Measurement of the A dependence of the muon neutrino charged-current quasielastic-like cross section as a function of muon and proton kinematics at $<$E$_{\nu}>\sim$6 GeV

The first simultaneous measurements of the $\nu_{\mu}$ quasielastic-like cross section on C, CH, H$_2$0, Fe, and Pb targets as a function of kinematic imbalance variables in the plane transverse to the incoming neutrino direction are presented. These variables combine the muon and proton information to provide a new way to disentangle the effects of the nucleus in quasielastic-like processes. The data were obtained using a wide-band $\nu_{\mu}$ beam with $<$E$_{\nu}>\sim$6 GeV. Cross-section ratios of the different target materials to CH are also shown. These measurements are used to explore the nature of the cross-section $A$-scaling, as well as initial and final state interaction effects. Comparisons are made to predictions from a number of commonly used neutrino Monte Carlo event generators. The range of predictions of the different models tends to cover the data but the degree and consistency of the agreement suffers in regions, and on higher $A$ targets, where the final state interactions are expected to be more pronounced.

==> anc/absolute/alpha/absolute_xsec_alpha_carbon.txt <==
# X-axis: #delta#alpha_{T} (degrees)
# Y-axis: d#sigma/d#delta#alpha_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
20	5.768133e-42	1.285013e-42
60	7.913589e-42	1.519044e-42
100	1.188617e-41	2.392197e-42
135	1.689737e-41	3.810094e-42
165	1.348398e-41	5.554495e-42


==> anc/absolute/alpha/absolute_xsec_alpha_carbon_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	4.880910e-01
1	3	5.505684e-01
1	4	5.289165e-01
1	5	4.300682e-01
1	6	0.000000e+00
2	0	0.000000e+00
2	1	4.880910e-01
2	2	1.000000e+00
2	3	5.545600e-01
2	4	4.883848e-01
2	5	3.684910e-01
2	6	0.000000e+00
3	0	0.000000e+00
3	1	5.505684e-01
3	2	5.545600e-01
3	3	1.000000e+00
3	4	5.681831e-01
3	5	5.001196e-01
3	6	0.000000e+00
4	0	0.000000e+00
4	1	5.289165e-01
4	2	4.883848e-01
4	3	5.681831e-01
4	4	1.000000e+00
4	5	5.667691e-01
4	6	0.000000e+00
5	0	0.000000e+00
5	1	4.300682e-01
5	2	3.684910e-01
5	3	5.001196e-01
5	4	5.667691e-01
5	5	1.000000e+00
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/alpha/absolute_xsec_alpha_carbon_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.651260e-84
1	2	9.527501e-85
1	3	1.692450e-84
1	4	2.589587e-84
1	5	3.069655e-84
1	6	0.000000e+00
2	0	0.000000e+00
2	1	9.527501e-85
2	2	2.307496e-84
2	3	2.015189e-84
2	4	2.826625e-84
2	5	3.109152e-84
2	6	0.000000e+00
3	0	0.000000e+00
3	1	1.692450e-84
3	2	2.015189e-84
3	3	5.722605e-84
3	4	5.178702e-84
3	5	6.645311e-84
3	6	0.000000e+00
4	0	0.000000e+00
4	1	2.589587e-84
4	2	2.826625e-84
4	3	5.178702e-84
4	4	1.451682e-83
4	5	1.199462e-83
4	6	0.000000e+00
5	0	0.000000e+00
5	1	3.069655e-84
5	2	3.109152e-84
5	3	6.645311e-84
5	4	1.199462e-83
5	5	3.085241e-83
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/alpha/absolute_xsec_alpha_ch.txt <==
# X-axis: #delta#alpha_{T} (degrees)
# Y-axis: d#sigma/d#delta#alpha_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
20	6.042798e-42	5.219926e-43
60	6.788523e-42	6.109765e-43
100	9.473205e-42	1.012827e-42
135	1.491371e-41	2.042347e-42
165	1.941045e-41	3.481965e-42


==> anc/absolute/alpha/absolute_xsec_alpha_ch_carbon_flux.txt <==
# X-axis: #delta#alpha_{T} (degrees)
# Y-axis: d#sigma/d#delta#alpha_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
20	6.025955e-42	5.181812e-43
60	6.941167e-42	6.221514e-43
100	9.648178e-42	1.009301e-42
135	1.508110e-41	2.055885e-42
165	1.957153e-41	3.460612e-42


==> anc/absolute/alpha/absolute_xsec_alpha_ch_carbon_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.472940e-01
1	3	8.865327e-01
1	4	7.854592e-01
1	5	6.829205e-01
1	6	0.000000e+00
2	0	0.000000e+00
2	1	9.472940e-01
2	2	1.000000e+00
2	3	9.463205e-01
2	4	8.688329e-01
2	5	7.673939e-01
2	6	0.000000e+00
3	0	0.000000e+00
3	1	8.865327e-01
3	2	9.463205e-01
3	3	1.000000e+00
3	4	9.467869e-01
3	5	8.554822e-01
3	6	0.000000e+00
4	0	0.000000e+00
4	1	7.854592e-01
4	2	8.688329e-01
4	3	9.467869e-01
4	4	1.000000e+00
4	5	9.522989e-01
4	6	0.000000e+00
5	0	0.000000e+00
5	1	6.829205e-01
5	2	7.673939e-01
5	3	8.554822e-01
5	4	9.522989e-01
5	5	1.000000e+00
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/alpha/absolute_xsec_alpha_ch_carbon_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	2.685118e-85
1	2	3.053954e-85
1	3	4.636576e-85
1	4	8.367663e-85
1	5	1.224630e-84
1	6	0.000000e+00
2	0	0.000000e+00
2	1	3.053954e-85
2	2	3.870724e-85
2	3	5.942309e-85
2	4	1.111300e-84
2	5	1.652218e-84
2	6	0.000000e+00
3	0	0.000000e+00
3	1	4.636576e-85
3	2	5.942309e-85
3	3	1.018689e-84
3	4	1.964590e-84
3	5	2.988029e-84
3	6	0.000000e+00
4	0	0.000000e+00
4	1	8.367663e-85
4	2	1.111300e-84
4	3	1.964590e-84
4	4	4.226664e-84
4	5	6.775247e-84
4	6	0.000000e+00
5	0	0.000000e+00
5	1	1.224630e-84
5	2	1.652218e-84
5	3	2.988029e-84
5	4	6.775247e-84
5	5	1.197584e-83
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/alpha/absolute_xsec_alpha_ch_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.561139e-01
1	3	8.885977e-01
1	4	7.927766e-01
1	5	6.839900e-01
1	6	0.000000e+00
2	0	0.000000e+00
2	1	9.561139e-01
2	2	1.000000e+00
2	3	9.474299e-01
2	4	8.739126e-01
2	5	7.683824e-01
2	6	0.000000e+00
3	0	0.000000e+00
3	1	8.885977e-01
3	2	9.474299e-01
3	3	1.000000e+00
3	4	9.521434e-01
3	5	8.575886e-01
3	6	0.000000e+00
4	0	0.000000e+00
4	1	7.927766e-01
4	2	8.739126e-01
4	3	9.521434e-01
4	4	1.000000e+00
4	5	9.544467e-01
4	6	0.000000e+00
5	0	0.000000e+00
5	1	6.839900e-01
5	2	7.683824e-01
5	3	8.575886e-01
5	4	9.544467e-01
5	5	1.000000e+00
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/alpha/absolute_xsec_alpha_ch_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	2.724763e-85
1	2	3.049288e-85
1	3	4.697909e-85
1	4	8.451713e-85
1	5	1.243193e-84
1	6	0.000000e+00
2	0	0.000000e+00
2	1	3.049288e-85
2	2	3.732923e-85
2	3	5.862822e-85
2	4	1.090491e-84
2	5	1.634656e-84
2	6	0.000000e+00
3	0	0.000000e+00
3	1	4.697909e-85
3	2	5.862822e-85
3	3	1.025818e-84
3	4	1.969550e-84
3	5	3.024395e-84
3	6	0.000000e+00
4	0	0.000000e+00
4	1	8.451713e-85
4	2	1.090491e-84
4	3	1.969550e-84
4	4	4.171182e-84
4	5	6.787434e-84
4	6	0.000000e+00
5	0	0.000000e+00
5	1	1.243193e-84
5	2	1.634656e-84
5	3	3.024395e-84
5	4	6.787434e-84
5	5	1.212408e-83
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/alpha/absolute_xsec_alpha_ch_iron_flux.txt <==
# X-axis: #delta#alpha_{T} (degrees)
# Y-axis: d#sigma/d#delta#alpha_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
20	6.059999e-42	5.406426e-43
60	6.582204e-42	6.078304e-43
100	9.180947e-42	1.029370e-42
135	1.477447e-41	2.054876e-42
165	1.926844e-41	3.537060e-42


==> anc/absolute/alpha/absolute_xsec_alpha_ch_iron_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.347781e-01
1	3	8.652898e-01
1	4	7.830104e-01
1	5	6.697599e-01
1	6	0.000000e+00
2	0	0.000000e+00
2	1	9.347781e-01
2	2	1.000000e+00
2	3	9.244668e-01
2	4	8.622502e-01
2	5	7.552202e-01
2	6	0.000000e+00
3	0	0.000000e+00
3	1	8.652898e-01
3	2	9.244668e-01
3	3	1.000000e+00
3	4	9.452802e-01
3	5	8.497622e-01
3	6	0.000000e+00
4	0	0.000000e+00
4	1	7.830104e-01
4	2	8.622502e-01
4	3	9.452802e-01
4	4	1.000000e+00
4	5	9.478187e-01
4	6	0.000000e+00
5	0	0.000000e+00
5	1	6.697599e-01
5	2	7.552202e-01
5	3	8.497622e-01
5	4	9.478187e-01
5	5	1.000000e+00
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/alpha/absolute_xsec_alpha_ch_iron_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	2.922944e-85
1	2	3.071859e-85
1	3	4.815523e-85
1	4	8.698881e-85
1	5	1.280772e-84
1	6	0.000000e+00
2	0	0.000000e+00
2	1	3.071859e-85
2	2	3.694578e-85
2	3	5.784227e-85
2	4	1.076964e-84
2	5	1.623673e-84
2	6	0.000000e+00
3	0	0.000000e+00
3	1	4.815523e-85
3	2	5.784227e-85
3	3	1.059603e-84
3	4	1.999483e-84
3	5	3.093937e-84
3	6	0.000000e+00
4	0	0.000000e+00
4	1	8.698881e-85
4	2	1.076964e-84
4	3	1.999483e-84
4	4	4.222515e-84
4	5	6.888955e-84
4	6	0.000000e+00
5	0	0.000000e+00
5	1	1.280772e-84
5	2	1.623673e-84
5	3	3.093937e-84
5	4	6.888955e-84
5	5	1.251080e-83
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/alpha/absolute_xsec_alpha_ch_lead_flux.txt <==
# X-axis: #delta#alpha_{T} (degrees)
# Y-axis: d#sigma/d#delta#alpha_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
20	6.031394e-42	5.226165e-43
60	6.775470e-42	6.104122e-43
100	9.430262e-42	1.012966e-42
135	1.494518e-41	2.049739e-42
165	1.943307e-41	3.489807e-42


==> anc/absolute/alpha/absolute_xsec_alpha_ch_lead_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.554590e-01
1	3	8.880536e-01
1	4	7.931432e-01
1	5	6.840215e-01
1	6	0.000000e+00
2	0	0.000000e+00
2	1	9.554590e-01
2	2	1.000000e+00
2	3	9.465476e-01
2	4	8.742364e-01
2	5	7.684102e-01
2	6	0.000000e+00
3	0	0.000000e+00
3	1	8.880536e-01
3	2	9.465476e-01
3	3	1.000000e+00
3	4	9.526272e-01
3	5	8.576165e-01
3	6	0.000000e+00
4	0	0.000000e+00
4	1	7.931432e-01
4	2	8.742364e-01
4	3	9.526272e-01
4	4	1.000000e+00
4	5	9.535776e-01
4	6	0.000000e+00
5	0	0.000000e+00
5	1	6.840215e-01
5	2	7.684102e-01
5	3	8.576165e-01
5	4	9.535776e-01
5	5	1.000000e+00
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/alpha/absolute_xsec_alpha_ch_lead_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	2.731280e-85
1	2	3.048024e-85
1	3	4.701293e-85
1	4	8.496367e-85
1	5	1.247539e-84
1	6	0.000000e+00
2	0	0.000000e+00
2	1	3.048024e-85
2	2	3.726030e-85
2	3	5.852758e-85
2	4	1.093832e-84
2	5	1.636883e-84
2	6	0.000000e+00
3	0	0.000000e+00
3	1	4.701293e-85
3	2	5.852758e-85
3	3	1.026101e-84
3	4	1.977955e-84
3	5	3.031723e-84
3	6	0.000000e+00
4	0	0.000000e+00
4	1	8.496367e-85
4	2	1.093832e-84
4	3	1.977955e-84
4	4	4.201429e-84
4	5	6.821124e-84
4	6	0.000000e+00
5	0	0.000000e+00
5	1	1.247539e-84
5	2	1.636883e-84
5	3	3.031723e-84
5	4	6.821124e-84
5	5	1.217875e-83
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/alpha/absolute_xsec_alpha_ch_water_flux.txt <==
# X-axis: #delta#alpha_{T} (degrees)
# Y-axis: d#sigma/d#delta#alpha_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
20	6.105959e-42	5.312175e-43
60	6.806159e-42	6.159865e-43
100	9.476519e-42	1.026643e-42
135	1.510645e-41	2.074496e-42
165	1.964453e-41	3.538334e-42


==> anc/absolute/alpha/absolute_xsec_alpha_ch_water_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.534820e-01
1	3	8.847107e-01
1	4	7.922614e-01
1	5	6.817595e-01
1	6	0.000000e+00
2	0	0.000000e+00
2	1	9.534820e-01
2	2	1.000000e+00
2	3	9.441349e-01
2	4	8.741924e-01
2	5	7.678468e-01
2	6	0.000000e+00
3	0	0.000000e+00
3	1	8.847107e-01
3	2	9.441349e-01
3	3	1.000000e+00
3	4	9.524907e-01
3	5	8.570190e-01
3	6	0.000000e+00
4	0	0.000000e+00
4	1	7.922614e-01
4	2	8.741924e-01
4	3	9.524907e-01
4	4	1.000000e+00
4	5	9.529290e-01
4	6	0.000000e+00
5	0	0.000000e+00
5	1	6.817595e-01
5	2	7.678468e-01
5	3	8.570190e-01
5	4	9.529290e-01
5	5	1.000000e+00
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/alpha/absolute_xsec_alpha_ch_water_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	2.821920e-85
1	2	3.120010e-85
1	3	4.824954e-85
1	4	8.730787e-85
1	5	1.281452e-84
1	6	0.000000e+00
2	0	0.000000e+00
2	1	3.120010e-85
2	2	3.794394e-85
2	3	5.970693e-85
2	4	1.117097e-84
2	5	1.673573e-84
2	6	0.000000e+00
3	0	0.000000e+00
3	1	4.824954e-85
3	2	5.970693e-85
3	3	1.053996e-84
3	4	2.028583e-84
3	5	3.113213e-84
3	6	0.000000e+00
4	0	0.000000e+00
4	1	8.730787e-85
4	2	1.117097e-84
4	3	2.028583e-84
4	4	4.303533e-84
4	5	6.994746e-84
4	6	0.000000e+00
5	0	0.000000e+00
5	1	1.281452e-84
5	2	1.673573e-84
5	3	3.113213e-84
5	4	6.994746e-84
5	5	1.251981e-83
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/alpha/absolute_xsec_alpha_iron.txt <==
# X-axis: #delta#alpha_{T} (degrees)
# Y-axis: d#sigma/d#delta#alpha_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
20	5.579484e-42	7.937891e-43
60	7.349942e-42	9.843566e-43
100	9.956098e-42	1.348985e-42
135	1.867242e-41	2.731785e-42
165	2.996549e-41	5.373516e-42


==> anc/absolute/alpha/absolute_xsec_alpha_iron_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	6.382642e-01
1	3	6.174312e-01
1	4	5.827435e-01
1	5	4.294385e-01
1	6	0.000000e+00
2	0	0.000000e+00
2	1	6.382642e-01
2	2	1.000000e+00
2	3	6.650952e-01
2	4	6.329255e-01
2	5	5.016666e-01
2	6	0.000000e+00
3	0	0.000000e+00
3	1	6.174312e-01
3	2	6.650952e-01
3	3	1.000000e+00
3	4	6.977472e-01
3	5	5.700039e-01
3	6	0.000000e+00
4	0	0.000000e+00
4	1	5.827435e-01
4	2	6.329255e-01
4	3	6.977472e-01
4	4	1.000000e+00
4	5	6.565496e-01
4	6	0.000000e+00
5	0	0.000000e+00
5	1	4.294385e-01
5	2	5.016666e-01
5	3	5.700039e-01
5	4	6.565496e-01
5	5	1.000000e+00
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/alpha/absolute_xsec_alpha_iron_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	6.301011e-85
1	2	4.987214e-85
1	3	6.611511e-85
1	4	1.263656e-84
1	5	1.831743e-84
1	6	0.000000e+00
2	0	0.000000e+00
2	1	4.987214e-85
2	2	9.689578e-85
2	3	8.831679e-85
2	4	1.701968e-84
2	5	2.653543e-84
2	6	0.000000e+00
3	0	0.000000e+00
3	1	6.611511e-85
3	2	8.831679e-85
3	3	1.819760e-84
3	4	2.571293e-84
3	5	4.131839e-84
3	6	0.000000e+00
4	0	0.000000e+00
4	1	1.263656e-84
4	2	1.701968e-84
4	3	2.571293e-84
4	4	7.462647e-84
4	5	9.637680e-84
4	6	0.000000e+00
5	0	0.000000e+00
5	1	1.831743e-84
5	2	2.653543e-84
5	3	4.131839e-84
5	4	9.637680e-84
5	5	2.887467e-83
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/alpha/absolute_xsec_alpha_lead.txt <==
# X-axis: #delta#alpha_{T} (degrees)
# Y-axis: d#sigma/d#delta#alpha_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
20	3.763473e-42	7.185131e-43
60	4.554122e-42	6.447548e-43
100	8.417174e-42	1.188714e-42
135	2.049531e-41	2.883713e-42
165	4.094204e-41	5.687497e-42


==> anc/absolute/alpha/absolute_xsec_alpha_lead_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	6.108761e-01
1	3	5.845985e-01
1	4	6.117733e-01
1	5	5.940371e-01
1	6	0.000000e+00
2	0	0.000000e+00
2	1	6.108761e-01
2	2	1.000000e+00
2	3	5.976763e-01
2	4	6.136855e-01
2	5	5.736117e-01
2	6	0.000000e+00
3	0	0.000000e+00
3	1	5.845985e-01
3	2	5.976763e-01
3	3	1.000000e+00
3	4	6.975784e-01
3	5	6.733622e-01
3	6	0.000000e+00
4	0	0.000000e+00
4	1	6.117733e-01
4	2	6.136855e-01
4	3	6.975784e-01
4	4	1.000000e+00
4	5	7.557346e-01
4	6	0.000000e+00
5	0	0.000000e+00
5	1	5.940371e-01
5	2	5.736117e-01
5	3	6.733622e-01
5	4	7.557346e-01
5	5	1.000000e+00
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/alpha/absolute_xsec_alpha_lead_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	5.162610e-85
1	2	2.829974e-85
1	3	4.993095e-85
1	4	1.267585e-84
1	5	2.427557e-84
1	6	0.000000e+00
2	0	0.000000e+00
2	1	2.829974e-85
2	2	4.157087e-85
2	3	4.580765e-85
2	4	1.141018e-84
2	5	2.103458e-84
2	6	0.000000e+00
3	0	0.000000e+00
3	1	4.993095e-85
3	2	4.580765e-85
3	3	1.413042e-84
3	4	2.391236e-84
3	5	4.552474e-84
3	6	0.000000e+00
4	0	0.000000e+00
4	1	1.267585e-84
4	2	1.141018e-84
4	3	2.391236e-84
4	4	8.315799e-84
4	5	1.239489e-83
4	6	0.000000e+00
5	0	0.000000e+00
5	1	2.427557e-84
5	2	2.103458e-84
5	3	4.552474e-84
5	4	1.239489e-83
5	5	3.234763e-83
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/alpha/absolute_xsec_alpha_water.txt <==
# X-axis: #delta#alpha_{T} (degrees)
# Y-axis: d#sigma/d#delta#alpha_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
20	4.513668e-42	1.649522e-42
60	6.038767e-42	2.032308e-42
100	9.250279e-42	2.780803e-42
135	1.623505e-41	4.628070e-42
165	2.309221e-41	8.195178e-42


==> anc/absolute/alpha/absolute_xsec_alpha_water_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	3.982486e-01
1	3	3.098021e-01
1	4	3.208289e-01
1	5	3.048567e-01
1	6	0.000000e+00
2	0	0.000000e+00
2	1	3.982486e-01
2	2	1.000000e+00
2	3	3.695699e-01
2	4	3.812331e-01
2	5	3.898247e-01
2	6	0.000000e+00
3	0	0.000000e+00
3	1	3.098021e-01
3	2	3.695699e-01
3	3	1.000000e+00
3	4	4.862055e-01
3	5	4.971387e-01
3	6	0.000000e+00
4	0	0.000000e+00
4	1	3.208289e-01
4	2	3.812331e-01
4	3	4.862055e-01
4	4	1.000000e+00
4	5	5.698261e-01
4	6	0.000000e+00
5	0	0.000000e+00
5	1	3.048567e-01
5	2	3.898247e-01
5	3	4.971387e-01
5	4	5.698261e-01
5	5	1.000000e+00
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/alpha/absolute_xsec_alpha_water_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	2.720924e-84
1	2	1.335064e-84
1	3	1.421061e-84
1	4	2.449241e-84
1	5	4.121093e-84
1	6	0.000000e+00
2	0	0.000000e+00
2	1	1.335064e-84
2	2	4.130276e-84
2	3	2.088605e-84
2	4	3.585750e-84
2	5	6.492579e-84
2	6	0.000000e+00
3	0	0.000000e+00
3	1	1.421061e-84
3	2	2.088605e-84
3	3	7.732863e-84
3	4	6.257342e-84
3	5	1.132938e-83
3	6	0.000000e+00
4	0	0.000000e+00
4	1	2.449241e-84
4	2	3.585750e-84
4	3	6.257342e-84
4	4	2.141903e-83
4	5	2.161228e-83
4	6	0.000000e+00
5	0	0.000000e+00
5	1	4.121093e-84
5	2	6.492579e-84
5	3	1.132938e-83
5	4	2.161228e-83
5	5	6.716094e-83
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_alpha.txt <==
# Title: 
# X-axis: Xsec.GetBin + material offset
# Y-axis: d#sigma/d#delta#alpha_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
0.5	6.042798e-42	5.219926e-43
1.5	6.788523e-42	6.109765e-43
2.5	9.473205e-42	1.012827e-42
3.5	1.491371e-41	2.042347e-42
4.5	1.941045e-41	3.481965e-42
5.5	0.000000e+00	0.000000e+00
6.5	0.000000e+00	0.000000e+00
7.5	6.025955e-42	5.181812e-43
8.5	6.941167e-42	6.221514e-43
9.5	9.648178e-42	1.009301e-42
10.5	1.508110e-41	2.055885e-42
11.5	1.957153e-41	3.460612e-42
12.5	0.000000e+00	0.000000e+00
13.5	0.000000e+00	0.000000e+00
14.5	6.105959e-42	5.312175e-43
15.5	6.806159e-42	6.159865e-43
16.5	9.476519e-42	1.026643e-42
17.5	1.510645e-41	2.074496e-42
18.5	1.964453e-41	3.538334e-42
19.5	0.000000e+00	0.000000e+00
20.5	0.000000e+00	0.000000e+00
21.5	6.059999e-42	5.406426e-43
22.5	6.582204e-42	6.078304e-43
23.5	9.180947e-42	1.029370e-42
24.5	1.477447e-41	2.054876e-42
25.5	1.926844e-41	3.537060e-42
26.5	0.000000e+00	0.000000e+00
27.5	0.000000e+00	0.000000e+00
28.5	6.031394e-42	5.226165e-43
29.5	6.775470e-42	6.104122e-43
30.5	9.430262e-42	1.012966e-42
31.5	1.494518e-41	2.049739e-42
32.5	1.943307e-41	3.489807e-42
33.5	0.000000e+00	0.000000e+00
34.5	0.000000e+00	0.000000e+00
35.5	5.768133e-42	1.285013e-42
36.5	7.913589e-42	1.519044e-42
37.5	1.188617e-41	2.392197e-42
38.5	1.689737e-41	3.810094e-42
39.5	1.348398e-41	5.554495e-42
40.5	0.000000e+00	0.000000e+00
41.5	0.000000e+00	0.000000e+00
42.5	4.513668e-42	1.649522e-42
43.5	6.038767e-42	2.032308e-42
44.5	9.250279e-42	2.780803e-42
45.5	1.623505e-41	4.628070e-42
46.5	2.309221e-41	8.195178e-42
47.5	0.000000e+00	0.000000e+00
48.5	0.000000e+00	0.000000e+00
49.5	5.579484e-42	7.937891e-43
50.5	7.349942e-42	9.843566e-43
51.5	9.956098e-42	1.348985e-42
52.5	1.867242e-41	2.731785e-42
53.5	2.996549e-41	5.373516e-42
54.5	0.000000e+00	0.000000e+00
55.5	0.000000e+00	0.000000e+00
56.5	3.763473e-42	7.185131e-43
57.5	4.554122e-42	6.447548e-43
58.5	8.417174e-42	1.188714e-42
59.5	2.049531e-41	2.883713e-42
60.5	4.094204e-41	5.687497e-42
61.5	0.000000e+00	0.000000e+00
62.5	0.000000e+00	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_correlation_alpha.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.561139e-01
1	3	8.885977e-01
1	4	7.927766e-01
1	5	6.839900e-01
1	6	0.000000e+00
1	7	0.000000e+00
1	8	9.618929e-01
1	9	9.490419e-01
1	10	8.875172e-01
1	11	7.842304e-01
1	12	6.813441e-01
1	13	0.000000e+00
1	14	0.000000e+00
1	15	9.666204e-01
1	16	9.529570e-01
1	17	8.848836e-01
1	18	7.940594e-01
1	19	6.842574e-01
1	20	0.000000e+00
1	21	0.000000e+00
1	22	9.529433e-01
1	23	9.416911e-01
1	24	8.743323e-01
1	25	7.961825e-01
1	26	6.835982e-01
1	27	0.000000e+00
1	28	0.000000e+00
1	29	9.679454e-01
1	30	9.539994e-01
1	31	8.867524e-01
1	32	7.925343e-01
1	33	6.838187e-01
1	34	0.000000e+00
1	35	0.000000e+00
1	36	6.113081e-01
1	37	6.275249e-01
1	38	6.445884e-01
1	39	5.742975e-01
1	40	3.969611e-01
1	41	0.000000e+00
1	42	0.000000e+00
1	43	3.319663e-01
1	44	4.670547e-01
1	45	5.235720e-01
1	46	5.029964e-01
1	47	5.477045e-01
1	48	0.000000e+00
1	49	0.000000e+00
1	50	6.994813e-01
1	51	7.519192e-01
1	52	7.412656e-01
1	53	7.072973e-01
1	54	5.264478e-01
1	55	0.000000e+00
1	56	0.000000e+00
1	57	6.022088e-01
1	58	6.304356e-01
1	59	6.594289e-01
1	60	7.447717e-01
1	61	6.510226e-01
1	62	0.000000e+00
1	63	0.000000e+00
1	64	0.000000e+00
2	0	0.000000e+00
2	1	9.561139e-01
2	2	1.000000e+00
2	3	9.474299e-01
2	4	8.739126e-01
2	5	7.683824e-01
2	6	0.000000e+00
2	7	0.000000e+00
2	8	9.483900e-01
2	9	9.706294e-01
2	10	9.447268e-01
2	11	8.670855e-01
2	12	7.659791e-01
2	13	0.000000e+00
2	14	0.000000e+00
2	15	9.525474e-01
2	16	9.746907e-01
2	17	9.441412e-01
2	18	8.743952e-01
2	19	7.682865e-01
2	20	0.000000e+00
2	21	0.000000e+00
2	22	9.386355e-01
2	23	9.630496e-01
2	24	9.347144e-01
2	25	8.742498e-01
2	26	7.671177e-01
2	27	0.000000e+00
2	28	0.000000e+00
2	29	9.541207e-01
2	30	9.756294e-01
2	31	9.455716e-01
2	32	8.734613e-01
2	33	7.680212e-01
2	34	0.000000e+00
2	35	0.000000e+00
2	36	6.155590e-01
2	37	6.214884e-01
2	38	6.702327e-01
2	39	5.949643e-01
2	40	4.521567e-01
2	41	0.000000e+00
2	42	0.000000e+00
2	43	3.234899e-01
2	44	4.764594e-01
2	45	5.326246e-01
2	46	5.194685e-01
2	47	5.656346e-01
2	48	0.000000e+00
2	49	0.000000e+00
2	50	6.720613e-01
2	51	7.260393e-01
2	52	7.413391e-01
2	53	7.243868e-01
2	54	5.393523e-01
2	55	0.000000e+00
2	56	0.000000e+00
2	57	5.733219e-01
2	58	6.124661e-01
2	59	6.535269e-01
2	60	7.565808e-01
2	61	6.586134e-01
2	62	0.000000e+00
2	63	0.000000e+00
2	64	0.000000e+00
3	0	0.000000e+00
3	1	8.885977e-01
3	2	9.474299e-01
3	3	1.000000e+00
3	4	9.521434e-01
3	5	8.575886e-01
3	6	0.000000e+00
3	7	0.000000e+00
3	8	8.826644e-01
3	9	9.442793e-01
3	10	9.810731e-01
3	11	9.474769e-01
3	12	8.548696e-01
3	13	0.000000e+00
3	14	0.000000e+00
3	15	8.850160e-01
3	16	9.442318e-01
3	17	9.839303e-01
3	18	9.521122e-01
3	19	8.573349e-01
3	20	0.000000e+00
3	21	0.000000e+00
3	22	8.710746e-01
3	23	9.293005e-01
3	24	9.767012e-01
3	25	9.495819e-01
3	26	8.564639e-01
3	27	0.000000e+00
3	28	0.000000e+00
3	29	8.870135e-01
3	30	9.456492e-01
3	31	9.845515e-01
3	32	9.518525e-01
3	33	8.571197e-01
3	34	0.000000e+00
3	35	0.000000e+00
3	36	5.884959e-01
3	37	5.790232e-01
3	38	6.789234e-01
3	39	5.794035e-01
3	40	5.024435e-01
3	41	0.000000e+00
3	42	0.000000e+00
3	43	2.925839e-01
3	44	4.726047e-01
3	45	5.196396e-01
3	46	5.270719e-01
3	47	5.742007e-01
3	48	0.000000e+00
3	49	0.000000e+00
3	50	6.036466e-01
3	51	6.534730e-01
3	52	6.973218e-01
3	53	7.179651e-01
3	54	5.338257e-01
3	55	0.000000e+00
3	56	0.000000e+00
3	57	5.232615e-01
3	58	5.476483e-01
3	59	6.045632e-01
3	60	7.361059e-01
3	61	6.329450e-01
3	62	0.000000e+00
3	63	0.000000e+00
3	64	0.000000e+00
4	0	0.000000e+00
4	1	7.927766e-01
4	2	8.739126e-01
4	3	9.521434e-01
4	4	1.000000e+00
4	5	9.544467e-01
4	6	0.000000e+00
4	7	0.000000e+00
4	8	7.902879e-01
4	9	8.721828e-01
4	10	9.483881e-01
4	11	9.885221e-01
4	12	9.520475e-01
4	13	0.000000e+00
4	14	0.000000e+00
4	15	7.883285e-01
4	16	8.712875e-01
4	17	9.504139e-01
4	18	9.898693e-01
4	19	9.539315e-01
4	20	0.000000e+00
4	21	0.000000e+00
4	22	7.733850e-01
4	23	8.563836e-01
4	24	9.428013e-01
4	25	9.852001e-01
4	26	9.526759e-01
4	27	0.000000e+00
4	28	0.000000e+00
4	29	7.911169e-01
4	30	8.725443e-01
4	31	9.511051e-01
4	32	9.903223e-01
4	33	9.539059e-01
4	34	0.000000e+00
4	35	0.000000e+00
4	36	5.371189e-01
4	37	5.200043e-01
4	38	6.399959e-01
4	39	5.929916e-01
4	40	5.549380e-01
4	41	0.000000e+00
4	42	0.000000e+00
4	43	2.607422e-01
4	44	4.323805e-01
4	45	5.113326e-01
4	46	5.542772e-01
4	47	5.890908e-01
4	48	0.000000e+00
4	49	0.000000e+00
4	50	5.219340e-01
4	51	5.704787e-01
4	52	6.496579e-01
4	53	6.985664e-01
4	54	5.636307e-01
4	55	0.000000e+00
4	56	0.000000e+00
4	57	4.688497e-01
4	58	4.809699e-01
4	59	5.794142e-01
4	60	7.184351e-01
4	61	6.151084e-01
4	62	0.000000e+00
4	63	0.000000e+00
4	64	0.000000e+00
5	0	0.000000e+00
5	1	6.839900e-01
5	2	7.683824e-01
5	3	8.575886e-01
5	4	9.544467e-01
5	5	1.000000e+00
5	6	0.000000e+00
5	7	0.000000e+00
5	8	6.829556e-01
5	9	7.672916e-01
5	10	8.559165e-01
5	11	9.529595e-01
5	12	9.946283e-01
5	13	0.000000e+00
5	14	0.000000e+00
5	15	6.795070e-01
5	16	7.660959e-01
5	17	8.557076e-01
5	18	9.521903e-01
5	19	9.953515e-01
5	20	0.000000e+00
5	21	0.000000e+00
5	22	6.658261e-01
5	23	7.524953e-01
5	24	8.472928e-01
5	25	9.466862e-01
5	26	9.931795e-01
5	27	0.000000e+00
5	28	0.000000e+00
5	29	6.824796e-01
5	30	7.671410e-01
5	31	8.567197e-01
5	32	9.530410e-01
5	33	9.955586e-01
5	34	0.000000e+00
5	35	0.000000e+00
5	36	4.807360e-01
5	37	4.427546e-01
5	38	5.645596e-01
5	39	5.947433e-01
5	40	5.684751e-01
5	41	0.000000e+00
5	42	0.000000e+00
5	43	2.365079e-01
5	44	3.809938e-01
5	45	4.941510e-01
5	46	5.667507e-01
5	47	5.852709e-01
5	48	0.000000e+00
5	49	0.000000e+00
5	50	4.236615e-01
5	51	4.732219e-01
5	52	5.747264e-01
5	53	6.437389e-01
5	54	5.808236e-01
5	55	0.000000e+00
5	56	0.000000e+00
5	57	3.921658e-01
5	58	4.054958e-01
5	59	5.412236e-01
5	60	6.668415e-01
5	61	5.532292e-01
5	62	0.000000e+00
5	63	0.000000e+00
5	64	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00
6	7	0.000000e+00
6	8	0.000000e+00
6	9	0.000000e+00
6	10	0.000000e+00
6	11	0.000000e+00
6	12	0.000000e+00
6	13	0.000000e+00
6	14	0.000000e+00
6	15	0.000000e+00
6	16	0.000000e+00
6	17	0.000000e+00
6	18	0.000000e+00
6	19	0.000000e+00
6	20	0.000000e+00
6	21	0.000000e+00
6	22	0.000000e+00
6	23	0.000000e+00
6	24	0.000000e+00
6	25	0.000000e+00
6	26	0.000000e+00
6	27	0.000000e+00
6	28	0.000000e+00
6	29	0.000000e+00
6	30	0.000000e+00
6	31	0.000000e+00
6	32	0.000000e+00
6	33	0.000000e+00
6	34	0.000000e+00
6	35	0.000000e+00
6	36	0.000000e+00
6	37	0.000000e+00
6	38	0.000000e+00
6	39	0.000000e+00
6	40	0.000000e+00
6	41	0.000000e+00
6	42	0.000000e+00
6	43	0.000000e+00
6	44	0.000000e+00
6	45	0.000000e+00
6	46	0.000000e+00
6	47	0.000000e+00
6	48	0.000000e+00
6	49	0.000000e+00
6	50	0.000000e+00
6	51	0.000000e+00
6	52	0.000000e+00
6	53	0.000000e+00
6	54	0.000000e+00
6	55	0.000000e+00
6	56	0.000000e+00
6	57	0.000000e+00
6	58	0.000000e+00
6	59	0.000000e+00
6	60	0.000000e+00
6	61	0.000000e+00
6	62	0.000000e+00
6	63	0.000000e+00
6	64	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00
7	8	0.000000e+00
7	9	0.000000e+00
7	10	0.000000e+00
7	11	0.000000e+00
7	12	0.000000e+00
7	13	0.000000e+00
7	14	0.000000e+00
7	15	0.000000e+00
7	16	0.000000e+00
7	17	0.000000e+00
7	18	0.000000e+00
7	19	0.000000e+00
7	20	0.000000e+00
7	21	0.000000e+00
7	22	0.000000e+00
7	23	0.000000e+00
7	24	0.000000e+00
7	25	0.000000e+00
7	26	0.000000e+00
7	27	0.000000e+00
7	28	0.000000e+00
7	29	0.000000e+00
7	30	0.000000e+00
7	31	0.000000e+00
7	32	0.000000e+00
7	33	0.000000e+00
7	34	0.000000e+00
7	35	0.000000e+00
7	36	0.000000e+00
7	37	0.000000e+00
7	38	0.000000e+00
7	39	0.000000e+00
7	40	0.000000e+00
7	41	0.000000e+00
7	42	0.000000e+00
7	43	0.000000e+00
7	44	0.000000e+00
7	45	0.000000e+00
7	46	0.000000e+00
7	47	0.000000e+00
7	48	0.000000e+00
7	49	0.000000e+00
7	50	0.000000e+00
7	51	0.000000e+00
7	52	0.000000e+00
7	53	0.000000e+00
7	54	0.000000e+00
7	55	0.000000e+00
7	56	0.000000e+00
7	57	0.000000e+00
7	58	0.000000e+00
7	59	0.000000e+00
7	60	0.000000e+00
7	61	0.000000e+00
7	62	0.000000e+00
7	63	0.000000e+00
7	64	0.000000e+00
8	0	0.000000e+00
8	1	9.618929e-01
8	2	9.483900e-01
8	3	8.826644e-01
8	4	7.902879e-01
8	5	6.829556e-01
8	6	0.000000e+00
8	7	0.000000e+00
8	8	1.000000e+00
8	9	9.472940e-01
8	10	8.865327e-01
8	11	7.854592e-01
8	12	6.829205e-01
8	13	0.000000e+00
8	14	0.000000e+00
8	15	9.597566e-01
8	16	9.471789e-01
8	17	8.806367e-01
8	18	7.928858e-01
8	19	6.843130e-01
8	20	0.000000e+00
8	21	0.000000e+00
8	22	9.424744e-01
8	23	9.329238e-01
8	24	8.678030e-01
8	25	7.932401e-01
8	26	6.825848e-01
8	27	0.000000e+00
8	28	0.000000e+00
8	29	9.620525e-01
8	30	9.489865e-01
8	31	8.831327e-01
8	32	7.918177e-01
8	33	6.841643e-01
8	34	0.000000e+00
8	35	0.000000e+00
8	36	6.138130e-01
8	37	6.297053e-01
8	38	6.465343e-01
8	39	5.770079e-01
8	40	3.970609e-01
8	41	0.000000e+00
8	42	0.000000e+00
8	43	3.248666e-01
8	44	4.592310e-01
8	45	5.173832e-01
8	46	4.995586e-01
8	47	5.450680e-01
8	48	0.000000e+00
8	49	0.000000e+00
8	50	6.971177e-01
8	51	7.485038e-01
8	52	7.435264e-01
8	53	7.113290e-01
8	54	5.297621e-01
8	55	0.000000e+00
8	56	0.000000e+00
8	57	6.040682e-01
8	58	6.283567e-01
8	59	6.632239e-01
8	60	7.487317e-01
8	61	6.573649e-01
8	62	0.000000e+00
8	63	0.000000e+00
8	64	0.000000e+00
9	0	0.000000e+00
9	1	9.490419e-01
9	2	9.706294e-01
9	3	9.442793e-01
9	4	8.721828e-01
9	5	7.672916e-01
9	6	0.000000e+00
9	7	0.000000e+00
9	8	9.472940e-01
9	9	1.000000e+00
9	10	9.463205e-01
9	11	8.688329e-01
9	12	7.673939e-01
9	13	0.000000e+00
9	14	0.000000e+00
9	15	9.472078e-01
9	16	9.693262e-01
9	17	9.426565e-01
9	18	8.740564e-01
9	19	7.682863e-01
9	20	0.000000e+00
9	21	0.000000e+00
9	22	9.304059e-01
9	23	9.539376e-01
9	24	9.310111e-01
9	25	8.723290e-01
9	26	7.661078e-01
9	27	0.000000e+00
9	28	0.000000e+00
9	29	9.495707e-01
9	30	9.711948e-01
9	31	9.446627e-01
9	32	8.735192e-01
9	33	7.682823e-01
9	34	0.000000e+00
9	35	0.000000e+00
9	36	6.196870e-01
9	37	6.223930e-01
9	38	6.727976e-01
9	39	5.941473e-01
9	40	4.492445e-01
9	41	0.000000e+00
9	42	0.000000e+00
9	43	3.187292e-01
9	44	4.712649e-01
9	45	5.269117e-01
9	46	5.152313e-01
9	47	5.623515e-01
9	48	0.000000e+00
9	49	0.000000e+00
9	50	6.696907e-01
9	51	7.206492e-01
9	52	7.412156e-01
9	53	7.265436e-01
9	54	5.387678e-01
9	55	0.000000e+00
9	56	0.000000e+00
9	57	5.742713e-01
9	58	6.087416e-01
9	59	6.568668e-01
9	60	7.584481e-01
9	61	6.609509e-01
9	62	0.000000e+00
9	63	0.000000e+00
9	64	0.000000e+00
10	0	0.000000e+00
10	1	8.875172e-01
10	2	9.447268e-01
10	3	9.810731e-01
10	4	9.483881e-01
10	5	8.559165e-01
10	6	0.000000e+00
10	7	0.000000e+00
10	8	8.865327e-01
10	9	9.463205e-01
10	10	1.000000e+00
10	11	9.467869e-01
10	12	8.554822e-01
10	13	0.000000e+00
10	14	0.000000e+00
10	15	8.853935e-01
10	16	9.431554e-01
10	17	9.802309e-01
10	18	9.493326e-01
10	19	8.565219e-01
10	20	0.000000e+00
10	21	0.000000e+00
10	22	8.690194e-01
10	23	9.258487e-01
10	24	9.704609e-01
10	25	9.452886e-01
10	26	8.546143e-01
10	27	0.000000e+00
10	28	0.000000e+00
10	29	8.880483e-01
10	30	9.451781e-01
10	31	9.815273e-01
10	32	9.494565e-01
10	33	8.565688e-01
10	34	0.000000e+00
10	35	0.000000e+00
10	36	5.930801e-01
10	37	5.840005e-01
10	38	6.790989e-01
10	39	5.848447e-01
10	40	5.008866e-01
10	41	0.000000e+00
10	42	0.000000e+00
10	43	2.922879e-01
10	44	4.688132e-01
10	45	5.166133e-01
10	46	5.258358e-01
10	47	5.743210e-01
10	48	0.000000e+00
10	49	0.000000e+00
10	50	6.049836e-01
10	51	6.543444e-01
10	52	7.014302e-01
10	53	7.232144e-01
10	54	5.397600e-01
10	55	0.000000e+00
10	56	0.000000e+00
10	57	5.285521e-01
10	58	5.526128e-01
10	59	6.143042e-01
10	60	7.428912e-01
10	61	6.395147e-01
10	62	0.000000e+00
10	63	0.000000e+00
10	64	0.000000e+00
11	0	0.000000e+00
11	1	7.842304e-01
11	2	8.670855e-01
11	3	9.474769e-01
11	4	9.885221e-01
11	5	9.529595e-01
11	6	0.000000e+00
11	7	0.000000e+00
11	8	7.854592e-01
11	9	8.688329e-01
11	10	9.467869e-01
11	11	1.000000e+00
11	12	9.522989e-01
11	13	0.000000e+00
11	14	0.000000e+00
11	15	7.810844e-01
11	16	8.658911e-01
11	17	9.469153e-01
11	18	9.878881e-01
11	19	9.531214e-01
11	20	0.000000e+00
11	21	0.000000e+00
11	22	7.645406e-01
11	23	8.494634e-01
11	24	9.379422e-01
11	25	9.818285e-01
11	26	9.511071e-01
11	27	0.000000e+00
11	28	0.000000e+00
11	29	7.843105e-01
11	30	8.675210e-01
11	31	9.479570e-01
11	32	9.886962e-01
11	33	9.532947e-01
11	34	0.000000e+00
11	35	0.000000e+00
11	36	5.374188e-01
11	37	5.176761e-01
11	38	6.375519e-01
11	39	5.924288e-01
11	40	5.547923e-01
11	41	0.000000e+00
11	42	0.000000e+00
11	43	2.580667e-01
11	44	4.282786e-01
11	45	5.059790e-01
11	46	5.502202e-01
11	47	5.857647e-01
11	48	0.000000e+00
11	49	0.000000e+00
11	50	5.159179e-01
11	51	5.634012e-01
11	52	6.450306e-01
11	53	6.964664e-01
11	54	5.598094e-01
11	55	0.000000e+00
11	56	0.000000e+00
11	57	4.659587e-01
11	58	4.777875e-01
11	59	5.770769e-01
11	60	7.168280e-01
11	61	6.126255e-01
11	62	0.000000e+00
11	63	0.000000e+00
11	64	0.000000e+00
12	0	0.000000e+00
12	1	6.813441e-01
12	2	7.659791e-01
12	3	8.548696e-01
12	4	9.520475e-01
12	5	9.946283e-01
12	6	0.000000e+00
12	7	0.000000e+00
12	8	6.829205e-01
12	9	7.673939e-01
12	10	8.554822e-01
12	11	9.522989e-01
12	12	1.000000e+00
12	13	0.000000e+00
12	14	0.000000e+00
12	15	6.778850e-01
12	16	7.647714e-01
12	17	8.538346e-01
12	18	9.504186e-01
12	19	9.943949e-01
12	20	0.000000e+00
12	21	0.000000e+00
12	22	6.631447e-01
12	23	7.501220e-01
12	24	8.444176e-01
12	25	9.441291e-01
12	26	9.914609e-01
12	27	0.000000e+00
12	28	0.000000e+00
12	29	6.811516e-01
12	30	7.660880e-01
12	31	8.551186e-01
12	32	9.514766e-01
12	33	9.947963e-01
12	34	0.000000e+00
12	35	0.000000e+00
12	36	4.832344e-01
12	37	4.426004e-01
12	38	5.637054e-01
12	39	5.960511e-01
12	40	5.655335e-01
12	41	0.000000e+00
12	42	0.000000e+00
12	43	2.356299e-01
12	44	3.791870e-01
12	45	4.916582e-01
12	46	5.649463e-01
12	47	5.841883e-01
12	48	0.000000e+00
12	49	0.000000e+00
12	50	4.224105e-01
12	51	4.708383e-01
12	52	5.753979e-01
12	53	6.455068e-01
12	54	5.810343e-01
12	55	0.000000e+00
12	56	0.000000e+00
12	57	3.942851e-01
12	58	4.067550e-01
12	59	5.437330e-01
12	60	6.677684e-01
12	61	5.538991e-01
12	62	0.000000e+00
12	63	0.000000e+00
12	64	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00
13	14	0.000000e+00
13	15	0.000000e+00
13	16	0.000000e+00
13	17	0.000000e+00
13	18	0.000000e+00
13	19	0.000000e+00
13	20	0.000000e+00
13	21	0.000000e+00
13	22	0.000000e+00
13	23	0.000000e+00
13	24	0.000000e+00
13	25	0.000000e+00
13	26	0.000000e+00
13	27	0.000000e+00
13	28	0.000000e+00
13	29	0.000000e+00
13	30	0.000000e+00
13	31	0.000000e+00
13	32	0.000000e+00
13	33	0.000000e+00
13	34	0.000000e+00
13	35	0.000000e+00
13	36	0.000000e+00
13	37	0.000000e+00
13	38	0.000000e+00
13	39	0.000000e+00
13	40	0.000000e+00
13	41	0.000000e+00
13	42	0.000000e+00
13	43	0.000000e+00
13	44	0.000000e+00
13	45	0.000000e+00
13	46	0.000000e+00
13	47	0.000000e+00
13	48	0.000000e+00
13	49	0.000000e+00
13	50	0.000000e+00
13	51	0.000000e+00
13	52	0.000000e+00
13	53	0.000000e+00
13	54	0.000000e+00
13	55	0.000000e+00
13	56	0.000000e+00
13	57	0.000000e+00
13	58	0.000000e+00
13	59	0.000000e+00
13	60	0.000000e+00
13	61	0.000000e+00
13	62	0.000000e+00
13	63	0.000000e+00
13	64	0.000000e+00
14	0	0.000000e+00
14	1	0.000000e+00
14	2	0.000000e+00
14	3	0.000000e+00
14	4	0.000000e+00
14	5	0.000000e+00
14	6	0.000000e+00
14	7	0.000000e+00
14	8	0.000000e+00
14	9	0.000000e+00
14	10	0.000000e+00
14	11	0.000000e+00
14	12	0.000000e+00
14	13	0.000000e+00
14	14	0.000000e+00
14	15	0.000000e+00
14	16	0.000000e+00
14	17	0.000000e+00
14	18	0.000000e+00
14	19	0.000000e+00
14	20	0.000000e+00
14	21	0.000000e+00
14	22	0.000000e+00
14	23	0.000000e+00
14	24	0.000000e+00
14	25	0.000000e+00
14	26	0.000000e+00
14	27	0.000000e+00
14	28	0.000000e+00
14	29	0.000000e+00
14	30	0.000000e+00
14	31	0.000000e+00
14	32	0.000000e+00
14	33	0.000000e+00
14	34	0.000000e+00
14	35	0.000000e+00
14	36	0.000000e+00
14	37	0.000000e+00
14	38	0.000000e+00
14	39	0.000000e+00
14	40	0.000000e+00
14	41	0.000000e+00
14	42	0.000000e+00
14	43	0.000000e+00
14	44	0.000000e+00
14	45	0.000000e+00
14	46	0.000000e+00
14	47	0.000000e+00
14	48	0.000000e+00
14	49	0.000000e+00
14	50	0.000000e+00
14	51	0.000000e+00
14	52	0.000000e+00
14	53	0.000000e+00
14	54	0.000000e+00
14	55	0.000000e+00
14	56	0.000000e+00
14	57	0.000000e+00
14	58	0.000000e+00
14	59	0.000000e+00
14	60	0.000000e+00
14	61	0.000000e+00
14	62	0.000000e+00
14	63	0.000000e+00
14	64	0.000000e+00
15	0	0.000000e+00
15	1	9.666204e-01
15	2	9.525474e-01
15	3	8.850160e-01
15	4	7.883285e-01
15	5	6.795070e-01
15	6	0.000000e+00
15	7	0.000000e+00
15	8	9.597566e-01
15	9	9.472078e-01
15	10	8.853935e-01
15	11	7.810844e-01
15	12	6.778850e-01
15	13	0.000000e+00
15	14	0.000000e+00
15	15	1.000000e+00
15	16	9.534820e-01
15	17	8.847107e-01
15	18	7.922614e-01
15	19	6.817595e-01
15	20	0.000000e+00
15	21	0.000000e+00
15	22	9.560143e-01
15	23	9.438891e-01
15	24	8.754646e-01
15	25	7.953151e-01
15	26	6.817416e-01
15	27	0.000000e+00
15	28	0.000000e+00
15	29	9.683658e-01
15	30	9.540660e-01
15	31	8.861910e-01
15	32	7.904695e-01
15	33	6.811265e-01
15	34	0.000000e+00
15	35	0.000000e+00
15	36	6.058739e-01
15	37	6.220126e-01
15	38	6.394431e-01
15	39	5.690583e-01
15	40	3.960496e-01
15	41	0.000000e+00
15	42	0.000000e+00
15	43	3.319367e-01
15	44	4.664099e-01
15	45	5.221368e-01
15	46	4.998342e-01
15	47	5.436625e-01
15	48	0.000000e+00
15	49	0.000000e+00
15	50	6.991776e-01
15	51	7.517872e-01
15	52	7.373126e-01
15	53	7.021179e-01
15	54	5.223688e-01
15	55	0.000000e+00
15	56	0.000000e+00
15	57	5.989057e-01
15	58	6.285999e-01
15	59	6.547411e-01
15	60	7.404625e-01
15	61	6.469793e-01
15	62	0.000000e+00
15	63	0.000000e+00
15	64	0.000000e+00
16	0	0.000000e+00
16	1	9.529570e-01
16	2	9.746907e-01
16	3	9.442318e-01
16	4	8.712875e-01
16	5	7.660959e-01
16	6	0.000000e+00
16	7	0.000000e+00
16	8	9.471789e-01
16	9	9.693262e-01
16	10	9.431554e-01
16	11	8.658911e-01
16	12	7.647714e-01
16	13	0.000000e+00
16	14	0.000000e+00
16	15	9.534820e-01
16	16	1.000000e+00
16	17	9.441349e-01
16	18	8.741924e-01
16	19	7.678468e-01
16	20	0.000000e+00
16	21	0.000000e+00
16	22	9.409322e-01
16	23	9.656426e-01
16	24	9.357255e-01
16	25	8.747246e-01
16	26	7.671853e-01
16	27	0.000000e+00
16	28	0.000000e+00
16	29	9.546381e-01
16	30	9.761689e-01
16	31	9.452573e-01
16	32	8.730618e-01
16	33	7.674279e-01
16	34	0.000000e+00
16	35	0.000000e+00
16	36	6.105637e-01
16	37	6.177463e-01
16	38	6.659464e-01
16	39	5.920010e-01
16	40	4.525209e-01
16	41	0.000000e+00
16	42	0.000000e+00
16	43	3.230152e-01
16	44	4.754046e-01
16	45	5.312002e-01
16	46	5.174708e-01
16	47	5.627351e-01
16	48	0.000000e+00
16	49	0.000000e+00
16	50	6.725302e-01
16	51	7.274631e-01
16	52	7.397563e-01
16	53	7.221050e-01
16	54	5.377683e-01
16	55	0.000000e+00
16	56	0.000000e+00
16	57	5.722871e-01
16	58	6.128014e-01
16	59	6.507189e-01
16	60	7.546739e-01
16	61	6.575688e-01
16	62	0.000000e+00
16	63	0.000000e+00
16	64	0.000000e+00
17	0	0.000000e+00
17	1	8.848836e-01
17	2	9.441412e-01
17	3	9.839303e-01
17	4	9.504139e-01
17	5	8.557076e-01
17	6	0.000000e+00
17	7	0.000000e+00
17	8	8.806367e-01
17	9	9.426565e-01
17	10	9.802309e-01
17	11	9.469153e-01
17	12	8.538346e-01
17	13	0.000000e+00
17	14	0.000000e+00
17	15	8.847107e-01
17	16	9.441349e-01
17	17	1.000000e+00
17	18	9.524907e-01
17	19	8.570190e-01
17	20	0.000000e+00
17	21	0.000000e+00
17	22	8.718829e-01
17	23	9.302612e-01
17	24	9.785312e-01
17	25	9.505872e-01
17	26	8.566437e-01
17	27	0.000000e+00
17	28	0.000000e+00
17	29	8.863757e-01
17	30	9.452472e-01
17	31	9.850009e-01
17	32	9.520499e-01
17	33	8.566635e-01
17	34	0.000000e+00
17	35	0.000000e+00
17	36	5.841060e-01
17	37	5.744824e-01
17	38	6.758229e-01
17	39	5.749891e-01
17	40	5.024499e-01
17	41	0.000000e+00
17	42	0.000000e+00
17	43	2.915965e-01
17	44	4.721477e-01
17	45	5.180434e-01
17	46	5.246503e-01
17	47	5.705701e-01
17	48	0.000000e+00
17	49	0.000000e+00
17	50	6.030775e-01
17	51	6.534632e-01
17	52	6.948099e-01
17	53	7.151903e-01
17	54	5.298780e-01
17	55	0.000000e+00
17	56	0.000000e+00
17	57	5.218684e-01
17	58	5.459809e-01
17	59	6.000146e-01
17	60	7.334144e-01
17	61	6.309432e-01
17	62	0.000000e+00
17	63	0.000000e+00
17	64	0.000000e+00
18	0	0.000000e+00
18	1	7.940594e-01
18	2	8.743952e-01
18	3	9.521122e-01
18	4	9.898693e-01
18	5	9.521903e-01
18	6	0.000000e+00
18	7	0.000000e+00
18	8	7.928858e-01
18	9	8.740564e-01
18	10	9.493326e-01
18	11	9.878881e-01
18	12	9.504186e-01
18	13	0.000000e+00
18	14	0.000000e+00
18	15	7.922614e-01
18	16	8.741924e-01
18	17	9.524907e-01
18	18	1.000000e+00
18	19	9.529290e-01
18	20	0.000000e+00
18	21	0.000000e+00
18	22	7.780987e-01
18	23	8.599637e-01
18	24	9.456081e-01
18	25	9.863374e-01
18	26	9.520956e-01
18	27	0.000000e+00
18	28	0.000000e+00
18	29	7.947989e-01
18	30	8.752567e-01
18	31	9.529590e-01
18	32	9.905450e-01
18	33	9.527773e-01
18	34	0.000000e+00
18	35	0.000000e+00
18	36	5.358416e-01
18	37	5.195409e-01
18	38	6.399283e-01
18	39	5.911098e-01
18	40	5.542792e-01
18	41	0.000000e+00
18	42	0.000000e+00
18	43	2.603050e-01
18	44	4.326463e-01
18	45	5.114915e-01
18	46	5.530858e-01
18	47	5.874075e-01
18	48	0.000000e+00
18	49	0.000000e+00
18	50	5.253269e-01
18	51	5.744079e-01
18	52	6.517737e-01
18	53	6.996749e-01
18	54	5.645694e-01
18	55	0.000000e+00
18	56	0.000000e+00
18	57	4.706240e-01
18	58	4.823320e-01
18	59	5.796120e-01
18	60	7.190182e-01
18	61	6.169810e-01
18	62	0.000000e+00
18	63	0.000000e+00
18	64	0.000000e+00
19	0	0.000000e+00
19	1	6.842574e-01
19	2	7.682865e-01
19	3	8.573349e-01
19	4	9.539315e-01
19	5	9.953515e-01
19	6	0.000000e+00
19	7	0.000000e+00
19	8	6.843130e-01
19	9	7.682863e-01
19	10	8.565219e-01
19	11	9.531214e-01
19	12	9.943949e-01
19	13	0.000000e+00
19	14	0.000000e+00
19	15	6.817595e-01
19	16	7.678468e-01
19	17	8.570190e-01
19	18	9.529290e-01
19	19	1.000000e+00
19	20	0.000000e+00
19	21	0.000000e+00
19	22	6.686077e-01
19	23	7.547387e-01
19	24	8.490543e-01
19	25	9.478059e-01
19	26	9.938027e-01
19	27	0.000000e+00
19	28	0.000000e+00
19	29	6.845614e-01
19	30	7.687493e-01
19	31	8.578934e-01
19	32	9.536660e-01
19	33	9.957407e-01
19	34	0.000000e+00
19	35	0.000000e+00
19	36	4.793305e-01
19	37	4.423500e-01
19	38	5.638045e-01
19	39	5.935147e-01
19	40	5.686808e-01
19	41	0.000000e+00
19	42	0.000000e+00
19	43	2.368312e-01
19	44	3.811219e-01
19	45	4.940823e-01
19	46	5.661020e-01
19	47	5.835604e-01
19	48	0.000000e+00
19	49	0.000000e+00
19	50	4.253711e-01
19	51	4.753476e-01
19	52	5.750345e-01
19	53	6.432197e-01
19	54	5.816047e-01
19	55	0.000000e+00
19	56	0.000000e+00
19	57	3.916785e-01
19	58	4.055401e-01
19	59	5.404952e-01
19	60	6.663509e-01
19	61	5.533781e-01
19	62	0.000000e+00
19	63	0.000000e+00
19	64	0.000000e+00
20	0	0.000000e+00
20	1	0.000000e+00
20	2	0.000000e+00
20	3	0.000000e+00
20	4	0.000000e+00
20	5	0.000000e+00
20	6	0.000000e+00
20	7	0.000000e+00
20	8	0.000000e+00
20	9	0.000000e+00
20	10	0.000000e+00
20	11	0.000000e+00
20	12	0.000000e+00
20	13	0.000000e+00
20	14	0.000000e+00
20	15	0.000000e+00
20	16	0.000000e+00
20	17	0.000000e+00
20	18	0.000000e+00
20	19	0.000000e+00
20	20	0.000000e+00
20	21	0.000000e+00
20	22	0.000000e+00
20	23	0.000000e+00
20	24	0.000000e+00
20	25	0.000000e+00
20	26	0.000000e+00
20	27	0.000000e+00
20	28	0.000000e+00
20	29	0.000000e+00
20	30	0.000000e+00
20	31	0.000000e+00
20	32	0.000000e+00
20	33	0.000000e+00
20	34	0.000000e+00
20	35	0.000000e+00
20	36	0.000000e+00
20	37	0.000000e+00
20	38	0.000000e+00
20	39	0.000000e+00
20	40	0.000000e+00
20	41	0.000000e+00
20	42	0.000000e+00
20	43	0.000000e+00
20	44	0.000000e+00
20	45	0.000000e+00
20	46	0.000000e+00
20	47	0.000000e+00
20	48	0.000000e+00
20	49	0.000000e+00
20	50	0.000000e+00
20	51	0.000000e+00
20	52	0.000000e+00
20	53	0.000000e+00
20	54	0.000000e+00
20	55	0.000000e+00
20	56	0.000000e+00
20	57	0.000000e+00
20	58	0.000000e+00
20	59	0.000000e+00
20	60	0.000000e+00
20	61	0.000000e+00
20	62	0.000000e+00
20	63	0.000000e+00
20	64	0.000000e+00
21	0	0.000000e+00
21	1	0.000000e+00
21	2	0.000000e+00
21	3	0.000000e+00
21	4	0.000000e+00
21	5	0.000000e+00
21	6	0.000000e+00
21	7	0.000000e+00
21	8	0.000000e+00
21	9	0.000000e+00
21	10	0.000000e+00
21	11	0.000000e+00
21	12	0.000000e+00
21	13	0.000000e+00
21	14	0.000000e+00
21	15	0.000000e+00
21	16	0.000000e+00
21	17	0.000000e+00
21	18	0.000000e+00
21	19	0.000000e+00
21	20	0.000000e+00
21	21	0.000000e+00
21	22	0.000000e+00
21	23	0.000000e+00
21	24	0.000000e+00
21	25	0.000000e+00
21	26	0.000000e+00
21	27	0.000000e+00
21	28	0.000000e+00
21	29	0.000000e+00
21	30	0.000000e+00
21	31	0.000000e+00
21	32	0.000000e+00
21	33	0.000000e+00
21	34	0.000000e+00
21	35	0.000000e+00
21	36	0.000000e+00
21	37	0.000000e+00
21	38	0.000000e+00
21	39	0.000000e+00
21	40	0.000000e+00
21	41	0.000000e+00
21	42	0.000000e+00
21	43	0.000000e+00
21	44	0.000000e+00
21	45	0.000000e+00
21	46	0.000000e+00
21	47	0.000000e+00
21	48	0.000000e+00
21	49	0.000000e+00
21	50	0.000000e+00
21	51	0.000000e+00
21	52	0.000000e+00
21	53	0.000000e+00
21	54	0.000000e+00
21	55	0.000000e+00
21	56	0.000000e+00
21	57	0.000000e+00
21	58	0.000000e+00
21	59	0.000000e+00
21	60	0.000000e+00
21	61	0.000000e+00
21	62	0.000000e+00
21	63	0.000000e+00
21	64	0.000000e+00
22	0	0.000000e+00
22	1	9.529433e-01
22	2	9.386355e-01
22	3	8.710746e-01
22	4	7.733850e-01
22	5	6.658261e-01
22	6	0.000000e+00
22	7	0.000000e+00
22	8	9.424744e-01
22	9	9.304059e-01
22	10	8.690194e-01
22	11	7.645406e-01
22	12	6.631447e-01
22	13	0.000000e+00
22	14	0.000000e+00
22	15	9.560143e-01
22	16	9.409322e-01
22	17	8.718829e-01
22	18	7.780987e-01
22	19	6.686077e-01
22	20	0.000000e+00
22	21	0.000000e+00
22	22	1.000000e+00
22	23	9.347781e-01
22	24	8.652898e-01
22	25	7.830104e-01
22	26	6.697599e-01
22	27	0.000000e+00
22	28	0.000000e+00
22	29	9.556600e-01
22	30	9.406737e-01
22	31	8.726545e-01
22	32	7.758466e-01
22	33	6.676698e-01
22	34	0.000000e+00
22	35	0.000000e+00
22	36	5.896985e-01
22	37	6.057501e-01
22	38	6.230910e-01
22	39	5.537579e-01
22	40	3.879518e-01
22	41	0.000000e+00
22	42	0.000000e+00
22	43	3.314441e-01
22	44	4.635457e-01
22	45	5.159407e-01
22	46	4.913093e-01
22	47	5.329511e-01
22	48	0.000000e+00
22	49	0.000000e+00
22	50	6.880770e-01
22	51	7.408047e-01
22	52	7.204786e-01
22	53	6.841102e-01
22	54	5.091066e-01
22	55	0.000000e+00
22	56	0.000000e+00
22	57	5.849298e-01
22	58	6.184250e-01
22	59	6.379824e-01
22	60	7.217422e-01
22	61	6.279682e-01
22	62	0.000000e+00
22	63	0.000000e+00
22	64	0.000000e+00
23	0	0.000000e+00
23	1	9.416911e-01
23	2	9.630496e-01
23	3	9.293005e-01
23	4	8.563836e-01
23	5	7.524953e-01
23	6	0.000000e+00
23	7	0.000000e+00
23	8	9.329238e-01
23	9	9.539376e-01
23	10	9.258487e-01
23	11	8.494634e-01
23	12	7.501220e-01
23	13	0.000000e+00
23	14	0.000000e+00
23	15	9.438891e-01
23	16	9.656426e-01
23	17	9.302612e-01
23	18	8.599637e-01
23	19	7.547387e-01
23	20	0.000000e+00
23	21	0.000000e+00
23	22	9.347781e-01
23	23	1.000000e+00
23	24	9.244668e-01
23	25	8.622502e-01
23	26	7.552202e-01
23	27	0.000000e+00
23	28	0.000000e+00
23	29	9.441364e-01
23	30	9.650965e-01
23	31	9.307181e-01
23	32	8.584057e-01
23	33	7.540303e-01
23	34	0.000000e+00
23	35	0.000000e+00
23	36	5.947856e-01
23	37	6.051863e-01
23	38	6.509617e-01
23	39	5.817385e-01
23	40	4.478378e-01
23	41	0.000000e+00
23	42	0.000000e+00
23	43	3.211802e-01
23	44	4.710727e-01
23	45	5.261390e-01
23	46	5.109978e-01
23	47	5.543561e-01
23	48	0.000000e+00
23	49	0.000000e+00
23	50	6.645197e-01
23	51	7.216944e-01
23	52	7.278606e-01
23	53	7.077756e-01
23	54	5.293633e-01
23	55	0.000000e+00
23	56	0.000000e+00
23	57	5.614403e-01
23	58	6.066719e-01
23	59	6.362998e-01
23	60	7.401357e-01
23	61	6.445020e-01
23	62	0.000000e+00
23	63	0.000000e+00
23	64	0.000000e+00
24	0	0.000000e+00
24	1	8.743323e-01
24	2	9.347144e-01
24	3	9.767012e-01
24	4	9.428013e-01
24	5	8.472928e-01
24	6	0.000000e+00
24	7	0.000000e+00
24	8	8.678030e-01
24	9	9.310111e-01
24	10	9.704609e-01
24	11	9.379422e-01
24	12	8.444176e-01
24	13	0.000000e+00
24	14	0.000000e+00
24	15	8.754646e-01
24	16	9.357255e-01
24	17	9.785312e-01
24	18	9.456081e-01
24	19	8.490543e-01
24	20	0.000000e+00
24	21	0.000000e+00
24	22	8.652898e-01
24	23	9.244668e-01
24	24	1.000000e+00
24	25	9.452802e-01
24	26	8.497622e-01
24	27	0.000000e+00
24	28	0.000000e+00
24	29	8.764274e-01
24	30	9.361948e-01
24	31	9.781275e-01
24	32	9.447776e-01
24	33	8.484291e-01
24	34	0.000000e+00
24	35	0.000000e+00
24	36	5.725058e-01
24	37	5.622182e-01
24	38	6.676797e-01
24	39	5.625679e-01
24	40	4.988096e-01
24	41	0.000000e+00
24	42	0.000000e+00
24	43	2.878080e-01
24	44	4.698570e-01
24	45	5.140668e-01
24	46	5.188818e-01
24	47	5.625660e-01
24	48	0.000000e+00
24	49	0.000000e+00
24	50	5.956519e-01
24	51	6.461077e-01
24	52	6.832686e-01
24	53	7.022673e-01
24	54	5.182271e-01
24	55	0.000000e+00
24	56	0.000000e+00
24	57	5.110851e-01
24	58	5.352959e-01
24	59	5.836931e-01
24	60	7.188034e-01
24	61	6.179402e-01
24	62	0.000000e+00
24	63	0.000000e+00
24	64	0.000000e+00
25	0	0.000000e+00
25	1	7.961825e-01
25	2	8.742498e-01
25	3	9.495819e-01
25	4	9.852001e-01
25	5	9.466862e-01
25	6	0.000000e+00
25	7	0.000000e+00
25	8	7.932401e-01
25	9	8.723290e-01
25	10	9.452886e-01
25	11	9.818285e-01
25	12	9.441291e-01
25	13	0.000000e+00
25	14	0.000000e+00
25	15	7.953151e-01
25	16	8.747246e-01
25	17	9.505872e-01
25	18	9.863374e-01
25	19	9.478059e-01
25	20	0.000000e+00
25	21	0.000000e+00
25	22	7.830104e-01
25	23	8.622502e-01
25	24	9.452802e-01
25	25	1.000000e+00
25	26	9.478187e-01
25	27	0.000000e+00
25	28	0.000000e+00
25	29	7.973468e-01
25	30	8.753672e-01
25	31	9.506495e-01
25	32	9.861833e-01
25	33	9.474320e-01
25	34	0.000000e+00
25	35	0.000000e+00
25	36	5.313356e-01
25	37	5.175236e-01
25	38	6.375644e-01
25	39	5.870449e-01
25	40	5.506897e-01
25	41	0.000000e+00
25	42	0.000000e+00
25	43	2.604303e-01
25	44	4.332899e-01
25	45	5.126526e-01
25	46	5.523573e-01
25	47	5.853206e-01
25	48	0.000000e+00
25	49	0.000000e+00
25	50	5.286832e-01
25	51	5.786911e-01
25	52	6.528168e-01
25	53	6.979622e-01
25	54	5.653076e-01
25	55	0.000000e+00
25	56	0.000000e+00
25	57	4.711111e-01
25	58	4.828288e-01
25	59	5.783465e-01
25	60	7.162770e-01
25	61	6.161589e-01
25	62	0.000000e+00
25	63	0.000000e+00
25	64	0.000000e+00
26	0	0.000000e+00
26	1	6.835982e-01
26	2	7.671177e-01
26	3	8.564639e-01
26	4	9.526759e-01
26	5	9.931795e-01
26	6	0.000000e+00
26	7	0.000000e+00
26	8	6.825848e-01
26	9	7.661078e-01
26	10	8.546143e-01
26	11	9.511071e-01
26	12	9.914609e-01
26	13	0.000000e+00
26	14	0.000000e+00
26	15	6.817416e-01
26	16	7.671853e-01
26	17	8.566437e-01
26	18	9.520956e-01
26	19	9.938027e-01
26	20	0.000000e+00
26	21	0.000000e+00
26	22	6.697599e-01
26	23	7.552202e-01
26	24	8.497622e-01
26	25	9.478187e-01
26	26	1.000000e+00
26	27	0.000000e+00
26	28	0.000000e+00
26	29	6.842198e-01
26	30	7.677960e-01
26	31	8.572244e-01
26	32	9.526093e-01
26	33	9.937000e-01
26	34	0.000000e+00
26	35	0.000000e+00
26	36	4.746872e-01
26	37	4.405132e-01
26	38	5.622633e-01
26	39	5.897405e-01
26	40	5.697003e-01
26	41	0.000000e+00
26	42	0.000000e+00
26	43	2.364808e-01
26	44	3.811897e-01
26	45	4.941253e-01
26	46	5.652010e-01
26	47	5.815245e-01
26	48	0.000000e+00
26	49	0.000000e+00
26	50	4.256515e-01
26	51	4.767197e-01
26	52	5.728303e-01
26	53	6.397178e-01
26	54	5.798689e-01
26	55	0.000000e+00
26	56	0.000000e+00
26	57	3.886538e-01
26	58	4.033072e-01
26	59	5.363660e-01
26	60	6.635241e-01
26	61	5.512945e-01
26	62	0.000000e+00
26	63	0.000000e+00
26	64	0.000000e+00
27	0	0.000000e+00
27	1	0.000000e+00
27	2	0.000000e+00
27	3	0.000000e+00
27	4	0.000000e+00
27	5	0.000000e+00
27	6	0.000000e+00
27	7	0.000000e+00
27	8	0.000000e+00
27	9	0.000000e+00
27	10	0.000000e+00
27	11	0.000000e+00
27	12	0.000000e+00
27	13	0.000000e+00
27	14	0.000000e+00
27	15	0.000000e+00
27	16	0.000000e+00
27	17	0.000000e+00
27	18	0.000000e+00
27	19	0.000000e+00
27	20	0.000000e+00
27	21	0.000000e+00
27	22	0.000000e+00
27	23	0.000000e+00
27	24	0.000000e+00
27	25	0.000000e+00
27	26	0.000000e+00
27	27	0.000000e+00
27	28	0.000000e+00
27	29	0.000000e+00
27	30	0.000000e+00
27	31	0.000000e+00
27	32	0.000000e+00
27	33	0.000000e+00
27	34	0.000000e+00
27	35	0.000000e+00
27	36	0.000000e+00
27	37	0.000000e+00
27	38	0.000000e+00
27	39	0.000000e+00
27	40	0.000000e+00
27	41	0.000000e+00
27	42	0.000000e+00
27	43	0.000000e+00
27	44	0.000000e+00
27	45	0.000000e+00
27	46	0.000000e+00
27	47	0.000000e+00
27	48	0.000000e+00
27	49	0.000000e+00
27	50	0.000000e+00
27	51	0.000000e+00
27	52	0.000000e+00
27	53	0.000000e+00
27	54	0.000000e+00
27	55	0.000000e+00
27	56	0.000000e+00
27	57	0.000000e+00
27	58	0.000000e+00
27	59	0.000000e+00
27	60	0.000000e+00
27	61	0.000000e+00
27	62	0.000000e+00
27	63	0.000000e+00
27	64	0.000000e+00
28	0	0.000000e+00
28	1	0.000000e+00
28	2	0.000000e+00
28	3	0.000000e+00
28	4	0.000000e+00
28	5	0.000000e+00
28	6	0.000000e+00
28	7	0.000000e+00
28	8	0.000000e+00
28	9	0.000000e+00
28	10	0.000000e+00
28	11	0.000000e+00
28	12	0.000000e+00
28	13	0.000000e+00
28	14	0.000000e+00
28	15	0.000000e+00
28	16	0.000000e+00
28	17	0.000000e+00
28	18	0.000000e+00
28	19	0.000000e+00
28	20	0.000000e+00
28	21	0.000000e+00
28	22	0.000000e+00
28	23	0.000000e+00
28	24	0.000000e+00
28	25	0.000000e+00
28	26	0.000000e+00
28	27	0.000000e+00
28	28	0.000000e+00
28	29	0.000000e+00
28	30	0.000000e+00
28	31	0.000000e+00
28	32	0.000000e+00
28	33	0.000000e+00
28	34	0.000000e+00
28	35	0.000000e+00
28	36	0.000000e+00
28	37	0.000000e+00
28	38	0.000000e+00
28	39	0.000000e+00
28	40	0.000000e+00
28	41	0.000000e+00
28	42	0.000000e+00
28	43	0.000000e+00
28	44	0.000000e+00
28	45	0.000000e+00
28	46	0.000000e+00
28	47	0.000000e+00
28	48	0.000000e+00
28	49	0.000000e+00
28	50	0.000000e+00
28	51	0.000000e+00
28	52	0.000000e+00
28	53	0.000000e+00
28	54	0.000000e+00
28	55	0.000000e+00
28	56	0.000000e+00
28	57	0.000000e+00
28	58	0.000000e+00
28	59	0.000000e+00
28	60	0.000000e+00
28	61	0.000000e+00
28	62	0.000000e+00
28	63	0.000000e+00
28	64	0.000000e+00
29	0	0.000000e+00
29	1	9.679454e-01
29	2	9.541207e-01
29	3	8.870135e-01
29	4	7.911169e-01
29	5	6.824796e-01
29	6	0.000000e+00
29	7	0.000000e+00
29	8	9.620525e-01
29	9	9.495707e-01
29	10	8.880483e-01
29	11	7.843105e-01
29	12	6.811516e-01
29	13	0.000000e+00
29	14	0.000000e+00
29	15	9.683658e-01
29	16	9.546381e-01
29	17	8.863757e-01
29	18	7.947989e-01
29	19	6.845614e-01
29	20	0.000000e+00
29	21	0.000000e+00
29	22	9.556600e-01
29	23	9.441364e-01
29	24	8.764274e-01
29	25	7.973468e-01
29	26	6.842198e-01
29	27	0.000000e+00
29	28	0.000000e+00
29	29	1.000000e+00
29	30	9.554590e-01
29	31	8.880536e-01
29	32	7.931432e-01
29	33	6.840215e-01
29	34	0.000000e+00
29	35	0.000000e+00
29	36	6.087881e-01
29	37	6.247848e-01
29	38	6.423187e-01
29	39	5.721052e-01
29	40	3.975277e-01
29	41	0.000000e+00
29	42	0.000000e+00
29	43	3.314374e-01
29	44	4.662751e-01
29	45	5.224979e-01
29	46	5.011530e-01
29	47	5.454153e-01
29	48	0.000000e+00
29	49	0.000000e+00
29	50	7.001866e-01
29	51	7.527371e-01
29	52	7.402088e-01
29	53	7.057485e-01
29	54	5.253042e-01
29	55	0.000000e+00
29	56	0.000000e+00
29	57	6.011738e-01
29	58	6.300274e-01
29	59	6.579865e-01
29	60	7.438974e-01
29	61	6.504789e-01
29	62	0.000000e+00
29	63	0.000000e+00
29	64	0.000000e+00
30	0	0.000000e+00
30	1	9.539994e-01
30	2	9.756294e-01
30	3	9.456492e-01
30	4	8.725443e-01
30	5	7.671410e-01
30	6	0.000000e+00
30	7	0.000000e+00
30	8	9.489865e-01
30	9	9.711948e-01
30	10	9.451781e-01
30	11	8.675210e-01
30	12	7.660880e-01
30	13	0.000000e+00
30	14	0.000000e+00
30	15	9.540660e-01
30	16	9.761689e-01
30	17	9.452472e-01
30	18	8.752567e-01
30	19	7.687493e-01
30	20	0.000000e+00
30	21	0.000000e+00
30	22	9.406737e-01
30	23	9.650965e-01
30	24	9.361948e-01
30	25	8.753672e-01
30	26	7.677960e-01
30	27	0.000000e+00
30	28	0.000000e+00
30	29	9.554590e-01
30	30	1.000000e+00
30	31	9.465476e-01
30	32	8.742364e-01
30	33	7.684102e-01
30	34	0.000000e+00
30	35	0.000000e+00
30	36	6.134631e-01
30	37	6.198771e-01
30	38	6.684456e-01
30	39	5.934338e-01
30	40	4.524854e-01
30	41	0.000000e+00
30	42	0.000000e+00
30	43	3.227731e-01
30	44	4.752825e-01
30	45	5.311728e-01
30	46	5.177576e-01
30	47	5.635628e-01
30	48	0.000000e+00
30	49	0.000000e+00
30	50	6.732991e-01
30	51	7.275549e-01
30	52	7.414151e-01
30	53	7.240649e-01
30	54	5.388757e-01
30	55	0.000000e+00
30	56	0.000000e+00
30	57	5.734975e-01
30	58	6.131072e-01
30	59	6.530757e-01
30	60	7.566321e-01
30	61	6.593703e-01
30	62	0.000000e+00
30	63	0.000000e+00
30	64	0.000000e+00
31	0	0.000000e+00
31	1	8.867524e-01
31	2	9.455716e-01
31	3	9.845515e-01
31	4	9.511051e-01
31	5	8.567197e-01
31	6	0.000000e+00
31	7	0.000000e+00
31	8	8.831327e-01
31	9	9.446627e-01
31	10	9.815273e-01
31	11	9.479570e-01
31	12	8.551186e-01
31	13	0.000000e+00
31	14	0.000000e+00
31	15	8.861910e-01
31	16	9.452573e-01
31	17	9.850009e-01
31	18	9.529590e-01
31	19	8.578934e-01
31	20	0.000000e+00
31	21	0.000000e+00
31	22	8.726545e-01
31	23	9.307181e-01
31	24	9.781275e-01
31	25	9.506495e-01
31	26	8.572244e-01
31	27	0.000000e+00
31	28	0.000000e+00
31	29	8.880536e-01
31	30	9.465476e-01
31	31	1.000000e+00
31	32	9.526272e-01
31	33	8.576165e-01
31	34	0.000000e+00
31	35	0.000000e+00
31	36	5.867147e-01
31	37	5.771899e-01
31	38	6.773791e-01
31	39	5.777978e-01
31	40	5.027798e-01
31	41	0.000000e+00
31	42	0.000000e+00
31	43	2.922052e-01
31	44	4.721241e-01
31	45	5.185358e-01
31	46	5.257008e-01
31	47	5.721374e-01
31	48	0.000000e+00
31	49	0.000000e+00
31	50	6.044060e-01
31	51	6.547170e-01
31	52	6.970738e-01
31	53	7.176411e-01
31	54	5.325066e-01
31	55	0.000000e+00
31	56	0.000000e+00
31	57	5.239559e-01
31	58	5.481119e-01
31	59	6.037163e-01
31	60	7.362653e-01
31	61	6.335372e-01
31	62	0.000000e+00
31	63	0.000000e+00
31	64	0.000000e+00
32	0	0.000000e+00
32	1	7.925343e-01
32	2	8.734613e-01
32	3	9.518525e-01
32	4	9.903223e-01
32	5	9.530410e-01
32	6	0.000000e+00
32	7	0.000000e+00
32	8	7.918177e-01
32	9	8.735192e-01
32	10	9.494565e-01
32	11	9.886962e-01
32	12	9.514766e-01
32	13	0.000000e+00
32	14	0.000000e+00
32	15	7.904695e-01
32	16	8.730618e-01
32	17	9.520499e-01
32	18	9.905450e-01
32	19	9.536660e-01
32	20	0.000000e+00
32	21	0.000000e+00
32	22	7.758466e-01
32	23	8.584057e-01
32	24	9.447776e-01
32	25	9.861833e-01
32	26	9.526093e-01
32	27	0.000000e+00
32	28	0.000000e+00
32	29	7.931432e-01
32	30	8.742364e-01
32	31	9.526272e-01
32	32	1.000000e+00
32	33	9.535776e-01
32	34	0.000000e+00
32	35	0.000000e+00
32	36	5.364454e-01
32	37	5.193439e-01
32	38	6.398656e-01
32	39	5.917129e-01
32	40	5.548094e-01
32	41	0.000000e+00
32	42	0.000000e+00
32	43	2.599940e-01
32	44	4.320766e-01
32	45	5.107741e-01
32	46	5.529449e-01
32	47	5.874239e-01
32	48	0.000000e+00
32	49	0.000000e+00
32	50	5.236408e-01
32	51	5.724653e-01
32	52	6.507384e-01
32	53	6.994547e-01
32	54	5.639697e-01
32	55	0.000000e+00
32	56	0.000000e+00
32	57	4.698458e-01
32	58	4.815701e-01
32	59	5.793531e-01
32	60	7.189132e-01
32	61	6.164365e-01
32	62	0.000000e+00
32	63	0.000000e+00
32	64	0.000000e+00
33	0	0.000000e+00
33	1	6.838187e-01
33	2	7.680212e-01
33	3	8.571197e-01
33	4	9.539059e-01
33	5	9.955586e-01
33	6	0.000000e+00
33	7	0.000000e+00
33	8	6.841643e-01
33	9	7.682823e-01
33	10	8.565688e-01
33	11	9.532947e-01
33	12	9.947963e-01
33	13	0.000000e+00
33	14	0.000000e+00
33	15	6.811265e-01
33	16	7.674279e-01
33	17	8.566635e-01
33	18	9.527773e-01
33	19	9.957407e-01
33	20	0.000000e+00
33	21	0.000000e+00
33	22	6.676698e-01
33	23	7.540303e-01
33	24	8.484291e-01
33	25	9.474320e-01
33	26	9.937000e-01
33	27	0.000000e+00
33	28	0.000000e+00
33	29	6.840215e-01
33	30	7.684102e-01
33	31	8.576165e-01
33	32	9.535776e-01
33	33	1.000000e+00
33	34	0.000000e+00
33	35	0.000000e+00
33	36	4.801277e-01
33	37	4.424398e-01
33	38	5.638844e-01
33	39	5.940968e-01
33	40	5.682471e-01
33	41	0.000000e+00
33	42	0.000000e+00
33	43	2.366268e-01
33	44	3.808522e-01
33	45	4.937192e-01
33	46	5.660136e-01
33	47	5.837588e-01
33	48	0.000000e+00
33	49	0.000000e+00
33	50	4.248191e-01
33	51	4.745666e-01
33	52	5.752294e-01
33	53	6.438038e-01
33	54	5.815727e-01
33	55	0.000000e+00
33	56	0.000000e+00
33	57	3.922811e-01
33	58	4.058463e-01
33	59	5.411744e-01
33	60	6.667685e-01
33	61	5.536127e-01
33	62	0.000000e+00
33	63	0.000000e+00
33	64	0.000000e+00
34	0	0.000000e+00
34	1	0.000000e+00
34	2	0.000000e+00
34	3	0.000000e+00
34	4	0.000000e+00
34	5	0.000000e+00
34	6	0.000000e+00
34	7	0.000000e+00
34	8	0.000000e+00
34	9	0.000000e+00
34	10	0.000000e+00
34	11	0.000000e+00
34	12	0.000000e+00
34	13	0.000000e+00
34	14	0.000000e+00
34	15	0.000000e+00
34	16	0.000000e+00
34	17	0.000000e+00
34	18	0.000000e+00
34	19	0.000000e+00
34	20	0.000000e+00
34	21	0.000000e+00
34	22	0.000000e+00
34	23	0.000000e+00
34	24	0.000000e+00
34	25	0.000000e+00
34	26	0.000000e+00
34	27	0.000000e+00
34	28	0.000000e+00
34	29	0.000000e+00
34	30	0.000000e+00
34	31	0.000000e+00
34	32	0.000000e+00
34	33	0.000000e+00
34	34	0.000000e+00
34	35	0.000000e+00
34	36	0.000000e+00
34	37	0.000000e+00
34	38	0.000000e+00
34	39	0.000000e+00
34	40	0.000000e+00
34	41	0.000000e+00
34	42	0.000000e+00
34	43	0.000000e+00
34	44	0.000000e+00
34	45	0.000000e+00
34	46	0.000000e+00
34	47	0.000000e+00
34	48	0.000000e+00
34	49	0.000000e+00
34	50	0.000000e+00
34	51	0.000000e+00
34	52	0.000000e+00
34	53	0.000000e+00
34	54	0.000000e+00
34	55	0.000000e+00
34	56	0.000000e+00
34	57	0.000000e+00
34	58	0.000000e+00
34	59	0.000000e+00
34	60	0.000000e+00
34	61	0.000000e+00
34	62	0.000000e+00
34	63	0.000000e+00
34	64	0.000000e+00
35	0	0.000000e+00
35	1	0.000000e+00
35	2	0.000000e+00
35	3	0.000000e+00
35	4	0.000000e+00
35	5	0.000000e+00
35	6	0.000000e+00
35	7	0.000000e+00
35	8	0.000000e+00
35	9	0.000000e+00
35	10	0.000000e+00
35	11	0.000000e+00
35	12	0.000000e+00
35	13	0.000000e+00
35	14	0.000000e+00
35	15	0.000000e+00
35	16	0.000000e+00
35	17	0.000000e+00
35	18	0.000000e+00
35	19	0.000000e+00
35	20	0.000000e+00
35	21	0.000000e+00
35	22	0.000000e+00
35	23	0.000000e+00
35	24	0.000000e+00
35	25	0.000000e+00
35	26	0.000000e+00
35	27	0.000000e+00
35	28	0.000000e+00
35	29	0.000000e+00
35	30	0.000000e+00
35	31	0.000000e+00
35	32	0.000000e+00
35	33	0.000000e+00
35	34	0.000000e+00
35	35	0.000000e+00
35	36	0.000000e+00
35	37	0.000000e+00
35	38	0.000000e+00
35	39	0.000000e+00
35	40	0.000000e+00
35	41	0.000000e+00
35	42	0.000000e+00
35	43	0.000000e+00
35	44	0.000000e+00
35	45	0.000000e+00
35	46	0.000000e+00
35	47	0.000000e+00
35	48	0.000000e+00
35	49	0.000000e+00
35	50	0.000000e+00
35	51	0.000000e+00
35	52	0.000000e+00
35	53	0.000000e+00
35	54	0.000000e+00
35	55	0.000000e+00
35	56	0.000000e+00
35	57	0.000000e+00
35	58	0.000000e+00
35	59	0.000000e+00
35	60	0.000000e+00
35	61	0.000000e+00
35	62	0.000000e+00
35	63	0.000000e+00
35	64	0.000000e+00
36	0	0.000000e+00
36	1	6.113081e-01
36	2	6.155590e-01
36	3	5.884959e-01
36	4	5.371189e-01
36	5	4.807360e-01
36	6	0.000000e+00
36	7	0.000000e+00
36	8	6.138130e-01
36	9	6.196870e-01
36	10	5.930801e-01
36	11	5.374188e-01
36	12	4.832344e-01
36	13	0.000000e+00
36	14	0.000000e+00
36	15	6.058739e-01
36	16	6.105637e-01
36	17	5.841060e-01
36	18	5.358416e-01
36	19	4.793305e-01
36	20	0.000000e+00
36	21	0.000000e+00
36	22	5.896985e-01
36	23	5.947856e-01
36	24	5.725058e-01
36	25	5.313356e-01
36	26	4.746872e-01
36	27	0.000000e+00
36	28	0.000000e+00
36	29	6.087881e-01
36	30	6.134631e-01
36	31	5.867147e-01
36	32	5.364454e-01
36	33	4.801277e-01
36	34	0.000000e+00
36	35	0.000000e+00
36	36	1.000000e+00
36	37	4.880910e-01
36	38	5.505684e-01
36	39	5.289165e-01
36	40	4.300682e-01
36	41	0.000000e+00
36	42	0.000000e+00
36	43	3.159206e-01
36	44	3.830574e-01
36	45	4.471229e-01
36	46	4.457710e-01
36	47	4.915603e-01
36	48	0.000000e+00
36	49	0.000000e+00
36	50	4.773010e-01
36	51	4.901700e-01
36	52	5.023080e-01
36	53	5.156221e-01
36	54	4.222241e-01
36	55	0.000000e+00
36	56	0.000000e+00
36	57	3.661182e-01
36	58	4.005825e-01
36	59	4.570308e-01
36	60	5.248211e-01
36	61	4.769648e-01
36	62	0.000000e+00
36	63	0.000000e+00
36	64	0.000000e+00
37	0	0.000000e+00
37	1	6.275249e-01
37	2	6.214884e-01
37	3	5.790232e-01
37	4	5.200043e-01
37	5	4.427546e-01
37	6	0.000000e+00
37	7	0.000000e+00
37	8	6.297053e-01
37	9	6.223930e-01
37	10	5.840005e-01
37	11	5.176761e-01
37	12	4.426004e-01
37	13	0.000000e+00
37	14	0.000000e+00
37	15	6.220126e-01
37	16	6.177463e-01
37	17	5.744824e-01
37	18	5.195409e-01
37	19	4.423500e-01
37	20	0.000000e+00
37	21	0.000000e+00
37	22	6.057501e-01
37	23	6.051863e-01
37	24	5.622182e-01
37	25	5.175236e-01
37	26	4.405132e-01
37	27	0.000000e+00
37	28	0.000000e+00
37	29	6.247848e-01
37	30	6.198771e-01
37	31	5.771899e-01
37	32	5.193439e-01
37	33	4.424398e-01
37	34	0.000000e+00
37	35	0.000000e+00
37	36	4.880910e-01
37	37	1.000000e+00
37	38	5.545600e-01
37	39	4.883848e-01
37	40	3.684910e-01
37	41	0.000000e+00
37	42	0.000000e+00
37	43	2.808442e-01
37	44	3.587488e-01
37	45	3.744471e-01
37	46	3.706138e-01
37	47	4.109464e-01
37	48	0.000000e+00
37	49	0.000000e+00
37	50	5.093749e-01
37	51	5.494790e-01
37	52	5.653726e-01
37	53	5.509958e-01
37	54	4.632356e-01
37	55	0.000000e+00
37	56	0.000000e+00
37	57	4.174199e-01
37	58	4.563836e-01
37	59	5.111451e-01
37	60	5.760010e-01
37	61	5.395222e-01
37	62	0.000000e+00
37	63	0.000000e+00
37	64	0.000000e+00
38	0	0.000000e+00
38	1	6.445884e-01
38	2	6.702327e-01
38	3	6.789234e-01
38	4	6.399959e-01
38	5	5.645596e-01
38	6	0.000000e+00
38	7	0.000000e+00
38	8	6.465343e-01
38	9	6.727976e-01
38	10	6.790989e-01
38	11	6.375519e-01
38	12	5.637054e-01
38	13	0.000000e+00
38	14	0.000000e+00
38	15	6.394431e-01
38	16	6.659464e-01
38	17	6.758229e-01
38	18	6.399283e-01
38	19	5.638045e-01
38	20	0.000000e+00
38	21	0.000000e+00
38	22	6.230910e-01
38	23	6.509617e-01
38	24	6.676797e-01
38	25	6.375644e-01
38	26	5.622633e-01
38	27	0.000000e+00
38	28	0.000000e+00
38	29	6.423187e-01
38	30	6.684456e-01
38	31	6.773791e-01
38	32	6.398656e-01
38	33	5.638844e-01
38	34	0.000000e+00
38	35	0.000000e+00
38	36	5.505684e-01
38	37	5.545600e-01
38	38	1.000000e+00
38	39	5.681831e-01
38	40	5.001196e-01
38	41	0.000000e+00
38	42	0.000000e+00
38	43	2.827791e-01
38	44	3.995574e-01
38	45	4.417828e-01
38	46	4.632136e-01
38	47	5.176342e-01
38	48	0.000000e+00
38	49	0.000000e+00
38	50	4.935605e-01
38	51	5.286458e-01
38	52	5.622730e-01
38	53	5.875864e-01
38	54	5.004807e-01
38	55	0.000000e+00
38	56	0.000000e+00
38	57	3.685851e-01
38	58	4.071310e-01
38	59	4.958464e-01
38	60	6.094339e-01
38	61	5.579658e-01
38	62	0.000000e+00
38	63	0.000000e+00
38	64	0.000000e+00
39	0	0.000000e+00
39	1	5.742975e-01
39	2	5.949643e-01
39	3	5.794035e-01
39	4	5.929916e-01
39	5	5.947433e-01
39	6	0.000000e+00
39	7	0.000000e+00
39	8	5.770079e-01
39	9	5.941473e-01
39	10	5.848447e-01
39	11	5.924288e-01
39	12	5.960511e-01
39	13	0.000000e+00
39	14	0.000000e+00
39	15	5.690583e-01
39	16	5.920010e-01
39	17	5.749891e-01
39	18	5.911098e-01
39	19	5.935147e-01
39	20	0.000000e+00
39	21	0.000000e+00
39	22	5.537579e-01
39	23	5.817385e-01
39	24	5.625679e-01
39	25	5.870449e-01
39	26	5.897405e-01
39	27	0.000000e+00
39	28	0.000000e+00
39	29	5.721052e-01
39	30	5.934338e-01
39	31	5.777978e-01
39	32	5.917129e-01
39	33	5.940968e-01
39	34	0.000000e+00
39	35	0.000000e+00
39	36	5.289165e-01
39	37	4.883848e-01
39	38	5.681831e-01
39	39	1.000000e+00
39	40	5.667691e-01
39	41	0.000000e+00
39	42	0.000000e+00
39	43	3.386243e-01
39	44	3.976492e-01
39	45	4.889731e-01
39	46	5.333285e-01
39	47	5.696760e-01
39	48	0.000000e+00
39	49	0.000000e+00
39	50	4.464138e-01
39	51	4.801221e-01
39	52	5.206662e-01
39	53	5.708545e-01
39	54	5.715730e-01
39	55	0.000000e+00
39	56	0.000000e+00
39	57	3.555817e-01
39	58	4.061391e-01
39	59	5.214053e-01
39	60	6.030988e-01
39	61	5.662761e-01
39	62	0.000000e+00
39	63	0.000000e+00
39	64	0.000000e+00
40	0	0.000000e+00
40	1	3.969611e-01
40	2	4.521567e-01
40	3	5.024435e-01
40	4	5.549380e-01
40	5	5.684751e-01
40	6	0.000000e+00
40	7	0.000000e+00
40	8	3.970609e-01
40	9	4.492445e-01
40	10	5.008866e-01
40	11	5.547923e-01
40	12	5.655335e-01
40	13	0.000000e+00
40	14	0.000000e+00
40	15	3.960496e-01
40	16	4.525209e-01
40	17	5.024499e-01
40	18	5.542792e-01
40	19	5.686808e-01
40	20	0.000000e+00
40	21	0.000000e+00
40	22	3.879518e-01
40	23	4.478378e-01
40	24	4.988096e-01
40	25	5.506897e-01
40	26	5.697003e-01
40	27	0.000000e+00
40	28	0.000000e+00
40	29	3.975277e-01
40	30	4.524854e-01
40	31	5.027798e-01
40	32	5.548094e-01
40	33	5.682471e-01
40	34	0.000000e+00
40	35	0.000000e+00
40	36	4.300682e-01
40	37	3.684910e-01
40	38	5.001196e-01
40	39	5.667691e-01
40	40	1.000000e+00
40	41	0.000000e+00
40	42	0.000000e+00
40	43	3.541333e-01
40	44	4.100373e-01
40	45	4.607859e-01
40	46	5.296833e-01
40	47	5.748750e-01
40	48	0.000000e+00
40	49	0.000000e+00
40	50	3.263375e-01
40	51	3.507626e-01
40	52	3.835751e-01
40	53	4.775694e-01
40	54	5.548851e-01
40	55	0.000000e+00
40	56	0.000000e+00
40	57	2.381976e-01
40	58	2.812155e-01
40	59	3.943778e-01
40	60	5.114849e-01
40	61	5.380512e-01
40	62	0.000000e+00
40	63	0.000000e+00
40	64	0.000000e+00
41	0	0.000000e+00
41	1	0.000000e+00
41	2	0.000000e+00
41	3	0.000000e+00
41	4	0.000000e+00
41	5	0.000000e+00
41	6	0.000000e+00
41	7	0.000000e+00
41	8	0.000000e+00
41	9	0.000000e+00
41	10	0.000000e+00
41	11	0.000000e+00
41	12	0.000000e+00
41	13	0.000000e+00
41	14	0.000000e+00
41	15	0.000000e+00
41	16	0.000000e+00
41	17	0.000000e+00
41	18	0.000000e+00
41	19	0.000000e+00
41	20	0.000000e+00
41	21	0.000000e+00
41	22	0.000000e+00
41	23	0.000000e+00
41	24	0.000000e+00
41	25	0.000000e+00
41	26	0.000000e+00
41	27	0.000000e+00
41	28	0.000000e+00
41	29	0.000000e+00
41	30	0.000000e+00
41	31	0.000000e+00
41	32	0.000000e+00
41	33	0.000000e+00
41	34	0.000000e+00
41	35	0.000000e+00
41	36	0.000000e+00
41	37	0.000000e+00
41	38	0.000000e+00
41	39	0.000000e+00
41	40	0.000000e+00
41	41	0.000000e+00
41	42	0.000000e+00
41	43	0.000000e+00
41	44	0.000000e+00
41	45	0.000000e+00
41	46	0.000000e+00
41	47	0.000000e+00
41	48	0.000000e+00
41	49	0.000000e+00
41	50	0.000000e+00
41	51	0.000000e+00
41	52	0.000000e+00
41	53	0.000000e+00
41	54	0.000000e+00
41	55	0.000000e+00
41	56	0.000000e+00
41	57	0.000000e+00
41	58	0.000000e+00
41	59	0.000000e+00
41	60	0.000000e+00
41	61	0.000000e+00
41	62	0.000000e+00
41	63	0.000000e+00
41	64	0.000000e+00
42	0	0.000000e+00
42	1	0.000000e+00
42	2	0.000000e+00
42	3	0.000000e+00
42	4	0.000000e+00
42	5	0.000000e+00
42	6	0.000000e+00
42	7	0.000000e+00
42	8	0.000000e+00
42	9	0.000000e+00
42	10	0.000000e+00
42	11	0.000000e+00
42	12	0.000000e+00
42	13	0.000000e+00
42	14	0.000000e+00
42	15	0.000000e+00
42	16	0.000000e+00
42	17	0.000000e+00
42	18	0.000000e+00
42	19	0.000000e+00
42	20	0.000000e+00
42	21	0.000000e+00
42	22	0.000000e+00
42	23	0.000000e+00
42	24	0.000000e+00
42	25	0.000000e+00
42	26	0.000000e+00
42	27	0.000000e+00
42	28	0.000000e+00
42	29	0.000000e+00
42	30	0.000000e+00
42	31	0.000000e+00
42	32	0.000000e+00
42	33	0.000000e+00
42	34	0.000000e+00
42	35	0.000000e+00
42	36	0.000000e+00
42	37	0.000000e+00
42	38	0.000000e+00
42	39	0.000000e+00
42	40	0.000000e+00
42	41	0.000000e+00
42	42	0.000000e+00
42	43	0.000000e+00
42	44	0.000000e+00
42	45	0.000000e+00
42	46	0.000000e+00
42	47	0.000000e+00
42	48	0.000000e+00
42	49	0.000000e+00
42	50	0.000000e+00
42	51	0.000000e+00
42	52	0.000000e+00
42	53	0.000000e+00
42	54	0.000000e+00
42	55	0.000000e+00
42	56	0.000000e+00
42	57	0.000000e+00
42	58	0.000000e+00
42	59	0.000000e+00
42	60	0.000000e+00
42	61	0.000000e+00
42	62	0.000000e+00
42	63	0.000000e+00
42	64	0.000000e+00
43	0	0.000000e+00
43	1	3.319663e-01
43	2	3.234899e-01
43	3	2.925839e-01
43	4	2.607422e-01
43	5	2.365079e-01
43	6	0.000000e+00
43	7	0.000000e+00
43	8	3.248666e-01
43	9	3.187292e-01
43	10	2.922879e-01
43	11	2.580667e-01
43	12	2.356299e-01
43	13	0.000000e+00
43	14	0.000000e+00
43	15	3.319367e-01
43	16	3.230152e-01
43	17	2.915965e-01
43	18	2.603050e-01
43	19	2.368312e-01
43	20	0.000000e+00
43	21	0.000000e+00
43	22	3.314441e-01
43	23	3.211802e-01
43	24	2.878080e-01
43	25	2.604303e-01
43	26	2.364808e-01
43	27	0.000000e+00
43	28	0.000000e+00
43	29	3.314374e-01
43	30	3.227731e-01
43	31	2.922052e-01
43	32	2.599940e-01
43	33	2.366268e-01
43	34	0.000000e+00
43	35	0.000000e+00
43	36	3.159206e-01
43	37	2.808442e-01
43	38	2.827791e-01
43	39	3.386243e-01
43	40	3.541333e-01
43	41	0.000000e+00
43	42	0.000000e+00
43	43	1.000000e+00
43	44	3.982486e-01
43	45	3.098021e-01
43	46	3.208289e-01
43	47	3.048567e-01
43	48	0.000000e+00
43	49	0.000000e+00
43	50	2.923883e-01
43	51	3.067154e-01
43	52	2.746796e-01
43	53	3.094554e-01
43	54	3.253454e-01
43	55	0.000000e+00
43	56	0.000000e+00
43	57	2.806315e-01
43	58	3.056165e-01
43	59	3.086133e-01
43	60	3.402605e-01
43	61	4.113672e-01
43	62	0.000000e+00
43	63	0.000000e+00
43	64	0.000000e+00
44	0	0.000000e+00
44	1	4.670547e-01
44	2	4.764594e-01
44	3	4.726047e-01
44	4	4.323805e-01
44	5	3.809938e-01
44	6	0.000000e+00
44	7	0.000000e+00
44	8	4.592310e-01
44	9	4.712649e-01
44	10	4.688132e-01
44	11	4.282786e-01
44	12	3.791870e-01
44	13	0.000000e+00
44	14	0.000000e+00
44	15	4.664099e-01
44	16	4.754046e-01
44	17	4.721477e-01
44	18	4.326463e-01
44	19	3.811219e-01
44	20	0.000000e+00
44	21	0.000000e+00
44	22	4.635457e-01
44	23	4.710727e-01
44	24	4.698570e-01
44	25	4.332899e-01
44	26	3.811897e-01
44	27	0.000000e+00
44	28	0.000000e+00
44	29	4.662751e-01
44	30	4.752825e-01
44	31	4.721241e-01
44	32	4.320766e-01
44	33	3.808522e-01
44	34	0.000000e+00
44	35	0.000000e+00
44	36	3.830574e-01
44	37	3.587488e-01
44	38	3.995574e-01
44	39	3.976492e-01
44	40	4.100373e-01
44	41	0.000000e+00
44	42	0.000000e+00
44	43	3.982486e-01
44	44	1.000000e+00
44	45	3.695699e-01
44	46	3.812331e-01
44	47	3.898247e-01
44	48	0.000000e+00
44	49	0.000000e+00
44	50	3.840691e-01
44	51	4.111833e-01
44	52	3.891850e-01
44	53	4.377559e-01
44	54	4.007680e-01
44	55	0.000000e+00
44	56	0.000000e+00
44	57	3.738161e-01
44	58	3.874679e-01
44	59	3.909505e-01
44	60	4.540190e-01
44	61	4.743215e-01
44	62	0.000000e+00
44	63	0.000000e+00
44	64	0.000000e+00
45	0	0.000000e+00
45	1	5.235720e-01
45	2	5.326246e-01
45	3	5.196396e-01
45	4	5.113326e-01
45	5	4.941510e-01
45	6	0.000000e+00
45	7	0.000000e+00
45	8	5.173832e-01
45	9	5.269117e-01
45	10	5.166133e-01
45	11	5.059790e-01
45	12	4.916582e-01
45	13	0.000000e+00
45	14	0.000000e+00
45	15	5.221368e-01
45	16	5.312002e-01
45	17	5.180434e-01
45	18	5.114915e-01
45	19	4.940823e-01
45	20	0.000000e+00
45	21	0.000000e+00
45	22	5.159407e-01
45	23	5.261390e-01
45	24	5.140668e-01
45	25	5.126526e-01
45	26	4.941253e-01
45	27	0.000000e+00
45	28	0.000000e+00
45	29	5.224979e-01
45	30	5.311728e-01
45	31	5.185358e-01
45	32	5.107741e-01
45	33	4.937192e-01
45	34	0.000000e+00
45	35	0.000000e+00
45	36	4.471229e-01
45	37	3.744471e-01
45	38	4.417828e-01
45	39	4.889731e-01
45	40	4.607859e-01
45	41	0.000000e+00
45	42	0.000000e+00
45	43	3.098021e-01
45	44	3.695699e-01
45	45	1.000000e+00
45	46	4.862055e-01
45	47	4.971387e-01
45	48	0.000000e+00
45	49	0.000000e+00
45	50	4.045895e-01
45	51	4.182488e-01
45	52	4.297781e-01
45	53	4.486143e-01
45	54	4.240019e-01
45	55	0.000000e+00
45	56	0.000000e+00
45	57	3.367096e-01
45	58	3.456289e-01
45	59	4.107158e-01
45	60	4.725165e-01
45	61	4.476407e-01
45	62	0.000000e+00
45	63	0.000000e+00
45	64	0.000000e+00
46	0	0.000000e+00
46	1	5.029964e-01
46	2	5.194685e-01
46	3	5.270719e-01
46	4	5.542772e-01
46	5	5.667507e-01
46	6	0.000000e+00
46	7	0.000000e+00
46	8	4.995586e-01
46	9	5.152313e-01
46	10	5.258358e-01
46	11	5.502202e-01
46	12	5.649463e-01
46	13	0.000000e+00
46	14	0.000000e+00
46	15	4.998342e-01
46	16	5.174708e-01
46	17	5.246503e-01
46	18	5.530858e-01
46	19	5.661020e-01
46	20	0.000000e+00
46	21	0.000000e+00
46	22	4.913093e-01
46	23	5.109978e-01
46	24	5.188818e-01
46	25	5.523573e-01
46	26	5.652010e-01
46	27	0.000000e+00
46	28	0.000000e+00
46	29	5.011530e-01
46	30	5.177576e-01
46	31	5.257008e-01
46	32	5.529449e-01
46	33	5.660136e-01
46	34	0.000000e+00
46	35	0.000000e+00
46	36	4.457710e-01
46	37	3.706138e-01
46	38	4.632136e-01
46	39	5.333285e-01
46	40	5.296833e-01
46	41	0.000000e+00
46	42	0.000000e+00
46	43	3.208289e-01
46	44	3.812331e-01
46	45	4.862055e-01
46	46	1.000000e+00
46	47	5.698261e-01
46	48	0.000000e+00
46	49	0.000000e+00
46	50	3.761163e-01
46	51	3.920122e-01
46	52	4.132521e-01
46	53	4.694133e-01
46	54	4.909750e-01
46	55	0.000000e+00
46	56	0.000000e+00
46	57	3.196131e-01
46	58	3.257238e-01
46	59	4.247220e-01
46	60	4.968565e-01
46	61	4.720883e-01
46	62	0.000000e+00
46	63	0.000000e+00
46	64	0.000000e+00
47	0	0.000000e+00
47	1	5.477045e-01
47	2	5.656346e-01
47	3	5.742007e-01
47	4	5.890908e-01
47	5	5.852709e-01
47	6	0.000000e+00
47	7	0.000000e+00
47	8	5.450680e-01
47	9	5.623515e-01
47	10	5.743210e-01
47	11	5.857647e-01
47	12	5.841883e-01
47	13	0.000000e+00
47	14	0.000000e+00
47	15	5.436625e-01
47	16	5.627351e-01
47	17	5.705701e-01
47	18	5.874075e-01
47	19	5.835604e-01
47	20	0.000000e+00
47	21	0.000000e+00
47	22	5.329511e-01
47	23	5.543561e-01
47	24	5.625660e-01
47	25	5.853206e-01
47	26	5.815245e-01
47	27	0.000000e+00
47	28	0.000000e+00
47	29	5.454153e-01
47	30	5.635628e-01
47	31	5.721374e-01
47	32	5.874239e-01
47	33	5.837588e-01
47	34	0.000000e+00
47	35	0.000000e+00
47	36	4.915603e-01
47	37	4.109464e-01
47	38	5.176342e-01
47	39	5.696760e-01
47	40	5.748750e-01
47	41	0.000000e+00
47	42	0.000000e+00
47	43	3.048567e-01
47	44	3.898247e-01
47	45	4.971387e-01
47	46	5.698261e-01
47	47	1.000000e+00
47	48	0.000000e+00
47	49	0.000000e+00
47	50	4.577837e-01
47	51	4.551767e-01
47	52	4.671976e-01
47	53	5.263033e-01
47	54	5.076228e-01
47	55	0.000000e+00
47	56	0.000000e+00
47	57	3.856822e-01
47	58	3.907464e-01
47	59	4.761696e-01
47	60	5.680137e-01
47	61	5.138325e-01
47	62	0.000000e+00
47	63	0.000000e+00
47	64	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	0.000000e+00
48	3	0.000000e+00
48	4	0.000000e+00
48	5	0.000000e+00
48	6	0.000000e+00
48	7	0.000000e+00
48	8	0.000000e+00
48	9	0.000000e+00
48	10	0.000000e+00
48	11	0.000000e+00
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	0.000000e+00
48	17	0.000000e+00
48	18	0.000000e+00
48	19	0.000000e+00
48	20	0.000000e+00
48	21	0.000000e+00
48	22	0.000000e+00
48	23	0.000000e+00
48	24	0.000000e+00
48	25	0.000000e+00
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	0.000000e+00
48	31	0.000000e+00
48	32	0.000000e+00
48	33	0.000000e+00
48	34	0.000000e+00
48	35	0.000000e+00
48	36	0.000000e+00
48	37	0.000000e+00
48	38	0.000000e+00
48	39	0.000000e+00
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	0.000000e+00
48	45	0.000000e+00
48	46	0.000000e+00
48	47	0.000000e+00
48	48	0.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	0.000000e+00
48	52	0.000000e+00
48	53	0.000000e+00
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	0.000000e+00
48	59	0.000000e+00
48	60	0.000000e+00
48	61	0.000000e+00
48	62	0.000000e+00
48	63	0.000000e+00
48	64	0.000000e+00
49	0	0.000000e+00
49	1	0.000000e+00
49	2	0.000000e+00
49	3	0.000000e+00
49	4	0.000000e+00
49	5	0.000000e+00
49	6	0.000000e+00
49	7	0.000000e+00
49	8	0.000000e+00
49	9	0.000000e+00
49	10	0.000000e+00
49	11	0.000000e+00
49	12	0.000000e+00
49	13	0.000000e+00
49	14	0.000000e+00
49	15	0.000000e+00
49	16	0.000000e+00
49	17	0.000000e+00
49	18	0.000000e+00
49	19	0.000000e+00
49	20	0.000000e+00
49	21	0.000000e+00
49	22	0.000000e+00
49	23	0.000000e+00
49	24	0.000000e+00
49	25	0.000000e+00
49	26	0.000000e+00
49	27	0.000000e+00
49	28	0.000000e+00
49	29	0.000000e+00
49	30	0.000000e+00
49	31	0.000000e+00
49	32	0.000000e+00
49	33	0.000000e+00
49	34	0.000000e+00
49	35	0.000000e+00
49	36	0.000000e+00
49	37	0.000000e+00
49	38	0.000000e+00
49	39	0.000000e+00
49	40	0.000000e+00
49	41	0.000000e+00
49	42	0.000000e+00
49	43	0.000000e+00
49	44	0.000000e+00
49	45	0.000000e+00
49	46	0.000000e+00
49	47	0.000000e+00
49	48	0.000000e+00
49	49	0.000000e+00
49	50	0.000000e+00
49	51	0.000000e+00
49	52	0.000000e+00
49	53	0.000000e+00
49	54	0.000000e+00
49	55	0.000000e+00
49	56	0.000000e+00
49	57	0.000000e+00
49	58	0.000000e+00
49	59	0.000000e+00
49	60	0.000000e+00
49	61	0.000000e+00
49	62	0.000000e+00
49	63	0.000000e+00
49	64	0.000000e+00
50	0	0.000000e+00
50	1	6.994813e-01
50	2	6.720613e-01
50	3	6.036466e-01
50	4	5.219340e-01
50	5	4.236615e-01
50	6	0.000000e+00
50	7	0.000000e+00
50	8	6.971177e-01
50	9	6.696907e-01
50	10	6.049836e-01
50	11	5.159179e-01
50	12	4.224105e-01
50	13	0.000000e+00
50	14	0.000000e+00
50	15	6.991776e-01
50	16	6.725302e-01
50	17	6.030775e-01
50	18	5.253269e-01
50	19	4.253711e-01
50	20	0.000000e+00
50	21	0.000000e+00
50	22	6.880770e-01
50	23	6.645197e-01
50	24	5.956519e-01
50	25	5.286832e-01
50	26	4.256515e-01
50	27	0.000000e+00
50	28	0.000000e+00
50	29	7.001866e-01
50	30	6.732991e-01
50	31	6.044060e-01
50	32	5.236408e-01
50	33	4.248191e-01
50	34	0.000000e+00
50	35	0.000000e+00
50	36	4.773010e-01
50	37	5.093749e-01
50	38	4.935605e-01
50	39	4.464138e-01
50	40	3.263375e-01
50	41	0.000000e+00
50	42	0.000000e+00
50	43	2.923883e-01
50	44	3.840691e-01
50	45	4.045895e-01
50	46	3.761163e-01
50	47	4.577837e-01
50	48	0.000000e+00
50	49	0.000000e+00
50	50	1.000000e+00
50	51	6.382642e-01
50	52	6.174312e-01
50	53	5.827435e-01
50	54	4.294385e-01
50	55	0.000000e+00
50	56	0.000000e+00
50	57	5.749359e-01
50	58	5.586001e-01
50	59	5.717836e-01
50	60	6.119665e-01
50	61	5.737766e-01
50	62	0.000000e+00
50	63	0.000000e+00
50	64	0.000000e+00
51	0	0.000000e+00
51	1	7.519192e-01
51	2	7.260393e-01
51	3	6.534730e-01
51	4	5.704787e-01
51	5	4.732219e-01
51	6	0.000000e+00
51	7	0.000000e+00
51	8	7.485038e-01
51	9	7.206492e-01
51	10	6.543444e-01
51	11	5.634012e-01
51	12	4.708383e-01
51	13	0.000000e+00
51	14	0.000000e+00
51	15	7.517872e-01
51	16	7.274631e-01
51	17	6.534632e-01
51	18	5.744079e-01
51	19	4.753476e-01
51	20	0.000000e+00
51	21	0.000000e+00
51	22	7.408047e-01
51	23	7.216944e-01
51	24	6.461077e-01
51	25	5.786911e-01
51	26	4.767197e-01
51	27	0.000000e+00
51	28	0.000000e+00
51	29	7.527371e-01
51	30	7.275549e-01
51	31	6.547170e-01
51	32	5.724653e-01
51	33	4.745666e-01
51	34	0.000000e+00
51	35	0.000000e+00
51	36	4.901700e-01
51	37	5.494790e-01
51	38	5.286458e-01
51	39	4.801221e-01
51	40	3.507626e-01
51	41	0.000000e+00
51	42	0.000000e+00
51	43	3.067154e-01
51	44	4.111833e-01
51	45	4.182488e-01
51	46	3.920122e-01
51	47	4.551767e-01
51	48	0.000000e+00
51	49	0.000000e+00
51	50	6.382642e-01
51	51	1.000000e+00
51	52	6.650952e-01
51	53	6.329255e-01
51	54	5.016666e-01
51	55	0.000000e+00
51	56	0.000000e+00
51	57	5.915073e-01
51	58	6.032873e-01
51	59	6.076273e-01
51	60	6.647161e-01
51	61	6.359743e-01
51	62	0.000000e+00
51	63	0.000000e+00
51	64	0.000000e+00
52	0	0.000000e+00
52	1	7.412656e-01
52	2	7.413391e-01
52	3	6.973218e-01
52	4	6.496579e-01
52	5	5.747264e-01
52	6	0.000000e+00
52	7	0.000000e+00
52	8	7.435264e-01
52	9	7.412156e-01
52	10	7.014302e-01
52	11	6.450306e-01
52	12	5.753979e-01
52	13	0.000000e+00
52	14	0.000000e+00
52	15	7.373126e-01
52	16	7.397563e-01
52	17	6.948099e-01
52	18	6.517737e-01
52	19	5.750345e-01
52	20	0.000000e+00
52	21	0.000000e+00
52	22	7.204786e-01
52	23	7.278606e-01
52	24	6.832686e-01
52	25	6.528168e-01
52	26	5.728303e-01
52	27	0.000000e+00
52	28	0.000000e+00
52	29	7.402088e-01
52	30	7.414151e-01
52	31	6.970738e-01
52	32	6.507384e-01
52	33	5.752294e-01
52	34	0.000000e+00
52	35	0.000000e+00
52	36	5.023080e-01
52	37	5.653726e-01
52	38	5.622730e-01
52	39	5.206662e-01
52	40	3.835751e-01
52	41	0.000000e+00
52	42	0.000000e+00
52	43	2.746796e-01
52	44	3.891850e-01
52	45	4.297781e-01
52	46	4.132521e-01
52	47	4.671976e-01
52	48	0.000000e+00
52	49	0.000000e+00
52	50	6.174312e-01
52	51	6.650952e-01
52	52	1.000000e+00
52	53	6.977472e-01
52	54	5.700039e-01
52	55	0.000000e+00
52	56	0.000000e+00
52	57	5.853695e-01
52	58	5.927869e-01
52	59	6.605455e-01
52	60	7.102171e-01
52	61	6.778084e-01
52	62	0.000000e+00
52	63	0.000000e+00
52	64	0.000000e+00
53	0	0.000000e+00
53	1	7.072973e-01
53	2	7.243868e-01
53	3	7.179651e-01
53	4	6.985664e-01
53	5	6.437389e-01
53	6	0.000000e+00
53	7	0.000000e+00
53	8	7.113290e-01
53	9	7.265436e-01
53	10	7.232144e-01
53	11	6.964664e-01
53	12	6.455068e-01
53	13	0.000000e+00
53	14	0.000000e+00
53	15	7.021179e-01
53	16	7.221050e-01
53	17	7.151903e-01
53	18	6.996749e-01
53	19	6.432197e-01
53	20	0.000000e+00
53	21	0.000000e+00
53	22	6.841102e-01
53	23	7.077756e-01
53	24	7.022673e-01
53	25	6.979622e-01
53	26	6.397178e-01
53	27	0.000000e+00
53	28	0.000000e+00
53	29	7.057485e-01
53	30	7.240649e-01
53	31	7.176411e-01
53	32	6.994547e-01
53	33	6.438038e-01
53	34	0.000000e+00
53	35	0.000000e+00
53	36	5.156221e-01
53	37	5.509958e-01
53	38	5.875864e-01
53	39	5.708545e-01
53	40	4.775694e-01
53	41	0.000000e+00
53	42	0.000000e+00
53	43	3.094554e-01
53	44	4.377559e-01
53	45	4.486143e-01
53	46	4.694133e-01
53	47	5.263033e-01
53	48	0.000000e+00
53	49	0.000000e+00
53	50	5.827435e-01
53	51	6.329255e-01
53	52	6.977472e-01
53	53	1.000000e+00
53	54	6.565496e-01
53	55	0.000000e+00
53	56	0.000000e+00
53	57	5.789874e-01
53	58	5.880117e-01
53	59	6.662502e-01
53	60	7.371781e-01
53	61	7.044537e-01
53	62	0.000000e+00
53	63	0.000000e+00
53	64	0.000000e+00
54	0	0.000000e+00
54	1	5.264478e-01
54	2	5.393523e-01
54	3	5.338257e-01
54	4	5.636307e-01
54	5	5.808236e-01
54	6	0.000000e+00
54	7	0.000000e+00
54	8	5.297621e-01
54	9	5.387678e-01
54	10	5.397600e-01
54	11	5.598094e-01
54	12	5.810343e-01
54	13	0.000000e+00
54	14	0.000000e+00
54	15	5.223688e-01
54	16	5.377683e-01
54	17	5.298780e-01
54	18	5.645694e-01
54	19	5.816047e-01
54	20	0.000000e+00
54	21	0.000000e+00
54	22	5.091066e-01
54	23	5.293633e-01
54	24	5.182271e-01
54	25	5.653076e-01
54	26	5.798689e-01
54	27	0.000000e+00
54	28	0.000000e+00
54	29	5.253042e-01
54	30	5.388757e-01
54	31	5.325066e-01
54	32	5.639697e-01
54	33	5.815727e-01
54	34	0.000000e+00
54	35	0.000000e+00
54	36	4.222241e-01
54	37	4.632356e-01
54	38	5.004807e-01
54	39	5.715730e-01
54	40	5.548851e-01
54	41	0.000000e+00
54	42	0.000000e+00
54	43	3.253454e-01
54	44	4.007680e-01
54	45	4.240019e-01
54	46	4.909750e-01
54	47	5.076228e-01
54	48	0.000000e+00
54	49	0.000000e+00
54	50	4.294385e-01
54	51	5.016666e-01
54	52	5.700039e-01
54	53	6.565496e-01
54	54	1.000000e+00
54	55	0.000000e+00
54	56	0.000000e+00
54	57	3.879674e-01
54	58	4.361242e-01
54	59	5.800629e-01
54	60	6.089024e-01
54	61	6.700936e-01
54	62	0.000000e+00
54	63	0.000000e+00
54	64	0.000000e+00
55	0	0.000000e+00
55	1	0.000000e+00
55	2	0.000000e+00
55	3	0.000000e+00
55	4	0.000000e+00
55	5	0.000000e+00
55	6	0.000000e+00
55	7	0.000000e+00
55	8	0.000000e+00
55	9	0.000000e+00
55	10	0.000000e+00
55	11	0.000000e+00
55	12	0.000000e+00
55	13	0.000000e+00
55	14	0.000000e+00
55	15	0.000000e+00
55	16	0.000000e+00
55	17	0.000000e+00
55	18	0.000000e+00
55	19	0.000000e+00
55	20	0.000000e+00
55	21	0.000000e+00
55	22	0.000000e+00
55	23	0.000000e+00
55	24	0.000000e+00
55	25	0.000000e+00
55	26	0.000000e+00
55	27	0.000000e+00
55	28	0.000000e+00
55	29	0.000000e+00
55	30	0.000000e+00
55	31	0.000000e+00
55	32	0.000000e+00
55	33	0.000000e+00
55	34	0.000000e+00
55	35	0.000000e+00
55	36	0.000000e+00
55	37	0.000000e+00
55	38	0.000000e+00
55	39	0.000000e+00
55	40	0.000000e+00
55	41	0.000000e+00
55	42	0.000000e+00
55	43	0.000000e+00
55	44	0.000000e+00
55	45	0.000000e+00
55	46	0.000000e+00
55	47	0.000000e+00
55	48	0.000000e+00
55	49	0.000000e+00
55	50	0.000000e+00
55	51	0.000000e+00
55	52	0.000000e+00
55	53	0.000000e+00
55	54	0.000000e+00
55	55	0.000000e+00
55	56	0.000000e+00
55	57	0.000000e+00
55	58	0.000000e+00
55	59	0.000000e+00
55	60	0.000000e+00
55	61	0.000000e+00
55	62	0.000000e+00
55	63	0.000000e+00
55	64	0.000000e+00
56	0	0.000000e+00
56	1	0.000000e+00
56	2	0.000000e+00
56	3	0.000000e+00
56	4	0.000000e+00
56	5	0.000000e+00
56	6	0.000000e+00
56	7	0.000000e+00
56	8	0.000000e+00
56	9	0.000000e+00
56	10	0.000000e+00
56	11	0.000000e+00
56	12	0.000000e+00
56	13	0.000000e+00
56	14	0.000000e+00
56	15	0.000000e+00
56	16	0.000000e+00
56	17	0.000000e+00
56	18	0.000000e+00
56	19	0.000000e+00
56	20	0.000000e+00
56	21	0.000000e+00
56	22	0.000000e+00
56	23	0.000000e+00
56	24	0.000000e+00
56	25	0.000000e+00
56	26	0.000000e+00
56	27	0.000000e+00
56	28	0.000000e+00
56	29	0.000000e+00
56	30	0.000000e+00
56	31	0.000000e+00
56	32	0.000000e+00
56	33	0.000000e+00
56	34	0.000000e+00
56	35	0.000000e+00
56	36	0.000000e+00
56	37	0.000000e+00
56	38	0.000000e+00
56	39	0.000000e+00
56	40	0.000000e+00
56	41	0.000000e+00
56	42	0.000000e+00
56	43	0.000000e+00
56	44	0.000000e+00
56	45	0.000000e+00
56	46	0.000000e+00
56	47	0.000000e+00
56	48	0.000000e+00
56	49	0.000000e+00
56	50	0.000000e+00
56	51	0.000000e+00
56	52	0.000000e+00
56	53	0.000000e+00
56	54	0.000000e+00
56	55	0.000000e+00
56	56	0.000000e+00
56	57	0.000000e+00
56	58	0.000000e+00
56	59	0.000000e+00
56	60	0.000000e+00
56	61	0.000000e+00
56	62	0.000000e+00
56	63	0.000000e+00
56	64	0.000000e+00
57	0	0.000000e+00
57	1	6.022088e-01
57	2	5.733219e-01
57	3	5.232615e-01
57	4	4.688497e-01
57	5	3.921658e-01
57	6	0.000000e+00
57	7	0.000000e+00
57	8	6.040682e-01
57	9	5.742713e-01
57	10	5.285521e-01
57	11	4.659587e-01
57	12	3.942851e-01
57	13	0.000000e+00
57	14	0.000000e+00
57	15	5.989057e-01
57	16	5.722871e-01
57	17	5.218684e-01
57	18	4.706240e-01
57	19	3.916785e-01
57	20	0.000000e+00
57	21	0.000000e+00
57	22	5.849298e-01
57	23	5.614403e-01
57	24	5.110851e-01
57	25	4.711111e-01
57	26	3.886538e-01
57	27	0.000000e+00
57	28	0.000000e+00
57	29	6.011738e-01
57	30	5.734975e-01
57	31	5.239559e-01
57	32	4.698458e-01
57	33	3.922811e-01
57	34	0.000000e+00
57	35	0.000000e+00
57	36	3.661182e-01
57	37	4.174199e-01
57	38	3.685851e-01
57	39	3.555817e-01
57	40	2.381976e-01
57	41	0.000000e+00
57	42	0.000000e+00
57	43	2.806315e-01
57	44	3.738161e-01
57	45	3.367096e-01
57	46	3.196131e-01
57	47	3.856822e-01
57	48	0.000000e+00
57	49	0.000000e+00
57	50	5.749359e-01
57	51	5.915073e-01
57	52	5.853695e-01
57	53	5.789874e-01
57	54	3.879674e-01
57	55	0.000000e+00
57	56	0.000000e+00
57	57	1.000000e+00
57	58	6.108761e-01
57	59	5.845985e-01
57	60	6.117733e-01
57	61	5.940371e-01
57	62	0.000000e+00
57	63	0.000000e+00
57	64	0.000000e+00
58	0	0.000000e+00
58	1	6.304356e-01
58	2	6.124661e-01
58	3	5.476483e-01
58	4	4.809699e-01
58	5	4.054958e-01
58	6	0.000000e+00
58	7	0.000000e+00
58	8	6.283567e-01
58	9	6.087416e-01
58	10	5.526128e-01
58	11	4.777875e-01
58	12	4.067550e-01
58	13	0.000000e+00
58	14	0.000000e+00
58	15	6.285999e-01
58	16	6.128014e-01
58	17	5.459809e-01
58	18	4.823320e-01
58	19	4.055401e-01
58	20	0.000000e+00
58	21	0.000000e+00
58	22	6.184250e-01
58	23	6.066719e-01
58	24	5.352959e-01
58	25	4.828288e-01
58	26	4.033072e-01
58	27	0.000000e+00
58	28	0.000000e+00
58	29	6.300274e-01
58	30	6.131072e-01
58	31	5.481119e-01
58	32	4.815701e-01
58	33	4.058463e-01
58	34	0.000000e+00
58	35	0.000000e+00
58	36	4.005825e-01
58	37	4.563836e-01
58	38	4.071310e-01
58	39	4.061391e-01
58	40	2.812155e-01
58	41	0.000000e+00
58	42	0.000000e+00
58	43	3.056165e-01
58	44	3.874679e-01
58	45	3.456289e-01
58	46	3.257238e-01
58	47	3.907464e-01
58	48	0.000000e+00
58	49	0.000000e+00
58	50	5.586001e-01
58	51	6.032873e-01
58	52	5.927869e-01
58	53	5.880117e-01
58	54	4.361242e-01
58	55	0.000000e+00
58	56	0.000000e+00
58	57	6.108761e-01
58	58	1.000000e+00
58	59	5.976763e-01
58	60	6.136855e-01
58	61	5.736117e-01
58	62	0.000000e+00
58	63	0.000000e+00
58	64	0.000000e+00
59	0	0.000000e+00
59	1	6.594289e-01
59	2	6.535269e-01
59	3	6.045632e-01
59	4	5.794142e-01
59	5	5.412236e-01
59	6	0.000000e+00
59	7	0.000000e+00
59	8	6.632239e-01
59	9	6.568668e-01
59	10	6.143042e-01
59	11	5.770769e-01
59	12	5.437330e-01
59	13	0.000000e+00
59	14	0.000000e+00
59	15	6.547411e-01
59	16	6.507189e-01
59	17	6.000146e-01
59	18	5.796120e-01
59	19	5.404952e-01
59	20	0.000000e+00
59	21	0.000000e+00
59	22	6.379824e-01
59	23	6.362998e-01
59	24	5.836931e-01
59	25	5.783465e-01
59	26	5.363660e-01
59	27	0.000000e+00
59	28	0.000000e+00
59	29	6.579865e-01
59	30	6.530757e-01
59	31	6.037163e-01
59	32	5.793531e-01
59	33	5.411744e-01
59	34	0.000000e+00
59	35	0.000000e+00
59	36	4.570308e-01
59	37	5.111451e-01
59	38	4.958464e-01
59	39	5.214053e-01
59	40	3.943778e-01
59	41	0.000000e+00
59	42	0.000000e+00
59	43	3.086133e-01
59	44	3.909505e-01
59	45	4.107158e-01
59	46	4.247220e-01
59	47	4.761696e-01
59	48	0.000000e+00
59	49	0.000000e+00
59	50	5.717836e-01
59	51	6.076273e-01
59	52	6.605455e-01
59	53	6.662502e-01
59	54	5.800629e-01
59	55	0.000000e+00
59	56	0.000000e+00
59	57	5.845985e-01
59	58	5.976763e-01
59	59	1.000000e+00
59	60	6.975784e-01
59	61	6.733622e-01
59	62	0.000000e+00
59	63	0.000000e+00
59	64	0.000000e+00
60	0	0.000000e+00
60	1	7.447717e-01
60	2	7.565808e-01
60	3	7.361059e-01
60	4	7.184351e-01
60	5	6.668415e-01
60	6	0.000000e+00
60	7	0.000000e+00
60	8	7.487317e-01
60	9	7.584481e-01
60	10	7.428912e-01
60	11	7.168280e-01
60	12	6.677684e-01
60	13	0.000000e+00
60	14	0.000000e+00
60	15	7.404625e-01
60	16	7.546739e-01
60	17	7.334144e-01
60	18	7.190182e-01
60	19	6.663509e-01
60	20	0.000000e+00
60	21	0.000000e+00
60	22	7.217422e-01
60	23	7.401357e-01
60	24	7.188034e-01
60	25	7.162770e-01
60	26	6.635241e-01
60	27	0.000000e+00
60	28	0.000000e+00
60	29	7.438974e-01
60	30	7.566321e-01
60	31	7.362653e-01
60	32	7.189132e-01
60	33	6.667685e-01
60	34	0.000000e+00
60	35	0.000000e+00
60	36	5.248211e-01
60	37	5.760010e-01
60	38	6.094339e-01
60	39	6.030988e-01
60	40	5.114849e-01
60	41	0.000000e+00
60	42	0.000000e+00
60	43	3.402605e-01
60	44	4.540190e-01
60	45	4.725165e-01
60	46	4.968565e-01
60	47	5.680137e-01
60	48	0.000000e+00
60	49	0.000000e+00
60	50	6.119665e-01
60	51	6.647161e-01
60	52	7.102171e-01
60	53	7.371781e-01
60	54	6.089024e-01
60	55	0.000000e+00
60	56	0.000000e+00
60	57	6.117733e-01
60	58	6.136855e-01
60	59	6.975784e-01
60	60	1.000000e+00
60	61	7.557346e-01
60	62	0.000000e+00
60	63	0.000000e+00
60	64	0.000000e+00
61	0	0.000000e+00
61	1	6.510226e-01
61	2	6.586134e-01
61	3	6.329450e-01
61	4	6.151084e-01
61	5	5.532292e-01
61	6	0.000000e+00
61	7	0.000000e+00
61	8	6.573649e-01
61	9	6.609509e-01
61	10	6.395147e-01
61	11	6.126255e-01
61	12	5.538991e-01
61	13	0.000000e+00
61	14	0.000000e+00
61	15	6.469793e-01
61	16	6.575688e-01
61	17	6.309432e-01
61	18	6.169810e-01
61	19	5.533781e-01
61	20	0.000000e+00
61	21	0.000000e+00
61	22	6.279682e-01
61	23	6.445020e-01
61	24	6.179402e-01
61	25	6.161589e-01
61	26	5.512945e-01
61	27	0.000000e+00
61	28	0.000000e+00
61	29	6.504789e-01
61	30	6.593703e-01
61	31	6.335372e-01
61	32	6.164365e-01
61	33	5.536127e-01
61	34	0.000000e+00
61	35	0.000000e+00
61	36	4.769648e-01
61	37	5.395222e-01
61	38	5.579658e-01
61	39	5.662761e-01
61	40	5.380512e-01
61	41	0.000000e+00
61	42	0.000000e+00
61	43	4.113672e-01
61	44	4.743215e-01
61	45	4.476407e-01
61	46	4.720883e-01
61	47	5.138325e-01
61	48	0.000000e+00
61	49	0.000000e+00
61	50	5.737766e-01
61	51	6.359743e-01
61	52	6.778084e-01
61	53	7.044537e-01
61	54	6.700936e-01
61	55	0.000000e+00
61	56	0.000000e+00
61	57	5.940371e-01
61	58	5.736117e-01
61	59	6.733622e-01
61	60	7.557346e-01
61	61	1.000000e+00
61	62	0.000000e+00
61	63	0.000000e+00
61	64	0.000000e+00
62	0	0.000000e+00
62	1	0.000000e+00
62	2	0.000000e+00
62	3	0.000000e+00
62	4	0.000000e+00
62	5	0.000000e+00
62	6	0.000000e+00
62	7	0.000000e+00
62	8	0.000000e+00
62	9	0.000000e+00
62	10	0.000000e+00
62	11	0.000000e+00
62	12	0.000000e+00
62	13	0.000000e+00
62	14	0.000000e+00
62	15	0.000000e+00
62	16	0.000000e+00
62	17	0.000000e+00
62	18	0.000000e+00
62	19	0.000000e+00
62	20	0.000000e+00
62	21	0.000000e+00
62	22	0.000000e+00
62	23	0.000000e+00
62	24	0.000000e+00
62	25	0.000000e+00
62	26	0.000000e+00
62	27	0.000000e+00
62	28	0.000000e+00
62	29	0.000000e+00
62	30	0.000000e+00
62	31	0.000000e+00
62	32	0.000000e+00
62	33	0.000000e+00
62	34	0.000000e+00
62	35	0.000000e+00
62	36	0.000000e+00
62	37	0.000000e+00
62	38	0.000000e+00
62	39	0.000000e+00
62	40	0.000000e+00
62	41	0.000000e+00
62	42	0.000000e+00
62	43	0.000000e+00
62	44	0.000000e+00
62	45	0.000000e+00
62	46	0.000000e+00
62	47	0.000000e+00
62	48	0.000000e+00
62	49	0.000000e+00
62	50	0.000000e+00
62	51	0.000000e+00
62	52	0.000000e+00
62	53	0.000000e+00
62	54	0.000000e+00
62	55	0.000000e+00
62	56	0.000000e+00
62	57	0.000000e+00
62	58	0.000000e+00
62	59	0.000000e+00
62	60	0.000000e+00
62	61	0.000000e+00
62	62	0.000000e+00
62	63	0.000000e+00
62	64	0.000000e+00
63	0	0.000000e+00
63	1	0.000000e+00
63	2	0.000000e+00
63	3	0.000000e+00
63	4	0.000000e+00
63	5	0.000000e+00
63	6	0.000000e+00
63	7	0.000000e+00
63	8	0.000000e+00
63	9	0.000000e+00
63	10	0.000000e+00
63	11	0.000000e+00
63	12	0.000000e+00
63	13	0.000000e+00
63	14	0.000000e+00
63	15	0.000000e+00
63	16	0.000000e+00
63	17	0.000000e+00
63	18	0.000000e+00
63	19	0.000000e+00
63	20	0.000000e+00
63	21	0.000000e+00
63	22	0.000000e+00
63	23	0.000000e+00
63	24	0.000000e+00
63	25	0.000000e+00
63	26	0.000000e+00
63	27	0.000000e+00
63	28	0.000000e+00
63	29	0.000000e+00
63	30	0.000000e+00
63	31	0.000000e+00
63	32	0.000000e+00
63	33	0.000000e+00
63	34	0.000000e+00
63	35	0.000000e+00
63	36	0.000000e+00
63	37	0.000000e+00
63	38	0.000000e+00
63	39	0.000000e+00
63	40	0.000000e+00
63	41	0.000000e+00
63	42	0.000000e+00
63	43	0.000000e+00
63	44	0.000000e+00
63	45	0.000000e+00
63	46	0.000000e+00
63	47	0.000000e+00
63	48	0.000000e+00
63	49	0.000000e+00
63	50	0.000000e+00
63	51	0.000000e+00
63	52	0.000000e+00
63	53	0.000000e+00
63	54	0.000000e+00
63	55	0.000000e+00
63	56	0.000000e+00
63	57	0.000000e+00
63	58	0.000000e+00
63	59	0.000000e+00
63	60	0.000000e+00
63	61	0.000000e+00
63	62	0.000000e+00
63	63	0.000000e+00
63	64	0.000000e+00
64	0	0.000000e+00
64	1	0.000000e+00
64	2	0.000000e+00
64	3	0.000000e+00
64	4	0.000000e+00
64	5	0.000000e+00
64	6	0.000000e+00
64	7	0.000000e+00
64	8	0.000000e+00
64	9	0.000000e+00
64	10	0.000000e+00
64	11	0.000000e+00
64	12	0.000000e+00
64	13	0.000000e+00
64	14	0.000000e+00
64	15	0.000000e+00
64	16	0.000000e+00
64	17	0.000000e+00
64	18	0.000000e+00
64	19	0.000000e+00
64	20	0.000000e+00
64	21	0.000000e+00
64	22	0.000000e+00
64	23	0.000000e+00
64	24	0.000000e+00
64	25	0.000000e+00
64	26	0.000000e+00
64	27	0.000000e+00
64	28	0.000000e+00
64	29	0.000000e+00
64	30	0.000000e+00
64	31	0.000000e+00
64	32	0.000000e+00
64	33	0.000000e+00
64	34	0.000000e+00
64	35	0.000000e+00
64	36	0.000000e+00
64	37	0.000000e+00
64	38	0.000000e+00
64	39	0.000000e+00
64	40	0.000000e+00
64	41	0.000000e+00
64	42	0.000000e+00
64	43	0.000000e+00
64	44	0.000000e+00
64	45	0.000000e+00
64	46	0.000000e+00
64	47	0.000000e+00
64	48	0.000000e+00
64	49	0.000000e+00
64	50	0.000000e+00
64	51	0.000000e+00
64	52	0.000000e+00
64	53	0.000000e+00
64	54	0.000000e+00
64	55	0.000000e+00
64	56	0.000000e+00
64	57	0.000000e+00
64	58	0.000000e+00
64	59	0.000000e+00
64	60	0.000000e+00
64	61	0.000000e+00
64	62	0.000000e+00
64	63	0.000000e+00
64	64	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_correlation_dpt.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	8.633516e-01
1	3	7.199726e-01
1	4	7.224499e-01
1	5	5.565605e-01
1	6	2.533576e-01
1	7	2.252823e-01
1	8	0.000000e+00
1	9	9.891840e-01
1	10	8.594120e-01
1	11	7.180164e-01
1	12	7.190799e-01
1	13	5.605950e-01
1	14	2.353633e-01
1	15	5.652438e-02
1	16	0.000000e+00
1	17	9.906723e-01
1	18	8.624098e-01
1	19	7.206924e-01
1	20	7.221041e-01
1	21	5.529505e-01
1	22	2.386884e-01
1	23	9.321612e-02
1	24	0.000000e+00
1	25	9.848530e-01
1	26	8.606011e-01
1	27	7.196097e-01
1	28	7.204445e-01
1	29	5.386110e-01
1	30	1.843818e-01
1	31	1.175546e-01
1	32	0.000000e+00
1	33	9.912791e-01
1	34	8.622044e-01
1	35	7.204695e-01
1	36	7.218658e-01
1	37	5.551709e-01
1	38	2.467775e-01
1	39	8.293117e-02
1	40	0.000000e+00
1	41	7.708943e-01
1	42	6.791051e-01
1	43	6.151855e-01
1	44	5.725000e-01
1	45	4.340756e-01
1	46	1.088040e-01
1	47	0.000000e+00
1	48	0.000000e+00
1	49	6.804895e-01
1	50	5.932430e-01
1	51	3.192927e-01
1	52	1.520883e-01
1	53	-1.196786e-02
1	54	-6.957514e-03
1	55	0.000000e+00
1	56	0.000000e+00
1	57	7.472816e-01
1	58	8.066138e-01
1	59	6.921112e-01
1	60	6.656142e-01
1	61	5.705762e-01
1	62	2.818783e-01
1	63	0.000000e+00
1	64	0.000000e+00
1	65	6.916151e-01
1	66	7.217148e-01
1	67	6.166469e-01
1	68	5.289681e-01
1	69	4.144700e-01
1	70	6.399746e-02
1	71	0.000000e+00
1	72	0.000000e+00
1	73	0.000000e+00
2	0	0.000000e+00
2	1	8.633516e-01
2	2	1.000000e+00
2	3	9.482666e-01
2	4	9.011801e-01
2	5	7.122667e-01
2	6	3.418817e-01
2	7	3.522732e-01
2	8	0.000000e+00
2	9	8.592610e-01
2	10	9.924253e-01
2	11	9.474004e-01
2	12	9.027580e-01
2	13	7.204034e-01
2	14	3.039919e-01
2	15	5.493472e-02
2	16	0.000000e+00
2	17	8.629759e-01
2	18	9.936187e-01
2	19	9.477735e-01
2	20	8.992914e-01
2	21	7.064529e-01
2	22	3.151648e-01
2	23	1.115718e-01
2	24	0.000000e+00
2	25	8.592817e-01
2	26	9.902678e-01
2	27	9.450729e-01
2	28	8.921304e-01
2	29	6.865115e-01
2	30	2.460949e-01
2	31	1.654737e-01
2	32	0.000000e+00
2	33	8.630718e-01
2	34	9.939141e-01
2	35	9.480573e-01
2	36	9.003720e-01
2	37	7.104956e-01
2	38	3.246940e-01
2	39	9.511361e-02
2	40	0.000000e+00
2	41	6.624103e-01
2	42	6.765626e-01
2	43	6.930237e-01
2	44	6.576740e-01
2	45	5.486355e-01
2	46	1.379255e-01
2	47	0.000000e+00
2	48	0.000000e+00
2	49	5.778143e-01
2	50	5.615166e-01
2	51	2.783811e-01
2	52	-2.972629e-02
2	53	-6.735131e-02
2	54	-1.931801e-02
2	55	0.000000e+00
2	56	0.000000e+00
2	57	5.354441e-01
2	58	7.712532e-01
2	59	7.592389e-01
2	60	6.770257e-01
2	61	5.977063e-01
2	62	3.527798e-01
2	63	0.000000e+00
2	64	0.000000e+00
2	65	5.714489e-01
2	66	6.827205e-01
2	67	6.584982e-01
2	68	5.218435e-01
2	69	3.698442e-01
2	70	7.365123e-02
2	71	0.000000e+00
2	72	0.000000e+00
2	73	0.000000e+00
3	0	0.000000e+00
3	1	7.199726e-01
3	2	9.482666e-01
3	3	1.000000e+00
3	4	9.436110e-01
3	5	7.545910e-01
3	6	3.817002e-01
3	7	3.968380e-01
3	8	0.000000e+00
3	9	7.179963e-01
3	10	9.463784e-01
3	11	9.941023e-01
3	12	9.456046e-01
3	13	7.612812e-01
3	14	3.358210e-01
3	15	4.733289e-02
3	16	0.000000e+00
3	17	7.196364e-01
3	18	9.477895e-01
3	19	9.948681e-01
3	20	9.417271e-01
3	21	7.490413e-01
3	22	3.494389e-01
3	23	1.161620e-01
3	24	0.000000e+00
3	25	7.153269e-01
3	26	9.447551e-01
3	27	9.926932e-01
3	28	9.342801e-01
3	29	7.302903e-01
3	30	2.733969e-01
3	31	1.914836e-01
3	32	0.000000e+00
3	33	7.200634e-01
3	34	9.480446e-01
3	35	9.950563e-01
3	36	9.429010e-01
3	37	7.531292e-01
3	38	3.596123e-01
3	39	9.581190e-02
3	40	0.000000e+00
3	41	5.652568e-01
3	42	6.202969e-01
3	43	6.715382e-01
3	44	6.350888e-01
3	45	5.552635e-01
3	46	1.358395e-01
3	47	0.000000e+00
3	48	0.000000e+00
3	49	4.815649e-01
3	50	5.186477e-01
3	51	2.572759e-01
3	52	-1.112613e-01
3	53	-8.902804e-02
3	54	-1.406071e-02
3	55	0.000000e+00
3	56	0.000000e+00
3	57	4.505890e-01
3	58	7.092702e-01
3	59	7.680846e-01
3	60	6.580190e-01
3	61	5.600288e-01
3	62	3.479426e-01
3	63	0.000000e+00
3	64	0.000000e+00
3	65	4.964626e-01
3	66	6.639896e-01
3	67	6.523457e-01
3	68	4.987956e-01
3	69	3.256979e-01
3	70	7.318545e-02
3	71	0.000000e+00
3	72	0.000000e+00
3	73	0.000000e+00
4	0	0.000000e+00
4	1	7.224499e-01
4	2	9.011801e-01
4	3	9.436110e-01
4	4	1.000000e+00
4	5	8.883491e-01
4	6	4.616140e-01
4	7	4.399497e-01
4	8	0.000000e+00
4	9	7.208960e-01
4	10	9.007046e-01
4	11	9.418715e-01
4	12	9.900481e-01
4	13	8.890589e-01
4	14	4.101049e-01
4	15	7.226057e-02
4	16	0.000000e+00
4	17	7.208062e-01
4	18	8.999823e-01
4	19	9.437698e-01
4	20	9.912782e-01
4	21	8.848421e-01
4	22	4.259516e-01
4	23	1.517809e-01
4	24	0.000000e+00
4	25	7.155196e-01
4	26	8.953976e-01
4	27	9.422096e-01
4	28	9.877203e-01
4	29	8.693987e-01
4	30	3.339836e-01
4	31	2.299468e-01
4	32	0.000000e+00
4	33	7.215000e-01
4	34	9.005960e-01
4	35	9.437491e-01
4	36	9.915960e-01
4	37	8.873470e-01
4	38	4.383985e-01
4	39	1.285810e-01
4	40	0.000000e+00
4	41	5.924767e-01
4	42	6.526919e-01
4	43	6.673743e-01
4	44	6.195811e-01
4	45	5.358033e-01
4	46	1.343239e-01
4	47	0.000000e+00
4	48	0.000000e+00
4	49	5.294124e-01
4	50	5.486822e-01
4	51	3.106965e-01
4	52	-4.150302e-02
4	53	-1.827805e-02
4	54	-2.655086e-03
4	55	0.000000e+00
4	56	0.000000e+00
4	57	4.670493e-01
4	58	7.174897e-01
4	59	7.558915e-01
4	60	6.847751e-01
4	61	5.853613e-01
4	62	3.159750e-01
4	63	0.000000e+00
4	64	0.000000e+00
4	65	5.416839e-01
4	66	6.527336e-01
4	67	6.168273e-01
4	68	4.742899e-01
4	69	3.467125e-01
4	70	7.509762e-02
4	71	0.000000e+00
4	72	0.000000e+00
4	73	0.000000e+00
5	0	0.000000e+00
5	1	5.565605e-01
5	2	7.122667e-01
5	3	7.545910e-01
5	4	8.883491e-01
5	5	1.000000e+00
5	6	5.309656e-01
5	7	5.181060e-01
5	8	0.000000e+00
5	9	5.538147e-01
5	10	7.133450e-01
5	11	7.538192e-01
5	12	8.846038e-01
5	13	9.694600e-01
5	14	4.647196e-01
5	15	1.145533e-01
5	16	0.000000e+00
5	17	5.556263e-01
5	18	7.108184e-01
5	19	7.550822e-01
5	20	8.886920e-01
5	21	9.741283e-01
5	22	4.924004e-01
5	23	2.133112e-01
5	24	0.000000e+00
5	25	5.532023e-01
5	26	7.057108e-01
5	27	7.533538e-01
5	28	8.877158e-01
5	29	9.638812e-01
5	30	3.934625e-01
5	31	2.978958e-01
5	32	0.000000e+00
5	33	5.557084e-01
5	34	7.117390e-01
5	35	7.551584e-01
5	36	8.884272e-01
5	37	9.749760e-01
5	38	5.047927e-01
5	39	1.849358e-01
5	40	0.000000e+00
5	41	4.947785e-01
5	42	5.755272e-01
5	43	5.524489e-01
5	44	5.140003e-01
5	45	4.808554e-01
5	46	1.058844e-01
5	47	0.000000e+00
5	48	0.000000e+00
5	49	4.752186e-01
5	50	4.569637e-01
5	51	2.834977e-01
5	52	-2.715361e-02
5	53	2.633022e-03
5	54	5.674582e-03
5	55	0.000000e+00
5	56	0.000000e+00
5	57	3.204174e-01
5	58	5.837770e-01
5	59	5.814222e-01
5	60	5.500713e-01
5	61	4.868722e-01
5	62	2.527389e-01
5	63	0.000000e+00
5	64	0.000000e+00
5	65	4.493668e-01
5	66	4.735805e-01
5	67	4.223920e-01
5	68	2.547676e-01
5	69	2.349752e-01
5	70	5.651192e-02
5	71	0.000000e+00
5	72	0.000000e+00
5	73	0.000000e+00
6	0	0.000000e+00
6	1	2.533576e-01
6	2	3.418817e-01
6	3	3.817002e-01
6	4	4.616140e-01
6	5	5.309656e-01
6	6	1.000000e+00
6	7	3.464437e-01
6	8	0.000000e+00
6	9	2.505558e-01
6	10	3.415083e-01
6	11	3.802482e-01
6	12	4.578101e-01
6	13	5.239783e-01
6	14	3.088587e-01
6	15	8.035198e-02
6	16	0.000000e+00
6	17	2.538927e-01
6	18	3.418989e-01
6	19	3.824850e-01
6	20	4.628944e-01
6	21	5.331281e-01
6	22	3.237860e-01
6	23	1.445300e-01
6	24	0.000000e+00
6	25	2.546480e-01
6	26	3.406603e-01
6	27	3.827319e-01
6	28	4.644788e-01
6	29	5.313069e-01
6	30	2.561929e-01
6	31	1.965171e-01
6	32	0.000000e+00
6	33	2.534538e-01
6	34	3.420873e-01
6	35	3.822035e-01
6	36	4.622004e-01
6	37	5.323992e-01
6	38	3.326851e-01
6	39	1.261949e-01
6	40	0.000000e+00
6	41	2.461724e-01
6	42	3.027929e-01
6	43	2.918686e-01
6	44	2.417083e-01
6	45	2.114680e-01
6	46	5.501971e-02
6	47	0.000000e+00
6	48	0.000000e+00
6	49	2.301388e-01
6	50	2.610581e-01
6	51	2.028508e-01
6	52	-1.519724e-02
6	53	3.524520e-02
6	54	1.177974e-02
6	55	0.000000e+00
6	56	0.000000e+00
6	57	1.706639e-01
6	58	3.227699e-01
6	59	3.211350e-01
6	60	2.574279e-01
6	61	2.002695e-01
6	62	1.169467e-01
6	63	0.000000e+00
6	64	0.000000e+00
6	65	2.360106e-01
6	66	2.678909e-01
6	67	2.196895e-01
6	68	8.890233e-02
6	69	5.517019e-02
6	70	2.164518e-02
6	71	0.000000e+00
6	72	0.000000e+00
6	73	0.000000e+00
7	0	0.000000e+00
7	1	2.252823e-01
7	2	3.522732e-01
7	3	3.968380e-01
7	4	4.399497e-01
7	5	5.181060e-01
7	6	3.464437e-01
7	7	1.000000e+00
7	8	0.000000e+00
7	9	2.207606e-01
7	10	3.513520e-01
7	11	3.955295e-01
7	12	4.387089e-01
7	13	5.146153e-01
7	14	3.027172e-01
7	15	1.024681e-01
7	16	0.000000e+00
7	17	2.275525e-01
7	18	3.525597e-01
7	19	3.972705e-01
7	20	4.407304e-01
7	21	5.184207e-01
7	22	3.229746e-01
7	23	1.800042e-01
7	24	0.000000e+00
7	25	2.307888e-01
7	26	3.520505e-01
7	27	3.972821e-01
7	28	4.399191e-01
7	29	5.135580e-01
7	30	2.587255e-01
7	31	2.401026e-01
7	32	0.000000e+00
7	33	2.264237e-01
7	34	3.526581e-01
7	35	3.970754e-01
7	36	4.405833e-01
7	37	5.188150e-01
7	38	3.308364e-01
7	39	1.579471e-01
7	40	0.000000e+00
7	41	2.401243e-01
7	42	3.043753e-01
7	43	3.084503e-01
7	44	2.652360e-01
7	45	2.637331e-01
7	46	5.798238e-02
7	47	0.000000e+00
7	48	0.000000e+00
7	49	2.230635e-01
7	50	2.515523e-01
7	51	1.536349e-01
7	52	-7.539166e-02
7	53	-6.023173e-03
7	54	4.727071e-03
7	55	0.000000e+00
7	56	0.000000e+00
7	57	1.273985e-01
7	58	3.043101e-01
7	59	2.934366e-01
7	60	2.145900e-01
7	61	1.940076e-01
7	62	1.551713e-01
7	63	0.000000e+00
7	64	0.000000e+00
7	65	1.896345e-01
7	66	2.489607e-01
7	67	2.044501e-01
7	68	3.536929e-02
7	69	2.601790e-03
7	70	1.232092e-02
7	71	0.000000e+00
7	72	0.000000e+00
7	73	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
8	10	0.000000e+00
8	11	0.000000e+00
8	12	0.000000e+00
8	13	0.000000e+00
8	14	0.000000e+00
8	15	0.000000e+00
8	16	0.000000e+00
8	17	0.000000e+00
8	18	0.000000e+00
8	19	0.000000e+00
8	20	0.000000e+00
8	21	0.000000e+00
8	22	0.000000e+00
8	23	0.000000e+00
8	24	0.000000e+00
8	25	0.000000e+00
8	26	0.000000e+00
8	27	0.000000e+00
8	28	0.000000e+00
8	29	0.000000e+00
8	30	0.000000e+00
8	31	0.000000e+00
8	32	0.000000e+00
8	33	0.000000e+00
8	34	0.000000e+00
8	35	0.000000e+00
8	36	0.000000e+00
8	37	0.000000e+00
8	38	0.000000e+00
8	39	0.000000e+00
8	40	0.000000e+00
8	41	0.000000e+00
8	42	0.000000e+00
8	43	0.000000e+00
8	44	0.000000e+00
8	45	0.000000e+00
8	46	0.000000e+00
8	47	0.000000e+00
8	48	0.000000e+00
8	49	0.000000e+00
8	50	0.000000e+00
8	51	0.000000e+00
8	52	0.000000e+00
8	53	0.000000e+00
8	54	0.000000e+00
8	55	0.000000e+00
8	56	0.000000e+00
8	57	0.000000e+00
8	58	0.000000e+00
8	59	0.000000e+00
8	60	0.000000e+00
8	61	0.000000e+00
8	62	0.000000e+00
8	63	0.000000e+00
8	64	0.000000e+00
8	65	0.000000e+00
8	66	0.000000e+00
8	67	0.000000e+00
8	68	0.000000e+00
8	69	0.000000e+00
8	70	0.000000e+00
8	71	0.000000e+00
8	72	0.000000e+00
8	73	0.000000e+00
9	0	0.000000e+00
9	1	9.891840e-01
9	2	8.592610e-01
9	3	7.179963e-01
9	4	7.208960e-01
9	5	5.538147e-01
9	6	2.505558e-01
9	7	2.207606e-01
9	8	0.000000e+00
9	9	1.000000e+00
9	10	8.591800e-01
9	11	7.183311e-01
9	12	7.195073e-01
9	13	5.589362e-01
9	14	2.338763e-01
9	15	5.790243e-02
9	16	0.000000e+00
9	17	9.885212e-01
9	18	8.597505e-01
9	19	7.197539e-01
9	20	7.218495e-01
9	21	5.511895e-01
9	22	2.366725e-01
9	23	9.280226e-02
9	24	0.000000e+00
9	25	9.796651e-01
9	26	8.560815e-01
9	27	7.177279e-01
9	28	7.197318e-01
9	29	5.369131e-01
9	30	1.825602e-01
9	31	1.138638e-01
9	32	0.000000e+00
9	33	9.899040e-01
9	34	8.599946e-01
9	35	7.197783e-01
9	36	7.217271e-01
9	37	5.534210e-01
9	38	2.447638e-01
9	39	8.309335e-02
9	40	0.000000e+00
9	41	7.739643e-01
9	42	6.833628e-01
9	43	6.171664e-01
9	44	5.749736e-01
9	45	4.343647e-01
9	46	1.084067e-01
9	47	0.000000e+00
9	48	0.000000e+00
9	49	6.765568e-01
9	50	5.911646e-01
9	51	3.198830e-01
9	52	1.538948e-01
9	53	-9.338601e-03
9	54	-7.181424e-03
9	55	0.000000e+00
9	56	0.000000e+00
9	57	7.503645e-01
9	58	8.064879e-01
9	59	6.936640e-01
9	60	6.701519e-01
9	61	5.744871e-01
9	62	2.799744e-01
9	63	0.000000e+00
9	64	0.000000e+00
9	65	6.952633e-01
9	66	7.248952e-01
9	67	6.229931e-01
9	68	5.410478e-01
9	69	4.203330e-01
9	70	6.480342e-02
9	71	0.000000e+00
9	72	0.000000e+00
9	73	0.000000e+00
10	0	0.000000e+00
10	1	8.594120e-01
10	2	9.924253e-01
10	3	9.463784e-01
10	4	9.007046e-01
10	5	7.133450e-01
10	6	3.415083e-01
10	7	3.513520e-01
10	8	0.000000e+00
10	9	8.591800e-01
10	10	1.000000e+00
10	11	9.471104e-01
10	12	9.036790e-01
10	13	7.223315e-01
10	14	3.044757e-01
10	15	5.610340e-02
10	16	0.000000e+00
10	17	8.602739e-01
10	18	9.920940e-01
10	19	9.464935e-01
10	20	8.996068e-01
10	21	7.081306e-01
10	22	3.153107e-01
10	23	1.118041e-01
10	24	0.000000e+00
10	25	8.546921e-01
10	26	9.872726e-01
10	27	9.430597e-01
10	28	8.920262e-01
10	29	6.880388e-01
10	30	2.459967e-01
10	31	1.637690e-01
10	32	0.000000e+00
10	33	8.608553e-01
10	34	9.927624e-01
10	35	9.469747e-01
10	36	9.007960e-01
10	37	7.122243e-01
10	38	3.249118e-01
10	39	9.565465e-02
10	40	0.000000e+00
10	41	6.629413e-01
10	42	6.785242e-01
10	43	6.945181e-01
10	44	6.610349e-01
10	45	5.512793e-01
10	46	1.392553e-01
10	47	0.000000e+00
10	48	0.000000e+00
10	49	5.753725e-01
10	50	5.578776e-01
10	51	2.761442e-01
10	52	-3.157543e-02
10	53	-6.625578e-02
10	54	-1.985187e-02
10	55	0.000000e+00
10	56	0.000000e+00
10	57	5.319307e-01
10	58	7.684531e-01
10	59	7.583077e-01
10	60	6.785907e-01
10	61	6.019807e-01
10	62	3.538674e-01
10	63	0.000000e+00
10	64	0.000000e+00
10	65	5.716097e-01
10	66	6.800869e-01
10	67	6.586199e-01
10	68	5.275709e-01
10	69	3.732891e-01
10	70	7.504543e-02
10	71	0.000000e+00
10	72	0.000000e+00
10	73	0.000000e+00
11	0	0.000000e+00
11	1	7.180164e-01
11	2	9.474004e-01
11	3	9.941023e-01
11	4	9.418715e-01
11	5	7.538192e-01
11	6	3.802482e-01
11	7	3.955295e-01
11	8	0.000000e+00
11	9	7.183311e-01
11	10	9.471104e-01
11	11	1.000000e+00
11	12	9.448781e-01
11	13	7.613142e-01
11	14	3.349836e-01
11	15	4.818764e-02
11	16	0.000000e+00
11	17	7.185973e-01
11	18	9.475041e-01
11	19	9.938926e-01
11	20	9.405050e-01
11	21	7.485541e-01
11	22	3.484166e-01
11	23	1.164165e-01
11	24	0.000000e+00
11	25	7.132932e-01
11	26	9.437006e-01
11	27	9.911369e-01
11	28	9.326869e-01
11	29	7.294732e-01
11	30	2.725058e-01
11	31	1.904434e-01
11	32	0.000000e+00
11	33	7.192799e-01
11	34	9.479482e-01
11	35	9.942283e-01
11	36	9.417622e-01
11	37	7.527396e-01
11	38	3.585809e-01
11	39	9.626615e-02
11	40	0.000000e+00
11	41	5.663563e-01
11	42	6.209429e-01
11	43	6.726074e-01
11	44	6.378536e-01
11	45	5.581313e-01
11	46	1.366762e-01
11	47	0.000000e+00
11	48	0.000000e+00
11	49	4.798354e-01
11	50	5.152217e-01
11	51	2.563595e-01
11	52	-1.124019e-01
11	53	-8.963605e-02
11	54	-1.486141e-02
11	55	0.000000e+00
11	56	0.000000e+00
11	57	4.482412e-01
11	58	7.079771e-01
11	59	7.677824e-01
11	60	6.599880e-01
11	61	5.631987e-01
11	62	3.487963e-01
11	63	0.000000e+00
11	64	0.000000e+00
11	65	4.970429e-01
11	66	6.618895e-01
11	67	6.539049e-01
11	68	5.030506e-01
11	69	3.296617e-01
11	70	7.426090e-02
11	71	0.000000e+00
11	72	0.000000e+00
11	73	0.000000e+00
12	0	0.000000e+00
12	1	7.190799e-01
12	2	9.027580e-01
12	3	9.456046e-01
12	4	9.900481e-01
12	5	8.846038e-01
12	6	4.578101e-01
12	7	4.387089e-01
12	8	0.000000e+00
12	9	7.195073e-01
12	10	9.036790e-01
12	11	9.448781e-01
12	12	1.000000e+00
12	13	8.867718e-01
12	14	4.066976e-01
12	15	7.264170e-02
12	16	0.000000e+00
12	17	7.187906e-01
12	18	9.023711e-01
12	19	9.462167e-01
12	20	9.896947e-01
12	21	8.812610e-01
12	22	4.226135e-01
12	23	1.514039e-01
12	24	0.000000e+00
12	25	7.131049e-01
12	26	8.973745e-01
12	27	9.442671e-01
12	28	9.852790e-01
12	29	8.649759e-01
12	30	3.314344e-01
12	31	2.282883e-01
12	32	0.000000e+00
12	33	7.196023e-01
12	34	9.030955e-01
12	35	9.463031e-01
12	36	9.902092e-01
12	37	8.840100e-01
12	38	4.349308e-01
12	39	1.284437e-01
12	40	0.000000e+00
12	41	5.909551e-01
12	42	6.514029e-01
12	43	6.690000e-01
12	44	6.230514e-01
12	45	5.428322e-01
12	46	1.363378e-01
12	47	0.000000e+00
12	48	0.000000e+00
12	49	5.255239e-01
12	50	5.473542e-01
12	51	3.069857e-01
12	52	-4.600050e-02
12	53	-2.153785e-02
12	54	-4.381373e-03
12	55	0.000000e+00
12	56	0.000000e+00
12	57	4.630026e-01
12	58	7.138261e-01
12	59	7.560334e-01
12	60	6.857944e-01
12	61	5.877414e-01
12	62	3.186455e-01
12	63	0.000000e+00
12	64	0.000000e+00
12	65	5.367036e-01
12	66	6.491582e-01
12	67	6.181386e-01
12	68	4.792112e-01
12	69	3.505805e-01
12	70	7.633918e-02
12	71	0.000000e+00
12	72	0.000000e+00
12	73	0.000000e+00
13	0	0.000000e+00
13	1	5.605950e-01
13	2	7.204034e-01
13	3	7.612812e-01
13	4	8.890589e-01
13	5	9.694600e-01
13	6	5.239783e-01
13	7	5.146153e-01
13	8	0.000000e+00
13	9	5.589362e-01
13	10	7.223315e-01
13	11	7.613142e-01
13	12	8.867718e-01
13	13	1.000000e+00
13	14	4.594679e-01
13	15	1.168596e-01
13	16	0.000000e+00
13	17	5.607424e-01
13	18	7.195413e-01
13	19	7.620215e-01
13	20	8.897087e-01
13	21	9.675003e-01
13	22	4.863032e-01
13	23	2.144163e-01
13	24	0.000000e+00
13	25	5.583188e-01
13	26	7.142506e-01
13	27	7.598881e-01
13	28	8.878017e-01
13	29	9.547326e-01
13	30	3.881982e-01
13	31	2.961085e-01
13	32	0.000000e+00
13	33	5.608341e-01
13	34	7.205199e-01
13	35	7.622022e-01
13	36	8.896571e-01
13	37	9.690545e-01
13	38	4.986526e-01
13	39	1.864514e-01
13	40	0.000000e+00
13	41	4.971379e-01
13	42	5.757850e-01
13	43	5.590866e-01
13	44	5.212744e-01
13	45	4.933532e-01
13	46	1.115324e-01
13	47	0.000000e+00
13	48	0.000000e+00
13	49	4.751943e-01
13	50	4.593953e-01
13	51	2.815601e-01
13	52	-3.150620e-02
13	53	-1.394027e-03
13	54	4.020298e-03
13	55	0.000000e+00
13	56	0.000000e+00
13	57	3.201456e-01
13	58	5.833309e-01
13	59	5.868711e-01
13	60	5.607133e-01
13	61	4.992157e-01
13	62	2.579801e-01
13	63	0.000000e+00
13	64	0.000000e+00
13	65	4.502290e-01
13	66	4.739709e-01
13	67	4.292391e-01
13	68	2.681392e-01
13	69	2.513996e-01
13	70	5.672189e-02
13	71	0.000000e+00
13	72	0.000000e+00
13	73	0.000000e+00
14	0	0.000000e+00
14	1	2.353633e-01
14	2	3.039919e-01
14	3	3.358210e-01
14	4	4.101049e-01
14	5	4.647196e-01
14	6	3.088587e-01
14	7	3.027172e-01
14	8	0.000000e+00
14	9	2.338763e-01
14	10	3.044757e-01
14	11	3.349836e-01
14	12	4.066976e-01
14	13	4.594679e-01
14	14	1.000000e+00
14	15	7.656674e-02
14	16	0.000000e+00
14	17	2.359741e-01
14	18	3.040735e-01
14	19	3.366926e-01
14	20	4.113863e-01
14	21	4.663658e-01
14	22	2.894045e-01
14	23	1.312906e-01
14	24	0.000000e+00
14	25	2.359381e-01
14	26	3.023772e-01
14	27	3.366306e-01
14	28	4.129905e-01
14	29	4.638833e-01
14	30	2.244240e-01
14	31	1.715588e-01
14	32	0.000000e+00
14	33	2.357823e-01
14	34	3.043769e-01
14	35	3.364848e-01
14	36	4.107680e-01
14	37	4.659470e-01
14	38	2.989819e-01
14	39	1.157998e-01
14	40	0.000000e+00
14	41	2.320024e-01
14	42	2.731052e-01
14	43	2.651125e-01
14	44	2.236594e-01
14	45	1.979607e-01
14	46	5.959668e-02
14	47	0.000000e+00
14	48	0.000000e+00
14	49	2.136194e-01
14	50	2.353303e-01
14	51	1.899645e-01
14	52	-7.509244e-03
14	53	2.941197e-02
14	54	1.192313e-02
14	55	0.000000e+00
14	56	0.000000e+00
14	57	1.653892e-01
14	58	3.015390e-01
14	59	3.001674e-01
14	60	2.449838e-01
14	61	1.951493e-01
14	62	1.133006e-01
14	63	0.000000e+00
14	64	0.000000e+00
14	65	2.276623e-01
14	66	2.579463e-01
14	67	2.083240e-01
14	68	9.960684e-02
14	69	6.342741e-02
14	70	2.172026e-02
14	71	0.000000e+00
14	72	0.000000e+00
14	73	0.000000e+00
15	0	0.000000e+00
15	1	5.652438e-02
15	2	5.493472e-02
15	3	4.733289e-02
15	4	7.226057e-02
15	5	1.145533e-01
15	6	8.035198e-02
15	7	1.024681e-01
15	8	0.000000e+00
15	9	5.790243e-02
15	10	5.610340e-02
15	11	4.818764e-02
15	12	7.264170e-02
15	13	1.168596e-01
15	14	7.656674e-02
15	15	1.000000e+00
15	16	0.000000e+00
15	17	5.594247e-02
15	18	5.427883e-02
15	19	4.716963e-02
15	20	7.233012e-02
15	21	1.129826e-01
15	22	7.672091e-02
15	23	1.107646e-01
15	24	0.000000e+00
15	25	5.409706e-02
15	26	5.270051e-02
15	27	4.599514e-02
15	28	7.154093e-02
15	29	1.085370e-01
15	30	5.943146e-02
15	31	6.856863e-02
15	32	0.000000e+00
15	33	5.637537e-02
15	34	5.468246e-02
15	35	4.732740e-02
15	36	7.245627e-02
15	37	1.138615e-01
15	38	7.942379e-02
15	39	1.104442e-01
15	40	0.000000e+00
15	41	6.735333e-02
15	42	8.280389e-02
15	43	5.432342e-02
15	44	2.252307e-02
15	45	4.499958e-02
15	46	6.359144e-03
15	47	0.000000e+00
15	48	0.000000e+00
15	49	5.502549e-02
15	50	6.105281e-02
15	51	5.039916e-02
15	52	2.565213e-02
15	53	7.133621e-03
15	54	1.080146e-03
15	55	0.000000e+00
15	56	0.000000e+00
15	57	3.769550e-02
15	58	7.048299e-02
15	59	3.240534e-02
15	60	4.562538e-02
15	61	5.382527e-02
15	62	1.111851e-02
15	63	0.000000e+00
15	64	0.000000e+00
15	65	7.289251e-02
15	66	5.942330e-02
15	67	4.336060e-02
15	68	-7.515364e-04
15	69	1.407510e-02
15	70	-1.995668e-02
15	71	0.000000e+00
15	72	0.000000e+00
15	73	0.000000e+00
16	0	0.000000e+00
16	1	0.000000e+00
16	2	0.000000e+00
16	3	0.000000e+00
16	4	0.000000e+00
16	5	0.000000e+00
16	6	0.000000e+00
16	7	0.000000e+00
16	8	0.000000e+00
16	9	0.000000e+00
16	10	0.000000e+00
16	11	0.000000e+00
16	12	0.000000e+00
16	13	0.000000e+00
16	14	0.000000e+00
16	15	0.000000e+00
16	16	0.000000e+00
16	17	0.000000e+00
16	18	0.000000e+00
16	19	0.000000e+00
16	20	0.000000e+00
16	21	0.000000e+00
16	22	0.000000e+00
16	23	0.000000e+00
16	24	0.000000e+00
16	25	0.000000e+00
16	26	0.000000e+00
16	27	0.000000e+00
16	28	0.000000e+00
16	29	0.000000e+00
16	30	0.000000e+00
16	31	0.000000e+00
16	32	0.000000e+00
16	33	0.000000e+00
16	34	0.000000e+00
16	35	0.000000e+00
16	36	0.000000e+00
16	37	0.000000e+00
16	38	0.000000e+00
16	39	0.000000e+00
16	40	0.000000e+00
16	41	0.000000e+00
16	42	0.000000e+00
16	43	0.000000e+00
16	44	0.000000e+00
16	45	0.000000e+00
16	46	0.000000e+00
16	47	0.000000e+00
16	48	0.000000e+00
16	49	0.000000e+00
16	50	0.000000e+00
16	51	0.000000e+00
16	52	0.000000e+00
16	53	0.000000e+00
16	54	0.000000e+00
16	55	0.000000e+00
16	56	0.000000e+00
16	57	0.000000e+00
16	58	0.000000e+00
16	59	0.000000e+00
16	60	0.000000e+00
16	61	0.000000e+00
16	62	0.000000e+00
16	63	0.000000e+00
16	64	0.000000e+00
16	65	0.000000e+00
16	66	0.000000e+00
16	67	0.000000e+00
16	68	0.000000e+00
16	69	0.000000e+00
16	70	0.000000e+00
16	71	0.000000e+00
16	72	0.000000e+00
16	73	0.000000e+00
17	0	0.000000e+00
17	1	9.906723e-01
17	2	8.629759e-01
17	3	7.196364e-01
17	4	7.208062e-01
17	5	5.556263e-01
17	6	2.538927e-01
17	7	2.275525e-01
17	8	0.000000e+00
17	9	9.885212e-01
17	10	8.602739e-01
17	11	7.185973e-01
17	12	7.187906e-01
17	13	5.607424e-01
17	14	2.359741e-01
17	15	5.594247e-02
17	16	0.000000e+00
17	17	1.000000e+00
17	18	8.647122e-01
17	19	7.220229e-01
17	20	7.223405e-01
17	21	5.531409e-01
17	22	2.395381e-01
17	23	9.366235e-02
17	24	0.000000e+00
17	25	9.883169e-01
17	26	8.638925e-01
17	27	7.214379e-01
17	28	7.209857e-01
17	29	5.387846e-01
17	30	1.851500e-01
17	31	1.197752e-01
17	32	0.000000e+00
17	33	9.926322e-01
17	34	8.642277e-01
17	35	7.216439e-01
17	36	7.219944e-01
17	37	5.553402e-01
17	38	2.476366e-01
17	39	8.305055e-02
17	40	0.000000e+00
17	41	7.659464e-01
17	42	6.746517e-01
17	43	6.129462e-01
17	44	5.707504e-01
17	45	4.330526e-01
17	46	1.084554e-01
17	47	0.000000e+00
17	48	0.000000e+00
17	49	6.777909e-01
17	50	5.899667e-01
17	51	3.150909e-01
17	52	1.475655e-01
17	53	-1.465398e-02
17	54	-7.056639e-03
17	55	0.000000e+00
17	56	0.000000e+00
17	57	7.450161e-01
17	58	8.071015e-01
17	59	6.911142e-01
17	60	6.624802e-01
17	61	5.684270e-01
17	62	2.833256e-01
17	63	0.000000e+00
17	64	0.000000e+00
17	65	6.901319e-01
17	66	7.207091e-01
17	67	6.143983e-01
17	68	5.229581e-01
17	69	4.102307e-01
17	70	6.327969e-02
17	71	0.000000e+00
17	72	0.000000e+00
17	73	0.000000e+00
18	0	0.000000e+00
18	1	8.624098e-01
18	2	9.936187e-01
18	3	9.477895e-01
18	4	8.999823e-01
18	5	7.108184e-01
18	6	3.418989e-01
18	7	3.525597e-01
18	8	0.000000e+00
18	9	8.597505e-01
18	10	9.920940e-01
18	11	9.475041e-01
18	12	9.023711e-01
18	13	7.195413e-01
18	14	3.040735e-01
18	15	5.427883e-02
18	16	0.000000e+00
18	17	8.647122e-01
18	18	1.000000e+00
18	19	9.483552e-01
18	20	8.992945e-01
18	21	7.057707e-01
18	22	3.153672e-01
18	23	1.114385e-01
18	24	0.000000e+00
18	25	8.618317e-01
18	26	9.915590e-01
18	27	9.459795e-01
18	28	8.923875e-01
18	29	6.859471e-01
18	30	2.463204e-01
18	31	1.664230e-01
18	32	0.000000e+00
18	33	8.645690e-01
18	34	9.943552e-01
18	35	9.485407e-01
18	36	9.002968e-01
18	37	7.097734e-01
18	38	3.248827e-01
18	39	9.480791e-02
18	40	0.000000e+00
18	41	6.607612e-01
18	42	6.741788e-01
18	43	6.913102e-01
18	44	6.558148e-01
18	45	5.466736e-01
18	46	1.370501e-01
18	47	0.000000e+00
18	48	0.000000e+00
18	49	5.764421e-01
18	50	5.610086e-01
18	51	2.778473e-01
18	52	-3.051357e-02
18	53	-6.798117e-02
18	54	-1.899494e-02
18	55	0.000000e+00
18	56	0.000000e+00
18	57	5.375796e-01
18	58	7.728827e-01
18	59	7.600601e-01
18	60	6.765735e-01
18	61	5.958412e-01
18	62	3.522194e-01
18	63	0.000000e+00
18	64	0.000000e+00
18	65	5.718095e-01
18	66	6.843208e-01
18	67	6.587988e-01
18	68	5.196774e-01
18	69	3.682134e-01
18	70	7.301029e-02
18	71	0.000000e+00
18	72	0.000000e+00
18	73	0.000000e+00
19	0	0.000000e+00
19	1	7.206924e-01
19	2	9.477735e-01
19	3	9.948681e-01
19	4	9.437698e-01
19	5	7.550822e-01
19	6	3.824850e-01
19	7	3.972705e-01
19	8	0.000000e+00
19	9	7.197539e-01
19	10	9.464935e-01
19	11	9.938926e-01
19	12	9.462167e-01
19	13	7.620215e-01
19	14	3.366926e-01
19	15	4.716963e-02
19	16	0.000000e+00
19	17	7.220229e-01
19	18	9.483552e-01
19	19	1.000000e+00
19	20	9.426650e-01
19	21	7.500754e-01
19	22	3.503398e-01
19	23	1.163403e-01
19	24	0.000000e+00
19	25	7.180992e-01
19	26	9.456261e-01
19	27	9.930386e-01
19	28	9.354441e-01
19	29	7.314975e-01
19	30	2.741157e-01
19	31	1.922354e-01
19	32	0.000000e+00
19	33	7.223282e-01
19	34	9.485228e-01
19	35	9.951124e-01
19	36	9.437781e-01
19	37	7.540990e-01
19	38	3.605434e-01
19	39	9.588232e-02
19	40	0.000000e+00
19	41	5.654271e-01
19	42	6.202436e-01
19	43	6.711576e-01
19	44	6.342799e-01
19	45	5.538603e-01
19	46	1.355030e-01
19	47	0.000000e+00
19	48	0.000000e+00
19	49	4.823853e-01
19	50	5.190868e-01
19	51	2.573094e-01
19	52	-1.105286e-01
19	53	-8.869654e-02
19	54	-1.369121e-02
19	55	0.000000e+00
19	56	0.000000e+00
19	57	4.529325e-01
19	58	7.112361e-01
19	59	7.687823e-01
19	60	6.583220e-01
19	61	5.598515e-01
19	62	3.477138e-01
19	63	0.000000e+00
19	64	0.000000e+00
19	65	4.981887e-01
19	66	6.657851e-01
19	67	6.526303e-01
19	68	4.979057e-01
19	69	3.248387e-01
19	70	7.287011e-02
19	71	0.000000e+00
19	72	0.000000e+00
19	73	0.000000e+00
20	0	0.000000e+00
20	1	7.221041e-01
20	2	8.992914e-01
20	3	9.417271e-01
20	4	9.912782e-01
20	5	8.886920e-01
20	6	4.628944e-01
20	7	4.407304e-01
20	8	0.000000e+00
20	9	7.218495e-01
20	10	8.996068e-01
20	11	9.405050e-01
20	12	9.896947e-01
20	13	8.897087e-01
20	14	4.113863e-01
20	15	7.233012e-02
20	16	0.000000e+00
20	17	7.223405e-01
20	18	8.992945e-01
20	19	9.426650e-01
20	20	1.000000e+00
20	21	8.858376e-01
20	22	4.273966e-01
20	23	1.523468e-01
20	24	0.000000e+00
20	25	7.174088e-01
20	26	8.949838e-01
20	27	9.412721e-01
20	28	9.881056e-01
20	29	8.705897e-01
20	30	3.351770e-01
20	31	2.311914e-01
20	32	0.000000e+00
20	33	7.229209e-01
20	34	8.998283e-01
20	35	9.425904e-01
20	36	9.915937e-01
20	37	8.882740e-01
20	38	4.398664e-01
20	39	1.289955e-01
20	40	0.000000e+00
20	41	5.917717e-01
20	42	6.517439e-01
20	43	6.658714e-01
20	44	6.174184e-01
20	45	5.325142e-01
20	46	1.333920e-01
20	47	0.000000e+00
20	48	0.000000e+00
20	49	5.286847e-01
20	50	5.473553e-01
20	51	3.102129e-01
20	52	-4.194178e-02
20	53	-1.767435e-02
20	54	-2.193980e-03
20	55	0.000000e+00
20	56	0.000000e+00
20	57	4.688779e-01
20	58	7.187770e-01
20	59	7.554728e-01
20	60	6.836072e-01
20	61	5.834474e-01
20	62	3.147713e-01
20	63	0.000000e+00
20	64	0.000000e+00
20	65	5.432106e-01
20	66	6.535382e-01
20	67	6.159734e-01
20	68	4.716406e-01
20	69	3.446576e-01
20	70	7.445665e-02
20	71	0.000000e+00
20	72	0.000000e+00
20	73	0.000000e+00
21	0	0.000000e+00
21	1	5.529505e-01
21	2	7.064529e-01
21	3	7.490413e-01
21	4	8.848421e-01
21	5	9.741283e-01
21	6	5.331281e-01
21	7	5.184207e-01
21	8	0.000000e+00
21	9	5.511895e-01
21	10	7.081306e-01
21	11	7.485541e-01
21	12	8.812610e-01
21	13	9.675003e-01
21	14	4.663658e-01
21	15	1.129826e-01
21	16	0.000000e+00
21	17	5.531409e-01
21	18	7.057707e-01
21	19	7.500754e-01
21	20	8.858376e-01
21	21	1.000000e+00
21	22	4.945258e-01
21	23	2.120212e-01
21	24	0.000000e+00
21	25	5.508509e-01
21	26	7.008102e-01
21	27	7.485516e-01
21	28	8.852522e-01
21	29	9.644174e-01
21	30	3.953270e-01
21	31	2.978013e-01
21	32	0.000000e+00
21	33	5.531918e-01
21	34	7.066587e-01
21	35	7.501038e-01
21	36	8.854806e-01
21	37	9.742206e-01
21	38	5.068979e-01
21	39	1.835316e-01
21	40	0.000000e+00
21	41	4.912676e-01
21	42	5.727973e-01
21	43	5.470540e-01
21	44	5.072368e-01
21	45	4.719744e-01
21	46	1.037568e-01
21	47	0.000000e+00
21	48	0.000000e+00
21	49	4.725687e-01
21	50	4.541140e-01
21	51	2.829048e-01
21	52	-2.734062e-02
21	53	5.752269e-03
21	54	6.660036e-03
21	55	0.000000e+00
21	56	0.000000e+00
21	57	3.210522e-01
21	58	5.830399e-01
21	59	5.785184e-01
21	60	5.430493e-01
21	61	4.780413e-01
21	62	2.484540e-01
21	63	0.000000e+00
21	64	0.000000e+00
21	65	4.485261e-01
21	66	4.723483e-01
21	67	4.181187e-01
21	68	2.476409e-01
21	69	2.267707e-01
21	70	5.622832e-02
21	71	0.000000e+00
21	72	0.000000e+00
21	73	0.000000e+00
22	0	0.000000e+00
22	1	2.386884e-01
22	2	3.151648e-01
22	3	3.494389e-01
22	4	4.259516e-01
22	5	4.924004e-01
22	6	3.237860e-01
22	7	3.229746e-01
22	8	0.000000e+00
22	9	2.366725e-01
22	10	3.153107e-01
22	11	3.484166e-01
22	12	4.226135e-01
22	13	4.863032e-01
22	14	2.894045e-01
22	15	7.672091e-02
22	16	0.000000e+00
22	17	2.395381e-01
22	18	3.153672e-01
22	19	3.503398e-01
22	20	4.273966e-01
22	21	4.945258e-01
22	22	1.000000e+00
22	23	1.370822e-01
22	24	0.000000e+00
22	25	2.400168e-01
22	26	3.139701e-01
22	27	3.504172e-01
22	28	4.288833e-01
22	29	4.925546e-01
22	30	2.392986e-01
22	31	1.853982e-01
22	32	0.000000e+00
22	33	2.391720e-01
22	34	3.155964e-01
22	35	3.501036e-01
22	36	4.267343e-01
22	37	4.938814e-01
22	38	3.112672e-01
22	39	1.198581e-01
22	40	0.000000e+00
22	41	2.327076e-01
22	42	2.825873e-01
22	43	2.715323e-01
22	44	2.247238e-01
22	45	1.944627e-01
22	46	5.240870e-02
22	47	0.000000e+00
22	48	0.000000e+00
22	49	2.162289e-01
22	50	2.422680e-01
22	51	1.882771e-01
22	52	-1.212152e-02
22	53	3.509609e-02
22	54	1.124515e-02
22	55	0.000000e+00
22	56	0.000000e+00
22	57	1.627248e-01
22	58	3.009175e-01
22	59	2.970859e-01
22	60	2.395645e-01
22	61	1.868293e-01
22	62	1.086042e-01
22	63	0.000000e+00
22	64	0.000000e+00
22	65	2.219221e-01
22	66	2.484985e-01
22	67	2.035688e-01
22	68	8.464907e-02
22	69	5.341607e-02
22	70	2.063042e-02
22	71	0.000000e+00
22	72	0.000000e+00
22	73	0.000000e+00
23	0	0.000000e+00
23	1	9.321612e-02
23	2	1.115718e-01
23	3	1.161620e-01
23	4	1.517809e-01
23	5	2.133112e-01
23	6	1.445300e-01
23	7	1.800042e-01
23	8	0.000000e+00
23	9	9.280226e-02
23	10	1.118041e-01
23	11	1.164165e-01
23	12	1.514039e-01
23	13	2.144163e-01
23	14	1.312906e-01
23	15	1.107646e-01
23	16	0.000000e+00
23	17	9.366235e-02
23	18	1.114385e-01
23	19	1.163403e-01
23	20	1.523468e-01
23	21	2.120212e-01
23	22	1.370822e-01
23	23	1.000000e+00
23	24	0.000000e+00
23	25	9.357992e-02
23	26	1.106825e-01
23	27	1.156314e-01
23	28	1.520533e-01
23	29	2.072003e-01
23	30	1.089937e-01
23	31	1.254001e-01
23	32	0.000000e+00
23	33	9.357523e-02
23	34	1.116193e-01
23	35	1.163495e-01
23	36	1.522645e-01
23	37	2.128156e-01
23	38	1.408005e-01
23	39	1.327101e-01
23	40	0.000000e+00
23	41	1.113282e-01
23	42	1.346480e-01
23	43	1.093687e-01
23	44	7.692392e-02
23	45	9.495323e-02
23	46	1.668520e-02
23	47	0.000000e+00
23	48	0.000000e+00
23	49	1.004568e-01
23	50	9.653060e-02
23	51	6.613895e-02
23	52	4.236288e-03
23	53	4.068655e-03
23	54	2.841892e-03
23	55	0.000000e+00
23	56	0.000000e+00
23	57	6.623704e-02
23	58	1.219086e-01
23	59	8.172554e-02
23	60	8.124982e-02
23	61	8.836025e-02
23	62	4.362953e-02
23	63	0.000000e+00
23	64	0.000000e+00
23	65	1.074723e-01
23	66	1.024935e-01
23	67	7.729465e-02
23	68	-1.528676e-03
23	69	1.507564e-02
23	70	-1.227556e-02
23	71	0.000000e+00
23	72	0.000000e+00
23	73	0.000000e+00
24	0	0.000000e+00
24	1	0.000000e+00
24	2	0.000000e+00
24	3	0.000000e+00
24	4	0.000000e+00
24	5	0.000000e+00
24	6	0.000000e+00
24	7	0.000000e+00
24	8	0.000000e+00
24	9	0.000000e+00
24	10	0.000000e+00
24	11	0.000000e+00
24	12	0.000000e+00
24	13	0.000000e+00
24	14	0.000000e+00
24	15	0.000000e+00
24	16	0.000000e+00
24	17	0.000000e+00
24	18	0.000000e+00
24	19	0.000000e+00
24	20	0.000000e+00
24	21	0.000000e+00
24	22	0.000000e+00
24	23	0.000000e+00
24	24	0.000000e+00
24	25	0.000000e+00
24	26	0.000000e+00
24	27	0.000000e+00
24	28	0.000000e+00
24	29	0.000000e+00
24	30	0.000000e+00
24	31	0.000000e+00
24	32	0.000000e+00
24	33	0.000000e+00
24	34	0.000000e+00
24	35	0.000000e+00
24	36	0.000000e+00
24	37	0.000000e+00
24	38	0.000000e+00
24	39	0.000000e+00
24	40	0.000000e+00
24	41	0.000000e+00
24	42	0.000000e+00
24	43	0.000000e+00
24	44	0.000000e+00
24	45	0.000000e+00
24	46	0.000000e+00
24	47	0.000000e+00
24	48	0.000000e+00
24	49	0.000000e+00
24	50	0.000000e+00
24	51	0.000000e+00
24	52	0.000000e+00
24	53	0.000000e+00
24	54	0.000000e+00
24	55	0.000000e+00
24	56	0.000000e+00
24	57	0.000000e+00
24	58	0.000000e+00
24	59	0.000000e+00
24	60	0.000000e+00
24	61	0.000000e+00
24	62	0.000000e+00
24	63	0.000000e+00
24	64	0.000000e+00
24	65	0.000000e+00
24	66	0.000000e+00
24	67	0.000000e+00
24	68	0.000000e+00
24	69	0.000000e+00
24	70	0.000000e+00
24	71	0.000000e+00
24	72	0.000000e+00
24	73	0.000000e+00
25	0	0.000000e+00
25	1	9.848530e-01
25	2	8.592817e-01
25	3	7.153269e-01
25	4	7.155196e-01
25	5	5.532023e-01
25	6	2.546480e-01
25	7	2.307888e-01
25	8	0.000000e+00
25	9	9.796651e-01
25	10	8.546921e-01
25	11	7.132932e-01
25	12	7.131049e-01
25	13	5.583188e-01
25	14	2.359381e-01
25	15	5.409706e-02
25	16	0.000000e+00
25	17	9.883169e-01
25	18	8.618317e-01
25	19	7.180992e-01
25	20	7.174088e-01
25	21	5.508509e-01
25	22	2.400168e-01
25	23	9.357992e-02
25	24	0.000000e+00
25	25	1.000000e+00
25	26	8.630903e-01
25	27	7.185623e-01
25	28	7.165761e-01
25	29	5.365090e-01
25	30	1.857844e-01
25	31	1.231645e-01
25	32	0.000000e+00
25	33	9.875526e-01
25	34	8.608416e-01
25	35	7.174434e-01
25	36	7.169286e-01
25	37	5.530247e-01
25	38	2.480653e-01
25	39	8.239250e-02
25	40	0.000000e+00
25	41	7.554900e-01
25	42	6.637523e-01
25	43	6.055079e-01
25	44	5.634759e-01
25	45	4.293399e-01
25	46	1.080295e-01
25	47	0.000000e+00
25	48	0.000000e+00
25	49	6.741343e-01
25	50	5.850430e-01
25	51	3.097069e-01
25	52	1.420933e-01
25	53	-1.823799e-02
25	54	-6.877070e-03
25	55	0.000000e+00
25	56	0.000000e+00
25	57	7.366795e-01
25	58	8.019551e-01
25	59	6.845953e-01
25	60	6.524791e-01
25	61	5.598480e-01
25	62	2.835478e-01
25	63	0.000000e+00
25	64	0.000000e+00
25	65	6.814193e-01
25	66	7.124107e-01
25	67	6.034264e-01
25	68	5.060245e-01
25	69	4.003959e-01
25	70	6.188491e-02
25	71	0.000000e+00
25	72	0.000000e+00
25	73	0.000000e+00
26	0	0.000000e+00
26	1	8.606011e-01
26	2	9.902678e-01
26	3	9.447551e-01
26	4	8.953976e-01
26	5	7.057108e-01
26	6	3.406603e-01
26	7	3.520505e-01
26	8	0.000000e+00
26	9	8.560815e-01
26	10	9.872726e-01
26	11	9.437006e-01
26	12	8.973745e-01
26	13	7.142506e-01
26	14	3.023772e-01
26	15	5.270051e-02
26	16	0.000000e+00
26	17	8.638925e-01
26	18	9.915590e-01
26	19	9.456261e-01
26	20	8.949838e-01
26	21	7.008102e-01
26	22	3.139701e-01
26	23	1.106825e-01
26	24	0.000000e+00
26	25	8.630903e-01
26	26	1.000000e+00
26	27	9.440598e-01
26	28	8.885742e-01
26	29	6.812318e-01
26	30	2.454416e-01
26	31	1.676465e-01
26	32	0.000000e+00
26	33	8.632169e-01
26	34	9.912597e-01
26	35	9.455958e-01
26	36	8.958606e-01
26	37	7.047420e-01
26	38	3.233760e-01
26	39	9.377095e-02
26	40	0.000000e+00
26	41	6.559758e-01
26	42	6.679529e-01
26	43	6.860085e-01
26	44	6.489213e-01
26	45	5.412045e-01
26	46	1.350512e-01
26	47	0.000000e+00
26	48	0.000000e+00
26	49	5.744863e-01
26	50	5.603730e-01
26	51	2.774195e-01
26	52	-3.015397e-02
26	53	-6.947827e-02
26	54	-1.834558e-02
26	55	0.000000e+00
26	56	0.000000e+00
26	57	5.388928e-01
26	58	7.727095e-01
26	59	7.579362e-01
26	60	6.718531e-01
26	61	5.884324e-01
26	62	3.496039e-01
26	63	0.000000e+00
26	64	0.000000e+00
26	65	5.691210e-01
26	66	6.843000e-01
26	67	6.558200e-01
26	68	5.111590e-01
26	69	3.625861e-01
26	70	7.115881e-02
26	71	0.000000e+00
26	72	0.000000e+00
26	73	0.000000e+00
27	0	0.000000e+00
27	1	7.196097e-01
27	2	9.450729e-01
27	3	9.926932e-01
27	4	9.422096e-01
27	5	7.533538e-01
27	6	3.827319e-01
27	7	3.972821e-01
27	8	0.000000e+00
27	9	7.177279e-01
27	10	9.430597e-01
27	11	9.911369e-01
27	12	9.442671e-01
27	13	7.598881e-01
27	14	3.366306e-01
27	15	4.599514e-02
27	16	0.000000e+00
27	17	7.214379e-01
27	18	9.459795e-01
27	19	9.930386e-01
27	20	9.412721e-01
27	21	7.485516e-01
27	22	3.504172e-01
27	23	1.156314e-01
27	24	0.000000e+00
27	25	7.185623e-01
27	26	9.440598e-01
27	27	1.000000e+00
27	28	9.344821e-01
27	29	7.303898e-01
27	30	2.742663e-01
27	31	1.927885e-01
27	32	0.000000e+00
27	33	7.214717e-01
27	34	9.459491e-01
27	35	9.930047e-01
27	36	9.422894e-01
27	37	7.524541e-01
27	38	3.606036e-01
27	39	9.500942e-02
27	40	0.000000e+00
27	41	5.622068e-01
27	42	6.173617e-01
27	43	6.678374e-01
27	44	6.294862e-01
27	45	5.491588e-01
27	46	1.343407e-01
27	47	0.000000e+00
27	48	0.000000e+00
27	49	4.820644e-01
27	50	5.200426e-01
27	51	2.567517e-01
27	52	-1.094770e-01
27	53	-8.790431e-02
27	54	-1.279043e-02
27	55	0.000000e+00
27	56	0.000000e+00
27	57	4.543664e-01
27	58	7.109189e-01
27	59	7.671173e-01
27	60	6.546622e-01
27	61	5.551835e-01
27	62	3.459109e-01
27	63	0.000000e+00
27	64	0.000000e+00
27	65	4.967057e-01
27	66	6.663768e-01
27	67	6.494638e-01
27	68	4.923748e-01
27	69	3.200483e-01
27	70	7.164550e-02
27	71	0.000000e+00
27	72	0.000000e+00
27	73	0.000000e+00
28	0	0.000000e+00
28	1	7.204445e-01
28	2	8.921304e-01
28	3	9.342801e-01
28	4	9.877203e-01
28	5	8.877158e-01
28	6	4.644788e-01
28	7	4.399191e-01
28	8	0.000000e+00
28	9	7.197318e-01
28	10	8.920262e-01
28	11	9.326869e-01
28	12	9.852790e-01
28	13	8.878017e-01
28	14	4.129905e-01
28	15	7.154093e-02
28	16	0.000000e+00
28	17	7.209857e-01
28	18	8.923875e-01
28	19	9.354441e-01
28	20	9.881056e-01
28	21	8.852522e-01
28	22	4.288833e-01
28	23	1.520533e-01
28	24	0.000000e+00
28	25	7.165761e-01
28	26	8.885742e-01
28	27	9.344821e-01
28	28	1.000000e+00
28	29	8.709176e-01
28	30	3.362833e-01
28	31	2.320071e-01
28	32	0.000000e+00
28	33	7.214188e-01
28	34	8.927916e-01
28	35	9.352532e-01
28	36	9.881271e-01
28	37	8.874325e-01
28	38	4.414253e-01
28	39	1.285359e-01
28	40	0.000000e+00
28	41	5.895279e-01
28	42	6.489673e-01
28	43	6.603693e-01
28	44	6.103378e-01
28	45	5.222710e-01
28	46	1.306793e-01
28	47	0.000000e+00
28	48	0.000000e+00
28	49	5.286250e-01
28	50	5.446733e-01
28	51	3.114838e-01
28	52	-3.813547e-02
28	53	-1.435109e-02
28	54	-3.968310e-04
28	55	0.000000e+00
28	56	0.000000e+00
28	57	4.708159e-01
28	58	7.190683e-01
28	59	7.516481e-01
28	60	6.791534e-01
28	61	5.779481e-01
28	62	3.104274e-01
28	63	0.000000e+00
28	64	0.000000e+00
28	65	5.457086e-01
28	66	6.539489e-01
28	67	6.115333e-01
28	68	4.641117e-01
28	69	3.389576e-01
28	70	7.276047e-02
28	71	0.000000e+00
28	72	0.000000e+00
28	73	0.000000e+00
29	0	0.000000e+00
29	1	5.386110e-01
29	2	6.865115e-01
29	3	7.302903e-01
29	4	8.693987e-01
29	5	9.638812e-01
29	6	5.313069e-01
29	7	5.135580e-01
29	8	0.000000e+00
29	9	5.369131e-01
29	10	6.880388e-01
29	11	7.294732e-01
29	12	8.649759e-01
29	13	9.547326e-01
29	14	4.638833e-01
29	15	1.085370e-01
29	16	0.000000e+00
29	17	5.387846e-01
29	18	6.859471e-01
29	19	7.314975e-01
29	20	8.705897e-01
29	21	9.644174e-01
29	22	4.925546e-01
29	23	2.072003e-01
29	24	0.000000e+00
29	25	5.365090e-01
29	26	6.812318e-01
29	27	7.303898e-01
29	28	8.709176e-01
29	29	1.000000e+00
29	30	3.942013e-01
29	31	2.946794e-01
29	32	0.000000e+00
29	33	5.388357e-01
29	34	6.867699e-01
29	35	7.314271e-01
29	36	8.700326e-01
29	37	9.642458e-01
29	38	5.047432e-01
29	39	1.787476e-01
29	40	0.000000e+00
29	41	4.800908e-01
29	42	5.626815e-01
29	43	5.313760e-01
29	44	4.917046e-01
29	45	4.516554e-01
29	46	9.628711e-02
29	47	0.000000e+00
29	48	0.000000e+00
29	49	4.634527e-01
29	50	4.432159e-01
29	51	2.792496e-01
29	52	-2.381835e-02
29	53	9.437656e-03
29	54	8.125234e-03
29	55	0.000000e+00
29	56	0.000000e+00
29	57	3.157011e-01
29	58	5.738672e-01
29	59	5.638300e-01
29	60	5.233528e-01
29	61	4.575021e-01
29	62	2.391692e-01
29	63	0.000000e+00
29	64	0.000000e+00
29	65	4.396884e-01
29	66	4.639638e-01
29	67	4.045118e-01
29	68	2.303172e-01
29	69	2.063496e-01
29	70	5.518248e-02
29	71	0.000000e+00
29	72	0.000000e+00
29	73	0.000000e+00
30	0	0.000000e+00
30	1	1.843818e-01
30	2	2.460949e-01
30	3	2.733969e-01
30	4	3.339836e-01
30	5	3.934625e-01
30	6	2.561929e-01
30	7	2.587255e-01
30	8	0.000000e+00
30	9	1.825602e-01
30	10	2.459967e-01
30	11	2.725058e-01
30	12	3.314344e-01
30	13	3.881982e-01
30	14	2.244240e-01
30	15	5.943146e-02
30	16	0.000000e+00
30	17	1.851500e-01
30	18	2.463204e-01
30	19	2.741157e-01
30	20	3.351770e-01
30	21	3.953270e-01
30	22	2.392986e-01
30	23	1.089937e-01
30	24	0.000000e+00
30	25	1.857844e-01
30	26	2.454416e-01
30	27	2.742663e-01
30	28	3.362833e-01
30	29	3.942013e-01
30	30	1.000000e+00
30	31	1.504627e-01
30	32	0.000000e+00
30	33	1.847783e-01
30	34	2.464492e-01
30	35	2.739156e-01
30	36	3.346411e-01
30	37	3.946887e-01
30	38	2.450816e-01
30	39	9.478771e-02
30	40	0.000000e+00
30	41	1.792742e-01
30	42	2.222309e-01
30	43	2.110578e-01
30	44	1.726818e-01
30	45	1.475887e-01
30	46	3.545088e-02
30	47	0.000000e+00
30	48	0.000000e+00
30	49	1.680584e-01
30	50	1.890425e-01
30	51	1.432496e-01
30	52	-9.920486e-03
30	53	2.928156e-02
30	54	8.181378e-03
30	55	0.000000e+00
30	56	0.000000e+00
30	57	1.234258e-01
30	58	2.299964e-01
30	59	2.242638e-01
30	60	1.803559e-01
30	61	1.387629e-01
30	62	8.029078e-02
30	63	0.000000e+00
30	64	0.000000e+00
30	65	1.673759e-01
30	66	1.847933e-01
30	67	1.524342e-01
30	68	5.521264e-02
30	69	3.525273e-02
30	70	1.500452e-02
30	71	0.000000e+00
30	72	0.000000e+00
30	73	0.000000e+00
31	0	0.000000e+00
31	1	1.175546e-01
31	2	1.654737e-01
31	3	1.914836e-01
31	4	2.299468e-01
31	5	2.978958e-01
31	6	1.965171e-01
31	7	2.401026e-01
31	8	0.000000e+00
31	9	1.138638e-01
31	10	1.637690e-01
31	11	1.904434e-01
31	12	2.282883e-01
31	13	2.961085e-01
31	14	1.715588e-01
31	15	6.856863e-02
31	16	0.000000e+00
31	17	1.197752e-01
31	18	1.664230e-01
31	19	1.922354e-01
31	20	2.311914e-01
31	21	2.978013e-01
31	22	1.853982e-01
31	23	1.254001e-01
31	24	0.000000e+00
31	25	1.231645e-01
31	26	1.676465e-01
31	27	1.927885e-01
31	28	2.320071e-01
31	29	2.946794e-01
31	30	1.504627e-01
31	31	1.000000e+00
31	32	0.000000e+00
31	33	1.187202e-01
31	34	1.660794e-01
31	35	1.919513e-01
31	36	2.307458e-01
31	37	2.980311e-01
31	38	1.892172e-01
31	39	1.091170e-01
31	40	0.000000e+00
31	41	1.407427e-01
31	42	1.676121e-01
31	43	1.613143e-01
31	44	1.439828e-01
31	45	1.442835e-01
31	46	2.835847e-02
31	47	0.000000e+00
31	48	0.000000e+00
31	49	1.381853e-01
31	50	1.168741e-01
31	51	6.339998e-02
31	52	-3.958784e-02
31	53	-3.955126e-03
31	54	4.837215e-03
31	55	0.000000e+00
31	56	0.000000e+00
31	57	8.834867e-02
31	58	1.604717e-01
31	59	1.364571e-01
31	60	1.095785e-01
31	61	1.110039e-01
31	62	8.487838e-02
31	63	0.000000e+00
31	64	0.000000e+00
31	65	1.205426e-01
31	66	1.345960e-01
31	67	1.043214e-01
31	68	-2.292148e-03
31	69	9.401720e-03
31	70	8.855656e-03
31	71	0.000000e+00
31	72	0.000000e+00
31	73	0.000000e+00
32	0	0.000000e+00
32	1	0.000000e+00
32	2	0.000000e+00
32	3	0.000000e+00
32	4	0.000000e+00
32	5	0.000000e+00
32	6	0.000000e+00
32	7	0.000000e+00
32	8	0.000000e+00
32	9	0.000000e+00
32	10	0.000000e+00
32	11	0.000000e+00
32	12	0.000000e+00
32	13	0.000000e+00
32	14	0.000000e+00
32	15	0.000000e+00
32	16	0.000000e+00
32	17	0.000000e+00
32	18	0.000000e+00
32	19	0.000000e+00
32	20	0.000000e+00
32	21	0.000000e+00
32	22	0.000000e+00
32	23	0.000000e+00
32	24	0.000000e+00
32	25	0.000000e+00
32	26	0.000000e+00
32	27	0.000000e+00
32	28	0.000000e+00
32	29	0.000000e+00
32	30	0.000000e+00
32	31	0.000000e+00
32	32	0.000000e+00
32	33	0.000000e+00
32	34	0.000000e+00
32	35	0.000000e+00
32	36	0.000000e+00
32	37	0.000000e+00
32	38	0.000000e+00
32	39	0.000000e+00
32	40	0.000000e+00
32	41	0.000000e+00
32	42	0.000000e+00
32	43	0.000000e+00
32	44	0.000000e+00
32	45	0.000000e+00
32	46	0.000000e+00
32	47	0.000000e+00
32	48	0.000000e+00
32	49	0.000000e+00
32	50	0.000000e+00
32	51	0.000000e+00
32	52	0.000000e+00
32	53	0.000000e+00
32	54	0.000000e+00
32	55	0.000000e+00
32	56	0.000000e+00
32	57	0.000000e+00
32	58	0.000000e+00
32	59	0.000000e+00
32	60	0.000000e+00
32	61	0.000000e+00
32	62	0.000000e+00
32	63	0.000000e+00
32	64	0.000000e+00
32	65	0.000000e+00
32	66	0.000000e+00
32	67	0.000000e+00
32	68	0.000000e+00
32	69	0.000000e+00
32	70	0.000000e+00
32	71	0.000000e+00
32	72	0.000000e+00
32	73	0.000000e+00
33	0	0.000000e+00
33	1	9.912791e-01
33	2	8.630718e-01
33	3	7.200634e-01
33	4	7.215000e-01
33	5	5.557084e-01
33	6	2.534538e-01
33	7	2.264237e-01
33	8	0.000000e+00
33	9	9.899040e-01
33	10	8.608553e-01
33	11	7.192799e-01
33	12	7.196023e-01
33	13	5.608341e-01
33	14	2.357823e-01
33	15	5.637537e-02
33	16	0.000000e+00
33	17	9.926322e-01
33	18	8.645690e-01
33	19	7.223282e-01
33	20	7.229209e-01
33	21	5.531918e-01
33	22	2.391720e-01
33	23	9.357523e-02
33	24	0.000000e+00
33	25	9.875526e-01
33	26	8.632169e-01
33	27	7.214717e-01
33	28	7.214188e-01
33	29	5.388357e-01
33	30	1.847783e-01
33	31	1.187202e-01
33	32	0.000000e+00
33	33	1.000000e+00
33	34	8.642230e-01
33	35	7.220263e-01
33	36	7.226197e-01
33	37	5.554022e-01
33	38	2.472810e-01
33	39	8.313137e-02
33	40	0.000000e+00
33	41	7.682269e-01
33	42	6.769192e-01
33	43	6.143313e-01
33	44	5.720806e-01
33	45	4.337887e-01
33	46	1.085772e-01
33	47	0.000000e+00
33	48	0.000000e+00
33	49	6.780875e-01
33	50	5.907097e-01
33	51	3.163404e-01
33	52	1.488897e-01
33	53	-1.376467e-02
33	54	-7.088522e-03
33	55	0.000000e+00
33	56	0.000000e+00
33	57	7.468300e-01
33	58	8.078127e-01
33	59	6.923844e-01
33	60	6.646563e-01
33	61	5.700797e-01
33	62	2.829837e-01
33	63	0.000000e+00
33	64	0.000000e+00
33	65	6.917387e-01
33	66	7.223193e-01
33	67	6.167470e-01
33	68	5.270150e-01
33	69	4.125923e-01
33	70	6.363448e-02
33	71	0.000000e+00
33	72	0.000000e+00
33	73	0.000000e+00
34	0	0.000000e+00
34	1	8.622044e-01
34	2	9.939141e-01
34	3	9.480446e-01
34	4	9.005960e-01
34	5	7.117390e-01
34	6	3.420873e-01
34	7	3.526581e-01
34	8	0.000000e+00
34	9	8.599946e-01
34	10	9.927624e-01
34	11	9.479482e-01
34	12	9.030955e-01
34	13	7.205199e-01
34	14	3.043769e-01
34	15	5.468246e-02
34	16	0.000000e+00
34	17	8.642277e-01
34	18	9.943552e-01
34	19	9.485228e-01
34	20	8.998283e-01
34	21	7.066587e-01
34	22	3.155964e-01
34	23	1.116193e-01
34	24	0.000000e+00
34	25	8.608416e-01
34	26	9.912597e-01
34	27	9.459491e-01
34	28	8.927916e-01
34	29	6.867699e-01
34	30	2.464492e-01
34	31	1.660794e-01
34	32	0.000000e+00
34	33	8.642230e-01
34	34	1.000000e+00
34	35	9.487652e-01
34	36	9.008678e-01
34	37	7.106831e-01
34	38	3.251346e-01
34	39	9.506449e-02
34	40	0.000000e+00
34	41	6.614012e-01
34	42	6.753096e-01
34	43	6.922919e-01
34	44	6.571680e-01
34	45	5.479196e-01
34	46	1.375860e-01
34	47	0.000000e+00
34	48	0.000000e+00
34	49	5.765172e-01
34	50	5.605285e-01
34	51	2.774910e-01
34	52	-3.098846e-02
34	53	-6.791689e-02
34	54	-1.916228e-02
34	55	0.000000e+00
34	56	0.000000e+00
34	57	5.365236e-01
34	58	7.723893e-01
34	59	7.600387e-01
34	60	6.771778e-01
34	61	5.972169e-01
34	62	3.527882e-01
34	63	0.000000e+00
34	64	0.000000e+00
34	65	5.718889e-01
34	66	6.837620e-01
34	67	6.589158e-01
34	68	5.211681e-01
34	69	3.691280e-01
34	70	7.338177e-02
34	71	0.000000e+00
34	72	0.000000e+00
34	73	0.000000e+00
35	0	0.000000e+00
35	1	7.204695e-01
35	2	9.480573e-01
35	3	9.950563e-01
35	4	9.437491e-01
35	5	7.551584e-01
35	6	3.822035e-01
35	7	3.970754e-01
35	8	0.000000e+00
35	9	7.197783e-01
35	10	9.469747e-01
35	11	9.942283e-01
35	12	9.463031e-01
35	13	7.622022e-01
35	14	3.364848e-01
35	15	4.732740e-02
35	16	0.000000e+00
35	17	7.216439e-01
35	18	9.485407e-01
35	19	9.951124e-01
35	20	9.425904e-01
35	21	7.501038e-01
35	22	3.501036e-01
35	23	1.163495e-01
35	24	0.000000e+00
35	25	7.174434e-01
35	26	9.455958e-01
35	27	9.930047e-01
35	28	9.352532e-01
35	29	7.314271e-01
35	30	2.739156e-01
35	31	1.919513e-01
35	32	0.000000e+00
35	33	7.220263e-01
35	34	9.487652e-01
35	35	1.000000e+00
35	36	9.437328e-01
35	37	7.541593e-01
35	38	3.603018e-01
35	39	9.594006e-02
35	40	0.000000e+00
35	41	5.658358e-01
35	42	6.206167e-01
35	43	6.716874e-01
35	44	6.352437e-01
35	45	5.548987e-01
35	46	1.358387e-01
35	47	0.000000e+00
35	48	0.000000e+00
35	49	4.821557e-01
35	50	5.185371e-01
35	51	2.572176e-01
35	52	-1.109016e-01
35	53	-8.883334e-02
35	54	-1.390534e-02
35	55	0.000000e+00
35	56	0.000000e+00
35	57	4.521938e-01
35	58	7.108424e-01
35	59	7.688551e-01
35	60	6.588616e-01
35	61	5.607072e-01
35	62	3.480982e-01
35	63	0.000000e+00
35	64	0.000000e+00
35	65	4.981354e-01
35	66	6.652139e-01
35	67	6.530274e-01
35	68	4.990274e-01
35	69	3.259058e-01
35	70	7.319847e-02
35	71	0.000000e+00
35	72	0.000000e+00
35	73	0.000000e+00
36	0	0.000000e+00
36	1	7.218658e-01
36	2	9.003720e-01
36	3	9.429010e-01
36	4	9.915960e-01
36	5	8.884272e-01
36	6	4.622004e-01
36	7	4.405833e-01
36	8	0.000000e+00
36	9	7.217271e-01
36	10	9.007960e-01
36	11	9.417622e-01
36	12	9.902092e-01
36	13	8.896571e-01
36	14	4.107680e-01
36	15	7.245627e-02
36	16	0.000000e+00
36	17	7.219944e-01
36	18	9.002968e-01
36	19	9.437781e-01
36	20	9.915937e-01
36	21	8.854806e-01
36	22	4.267343e-01
36	23	1.522645e-01
36	24	0.000000e+00
36	25	7.169286e-01
36	26	8.958606e-01
36	27	9.422894e-01
36	28	9.881271e-01
36	29	8.700326e-01
36	30	3.346411e-01
36	31	2.307458e-01
36	32	0.000000e+00
36	33	7.226197e-01
36	34	9.008678e-01
36	35	9.437328e-01
36	36	1.000000e+00
36	37	8.879770e-01
36	38	4.391891e-01
36	39	1.289796e-01
36	40	0.000000e+00
36	41	5.919296e-01
36	42	6.520414e-01
36	43	6.667914e-01
36	44	6.187464e-01
36	45	5.347095e-01
36	46	1.340681e-01
36	47	0.000000e+00
36	48	0.000000e+00
36	49	5.284663e-01
36	50	5.476919e-01
36	51	3.098416e-01
36	52	-4.255535e-02
36	53	-1.833192e-02
36	54	-2.587660e-03
36	55	0.000000e+00
36	56	0.000000e+00
36	57	4.679362e-01
36	58	7.182617e-01
36	59	7.559744e-01
36	60	6.844261e-01
36	61	5.845909e-01
36	62	3.156517e-01
36	63	0.000000e+00
36	64	0.000000e+00
36	65	5.422602e-01
36	66	6.531052e-01
36	67	6.166735e-01
36	68	4.732862e-01
36	69	3.459848e-01
36	70	7.479738e-02
36	71	0.000000e+00
36	72	0.000000e+00
36	73	0.000000e+00
37	0	0.000000e+00
37	1	5.551709e-01
37	2	7.104956e-01
37	3	7.531292e-01
37	4	8.873470e-01
37	5	9.749760e-01
37	6	5.323992e-01
37	7	5.188150e-01
37	8	0.000000e+00
37	9	5.534210e-01
37	10	7.122243e-01
37	11	7.527396e-01
37	12	8.840100e-01
37	13	9.690545e-01
37	14	4.659470e-01
37	15	1.138615e-01
37	16	0.000000e+00
37	17	5.553402e-01
37	18	7.097734e-01
37	19	7.540990e-01
37	20	8.882740e-01
37	21	9.742206e-01
37	22	4.938814e-01
37	23	2.128156e-01
37	24	0.000000e+00
37	25	5.530247e-01
37	26	7.047420e-01
37	27	7.524541e-01
37	28	8.874325e-01
37	29	9.642458e-01
37	30	3.946887e-01
37	31	2.980311e-01
37	32	0.000000e+00
37	33	5.554022e-01
37	34	7.106831e-01
37	35	7.541593e-01
37	36	8.879770e-01
37	37	1.000000e+00
37	38	5.062779e-01
37	39	1.843676e-01
37	40	0.000000e+00
37	41	4.930080e-01
37	42	5.741802e-01
37	43	5.503852e-01
37	44	5.110364e-01
37	45	4.772030e-01
37	46	1.054725e-01
37	47	0.000000e+00
37	48	0.000000e+00
37	49	4.736282e-01
37	50	4.556874e-01
37	51	2.829280e-01
37	52	-2.884606e-02
37	53	3.839132e-03
37	54	6.206851e-03
37	55	0.000000e+00
37	56	0.000000e+00
37	57	3.211004e-01
37	58	5.841324e-01
37	59	5.814003e-01
37	60	5.474769e-01
37	61	4.828446e-01
37	62	2.509857e-01
37	63	0.000000e+00
37	64	0.000000e+00
37	65	4.493280e-01
37	66	4.736415e-01
37	67	4.208622e-01
37	68	2.518001e-01
37	69	2.316270e-01
37	70	5.630722e-02
37	71	0.000000e+00
37	72	0.000000e+00
37	73	0.000000e+00
38	0	0.000000e+00
38	1	2.467775e-01
38	2	3.246940e-01
38	3	3.596123e-01
38	4	4.383985e-01
38	5	5.047927e-01
38	6	3.326851e-01
38	7	3.308364e-01
38	8	0.000000e+00
38	9	2.447638e-01
38	10	3.249118e-01
38	11	3.585809e-01
38	12	4.349308e-01
38	13	4.986526e-01
38	14	2.989819e-01
38	15	7.942379e-02
38	16	0.000000e+00
38	17	2.476366e-01
38	18	3.248827e-01
38	19	3.605434e-01
38	20	4.398664e-01
38	21	5.068979e-01
38	22	3.112672e-01
38	23	1.408005e-01
38	24	0.000000e+00
38	25	2.480653e-01
38	26	3.233760e-01
38	27	3.606036e-01
38	28	4.414253e-01
38	29	5.047432e-01
38	30	2.450816e-01
38	31	1.892172e-01
38	32	0.000000e+00
38	33	2.472810e-01
38	34	3.251346e-01
38	35	3.603018e-01
38	36	4.391891e-01
38	37	5.062779e-01
38	38	1.000000e+00
38	39	1.233118e-01
38	40	0.000000e+00
38	41	2.408265e-01
38	42	2.908015e-01
38	43	2.801921e-01
38	44	2.327448e-01
38	45	2.022201e-01
38	46	5.581803e-02
38	47	0.000000e+00
38	48	0.000000e+00
38	49	2.233303e-01
38	50	2.497856e-01
38	51	1.954212e-01
38	52	-1.197626e-02
38	53	3.522837e-02
38	54	1.174178e-02
38	55	0.000000e+00
38	56	0.000000e+00
38	57	1.687643e-01
38	58	3.118260e-01
38	59	3.084925e-01
38	60	2.491834e-01
38	61	1.952919e-01
38	62	1.136976e-01
38	63	0.000000e+00
38	64	0.000000e+00
38	65	2.307774e-01
38	66	2.590763e-01
38	67	2.116241e-01
38	68	9.061019e-02
38	69	5.701487e-02
38	70	2.158583e-02
38	71	0.000000e+00
38	72	0.000000e+00
38	73	0.000000e+00
39	0	0.000000e+00
39	1	8.293117e-02
39	2	9.511361e-02
39	3	9.581190e-02
39	4	1.285810e-01
39	5	1.849358e-01
39	6	1.261949e-01
39	7	1.579471e-01
39	8	0.000000e+00
39	9	8.309335e-02
39	10	9.565465e-02
39	11	9.626615e-02
39	12	1.284437e-01
39	13	1.864514e-01
39	14	1.157998e-01
39	15	1.104442e-01
39	16	0.000000e+00
39	17	8.305055e-02
39	18	9.480791e-02
39	19	9.588232e-02
39	20	1.289955e-01
39	21	1.835316e-01
39	22	1.198581e-01
39	23	1.327101e-01
39	24	0.000000e+00
39	25	8.239250e-02
39	26	9.377095e-02
39	27	9.500942e-02
39	28	1.285359e-01
39	29	1.787476e-01
39	30	9.478771e-02
39	31	1.091170e-01
39	32	0.000000e+00
39	33	8.313137e-02
39	34	9.506449e-02
39	35	9.594006e-02
39	36	1.289796e-01
39	37	1.843676e-01
39	38	1.233118e-01
39	39	1.000000e+00
39	40	0.000000e+00
39	41	9.898518e-02
39	42	1.201557e-01
39	43	9.338414e-02
39	44	6.057259e-02
39	45	8.036798e-02
39	46	1.361869e-02
39	47	0.000000e+00
39	48	0.000000e+00
39	49	8.744648e-02
39	50	8.669188e-02
39	51	6.218939e-02
39	52	1.129007e-02
39	53	5.140099e-03
39	54	2.318656e-03
39	55	0.000000e+00
39	56	0.000000e+00
39	57	5.812279e-02
39	58	1.073296e-01
39	59	6.711769e-02
39	60	7.109351e-02
39	61	7.868173e-02
39	62	3.381778e-02
39	63	0.000000e+00
39	64	0.000000e+00
39	65	9.812228e-02
39	66	9.028990e-02
39	67	6.762002e-02
39	68	-1.297115e-03
39	69	1.502150e-02
39	70	-1.499426e-02
39	71	0.000000e+00
39	72	0.000000e+00
39	73	0.000000e+00
40	0	0.000000e+00
40	1	0.000000e+00
40	2	0.000000e+00
40	3	0.000000e+00
40	4	0.000000e+00
40	5	0.000000e+00
40	6	0.000000e+00
40	7	0.000000e+00
40	8	0.000000e+00
40	9	0.000000e+00
40	10	0.000000e+00
40	11	0.000000e+00
40	12	0.000000e+00
40	13	0.000000e+00
40	14	0.000000e+00
40	15	0.000000e+00
40	16	0.000000e+00
40	17	0.000000e+00
40	18	0.000000e+00
40	19	0.000000e+00
40	20	0.000000e+00
40	21	0.000000e+00
40	22	0.000000e+00
40	23	0.000000e+00
40	24	0.000000e+00
40	25	0.000000e+00
40	26	0.000000e+00
40	27	0.000000e+00
40	28	0.000000e+00
40	29	0.000000e+00
40	30	0.000000e+00
40	31	0.000000e+00
40	32	0.000000e+00
40	33	0.000000e+00
40	34	0.000000e+00
40	35	0.000000e+00
40	36	0.000000e+00
40	37	0.000000e+00
40	38	0.000000e+00
40	39	0.000000e+00
40	40	0.000000e+00
40	41	0.000000e+00
40	42	0.000000e+00
40	43	0.000000e+00
40	44	0.000000e+00
40	45	0.000000e+00
40	46	0.000000e+00
40	47	0.000000e+00
40	48	0.000000e+00
40	49	0.000000e+00
40	50	0.000000e+00
40	51	0.000000e+00
40	52	0.000000e+00
40	53	0.000000e+00
40	54	0.000000e+00
40	55	0.000000e+00
40	56	0.000000e+00
40	57	0.000000e+00
40	58	0.000000e+00
40	59	0.000000e+00
40	60	0.000000e+00
40	61	0.000000e+00
40	62	0.000000e+00
40	63	0.000000e+00
40	64	0.000000e+00
40	65	0.000000e+00
40	66	0.000000e+00
40	67	0.000000e+00
40	68	0.000000e+00
40	69	0.000000e+00
40	70	0.000000e+00
40	71	0.000000e+00
40	72	0.000000e+00
40	73	0.000000e+00
41	0	0.000000e+00
41	1	7.708943e-01
41	2	6.624103e-01
41	3	5.652568e-01
41	4	5.924767e-01
41	5	4.947785e-01
41	6	2.461724e-01
41	7	2.401243e-01
41	8	0.000000e+00
41	9	7.739643e-01
41	10	6.629413e-01
41	11	5.663563e-01
41	12	5.909551e-01
41	13	4.971379e-01
41	14	2.320024e-01
41	15	6.735333e-02
41	16	0.000000e+00
41	17	7.659464e-01
41	18	6.607612e-01
41	19	5.654271e-01
41	20	5.917717e-01
41	21	4.912676e-01
41	22	2.327076e-01
41	23	1.113282e-01
41	24	0.000000e+00
41	25	7.554900e-01
41	26	6.559758e-01
41	27	5.622068e-01
41	28	5.895279e-01
41	29	4.800908e-01
41	30	1.792742e-01
41	31	1.407427e-01
41	32	0.000000e+00
41	33	7.682269e-01
41	34	6.614012e-01
41	35	5.658358e-01
41	36	5.919296e-01
41	37	4.930080e-01
41	38	2.408265e-01
41	39	9.898518e-02
41	40	0.000000e+00
41	41	1.000000e+00
41	42	7.250019e-01
41	43	6.636926e-01
41	44	6.189177e-01
41	45	4.534012e-01
41	46	1.161939e-01
41	47	0.000000e+00
41	48	0.000000e+00
41	49	6.713057e-01
41	50	5.953380e-01
41	51	3.703205e-01
41	52	2.199081e-01
41	53	4.057741e-02
41	54	-3.414625e-03
41	55	0.000000e+00
41	56	0.000000e+00
41	57	6.832389e-01
41	58	7.461542e-01
41	59	6.450704e-01
41	60	6.427308e-01
41	61	5.348276e-01
41	62	2.491706e-01
41	63	0.000000e+00
41	64	0.000000e+00
41	65	5.645615e-01
41	66	6.451470e-01
41	67	5.875919e-01
41	68	5.010490e-01
41	69	3.691994e-01
41	70	5.877240e-02
41	71	0.000000e+00
41	72	0.000000e+00
41	73	0.000000e+00
42	0	0.000000e+00
42	1	6.791051e-01
42	2	6.765626e-01
42	3	6.202969e-01
42	4	6.526919e-01
42	5	5.755272e-01
42	6	3.027929e-01
42	7	3.043753e-01
42	8	0.000000e+00
42	9	6.833628e-01
42	10	6.785242e-01
42	11	6.209429e-01
42	12	6.514029e-01
42	13	5.757850e-01
42	14	2.731052e-01
42	15	8.280389e-02
42	16	0.000000e+00
42	17	6.746517e-01
42	18	6.741788e-01
42	19	6.202436e-01
42	20	6.517439e-01
42	21	5.727973e-01
42	22	2.825873e-01
42	23	1.346480e-01
42	24	0.000000e+00
42	25	6.637523e-01
42	26	6.679529e-01
42	27	6.173617e-01
42	28	6.489673e-01
42	29	5.626815e-01
42	30	2.222309e-01
42	31	1.676121e-01
42	32	0.000000e+00
42	33	6.769192e-01
42	34	6.753096e-01
42	35	6.206167e-01
42	36	6.520414e-01
42	37	5.741802e-01
42	38	2.908015e-01
42	39	1.201557e-01
42	40	0.000000e+00
42	41	7.250019e-01
42	42	1.000000e+00
42	43	6.780451e-01
42	44	6.026227e-01
42	45	4.512444e-01
42	46	1.121454e-01
42	47	0.000000e+00
42	48	0.000000e+00
42	49	6.012214e-01
42	50	5.827748e-01
42	51	3.682636e-01
42	52	1.874766e-01
42	53	5.679377e-02
42	54	-2.439957e-03
42	55	0.000000e+00
42	56	0.000000e+00
42	57	5.648595e-01
42	58	7.281513e-01
42	59	6.438901e-01
42	60	6.170113e-01
42	61	5.015814e-01
42	62	2.393378e-01
42	63	0.000000e+00
42	64	0.000000e+00
42	65	5.258527e-01
42	66	6.415574e-01
42	67	6.011077e-01
42	68	4.785818e-01
42	69	3.328110e-01
42	70	5.319113e-02
42	71	0.000000e+00
42	72	0.000000e+00
42	73	0.000000e+00
43	0	0.000000e+00
43	1	6.151855e-01
43	2	6.930237e-01
43	3	6.715382e-01
43	4	6.673743e-01
43	5	5.524489e-01
43	6	2.918686e-01
43	7	3.084503e-01
43	8	0.000000e+00
43	9	6.171664e-01
43	10	6.945181e-01
43	11	6.726074e-01
43	12	6.690000e-01
43	13	5.590866e-01
43	14	2.651125e-01
43	15	5.432342e-02
43	16	0.000000e+00
43	17	6.129462e-01
43	18	6.913102e-01
43	19	6.711576e-01
43	20	6.658714e-01
43	21	5.470540e-01
43	22	2.715323e-01
43	23	1.093687e-01
43	24	0.000000e+00
43	25	6.055079e-01
43	26	6.860085e-01
43	27	6.678374e-01
43	28	6.603693e-01
43	29	5.313760e-01
43	30	2.110578e-01
43	31	1.613143e-01
43	32	0.000000e+00
43	33	6.143313e-01
43	34	6.922919e-01
43	35	6.716874e-01
43	36	6.667914e-01
43	37	5.503852e-01
43	38	2.801921e-01
43	39	9.338414e-02
43	40	0.000000e+00
43	41	6.636926e-01
43	42	6.780451e-01
43	43	1.000000e+00
43	44	6.772488e-01
43	45	5.194417e-01
43	46	1.487626e-01
43	47	0.000000e+00
43	48	0.000000e+00
43	49	5.505754e-01
43	50	5.683136e-01
43	51	3.724229e-01
43	52	1.468588e-01
43	53	3.143394e-02
43	54	-1.225054e-02
43	55	0.000000e+00
43	56	0.000000e+00
43	57	4.650725e-01
43	58	6.755468e-01
43	59	6.855294e-01
43	60	6.701795e-01
43	61	5.672703e-01
43	62	3.000994e-01
43	63	0.000000e+00
43	64	0.000000e+00
43	65	4.474872e-01
43	66	5.912602e-01
43	67	6.240319e-01
43	68	5.523986e-01
43	69	3.930993e-01
43	70	8.031558e-02
43	71	0.000000e+00
43	72	0.000000e+00
43	73	0.000000e+00
44	0	0.000000e+00
44	1	5.725000e-01
44	2	6.576740e-01
44	3	6.350888e-01
44	4	6.195811e-01
44	5	5.140003e-01
44	6	2.417083e-01
44	7	2.652360e-01
44	8	0.000000e+00
44	9	5.749736e-01
44	10	6.610349e-01
44	11	6.378536e-01
44	12	6.230514e-01
44	13	5.212744e-01
44	14	2.236594e-01
44	15	2.252307e-02
44	16	0.000000e+00
44	17	5.707504e-01
44	18	6.558148e-01
44	19	6.342799e-01
44	20	6.174184e-01
44	21	5.072368e-01
44	22	2.247238e-01
44	23	7.692392e-02
44	24	0.000000e+00
44	25	5.634759e-01
44	26	6.489213e-01
44	27	6.294862e-01
44	28	6.103378e-01
44	29	4.917046e-01
44	30	1.726818e-01
44	31	1.439828e-01
44	32	0.000000e+00
44	33	5.720806e-01
44	34	6.571680e-01
44	35	6.352437e-01
44	36	6.187464e-01
44	37	5.110364e-01
44	38	2.327448e-01
44	39	6.057259e-02
44	40	0.000000e+00
44	41	6.189177e-01
44	42	6.026227e-01
44	43	6.772488e-01
44	44	1.000000e+00
44	45	5.925070e-01
44	46	1.617237e-01
44	47	0.000000e+00
44	48	0.000000e+00
44	49	5.406697e-01
44	50	4.818056e-01
44	51	2.726622e-01
44	52	6.725605e-02
44	53	-6.080064e-02
44	54	-2.013558e-02
44	55	0.000000e+00
44	56	0.000000e+00
44	57	3.721530e-01
44	58	5.974909e-01
44	59	6.377491e-01
44	60	6.590464e-01
44	61	6.163199e-01
44	62	3.542246e-01
44	63	0.000000e+00
44	64	0.000000e+00
44	65	3.765738e-01
44	66	5.078561e-01
44	67	5.415568e-01
44	68	5.132393e-01
44	69	3.926061e-01
44	70	1.030658e-01
44	71	0.000000e+00
44	72	0.000000e+00
44	73	0.000000e+00
45	0	0.000000e+00
45	1	4.340756e-01
45	2	5.486355e-01
45	3	5.552635e-01
45	4	5.358033e-01
45	5	4.808554e-01
45	6	2.114680e-01
45	7	2.637331e-01
45	8	0.000000e+00
45	9	4.343647e-01
45	10	5.512793e-01
45	11	5.581313e-01
45	12	5.428322e-01
45	13	4.933532e-01
45	14	1.979607e-01
45	15	4.499958e-02
45	16	0.000000e+00
45	17	4.330526e-01
45	18	5.466736e-01
45	19	5.538603e-01
45	20	5.325142e-01
45	21	4.719744e-01
45	22	1.944627e-01
45	23	9.495323e-02
45	24	0.000000e+00
45	25	4.293399e-01
45	26	5.412045e-01
45	27	5.491588e-01
45	28	5.222710e-01
45	29	4.516554e-01
45	30	1.475887e-01
45	31	1.442835e-01
45	32	0.000000e+00
45	33	4.337887e-01
45	34	5.479196e-01
45	35	5.548987e-01
45	36	5.347095e-01
45	37	4.772030e-01
45	38	2.022201e-01
45	39	8.036798e-02
45	40	0.000000e+00
45	41	4.534012e-01
45	42	4.512444e-01
45	43	5.194417e-01
45	44	5.925070e-01
45	45	1.000000e+00
45	46	1.579819e-01
45	47	0.000000e+00
45	48	0.000000e+00
45	49	4.192089e-01
45	50	3.533627e-01
45	51	1.564372e-01
45	52	-5.033407e-02
45	53	-1.503588e-01
45	54	-1.995894e-02
45	55	0.000000e+00
45	56	0.000000e+00
45	57	2.690355e-01
45	58	4.533183e-01
45	59	5.168883e-01
45	60	5.425077e-01
45	61	5.728117e-01
45	62	3.396143e-01
45	63	0.000000e+00
45	64	0.000000e+00
45	65	3.524627e-01
45	66	4.220580e-01
45	67	4.155299e-01
45	68	3.725167e-01
45	69	3.412847e-01
45	70	9.607847e-02
45	71	0.000000e+00
45	72	0.000000e+00
45	73	0.000000e+00
46	0	0.000000e+00
46	1	1.088040e-01
46	2	1.379255e-01
46	3	1.358395e-01
46	4	1.343239e-01
46	5	1.058844e-01
46	6	5.501971e-02
46	7	5.798238e-02
46	8	0.000000e+00
46	9	1.084067e-01
46	10	1.392553e-01
46	11	1.366762e-01
46	12	1.363378e-01
46	13	1.115324e-01
46	14	5.959668e-02
46	15	6.359144e-03
46	16	0.000000e+00
46	17	1.084554e-01
46	18	1.370501e-01
46	19	1.355030e-01
46	20	1.333920e-01
46	21	1.037568e-01
46	22	5.240870e-02
46	23	1.668520e-02
46	24	0.000000e+00
46	25	1.080295e-01
46	26	1.350512e-01
46	27	1.343407e-01
46	28	1.306793e-01
46	29	9.628711e-02
46	30	3.545088e-02
46	31	2.835847e-02
46	32	0.000000e+00
46	33	1.085772e-01
46	34	1.375860e-01
46	35	1.358387e-01
46	36	1.340681e-01
46	37	1.054725e-01
46	38	5.581803e-02
46	39	1.361869e-02
46	40	0.000000e+00
46	41	1.161939e-01
46	42	1.121454e-01
46	43	1.487626e-01
46	44	1.617237e-01
46	45	1.579819e-01
46	46	1.000000e+00
46	47	0.000000e+00
46	48	0.000000e+00
46	49	1.169202e-01
46	50	1.141641e-01
46	51	7.564176e-02
46	52	1.731906e-02
46	53	3.826522e-03
46	54	-1.523691e-04
46	55	0.000000e+00
46	56	0.000000e+00
46	57	6.856564e-02
46	58	1.143248e-01
46	59	1.526670e-01
46	60	1.581171e-01
46	61	1.593136e-01
46	62	9.808854e-02
46	63	0.000000e+00
46	64	0.000000e+00
46	65	8.520881e-02
46	66	1.033949e-01
46	67	1.280586e-01
46	68	1.476239e-01
46	69	1.284966e-01
46	70	3.946533e-02
46	71	0.000000e+00
46	72	0.000000e+00
46	73	0.000000e+00
47	0	0.000000e+00
47	1	0.000000e+00
47	2	0.000000e+00
47	3	0.000000e+00
47	4	0.000000e+00
47	5	0.000000e+00
47	6	0.000000e+00
47	7	0.000000e+00
47	8	0.000000e+00
47	9	0.000000e+00
47	10	0.000000e+00
47	11	0.000000e+00
47	12	0.000000e+00
47	13	0.000000e+00
47	14	0.000000e+00
47	15	0.000000e+00
47	16	0.000000e+00
47	17	0.000000e+00
47	18	0.000000e+00
47	19	0.000000e+00
47	20	0.000000e+00
47	21	0.000000e+00
47	22	0.000000e+00
47	23	0.000000e+00
47	24	0.000000e+00
47	25	0.000000e+00
47	26	0.000000e+00
47	27	0.000000e+00
47	28	0.000000e+00
47	29	0.000000e+00
47	30	0.000000e+00
47	31	0.000000e+00
47	32	0.000000e+00
47	33	0.000000e+00
47	34	0.000000e+00
47	35	0.000000e+00
47	36	0.000000e+00
47	37	0.000000e+00
47	38	0.000000e+00
47	39	0.000000e+00
47	40	0.000000e+00
47	41	0.000000e+00
47	42	0.000000e+00
47	43	0.000000e+00
47	44	0.000000e+00
47	45	0.000000e+00
47	46	0.000000e+00
47	47	0.000000e+00
47	48	0.000000e+00
47	49	0.000000e+00
47	50	0.000000e+00
47	51	0.000000e+00
47	52	0.000000e+00
47	53	0.000000e+00
47	54	0.000000e+00
47	55	0.000000e+00
47	56	0.000000e+00
47	57	0.000000e+00
47	58	0.000000e+00
47	59	0.000000e+00
47	60	0.000000e+00
47	61	0.000000e+00
47	62	0.000000e+00
47	63	0.000000e+00
47	64	0.000000e+00
47	65	0.000000e+00
47	66	0.000000e+00
47	67	0.000000e+00
47	68	0.000000e+00
47	69	0.000000e+00
47	70	0.000000e+00
47	71	0.000000e+00
47	72	0.000000e+00
47	73	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	0.000000e+00
48	3	0.000000e+00
48	4	0.000000e+00
48	5	0.000000e+00
48	6	0.000000e+00
48	7	0.000000e+00
48	8	0.000000e+00
48	9	0.000000e+00
48	10	0.000000e+00
48	11	0.000000e+00
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	0.000000e+00
48	17	0.000000e+00
48	18	0.000000e+00
48	19	0.000000e+00
48	20	0.000000e+00
48	21	0.000000e+00
48	22	0.000000e+00
48	23	0.000000e+00
48	24	0.000000e+00
48	25	0.000000e+00
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	0.000000e+00
48	31	0.000000e+00
48	32	0.000000e+00
48	33	0.000000e+00
48	34	0.000000e+00
48	35	0.000000e+00
48	36	0.000000e+00
48	37	0.000000e+00
48	38	0.000000e+00
48	39	0.000000e+00
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	0.000000e+00
48	45	0.000000e+00
48	46	0.000000e+00
48	47	0.000000e+00
48	48	0.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	0.000000e+00
48	52	0.000000e+00
48	53	0.000000e+00
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	0.000000e+00
48	59	0.000000e+00
48	60	0.000000e+00
48	61	0.000000e+00
48	62	0.000000e+00
48	63	0.000000e+00
48	64	0.000000e+00
48	65	0.000000e+00
48	66	0.000000e+00
48	67	0.000000e+00
48	68	0.000000e+00
48	69	0.000000e+00
48	70	0.000000e+00
48	71	0.000000e+00
48	72	0.000000e+00
48	73	0.000000e+00
49	0	0.000000e+00
49	1	6.804895e-01
49	2	5.778143e-01
49	3	4.815649e-01
49	4	5.294124e-01
49	5	4.752186e-01
49	6	2.301388e-01
49	7	2.230635e-01
49	8	0.000000e+00
49	9	6.765568e-01
49	10	5.753725e-01
49	11	4.798354e-01
49	12	5.255239e-01
49	13	4.751943e-01
49	14	2.136194e-01
49	15	5.502549e-02
49	16	0.000000e+00
49	17	6.777909e-01
49	18	5.764421e-01
49	19	4.823853e-01
49	20	5.286847e-01
49	21	4.725687e-01
49	22	2.162289e-01
49	23	1.004568e-01
49	24	0.000000e+00
49	25	6.741343e-01
49	26	5.744863e-01
49	27	4.820644e-01
49	28	5.286250e-01
49	29	4.634527e-01
49	30	1.680584e-01
49	31	1.381853e-01
49	32	0.000000e+00
49	33	6.780875e-01
49	34	5.765172e-01
49	35	4.821557e-01
49	36	5.284663e-01
49	37	4.736282e-01
49	38	2.233303e-01
49	39	8.744648e-02
49	40	0.000000e+00
49	41	6.713057e-01
49	42	6.012214e-01
49	43	5.505754e-01
49	44	5.406697e-01
49	45	4.192089e-01
49	46	1.169202e-01
49	47	0.000000e+00
49	48	0.000000e+00
49	49	1.000000e+00
49	50	5.183002e-01
49	51	2.985936e-01
49	52	1.877398e-01
49	53	1.098591e-02
49	54	2.313330e-03
49	55	0.000000e+00
49	56	0.000000e+00
49	57	5.267756e-01
49	58	6.361338e-01
49	59	5.432209e-01
49	60	5.644018e-01
49	61	5.012155e-01
49	62	2.381429e-01
49	63	0.000000e+00
49	64	0.000000e+00
49	65	4.776151e-01
49	66	5.392231e-01
49	67	4.650007e-01
49	68	3.934693e-01
49	69	3.337076e-01
49	70	5.609038e-02
49	71	0.000000e+00
49	72	0.000000e+00
49	73	0.000000e+00
50	0	0.000000e+00
50	1	5.932430e-01
50	2	5.615166e-01
50	3	5.186477e-01
50	4	5.486822e-01
50	5	4.569637e-01
50	6	2.610581e-01
50	7	2.515523e-01
50	8	0.000000e+00
50	9	5.911646e-01
50	10	5.578776e-01
50	11	5.152217e-01
50	12	5.473542e-01
50	13	4.593953e-01
50	14	2.353303e-01
50	15	6.105281e-02
50	16	0.000000e+00
50	17	5.899667e-01
50	18	5.610086e-01
50	19	5.190868e-01
50	20	5.473553e-01
50	21	4.541140e-01
50	22	2.422680e-01
50	23	9.653060e-02
50	24	0.000000e+00
50	25	5.850430e-01
50	26	5.603730e-01
50	27	5.200426e-01
50	28	5.446733e-01
50	29	4.432159e-01
50	30	1.890425e-01
50	31	1.168741e-01
50	32	0.000000e+00
50	33	5.907097e-01
50	34	5.605285e-01
50	35	5.185371e-01
50	36	5.476919e-01
50	37	4.556874e-01
50	38	2.497856e-01
50	39	8.669188e-02
50	40	0.000000e+00
50	41	5.953380e-01
50	42	5.827748e-01
50	43	5.683136e-01
50	44	4.818056e-01
50	45	3.533627e-01
50	46	1.141641e-01
50	47	0.000000e+00
50	48	0.000000e+00
50	49	5.183002e-01
50	50	1.000000e+00
50	51	4.656885e-01
50	52	2.837877e-01
50	53	1.348724e-01
50	54	-6.927632e-04
50	55	0.000000e+00
50	56	0.000000e+00
50	57	5.405333e-01
50	58	6.111603e-01
50	59	6.147713e-01
50	60	6.048183e-01
50	61	4.563826e-01
50	62	1.755874e-01
50	63	0.000000e+00
50	64	0.000000e+00
50	65	4.676996e-01
50	66	5.665609e-01
50	67	5.528219e-01
50	68	5.001151e-01
50	69	3.743989e-01
50	70	5.173790e-02
50	71	0.000000e+00
50	72	0.000000e+00
50	73	0.000000e+00
51	0	0.000000e+00
51	1	3.192927e-01
51	2	2.783811e-01
51	3	2.572759e-01
51	4	3.106965e-01
51	5	2.834977e-01
51	6	2.028508e-01
51	7	1.536349e-01
51	8	0.000000e+00
51	9	3.198830e-01
51	10	2.761442e-01
51	11	2.563595e-01
51	12	3.069857e-01
51	13	2.815601e-01
51	14	1.899645e-01
51	15	5.039916e-02
51	16	0.000000e+00
51	17	3.150909e-01
51	18	2.778473e-01
51	19	2.573094e-01
51	20	3.102129e-01
51	21	2.829048e-01
51	22	1.882771e-01
51	23	6.613895e-02
51	24	0.000000e+00
51	25	3.097069e-01
51	26	2.774195e-01
51	27	2.567517e-01
51	28	3.114838e-01
51	29	2.792496e-01
51	30	1.432496e-01
51	31	6.339998e-02
51	32	0.000000e+00
51	33	3.163404e-01
51	34	2.774910e-01
51	35	2.572176e-01
51	36	3.098416e-01
51	37	2.829280e-01
51	38	1.954212e-01
51	39	6.218939e-02
51	40	0.000000e+00
51	41	3.703205e-01
51	42	3.682636e-01
51	43	3.724229e-01
51	44	2.726622e-01
51	45	1.564372e-01
51	46	7.564176e-02
51	47	0.000000e+00
51	48	0.000000e+00
51	49	2.985936e-01
51	50	4.656885e-01
51	51	1.000000e+00
51	52	3.605008e-01
51	53	2.039432e-01
51	54	5.743825e-03
51	55	0.000000e+00
51	56	0.000000e+00
51	57	3.587614e-01
51	58	3.959387e-01
51	59	4.207604e-01
51	60	4.350750e-01
51	61	2.769078e-01
51	62	4.597727e-02
51	63	0.000000e+00
51	64	0.000000e+00
51	65	3.524749e-01
51	66	3.677993e-01
51	67	4.109416e-01
51	68	3.959437e-01
51	69	3.079159e-01
51	70	3.883627e-02
51	71	0.000000e+00
51	72	0.000000e+00
51	73	0.000000e+00
52	0	0.000000e+00
52	1	1.520883e-01
52	2	-2.972629e-02
52	3	-1.112613e-01
52	4	-4.150302e-02
52	5	-2.715361e-02
52	6	-1.519724e-02
52	7	-7.539166e-02
52	8	0.000000e+00
52	9	1.538948e-01
52	10	-3.157543e-02
52	11	-1.124019e-01
52	12	-4.600050e-02
52	13	-3.150620e-02
52	14	-7.509244e-03
52	15	2.565213e-02
52	16	0.000000e+00
52	17	1.475655e-01
52	18	-3.051357e-02
52	19	-1.105286e-01
52	20	-4.194178e-02
52	21	-2.734062e-02
52	22	-1.212152e-02
52	23	4.236288e-03
52	24	0.000000e+00
52	25	1.420933e-01
52	26	-3.015397e-02
52	27	-1.094770e-01
52	28	-3.813547e-02
52	29	-2.381835e-02
52	30	-9.920486e-03
52	31	-3.958784e-02
52	32	0.000000e+00
52	33	1.488897e-01
52	34	-3.098846e-02
52	35	-1.109016e-01
52	36	-4.255535e-02
52	37	-2.884606e-02
52	38	-1.197626e-02
52	39	1.129007e-02
52	40	0.000000e+00
52	41	2.199081e-01
52	42	1.874766e-01
52	43	1.468588e-01
52	44	6.725605e-02
52	45	-5.033407e-02
52	46	1.731906e-02
52	47	0.000000e+00
52	48	0.000000e+00
52	49	1.877398e-01
52	50	2.837877e-01
52	51	3.605008e-01
52	52	1.000000e+00
52	53	2.479405e-01
52	54	4.675744e-03
52	55	0.000000e+00
52	56	0.000000e+00
52	57	2.451574e-01
52	58	1.630899e-01
52	59	1.154735e-01
52	60	2.276253e-01
52	61	1.108874e-01
52	62	-7.003962e-02
52	63	0.000000e+00
52	64	0.000000e+00
52	65	1.938767e-01
52	66	1.442417e-01
52	67	2.087928e-01
52	68	3.034265e-01
52	69	2.760894e-01
52	70	1.522467e-02
52	71	0.000000e+00
52	72	0.000000e+00
52	73	0.000000e+00
53	0	0.000000e+00
53	1	-1.196786e-02
53	2	-6.735131e-02
53	3	-8.902804e-02
53	4	-1.827805e-02
53	5	2.633022e-03
53	6	3.524520e-02
53	7	-6.023173e-03
53	8	0.000000e+00
53	9	-9.338601e-03
53	10	-6.625578e-02
53	11	-8.963605e-02
53	12	-2.153785e-02
53	13	-1.394027e-03
53	14	2.941197e-02
53	15	7.133621e-03
53	16	0.000000e+00
53	17	-1.465398e-02
53	18	-6.798117e-02
53	19	-8.869654e-02
53	20	-1.767435e-02
53	21	5.752269e-03
53	22	3.509609e-02
53	23	4.068655e-03
53	24	0.000000e+00
53	25	-1.823799e-02
53	26	-6.947827e-02
53	27	-8.790431e-02
53	28	-1.435109e-02
53	29	9.437656e-03
53	30	2.928156e-02
53	31	-3.955126e-03
53	32	0.000000e+00
53	33	-1.376467e-02
53	34	-6.791689e-02
53	35	-8.883334e-02
53	36	-1.833192e-02
53	37	3.839132e-03
53	38	3.522837e-02
53	39	5.140099e-03
53	40	0.000000e+00
53	41	4.057741e-02
53	42	5.679377e-02
53	43	3.143394e-02
53	44	-6.080064e-02
53	45	-1.503588e-01
53	46	3.826522e-03
53	47	0.000000e+00
53	48	0.000000e+00
53	49	1.098591e-02
53	50	1.348724e-01
53	51	2.039432e-01
53	52	2.479405e-01
53	53	1.000000e+00
53	54	1.079721e-02
53	55	0.000000e+00
53	56	0.000000e+00
53	57	8.928280e-02
53	58	9.967982e-03
53	59	7.602941e-03
53	60	1.248502e-02
53	61	-4.617005e-02
53	62	-9.510130e-02
53	63	0.000000e+00
53	64	0.000000e+00
53	65	5.187934e-02
53	66	9.766366e-03
53	67	6.565753e-02
53	68	1.078914e-01
53	69	9.219153e-02
53	70	4.982149e-03
53	71	0.000000e+00
53	72	0.000000e+00
53	73	0.000000e+00
54	0	0.000000e+00
54	1	-6.957514e-03
54	2	-1.931801e-02
54	3	-1.406071e-02
54	4	-2.655086e-03
54	5	5.674582e-03
54	6	1.177974e-02
54	7	4.727071e-03
54	8	0.000000e+00
54	9	-7.181424e-03
54	10	-1.985187e-02
54	11	-1.486141e-02
54	12	-4.381373e-03
54	13	4.020298e-03
54	14	1.192313e-02
54	15	1.080146e-03
54	16	0.000000e+00
54	17	-7.056639e-03
54	18	-1.899494e-02
54	19	-1.369121e-02
54	20	-2.193980e-03
54	21	6.660036e-03
54	22	1.124515e-02
54	23	2.841892e-03
54	24	0.000000e+00
54	25	-6.877070e-03
54	26	-1.834558e-02
54	27	-1.279043e-02
54	28	-3.968310e-04
54	29	8.125234e-03
54	30	8.181378e-03
54	31	4.837215e-03
54	32	0.000000e+00
54	33	-7.088522e-03
54	34	-1.916228e-02
54	35	-1.390534e-02
54	36	-2.587660e-03
54	37	6.206851e-03
54	38	1.174178e-02
54	39	2.318656e-03
54	40	0.000000e+00
54	41	-3.414625e-03
54	42	-2.439957e-03
54	43	-1.225054e-02
54	44	-2.013558e-02
54	45	-1.995894e-02
54	46	-1.523691e-04
54	47	0.000000e+00
54	48	0.000000e+00
54	49	2.313330e-03
54	50	-6.927632e-04
54	51	5.743825e-03
54	52	4.675744e-03
54	53	1.079721e-02
54	54	1.000000e+00
54	55	0.000000e+00
54	56	0.000000e+00
54	57	1.026725e-02
54	58	3.793627e-03
54	59	-3.504178e-03
54	60	-9.532946e-03
54	61	-1.873354e-02
54	62	-1.255731e-02
54	63	0.000000e+00
54	64	0.000000e+00
54	65	3.004757e-03
54	66	6.221330e-03
54	67	-9.269489e-03
54	68	-1.603806e-02
54	69	-1.545563e-02
54	70	-4.802400e-03
54	71	0.000000e+00
54	72	0.000000e+00
54	73	0.000000e+00
55	0	0.000000e+00
55	1	0.000000e+00
55	2	0.000000e+00
55	3	0.000000e+00
55	4	0.000000e+00
55	5	0.000000e+00
55	6	0.000000e+00
55	7	0.000000e+00
55	8	0.000000e+00
55	9	0.000000e+00
55	10	0.000000e+00
55	11	0.000000e+00
55	12	0.000000e+00
55	13	0.000000e+00
55	14	0.000000e+00
55	15	0.000000e+00
55	16	0.000000e+00
55	17	0.000000e+00
55	18	0.000000e+00
55	19	0.000000e+00
55	20	0.000000e+00
55	21	0.000000e+00
55	22	0.000000e+00
55	23	0.000000e+00
55	24	0.000000e+00
55	25	0.000000e+00
55	26	0.000000e+00
55	27	0.000000e+00
55	28	0.000000e+00
55	29	0.000000e+00
55	30	0.000000e+00
55	31	0.000000e+00
55	32	0.000000e+00
55	33	0.000000e+00
55	34	0.000000e+00
55	35	0.000000e+00
55	36	0.000000e+00
55	37	0.000000e+00
55	38	0.000000e+00
55	39	0.000000e+00
55	40	0.000000e+00
55	41	0.000000e+00
55	42	0.000000e+00
55	43	0.000000e+00
55	44	0.000000e+00
55	45	0.000000e+00
55	46	0.000000e+00
55	47	0.000000e+00
55	48	0.000000e+00
55	49	0.000000e+00
55	50	0.000000e+00
55	51	0.000000e+00
55	52	0.000000e+00
55	53	0.000000e+00
55	54	0.000000e+00
55	55	0.000000e+00
55	56	0.000000e+00
55	57	0.000000e+00
55	58	0.000000e+00
55	59	0.000000e+00
55	60	0.000000e+00
55	61	0.000000e+00
55	62	0.000000e+00
55	63	0.000000e+00
55	64	0.000000e+00
55	65	0.000000e+00
55	66	0.000000e+00
55	67	0.000000e+00
55	68	0.000000e+00
55	69	0.000000e+00
55	70	0.000000e+00
55	71	0.000000e+00
55	72	0.000000e+00
55	73	0.000000e+00
56	0	0.000000e+00
56	1	0.000000e+00
56	2	0.000000e+00
56	3	0.000000e+00
56	4	0.000000e+00
56	5	0.000000e+00
56	6	0.000000e+00
56	7	0.000000e+00
56	8	0.000000e+00
56	9	0.000000e+00
56	10	0.000000e+00
56	11	0.000000e+00
56	12	0.000000e+00
56	13	0.000000e+00
56	14	0.000000e+00
56	15	0.000000e+00
56	16	0.000000e+00
56	17	0.000000e+00
56	18	0.000000e+00
56	19	0.000000e+00
56	20	0.000000e+00
56	21	0.000000e+00
56	22	0.000000e+00
56	23	0.000000e+00
56	24	0.000000e+00
56	25	0.000000e+00
56	26	0.000000e+00
56	27	0.000000e+00
56	28	0.000000e+00
56	29	0.000000e+00
56	30	0.000000e+00
56	31	0.000000e+00
56	32	0.000000e+00
56	33	0.000000e+00
56	34	0.000000e+00
56	35	0.000000e+00
56	36	0.000000e+00
56	37	0.000000e+00
56	38	0.000000e+00
56	39	0.000000e+00
56	40	0.000000e+00
56	41	0.000000e+00
56	42	0.000000e+00
56	43	0.000000e+00
56	44	0.000000e+00
56	45	0.000000e+00
56	46	0.000000e+00
56	47	0.000000e+00
56	48	0.000000e+00
56	49	0.000000e+00
56	50	0.000000e+00
56	51	0.000000e+00
56	52	0.000000e+00
56	53	0.000000e+00
56	54	0.000000e+00
56	55	0.000000e+00
56	56	0.000000e+00
56	57	0.000000e+00
56	58	0.000000e+00
56	59	0.000000e+00
56	60	0.000000e+00
56	61	0.000000e+00
56	62	0.000000e+00
56	63	0.000000e+00
56	64	0.000000e+00
56	65	0.000000e+00
56	66	0.000000e+00
56	67	0.000000e+00
56	68	0.000000e+00
56	69	0.000000e+00
56	70	0.000000e+00
56	71	0.000000e+00
56	72	0.000000e+00
56	73	0.000000e+00
57	0	0.000000e+00
57	1	7.472816e-01
57	2	5.354441e-01
57	3	4.505890e-01
57	4	4.670493e-01
57	5	3.204174e-01
57	6	1.706639e-01
57	7	1.273985e-01
57	8	0.000000e+00
57	9	7.503645e-01
57	10	5.319307e-01
57	11	4.482412e-01
57	12	4.630026e-01
57	13	3.201456e-01
57	14	1.653892e-01
57	15	3.769550e-02
57	16	0.000000e+00
57	17	7.450161e-01
57	18	5.375796e-01
57	19	4.529325e-01
57	20	4.688779e-01
57	21	3.210522e-01
57	22	1.627248e-01
57	23	6.623704e-02
57	24	0.000000e+00
57	25	7.366795e-01
57	26	5.388928e-01
57	27	4.543664e-01
57	28	4.708159e-01
57	29	3.157011e-01
57	30	1.234258e-01
57	31	8.834867e-02
57	32	0.000000e+00
57	33	7.468300e-01
57	34	5.365236e-01
57	35	4.521938e-01
57	36	4.679362e-01
57	37	3.211004e-01
57	38	1.687643e-01
57	39	5.812279e-02
57	40	0.000000e+00
57	41	6.832389e-01
57	42	5.648595e-01
57	43	4.650725e-01
57	44	3.721530e-01
57	45	2.690355e-01
57	46	6.856564e-02
57	47	0.000000e+00
57	48	0.000000e+00
57	49	5.267756e-01
57	50	5.405333e-01
57	51	3.587614e-01
57	52	2.451574e-01
57	53	8.928280e-02
57	54	1.026725e-02
57	55	0.000000e+00
57	56	0.000000e+00
57	57	1.000000e+00
57	58	6.835534e-01
57	59	5.985941e-01
57	60	5.437954e-01
57	61	4.126024e-01
57	62	1.500976e-01
57	63	0.000000e+00
57	64	0.000000e+00
57	65	7.115819e-01
57	66	7.122748e-01
57	67	5.743962e-01
57	68	4.866350e-01
57	69	3.790531e-01
57	70	6.673745e-02
57	71	0.000000e+00
57	72	0.000000e+00
57	73	0.000000e+00
58	0	0.000000e+00
58	1	8.066138e-01
58	2	7.712532e-01
58	3	7.092702e-01
58	4	7.174897e-01
58	5	5.837770e-01
58	6	3.227699e-01
58	7	3.043101e-01
58	8	0.000000e+00
58	9	8.064879e-01
58	10	7.684531e-01
58	11	7.079771e-01
58	12	7.138261e-01
58	13	5.833309e-01
58	14	3.015390e-01
58	15	7.048299e-02
58	16	0.000000e+00
58	17	8.071015e-01
58	18	7.728827e-01
58	19	7.112361e-01
58	20	7.187770e-01
58	21	5.830399e-01
58	22	3.009175e-01
58	23	1.219086e-01
58	24	0.000000e+00
58	25	8.019551e-01
58	26	7.727095e-01
58	27	7.109189e-01
58	28	7.190683e-01
58	29	5.738672e-01
58	30	2.299964e-01
58	31	1.604717e-01
58	32	0.000000e+00
58	33	8.078127e-01
58	34	7.723893e-01
58	35	7.108424e-01
58	36	7.182617e-01
58	37	5.841324e-01
58	38	3.118260e-01
58	39	1.073296e-01
58	40	0.000000e+00
58	41	7.461542e-01
58	42	7.281513e-01
58	43	6.755468e-01
58	44	5.974909e-01
58	45	4.533183e-01
58	46	1.143248e-01
58	47	0.000000e+00
58	48	0.000000e+00
58	49	6.361338e-01
58	50	6.111603e-01
58	51	3.959387e-01
58	52	1.630899e-01
58	53	9.967982e-03
58	54	3.793627e-03
58	55	0.000000e+00
58	56	0.000000e+00
58	57	6.835534e-01
58	58	1.000000e+00
58	59	7.632364e-01
58	60	6.918716e-01
58	61	5.370354e-01
58	62	2.694578e-01
58	63	0.000000e+00
58	64	0.000000e+00
58	65	6.573632e-01
58	66	7.864716e-01
58	67	6.871021e-01
58	68	5.231259e-01
58	69	3.671330e-01
58	70	5.998716e-02
58	71	0.000000e+00
58	72	0.000000e+00
58	73	0.000000e+00
59	0	0.000000e+00
59	1	6.921112e-01
59	2	7.592389e-01
59	3	7.680846e-01
59	4	7.558915e-01
59	5	5.814222e-01
59	6	3.211350e-01
59	7	2.934366e-01
59	8	0.000000e+00
59	9	6.936640e-01
59	10	7.583077e-01
59	11	7.677824e-01
59	12	7.560334e-01
59	13	5.868711e-01
59	14	3.001674e-01
59	15	3.240534e-02
59	16	0.000000e+00
59	17	6.911142e-01
59	18	7.600601e-01
59	19	7.687823e-01
59	20	7.554728e-01
59	21	5.785184e-01
59	22	2.970859e-01
59	23	8.172554e-02
59	24	0.000000e+00
59	25	6.845953e-01
59	26	7.579362e-01
59	27	7.671173e-01
59	28	7.516481e-01
59	29	5.638300e-01
59	30	2.242638e-01
59	31	1.364571e-01
59	32	0.000000e+00
59	33	6.923844e-01
59	34	7.600387e-01
59	35	7.688551e-01
59	36	7.559744e-01
59	37	5.814003e-01
59	38	3.084925e-01
59	39	6.711769e-02
59	40	0.000000e+00
59	41	6.450704e-01
59	42	6.438901e-01
59	43	6.855294e-01
59	44	6.377491e-01
59	45	5.168883e-01
59	46	1.526670e-01
59	47	0.000000e+00
59	48	0.000000e+00
59	49	5.432209e-01
59	50	6.147713e-01
59	51	4.207604e-01
59	52	1.154735e-01
59	53	7.602941e-03
59	54	-3.504178e-03
59	55	0.000000e+00
59	56	0.000000e+00
59	57	5.985941e-01
59	58	7.632364e-01
59	59	1.000000e+00
59	60	7.864581e-01
59	61	6.260553e-01
59	62	3.085717e-01
59	63	0.000000e+00
59	64	0.000000e+00
59	65	6.232994e-01
59	66	7.610682e-01
59	67	7.304977e-01
59	68	6.366312e-01
59	69	4.746151e-01
59	70	1.047023e-01
59	71	0.000000e+00
59	72	0.000000e+00
59	73	0.000000e+00
60	0	0.000000e+00
60	1	6.656142e-01
60	2	6.770257e-01
60	3	6.580190e-01
60	4	6.847751e-01
60	5	5.500713e-01
60	6	2.574279e-01
60	7	2.145900e-01
60	8	0.000000e+00
60	9	6.701519e-01
60	10	6.785907e-01
60	11	6.599880e-01
60	12	6.857944e-01
60	13	5.607133e-01
60	14	2.449838e-01
60	15	4.562538e-02
60	16	0.000000e+00
60	17	6.624802e-01
60	18	6.765735e-01
60	19	6.583220e-01
60	20	6.836072e-01
60	21	5.430493e-01
60	22	2.395645e-01
60	23	8.124982e-02
60	24	0.000000e+00
60	25	6.524791e-01
60	26	6.718531e-01
60	27	6.546622e-01
60	28	6.791534e-01
60	29	5.233528e-01
60	30	1.803559e-01
60	31	1.095785e-01
60	32	0.000000e+00
60	33	6.646563e-01
60	34	6.771778e-01
60	35	6.588616e-01
60	36	6.844261e-01
60	37	5.474769e-01
60	38	2.491834e-01
60	39	7.109351e-02
60	40	0.000000e+00
60	41	6.427308e-01
60	42	6.170113e-01
60	43	6.701795e-01
60	44	6.590464e-01
60	45	5.425077e-01
60	46	1.581171e-01
60	47	0.000000e+00
60	48	0.000000e+00
60	49	5.644018e-01
60	50	6.048183e-01
60	51	4.350750e-01
60	52	2.276253e-01
60	53	1.248502e-02
60	54	-9.532946e-03
60	55	0.000000e+00
60	56	0.000000e+00
60	57	5.437954e-01
60	58	6.918716e-01
60	59	7.864581e-01
60	60	1.000000e+00
60	61	7.225858e-01
60	62	2.968525e-01
60	63	0.000000e+00
60	64	0.000000e+00
60	65	5.995506e-01
60	66	6.681965e-01
60	67	6.940872e-01
60	68	7.017752e-01
60	69	6.021363e-01
60	70	1.097380e-01
60	71	0.000000e+00
60	72	0.000000e+00
60	73	0.000000e+00
61	0	0.000000e+00
61	1	5.705762e-01
61	2	5.977063e-01
61	3	5.600288e-01
61	4	5.853613e-01
61	5	4.868722e-01
61	6	2.002695e-01
61	7	1.940076e-01
61	8	0.000000e+00
61	9	5.744871e-01
61	10	6.019807e-01
61	11	5.631987e-01
61	12	5.877414e-01
61	13	4.992157e-01
61	14	1.951493e-01
61	15	5.382527e-02
61	16	0.000000e+00
61	17	5.684270e-01
61	18	5.958412e-01
61	19	5.598515e-01
61	20	5.834474e-01
61	21	4.780413e-01
61	22	1.868293e-01
61	23	8.836025e-02
61	24	0.000000e+00
61	25	5.598480e-01
61	26	5.884324e-01
61	27	5.551835e-01
61	28	5.779481e-01
61	29	4.575021e-01
61	30	1.387629e-01
61	31	1.110039e-01
61	32	0.000000e+00
61	33	5.700797e-01
61	34	5.972169e-01
61	35	5.607072e-01
61	36	5.845909e-01
61	37	4.828446e-01
61	38	1.952919e-01
61	39	7.868173e-02
61	40	0.000000e+00
61	41	5.348276e-01
61	42	5.015814e-01
61	43	5.672703e-01
61	44	6.163199e-01
61	45	5.728117e-01
61	46	1.593136e-01
61	47	0.000000e+00
61	48	0.000000e+00
61	49	5.012155e-01
61	50	4.563826e-01
61	51	2.769078e-01
61	52	1.108874e-01
61	53	-4.617005e-02
61	54	-1.873354e-02
61	55	0.000000e+00
61	56	0.000000e+00
61	57	4.126024e-01
61	58	5.370354e-01
61	59	6.260553e-01
61	60	7.225858e-01
61	61	1.000000e+00
61	62	3.373343e-01
61	63	0.000000e+00
61	64	0.000000e+00
61	65	5.507525e-01
61	66	5.242460e-01
61	67	5.396572e-01
61	68	5.657785e-01
61	69	5.456547e-01
61	70	1.222720e-01
61	71	0.000000e+00
61	72	0.000000e+00
61	73	0.000000e+00
62	0	0.000000e+00
62	1	2.818783e-01
62	2	3.527798e-01
62	3	3.479426e-01
62	4	3.159750e-01
62	5	2.527389e-01
62	6	1.169467e-01
62	7	1.551713e-01
62	8	0.000000e+00
62	9	2.799744e-01
62	10	3.538674e-01
62	11	3.487963e-01
62	12	3.186455e-01
62	13	2.579801e-01
62	14	1.133006e-01
62	15	1.111851e-02
62	16	0.000000e+00
62	17	2.833256e-01
62	18	3.522194e-01
62	19	3.477138e-01
62	20	3.147713e-01
62	21	2.484540e-01
62	22	1.086042e-01
62	23	4.362953e-02
62	24	0.000000e+00
62	25	2.835478e-01
62	26	3.496039e-01
62	27	3.459109e-01
62	28	3.104274e-01
62	29	2.391692e-01
62	30	8.029078e-02
62	31	8.487838e-02
62	32	0.000000e+00
62	33	2.829837e-01
62	34	3.527882e-01
62	35	3.480982e-01
62	36	3.156517e-01
62	37	2.509857e-01
62	38	1.136976e-01
62	39	3.381778e-02
62	40	0.000000e+00
62	41	2.491706e-01
62	42	2.393378e-01
62	43	3.000994e-01
62	44	3.542246e-01
62	45	3.396143e-01
62	46	9.808854e-02
62	47	0.000000e+00
62	48	0.000000e+00
62	49	2.381429e-01
62	50	1.755874e-01
62	51	4.597727e-02
62	52	-7.003962e-02
62	53	-9.510130e-02
62	54	-1.255731e-02
62	55	0.000000e+00
62	56	0.000000e+00
62	57	1.500976e-01
62	58	2.694578e-01
62	59	3.085717e-01
62	60	2.968525e-01
62	61	3.373343e-01
62	62	1.000000e+00
62	63	0.000000e+00
62	64	0.000000e+00
62	65	1.954173e-01
62	66	2.525218e-01
62	67	2.461824e-01
62	68	2.229853e-01
62	69	1.777059e-01
62	70	6.715619e-02
62	71	0.000000e+00
62	72	0.000000e+00
62	73	0.000000e+00
63	0	0.000000e+00
63	1	0.000000e+00
63	2	0.000000e+00
63	3	0.000000e+00
63	4	0.000000e+00
63	5	0.000000e+00
63	6	0.000000e+00
63	7	0.000000e+00
63	8	0.000000e+00
63	9	0.000000e+00
63	10	0.000000e+00
63	11	0.000000e+00
63	12	0.000000e+00
63	13	0.000000e+00
63	14	0.000000e+00
63	15	0.000000e+00
63	16	0.000000e+00
63	17	0.000000e+00
63	18	0.000000e+00
63	19	0.000000e+00
63	20	0.000000e+00
63	21	0.000000e+00
63	22	0.000000e+00
63	23	0.000000e+00
63	24	0.000000e+00
63	25	0.000000e+00
63	26	0.000000e+00
63	27	0.000000e+00
63	28	0.000000e+00
63	29	0.000000e+00
63	30	0.000000e+00
63	31	0.000000e+00
63	32	0.000000e+00
63	33	0.000000e+00
63	34	0.000000e+00
63	35	0.000000e+00
63	36	0.000000e+00
63	37	0.000000e+00
63	38	0.000000e+00
63	39	0.000000e+00
63	40	0.000000e+00
63	41	0.000000e+00
63	42	0.000000e+00
63	43	0.000000e+00
63	44	0.000000e+00
63	45	0.000000e+00
63	46	0.000000e+00
63	47	0.000000e+00
63	48	0.000000e+00
63	49	0.000000e+00
63	50	0.000000e+00
63	51	0.000000e+00
63	52	0.000000e+00
63	53	0.000000e+00
63	54	0.000000e+00
63	55	0.000000e+00
63	56	0.000000e+00
63	57	0.000000e+00
63	58	0.000000e+00
63	59	0.000000e+00
63	60	0.000000e+00
63	61	0.000000e+00
63	62	0.000000e+00
63	63	0.000000e+00
63	64	0.000000e+00
63	65	0.000000e+00
63	66	0.000000e+00
63	67	0.000000e+00
63	68	0.000000e+00
63	69	0.000000e+00
63	70	0.000000e+00
63	71	0.000000e+00
63	72	0.000000e+00
63	73	0.000000e+00
64	0	0.000000e+00
64	1	0.000000e+00
64	2	0.000000e+00
64	3	0.000000e+00
64	4	0.000000e+00
64	5	0.000000e+00
64	6	0.000000e+00
64	7	0.000000e+00
64	8	0.000000e+00
64	9	0.000000e+00
64	10	0.000000e+00
64	11	0.000000e+00
64	12	0.000000e+00
64	13	0.000000e+00
64	14	0.000000e+00
64	15	0.000000e+00
64	16	0.000000e+00
64	17	0.000000e+00
64	18	0.000000e+00
64	19	0.000000e+00
64	20	0.000000e+00
64	21	0.000000e+00
64	22	0.000000e+00
64	23	0.000000e+00
64	24	0.000000e+00
64	25	0.000000e+00
64	26	0.000000e+00
64	27	0.000000e+00
64	28	0.000000e+00
64	29	0.000000e+00
64	30	0.000000e+00
64	31	0.000000e+00
64	32	0.000000e+00
64	33	0.000000e+00
64	34	0.000000e+00
64	35	0.000000e+00
64	36	0.000000e+00
64	37	0.000000e+00
64	38	0.000000e+00
64	39	0.000000e+00
64	40	0.000000e+00
64	41	0.000000e+00
64	42	0.000000e+00
64	43	0.000000e+00
64	44	0.000000e+00
64	45	0.000000e+00
64	46	0.000000e+00
64	47	0.000000e+00
64	48	0.000000e+00
64	49	0.000000e+00
64	50	0.000000e+00
64	51	0.000000e+00
64	52	0.000000e+00
64	53	0.000000e+00
64	54	0.000000e+00
64	55	0.000000e+00
64	56	0.000000e+00
64	57	0.000000e+00
64	58	0.000000e+00
64	59	0.000000e+00
64	60	0.000000e+00
64	61	0.000000e+00
64	62	0.000000e+00
64	63	0.000000e+00
64	64	0.000000e+00
64	65	0.000000e+00
64	66	0.000000e+00
64	67	0.000000e+00
64	68	0.000000e+00
64	69	0.000000e+00
64	70	0.000000e+00
64	71	0.000000e+00
64	72	0.000000e+00
64	73	0.000000e+00
65	0	0.000000e+00
65	1	6.916151e-01
65	2	5.714489e-01
65	3	4.964626e-01
65	4	5.416839e-01
65	5	4.493668e-01
65	6	2.360106e-01
65	7	1.896345e-01
65	8	0.000000e+00
65	9	6.952633e-01
65	10	5.716097e-01
65	11	4.970429e-01
65	12	5.367036e-01
65	13	4.502290e-01
65	14	2.276623e-01
65	15	7.289251e-02
65	16	0.000000e+00
65	17	6.901319e-01
65	18	5.718095e-01
65	19	4.981887e-01
65	20	5.432106e-01
65	21	4.485261e-01
65	22	2.219221e-01
65	23	1.074723e-01
65	24	0.000000e+00
65	25	6.814193e-01
65	26	5.691210e-01
65	27	4.967057e-01
65	28	5.457086e-01
65	29	4.396884e-01
65	30	1.673759e-01
65	31	1.205426e-01
65	32	0.000000e+00
65	33	6.917387e-01
65	34	5.718889e-01
65	35	4.981354e-01
65	36	5.422602e-01
65	37	4.493280e-01
65	38	2.307774e-01
65	39	9.812228e-02
65	40	0.000000e+00
65	41	5.645615e-01
65	42	5.258527e-01
65	43	4.474872e-01
65	44	3.765738e-01
65	45	3.524627e-01
65	46	8.520881e-02
65	47	0.000000e+00
65	48	0.000000e+00
65	49	4.776151e-01
65	50	4.676996e-01
65	51	3.524749e-01
65	52	1.938767e-01
65	53	5.187934e-02
65	54	3.004757e-03
65	55	0.000000e+00
65	56	0.000000e+00
65	57	7.115819e-01
65	58	6.573632e-01
65	59	6.232994e-01
65	60	5.995506e-01
65	61	5.507525e-01
65	62	1.954173e-01
65	63	0.000000e+00
65	64	0.000000e+00
65	65	1.000000e+00
65	66	7.333201e-01
65	67	5.909367e-01
65	68	4.761236e-01
65	69	4.499263e-01
65	70	8.817541e-02
65	71	0.000000e+00
65	72	0.000000e+00
65	73	0.000000e+00
66	0	0.000000e+00
66	1	7.217148e-01
66	2	6.827205e-01
66	3	6.639896e-01
66	4	6.527336e-01
66	5	4.735805e-01
66	6	2.678909e-01
66	7	2.489607e-01
66	8	0.000000e+00
66	9	7.248952e-01
66	10	6.800869e-01
66	11	6.618895e-01
66	12	6.491582e-01
66	13	4.739709e-01
66	14	2.579463e-01
66	15	5.942330e-02
66	16	0.000000e+00
66	17	7.207091e-01
66	18	6.843208e-01
66	19	6.657851e-01
66	20	6.535382e-01
66	21	4.723483e-01
66	22	2.484985e-01
66	23	1.024935e-01
66	24	0.000000e+00
66	25	7.124107e-01
66	26	6.843000e-01
66	27	6.663768e-01
66	28	6.539489e-01
66	29	4.639638e-01
66	30	1.847933e-01
66	31	1.345960e-01
66	32	0.000000e+00
66	33	7.223193e-01
66	34	6.837620e-01
66	35	6.652139e-01
66	36	6.531052e-01
66	37	4.736415e-01
66	38	2.590763e-01
66	39	9.028990e-02
66	40	0.000000e+00
66	41	6.451470e-01
66	42	6.415574e-01
66	43	5.912602e-01
66	44	5.078561e-01
66	45	4.220580e-01
66	46	1.033949e-01
66	47	0.000000e+00
66	48	0.000000e+00
66	49	5.392231e-01
66	50	5.665609e-01
66	51	3.677993e-01
66	52	1.442417e-01
66	53	9.766366e-03
66	54	6.221330e-03
66	55	0.000000e+00
66	56	0.000000e+00
66	57	7.122748e-01
66	58	7.864716e-01
66	59	7.610682e-01
66	60	6.681965e-01
66	61	5.242460e-01
66	62	2.525218e-01
66	63	0.000000e+00
66	64	0.000000e+00
66	65	7.333201e-01
66	66	1.000000e+00
66	67	7.193313e-01
66	68	5.611927e-01
66	69	3.969898e-01
66	70	6.973069e-02
66	71	0.000000e+00
66	72	0.000000e+00
66	73	0.000000e+00
67	0	0.000000e+00
67	1	6.166469e-01
67	2	6.584982e-01
67	3	6.523457e-01
67	4	6.168273e-01
67	5	4.223920e-01
67	6	2.196895e-01
67	7	2.044501e-01
67	8	0.000000e+00
67	9	6.229931e-01
67	10	6.586199e-01
67	11	6.539049e-01
67	12	6.181386e-01
67	13	4.292391e-01
67	14	2.083240e-01
67	15	4.336060e-02
67	16	0.000000e+00
67	17	6.143983e-01
67	18	6.587988e-01
67	19	6.526303e-01
67	20	6.159734e-01
67	21	4.181187e-01
67	22	2.035688e-01
67	23	7.729465e-02
67	24	0.000000e+00
67	25	6.034264e-01
67	26	6.558200e-01
67	27	6.494638e-01
67	28	6.115333e-01
67	29	4.045118e-01
67	30	1.524342e-01
67	31	1.043214e-01
67	32	0.000000e+00
67	33	6.167470e-01
67	34	6.589158e-01
67	35	6.530274e-01
67	36	6.166735e-01
67	37	4.208622e-01
67	38	2.116241e-01
67	39	6.762002e-02
67	40	0.000000e+00
67	41	5.875919e-01
67	42	6.011077e-01
67	43	6.240319e-01
67	44	5.415568e-01
67	45	4.155299e-01
67	46	1.280586e-01
67	47	0.000000e+00
67	48	0.000000e+00
67	49	4.650007e-01
67	50	5.528219e-01
67	51	4.109416e-01
67	52	2.087928e-01
67	53	6.565753e-02
67	54	-9.269489e-03
67	55	0.000000e+00
67	56	0.000000e+00
67	57	5.743962e-01
67	58	6.871021e-01
67	59	7.304977e-01
67	60	6.940872e-01
67	61	5.396572e-01
67	62	2.461824e-01
67	63	0.000000e+00
67	64	0.000000e+00
67	65	5.909367e-01
67	66	7.193313e-01
67	67	1.000000e+00
67	68	6.764325e-01
67	69	4.881266e-01
67	70	9.389560e-02
67	71	0.000000e+00
67	72	0.000000e+00
67	73	0.000000e+00
68	0	0.000000e+00
68	1	5.289681e-01
68	2	5.218435e-01
68	3	4.987956e-01
68	4	4.742899e-01
68	5	2.547676e-01
68	6	8.890233e-02
68	7	3.536929e-02
68	8	0.000000e+00
68	9	5.410478e-01
68	10	5.275709e-01
68	11	5.030506e-01
68	12	4.792112e-01
68	13	2.681392e-01
68	14	9.960684e-02
68	15	-7.515364e-04
68	16	0.000000e+00
68	17	5.229581e-01
68	18	5.196774e-01
68	19	4.979057e-01
68	20	4.716406e-01
68	21	2.476409e-01
68	22	8.464907e-02
68	23	-1.528676e-03
68	24	0.000000e+00
68	25	5.060245e-01
68	26	5.111590e-01
68	27	4.923748e-01
68	28	4.641117e-01
68	29	2.303172e-01
68	30	5.521264e-02
68	31	-2.292148e-03
68	32	0.000000e+00
68	33	5.270150e-01
68	34	5.211681e-01
68	35	4.990274e-01
68	36	4.732862e-01
68	37	2.518001e-01
68	38	9.061019e-02
68	39	-1.297115e-03
68	40	0.000000e+00
68	41	5.010490e-01
68	42	4.785818e-01
68	43	5.523986e-01
68	44	5.132393e-01
68	45	3.725167e-01
68	46	1.476239e-01
68	47	0.000000e+00
68	48	0.000000e+00
68	49	3.934693e-01
68	50	5.001151e-01
68	51	3.959437e-01
68	52	3.034265e-01
68	53	1.078914e-01
68	54	-1.603806e-02
68	55	0.000000e+00
68	56	0.000000e+00
68	57	4.866350e-01
68	58	5.231259e-01
68	59	6.366312e-01
68	60	7.017752e-01
68	61	5.657785e-01
68	62	2.229853e-01
68	63	0.000000e+00
68	64	0.000000e+00
68	65	4.761236e-01
68	66	5.611927e-01
68	67	6.764325e-01
68	68	1.000000e+00
68	69	6.203704e-01
68	70	1.245037e-01
68	71	0.000000e+00
68	72	0.000000e+00
68	73	0.000000e+00
69	0	0.000000e+00
69	1	4.144700e-01
69	2	3.698442e-01
69	3	3.256979e-01
69	4	3.467125e-01
69	5	2.349752e-01
69	6	5.517019e-02
69	7	2.601790e-03
69	8	0.000000e+00
69	9	4.203330e-01
69	10	3.732891e-01
69	11	3.296617e-01
69	12	3.505805e-01
69	13	2.513996e-01
69	14	6.342741e-02
69	15	1.407510e-02
69	16	0.000000e+00
69	17	4.102307e-01
69	18	3.682134e-01
69	19	3.248387e-01
69	20	3.446576e-01
69	21	2.267707e-01
69	22	5.341607e-02
69	23	1.507564e-02
69	24	0.000000e+00
69	25	4.003959e-01
69	26	3.625861e-01
69	27	3.200483e-01
69	28	3.389576e-01
69	29	2.063496e-01
69	30	3.525273e-02
69	31	9.401720e-03
69	32	0.000000e+00
69	33	4.125923e-01
69	34	3.691280e-01
69	35	3.259058e-01
69	36	3.459848e-01
69	37	2.316270e-01
69	38	5.701487e-02
69	39	1.502150e-02
69	40	0.000000e+00
69	41	3.691994e-01
69	42	3.328110e-01
69	43	3.930993e-01
69	44	3.926061e-01
69	45	3.412847e-01
69	46	1.284966e-01
69	47	0.000000e+00
69	48	0.000000e+00
69	49	3.337076e-01
69	50	3.743989e-01
69	51	3.079159e-01
69	52	2.760894e-01
69	53	9.219153e-02
69	54	-1.545563e-02
69	55	0.000000e+00
69	56	0.000000e+00
69	57	3.790531e-01
69	58	3.671330e-01
69	59	4.746151e-01
69	60	6.021363e-01
69	61	5.456547e-01
69	62	1.777059e-01
69	63	0.000000e+00
69	64	0.000000e+00
69	65	4.499263e-01
69	66	3.969898e-01
69	67	4.881266e-01
69	68	6.203704e-01
69	69	1.000000e+00
69	70	1.165157e-01
69	71	0.000000e+00
69	72	0.000000e+00
69	73	0.000000e+00
70	0	0.000000e+00
70	1	6.399746e-02
70	2	7.365123e-02
70	3	7.318545e-02
70	4	7.509762e-02
70	5	5.651192e-02
70	6	2.164518e-02
70	7	1.232092e-02
70	8	0.000000e+00
70	9	6.480342e-02
70	10	7.504543e-02
70	11	7.426090e-02
70	12	7.633918e-02
70	13	5.672189e-02
70	14	2.172026e-02
70	15	-1.995668e-02
70	16	0.000000e+00
70	17	6.327969e-02
70	18	7.301029e-02
70	19	7.287011e-02
70	20	7.445665e-02
70	21	5.622832e-02
70	22	2.063042e-02
70	23	-1.227556e-02
70	24	0.000000e+00
70	25	6.188491e-02
70	26	7.115881e-02
70	27	7.164550e-02
70	28	7.276047e-02
70	29	5.518248e-02
70	30	1.500452e-02
70	31	8.855656e-03
70	32	0.000000e+00
70	33	6.363448e-02
70	34	7.338177e-02
70	35	7.319847e-02
70	36	7.479738e-02
70	37	5.630722e-02
70	38	2.158583e-02
70	39	-1.499426e-02
70	40	0.000000e+00
70	41	5.877240e-02
70	42	5.319113e-02
70	43	8.031558e-02
70	44	1.030658e-01
70	45	9.607847e-02
70	46	3.946533e-02
70	47	0.000000e+00
70	48	0.000000e+00
70	49	5.609038e-02
70	50	5.173790e-02
70	51	3.883627e-02
70	52	1.522467e-02
70	53	4.982149e-03
70	54	-4.802400e-03
70	55	0.000000e+00
70	56	0.000000e+00
70	57	6.673745e-02
70	58	5.998716e-02
70	59	1.047023e-01
70	60	1.097380e-01
70	61	1.222720e-01
70	62	6.715619e-02
70	63	0.000000e+00
70	64	0.000000e+00
70	65	8.817541e-02
70	66	6.973069e-02
70	67	9.389560e-02
70	68	1.245037e-01
70	69	1.165157e-01
70	70	1.000000e+00
70	71	0.000000e+00
70	72	0.000000e+00
70	73	0.000000e+00
71	0	0.000000e+00
71	1	0.000000e+00
71	2	0.000000e+00
71	3	0.000000e+00
71	4	0.000000e+00
71	5	0.000000e+00
71	6	0.000000e+00
71	7	0.000000e+00
71	8	0.000000e+00
71	9	0.000000e+00
71	10	0.000000e+00
71	11	0.000000e+00
71	12	0.000000e+00
71	13	0.000000e+00
71	14	0.000000e+00
71	15	0.000000e+00
71	16	0.000000e+00
71	17	0.000000e+00
71	18	0.000000e+00
71	19	0.000000e+00
71	20	0.000000e+00
71	21	0.000000e+00
71	22	0.000000e+00
71	23	0.000000e+00
71	24	0.000000e+00
71	25	0.000000e+00
71	26	0.000000e+00
71	27	0.000000e+00
71	28	0.000000e+00
71	29	0.000000e+00
71	30	0.000000e+00
71	31	0.000000e+00
71	32	0.000000e+00
71	33	0.000000e+00
71	34	0.000000e+00
71	35	0.000000e+00
71	36	0.000000e+00
71	37	0.000000e+00
71	38	0.000000e+00
71	39	0.000000e+00
71	40	0.000000e+00
71	41	0.000000e+00
71	42	0.000000e+00
71	43	0.000000e+00
71	44	0.000000e+00
71	45	0.000000e+00
71	46	0.000000e+00
71	47	0.000000e+00
71	48	0.000000e+00
71	49	0.000000e+00
71	50	0.000000e+00
71	51	0.000000e+00
71	52	0.000000e+00
71	53	0.000000e+00
71	54	0.000000e+00
71	55	0.000000e+00
71	56	0.000000e+00
71	57	0.000000e+00
71	58	0.000000e+00
71	59	0.000000e+00
71	60	0.000000e+00
71	61	0.000000e+00
71	62	0.000000e+00
71	63	0.000000e+00
71	64	0.000000e+00
71	65	0.000000e+00
71	66	0.000000e+00
71	67	0.000000e+00
71	68	0.000000e+00
71	69	0.000000e+00
71	70	0.000000e+00
71	71	0.000000e+00
71	72	0.000000e+00
71	73	0.000000e+00
72	0	0.000000e+00
72	1	0.000000e+00
72	2	0.000000e+00
72	3	0.000000e+00
72	4	0.000000e+00
72	5	0.000000e+00
72	6	0.000000e+00
72	7	0.000000e+00
72	8	0.000000e+00
72	9	0.000000e+00
72	10	0.000000e+00
72	11	0.000000e+00
72	12	0.000000e+00
72	13	0.000000e+00
72	14	0.000000e+00
72	15	0.000000e+00
72	16	0.000000e+00
72	17	0.000000e+00
72	18	0.000000e+00
72	19	0.000000e+00
72	20	0.000000e+00
72	21	0.000000e+00
72	22	0.000000e+00
72	23	0.000000e+00
72	24	0.000000e+00
72	25	0.000000e+00
72	26	0.000000e+00
72	27	0.000000e+00
72	28	0.000000e+00
72	29	0.000000e+00
72	30	0.000000e+00
72	31	0.000000e+00
72	32	0.000000e+00
72	33	0.000000e+00
72	34	0.000000e+00
72	35	0.000000e+00
72	36	0.000000e+00
72	37	0.000000e+00
72	38	0.000000e+00
72	39	0.000000e+00
72	40	0.000000e+00
72	41	0.000000e+00
72	42	0.000000e+00
72	43	0.000000e+00
72	44	0.000000e+00
72	45	0.000000e+00
72	46	0.000000e+00
72	47	0.000000e+00
72	48	0.000000e+00
72	49	0.000000e+00
72	50	0.000000e+00
72	51	0.000000e+00
72	52	0.000000e+00
72	53	0.000000e+00
72	54	0.000000e+00
72	55	0.000000e+00
72	56	0.000000e+00
72	57	0.000000e+00
72	58	0.000000e+00
72	59	0.000000e+00
72	60	0.000000e+00
72	61	0.000000e+00
72	62	0.000000e+00
72	63	0.000000e+00
72	64	0.000000e+00
72	65	0.000000e+00
72	66	0.000000e+00
72	67	0.000000e+00
72	68	0.000000e+00
72	69	0.000000e+00
72	70	0.000000e+00
72	71	0.000000e+00
72	72	0.000000e+00
72	73	0.000000e+00
73	0	0.000000e+00
73	1	0.000000e+00
73	2	0.000000e+00
73	3	0.000000e+00
73	4	0.000000e+00
73	5	0.000000e+00
73	6	0.000000e+00
73	7	0.000000e+00
73	8	0.000000e+00
73	9	0.000000e+00
73	10	0.000000e+00
73	11	0.000000e+00
73	12	0.000000e+00
73	13	0.000000e+00
73	14	0.000000e+00
73	15	0.000000e+00
73	16	0.000000e+00
73	17	0.000000e+00
73	18	0.000000e+00
73	19	0.000000e+00
73	20	0.000000e+00
73	21	0.000000e+00
73	22	0.000000e+00
73	23	0.000000e+00
73	24	0.000000e+00
73	25	0.000000e+00
73	26	0.000000e+00
73	27	0.000000e+00
73	28	0.000000e+00
73	29	0.000000e+00
73	30	0.000000e+00
73	31	0.000000e+00
73	32	0.000000e+00
73	33	0.000000e+00
73	34	0.000000e+00
73	35	0.000000e+00
73	36	0.000000e+00
73	37	0.000000e+00
73	38	0.000000e+00
73	39	0.000000e+00
73	40	0.000000e+00
73	41	0.000000e+00
73	42	0.000000e+00
73	43	0.000000e+00
73	44	0.000000e+00
73	45	0.000000e+00
73	46	0.000000e+00
73	47	0.000000e+00
73	48	0.000000e+00
73	49	0.000000e+00
73	50	0.000000e+00
73	51	0.000000e+00
73	52	0.000000e+00
73	53	0.000000e+00
73	54	0.000000e+00
73	55	0.000000e+00
73	56	0.000000e+00
73	57	0.000000e+00
73	58	0.000000e+00
73	59	0.000000e+00
73	60	0.000000e+00
73	61	0.000000e+00
73	62	0.000000e+00
73	63	0.000000e+00
73	64	0.000000e+00
73	65	0.000000e+00
73	66	0.000000e+00
73	67	0.000000e+00
73	68	0.000000e+00
73	69	0.000000e+00
73	70	0.000000e+00
73	71	0.000000e+00
73	72	0.000000e+00
73	73	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_correlation_dpt_fine.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
0	83	0.000000e+00
0	84	0.000000e+00
0	85	0.000000e+00
0	86	0.000000e+00
0	87	0.000000e+00
0	88	0.000000e+00
0	89	0.000000e+00
0	90	0.000000e+00
0	91	0.000000e+00
0	92	0.000000e+00
0	93	0.000000e+00
0	94	0.000000e+00
0	95	0.000000e+00
0	96	0.000000e+00
0	97	0.000000e+00
0	98	0.000000e+00
0	99	0.000000e+00
0	100	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.294401e-01
1	3	7.914138e-01
1	4	6.752465e-01
1	5	5.900811e-01
1	6	6.077598e-01
1	7	6.197252e-01
1	8	5.592896e-01
1	9	3.443459e-01
1	10	2.081037e-01
1	11	0.000000e+00
1	12	9.748360e-01
1	13	9.272657e-01
1	14	7.867047e-01
1	15	6.715772e-01
1	16	5.872349e-01
1	17	6.075257e-01
1	18	6.120501e-01
1	19	5.622676e-01
1	20	3.433976e-01
1	21	1.080634e-01
1	22	0.000000e+00
1	23	9.777067e-01
1	24	9.246585e-01
1	25	7.892527e-01
1	26	6.761096e-01
1	27	5.914116e-01
1	28	6.074155e-01
1	29	6.207772e-01
1	30	5.567319e-01
1	31	3.404722e-01
1	32	1.497369e-01
1	33	0.000000e+00
1	34	9.676046e-01
1	35	9.166313e-01
1	36	7.860778e-01
1	37	6.744033e-01
1	38	5.909641e-01
1	39	6.035816e-01
1	40	6.232620e-01
1	41	5.473658e-01
1	42	3.022039e-01
1	43	1.293058e-01
1	44	0.000000e+00
1	45	9.787090e-01
1	46	9.259978e-01
1	47	7.891852e-01
1	48	6.755398e-01
1	49	5.907757e-01
1	50	6.080030e-01
1	51	6.194943e-01
1	52	5.580772e-01
1	53	3.459944e-01
1	54	1.450372e-01
1	55	0.000000e+00
1	56	6.996859e-01
1	57	7.442704e-01
1	58	6.259192e-01
1	59	5.481376e-01
1	60	5.433948e-01
1	61	4.682709e-01
1	62	4.760358e-01
1	63	4.176458e-01
1	64	2.392526e-01
1	65	0.000000e+00
1	66	0.000000e+00
1	67	5.399699e-01
1	68	6.284452e-01
1	69	5.827172e-01
1	70	4.213507e-01
1	71	3.056176e-01
1	72	3.410655e-01
1	73	1.907680e-01
1	74	1.490417e-01
1	75	-1.381182e-02
1	76	0.000000e+00
1	77	0.000000e+00
1	78	7.016268e-01
1	79	7.982860e-01
1	80	7.619835e-01
1	81	6.732701e-01
1	82	6.335287e-01
1	83	6.073884e-01
1	84	6.185898e-01
1	85	6.064761e-01
1	86	3.418803e-01
1	87	0.000000e+00
1	88	0.000000e+00
1	89	6.042046e-01
1	90	7.110712e-01
1	91	6.995233e-01
1	92	6.067633e-01
1	93	5.917043e-01
1	94	5.036610e-01
1	95	4.984189e-01
1	96	4.898365e-01
1	97	2.088094e-01
1	98	0.000000e+00
1	99	0.000000e+00
1	100	0.000000e+00
2	0	0.000000e+00
2	1	9.294401e-01
2	2	1.000000e+00
2	3	9.401449e-01
2	4	8.469422e-01
2	5	7.759244e-01
2	6	7.804268e-01
2	7	7.724390e-01
2	8	6.697001e-01
2	9	4.710593e-01
2	10	3.355633e-01
2	11	0.000000e+00
2	12	9.199431e-01
2	13	9.886457e-01
2	14	9.356357e-01
2	15	8.432906e-01
2	16	7.725505e-01
2	17	7.798861e-01
2	18	7.680646e-01
2	19	6.715546e-01
2	20	4.672377e-01
2	21	1.515157e-01
2	22	0.000000e+00
2	23	9.287387e-01
2	24	9.901866e-01
2	25	9.381970e-01
2	26	8.471711e-01
2	27	7.767272e-01
2	28	7.802456e-01
2	29	7.720421e-01
2	30	6.674473e-01
2	31	4.612015e-01
2	32	2.072160e-01
2	33	0.000000e+00
2	34	9.232770e-01
2	35	9.842538e-01
2	36	9.343979e-01
2	37	8.446590e-01
2	38	7.761698e-01
2	39	7.761973e-01
2	40	7.699922e-01
2	41	6.586267e-01
2	42	4.076299e-01
2	43	1.770908e-01
2	44	0.000000e+00
2	45	9.284621e-01
2	46	9.908032e-01
2	47	9.383549e-01
2	48	8.469513e-01
2	49	7.762077e-01
2	50	7.808007e-01
2	51	7.717417e-01
2	52	6.688855e-01
2	53	4.694451e-01
2	54	2.012538e-01
2	55	0.000000e+00
2	56	6.511648e-01
2	57	7.576672e-01
2	58	6.701278e-01
2	59	6.281927e-01
2	60	6.430689e-01
2	61	5.316549e-01
2	62	5.716488e-01
2	63	5.318526e-01
2	64	2.898702e-01
2	65	0.000000e+00
2	66	0.000000e+00
2	67	5.225182e-01
2	68	6.526142e-01
2	69	5.951615e-01
2	70	4.307291e-01
2	71	2.949633e-01
2	72	3.160368e-01
2	73	9.534550e-02
2	74	5.758539e-02
2	75	-1.560161e-02
2	76	0.000000e+00
2	77	0.000000e+00
2	78	5.972525e-01
2	79	7.316514e-01
2	80	7.990197e-01
2	81	7.197946e-01
2	82	7.031477e-01
2	83	6.807414e-01
2	84	6.661008e-01
2	85	6.171394e-01
2	86	4.118481e-01
2	87	0.000000e+00
2	88	0.000000e+00
2	89	5.655910e-01
2	90	6.927595e-01
2	91	7.253687e-01
2	92	6.603552e-01
2	93	6.459750e-01
2	94	5.360086e-01
2	95	5.148985e-01
2	96	4.571919e-01
2	97	2.407679e-01
2	98	0.000000e+00
2	99	0.000000e+00
2	100	0.000000e+00
3	0	0.000000e+00
3	1	7.914138e-01
3	2	9.401449e-01
3	3	1.000000e+00
3	4	9.558682e-01
3	5	9.127046e-01
3	6	9.074210e-01
3	7	8.814078e-01
3	8	7.532299e-01
3	9	5.741612e-01
3	10	4.445440e-01
3	11	0.000000e+00
3	12	7.807759e-01
3	13	9.367977e-01
3	14	9.885521e-01
3	15	9.529509e-01
3	16	9.103874e-01
3	17	9.071914e-01
3	18	8.813936e-01
3	19	7.553513e-01
3	20	5.678863e-01
3	21	1.935846e-01
3	22	0.000000e+00
3	23	7.925328e-01
3	24	9.394139e-01
3	25	9.903458e-01
3	26	9.552874e-01
3	27	9.125832e-01
3	28	9.067381e-01
3	29	8.796241e-01
3	30	7.507167e-01
3	31	5.588636e-01
3	32	2.582984e-01
3	33	0.000000e+00
3	34	7.909301e-01
3	35	9.341824e-01
3	36	9.855604e-01
3	37	9.516372e-01
3	38	9.105660e-01
3	39	9.018825e-01
3	40	8.725000e-01
3	41	7.414325e-01
3	42	4.926114e-01
3	43	2.163049e-01
3	44	0.000000e+00
3	45	7.914140e-01
3	46	9.398340e-01
3	47	9.907550e-01
3	48	9.554899e-01
3	49	9.125333e-01
3	50	9.074208e-01
3	51	8.804349e-01
3	52	7.525116e-01
3	53	5.694658e-01
3	54	2.521698e-01
3	55	0.000000e+00
3	56	5.597611e-01
3	57	7.025632e-01
3	58	6.518285e-01
3	59	6.505528e-01
3	60	6.896946e-01
3	61	5.518159e-01
3	62	6.156981e-01
3	63	5.963399e-01
3	64	3.253064e-01
3	65	0.000000e+00
3	66	0.000000e+00
3	67	4.574329e-01
3	68	5.868409e-01
3	69	5.584774e-01
3	70	4.176321e-01
3	71	2.757408e-01
3	72	2.850688e-01
3	73	-1.620669e-02
3	74	-9.042738e-03
3	75	-1.983033e-02
3	76	0.000000e+00
3	77	0.000000e+00
3	78	4.645515e-01
3	79	6.071226e-01
3	80	7.463177e-01
3	81	7.112387e-01
3	82	7.267724e-01
3	83	7.164930e-01
3	84	6.843450e-01
3	85	5.952259e-01
3	86	4.511394e-01
3	87	0.000000e+00
3	88	0.000000e+00
3	89	4.889788e-01
3	90	6.188520e-01
3	91	6.797239e-01
3	92	6.514240e-01
3	93	6.529725e-01
3	94	5.485795e-01
3	95	5.044924e-01
3	96	4.112608e-01
3	97	2.408187e-01
3	98	0.000000e+00
3	99	0.000000e+00
3	100	0.000000e+00
4	0	0.000000e+00
4	1	6.752465e-01
4	2	8.469422e-01
4	3	9.558682e-01
4	4	1.000000e+00
4	5	9.739230e-01
4	6	9.664268e-01
4	7	9.337030e-01
4	8	7.797563e-01
4	9	5.995576e-01
4	10	4.660311e-01
4	11	0.000000e+00
4	12	6.660240e-01
4	13	8.471111e-01
4	14	9.547955e-01
4	15	9.895078e-01
4	16	9.727829e-01
4	17	9.665280e-01
4	18	9.358220e-01
4	19	7.839100e-01
4	20	5.931143e-01
4	21	1.949873e-01
4	22	0.000000e+00
4	23	6.763010e-01
4	24	8.452715e-01
4	25	9.542840e-01
4	26	9.909672e-01
4	27	9.730980e-01
4	28	9.649252e-01
4	29	9.313797e-01
4	30	7.763175e-01
4	31	5.817651e-01
4	32	2.553502e-01
4	33	0.000000e+00
4	34	6.751454e-01
4	35	8.373303e-01
4	36	9.478672e-01
4	37	9.868410e-01
4	38	9.697712e-01
4	39	9.593519e-01
4	40	9.219152e-01
4	41	7.651018e-01
4	42	5.110579e-01
4	43	2.104328e-01
4	44	0.000000e+00
4	45	6.752622e-01
4	46	8.465254e-01
4	47	9.551701e-01
4	48	9.913361e-01
4	49	9.734450e-01
4	50	9.657846e-01
4	51	9.326941e-01
4	52	7.787092e-01
4	53	5.932452e-01
4	54	2.502914e-01
4	55	0.000000e+00
4	56	4.904046e-01
4	57	6.340215e-01
4	58	5.993984e-01
4	59	6.454080e-01
4	60	6.990846e-01
4	61	5.632865e-01
4	62	6.252816e-01
4	63	5.964756e-01
4	64	3.397351e-01
4	65	0.000000e+00
4	66	0.000000e+00
4	67	3.950671e-01
4	68	5.035324e-01
4	69	5.102741e-01
4	70	4.207884e-01
4	71	2.789078e-01
4	72	2.927617e-01
4	73	-7.055909e-02
4	74	-1.274703e-02
4	75	-2.156015e-02
4	76	0.000000e+00
4	77	0.000000e+00
4	78	3.933243e-01
4	79	5.331083e-01
4	80	6.682907e-01
4	81	6.996633e-01
4	82	7.402800e-01
4	83	7.379767e-01
4	84	7.012575e-01
4	85	5.925409e-01
4	86	4.626788e-01
4	87	0.000000e+00
4	88	0.000000e+00
4	89	4.357586e-01
4	90	5.520455e-01
4	91	6.331449e-01
4	92	6.321966e-01
4	93	6.546486e-01
4	94	5.861298e-01
4	95	5.347179e-01
4	96	4.264511e-01
4	97	2.213558e-01
4	98	0.000000e+00
4	99	0.000000e+00
4	100	0.000000e+00
5	0	0.000000e+00
5	1	5.900811e-01
5	2	7.759244e-01
5	3	9.127046e-01
5	4	9.739230e-01
5	5	1.000000e+00
5	6	9.877887e-01
5	7	9.534116e-01
5	8	7.818114e-01
5	9	6.371878e-01
5	10	5.020406e-01
5	11	0.000000e+00
5	12	5.805814e-01
5	13	7.767877e-01
5	14	9.112518e-01
5	15	9.710808e-01
5	16	9.925978e-01
5	17	9.860043e-01
5	18	9.551707e-01
5	19	7.844098e-01
5	20	6.262926e-01
5	21	1.954231e-01
5	22	0.000000e+00
5	23	5.922434e-01
5	24	7.749081e-01
5	25	9.123742e-01
5	26	9.731307e-01
5	27	9.935822e-01
5	28	9.867508e-01
5	29	9.514032e-01
5	30	7.790679e-01
5	31	6.188999e-01
5	32	2.721560e-01
5	33	0.000000e+00
5	34	5.931426e-01
5	35	7.672391e-01
5	36	9.072667e-01
5	37	9.696638e-01
5	38	9.908950e-01
5	39	9.830274e-01
5	40	9.425096e-01
5	41	7.695579e-01
5	42	5.471653e-01
5	43	2.359714e-01
5	44	0.000000e+00
5	45	5.907725e-01
5	46	7.761803e-01
5	47	9.130151e-01
5	48	9.733321e-01
5	49	9.938041e-01
5	50	9.871092e-01
5	51	9.526521e-01
5	52	7.811265e-01
5	53	6.300040e-01
5	54	2.633272e-01
5	55	0.000000e+00
5	56	4.384107e-01
5	57	5.797447e-01
5	58	5.568873e-01
5	59	6.153606e-01
5	60	6.752624e-01
5	61	5.448733e-01
5	62	6.141797e-01
5	63	5.780172e-01
5	64	3.507156e-01
5	65	0.000000e+00
5	66	0.000000e+00
5	67	3.535389e-01
5	68	4.554332e-01
5	69	4.789177e-01
5	70	3.969305e-01
5	71	2.555063e-01
5	72	2.630981e-01
5	73	-1.322510e-01
5	74	-5.108897e-02
5	75	-1.838847e-02
5	76	0.000000e+00
5	77	0.000000e+00
5	78	3.466435e-01
5	79	4.984030e-01
5	80	6.204228e-01
5	81	6.889838e-01
5	82	7.365372e-01
5	83	7.417953e-01
5	84	6.772574e-01
5	85	5.480825e-01
5	86	4.750259e-01
5	87	0.000000e+00
5	88	0.000000e+00
5	89	3.904843e-01
5	90	5.175491e-01
5	91	6.258730e-01
5	92	6.522935e-01
5	93	6.316837e-01
5	94	5.808725e-01
5	95	5.103086e-01
5	96	3.721313e-01
5	97	2.062465e-01
5	98	0.000000e+00
5	99	0.000000e+00
5	100	0.000000e+00
6	0	0.000000e+00
6	1	6.077598e-01
6	2	7.804268e-01
6	3	9.074210e-01
6	4	9.664268e-01
6	5	9.877887e-01
6	6	1.000000e+00
6	7	9.709381e-01
6	8	8.266735e-01
6	9	6.713494e-01
6	10	5.201894e-01
6	11	0.000000e+00
6	12	5.985535e-01
6	13	7.816461e-01
6	14	9.062283e-01
6	15	9.644682e-01
6	16	9.865650e-01
6	17	9.899630e-01
6	18	9.715098e-01
6	19	8.287614e-01
6	20	6.577802e-01
6	21	1.995548e-01
6	22	0.000000e+00
6	23	6.093817e-01
6	24	7.788063e-01
6	25	9.069596e-01
6	26	9.652442e-01
6	27	9.870934e-01
6	28	9.912255e-01
6	29	9.692686e-01
6	30	8.237983e-01
6	31	6.527495e-01
6	32	2.850578e-01
6	33	0.000000e+00
6	34	6.095692e-01
6	35	7.704991e-01
6	36	9.014616e-01
6	37	9.607960e-01
6	38	9.839318e-01
6	39	9.877897e-01
6	40	9.615147e-01
6	41	8.142768e-01
6	42	5.792939e-01
6	43	2.519965e-01
6	44	0.000000e+00
6	45	6.081152e-01
6	46	7.802511e-01
6	47	9.076515e-01
6	48	9.656928e-01
6	49	9.873956e-01
6	50	9.915185e-01
6	51	9.702755e-01
6	52	8.257995e-01
6	53	6.637842e-01
6	54	2.743884e-01
6	55	0.000000e+00
6	56	4.588223e-01
6	57	5.989977e-01
6	58	5.751093e-01
6	59	6.224599e-01
6	60	6.800920e-01
6	61	5.604028e-01
6	62	6.247226e-01
6	63	5.918384e-01
6	64	3.761031e-01
6	65	0.000000e+00
6	66	0.000000e+00
6	67	3.661577e-01
6	68	4.843633e-01
6	69	4.933127e-01
6	70	4.021338e-01
6	71	2.653021e-01
6	72	2.783155e-01
6	73	-1.269794e-01
6	74	-3.542427e-02
6	75	-1.445035e-02
6	76	0.000000e+00
6	77	0.000000e+00
6	78	3.609774e-01
6	79	5.119982e-01
6	80	6.348099e-01
6	81	6.995936e-01
6	82	7.504222e-01
6	83	7.550560e-01
6	84	6.977529e-01
6	85	5.788526e-01
6	86	4.999603e-01
6	87	0.000000e+00
6	88	0.000000e+00
6	89	4.093765e-01
6	90	5.394122e-01
6	91	6.402296e-01
6	92	6.561933e-01
6	93	6.339639e-01
6	94	5.817869e-01
6	95	5.094120e-01
6	96	3.930096e-01
6	97	2.170687e-01
6	98	0.000000e+00
6	99	0.000000e+00
6	100	0.000000e+00
7	0	0.000000e+00
7	1	6.197252e-01
7	2	7.724390e-01
7	3	8.814078e-01
7	4	9.337030e-01
7	5	9.534116e-01
7	6	9.709381e-01
7	7	1.000000e+00
7	8	8.895535e-01
7	9	7.069373e-01
7	10	5.137422e-01
7	11	0.000000e+00
7	12	6.113799e-01
7	13	7.738588e-01
7	14	8.808263e-01
7	15	9.323576e-01
7	16	9.515748e-01
7	17	9.682100e-01
7	18	9.874800e-01
7	19	8.893017e-01
7	20	6.895564e-01
7	21	1.900924e-01
7	22	0.000000e+00
7	23	6.205766e-01
7	24	7.698273e-01
7	25	8.802285e-01
7	26	9.325691e-01
7	27	9.531726e-01
7	28	9.708522e-01
7	29	9.888566e-01
7	30	8.875839e-01
7	31	6.897657e-01
7	32	2.845953e-01
7	33	0.000000e+00
7	34	6.194248e-01
7	35	7.610032e-01
7	36	8.739864e-01
7	37	9.275891e-01
7	38	9.507014e-01
7	39	9.684210e-01
7	40	9.840905e-01
7	41	8.796533e-01
7	42	6.161965e-01
7	43	2.602026e-01
7	44	0.000000e+00
7	45	6.196222e-01
7	46	7.714605e-01
7	47	8.811188e-01
7	48	9.330689e-01
7	49	9.532429e-01
7	50	9.709308e-01
7	51	9.892859e-01
7	52	8.889545e-01
7	53	7.000208e-01
7	54	2.714112e-01
7	55	0.000000e+00
7	56	4.719267e-01
7	57	6.049933e-01
7	58	5.890610e-01
7	59	6.353645e-01
7	60	6.753266e-01
7	61	5.577348e-01
7	62	5.967117e-01
7	63	5.656502e-01
7	64	3.620517e-01
7	65	0.000000e+00
7	66	0.000000e+00
7	67	3.665430e-01
7	68	5.119236e-01
7	69	5.172065e-01
7	70	4.258753e-01
7	71	3.050962e-01
7	72	3.204120e-01
7	73	-7.587762e-02
7	74	3.451966e-02
7	75	-3.570300e-03
7	76	0.000000e+00
7	77	0.000000e+00
7	78	3.776269e-01
7	79	5.261490e-01
7	80	6.464983e-01
7	81	7.057738e-01
7	82	7.555366e-01
7	83	7.563230e-01
7	84	6.995130e-01
7	85	6.025117e-01
7	86	4.845921e-01
7	87	0.000000e+00
7	88	0.000000e+00
7	89	4.376639e-01
7	90	5.650814e-01
7	91	6.523765e-01
7	92	6.435200e-01
7	93	6.351741e-01
7	94	5.711848e-01
7	95	5.035847e-01
7	96	4.227639e-01
7	97	2.124026e-01
7	98	0.000000e+00
7	99	0.000000e+00
7	100	0.000000e+00
8	0	0.000000e+00
8	1	5.592896e-01
8	2	6.697001e-01
8	3	7.532299e-01
8	4	7.797563e-01
8	5	7.818114e-01
8	6	8.266735e-01
8	7	8.895535e-01
8	8	1.000000e+00
8	9	7.980056e-01
8	10	5.874085e-01
8	11	0.000000e+00
8	12	5.505460e-01
8	13	6.696504e-01
8	14	7.542366e-01
8	15	7.810588e-01
8	16	7.820852e-01
8	17	8.245815e-01
8	18	8.869479e-01
8	19	9.826396e-01
8	20	7.629548e-01
8	21	2.345400e-01
8	22	0.000000e+00
8	23	5.601071e-01
8	24	6.675053e-01
8	25	7.516317e-01
8	26	7.773936e-01
8	27	7.813095e-01
8	28	8.275524e-01
8	29	8.887109e-01
8	30	9.852707e-01
8	31	7.806146e-01
8	32	3.521632e-01
8	33	0.000000e+00
8	34	5.602994e-01
8	35	6.609547e-01
8	36	7.443832e-01
8	37	7.704932e-01
8	38	7.770601e-01
8	39	8.258259e-01
8	40	8.848187e-01
8	41	9.797231e-01
8	42	7.113676e-01
8	43	3.226275e-01
8	44	0.000000e+00
8	45	5.590430e-01
8	46	6.684722e-01
8	47	7.526124e-01
8	48	7.787501e-01
8	49	7.817386e-01
8	50	8.276334e-01
8	51	8.890268e-01
8	52	9.857467e-01
8	53	7.884681e-01
8	54	3.356580e-01
8	55	0.000000e+00
8	56	4.384873e-01
8	57	5.711544e-01
8	58	5.851099e-01
8	59	5.785757e-01
8	60	5.955595e-01
8	61	4.916784e-01
8	62	5.018296e-01
8	63	5.547844e-01
8	64	3.766430e-01
8	65	0.000000e+00
8	66	0.000000e+00
8	67	3.658044e-01
8	68	5.175831e-01
8	69	4.786865e-01
8	70	3.606924e-01
8	71	2.714260e-01
8	72	3.132669e-01
8	73	-5.219534e-02
8	74	7.445961e-02
8	75	2.182266e-03
8	76	0.000000e+00
8	77	0.000000e+00
8	78	3.097338e-01
8	79	4.170528e-01
8	80	5.905718e-01
8	81	5.887435e-01
8	82	6.223155e-01
8	83	6.091367e-01
8	84	6.071330e-01
8	85	5.547537e-01
8	86	4.828388e-01
8	87	0.000000e+00
8	88	0.000000e+00
8	89	4.089573e-01
8	90	5.161984e-01
8	91	5.298027e-01
8	92	4.674461e-01
8	93	5.018512e-01
8	94	3.990670e-01
8	95	3.096717e-01
8	96	3.325967e-01
8	97	2.010187e-01
8	98	0.000000e+00
8	99	0.000000e+00
8	100	0.000000e+00
9	0	0.000000e+00
9	1	3.443459e-01
9	2	4.710593e-01
9	3	5.741612e-01
9	4	5.995576e-01
9	5	6.371878e-01
9	6	6.713494e-01
9	7	7.069373e-01
9	8	7.980056e-01
9	9	1.000000e+00
9	10	6.079250e-01
9	11	0.000000e+00
9	12	3.369164e-01
9	13	4.692177e-01
9	14	5.745376e-01
9	15	6.014759e-01
9	16	6.374646e-01
9	17	6.677513e-01
9	18	7.055859e-01
9	19	7.905416e-01
9	20	7.308539e-01
9	21	2.423782e-01
9	22	0.000000e+00
9	23	3.466793e-01
9	24	4.719005e-01
9	25	5.744826e-01
9	26	5.970956e-01
9	27	6.367599e-01
9	28	6.729279e-01
9	29	7.063143e-01
9	30	7.990382e-01
9	31	7.536542e-01
9	32	3.725106e-01
9	33	0.000000e+00
9	34	3.496095e-01
9	35	4.700715e-01
9	36	5.704682e-01
9	37	5.910639e-01
9	38	6.334543e-01
9	39	6.736732e-01
9	40	7.027013e-01
9	41	7.992268e-01
9	42	6.914764e-01
9	43	3.466570e-01
9	44	0.000000e+00
9	45	3.452331e-01
9	46	4.718588e-01
9	47	5.750505e-01
9	48	5.985577e-01
9	49	6.371586e-01
9	50	6.724074e-01
9	51	7.067312e-01
9	52	7.984135e-01
9	53	7.600107e-01
9	54	3.534670e-01
9	55	0.000000e+00
9	56	2.926628e-01
9	57	4.240853e-01
9	58	4.582259e-01
9	59	4.402712e-01
9	60	4.709064e-01
9	61	3.848343e-01
9	62	4.027507e-01
9	63	4.686202e-01
9	64	3.462587e-01
9	65	0.000000e+00
9	66	0.000000e+00
9	67	2.757480e-01
9	68	3.784079e-01
9	69	3.554071e-01
9	70	2.591276e-01
9	71	2.151173e-01
9	72	2.122376e-01
9	73	-1.214210e-01
9	74	-4.125054e-02
9	75	1.391969e-03
9	76	0.000000e+00
9	77	0.000000e+00
9	78	1.834444e-01
9	79	2.789708e-01
9	80	4.582061e-01
9	81	4.713846e-01
9	82	4.979374e-01
9	83	4.755686e-01
9	84	4.357553e-01
9	85	3.590630e-01
9	86	4.335898e-01
9	87	0.000000e+00
9	88	0.000000e+00
9	89	2.843759e-01
9	90	3.825590e-01
9	91	4.167709e-01
9	92	3.949598e-01
9	93	3.800139e-01
9	94	2.605746e-01
9	95	1.526420e-01
9	96	1.236502e-01
9	97	2.014449e-01
9	98	0.000000e+00
9	99	0.000000e+00
9	100	0.000000e+00
10	0	0.000000e+00
10	1	2.081037e-01
10	2	3.355633e-01
10	3	4.445440e-01
10	4	4.660311e-01
10	5	5.020406e-01
10	6	5.201894e-01
10	7	5.137422e-01
10	8	5.874085e-01
10	9	6.079250e-01
10	10	1.000000e+00
10	11	0.000000e+00
10	12	2.006999e-01
10	13	3.336207e-01
10	14	4.448335e-01
10	15	4.681477e-01
10	16	5.031454e-01
10	17	5.180522e-01
10	18	5.168135e-01
10	19	5.833872e-01
10	20	5.763597e-01
10	21	2.338797e-01
10	22	0.000000e+00
10	23	2.111421e-01
10	24	3.375548e-01
10	25	4.452571e-01
10	26	4.634601e-01
10	27	5.010537e-01
10	28	5.208673e-01
10	29	5.119437e-01
10	30	5.870237e-01
10	31	5.916343e-01
10	32	3.390296e-01
10	33	0.000000e+00
10	34	2.163162e-01
10	35	3.374267e-01
10	36	4.424699e-01
10	37	4.582006e-01
10	38	4.975363e-01
10	39	5.207359e-01
10	40	5.050253e-01
10	41	5.859430e-01
10	42	5.416620e-01
10	43	3.029791e-01
10	44	0.000000e+00
10	45	2.094026e-01
10	46	3.371483e-01
10	47	4.456217e-01
10	48	4.649320e-01
10	49	5.016505e-01
10	50	5.206675e-01
10	51	5.132217e-01
10	52	5.871988e-01
10	53	5.974549e-01
10	54	3.253779e-01
10	55	0.000000e+00
10	56	1.992557e-01
10	57	3.117967e-01
10	58	3.430481e-01
10	59	3.274249e-01
10	60	3.702006e-01
10	61	2.883026e-01
10	62	3.283342e-01
10	63	4.147012e-01
10	64	2.924160e-01
10	65	0.000000e+00
10	66	0.000000e+00
10	67	2.068896e-01
10	68	2.604279e-01
10	69	2.474653e-01
10	70	1.710228e-01
10	71	1.165859e-01
10	72	9.673041e-02
10	73	-1.508517e-01
10	74	-1.077341e-01
10	75	-9.688255e-03
10	76	0.000000e+00
10	77	0.000000e+00
10	78	7.718091e-02
10	79	1.595512e-01
10	80	3.193764e-01
10	81	3.150781e-01
10	82	3.351216e-01
10	83	3.302552e-01
10	84	3.100617e-01
10	85	2.322836e-01
10	86	3.705123e-01
10	87	0.000000e+00
10	88	0.000000e+00
10	89	1.627344e-01
10	90	2.414866e-01
10	91	2.784569e-01
10	92	2.807518e-01
10	93	2.592253e-01
10	94	1.637757e-01
10	95	7.259973e-02
10	96	2.577378e-02
10	97	1.641941e-01
10	98	0.000000e+00
10	99	0.000000e+00
10	100	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00
11	12	0.000000e+00
11	13	0.000000e+00
11	14	0.000000e+00
11	15	0.000000e+00
11	16	0.000000e+00
11	17	0.000000e+00
11	18	0.000000e+00
11	19	0.000000e+00
11	20	0.000000e+00
11	21	0.000000e+00
11	22	0.000000e+00
11	23	0.000000e+00
11	24	0.000000e+00
11	25	0.000000e+00
11	26	0.000000e+00
11	27	0.000000e+00
11	28	0.000000e+00
11	29	0.000000e+00
11	30	0.000000e+00
11	31	0.000000e+00
11	32	0.000000e+00
11	33	0.000000e+00
11	34	0.000000e+00
11	35	0.000000e+00
11	36	0.000000e+00
11	37	0.000000e+00
11	38	0.000000e+00
11	39	0.000000e+00
11	40	0.000000e+00
11	41	0.000000e+00
11	42	0.000000e+00
11	43	0.000000e+00
11	44	0.000000e+00
11	45	0.000000e+00
11	46	0.000000e+00
11	47	0.000000e+00
11	48	0.000000e+00
11	49	0.000000e+00
11	50	0.000000e+00
11	51	0.000000e+00
11	52	0.000000e+00
11	53	0.000000e+00
11	54	0.000000e+00
11	55	0.000000e+00
11	56	0.000000e+00
11	57	0.000000e+00
11	58	0.000000e+00
11	59	0.000000e+00
11	60	0.000000e+00
11	61	0.000000e+00
11	62	0.000000e+00
11	63	0.000000e+00
11	64	0.000000e+00
11	65	0.000000e+00
11	66	0.000000e+00
11	67	0.000000e+00
11	68	0.000000e+00
11	69	0.000000e+00
11	70	0.000000e+00
11	71	0.000000e+00
11	72	0.000000e+00
11	73	0.000000e+00
11	74	0.000000e+00
11	75	0.000000e+00
11	76	0.000000e+00
11	77	0.000000e+00
11	78	0.000000e+00
11	79	0.000000e+00
11	80	0.000000e+00
11	81	0.000000e+00
11	82	0.000000e+00
11	83	0.000000e+00
11	84	0.000000e+00
11	85	0.000000e+00
11	86	0.000000e+00
11	87	0.000000e+00
11	88	0.000000e+00
11	89	0.000000e+00
11	90	0.000000e+00
11	91	0.000000e+00
11	92	0.000000e+00
11	93	0.000000e+00
11	94	0.000000e+00
11	95	0.000000e+00
11	96	0.000000e+00
11	97	0.000000e+00
11	98	0.000000e+00
11	99	0.000000e+00
11	100	0.000000e+00
12	0	0.000000e+00
12	1	9.748360e-01
12	2	9.199431e-01
12	3	7.807759e-01
12	4	6.660240e-01
12	5	5.805814e-01
12	6	5.985535e-01
12	7	6.113799e-01
12	8	5.505460e-01
12	9	3.369164e-01
12	10	2.006999e-01
12	11	0.000000e+00
12	12	1.000000e+00
12	13	9.233980e-01
12	14	7.803153e-01
12	15	6.657119e-01
12	16	5.801081e-01
12	17	6.007422e-01
12	18	6.055507e-01
12	19	5.553759e-01
12	20	3.370386e-01
12	21	1.075648e-01
12	22	0.000000e+00
12	23	9.736776e-01
12	24	9.172691e-01
12	25	7.802991e-01
12	26	6.683393e-01
12	27	5.830334e-01
12	28	5.993916e-01
12	29	6.139285e-01
12	30	5.493326e-01
12	31	3.341040e-01
12	32	1.467552e-01
12	33	0.000000e+00
12	34	9.605686e-01
12	35	9.067107e-01
12	36	7.752329e-01
12	37	6.651625e-01
12	38	5.816457e-01
12	39	5.946468e-01
12	40	6.162158e-01
12	41	5.397273e-01
12	42	2.965496e-01
12	43	1.251725e-01
12	44	0.000000e+00
12	45	9.754487e-01
12	46	9.192642e-01
12	47	7.806873e-01
12	48	6.681251e-01
12	49	5.826391e-01
12	50	6.002182e-01
12	51	6.127007e-01
12	52	5.507415e-01
12	53	3.395071e-01
12	54	1.426072e-01
12	55	0.000000e+00
12	56	7.004854e-01
12	57	7.421283e-01
12	58	6.249620e-01
12	59	5.491466e-01
12	60	5.407759e-01
12	61	4.663514e-01
12	62	4.741801e-01
12	63	4.136240e-01
12	64	2.351381e-01
12	65	0.000000e+00
12	66	0.000000e+00
12	67	5.362491e-01
12	68	6.193164e-01
12	69	5.753043e-01
12	70	4.170018e-01
12	71	3.050452e-01
12	72	3.391527e-01
12	73	1.932163e-01
12	74	1.529058e-01
12	75	-1.329788e-02
12	76	0.000000e+00
12	77	0.000000e+00
12	78	7.043376e-01
12	79	7.963025e-01
12	80	7.576261e-01
12	81	6.724184e-01
12	82	6.293946e-01
12	83	6.031955e-01
12	84	6.152552e-01
12	85	6.063577e-01
12	86	3.392136e-01
12	87	0.000000e+00
12	88	0.000000e+00
12	89	6.067825e-01
12	90	7.104116e-01
12	91	6.975080e-01
12	92	6.066343e-01
12	93	5.941746e-01
12	94	5.046275e-01
12	95	5.058445e-01
12	96	4.960178e-01
12	97	2.124715e-01
12	98	0.000000e+00
12	99	0.000000e+00
12	100	0.000000e+00
13	0	0.000000e+00
13	1	9.272657e-01
13	2	9.886457e-01
13	3	9.367977e-01
13	4	8.471111e-01
13	5	7.767877e-01
13	6	7.816461e-01
13	7	7.738588e-01
13	8	6.696504e-01
13	9	4.692177e-01
13	10	3.336207e-01
13	11	0.000000e+00
13	12	9.233980e-01
13	13	1.000000e+00
13	14	9.363931e-01
13	15	8.466047e-01
13	16	7.755764e-01
13	17	7.833559e-01
13	18	7.713449e-01
13	19	6.733801e-01
13	20	4.660542e-01
13	21	1.528697e-01
13	22	0.000000e+00
13	23	9.286042e-01
13	24	9.878176e-01
13	25	9.362109e-01
13	26	8.485236e-01
13	27	7.785568e-01
13	28	7.824496e-01
13	29	7.746654e-01
13	30	6.684696e-01
13	31	4.600508e-01
13	32	2.067636e-01
13	33	0.000000e+00
13	34	9.204988e-01
13	35	9.789500e-01
13	36	9.303367e-01
13	37	8.444844e-01
13	38	7.770806e-01
13	39	7.774683e-01
13	40	7.721417e-01
13	41	6.591393e-01
13	42	4.066805e-01
13	43	1.751162e-01
13	44	0.000000e+00
13	45	9.289882e-01
13	46	9.891888e-01
13	47	9.368713e-01
13	48	8.486817e-01
13	49	7.782728e-01
13	50	7.832621e-01
13	51	7.744872e-01
13	52	6.700418e-01
13	53	4.682560e-01
13	54	2.012811e-01
13	55	0.000000e+00
13	56	6.558611e-01
13	57	7.597480e-01
13	58	6.734511e-01
13	59	6.347678e-01
13	60	6.469911e-01
13	61	5.344307e-01
13	62	5.754937e-01
13	63	5.348348e-01
13	64	2.903324e-01
13	65	0.000000e+00
13	66	0.000000e+00
13	67	5.214359e-01
13	68	6.495649e-01
13	69	5.935321e-01
13	70	4.310612e-01
13	71	2.951761e-01
13	72	3.159662e-01
13	73	9.495164e-02
13	74	6.012687e-02
13	75	-1.493269e-02
13	76	0.000000e+00
13	77	0.000000e+00
13	78	5.998626e-01
13	79	7.340547e-01
13	80	7.979880e-01
13	81	7.227223e-01
13	82	7.058480e-01
13	83	6.845022e-01
13	84	6.711604e-01
13	85	6.237376e-01
13	86	4.154508e-01
13	87	0.000000e+00
13	88	0.000000e+00
13	89	5.704576e-01
13	90	6.957691e-01
13	91	7.286821e-01
13	92	6.654887e-01
13	93	6.521688e-01
13	94	5.430256e-01
13	95	5.261733e-01
13	96	4.667743e-01
13	97	2.439914e-01
13	98	0.000000e+00
13	99	0.000000e+00
13	100	0.000000e+00
14	0	0.000000e+00
14	1	7.867047e-01
14	2	9.356357e-01
14	3	9.885521e-01
14	4	9.547955e-01
14	5	9.112518e-01
14	6	9.062283e-01
14	7	8.808263e-01
14	8	7.542366e-01
14	9	5.745376e-01
14	10	4.448335e-01
14	11	0.000000e+00
14	12	7.803153e-01
14	13	9.363931e-01
14	14	1.000000e+00
14	15	9.543687e-01
14	16	9.106889e-01
14	17	9.078210e-01
14	18	8.824319e-01
14	19	7.577405e-01
14	20	5.685542e-01
14	21	1.952453e-01
14	22	0.000000e+00
14	23	7.892869e-01
14	24	9.360589e-01
14	25	9.879781e-01
14	26	9.549827e-01
14	27	9.117864e-01
14	28	9.062359e-01
14	29	8.798385e-01
14	30	7.525873e-01
14	31	5.597303e-01
14	32	2.590969e-01
14	33	0.000000e+00
14	34	7.856996e-01
14	35	9.287204e-01
14	36	9.813296e-01
14	37	9.500483e-01
14	38	9.089390e-01
14	39	9.005743e-01
14	40	8.721140e-01
14	41	7.429538e-01
14	42	4.935390e-01
14	43	2.159728e-01
14	44	0.000000e+00
14	45	7.886758e-01
14	46	9.370301e-01
14	47	9.888541e-01
14	48	9.555282e-01
14	49	9.119529e-01
14	50	9.071469e-01
14	51	8.808003e-01
14	52	7.544698e-01
14	53	5.703050e-01
14	54	2.532435e-01
14	55	0.000000e+00
14	56	5.602693e-01
14	57	7.022335e-01
14	58	6.534418e-01
14	59	6.544490e-01
14	60	6.914160e-01
14	61	5.526270e-01
14	62	6.168721e-01
14	63	6.001819e-01
14	64	3.255488e-01
14	65	0.000000e+00
14	66	0.000000e+00
14	67	4.551853e-01
14	68	5.829143e-01
14	69	5.537837e-01
14	70	4.143524e-01
14	71	2.733702e-01
14	72	2.824503e-01
14	73	-1.826809e-02
14	74	-9.260898e-03
14	75	-1.917884e-02
14	76	0.000000e+00
14	77	0.000000e+00
14	78	4.625324e-01
14	79	6.037086e-01
14	80	7.432359e-01
14	81	7.085826e-01
14	82	7.252058e-01
14	83	7.150793e-01
14	84	6.845644e-01
14	85	5.975210e-01
14	86	4.529189e-01
14	87	0.000000e+00
14	88	0.000000e+00
14	89	4.916648e-01
14	90	6.181498e-01
14	91	6.771654e-01
14	92	6.492187e-01
14	93	6.540700e-01
14	94	5.496404e-01
14	95	5.101173e-01
14	96	4.161594e-01
14	97	2.444061e-01
14	98	0.000000e+00
14	99	0.000000e+00
14	100	0.000000e+00
15	0	0.000000e+00
15	1	6.715772e-01
15	2	8.432906e-01
15	3	9.529509e-01
15	4	9.895078e-01
15	5	9.710808e-01
15	6	9.644682e-01
15	7	9.323576e-01
15	8	7.810588e-01
15	9	6.014759e-01
15	10	4.681477e-01
15	11	0.000000e+00
15	12	6.657119e-01
15	13	8.466047e-01
15	14	9.543687e-01
15	15	1.000000e+00
15	16	9.713814e-01
15	17	9.660044e-01
15	18	9.356494e-01
15	19	7.862015e-01
15	20	5.953735e-01
15	21	1.974558e-01
15	22	0.000000e+00
15	23	6.738769e-01
15	24	8.426756e-01
15	25	9.521896e-01
15	26	9.889701e-01
15	27	9.707573e-01
15	28	9.635641e-01
15	29	9.307424e-01
15	30	7.782794e-01
15	31	5.839659e-01
15	32	2.571184e-01
15	33	0.000000e+00
15	34	6.711978e-01
15	35	8.332216e-01
15	36	9.445122e-01
15	37	9.835339e-01
15	38	9.667184e-01
15	39	9.573837e-01
15	40	9.209516e-01
15	41	7.668897e-01
15	42	5.130238e-01
15	43	2.108364e-01
15	44	0.000000e+00
15	45	6.732231e-01
15	46	8.443141e-01
15	47	9.533795e-01
15	48	9.896736e-01
15	49	9.712878e-01
15	50	9.645981e-01
15	51	9.321402e-01
15	52	7.807372e-01
15	53	5.955088e-01
15	54	2.523341e-01
15	55	0.000000e+00
15	56	4.916231e-01
15	57	6.343795e-01
15	58	6.010590e-01
15	59	6.463118e-01
15	60	6.999663e-01
15	61	5.641434e-01
15	62	6.281093e-01
15	63	6.020304e-01
15	64	3.427651e-01
15	65	0.000000e+00
15	66	0.000000e+00
15	67	3.929252e-01
15	68	5.027622e-01
15	69	5.073557e-01
15	70	4.180790e-01
15	71	2.775548e-01
15	72	2.904508e-01
15	73	-7.236891e-02
15	74	-1.368271e-02
15	75	-2.101732e-02
15	76	0.000000e+00
15	77	0.000000e+00
15	78	3.898251e-01
15	79	5.287653e-01
15	80	6.659364e-01
15	81	6.966725e-01
15	82	7.392094e-01
15	83	7.377984e-01
15	84	7.030206e-01
15	85	5.971305e-01
15	86	4.666267e-01
15	87	0.000000e+00
15	88	0.000000e+00
15	89	4.366573e-01
15	90	5.506565e-01
15	91	6.303211e-01
15	92	6.291065e-01
15	93	6.538861e-01
15	94	5.837944e-01
15	95	5.370615e-01
15	96	4.315302e-01
15	97	2.256876e-01
15	98	0.000000e+00
15	99	0.000000e+00
15	100	0.000000e+00
16	0	0.000000e+00
16	1	5.872349e-01
16	2	7.725505e-01
16	3	9.103874e-01
16	4	9.727829e-01
16	5	9.925978e-01
16	6	9.865650e-01
16	7	9.515748e-01
16	8	7.820852e-01
16	9	6.374646e-01
16	10	5.031454e-01
16	11	0.000000e+00
16	12	5.801081e-01
16	13	7.755764e-01
16	14	9.106889e-01
16	15	9.713814e-01
16	16	1.000000e+00
16	17	9.858806e-01
16	18	9.543063e-01
16	19	7.855740e-01
16	20	6.268624e-01
16	21	1.974363e-01
16	22	0.000000e+00
16	23	5.902972e-01
16	24	7.723946e-01
16	25	9.106987e-01
16	26	9.724537e-01
16	27	9.923107e-01
16	28	9.859134e-01
16	29	9.500849e-01
16	30	7.797720e-01
16	31	6.193675e-01
16	32	2.733206e-01
16	33	0.000000e+00
16	34	5.901560e-01
16	35	7.637703e-01
16	36	9.047366e-01
16	37	9.682523e-01
16	38	9.889398e-01
16	39	9.816702e-01
16	40	9.408334e-01
16	41	7.699740e-01
16	42	5.475269e-01
16	43	2.358723e-01
16	44	0.000000e+00
16	45	5.890937e-01
16	46	7.739078e-01
16	47	9.115338e-01
16	48	9.728475e-01
16	49	9.927017e-01
16	50	9.864076e-01
16	51	9.514071e-01
16	52	7.819101e-01
16	53	6.305140e-01
16	54	2.647800e-01
16	55	0.000000e+00
16	56	4.386566e-01
16	57	5.800205e-01
16	58	5.567593e-01
16	59	6.151305e-01
16	60	6.749181e-01
16	61	5.459452e-01
16	62	6.161575e-01
16	63	5.819674e-01
16	64	3.535977e-01
16	65	0.000000e+00
16	66	0.000000e+00
16	67	3.517726e-01
16	68	4.527699e-01
16	69	4.752087e-01
16	70	3.920870e-01
16	71	2.532407e-01
16	72	2.622209e-01
16	73	-1.357634e-01
16	74	-5.207019e-02
16	75	-1.855487e-02
16	76	0.000000e+00
16	77	0.000000e+00
16	78	3.452315e-01
16	79	4.942004e-01
16	80	6.181072e-01
16	81	6.875764e-01
16	82	7.360642e-01
16	83	7.410677e-01
16	84	6.789840e-01
16	85	5.508569e-01
16	86	4.773541e-01
16	87	0.000000e+00
16	88	0.000000e+00
16	89	3.918362e-01
16	90	5.173695e-01
16	91	6.229070e-01
16	92	6.499240e-01
16	93	6.312953e-01
16	94	5.820039e-01
16	95	5.128685e-01
16	96	3.755229e-01
16	97	2.096339e-01
16	98	0.000000e+00
16	99	0.000000e+00
16	100	0.000000e+00
17	0	0.000000e+00
17	1	6.075257e-01
17	2	7.798861e-01
17	3	9.071914e-01
17	4	9.665280e-01
17	5	9.860043e-01
17	6	9.899630e-01
17	7	9.682100e-01
17	8	8.245815e-01
17	9	6.677513e-01
17	10	5.180522e-01
17	11	0.000000e+00
17	12	6.007422e-01
17	13	7.833559e-01
17	14	9.078210e-01
17	15	9.660044e-01
17	16	9.858806e-01
17	17	1.000000e+00
17	18	9.699104e-01
17	19	8.277310e-01
17	20	6.549718e-01
17	21	2.006286e-01
17	22	0.000000e+00
17	23	6.102165e-01
17	24	7.792048e-01
17	25	9.073907e-01
17	26	9.658868e-01
17	27	9.857331e-01
17	28	9.895968e-01
17	29	9.670673e-01
17	30	8.222016e-01
17	31	6.494576e-01
17	32	2.841594e-01
17	33	0.000000e+00
17	34	6.094146e-01
17	35	7.699414e-01
17	36	9.010311e-01
17	37	9.607822e-01
17	38	9.820609e-01
17	39	9.855238e-01
17	40	9.588503e-01
17	41	8.123001e-01
17	42	5.760026e-01
17	43	2.495975e-01
17	44	0.000000e+00
17	45	6.092034e-01
17	46	7.808910e-01
17	47	9.082909e-01
17	48	9.665177e-01
17	49	9.861699e-01
17	50	9.900566e-01
17	51	9.681782e-01
17	52	8.243008e-01
17	53	6.605594e-01
17	54	2.739952e-01
17	55	0.000000e+00
17	56	4.607005e-01
17	57	6.011172e-01
17	58	5.772512e-01
17	59	6.246748e-01
17	60	6.818665e-01
17	61	5.624486e-01
17	62	6.265023e-01
17	63	5.941430e-01
17	64	3.761157e-01
17	65	0.000000e+00
17	66	0.000000e+00
17	67	3.652160e-01
17	68	4.836923e-01
17	69	4.918583e-01
17	70	4.005731e-01
17	71	2.647510e-01
17	72	2.785394e-01
17	73	-1.254976e-01
17	74	-3.361990e-02
17	75	-1.486169e-02
17	76	0.000000e+00
17	77	0.000000e+00
17	78	3.607052e-01
17	79	5.100724e-01
17	80	6.347558e-01
17	81	6.984554e-01
17	82	7.497695e-01
17	83	7.545011e-01
17	84	6.995602e-01
17	85	5.813858e-01
17	86	4.980914e-01
17	87	0.000000e+00
17	88	0.000000e+00
17	89	4.103677e-01
17	90	5.393297e-01
17	91	6.385645e-01
17	92	6.537922e-01
17	93	6.356375e-01
17	94	5.843145e-01
17	95	5.137556e-01
17	96	3.984212e-01
17	97	2.191792e-01
17	98	0.000000e+00
17	99	0.000000e+00
17	100	0.000000e+00
18	0	0.000000e+00
18	1	6.120501e-01
18	2	7.680646e-01
18	3	8.813936e-01
18	4	9.358220e-01
18	5	9.551707e-01
18	6	9.715098e-01
18	7	9.874800e-01
18	8	8.869479e-01
18	9	7.055859e-01
18	10	5.168135e-01
18	11	0.000000e+00
18	12	6.055507e-01
18	13	7.713449e-01
18	14	8.824319e-01
18	15	9.356494e-01
18	16	9.543063e-01
18	17	9.699104e-01
18	18	1.000000e+00
18	19	8.880262e-01
18	20	6.886451e-01
18	21	1.924946e-01
18	22	0.000000e+00
18	23	6.144431e-01
18	24	7.667622e-01
18	25	8.810904e-01
18	26	9.353568e-01
18	27	9.553701e-01
18	28	9.719251e-01
18	29	9.868733e-01
18	30	8.854900e-01
18	31	6.883000e-01
18	32	2.858229e-01
18	33	0.000000e+00
18	34	6.131811e-01
18	35	7.575639e-01
18	36	8.742944e-01
18	37	9.300601e-01
18	38	9.525307e-01
18	39	9.690530e-01
18	40	9.810656e-01
18	41	8.769908e-01
18	42	6.144661e-01
18	43	2.598344e-01
18	44	0.000000e+00
18	45	6.135313e-01
18	46	7.684901e-01
18	47	8.821111e-01
18	48	9.359709e-01
18	49	9.555460e-01
18	50	9.721258e-01
18	51	9.875307e-01
18	52	8.870150e-01
18	53	6.986882e-01
18	54	2.730199e-01
18	55	0.000000e+00
18	56	4.683066e-01
18	57	6.020751e-01
18	58	5.871267e-01
18	59	6.339910e-01
18	60	6.762860e-01
18	61	5.576818e-01
18	62	5.995674e-01
18	63	5.720066e-01
18	64	3.644599e-01
18	65	0.000000e+00
18	66	0.000000e+00
18	67	3.631341e-01
18	68	5.065083e-01
18	69	5.126341e-01
18	70	4.227927e-01
18	71	2.989624e-01
18	72	3.152636e-01
18	73	-8.226503e-02
18	74	2.887242e-02
18	75	-4.727226e-03
18	76	0.000000e+00
18	77	0.000000e+00
18	78	3.704693e-01
18	79	5.183248e-01
18	80	6.406945e-01
18	81	6.990629e-01
18	82	7.514345e-01
18	83	7.544529e-01
18	84	6.988225e-01
18	85	6.006941e-01
18	86	4.855016e-01
18	87	0.000000e+00
18	88	0.000000e+00
18	89	4.309269e-01
18	90	5.571732e-01
18	91	6.449396e-01
18	92	6.371694e-01
18	93	6.318652e-01
18	94	5.701526e-01
18	95	5.041872e-01
18	96	4.223350e-01
18	97	2.133167e-01
18	98	0.000000e+00
18	99	0.000000e+00
18	100	0.000000e+00
19	0	0.000000e+00
19	1	5.622676e-01
19	2	6.715546e-01
19	3	7.553513e-01
19	4	7.839100e-01
19	5	7.844098e-01
19	6	8.287614e-01
19	7	8.893017e-01
19	8	9.826396e-01
19	9	7.905416e-01
19	10	5.833872e-01
19	11	0.000000e+00
19	12	5.553759e-01
19	13	6.733801e-01
19	14	7.577405e-01
19	15	7.862015e-01
19	16	7.855740e-01
19	17	8.277310e-01
19	18	8.880262e-01
19	19	1.000000e+00
19	20	7.567449e-01
19	21	2.338704e-01
19	22	0.000000e+00
19	23	5.642989e-01
19	24	6.703362e-01
19	25	7.545220e-01
19	26	7.822657e-01
19	27	7.843322e-01
19	28	8.300127e-01
19	29	8.889436e-01
19	30	9.817714e-01
19	31	7.729482e-01
19	32	3.472394e-01
19	33	0.000000e+00
19	34	5.640615e-01
19	35	6.631944e-01
19	36	7.468360e-01
19	37	7.751811e-01
19	38	7.797454e-01
19	39	8.278176e-01
19	40	8.843805e-01
19	41	9.748256e-01
19	42	7.034390e-01
19	43	3.156572e-01
19	44	0.000000e+00
19	45	5.633639e-01
19	46	6.714836e-01
19	47	7.556118e-01
19	48	7.836818e-01
19	49	7.848518e-01
19	50	8.302209e-01
19	51	8.894127e-01
19	52	9.826120e-01
19	53	7.810183e-01
19	54	3.316878e-01
19	55	0.000000e+00
19	56	4.421648e-01
19	57	5.733846e-01
19	58	5.851673e-01
19	59	5.805187e-01
19	60	5.990595e-01
19	61	4.963578e-01
19	62	5.069917e-01
19	63	5.597663e-01
19	64	3.815741e-01
19	65	0.000000e+00
19	66	0.000000e+00
19	67	3.643087e-01
19	68	5.163040e-01
19	69	4.804387e-01
19	70	3.648548e-01
19	71	2.717504e-01
19	72	3.189204e-01
19	73	-5.118209e-02
19	74	7.776750e-02
19	75	6.925963e-04
19	76	0.000000e+00
19	77	0.000000e+00
19	78	3.131734e-01
19	79	4.212676e-01
19	80	5.907499e-01
19	81	5.904990e-01
19	82	6.264050e-01
19	83	6.151269e-01
19	84	6.165349e-01
19	85	5.642320e-01
19	86	4.853288e-01
19	87	0.000000e+00
19	88	0.000000e+00
19	89	4.112494e-01
19	90	5.188438e-01
19	91	5.319040e-01
19	92	4.703357e-01
19	93	5.052466e-01
19	94	4.088806e-01
19	95	3.227167e-01
19	96	3.474015e-01
19	97	2.022086e-01
19	98	0.000000e+00
19	99	0.000000e+00
19	100	0.000000e+00
20	0	0.000000e+00
20	1	3.433976e-01
20	2	4.672377e-01
20	3	5.678863e-01
20	4	5.931143e-01
20	5	6.262926e-01
20	6	6.577802e-01
20	7	6.895564e-01
20	8	7.629548e-01
20	9	7.308539e-01
20	10	5.763597e-01
20	11	0.000000e+00
20	12	3.370386e-01
20	13	4.660542e-01
20	14	5.685542e-01
20	15	5.953735e-01
20	16	6.268624e-01
20	17	6.549718e-01
20	18	6.886451e-01
20	19	7.567449e-01
20	20	1.000000e+00
20	21	2.314061e-01
20	22	0.000000e+00
20	23	3.463241e-01
20	24	4.688090e-01
20	25	5.686072e-01
20	26	5.911767e-01
20	27	6.261352e-01
20	28	6.595059e-01
20	29	6.893036e-01
20	30	7.638432e-01
20	31	7.148541e-01
20	32	3.522923e-01
20	33	0.000000e+00
20	34	3.487952e-01
20	35	4.669772e-01
20	36	5.647315e-01
20	37	5.852193e-01
20	38	6.228586e-01
20	39	6.597474e-01
20	40	6.856741e-01
20	41	7.633539e-01
20	42	6.524741e-01
20	43	3.257841e-01
20	44	0.000000e+00
20	45	3.449652e-01
20	46	4.687584e-01
20	47	5.691478e-01
20	48	5.925658e-01
20	49	6.265272e-01
20	50	6.590774e-01
20	51	6.897229e-01
20	52	7.634399e-01
20	53	7.218739e-01
20	54	3.348872e-01
20	55	0.000000e+00
20	56	2.912582e-01
20	57	4.193265e-01
20	58	4.462668e-01
20	59	4.310034e-01
20	60	4.647190e-01
20	61	3.842808e-01
20	62	4.022074e-01
20	63	4.567151e-01
20	64	3.364978e-01
20	65	0.000000e+00
20	66	0.000000e+00
20	67	2.683008e-01
20	68	3.713914e-01
20	69	3.504446e-01
20	70	2.579145e-01
20	71	2.161671e-01
20	72	2.122307e-01
20	73	-1.065902e-01
20	74	-3.716798e-02
20	75	-1.099045e-03
20	76	0.000000e+00
20	77	0.000000e+00
20	78	1.866688e-01
20	79	2.772099e-01
20	80	4.509179e-01
20	81	4.649832e-01
20	82	4.952401e-01
20	83	4.754290e-01
20	84	4.392649e-01
20	85	3.649424e-01
20	86	4.218888e-01
20	87	0.000000e+00
20	88	0.000000e+00
20	89	2.825590e-01
20	90	3.797589e-01
20	91	4.150649e-01
20	92	3.934590e-01
20	93	3.856215e-01
20	94	2.720777e-01
20	95	1.729519e-01
20	96	1.465698e-01
20	97	2.006503e-01
20	98	0.000000e+00
20	99	0.000000e+00
20	100	0.000000e+00
21	0	0.000000e+00
21	1	1.080634e-01
21	2	1.515157e-01
21	3	1.935846e-01
21	4	1.949873e-01
21	5	1.954231e-01
21	6	1.995548e-01
21	7	1.900924e-01
21	8	2.345400e-01
21	9	2.423782e-01
21	10	2.338797e-01
21	11	0.000000e+00
21	12	1.075648e-01
21	13	1.528697e-01
21	14	1.952453e-01
21	15	1.974558e-01
21	16	1.974363e-01
21	17	2.006286e-01
21	18	1.924946e-01
21	19	2.338704e-01
21	20	2.314061e-01
21	21	1.000000e+00
21	22	0.000000e+00
21	23	1.086675e-01
21	24	1.521239e-01
21	25	1.934635e-01
21	26	1.936252e-01
21	27	1.947080e-01
21	28	1.991255e-01
21	29	1.891478e-01
21	30	2.342050e-01
21	31	2.361061e-01
21	32	1.791828e-01
21	33	0.000000e+00
21	34	1.078192e-01
21	35	1.498548e-01
21	36	1.905959e-01
21	37	1.897559e-01
21	38	1.916047e-01
21	39	1.969419e-01
21	40	1.851811e-01
21	41	2.328138e-01
21	42	2.154115e-01
21	43	1.150374e-01
21	44	0.000000e+00
21	45	1.085927e-01
21	46	1.523649e-01
21	47	1.939083e-01
21	48	1.946488e-01
21	49	1.952755e-01
21	50	1.994305e-01
21	51	1.898529e-01
21	52	2.344298e-01
21	53	2.388412e-01
21	54	1.852217e-01
21	55	0.000000e+00
21	56	9.579607e-02
21	57	1.368410e-01
21	58	1.561565e-01
21	59	1.478113e-01
21	60	1.585794e-01
21	61	9.405213e-02
21	62	9.964340e-02
21	63	1.556481e-01
21	64	9.613084e-02
21	65	0.000000e+00
21	66	0.000000e+00
21	67	9.823999e-02
21	68	8.727130e-02
21	69	1.064778e-01
21	70	8.295283e-02
21	71	6.068966e-02
21	72	4.414010e-02
21	73	-4.345572e-02
21	74	-3.314703e-02
21	75	-1.332037e-02
21	76	0.000000e+00
21	77	0.000000e+00
21	78	2.879049e-02
21	79	5.486005e-02
21	80	1.353206e-01
21	81	1.254200e-01
21	82	1.126856e-01
21	83	1.059282e-01
21	84	1.207876e-01
21	85	8.880765e-02
21	86	1.447370e-01
21	87	0.000000e+00
21	88	0.000000e+00
21	89	7.632409e-02
21	90	1.093341e-01
21	91	1.058499e-01
21	92	9.986725e-02
21	93	1.083674e-01
21	94	4.572591e-02
21	95	4.030649e-03
21	96	7.211565e-04
21	97	4.955442e-02
21	98	0.000000e+00
21	99	0.000000e+00
21	100	0.000000e+00
22	0	0.000000e+00
22	1	0.000000e+00
22	2	0.000000e+00
22	3	0.000000e+00
22	4	0.000000e+00
22	5	0.000000e+00
22	6	0.000000e+00
22	7	0.000000e+00
22	8	0.000000e+00
22	9	0.000000e+00
22	10	0.000000e+00
22	11	0.000000e+00
22	12	0.000000e+00
22	13	0.000000e+00
22	14	0.000000e+00
22	15	0.000000e+00
22	16	0.000000e+00
22	17	0.000000e+00
22	18	0.000000e+00
22	19	0.000000e+00
22	20	0.000000e+00
22	21	0.000000e+00
22	22	0.000000e+00
22	23	0.000000e+00
22	24	0.000000e+00
22	25	0.000000e+00
22	26	0.000000e+00
22	27	0.000000e+00
22	28	0.000000e+00
22	29	0.000000e+00
22	30	0.000000e+00
22	31	0.000000e+00
22	32	0.000000e+00
22	33	0.000000e+00
22	34	0.000000e+00
22	35	0.000000e+00
22	36	0.000000e+00
22	37	0.000000e+00
22	38	0.000000e+00
22	39	0.000000e+00
22	40	0.000000e+00
22	41	0.000000e+00
22	42	0.000000e+00
22	43	0.000000e+00
22	44	0.000000e+00
22	45	0.000000e+00
22	46	0.000000e+00
22	47	0.000000e+00
22	48	0.000000e+00
22	49	0.000000e+00
22	50	0.000000e+00
22	51	0.000000e+00
22	52	0.000000e+00
22	53	0.000000e+00
22	54	0.000000e+00
22	55	0.000000e+00
22	56	0.000000e+00
22	57	0.000000e+00
22	58	0.000000e+00
22	59	0.000000e+00
22	60	0.000000e+00
22	61	0.000000e+00
22	62	0.000000e+00
22	63	0.000000e+00
22	64	0.000000e+00
22	65	0.000000e+00
22	66	0.000000e+00
22	67	0.000000e+00
22	68	0.000000e+00
22	69	0.000000e+00
22	70	0.000000e+00
22	71	0.000000e+00
22	72	0.000000e+00
22	73	0.000000e+00
22	74	0.000000e+00
22	75	0.000000e+00
22	76	0.000000e+00
22	77	0.000000e+00
22	78	0.000000e+00
22	79	0.000000e+00
22	80	0.000000e+00
22	81	0.000000e+00
22	82	0.000000e+00
22	83	0.000000e+00
22	84	0.000000e+00
22	85	0.000000e+00
22	86	0.000000e+00
22	87	0.000000e+00
22	88	0.000000e+00
22	89	0.000000e+00
22	90	0.000000e+00
22	91	0.000000e+00
22	92	0.000000e+00
22	93	0.000000e+00
22	94	0.000000e+00
22	95	0.000000e+00
22	96	0.000000e+00
22	97	0.000000e+00
22	98	0.000000e+00
22	99	0.000000e+00
22	100	0.000000e+00
23	0	0.000000e+00
23	1	9.777067e-01
23	2	9.287387e-01
23	3	7.925328e-01
23	4	6.763010e-01
23	5	5.922434e-01
23	6	6.093817e-01
23	7	6.205766e-01
23	8	5.601071e-01
23	9	3.466793e-01
23	10	2.111421e-01
23	11	0.000000e+00
23	12	9.736776e-01
23	13	9.286042e-01
23	14	7.892869e-01
23	15	6.738769e-01
23	16	5.902972e-01
23	17	6.102165e-01
23	18	6.144431e-01
23	19	5.642989e-01
23	20	3.463241e-01
23	21	1.086675e-01
23	22	0.000000e+00
23	23	1.000000e+00
23	24	9.282418e-01
23	25	7.934266e-01
23	26	6.795750e-01
23	27	5.952610e-01
23	28	6.109476e-01
23	29	6.235117e-01
23	30	5.592995e-01
23	31	3.432106e-01
23	32	1.513756e-01
23	33	0.000000e+00
23	34	9.707538e-01
23	35	9.216488e-01
23	36	7.913299e-01
23	37	6.786696e-01
23	38	5.953533e-01
23	39	6.076671e-01
23	40	6.261624e-01
23	41	5.502257e-01
23	42	3.044799e-01
23	43	1.312660e-01
23	44	0.000000e+00
23	45	9.796587e-01
23	46	9.291398e-01
23	47	7.930641e-01
23	48	6.787734e-01
23	49	5.944599e-01
23	50	6.113726e-01
23	51	6.221554e-01
23	52	5.605460e-01
23	53	3.488170e-01
23	54	1.464640e-01
23	55	0.000000e+00
23	56	6.943145e-01
23	57	7.407860e-01
23	58	6.230241e-01
23	59	5.448181e-01
23	60	5.426457e-01
23	61	4.663271e-01
23	62	4.745204e-01
23	63	4.182025e-01
23	64	2.398937e-01
23	65	0.000000e+00
23	66	0.000000e+00
23	67	5.372150e-01
23	68	6.276251e-01
23	69	5.811715e-01
23	70	4.202350e-01
23	71	3.023908e-01
23	72	3.378732e-01
23	73	1.871297e-01
23	74	1.434349e-01
23	75	-1.450399e-02
23	76	0.000000e+00
23	77	0.000000e+00
23	78	6.991651e-01
23	79	7.978470e-01
23	80	7.635129e-01
23	81	6.728021e-01
23	82	6.347782e-01
23	83	6.081506e-01
23	84	6.184654e-01
23	85	6.049861e-01
23	86	3.419598e-01
23	87	0.000000e+00
23	88	0.000000e+00
23	89	6.026724e-01
23	90	7.105545e-01
23	91	6.998629e-01
23	92	6.061756e-01
23	93	5.906622e-01
23	94	5.020103e-01
23	95	4.940380e-01
23	96	4.851373e-01
23	97	2.059106e-01
23	98	0.000000e+00
23	99	0.000000e+00
23	100	0.000000e+00
24	0	0.000000e+00
24	1	9.246585e-01
24	2	9.901866e-01
24	3	9.394139e-01
24	4	8.452715e-01
24	5	7.749081e-01
24	6	7.788063e-01
24	7	7.698273e-01
24	8	6.675053e-01
24	9	4.719005e-01
24	10	3.375548e-01
24	11	0.000000e+00
24	12	9.172691e-01
24	13	9.878176e-01
24	14	9.360589e-01
24	15	8.426756e-01
24	16	7.723946e-01
24	17	7.792048e-01
24	18	7.667622e-01
24	19	6.703362e-01
24	20	4.688090e-01
24	21	1.521239e-01
24	22	0.000000e+00
24	23	9.282418e-01
24	24	1.000000e+00
24	25	9.402695e-01
24	26	8.476843e-01
24	27	7.772023e-01
24	28	7.803399e-01
24	29	7.711634e-01
24	30	6.668180e-01
24	31	4.624249e-01
24	32	2.086452e-01
24	33	0.000000e+00
24	34	9.242056e-01
24	35	9.873995e-01
24	36	9.375966e-01
24	37	8.459489e-01
24	38	7.770699e-01
24	39	7.767885e-01
24	40	7.693493e-01
24	41	6.583806e-01
24	42	4.084647e-01
24	43	1.787239e-01
24	44	0.000000e+00
24	45	9.275453e-01
24	46	9.919131e-01
24	47	9.401137e-01
24	48	8.472356e-01
24	49	7.765467e-01
24	50	7.807368e-01
24	51	7.707694e-01
24	52	6.681414e-01
24	53	4.707608e-01
24	54	2.025208e-01
24	55	0.000000e+00
24	56	6.450076e-01
24	57	7.536306e-01
24	58	6.663725e-01
24	59	6.229466e-01
24	60	6.401135e-01
24	61	5.289293e-01
24	62	5.694602e-01
24	63	5.307571e-01
24	64	2.897328e-01
24	65	0.000000e+00
24	66	0.000000e+00
24	67	5.194010e-01
24	68	6.493432e-01
24	69	5.914231e-01
24	70	4.267826e-01
24	71	2.914727e-01
24	72	3.123473e-01
24	73	9.243488e-02
24	74	5.208691e-02
24	75	-1.654006e-02
24	76	0.000000e+00
24	77	0.000000e+00
24	78	5.948549e-01
24	79	7.286084e-01
24	80	7.994433e-01
24	81	7.184628e-01
24	82	7.018051e-01
24	83	6.783994e-01
24	84	6.631880e-01
24	85	6.130351e-01
24	86	4.106667e-01
24	87	0.000000e+00
24	88	0.000000e+00
24	89	5.631084e-01
24	90	6.911398e-01
24	91	7.236759e-01
24	92	6.583585e-01
24	93	6.440553e-01
24	94	5.326324e-01
24	95	5.092686e-01
24	96	4.509455e-01
24	97	2.391325e-01
24	98	0.000000e+00
24	99	0.000000e+00
24	100	0.000000e+00
25	0	0.000000e+00
25	1	7.892527e-01
25	2	9.381970e-01
25	3	9.903458e-01
25	4	9.542840e-01
25	5	9.123742e-01
25	6	9.069596e-01
25	7	8.802285e-01
25	8	7.516317e-01
25	9	5.744826e-01
25	10	4.452571e-01
25	11	0.000000e+00
25	12	7.802991e-01
25	13	9.362109e-01
25	14	9.879781e-01
25	15	9.521896e-01
25	16	9.106987e-01
25	17	9.073907e-01
25	18	8.810904e-01
25	19	7.545220e-01
25	20	5.686072e-01
25	21	1.934635e-01
25	22	0.000000e+00
25	23	7.934266e-01
25	24	9.402695e-01
25	25	1.000000e+00
25	26	9.553058e-01
25	27	9.133504e-01
25	28	9.075221e-01
25	29	8.797611e-01
25	30	7.502494e-01
25	31	5.595579e-01
25	32	2.588628e-01
25	33	0.000000e+00
25	34	7.927384e-01
25	35	9.359890e-01
25	36	9.871630e-01
25	37	9.521970e-01
25	38	9.116524e-01
25	39	9.030552e-01
25	40	8.729264e-01
25	41	7.412105e-01
25	42	4.932035e-01
25	43	2.172902e-01
25	44	0.000000e+00
25	45	7.920494e-01
25	46	9.404110e-01
25	47	9.912310e-01
25	48	9.553473e-01
25	49	9.132064e-01
25	50	9.080880e-01
25	51	8.804830e-01
25	52	7.519758e-01
25	53	5.701759e-01
25	54	2.525701e-01
25	55	0.000000e+00
25	56	5.575081e-01
25	57	7.006519e-01
25	58	6.493954e-01
25	59	6.467039e-01
25	60	6.875188e-01
25	61	5.501795e-01
25	62	6.147777e-01
25	63	5.944218e-01
25	64	3.260856e-01
25	65	0.000000e+00
25	66	0.000000e+00
25	67	4.560322e-01
25	68	5.852331e-01
25	69	5.572549e-01
25	70	4.162338e-01
25	71	2.744117e-01
25	72	2.835122e-01
25	73	-1.851096e-02
25	74	-1.140961e-02
25	75	-2.018960e-02
25	76	0.000000e+00
25	77	0.000000e+00
25	78	4.651784e-01
25	79	6.078996e-01
25	80	7.470978e-01
25	81	7.124882e-01
25	82	7.274365e-01
25	83	7.169327e-01
25	84	6.836680e-01
25	85	5.932384e-01
25	86	4.508726e-01
25	87	0.000000e+00
25	88	0.000000e+00
25	89	4.872028e-01
25	90	6.185582e-01
25	91	6.802970e-01
25	92	6.524994e-01
25	93	6.522384e-01
25	94	5.476981e-01
25	95	5.011250e-01
25	96	4.076600e-01
25	97	2.388187e-01
25	98	0.000000e+00
25	99	0.000000e+00
25	100	0.000000e+00
26	0	0.000000e+00
26	1	6.761096e-01
26	2	8.471711e-01
26	3	9.552874e-01
26	4	9.909672e-01
26	5	9.731307e-01
26	6	9.652442e-01
26	7	9.325691e-01
26	8	7.773936e-01
26	9	5.970956e-01
26	10	4.634601e-01
26	11	0.000000e+00
26	12	6.683393e-01
26	13	8.485236e-01
26	14	9.549827e-01
26	15	9.889701e-01
26	16	9.724537e-01
26	17	9.658868e-01
26	18	9.353568e-01
26	19	7.822657e-01
26	20	5.911767e-01
26	21	1.936252e-01
26	22	0.000000e+00
26	23	6.795750e-01
26	24	8.476843e-01
26	25	9.553058e-01
26	26	1.000000e+00
26	27	9.732377e-01
26	28	9.647446e-01
26	29	9.312948e-01
26	30	7.748793e-01
26	31	5.797027e-01
26	32	2.540121e-01
26	33	0.000000e+00
26	34	6.789958e-01
26	35	8.403822e-01
26	36	9.494672e-01
26	37	9.877271e-01
26	38	9.702311e-01
26	39	9.594764e-01
26	40	9.220885e-01
26	41	7.637692e-01
26	42	5.091001e-01
26	43	2.096504e-01
26	44	0.000000e+00
26	45	6.783555e-01
26	46	8.487466e-01
26	47	9.560312e-01
26	48	9.914721e-01
26	49	9.734853e-01
26	50	9.655094e-01
26	51	9.325336e-01
26	52	7.772204e-01
26	53	5.911617e-01
26	54	2.488857e-01
26	55	0.000000e+00
26	56	4.894420e-01
26	57	6.331102e-01
26	58	5.976354e-01
26	59	6.442370e-01
26	60	6.978720e-01
26	61	5.616626e-01
26	62	6.228622e-01
26	63	5.931615e-01
26	64	3.369220e-01
26	65	0.000000e+00
26	66	0.000000e+00
26	67	3.946936e-01
26	68	5.022866e-01
26	69	5.105440e-01
26	70	4.216044e-01
26	71	2.790930e-01
26	72	2.931408e-01
26	73	-6.916131e-02
26	74	-1.194020e-02
26	75	-2.194280e-02
26	76	0.000000e+00
26	77	0.000000e+00
26	78	3.968862e-01
26	79	5.365624e-01
26	80	6.703181e-01
26	81	7.019488e-01
26	82	7.414159e-01
26	83	7.385699e-01
26	84	7.011376e-01
26	85	5.916000e-01
26	86	4.604217e-01
26	87	0.000000e+00
26	88	0.000000e+00
26	89	4.368351e-01
26	90	5.540683e-01
26	91	6.354816e-01
26	92	6.345791e-01
26	93	6.563200e-01
26	94	5.877675e-01
26	95	5.353929e-01
26	96	4.259229e-01
26	97	2.192564e-01
26	98	0.000000e+00
26	99	0.000000e+00
26	100	0.000000e+00
27	0	0.000000e+00
27	1	5.914116e-01
27	2	7.767272e-01
27	3	9.125832e-01
27	4	9.730980e-01
27	5	9.935822e-01
27	6	9.870934e-01
27	7	9.531726e-01
27	8	7.813095e-01
27	9	6.367599e-01
27	10	5.010537e-01
27	11	0.000000e+00
27	12	5.830334e-01
27	13	7.785568e-01
27	14	9.117864e-01
27	15	9.707573e-01
27	16	9.923107e-01
27	17	9.857331e-01
27	18	9.553701e-01
27	19	7.843322e-01
27	20	6.261352e-01
27	21	1.947080e-01
27	22	0.000000e+00
27	23	5.952610e-01
27	24	7.772023e-01
27	25	9.133504e-01
27	26	9.732377e-01
27	27	1.000000e+00
27	28	9.867726e-01
27	29	9.519132e-01
27	30	7.792508e-01
27	31	6.187938e-01
27	32	2.719173e-01
27	33	0.000000e+00
27	34	5.964812e-01
27	35	7.698604e-01
27	36	9.085550e-01
27	37	9.700579e-01
27	38	9.911760e-01
27	39	9.832442e-01
27	40	9.432471e-01
27	41	7.698964e-01
27	42	5.471053e-01
27	43	2.362767e-01
27	44	0.000000e+00
27	45	5.936855e-01
27	46	7.783741e-01
27	47	9.139107e-01
27	48	9.733504e-01
27	49	9.937841e-01
27	50	9.870741e-01
27	51	9.531055e-01
27	52	7.812561e-01
27	53	6.298732e-01
27	54	2.629458e-01
27	55	0.000000e+00
27	56	4.385541e-01
27	57	5.800704e-01
27	58	5.570592e-01
27	59	6.152845e-01
27	60	6.750615e-01
27	61	5.444487e-01
27	62	6.129709e-01
27	63	5.762782e-01
27	64	3.493063e-01
27	65	0.000000e+00
27	66	0.000000e+00
27	67	3.539419e-01
27	68	4.560126e-01
27	69	4.797501e-01
27	70	3.977561e-01
27	71	2.560519e-01
27	72	2.633322e-01
27	73	-1.305364e-01
27	74	-5.068093e-02
27	75	-1.841815e-02
27	76	0.000000e+00
27	77	0.000000e+00
27	78	3.491342e-01
27	79	5.012910e-01
27	80	6.228053e-01
27	81	6.908082e-01
27	82	7.377183e-01
27	83	7.424001e-01
27	84	6.776524e-01
27	85	5.480410e-01
27	86	4.741041e-01
27	87	0.000000e+00
27	88	0.000000e+00
27	89	3.918142e-01
27	90	5.196194e-01
27	91	6.282292e-01
27	92	6.541677e-01
27	93	6.331079e-01
27	94	5.816159e-01
27	95	5.105006e-01
27	96	3.718158e-01
27	97	2.051485e-01
27	98	0.000000e+00
27	99	0.000000e+00
27	100	0.000000e+00
28	0	0.000000e+00
28	1	6.074155e-01
28	2	7.802456e-01
28	3	9.067381e-01
28	4	9.649252e-01
28	5	9.867508e-01
28	6	9.912255e-01
28	7	9.708522e-01
28	8	8.275524e-01
28	9	6.729279e-01
28	10	5.208673e-01
28	11	0.000000e+00
28	12	5.993916e-01
28	13	7.824496e-01
28	14	9.062359e-01
28	15	9.635641e-01
28	16	9.859134e-01
28	17	9.895968e-01
28	18	9.719251e-01
28	19	8.300127e-01
28	20	6.595059e-01
28	21	1.991255e-01
28	22	0.000000e+00
28	23	6.109476e-01
28	24	7.803399e-01
28	25	9.075221e-01
28	26	9.647446e-01
28	27	9.867726e-01
28	28	1.000000e+00
28	29	9.700098e-01
28	30	8.254329e-01
28	31	6.545481e-01
28	32	2.856628e-01
28	33	0.000000e+00
28	34	6.115716e-01
28	35	7.724883e-01
28	36	9.023954e-01
28	37	9.605616e-01
28	38	9.838379e-01
28	39	9.881239e-01
28	40	9.624804e-01
28	41	8.161580e-01
28	42	5.809659e-01
28	43	2.533350e-01
28	44	0.000000e+00
28	45	6.095426e-01
28	46	7.816396e-01
28	47	9.081082e-01
28	48	9.651090e-01
28	49	9.870044e-01
28	50	9.915012e-01
28	51	9.709556e-01
28	52	8.273598e-01
28	53	6.655806e-01
28	54	2.747345e-01
28	55	0.000000e+00
28	56	4.580144e-01
28	57	5.985767e-01
28	58	5.747506e-01
28	59	6.211978e-01
28	60	6.791506e-01
28	61	5.596298e-01
28	62	6.240374e-01
28	63	5.911767e-01
28	64	3.762854e-01
28	65	0.000000e+00
28	66	0.000000e+00
28	67	3.663470e-01
28	68	4.854043e-01
28	69	4.931257e-01
28	70	4.015591e-01
28	71	2.647171e-01
28	72	2.773174e-01
28	73	-1.267073e-01
28	74	-3.673860e-02
28	75	-1.440279e-02
28	76	0.000000e+00
28	77	0.000000e+00
28	78	3.618710e-01
28	79	5.131443e-01
28	80	6.363449e-01
28	81	6.999850e-01
28	82	7.506793e-01
28	83	7.549139e-01
28	84	6.970990e-01
28	85	5.789982e-01
28	86	5.008586e-01
28	87	0.000000e+00
28	88	0.000000e+00
28	89	4.102415e-01
28	90	5.405832e-01
28	91	6.414948e-01
28	92	6.565513e-01
28	93	6.340072e-01
28	94	5.800510e-01
28	95	5.072863e-01
28	96	3.915228e-01
28	97	2.169162e-01
28	98	0.000000e+00
28	99	0.000000e+00
28	100	0.000000e+00
29	0	0.000000e+00
29	1	6.207772e-01
29	2	7.720421e-01
29	3	8.796241e-01
29	4	9.313797e-01
29	5	9.514032e-01
29	6	9.692686e-01
29	7	9.888566e-01
29	8	8.887109e-01
29	9	7.063143e-01
29	10	5.119437e-01
29	11	0.000000e+00
29	12	6.139285e-01
29	13	7.746654e-01
29	14	8.798385e-01
29	15	9.307424e-01
29	16	9.500849e-01
29	17	9.670673e-01
29	18	9.868733e-01
29	19	8.889436e-01
29	20	6.893036e-01
29	21	1.891478e-01
29	22	0.000000e+00
29	23	6.235117e-01
29	24	7.711634e-01
29	25	8.797611e-01
29	26	9.312948e-01
29	27	9.519132e-01
29	28	9.700098e-01
29	29	1.000000e+00
29	30	8.875179e-01
29	31	6.895520e-01
29	32	2.838880e-01
29	33	0.000000e+00
29	34	6.225496e-01
29	35	7.626622e-01
29	36	8.738693e-01
29	37	9.265267e-01
29	38	9.495870e-01
29	39	9.677700e-01
29	40	9.844032e-01
29	41	8.797832e-01
29	42	6.160335e-01
29	43	2.600005e-01
29	44	0.000000e+00
29	45	6.224891e-01
29	46	7.726947e-01
29	47	8.805527e-01
29	48	9.317189e-01
29	49	9.519342e-01
29	50	9.700277e-01
29	51	9.891093e-01
29	52	8.888274e-01
29	53	6.997830e-01
29	54	2.706061e-01
29	55	0.000000e+00
29	56	4.723227e-01
29	57	6.050255e-01
29	58	5.885292e-01
29	59	6.340881e-01
29	60	6.738963e-01
29	61	5.572250e-01
29	62	5.952894e-01
29	63	5.627866e-01
29	64	3.616439e-01
29	65	0.000000e+00
29	66	0.000000e+00
29	67	3.664219e-01
29	68	5.117778e-01
29	69	5.167352e-01
29	70	4.252258e-01
29	71	3.057951e-01
29	72	3.212826e-01
29	73	-7.453063e-02
29	74	3.547530e-02
29	75	-3.456641e-03
29	76	0.000000e+00
29	77	0.000000e+00
29	78	3.809549e-01
29	79	5.291096e-01
29	80	6.485392e-01
29	81	7.081051e-01
29	82	7.568364e-01
29	83	7.566789e-01
29	84	6.995218e-01
29	85	6.028458e-01
29	86	4.839583e-01
29	87	0.000000e+00
29	88	0.000000e+00
29	89	4.400513e-01
29	90	5.679282e-01
29	91	6.547407e-01
29	92	6.454542e-01
29	93	6.363384e-01
29	94	5.718633e-01
29	95	5.034328e-01
29	96	4.231146e-01
29	97	2.118303e-01
29	98	0.000000e+00
29	99	0.000000e+00
29	100	0.000000e+00
30	0	0.000000e+00
30	1	5.567319e-01
30	2	6.674473e-01
30	3	7.507167e-01
30	4	7.763175e-01
30	5	7.790679e-01
30	6	8.237983e-01
30	7	8.875839e-01
30	8	9.852707e-01
30	9	7.990382e-01
30	10	5.870237e-01
30	11	0.000000e+00
30	12	5.493326e-01
30	13	6.684696e-01
30	14	7.525873e-01
30	15	7.782794e-01
30	16	7.797720e-01
30	17	8.222016e-01
30	18	8.854900e-01
30	19	9.817714e-01
30	20	7.638432e-01
30	21	2.342050e-01
30	22	0.000000e+00
30	23	5.592995e-01
30	24	6.668180e-01
30	25	7.502494e-01
30	26	7.748793e-01
30	27	7.792508e-01
30	28	8.254329e-01
30	29	8.875179e-01
30	30	1.000000e+00
30	31	7.822701e-01
30	32	3.531088e-01
30	33	0.000000e+00
30	34	5.597551e-01
30	35	6.606098e-01
30	36	7.432069e-01
30	37	7.681733e-01
30	38	7.751876e-01
30	39	8.238938e-01
30	40	8.838308e-01
30	41	9.801280e-01
30	42	7.133316e-01
30	43	3.244028e-01
30	44	0.000000e+00
30	45	5.581542e-01
30	46	6.676852e-01
30	47	7.511816e-01
30	48	7.761835e-01
30	49	7.796298e-01
30	50	8.254621e-01
30	51	8.877801e-01
30	52	9.855128e-01
30	53	7.899794e-01
30	54	3.362920e-01
30	55	0.000000e+00
30	56	4.352926e-01
30	57	5.681974e-01
30	58	5.830715e-01
30	59	5.766772e-01
30	60	5.928267e-01
30	61	4.872647e-01
30	62	4.966499e-01
30	63	5.507784e-01
30	64	3.723434e-01
30	65	0.000000e+00
30	66	0.000000e+00
30	67	3.641787e-01
30	68	5.152362e-01
30	69	4.761702e-01
30	70	3.581329e-01
30	71	2.694846e-01
30	72	3.096861e-01
30	73	-5.464690e-02
30	74	7.252600e-02
30	75	2.569951e-03
30	76	0.000000e+00
30	77	0.000000e+00
30	78	3.093533e-01
30	79	4.163592e-01
30	80	5.902713e-01
30	81	5.877504e-01
30	82	6.203440e-01
30	83	6.064983e-01
30	84	6.016487e-01
30	85	5.489761e-01
30	86	4.781613e-01
30	87	0.000000e+00
30	88	0.000000e+00
30	89	4.078171e-01
30	90	5.148777e-01
30	91	5.286450e-01
30	92	4.657357e-01
30	93	4.996841e-01
30	94	3.949103e-01
30	95	3.039726e-01
30	96	3.255044e-01
30	97	1.993170e-01
30	98	0.000000e+00
30	99	0.000000e+00
30	100	0.000000e+00
31	0	0.000000e+00
31	1	3.404722e-01
31	2	4.612015e-01
31	3	5.588636e-01
31	4	5.817651e-01
31	5	6.188999e-01
31	6	6.527495e-01
31	7	6.897657e-01
31	8	7.806146e-01
31	9	7.536542e-01
31	10	5.916343e-01
31	11	0.000000e+00
31	12	3.341040e-01
31	13	4.600508e-01
31	14	5.597303e-01
31	15	5.839659e-01
31	16	6.193675e-01
31	17	6.494576e-01
31	18	6.883000e-01
31	19	7.729482e-01
31	20	7.148541e-01
31	21	2.361061e-01
31	22	0.000000e+00
31	23	3.432106e-01
31	24	4.624249e-01
31	25	5.595579e-01
31	26	5.797027e-01
31	27	6.187938e-01
31	28	6.545481e-01
31	29	6.895520e-01
31	30	7.822701e-01
31	31	1.000000e+00
31	32	3.658427e-01
31	33	0.000000e+00
31	34	3.457031e-01
31	35	4.604707e-01
31	36	5.555598e-01
31	37	5.738137e-01
31	38	6.156341e-01
31	39	6.553125e-01
31	40	6.864645e-01
31	41	7.830516e-01
31	42	6.790987e-01
31	43	3.422743e-01
31	44	0.000000e+00
31	45	3.418846e-01
31	46	4.624284e-01
31	47	5.601358e-01
31	48	5.811260e-01
31	49	6.191657e-01
31	50	6.540292e-01
31	51	6.898550e-01
31	52	7.814565e-01
31	53	7.447941e-01
31	54	3.466044e-01
31	55	0.000000e+00
31	56	2.882651e-01
31	57	4.163026e-01
31	58	4.501396e-01
31	59	4.324115e-01
31	60	4.590036e-01
31	61	3.724758e-01
31	62	3.873233e-01
31	63	4.513377e-01
31	64	3.328417e-01
31	65	0.000000e+00
31	66	0.000000e+00
31	67	2.718935e-01
31	68	3.708826e-01
31	69	3.491046e-01
31	70	2.532527e-01
31	71	2.119505e-01
31	72	2.069700e-01
31	73	-1.193334e-01
31	74	-3.776463e-02
31	75	2.305021e-03
31	76	0.000000e+00
31	77	0.000000e+00
31	78	1.868760e-01
31	79	2.785737e-01
31	80	4.514751e-01
31	81	4.646704e-01
31	82	4.873674e-01
31	83	4.642449e-01
31	84	4.213244e-01
31	85	3.458815e-01
31	86	4.157184e-01
31	87	0.000000e+00
31	88	0.000000e+00
31	89	2.810356e-01
31	90	3.778876e-01
31	91	4.107555e-01
31	92	3.884603e-01
31	93	3.722369e-01
31	94	2.536554e-01
31	95	1.448128e-01
31	96	1.148947e-01
31	97	1.953423e-01
31	98	0.000000e+00
31	99	0.000000e+00
31	100	0.000000e+00
32	0	0.000000e+00
32	1	1.497369e-01
32	2	2.072160e-01
32	3	2.582984e-01
32	4	2.553502e-01
32	5	2.721560e-01
32	6	2.850578e-01
32	7	2.845953e-01
32	8	3.521632e-01
32	9	3.725106e-01
32	10	3.390296e-01
32	11	0.000000e+00
32	12	1.467552e-01
32	13	2.067636e-01
32	14	2.590969e-01
32	15	2.571184e-01
32	16	2.733206e-01
32	17	2.841594e-01
32	18	2.858229e-01
32	19	3.472394e-01
32	20	3.522923e-01
32	21	1.791828e-01
32	22	0.000000e+00
32	23	1.513756e-01
32	24	2.086452e-01
32	25	2.588628e-01
32	26	2.540121e-01
32	27	2.719173e-01
32	28	2.856628e-01
32	29	2.838880e-01
32	30	3.531088e-01
32	31	3.658427e-01
32	32	1.000000e+00
32	33	0.000000e+00
32	34	1.528023e-01
32	35	2.079382e-01
32	36	2.567104e-01
32	37	2.504763e-01
32	38	2.695042e-01
32	39	2.853207e-01
32	40	2.805815e-01
32	41	3.548882e-01
32	42	3.380677e-01
32	43	2.097646e-01
32	44	0.000000e+00
32	45	1.506876e-01
32	46	2.084524e-01
32	47	2.591060e-01
32	48	2.549377e-01
32	49	2.722713e-01
32	50	2.855141e-01
32	51	2.844265e-01
32	52	3.524269e-01
32	53	3.685188e-01
32	54	2.381528e-01
32	55	0.000000e+00
32	56	1.391662e-01
32	57	2.038170e-01
32	58	2.264057e-01
32	59	2.034016e-01
32	60	2.178361e-01
32	61	1.527896e-01
32	62	1.670362e-01
32	63	2.335248e-01
32	64	1.564511e-01
32	65	0.000000e+00
32	66	0.000000e+00
32	67	1.511854e-01
32	68	1.616936e-01
32	69	1.623591e-01
32	70	1.051249e-01
32	71	7.710477e-02
32	72	4.698471e-02
32	73	-7.443142e-02
32	74	-6.161140e-02
32	75	-7.689143e-03
32	76	0.000000e+00
32	77	0.000000e+00
32	78	7.506656e-02
32	79	1.094857e-01
32	80	2.062856e-01
32	81	1.898319e-01
32	82	1.850307e-01
32	83	1.786536e-01
32	84	1.717574e-01
32	85	1.306081e-01
32	86	2.136933e-01
32	87	0.000000e+00
32	88	0.000000e+00
32	89	1.203674e-01
32	90	1.722975e-01
32	91	1.782490e-01
32	92	1.689243e-01
32	93	1.605323e-01
32	94	8.344863e-02
32	95	1.575501e-02
32	96	-8.800280e-03
32	97	9.795208e-02
32	98	0.000000e+00
32	99	0.000000e+00
32	100	0.000000e+00
33	0	0.000000e+00
33	1	0.000000e+00
33	2	0.000000e+00
33	3	0.000000e+00
33	4	0.000000e+00
33	5	0.000000e+00
33	6	0.000000e+00
33	7	0.000000e+00
33	8	0.000000e+00
33	9	0.000000e+00
33	10	0.000000e+00
33	11	0.000000e+00
33	12	0.000000e+00
33	13	0.000000e+00
33	14	0.000000e+00
33	15	0.000000e+00
33	16	0.000000e+00
33	17	0.000000e+00
33	18	0.000000e+00
33	19	0.000000e+00
33	20	0.000000e+00
33	21	0.000000e+00
33	22	0.000000e+00
33	23	0.000000e+00
33	24	0.000000e+00
33	25	0.000000e+00
33	26	0.000000e+00
33	27	0.000000e+00
33	28	0.000000e+00
33	29	0.000000e+00
33	30	0.000000e+00
33	31	0.000000e+00
33	32	0.000000e+00
33	33	0.000000e+00
33	34	0.000000e+00
33	35	0.000000e+00
33	36	0.000000e+00
33	37	0.000000e+00
33	38	0.000000e+00
33	39	0.000000e+00
33	40	0.000000e+00
33	41	0.000000e+00
33	42	0.000000e+00
33	43	0.000000e+00
33	44	0.000000e+00
33	45	0.000000e+00
33	46	0.000000e+00
33	47	0.000000e+00
33	48	0.000000e+00
33	49	0.000000e+00
33	50	0.000000e+00
33	51	0.000000e+00
33	52	0.000000e+00
33	53	0.000000e+00
33	54	0.000000e+00
33	55	0.000000e+00
33	56	0.000000e+00
33	57	0.000000e+00
33	58	0.000000e+00
33	59	0.000000e+00
33	60	0.000000e+00
33	61	0.000000e+00
33	62	0.000000e+00
33	63	0.000000e+00
33	64	0.000000e+00
33	65	0.000000e+00
33	66	0.000000e+00
33	67	0.000000e+00
33	68	0.000000e+00
33	69	0.000000e+00
33	70	0.000000e+00
33	71	0.000000e+00
33	72	0.000000e+00
33	73	0.000000e+00
33	74	0.000000e+00
33	75	0.000000e+00
33	76	0.000000e+00
33	77	0.000000e+00
33	78	0.000000e+00
33	79	0.000000e+00
33	80	0.000000e+00
33	81	0.000000e+00
33	82	0.000000e+00
33	83	0.000000e+00
33	84	0.000000e+00
33	85	0.000000e+00
33	86	0.000000e+00
33	87	0.000000e+00
33	88	0.000000e+00
33	89	0.000000e+00
33	90	0.000000e+00
33	91	0.000000e+00
33	92	0.000000e+00
33	93	0.000000e+00
33	94	0.000000e+00
33	95	0.000000e+00
33	96	0.000000e+00
33	97	0.000000e+00
33	98	0.000000e+00
33	99	0.000000e+00
33	100	0.000000e+00
34	0	0.000000e+00
34	1	9.676046e-01
34	2	9.232770e-01
34	3	7.909301e-01
34	4	6.751454e-01
34	5	5.931426e-01
34	6	6.095692e-01
34	7	6.194248e-01
34	8	5.602994e-01
34	9	3.496095e-01
34	10	2.163162e-01
34	11	0.000000e+00
34	12	9.605686e-01
34	13	9.204988e-01
34	14	7.856996e-01
34	15	6.711978e-01
34	16	5.901560e-01
34	17	6.094146e-01
34	18	6.131811e-01
34	19	5.640615e-01
34	20	3.487952e-01
34	21	1.078192e-01
34	22	0.000000e+00
34	23	9.707538e-01
34	24	9.242056e-01
34	25	7.927384e-01
34	26	6.789958e-01
34	27	5.964812e-01
34	28	6.115716e-01
34	29	6.225496e-01
34	30	5.597551e-01
34	31	3.457031e-01
34	32	1.528023e-01
34	33	0.000000e+00
34	34	1.000000e+00
34	35	9.205876e-01
34	36	7.928284e-01
34	37	6.797655e-01
34	38	5.976368e-01
34	39	6.093751e-01
34	40	6.253950e-01
34	41	5.511056e-01
34	42	3.066698e-01
34	43	1.342683e-01
34	44	0.000000e+00
34	45	9.703615e-01
34	46	9.243287e-01
34	47	7.918521e-01
34	48	6.777954e-01
34	49	5.954122e-01
34	50	6.117136e-01
34	51	6.211398e-01
34	52	5.608991e-01
34	53	3.513717e-01
34	54	1.473254e-01
34	55	0.000000e+00
34	56	6.820830e-01
34	57	7.312272e-01
34	58	6.141402e-01
34	59	5.347728e-01
34	60	5.370490e-01
34	61	4.609300e-01
34	62	4.692666e-01
34	63	4.164359e-01
34	64	2.410722e-01
34	65	0.000000e+00
34	66	0.000000e+00
34	67	5.314531e-01
34	68	6.259413e-01
34	69	5.782478e-01
34	70	4.168486e-01
34	71	2.964363e-01
34	72	3.327719e-01
34	73	1.798082e-01
34	74	1.349502e-01
34	75	-1.506246e-02
34	76	0.000000e+00
34	77	0.000000e+00
34	78	6.870735e-01
34	79	7.895955e-01
34	80	7.583523e-01
34	81	6.647886e-01
34	82	6.307784e-01
34	83	6.044679e-01
34	84	6.132736e-01
34	85	5.964656e-01
34	86	3.399162e-01
34	87	0.000000e+00
34	88	0.000000e+00
34	89	5.917769e-01
34	90	7.017661e-01
34	91	6.928332e-01
34	92	5.982346e-01
34	93	5.802162e-01
34	94	4.940929e-01
34	95	4.789872e-01
34	96	4.713001e-01
34	97	1.988012e-01
34	98	0.000000e+00
34	99	0.000000e+00
34	100	0.000000e+00
35	0	0.000000e+00
35	1	9.166313e-01
35	2	9.842538e-01
35	3	9.341824e-01
35	4	8.373303e-01
35	5	7.672391e-01
35	6	7.704991e-01
35	7	7.610032e-01
35	8	6.609547e-01
35	9	4.700715e-01
35	10	3.374267e-01
35	11	0.000000e+00
35	12	9.067107e-01
35	13	9.789500e-01
35	14	9.287204e-01
35	15	8.332216e-01
35	16	7.637703e-01
35	17	7.699414e-01
35	18	7.575639e-01
35	19	6.631944e-01
35	20	4.669772e-01
35	21	1.498548e-01
35	22	0.000000e+00
35	23	9.216488e-01
35	24	9.873995e-01
35	25	9.359890e-01
35	26	8.403822e-01
35	27	7.698604e-01
35	28	7.724883e-01
35	29	7.626622e-01
35	30	6.606098e-01
35	31	4.604707e-01
35	32	2.079382e-01
35	33	0.000000e+00
35	34	9.205876e-01
35	35	1.000000e+00
35	36	9.356496e-01
35	37	8.403451e-01
35	38	7.707305e-01
35	39	7.699950e-01
35	40	7.613727e-01
35	41	6.528157e-01
35	42	4.065759e-01
35	43	1.797714e-01
35	44	0.000000e+00
35	45	9.202083e-01
35	46	9.866883e-01
35	47	9.352663e-01
35	48	8.395126e-01
35	49	7.689475e-01
35	50	7.725929e-01
35	51	7.621319e-01
35	52	6.617691e-01
35	53	4.688178e-01
35	54	2.013487e-01
35	55	0.000000e+00
35	56	6.334693e-01
35	57	7.442979e-01
35	58	6.565313e-01
35	59	6.098933e-01
35	60	6.303238e-01
35	61	5.211672e-01
35	62	5.606896e-01
35	63	5.235783e-01
35	64	2.869982e-01
35	65	0.000000e+00
35	66	0.000000e+00
35	67	5.143740e-01
35	68	6.447716e-01
35	69	5.859374e-01
35	70	4.208366e-01
35	71	2.870097e-01
35	72	3.078153e-01
35	73	9.021182e-02
35	74	4.666316e-02
35	75	-1.739700e-02
35	76	0.000000e+00
35	77	0.000000e+00
35	78	5.876322e-01
35	79	7.205125e-01
35	80	7.949913e-01
35	81	7.102057e-01
35	82	6.938690e-01
35	83	6.693408e-01
35	84	6.526587e-01
35	85	6.009779e-01
35	86	4.037431e-01
35	87	0.000000e+00
35	88	0.000000e+00
35	89	5.536486e-01
35	90	6.827656e-01
35	91	7.148113e-01
35	92	6.480928e-01
35	93	6.330011e-01
35	94	5.210789e-01
35	95	4.931917e-01
35	96	4.367357e-01
35	97	2.339052e-01
35	98	0.000000e+00
35	99	0.000000e+00
35	100	0.000000e+00
36	0	0.000000e+00
36	1	7.860778e-01
36	2	9.343979e-01
36	3	9.855604e-01
36	4	9.478672e-01
36	5	9.072667e-01
36	6	9.014616e-01
36	7	8.739864e-01
36	8	7.443832e-01
36	9	5.704682e-01
36	10	4.424699e-01
36	11	0.000000e+00
36	12	7.752329e-01
36	13	9.303367e-01
36	14	9.813296e-01
36	15	9.445122e-01
36	16	9.047366e-01
36	17	9.010311e-01
36	18	8.742944e-01
36	19	7.468360e-01
36	20	5.647315e-01
36	21	1.905959e-01
36	22	0.000000e+00
36	23	7.913299e-01
36	24	9.375966e-01
36	25	9.871630e-01
36	26	9.494672e-01
36	27	9.085550e-01
36	28	9.023954e-01
36	29	8.738693e-01
36	30	7.432069e-01
36	31	5.555598e-01
36	32	2.567104e-01
36	33	0.000000e+00
36	34	7.928284e-01
36	35	9.356496e-01
36	36	1.000000e+00
36	37	9.477711e-01
36	38	9.077627e-01
36	39	8.988410e-01
36	40	8.677323e-01
36	41	7.346447e-01
36	42	4.895270e-01
36	43	2.166700e-01
36	44	0.000000e+00
36	45	7.894019e-01
36	46	9.371343e-01
36	47	9.868217e-01
36	48	9.491393e-01
36	49	9.081792e-01
36	50	9.027078e-01
36	51	8.744221e-01
36	52	7.448182e-01
36	53	5.661420e-01
36	54	2.501214e-01
36	55	0.000000e+00
36	56	5.516162e-01
36	57	6.949591e-01
36	58	6.421933e-01
36	59	6.371223e-01
36	60	6.803922e-01
36	61	5.451131e-01
36	62	6.090707e-01
36	63	5.861813e-01
36	64	3.239266e-01
36	65	0.000000e+00
36	66	0.000000e+00
36	67	4.534205e-01
36	68	5.831050e-01
36	69	5.561060e-01
36	70	4.147214e-01
36	71	2.732890e-01
36	72	2.824484e-01
36	73	-1.836968e-02
36	74	-1.327082e-02
36	75	-2.081938e-02
36	76	0.000000e+00
36	77	0.000000e+00
36	78	4.639100e-01
36	79	6.072396e-01
36	80	7.455623e-01
36	81	7.109490e-01
36	82	7.246603e-01
36	83	7.137882e-01
36	84	6.787423e-01
36	85	5.862073e-01
36	86	4.461367e-01
36	87	0.000000e+00
36	88	0.000000e+00
36	89	4.808320e-01
36	90	6.151679e-01
36	91	6.786743e-01
36	92	6.509561e-01
36	93	6.467991e-01
36	94	5.430711e-01
36	95	4.915677e-01
36	96	3.988549e-01
36	97	2.333239e-01
36	98	0.000000e+00
36	99	0.000000e+00
36	100	0.000000e+00
37	0	0.000000e+00
37	1	6.744033e-01
37	2	8.446590e-01
37	3	9.516372e-01
37	4	9.868410e-01
37	5	9.696638e-01
37	6	9.607960e-01
37	7	9.275891e-01
37	8	7.704932e-01
37	9	5.910639e-01
37	10	4.582006e-01
37	11	0.000000e+00
37	12	6.651625e-01
37	13	8.444844e-01
37	14	9.500483e-01
37	15	9.835339e-01
37	16	9.682523e-01
37	17	9.607822e-01
37	18	9.300601e-01
37	19	7.751811e-01
37	20	5.852193e-01
37	21	1.897559e-01
37	22	0.000000e+00
37	23	6.786696e-01
37	24	8.459489e-01
37	25	9.521970e-01
37	26	9.877271e-01
37	27	9.700579e-01
37	28	9.605616e-01
37	29	9.265267e-01
37	30	7.681733e-01
37	31	5.738137e-01
37	32	2.504763e-01
37	33	0.000000e+00
37	34	6.797655e-01
37	35	8.403451e-01
37	36	9.477711e-01
37	37	1.000000e+00
37	38	9.678436e-01
37	39	9.559853e-01
37	40	9.177259e-01
37	41	7.572962e-01
37	42	5.038399e-01
37	43	2.078381e-01
37	44	0.000000e+00
37	45	6.770296e-01
37	46	8.465804e-01
37	47	9.525846e-01
37	48	9.875516e-01
37	49	9.701028e-01
37	50	9.611313e-01
37	51	9.276670e-01
37	52	7.704323e-01
37	53	5.851481e-01
37	54	2.450962e-01
37	55	0.000000e+00
37	56	4.843765e-01
37	57	6.282425e-01
37	58	5.915182e-01
37	59	6.388037e-01
37	60	6.922994e-01
37	61	5.570056e-01
37	62	6.158026e-01
37	63	5.835157e-01
37	64	3.316006e-01
37	65	0.000000e+00
37	66	0.000000e+00
37	67	3.933468e-01
37	68	4.988576e-01
37	69	5.092919e-01
37	70	4.208787e-01
37	71	2.778689e-01
37	72	2.929335e-01
37	73	-6.761191e-02
37	74	-1.173315e-02
37	75	-2.252208e-02
37	76	0.000000e+00
37	77	0.000000e+00
37	78	3.985924e-01
37	79	5.383651e-01
37	80	6.693092e-01
37	81	7.013375e-01
37	82	7.385603e-01
37	83	7.346436e-01
37	84	6.953478e-01
37	85	5.833923e-01
37	86	4.533115e-01
37	87	0.000000e+00
37	88	0.000000e+00
37	89	4.335059e-01
37	90	5.526373e-01
37	91	6.351047e-01
37	92	6.344257e-01
37	93	6.535782e-01
37	94	5.870854e-01
37	95	5.300067e-01
37	96	4.182818e-01
37	97	2.132337e-01
37	98	0.000000e+00
37	99	0.000000e+00
37	100	0.000000e+00
38	0	0.000000e+00
38	1	5.909641e-01
38	2	7.761698e-01
38	3	9.105660e-01
38	4	9.697712e-01
38	5	9.908950e-01
38	6	9.839318e-01
38	7	9.507014e-01
38	8	7.770601e-01
38	9	6.334543e-01
38	10	4.975363e-01
38	11	0.000000e+00
38	12	5.816457e-01
38	13	7.770806e-01
38	14	9.089390e-01
38	15	9.667184e-01
38	16	9.889398e-01
38	17	9.820609e-01
38	18	9.525307e-01
38	19	7.797454e-01
38	20	6.228586e-01
38	21	1.916047e-01
38	22	0.000000e+00
38	23	5.953533e-01
38	24	7.770699e-01
38	25	9.116524e-01
38	26	9.702311e-01
38	27	9.911760e-01
38	28	9.838379e-01
38	29	9.495870e-01
38	30	7.751876e-01
38	31	6.156341e-01
38	32	2.695042e-01
38	33	0.000000e+00
38	34	5.976368e-01
38	35	7.707305e-01
38	36	9.077627e-01
38	37	9.678436e-01
38	38	1.000000e+00
38	39	9.808615e-01
38	40	9.413484e-01
38	41	7.661896e-01
38	42	5.443499e-01
38	43	2.354759e-01
38	44	0.000000e+00
38	45	5.935060e-01
38	46	7.779893e-01
38	47	9.120094e-01
38	48	9.701379e-01
38	49	9.911502e-01
38	50	9.839969e-01
38	51	9.506935e-01
38	52	7.770964e-01
38	53	6.266240e-01
38	54	2.602314e-01
38	55	0.000000e+00
38	56	4.360640e-01
38	57	5.771130e-01
38	58	5.546377e-01
38	59	6.128083e-01
38	60	6.724467e-01
38	61	5.410905e-01
38	62	6.083481e-01
38	63	5.694849e-01
38	64	3.447992e-01
38	65	0.000000e+00
38	66	0.000000e+00
38	67	3.536127e-01
38	68	4.560756e-01
38	69	4.807701e-01
38	70	4.003143e-01
38	71	2.567414e-01
38	72	2.624548e-01
38	73	-1.266865e-01
38	74	-5.002536e-02
38	75	-1.818849e-02
38	76	0.000000e+00
38	77	0.000000e+00
38	78	3.497882e-01
38	79	5.041994e-01
38	80	6.232490e-01
38	81	6.901100e-01
38	82	7.357483e-01
38	83	7.404588e-01
38	84	6.733779e-01
38	85	5.430221e-01
38	86	4.695861e-01
38	87	0.000000e+00
38	88	0.000000e+00
38	89	3.893222e-01
38	90	5.183658e-01
38	91	6.294752e-01
38	92	6.547729e-01
38	93	6.316810e-01
38	94	5.789282e-01
38	95	5.064433e-01
38	96	3.670010e-01
38	97	2.007870e-01
38	98	0.000000e+00
38	99	0.000000e+00
38	100	0.000000e+00
39	0	0.000000e+00
39	1	6.035816e-01
39	2	7.761973e-01
39	3	9.018825e-01
39	4	9.593519e-01
39	5	9.830274e-01
39	6	9.877897e-01
39	7	9.684210e-01
39	8	8.258259e-01
39	9	6.736732e-01
39	10	5.207359e-01
39	11	0.000000e+00
39	12	5.946468e-01
39	13	7.774683e-01
39	14	9.005743e-01
39	15	9.573837e-01
39	16	9.816702e-01
39	17	9.855238e-01
39	18	9.690530e-01
39	19	8.278176e-01
39	20	6.597474e-01
39	21	1.969419e-01
39	22	0.000000e+00
39	23	6.076671e-01
39	24	7.767885e-01
39	25	9.030552e-01
39	26	9.594764e-01
39	27	9.832442e-01
39	28	9.881239e-01
39	29	9.677700e-01
39	30	8.238938e-01
39	31	6.553125e-01
39	32	2.853207e-01
39	33	0.000000e+00
39	34	6.093751e-01
39	35	7.699950e-01
39	36	8.988410e-01
39	37	9.559853e-01
39	38	9.808615e-01
39	39	1.000000e+00
39	40	9.607530e-01
39	41	8.150816e-01
39	42	5.820274e-01
39	43	2.548649e-01
39	44	0.000000e+00
39	45	6.059823e-01
39	46	7.778173e-01
39	47	9.034232e-01
39	48	9.596526e-01
39	49	9.833310e-01
39	50	9.881626e-01
39	51	9.686034e-01
39	52	8.257010e-01
39	53	6.662306e-01
39	54	2.738666e-01
39	55	0.000000e+00
39	56	4.531258e-01
39	57	5.930813e-01
39	58	5.694903e-01
39	59	6.154624e-01
39	60	6.737923e-01
39	61	5.547153e-01
39	62	6.191018e-01
39	63	5.863874e-01
39	64	3.747409e-01
39	65	0.000000e+00
39	66	0.000000e+00
39	67	3.646956e-01
39	68	4.836220e-01
39	69	4.913133e-01
39	70	4.002235e-01
39	71	2.631116e-01
39	72	2.749320e-01
39	73	-1.279357e-01
39	74	-3.916780e-02
39	75	-1.389465e-02
39	76	0.000000e+00
39	77	0.000000e+00
39	78	3.601551e-01
39	79	5.124726e-01
39	80	6.338035e-01
39	81	6.975582e-01
39	82	7.479644e-01
39	83	7.518685e-01
39	84	6.921828e-01
39	85	5.742801e-01
39	86	5.006174e-01
39	87	0.000000e+00
39	88	0.000000e+00
39	89	4.076596e-01
39	90	5.383929e-01
39	91	6.401507e-01
39	92	6.553862e-01
39	93	6.292447e-01
39	94	5.743915e-01
39	95	5.002824e-01
39	96	3.844508e-01
39	97	2.138742e-01
39	98	0.000000e+00
39	99	0.000000e+00
39	100	0.000000e+00
40	0	0.000000e+00
40	1	6.232620e-01
40	2	7.699922e-01
40	3	8.725000e-01
40	4	9.219152e-01
40	5	9.425096e-01
40	6	9.615147e-01
40	7	9.840905e-01
40	8	8.848187e-01
40	9	7.027013e-01
40	10	5.050253e-01
40	11	0.000000e+00
40	12	6.162158e-01
40	13	7.721417e-01
40	14	8.721140e-01
40	15	9.209516e-01
40	16	9.408334e-01
40	17	9.588503e-01
40	18	9.810656e-01
40	19	8.843805e-01
40	20	6.856741e-01
40	21	1.851811e-01
40	22	0.000000e+00
40	23	6.261624e-01
40	24	7.693493e-01
40	25	8.729264e-01
40	26	9.220885e-01
40	27	9.432471e-01
40	28	9.624804e-01
40	29	9.844032e-01
40	30	8.838308e-01
40	31	6.864645e-01
40	32	2.805815e-01
40	33	0.000000e+00
40	34	6.253950e-01
40	35	7.613727e-01
40	36	8.677323e-01
40	37	9.177259e-01
40	38	9.413484e-01
40	39	9.607530e-01
40	40	1.000000e+00
40	41	8.767504e-01
40	42	6.136862e-01
40	43	2.586337e-01
40	44	0.000000e+00
40	45	6.250821e-01
40	46	7.707505e-01
40	47	8.735556e-01
40	48	9.223768e-01
40	49	9.431496e-01
40	50	9.623600e-01
40	51	9.844780e-01
40	52	8.849680e-01
40	53	6.964956e-01
40	54	2.669660e-01
40	55	0.000000e+00
40	56	4.723591e-01
40	57	6.033793e-01
40	58	5.859256e-01
40	59	6.304471e-01
40	60	6.678098e-01
40	61	5.532829e-01
40	62	5.879768e-01
40	63	5.518317e-01
40	64	3.570094e-01
40	65	0.000000e+00
40	66	0.000000e+00
40	67	3.664175e-01
40	68	5.128480e-01
40	69	5.169198e-01
40	70	4.247057e-01
40	71	3.095280e-01
40	72	3.239101e-01
40	73	-6.790831e-02
40	74	4.076514e-02
40	75	-2.230296e-03
40	76	0.000000e+00
40	77	0.000000e+00
40	78	3.863272e-01
40	79	5.342158e-01
40	80	6.505679e-01
40	81	7.108156e-01
40	82	7.564949e-01
40	83	7.538695e-01
40	84	6.958898e-01
40	85	6.009751e-01
40	86	4.797989e-01
40	87	0.000000e+00
40	88	0.000000e+00
40	89	4.443717e-01
40	90	5.727928e-01
40	91	6.584992e-01
40	92	6.481421e-01
40	93	6.357922e-01
40	94	5.695782e-01
40	95	4.997259e-01
40	96	4.211866e-01
40	97	2.091298e-01
40	98	0.000000e+00
40	99	0.000000e+00
40	100	0.000000e+00
41	0	0.000000e+00
41	1	5.473658e-01
41	2	6.586267e-01
41	3	7.414325e-01
41	4	7.651018e-01
41	5	7.695579e-01
41	6	8.142768e-01
41	7	8.796533e-01
41	8	9.797231e-01
41	9	7.992268e-01
41	10	5.859430e-01
41	11	0.000000e+00
41	12	5.397273e-01
41	13	6.591393e-01
41	14	7.429538e-01
41	15	7.668897e-01
41	16	7.699740e-01
41	17	8.123001e-01
41	18	8.769908e-01
41	19	9.748256e-01
41	20	7.633539e-01
41	21	2.328138e-01
41	22	0.000000e+00
41	23	5.502257e-01
41	24	6.583806e-01
41	25	7.412105e-01
41	26	7.637692e-01
41	27	7.698964e-01
41	28	8.161580e-01
41	29	8.797832e-01
41	30	9.801280e-01
41	31	7.830516e-01
41	32	3.548882e-01
41	33	0.000000e+00
41	34	5.511056e-01
41	35	6.528157e-01
41	36	7.346447e-01
41	37	7.572962e-01
41	38	7.661896e-01
41	39	8.150816e-01
41	40	8.767504e-01
41	41	1.000000e+00
41	42	7.149543e-01
41	43	3.284610e-01
41	44	0.000000e+00
41	45	5.489650e-01
41	46	6.590643e-01
41	47	7.420333e-01
41	48	7.650074e-01
41	49	7.701872e-01
41	50	8.160666e-01
41	51	8.799011e-01
41	52	9.800978e-01
41	53	7.904848e-01
41	54	3.372743e-01
41	55	0.000000e+00
41	56	4.270730e-01
41	57	5.602662e-01
41	58	5.772028e-01
41	59	5.693609e-01
41	60	5.840439e-01
41	61	4.780667e-01
41	62	4.871561e-01
41	63	5.413638e-01
41	64	3.640294e-01
41	65	0.000000e+00
41	66	0.000000e+00
41	67	3.613320e-01
41	68	5.104963e-01
41	69	4.688975e-01
41	70	3.498850e-01
41	71	2.656910e-01
41	72	3.002811e-01
41	73	-5.628060e-02
41	74	6.779391e-02
41	75	3.886438e-03
41	76	0.000000e+00
41	77	0.000000e+00
41	78	3.031664e-01
41	79	4.084487e-01
41	80	5.848433e-01
41	81	5.808106e-01
41	82	6.110017e-01
41	83	5.955266e-01
41	84	5.871759e-01
41	85	5.348797e-01
41	86	4.714780e-01
41	87	0.000000e+00
41	88	0.000000e+00
41	89	4.018762e-01
41	90	5.075771e-01
41	91	5.217836e-01
41	92	4.587207e-01
41	93	4.920876e-01
41	94	3.819588e-01
41	95	2.888838e-01
41	96	3.083496e-01
41	97	1.964928e-01
41	98	0.000000e+00
41	99	0.000000e+00
41	100	0.000000e+00
42	0	0.000000e+00
42	1	3.022039e-01
42	2	4.076299e-01
42	3	4.926114e-01
42	4	5.110579e-01
42	5	5.471653e-01
42	6	5.792939e-01
42	7	6.161965e-01
42	8	7.113676e-01
42	9	6.914764e-01
42	10	5.416620e-01
42	11	0.000000e+00
42	12	2.965496e-01
42	13	4.066805e-01
42	14	4.935390e-01
42	15	5.130238e-01
42	16	5.475269e-01
42	17	5.760026e-01
42	18	6.144661e-01
42	19	7.034390e-01
42	20	6.524741e-01
42	21	2.154115e-01
42	22	0.000000e+00
42	23	3.044799e-01
42	24	4.084647e-01
42	25	4.932035e-01
42	26	5.091001e-01
42	27	5.471053e-01
42	28	5.809659e-01
42	29	6.160335e-01
42	30	7.133316e-01
42	31	6.790987e-01
42	32	3.380677e-01
42	33	0.000000e+00
42	34	3.066698e-01
42	35	4.065759e-01
42	36	4.895270e-01
42	37	5.038399e-01
42	38	5.443499e-01
42	39	5.820274e-01
42	40	6.136862e-01
42	41	7.149543e-01
42	42	1.000000e+00
42	43	3.188989e-01
42	44	0.000000e+00
42	45	3.033364e-01
42	46	4.085192e-01
42	47	4.937485e-01
42	48	5.104083e-01
42	49	5.474243e-01
42	50	5.804348e-01
42	51	6.162201e-01
42	52	7.123172e-01
42	53	6.834947e-01
42	54	3.195227e-01
42	55	0.000000e+00
42	56	2.563466e-01
42	57	3.709108e-01
42	58	4.066047e-01
42	59	3.878051e-01
42	60	4.060822e-01
42	61	3.252454e-01
42	62	3.364111e-01
42	63	4.005738e-01
42	64	2.957016e-01
42	65	0.000000e+00
42	66	0.000000e+00
42	67	2.464279e-01
42	68	3.319773e-01
42	69	3.116229e-01
42	70	2.226350e-01
42	71	1.863482e-01
42	72	1.817460e-01
42	73	-1.140091e-01
42	74	-3.461883e-02
42	75	4.364020e-03
42	76	0.000000e+00
42	77	0.000000e+00
42	78	1.671559e-01
42	79	2.502539e-01
42	80	4.049438e-01
42	81	4.152299e-01
42	82	4.295065e-01
42	83	4.063653e-01
42	84	3.641373e-01
42	85	2.962685e-01
42	86	3.692333e-01
42	87	0.000000e+00
42	88	0.000000e+00
42	89	2.509804e-01
42	90	3.377026e-01
42	91	3.651414e-01
42	92	3.443641e-01
42	93	3.235870e-01
42	94	2.132270e-01
42	95	1.086656e-01
42	96	7.979663e-02
42	97	1.717985e-01
42	98	0.000000e+00
42	99	0.000000e+00
42	100	0.000000e+00
43	0	0.000000e+00
43	1	1.293058e-01
43	2	1.770908e-01
43	3	2.163049e-01
43	4	2.104328e-01
43	5	2.359714e-01
43	6	2.519965e-01
43	7	2.602026e-01
43	8	3.226275e-01
43	9	3.466570e-01
43	10	3.029791e-01
43	11	0.000000e+00
43	12	1.251725e-01
43	13	1.751162e-01
43	14	2.159728e-01
43	15	2.108364e-01
43	16	2.358723e-01
43	17	2.495975e-01
43	18	2.598344e-01
43	19	3.156572e-01
43	20	3.257841e-01
43	21	1.150374e-01
43	22	0.000000e+00
43	23	1.312660e-01
43	24	1.787239e-01
43	25	2.172902e-01
43	26	2.096504e-01
43	27	2.362767e-01
43	28	2.533350e-01
43	29	2.600005e-01
43	30	3.244028e-01
43	31	3.422743e-01
43	32	2.097646e-01
43	33	0.000000e+00
43	34	1.342683e-01
43	35	1.797714e-01
43	36	2.166700e-01
43	37	2.078381e-01
43	38	2.354759e-01
43	39	2.548649e-01
43	40	2.586337e-01
43	41	3.284610e-01
43	42	3.188989e-01
43	43	1.000000e+00
43	44	0.000000e+00
43	45	1.302743e-01
43	46	1.781989e-01
43	47	2.172466e-01
43	48	2.101147e-01
43	49	2.362884e-01
43	50	2.528179e-01
43	51	2.601674e-01
43	52	3.231383e-01
43	53	3.438278e-01
43	54	1.930975e-01
43	55	0.000000e+00
43	56	1.245600e-01
43	57	1.856859e-01
43	58	2.023532e-01
43	59	1.747024e-01
43	60	1.868396e-01
43	61	1.472398e-01
43	62	1.639662e-01
43	63	2.138308e-01
43	64	1.509362e-01
43	65	0.000000e+00
43	66	0.000000e+00
43	67	1.408120e-01
43	68	1.673765e-01
43	69	1.503003e-01
43	70	8.410810e-02
43	71	6.183288e-02
43	72	3.092942e-02
43	73	-7.395943e-02
43	74	-6.388273e-02
43	75	6.849316e-04
43	76	0.000000e+00
43	77	0.000000e+00
43	78	8.875316e-02
43	79	1.173202e-01
43	80	1.909270e-01
43	81	1.748566e-01
43	82	1.794475e-01
43	83	1.759738e-01
43	84	1.513191e-01
43	85	1.179357e-01
43	86	1.934938e-01
43	87	0.000000e+00
43	88	0.000000e+00
43	89	1.138887e-01
43	90	1.629481e-01
43	91	1.754228e-01
43	92	1.666639e-01
43	93	1.456938e-01
43	94	8.573062e-02
43	95	2.051940e-02
43	96	-1.427195e-02
43	97	1.045163e-01
43	98	0.000000e+00
43	99	0.000000e+00
43	100	0.000000e+00
44	0	0.000000e+00
44	1	0.000000e+00
44	2	0.000000e+00
44	3	0.000000e+00
44	4	0.000000e+00
44	5	0.000000e+00
44	6	0.000000e+00
44	7	0.000000e+00
44	8	0.000000e+00
44	9	0.000000e+00
44	10	0.000000e+00
44	11	0.000000e+00
44	12	0.000000e+00
44	13	0.000000e+00
44	14	0.000000e+00
44	15	0.000000e+00
44	16	0.000000e+00
44	17	0.000000e+00
44	18	0.000000e+00
44	19	0.000000e+00
44	20	0.000000e+00
44	21	0.000000e+00
44	22	0.000000e+00
44	23	0.000000e+00
44	24	0.000000e+00
44	25	0.000000e+00
44	26	0.000000e+00
44	27	0.000000e+00
44	28	0.000000e+00
44	29	0.000000e+00
44	30	0.000000e+00
44	31	0.000000e+00
44	32	0.000000e+00
44	33	0.000000e+00
44	34	0.000000e+00
44	35	0.000000e+00
44	36	0.000000e+00
44	37	0.000000e+00
44	38	0.000000e+00
44	39	0.000000e+00
44	40	0.000000e+00
44	41	0.000000e+00
44	42	0.000000e+00
44	43	0.000000e+00
44	44	0.000000e+00
44	45	0.000000e+00
44	46	0.000000e+00
44	47	0.000000e+00
44	48	0.000000e+00
44	49	0.000000e+00
44	50	0.000000e+00
44	51	0.000000e+00
44	52	0.000000e+00
44	53	0.000000e+00
44	54	0.000000e+00
44	55	0.000000e+00
44	56	0.000000e+00
44	57	0.000000e+00
44	58	0.000000e+00
44	59	0.000000e+00
44	60	0.000000e+00
44	61	0.000000e+00
44	62	0.000000e+00
44	63	0.000000e+00
44	64	0.000000e+00
44	65	0.000000e+00
44	66	0.000000e+00
44	67	0.000000e+00
44	68	0.000000e+00
44	69	0.000000e+00
44	70	0.000000e+00
44	71	0.000000e+00
44	72	0.000000e+00
44	73	0.000000e+00
44	74	0.000000e+00
44	75	0.000000e+00
44	76	0.000000e+00
44	77	0.000000e+00
44	78	0.000000e+00
44	79	0.000000e+00
44	80	0.000000e+00
44	81	0.000000e+00
44	82	0.000000e+00
44	83	0.000000e+00
44	84	0.000000e+00
44	85	0.000000e+00
44	86	0.000000e+00
44	87	0.000000e+00
44	88	0.000000e+00
44	89	0.000000e+00
44	90	0.000000e+00
44	91	0.000000e+00
44	92	0.000000e+00
44	93	0.000000e+00
44	94	0.000000e+00
44	95	0.000000e+00
44	96	0.000000e+00
44	97	0.000000e+00
44	98	0.000000e+00
44	99	0.000000e+00
44	100	0.000000e+00
45	0	0.000000e+00
45	1	9.787090e-01
45	2	9.284621e-01
45	3	7.914140e-01
45	4	6.752622e-01
45	5	5.907725e-01
45	6	6.081152e-01
45	7	6.196222e-01
45	8	5.590430e-01
45	9	3.452331e-01
45	10	2.094026e-01
45	11	0.000000e+00
45	12	9.754487e-01
45	13	9.289882e-01
45	14	7.886758e-01
45	15	6.732231e-01
45	16	5.890937e-01
45	17	6.092034e-01
45	18	6.135313e-01
45	19	5.633639e-01
45	20	3.449652e-01
45	21	1.085927e-01
45	22	0.000000e+00
45	23	9.796587e-01
45	24	9.275453e-01
45	25	7.920494e-01
45	26	6.783555e-01
45	27	5.936855e-01
45	28	6.095426e-01
45	29	6.224891e-01
45	30	5.581542e-01
45	31	3.418846e-01
45	32	1.506876e-01
45	33	0.000000e+00
45	34	9.703615e-01
45	35	9.202083e-01
45	36	7.894019e-01
45	37	6.770296e-01
45	38	5.935060e-01
45	39	6.059823e-01
45	40	6.250821e-01
45	41	5.489650e-01
45	42	3.033364e-01
45	43	1.302743e-01
45	44	0.000000e+00
45	45	1.000000e+00
45	46	9.286528e-01
45	47	7.918273e-01
45	48	6.776643e-01
45	49	5.929603e-01
45	50	6.100447e-01
45	51	6.211553e-01
45	52	5.594356e-01
45	53	3.474590e-01
45	54	1.459147e-01
45	55	0.000000e+00
45	56	6.966475e-01
45	57	7.422237e-01
45	58	6.243919e-01
45	59	5.463951e-01
45	60	5.430195e-01
45	61	4.670575e-01
45	62	4.751642e-01
45	63	4.178591e-01
45	64	2.394220e-01
45	65	0.000000e+00
45	66	0.000000e+00
45	67	5.379129e-01
45	68	6.270452e-01
45	69	5.809138e-01
45	70	4.202220e-01
45	71	3.033089e-01
45	72	3.386215e-01
45	73	1.886815e-01
45	74	1.454945e-01
45	75	-1.429019e-02
45	76	0.000000e+00
45	77	0.000000e+00
45	78	7.012694e-01
45	79	7.988865e-01
45	80	7.635974e-01
45	81	6.737020e-01
45	82	6.345857e-01
45	83	6.080341e-01
45	84	6.186979e-01
45	85	6.061077e-01
45	86	3.419298e-01
45	87	0.000000e+00
45	88	0.000000e+00
45	89	6.042998e-01
45	90	7.115720e-01
45	91	7.004738e-01
45	92	6.071291e-01
45	93	5.921485e-01
45	94	5.032549e-01
45	95	4.969341e-01
45	96	4.879494e-01
45	97	2.074703e-01
45	98	0.000000e+00
45	99	0.000000e+00
45	100	0.000000e+00
46	0	0.000000e+00
46	1	9.259978e-01
46	2	9.908032e-01
46	3	9.398340e-01
46	4	8.465254e-01
46	5	7.761803e-01
46	6	7.802511e-01
46	7	7.714605e-01
46	8	6.684722e-01
46	9	4.718588e-01
46	10	3.371483e-01
46	11	0.000000e+00
46	12	9.192642e-01
46	13	9.891888e-01
46	14	9.370301e-01
46	15	8.443141e-01
46	16	7.739078e-01
46	17	7.808910e-01
46	18	7.684901e-01
46	19	6.714836e-01
46	20	4.687584e-01
46	21	1.523649e-01
46	22	0.000000e+00
46	23	9.291398e-01
46	24	9.919131e-01
46	25	9.404110e-01
46	26	8.487466e-01
46	27	7.783741e-01
46	28	7.816396e-01
46	29	7.726947e-01
46	30	6.676852e-01
46	31	4.624284e-01
46	32	2.084524e-01
46	33	0.000000e+00
46	34	9.243287e-01
46	35	9.866883e-01
46	36	9.371343e-01
46	37	8.465804e-01
46	38	7.779893e-01
46	39	7.778173e-01
46	40	7.707505e-01
46	41	6.590643e-01
46	42	4.085192e-01
46	43	1.781989e-01
46	44	0.000000e+00
46	45	9.286528e-01
46	46	1.000000e+00
46	47	9.404124e-01
46	48	8.484128e-01
46	49	7.777895e-01
46	50	7.821160e-01
46	51	7.723423e-01
46	52	6.690611e-01
46	53	4.707507e-01
46	54	2.024395e-01
46	55	0.000000e+00
46	56	6.477321e-01
46	57	7.555187e-01
46	58	6.682847e-01
46	59	6.257755e-01
46	60	6.420516e-01
46	61	5.305875e-01
46	62	5.712565e-01
46	63	5.320333e-01
46	64	2.901355e-01
46	65	0.000000e+00
46	66	0.000000e+00
46	67	5.201935e-01
46	68	6.498370e-01
46	69	5.923737e-01
46	70	4.279773e-01
46	71	2.925062e-01
46	72	3.133875e-01
46	73	9.288058e-02
46	74	5.361672e-02
46	75	-1.624186e-02
46	76	0.000000e+00
46	77	0.000000e+00
46	78	5.964182e-01
46	79	7.304711e-01
46	80	7.999603e-01
46	81	7.201628e-01
46	82	7.034788e-01
46	83	6.804576e-01
46	84	6.655338e-01
46	85	6.156726e-01
46	86	4.120943e-01
46	87	0.000000e+00
46	88	0.000000e+00
46	89	5.650018e-01
46	90	6.927320e-01
46	91	7.254790e-01
46	92	6.606419e-01
46	93	6.463262e-01
46	94	5.353914e-01
46	95	5.131991e-01
46	96	4.544703e-01
46	97	2.403566e-01
46	98	0.000000e+00
46	99	0.000000e+00
46	100	0.000000e+00
47	0	0.000000e+00
47	1	7.891852e-01
47	2	9.383549e-01
47	3	9.907550e-01
47	4	9.551701e-01
47	5	9.130151e-01
47	6	9.076515e-01
47	7	8.811188e-01
47	8	7.526124e-01
47	9	5.750505e-01
47	10	4.456217e-01
47	11	0.000000e+00
47	12	7.806873e-01
47	13	9.368713e-01
47	14	9.888541e-01
47	15	9.533795e-01
47	16	9.115338e-01
47	17	9.082909e-01
47	18	8.821111e-01
47	19	7.556118e-01
47	20	5.691478e-01
47	21	1.939083e-01
47	22	0.000000e+00
47	23	7.930641e-01
47	24	9.401137e-01
47	25	9.912310e-01
47	26	9.560312e-01
47	27	9.139107e-01
47	28	9.081082e-01
47	29	8.805527e-01
47	30	7.511816e-01
47	31	5.601358e-01
47	32	2.591060e-01
47	33	0.000000e+00
47	34	7.918521e-01
47	35	9.352663e-01
47	36	9.868217e-01
47	37	9.525846e-01
47	38	9.120094e-01
47	39	9.034232e-01
47	40	8.735556e-01
47	41	7.420333e-01
47	42	4.937485e-01
47	43	2.172466e-01
47	44	0.000000e+00
47	45	7.918273e-01
47	46	9.404124e-01
47	47	1.000000e+00
47	48	9.561684e-01
47	49	9.138233e-01
47	50	9.087382e-01
47	51	8.813201e-01
47	52	7.529384e-01
47	53	5.707559e-01
47	54	2.528804e-01
47	55	0.000000e+00
47	56	5.582529e-01
47	57	7.013335e-01
47	58	6.505361e-01
47	59	6.485832e-01
47	60	6.887944e-01
47	61	5.511469e-01
47	62	6.156997e-01
47	63	5.959134e-01
47	64	3.263336e-01
47	65	0.000000e+00
47	66	0.000000e+00
47	67	4.560624e-01
47	68	5.851286e-01
47	69	5.568890e-01
47	70	4.160996e-01
47	71	2.743632e-01
47	72	2.834310e-01
47	73	-1.869397e-02
47	74	-1.132188e-02
47	75	-1.999827e-02
47	76	0.000000e+00
47	77	0.000000e+00
47	78	4.648070e-01
47	79	6.074929e-01
47	80	7.469011e-01
47	81	7.123570e-01
47	82	7.277067e-01
47	83	7.172272e-01
47	84	6.843951e-01
47	85	5.943688e-01
47	86	4.517034e-01
47	87	0.000000e+00
47	88	0.000000e+00
47	89	4.882498e-01
47	90	6.188673e-01
47	91	6.802971e-01
47	92	6.525225e-01
47	93	6.530505e-01
47	94	5.485267e-01
47	95	5.031703e-01
47	96	4.093897e-01
47	97	2.400502e-01
47	98	0.000000e+00
47	99	0.000000e+00
47	100	0.000000e+00
48	0	0.000000e+00
48	1	6.755398e-01
48	2	8.469513e-01
48	3	9.554899e-01
48	4	9.913361e-01
48	5	9.733321e-01
48	6	9.656928e-01
48	7	9.330689e-01
48	8	7.787501e-01
48	9	5.985577e-01
48	10	4.649320e-01
48	11	0.000000e+00
48	12	6.681251e-01
48	13	8.486817e-01
48	14	9.555282e-01
48	15	9.896736e-01
48	16	9.728475e-01
48	17	9.665177e-01
48	18	9.359709e-01
48	19	7.836818e-01
48	20	5.925658e-01
48	21	1.946488e-01
48	22	0.000000e+00
48	23	6.787734e-01
48	24	8.472356e-01
48	25	9.553473e-01
48	26	9.914721e-01
48	27	9.733504e-01
48	28	9.651090e-01
48	29	9.317189e-01
48	30	7.761835e-01
48	31	5.811260e-01
48	32	2.549377e-01
48	33	0.000000e+00
48	34	6.777954e-01
48	35	8.395126e-01
48	36	9.491393e-01
48	37	9.875516e-01
48	38	9.701379e-01
48	39	9.596526e-01
48	40	9.223768e-01
48	41	7.650074e-01
48	42	5.104083e-01
48	43	2.101147e-01
48	44	0.000000e+00
48	45	6.776643e-01
48	46	8.484128e-01
48	47	9.561684e-01
48	48	1.000000e+00
48	49	9.736559e-01
48	50	9.659297e-01
48	51	9.329947e-01
48	52	7.785507e-01
48	53	5.926071e-01
48	54	2.498807e-01
48	55	0.000000e+00
48	56	4.900691e-01
48	57	6.337806e-01
48	58	5.987535e-01
48	59	6.450317e-01
48	60	6.987014e-01
48	61	5.625278e-01
48	62	6.242924e-01
48	63	5.953848e-01
48	64	3.384716e-01
48	65	0.000000e+00
48	66	0.000000e+00
48	67	3.946191e-01
48	68	5.027927e-01
48	69	5.101291e-01
48	70	4.209578e-01
48	71	2.787890e-01
48	72	2.926702e-01
48	73	-7.006476e-02
48	74	-1.256234e-02
48	75	-2.178313e-02
48	76	0.000000e+00
48	77	0.000000e+00
48	78	3.954420e-01
48	79	5.350867e-01
48	80	6.698729e-01
48	81	7.012004e-01
48	82	7.412811e-01
48	83	7.386494e-01
48	84	7.017867e-01
48	85	5.928230e-01
48	86	4.619474e-01
48	87	0.000000e+00
48	88	0.000000e+00
48	89	4.368404e-01
48	90	5.535498e-01
48	91	6.346509e-01
48	92	6.336431e-01
48	93	6.559962e-01
48	94	5.870701e-01
48	95	5.356022e-01
48	96	4.268979e-01
48	97	2.206648e-01
48	98	0.000000e+00
48	99	0.000000e+00
48	100	0.000000e+00
49	0	0.000000e+00
49	1	5.907757e-01
49	2	7.762077e-01
49	3	9.125333e-01
49	4	9.734450e-01
49	5	9.938041e-01
49	6	9.873956e-01
49	7	9.532429e-01
49	8	7.817386e-01
49	9	6.371586e-01
49	10	5.016505e-01
49	11	0.000000e+00
49	12	5.826391e-01
49	13	7.782728e-01
49	14	9.119529e-01
49	15	9.712878e-01
49	16	9.927017e-01
49	17	9.861699e-01
49	18	9.555460e-01
49	19	7.848518e-01
49	20	6.265272e-01
49	21	1.952755e-01
49	22	0.000000e+00
49	23	5.944599e-01
49	24	7.765467e-01
49	25	9.132064e-01
49	26	9.734853e-01
49	27	9.937841e-01
49	28	9.870044e-01
49	29	9.519342e-01
49	30	7.796298e-01
49	31	6.191657e-01
49	32	2.722713e-01
49	33	0.000000e+00
49	34	5.954122e-01
49	35	7.689475e-01
49	36	9.081792e-01
49	37	9.701028e-01
49	38	9.911502e-01
49	39	9.833310e-01
49	40	9.431496e-01
49	41	7.701872e-01
49	42	5.474243e-01
49	43	2.362884e-01
49	44	0.000000e+00
49	45	5.929603e-01
49	46	7.777895e-01
49	47	9.138233e-01
49	48	9.736559e-01
49	49	1.000000e+00
49	50	9.873458e-01
49	51	9.531539e-01
49	52	7.816624e-01
49	53	6.302611e-01
49	54	2.633751e-01
49	55	0.000000e+00
49	56	4.387087e-01
49	57	5.802783e-01
49	58	5.572355e-01
49	59	6.154832e-01
49	60	6.752806e-01
49	61	5.449886e-01
49	62	6.138466e-01
49	63	5.775286e-01
49	64	3.503890e-01
49	65	0.000000e+00
49	66	0.000000e+00
49	67	3.536281e-01
49	68	4.555902e-01
49	69	4.790201e-01
49	70	3.967539e-01
49	71	2.556159e-01
49	72	2.631766e-01
49	73	-1.316743e-01
49	74	-5.098242e-02
49	75	-1.841281e-02
49	76	0.000000e+00
49	77	0.000000e+00
49	78	3.484538e-01
49	79	5.000784e-01
49	80	6.221447e-01
49	81	6.904847e-01
49	82	7.377137e-01
49	83	7.424284e-01
49	84	6.781246e-01
49	85	5.487229e-01
49	86	4.748427e-01
49	87	0.000000e+00
49	88	0.000000e+00
49	89	3.919291e-01
49	90	5.193586e-01
49	91	6.274319e-01
49	92	6.536078e-01
49	93	6.329764e-01
49	94	5.819440e-01
49	95	5.110952e-01
49	96	3.725923e-01
49	97	2.061002e-01
49	98	0.000000e+00
49	99	0.000000e+00
49	100	0.000000e+00
50	0	0.000000e+00
50	1	6.080030e-01
50	2	7.808007e-01
50	3	9.074208e-01
50	4	9.657846e-01
50	5	9.871092e-01
50	6	9.915185e-01
50	7	9.709308e-01
50	8	8.276334e-01
50	9	6.724074e-01
50	10	5.206675e-01
50	11	0.000000e+00
50	12	6.002182e-01
50	13	7.832621e-01
50	14	9.071469e-01
50	15	9.645981e-01
50	16	9.864076e-01
50	17	9.900566e-01
50	18	9.721258e-01
50	19	8.302209e-01
50	20	6.590774e-01
50	21	1.994305e-01
50	22	0.000000e+00
50	23	6.113726e-01
50	24	7.807368e-01
50	25	9.080880e-01
50	26	9.655094e-01
50	27	9.870741e-01
50	28	9.915012e-01
50	29	9.700277e-01
50	30	8.254621e-01
50	31	6.540292e-01
50	32	2.855141e-01
50	33	0.000000e+00
50	34	6.117136e-01
50	35	7.725929e-01
50	36	9.027078e-01
50	37	9.611313e-01
50	38	9.839969e-01
50	39	9.881626e-01
50	40	9.623600e-01
50	41	8.160666e-01
50	42	5.804348e-01
50	43	2.528179e-01
50	44	0.000000e+00
50	45	6.100447e-01
50	46	7.821160e-01
50	47	9.087382e-01
50	48	9.659297e-01
50	49	9.873458e-01
50	50	1.000000e+00
50	51	9.710070e-01
50	52	8.274227e-01
50	53	6.650789e-01
50	54	2.747047e-01
50	55	0.000000e+00
50	56	4.589847e-01
50	57	5.995460e-01
50	58	5.756822e-01
50	59	6.222523e-01
50	60	6.801206e-01
50	61	5.605507e-01
50	62	6.250295e-01
50	63	5.922686e-01
50	64	3.765894e-01
50	65	0.000000e+00
50	66	0.000000e+00
50	67	3.665448e-01
50	68	4.856543e-01
50	69	4.932751e-01
50	70	4.017210e-01
50	71	2.649271e-01
50	72	2.776895e-01
50	73	-1.263562e-01
50	74	-3.606497e-02
50	75	-1.446063e-02
50	76	0.000000e+00
50	77	0.000000e+00
50	78	3.619617e-01
50	79	5.129770e-01
50	80	6.364572e-01
50	81	6.999801e-01
50	82	7.509074e-01
50	83	7.552629e-01
50	84	6.980102e-01
50	85	5.800105e-01
50	86	5.007788e-01
50	87	0.000000e+00
50	88	0.000000e+00
50	89	4.106379e-01
50	90	5.406593e-01
50	91	6.412401e-01
50	92	6.562291e-01
50	93	6.346392e-01
50	94	5.810103e-01
50	95	5.088259e-01
50	96	3.932426e-01
50	97	2.175872e-01
50	98	0.000000e+00
50	99	0.000000e+00
50	100	0.000000e+00
51	0	0.000000e+00
51	1	6.194943e-01
51	2	7.717417e-01
51	3	8.804349e-01
51	4	9.326941e-01
51	5	9.526521e-01
51	6	9.702755e-01
51	7	9.892859e-01
51	8	8.890268e-01
51	9	7.067312e-01
51	10	5.132217e-01
51	11	0.000000e+00
51	12	6.127007e-01
51	13	7.744872e-01
51	14	8.808003e-01
51	15	9.321402e-01
51	16	9.514071e-01
51	17	9.681782e-01
51	18	9.875307e-01
51	19	8.894127e-01
51	20	6.897229e-01
51	21	1.898529e-01
51	22	0.000000e+00
51	23	6.221554e-01
51	24	7.707694e-01
51	25	8.804830e-01
51	26	9.325336e-01
51	27	9.531055e-01
51	28	9.709556e-01
51	29	9.891093e-01
51	30	8.877801e-01
51	31	6.898550e-01
51	32	2.844265e-01
51	33	0.000000e+00
51	34	6.211398e-01
51	35	7.621319e-01
51	36	8.744221e-01
51	37	9.276670e-01
51	38	9.506935e-01
51	39	9.686034e-01
51	40	9.844780e-01
51	41	8.799011e-01
51	42	6.162201e-01
51	43	2.601674e-01
51	44	0.000000e+00
51	45	6.211553e-01
51	46	7.723423e-01
51	47	8.813201e-01
51	48	9.329947e-01
51	49	9.531539e-01
51	50	9.710070e-01
51	51	1.000000e+00
51	52	8.891318e-01
51	53	7.001237e-01
51	54	2.712152e-01
51	55	0.000000e+00
51	56	4.718793e-01
51	57	6.049097e-01
51	58	5.887087e-01
51	59	6.344848e-01
51	60	6.747353e-01
51	61	5.577625e-01
51	62	5.964878e-01
51	63	5.647371e-01
51	64	3.624611e-01
51	65	0.000000e+00
51	66	0.000000e+00
51	67	3.660494e-01
51	68	5.112951e-01
51	69	5.163845e-01
51	70	4.250696e-01
51	71	3.048116e-01
51	72	3.204302e-01
51	73	-7.579659e-02
51	74	3.435636e-02
51	75	-3.664311e-03
51	76	0.000000e+00
51	77	0.000000e+00
51	78	3.791684e-01
51	79	5.274748e-01
51	80	6.475952e-01
51	81	7.069361e-01
51	82	7.563736e-01
51	83	7.567690e-01
51	84	6.999234e-01
51	85	6.028758e-01
51	86	4.846801e-01
51	87	0.000000e+00
51	88	0.000000e+00
51	89	4.385954e-01
51	90	5.663633e-01
51	91	6.534854e-01
51	92	6.444679e-01
51	93	6.359521e-01
51	94	5.719078e-01
51	95	5.038733e-01
51	96	4.233055e-01
51	97	2.122339e-01
51	98	0.000000e+00
51	99	0.000000e+00
51	100	0.000000e+00
52	0	0.000000e+00
52	1	5.580772e-01
52	2	6.688855e-01
52	3	7.525116e-01
52	4	7.787092e-01
52	5	7.811265e-01
52	6	8.257995e-01
52	7	8.889545e-01
52	8	9.857467e-01
52	9	7.984135e-01
52	10	5.871988e-01
52	11	0.000000e+00
52	12	5.507415e-01
52	13	6.700418e-01
52	14	7.544698e-01
52	15	7.807372e-01
52	16	7.819101e-01
52	17	8.243008e-01
52	18	8.870150e-01
52	19	9.826120e-01
52	20	7.634399e-01
52	21	2.344298e-01
52	22	0.000000e+00
52	23	5.605460e-01
52	24	6.681414e-01
52	25	7.519758e-01
52	26	7.772204e-01
52	27	7.812561e-01
52	28	8.273598e-01
52	29	8.888274e-01
52	30	9.855128e-01
52	31	7.814565e-01
52	32	3.524269e-01
52	33	0.000000e+00
52	34	5.608991e-01
52	35	6.617691e-01
52	36	7.448182e-01
52	37	7.704323e-01
52	38	7.770964e-01
52	39	8.257010e-01
52	40	8.849680e-01
52	41	9.800978e-01
52	42	7.123172e-01
52	43	3.231383e-01
52	44	0.000000e+00
52	45	5.594356e-01
52	46	6.690611e-01
52	47	7.529384e-01
52	48	7.785507e-01
52	49	7.816624e-01
52	50	8.274227e-01
52	51	8.891318e-01
52	52	1.000000e+00
52	53	7.892481e-01
52	54	3.358302e-01
52	55	0.000000e+00
52	56	4.368308e-01
52	57	5.696189e-01
52	58	5.839493e-01
52	59	5.778779e-01
52	60	5.946187e-01
52	61	4.894771e-01
52	62	4.992402e-01
52	63	5.531961e-01
52	64	3.746280e-01
52	65	0.000000e+00
52	66	0.000000e+00
52	67	3.643969e-01
52	68	5.159384e-01
52	69	4.773649e-01
52	70	3.596485e-01
52	71	2.700649e-01
52	72	3.115193e-01
52	73	-5.436860e-02
52	74	7.324145e-02
52	75	2.223154e-03
52	76	0.000000e+00
52	77	0.000000e+00
52	78	3.099519e-01
52	79	4.174761e-01
52	80	5.908816e-01
52	81	5.887788e-01
52	82	6.221533e-01
52	83	6.088129e-01
52	84	6.050653e-01
52	85	5.523140e-01
52	86	4.801580e-01
52	87	0.000000e+00
52	88	0.000000e+00
52	89	4.085890e-01
52	90	5.159176e-01
52	91	5.297214e-01
52	92	4.670944e-01
52	93	5.010852e-01
52	94	3.977882e-01
52	95	3.076394e-01
52	96	3.297508e-01
52	97	2.000742e-01
52	98	0.000000e+00
52	99	0.000000e+00
52	100	0.000000e+00
53	0	0.000000e+00
53	1	3.459944e-01
53	2	4.694451e-01
53	3	5.694658e-01
53	4	5.932452e-01
53	5	6.300040e-01
53	6	6.637842e-01
53	7	7.000208e-01
53	8	7.884681e-01
53	9	7.600107e-01
53	10	5.974549e-01
53	11	0.000000e+00
53	12	3.395071e-01
53	13	4.682560e-01
53	14	5.703050e-01
53	15	5.955088e-01
53	16	6.305140e-01
53	17	6.605594e-01
53	18	6.986882e-01
53	19	7.810183e-01
53	20	7.218739e-01
53	21	2.388412e-01
53	22	0.000000e+00
53	23	3.488170e-01
53	24	4.707608e-01
53	25	5.701759e-01
53	26	5.911617e-01
53	27	6.298732e-01
53	28	6.655806e-01
53	29	6.997830e-01
53	30	7.899794e-01
53	31	7.447941e-01
53	32	3.685188e-01
53	33	0.000000e+00
53	34	3.513717e-01
53	35	4.688178e-01
53	36	5.661420e-01
53	37	5.851481e-01
53	38	6.266240e-01
53	39	6.662306e-01
53	40	6.964956e-01
53	41	7.904848e-01
53	42	6.834947e-01
53	43	3.438278e-01
53	44	0.000000e+00
53	45	3.474590e-01
53	46	4.707507e-01
53	47	5.707559e-01
53	48	5.926071e-01
53	49	6.302611e-01
53	50	6.650789e-01
53	51	7.001237e-01
53	52	7.892481e-01
53	53	1.000000e+00
53	54	3.494190e-01
53	55	0.000000e+00
53	56	2.930121e-01
53	57	4.229702e-01
53	58	4.558692e-01
53	59	4.383640e-01
53	60	4.671625e-01
53	61	3.804398e-01
53	62	3.963924e-01
53	63	4.596596e-01
53	64	3.388904e-01
53	65	0.000000e+00
53	66	0.000000e+00
53	67	2.749644e-01
53	68	3.762748e-01
53	69	3.543497e-01
53	70	2.578440e-01
53	71	2.156778e-01
53	72	2.107953e-01
53	73	-1.190507e-01
53	74	-3.854474e-02
53	75	1.614551e-03
53	76	0.000000e+00
53	77	0.000000e+00
53	78	1.889737e-01
53	79	2.818294e-01
53	80	4.577061e-01
53	81	4.712178e-01
53	82	4.960889e-01
53	83	4.734248e-01
53	84	4.313950e-01
53	85	3.549783e-01
53	86	4.233007e-01
53	87	0.000000e+00
53	88	0.000000e+00
53	89	2.850554e-01
53	90	3.833188e-01
53	91	4.171231e-01
53	92	3.947175e-01
53	93	3.801684e-01
53	94	2.610744e-01
53	95	1.527399e-01
53	96	1.231638e-01
53	97	1.992277e-01
53	98	0.000000e+00
53	99	0.000000e+00
53	100	0.000000e+00
54	0	0.000000e+00
54	1	1.450372e-01
54	2	2.012538e-01
54	3	2.521698e-01
54	4	2.502914e-01
54	5	2.633272e-01
54	6	2.743884e-01
54	7	2.714112e-01
54	8	3.356580e-01
54	9	3.534670e-01
54	10	3.253779e-01
54	11	0.000000e+00
54	12	1.426072e-01
54	13	2.012811e-01
54	14	2.532435e-01
54	15	2.523341e-01
54	16	2.647800e-01
54	17	2.739952e-01
54	18	2.730199e-01
54	19	3.316878e-01
54	20	3.348872e-01
54	21	1.852217e-01
54	22	0.000000e+00
54	23	1.464640e-01
54	24	2.025208e-01
54	25	2.525701e-01
54	26	2.488857e-01
54	27	2.629458e-01
54	28	2.747345e-01
54	29	2.706061e-01
54	30	3.362920e-01
54	31	3.466044e-01
54	32	2.381528e-01
54	33	0.000000e+00
54	34	1.473254e-01
54	35	2.013487e-01
54	36	2.501214e-01
54	37	2.450962e-01
54	38	2.602314e-01
54	39	2.738666e-01
54	40	2.669660e-01
54	41	3.372743e-01
54	42	3.195227e-01
54	43	1.930975e-01
54	44	0.000000e+00
54	45	1.459147e-01
54	46	2.024395e-01
54	47	2.528804e-01
54	48	2.498807e-01
54	49	2.633751e-01
54	50	2.747047e-01
54	51	2.712152e-01
54	52	3.358302e-01
54	53	3.494190e-01
54	54	1.000000e+00
54	55	0.000000e+00
54	56	1.335071e-01
54	57	1.945700e-01
54	58	2.172828e-01
54	59	1.972898e-01
54	60	2.113670e-01
54	61	1.434933e-01
54	62	1.559920e-01
54	63	2.226107e-01
54	64	1.468818e-01
54	65	0.000000e+00
54	66	0.000000e+00
54	67	1.434217e-01
54	68	1.484591e-01
54	69	1.542919e-01
54	70	1.037847e-01
54	71	7.608009e-02
54	72	4.834471e-02
54	73	-6.924510e-02
54	74	-5.653523e-02
54	75	-9.600782e-03
54	76	0.000000e+00
54	77	0.000000e+00
54	78	6.567635e-02
54	79	9.935469e-02
54	80	1.960484e-01
54	81	1.806584e-01
54	82	1.734389e-01
54	83	1.666645e-01
54	84	1.654817e-01
54	85	1.249930e-01
54	86	2.043469e-01
54	87	0.000000e+00
54	88	0.000000e+00
54	89	1.136642e-01
54	90	1.627241e-01
54	91	1.663325e-01
54	92	1.575083e-01
54	93	1.534140e-01
54	94	7.681133e-02
54	95	1.323015e-02
54	96	-6.560064e-03
54	97	8.901818e-02
54	98	0.000000e+00
54	99	0.000000e+00
54	100	0.000000e+00
55	0	0.000000e+00
55	1	0.000000e+00
55	2	0.000000e+00
55	3	0.000000e+00
55	4	0.000000e+00
55	5	0.000000e+00
55	6	0.000000e+00
55	7	0.000000e+00
55	8	0.000000e+00
55	9	0.000000e+00
55	10	0.000000e+00
55	11	0.000000e+00
55	12	0.000000e+00
55	13	0.000000e+00
55	14	0.000000e+00
55	15	0.000000e+00
55	16	0.000000e+00
55	17	0.000000e+00
55	18	0.000000e+00
55	19	0.000000e+00
55	20	0.000000e+00
55	21	0.000000e+00
55	22	0.000000e+00
55	23	0.000000e+00
55	24	0.000000e+00
55	25	0.000000e+00
55	26	0.000000e+00
55	27	0.000000e+00
55	28	0.000000e+00
55	29	0.000000e+00
55	30	0.000000e+00
55	31	0.000000e+00
55	32	0.000000e+00
55	33	0.000000e+00
55	34	0.000000e+00
55	35	0.000000e+00
55	36	0.000000e+00
55	37	0.000000e+00
55	38	0.000000e+00
55	39	0.000000e+00
55	40	0.000000e+00
55	41	0.000000e+00
55	42	0.000000e+00
55	43	0.000000e+00
55	44	0.000000e+00
55	45	0.000000e+00
55	46	0.000000e+00
55	47	0.000000e+00
55	48	0.000000e+00
55	49	0.000000e+00
55	50	0.000000e+00
55	51	0.000000e+00
55	52	0.000000e+00
55	53	0.000000e+00
55	54	0.000000e+00
55	55	0.000000e+00
55	56	0.000000e+00
55	57	0.000000e+00
55	58	0.000000e+00
55	59	0.000000e+00
55	60	0.000000e+00
55	61	0.000000e+00
55	62	0.000000e+00
55	63	0.000000e+00
55	64	0.000000e+00
55	65	0.000000e+00
55	66	0.000000e+00
55	67	0.000000e+00
55	68	0.000000e+00
55	69	0.000000e+00
55	70	0.000000e+00
55	71	0.000000e+00
55	72	0.000000e+00
55	73	0.000000e+00
55	74	0.000000e+00
55	75	0.000000e+00
55	76	0.000000e+00
55	77	0.000000e+00
55	78	0.000000e+00
55	79	0.000000e+00
55	80	0.000000e+00
55	81	0.000000e+00
55	82	0.000000e+00
55	83	0.000000e+00
55	84	0.000000e+00
55	85	0.000000e+00
55	86	0.000000e+00
55	87	0.000000e+00
55	88	0.000000e+00
55	89	0.000000e+00
55	90	0.000000e+00
55	91	0.000000e+00
55	92	0.000000e+00
55	93	0.000000e+00
55	94	0.000000e+00
55	95	0.000000e+00
55	96	0.000000e+00
55	97	0.000000e+00
55	98	0.000000e+00
55	99	0.000000e+00
55	100	0.000000e+00
56	0	0.000000e+00
56	1	6.996859e-01
56	2	6.511648e-01
56	3	5.597611e-01
56	4	4.904046e-01
56	5	4.384107e-01
56	6	4.588223e-01
56	7	4.719267e-01
56	8	4.384873e-01
56	9	2.926628e-01
56	10	1.992557e-01
56	11	0.000000e+00
56	12	7.004854e-01
56	13	6.558611e-01
56	14	5.602693e-01
56	15	4.916231e-01
56	16	4.386566e-01
56	17	4.607005e-01
56	18	4.683066e-01
56	19	4.421648e-01
56	20	2.912582e-01
56	21	9.579607e-02
56	22	0.000000e+00
56	23	6.943145e-01
56	24	6.450076e-01
56	25	5.575081e-01
56	26	4.894420e-01
56	27	4.385541e-01
56	28	4.580144e-01
56	29	4.723227e-01
56	30	4.352926e-01
56	31	2.882651e-01
56	32	1.391662e-01
56	33	0.000000e+00
56	34	6.820830e-01
56	35	6.334693e-01
56	36	5.516162e-01
56	37	4.843765e-01
56	38	4.360640e-01
56	39	4.531258e-01
56	40	4.723591e-01
56	41	4.270730e-01
56	42	2.563466e-01
56	43	1.245600e-01
56	44	0.000000e+00
56	45	6.966475e-01
56	46	6.477321e-01
56	47	5.582529e-01
56	48	4.900691e-01
56	49	4.387087e-01
56	50	4.589847e-01
56	51	4.718793e-01
56	52	4.368308e-01
56	53	2.930121e-01
56	54	1.335071e-01
56	55	0.000000e+00
56	56	1.000000e+00
56	57	7.092741e-01
56	58	6.000378e-01
56	59	5.252712e-01
56	60	5.323059e-01
56	61	4.772692e-01
56	62	4.863902e-01
56	63	4.130944e-01
56	64	2.348563e-01
56	65	0.000000e+00
56	66	0.000000e+00
56	67	4.776708e-01
56	68	5.422202e-01
56	69	5.240720e-01
56	70	3.854350e-01
56	71	3.039914e-01
56	72	3.125184e-01
56	73	1.855240e-01
56	74	1.725239e-01
56	75	-2.418424e-03
56	76	0.000000e+00
56	77	0.000000e+00
56	78	5.698840e-01
56	79	6.635396e-01
56	80	6.198557e-01
56	81	5.621298e-01
56	82	5.251671e-01
56	83	5.258099e-01
56	84	5.311889e-01
56	85	5.029370e-01
56	86	3.133023e-01
56	87	0.000000e+00
56	88	0.000000e+00
56	89	4.326823e-01
56	90	5.256847e-01
56	91	5.588834e-01
56	92	4.929583e-01
56	93	5.002434e-01
56	94	4.190756e-01
56	95	4.135149e-01
56	96	4.073370e-01
56	97	1.988040e-01
56	98	0.000000e+00
56	99	0.000000e+00
56	100	0.000000e+00
57	0	0.000000e+00
57	1	7.442704e-01
57	2	7.576672e-01
57	3	7.025632e-01
57	4	6.340215e-01
57	5	5.797447e-01
57	6	5.989977e-01
57	7	6.049933e-01
57	8	5.711544e-01
57	9	4.240853e-01
57	10	3.117967e-01
57	11	0.000000e+00
57	12	7.421283e-01
57	13	7.597480e-01
57	14	7.022335e-01
57	15	6.343795e-01
57	16	5.800205e-01
57	17	6.011172e-01
57	18	6.020751e-01
57	19	5.733846e-01
57	20	4.193265e-01
57	21	1.368410e-01
57	22	0.000000e+00
57	23	7.407860e-01
57	24	7.536306e-01
57	25	7.006519e-01
57	26	6.331102e-01
57	27	5.800704e-01
57	28	5.985767e-01
57	29	6.050255e-01
57	30	5.681974e-01
57	31	4.163026e-01
57	32	2.038170e-01
57	33	0.000000e+00
57	34	7.312272e-01
57	35	7.442979e-01
57	36	6.949591e-01
57	37	6.282425e-01
57	38	5.771130e-01
57	39	5.930813e-01
57	40	6.033793e-01
57	41	5.602662e-01
57	42	3.709108e-01
57	43	1.856859e-01
57	44	0.000000e+00
57	45	7.422237e-01
57	46	7.555187e-01
57	47	7.013335e-01
57	48	6.337806e-01
57	49	5.802783e-01
57	50	5.995460e-01
57	51	6.049097e-01
57	52	5.696189e-01
57	53	4.229702e-01
57	54	1.945700e-01
57	55	0.000000e+00
57	56	7.092741e-01
57	57	1.000000e+00
57	58	7.225038e-01
57	59	6.411321e-01
57	60	6.589320e-01
57	61	6.090251e-01
57	62	6.197768e-01
57	63	5.449412e-01
57	64	3.104617e-01
57	65	0.000000e+00
57	66	0.000000e+00
57	67	5.349047e-01
57	68	6.637786e-01
57	69	6.084052e-01
57	70	4.326514e-01
57	71	3.443801e-01
57	72	3.611016e-01
57	73	1.791343e-01
57	74	1.438647e-01
57	75	-5.332064e-03
57	76	0.000000e+00
57	77	0.000000e+00
57	78	5.534561e-01
57	79	6.627977e-01
57	80	7.445013e-01
57	81	6.754158e-01
57	82	6.481919e-01
57	83	6.282698e-01
57	84	6.538916e-01
57	85	5.807483e-01
57	86	4.062054e-01
57	87	0.000000e+00
57	88	0.000000e+00
57	89	4.287854e-01
57	90	5.713227e-01
57	91	6.361541e-01
57	92	5.815895e-01
57	93	6.071801e-01
57	94	4.974459e-01
57	95	4.707874e-01
57	96	4.426129e-01
57	97	2.500562e-01
57	98	0.000000e+00
57	99	0.000000e+00
57	100	0.000000e+00
58	0	0.000000e+00
58	1	6.259192e-01
58	2	6.701278e-01
58	3	6.518285e-01
58	4	5.993984e-01
58	5	5.568873e-01
58	6	5.751093e-01
58	7	5.890610e-01
58	8	5.851099e-01
58	9	4.582259e-01
58	10	3.430481e-01
58	11	0.000000e+00
58	12	6.249620e-01
58	13	6.734511e-01
58	14	6.534418e-01
58	15	6.010590e-01
58	16	5.567593e-01
58	17	5.772512e-01
58	18	5.871267e-01
58	19	5.851673e-01
58	20	4.462668e-01
58	21	1.561565e-01
58	22	0.000000e+00
58	23	6.230241e-01
58	24	6.663725e-01
58	25	6.493954e-01
58	26	5.976354e-01
58	27	5.570592e-01
58	28	5.747506e-01
58	29	5.885292e-01
58	30	5.830715e-01
58	31	4.501396e-01
58	32	2.264057e-01
58	33	0.000000e+00
58	34	6.141402e-01
58	35	6.565313e-01
58	36	6.421933e-01
58	37	5.915182e-01
58	38	5.546377e-01
58	39	5.694903e-01
58	40	5.859256e-01
58	41	5.772028e-01
58	42	4.066047e-01
58	43	2.023532e-01
58	44	0.000000e+00
58	45	6.243919e-01
58	46	6.682847e-01
58	47	6.505361e-01
58	48	5.987535e-01
58	49	5.572355e-01
58	50	5.756822e-01
58	51	5.887087e-01
58	52	5.839493e-01
58	53	4.558692e-01
58	54	2.172828e-01
58	55	0.000000e+00
58	56	6.000378e-01
58	57	7.225038e-01
58	58	1.000000e+00
58	59	6.200144e-01
58	60	6.247081e-01
58	61	5.596310e-01
58	62	5.626491e-01
58	63	5.126088e-01
58	64	2.970058e-01
58	65	0.000000e+00
58	66	0.000000e+00
58	67	4.648445e-01
58	68	5.887660e-01
58	69	5.483522e-01
58	70	4.024241e-01
58	71	3.090317e-01
58	72	3.232590e-01
58	73	1.534285e-01
58	74	1.239189e-01
58	75	-1.766637e-04
58	76	0.000000e+00
58	77	0.000000e+00
58	78	4.455376e-01
58	79	5.589696e-01
58	80	6.805921e-01
58	81	6.179582e-01
58	82	5.880047e-01
58	83	5.659207e-01
58	84	5.829500e-01
58	85	5.133392e-01
58	86	3.835179e-01
58	87	0.000000e+00
58	88	0.000000e+00
58	89	3.797095e-01
58	90	5.162600e-01
58	91	5.832465e-01
58	92	5.347565e-01
58	93	5.601548e-01
58	94	4.420375e-01
58	95	4.013523e-01
58	96	3.657348e-01
58	97	2.243643e-01
58	98	0.000000e+00
58	99	0.000000e+00
58	100	0.000000e+00
59	0	0.000000e+00
59	1	5.481376e-01
59	2	6.281927e-01
59	3	6.505528e-01
59	4	6.454080e-01
59	5	6.153606e-01
59	6	6.224599e-01
59	7	6.353645e-01
59	8	5.785757e-01
59	9	4.402712e-01
59	10	3.274249e-01
59	11	0.000000e+00
59	12	5.491466e-01
59	13	6.347678e-01
59	14	6.544490e-01
59	15	6.463118e-01
59	16	6.151305e-01
59	17	6.246748e-01
59	18	6.339910e-01
59	19	5.805187e-01
59	20	4.310034e-01
59	21	1.478113e-01
59	22	0.000000e+00
59	23	5.448181e-01
59	24	6.229466e-01
59	25	6.467039e-01
59	26	6.442370e-01
59	27	6.152845e-01
59	28	6.211978e-01
59	29	6.340881e-01
59	30	5.766772e-01
59	31	4.324115e-01
59	32	2.034016e-01
59	33	0.000000e+00
59	34	5.347728e-01
59	35	6.098933e-01
59	36	6.371223e-01
59	37	6.388037e-01
59	38	6.128083e-01
59	39	6.154624e-01
59	40	6.304471e-01
59	41	5.693609e-01
59	42	3.878051e-01
59	43	1.747024e-01
59	44	0.000000e+00
59	45	5.463951e-01
59	46	6.257755e-01
59	47	6.485832e-01
59	48	6.450317e-01
59	49	6.154832e-01
59	50	6.222523e-01
59	51	6.344848e-01
59	52	5.778779e-01
59	53	4.383640e-01
59	54	1.972898e-01
59	55	0.000000e+00
59	56	5.252712e-01
59	57	6.411321e-01
59	58	6.200144e-01
59	59	1.000000e+00
59	60	6.511630e-01
59	61	5.343583e-01
59	62	5.258867e-01
59	63	4.885186e-01
59	64	2.373194e-01
59	65	0.000000e+00
59	66	0.000000e+00
59	67	3.957747e-01
59	68	5.038315e-01
59	69	5.217089e-01
59	70	4.401897e-01
59	71	3.438102e-01
59	72	3.376307e-01
59	73	1.356133e-01
59	74	1.532908e-01
59	75	-3.878092e-03
59	76	0.000000e+00
59	77	0.000000e+00
59	78	4.108473e-01
59	79	5.342921e-01
59	80	6.257780e-01
59	81	6.248055e-01
59	82	6.096024e-01
59	83	5.970962e-01
59	84	5.769641e-01
59	85	5.135532e-01
59	86	3.383747e-01
59	87	0.000000e+00
59	88	0.000000e+00
59	89	4.016857e-01
59	90	5.174487e-01
59	91	5.932647e-01
59	92	5.610880e-01
59	93	5.975763e-01
59	94	5.028789e-01
59	95	4.636974e-01
59	96	3.948199e-01
59	97	2.128240e-01
59	98	0.000000e+00
59	99	0.000000e+00
59	100	0.000000e+00
60	0	0.000000e+00
60	1	5.433948e-01
60	2	6.430689e-01
60	3	6.896946e-01
60	4	6.990846e-01
60	5	6.752624e-01
60	6	6.800920e-01
60	7	6.753266e-01
60	8	5.955595e-01
60	9	4.709064e-01
60	10	3.702006e-01
60	11	0.000000e+00
60	12	5.407759e-01
60	13	6.469911e-01
60	14	6.914160e-01
60	15	6.999663e-01
60	16	6.749181e-01
60	17	6.818665e-01
60	18	6.762860e-01
60	19	5.990595e-01
60	20	4.647190e-01
60	21	1.585794e-01
60	22	0.000000e+00
60	23	5.426457e-01
60	24	6.401135e-01
60	25	6.875188e-01
60	26	6.978720e-01
60	27	6.750615e-01
60	28	6.791506e-01
60	29	6.738963e-01
60	30	5.928267e-01
60	31	4.590036e-01
60	32	2.178361e-01
60	33	0.000000e+00
60	34	5.370490e-01
60	35	6.303238e-01
60	36	6.803922e-01
60	37	6.922994e-01
60	38	6.724467e-01
60	39	6.737923e-01
60	40	6.678098e-01
60	41	5.840439e-01
60	42	4.060822e-01
60	43	1.868396e-01
60	44	0.000000e+00
60	45	5.430195e-01
60	46	6.420516e-01
60	47	6.887944e-01
60	48	6.987014e-01
60	49	6.752806e-01
60	50	6.801206e-01
60	51	6.747353e-01
60	52	5.946187e-01
60	53	4.671625e-01
60	54	2.113670e-01
60	55	0.000000e+00
60	56	5.323059e-01
60	57	6.589320e-01
60	58	6.247081e-01
60	59	6.511630e-01
60	60	1.000000e+00
60	61	5.870280e-01
60	62	6.040978e-01
60	63	5.685720e-01
60	64	2.999008e-01
60	65	0.000000e+00
60	66	0.000000e+00
60	67	4.034567e-01
60	68	5.167754e-01
60	69	5.349890e-01
60	70	4.607843e-01
60	71	3.549566e-01
60	72	3.427294e-01
60	73	1.095771e-01
60	74	1.200386e-01
60	75	-1.024174e-02
60	76	0.000000e+00
60	77	0.000000e+00
60	78	3.842841e-01
60	79	5.103541e-01
60	80	6.205137e-01
60	81	6.275553e-01
60	82	6.488141e-01
60	83	6.464190e-01
60	84	6.424124e-01
60	85	5.603408e-01
60	86	4.055151e-01
60	87	0.000000e+00
60	88	0.000000e+00
60	89	3.658247e-01
60	90	4.870519e-01
60	91	5.780330e-01
60	92	5.582737e-01
60	93	6.102222e-01
60	94	5.235742e-01
60	95	5.019666e-01
60	96	4.327859e-01
60	97	2.356953e-01
60	98	0.000000e+00
60	99	0.000000e+00
60	100	0.000000e+00
61	0	0.000000e+00
61	1	4.682709e-01
61	2	5.316549e-01
61	3	5.518159e-01
61	4	5.632865e-01
61	5	5.448733e-01
61	6	5.604028e-01
61	7	5.577348e-01
61	8	4.916784e-01
61	9	3.848343e-01
61	10	2.883026e-01
61	11	0.000000e+00
61	12	4.663514e-01
61	13	5.344307e-01
61	14	5.526270e-01
61	15	5.641434e-01
61	16	5.459452e-01
61	17	5.624486e-01
61	18	5.576818e-01
61	19	4.963578e-01
61	20	3.842808e-01
61	21	9.405213e-02
61	22	0.000000e+00
61	23	4.663271e-01
61	24	5.289293e-01
61	25	5.501795e-01
61	26	5.616626e-01
61	27	5.444487e-01
61	28	5.596298e-01
61	29	5.572250e-01
61	30	4.872647e-01
61	31	3.724758e-01
61	32	1.527896e-01
61	33	0.000000e+00
61	34	4.609300e-01
61	35	5.211672e-01
61	36	5.451131e-01
61	37	5.570056e-01
61	38	5.410905e-01
61	39	5.547153e-01
61	40	5.532829e-01
61	41	4.780667e-01
61	42	3.252454e-01
61	43	1.472398e-01
61	44	0.000000e+00
61	45	4.670575e-01
61	46	5.305875e-01
61	47	5.511469e-01
61	48	5.625278e-01
61	49	5.449886e-01
61	50	5.605507e-01
61	51	5.577625e-01
61	52	4.894771e-01
61	53	3.804398e-01
61	54	1.434933e-01
61	55	0.000000e+00
61	56	4.772692e-01
61	57	6.090251e-01
61	58	5.596310e-01
61	59	5.343583e-01
61	60	5.870280e-01
61	61	1.000000e+00
61	62	6.095465e-01
61	63	5.182651e-01
61	64	3.399395e-01
61	65	0.000000e+00
61	66	0.000000e+00
61	67	3.613805e-01
61	68	5.049159e-01
61	69	4.599280e-01
61	70	3.615094e-01
61	71	3.021283e-01
61	72	3.355992e-01
61	73	1.392188e-01
61	74	1.052016e-01
61	75	-5.267954e-03
61	76	0.000000e+00
61	77	0.000000e+00
61	78	3.400269e-01
61	79	4.317859e-01
61	80	5.560176e-01
61	81	5.642256e-01
61	82	5.997062e-01
61	83	5.812541e-01
61	84	6.254797e-01
61	85	5.471399e-01
61	86	4.161016e-01
61	87	0.000000e+00
61	88	0.000000e+00
61	89	2.958765e-01
61	90	4.254284e-01
61	91	5.131899e-01
61	92	5.050573e-01
61	93	5.463388e-01
61	94	5.096822e-01
61	95	5.041684e-01
61	96	4.623026e-01
61	97	2.448574e-01
61	98	0.000000e+00
61	99	0.000000e+00
61	100	0.000000e+00
62	0	0.000000e+00
62	1	4.760358e-01
62	2	5.716488e-01
62	3	6.156981e-01
62	4	6.252816e-01
62	5	6.141797e-01
62	6	6.247226e-01
62	7	5.967117e-01
62	8	5.018296e-01
62	9	4.027507e-01
62	10	3.283342e-01
62	11	0.000000e+00
62	12	4.741801e-01
62	13	5.754937e-01
62	14	6.168721e-01
62	15	6.281093e-01
62	16	6.161575e-01
62	17	6.265023e-01
62	18	5.995674e-01
62	19	5.069917e-01
62	20	4.022074e-01
62	21	9.964340e-02
62	22	0.000000e+00
62	23	4.745204e-01
62	24	5.694602e-01
62	25	6.147777e-01
62	26	6.228622e-01
62	27	6.129709e-01
62	28	6.240374e-01
62	29	5.952894e-01
62	30	4.966499e-01
62	31	3.873233e-01
62	32	1.670362e-01
62	33	0.000000e+00
62	34	4.692666e-01
62	35	5.606896e-01
62	36	6.090707e-01
62	37	6.158026e-01
62	38	6.083481e-01
62	39	6.191018e-01
62	40	5.879768e-01
62	41	4.871561e-01
62	42	3.364111e-01
62	43	1.639662e-01
62	44	0.000000e+00
62	45	4.751642e-01
62	46	5.712565e-01
62	47	6.156997e-01
62	48	6.242924e-01
62	49	6.138466e-01
62	50	6.250295e-01
62	51	5.964878e-01
62	52	4.992402e-01
62	53	3.963924e-01
62	54	1.559920e-01
62	55	0.000000e+00
62	56	4.863902e-01
62	57	6.197768e-01
62	58	5.626491e-01
62	59	5.258867e-01
62	60	6.040978e-01
62	61	6.095465e-01
62	62	1.000000e+00
62	63	6.132820e-01
62	64	3.804372e-01
62	65	0.000000e+00
62	66	0.000000e+00
62	67	3.787667e-01
62	68	5.148717e-01
62	69	4.562406e-01
62	70	3.398004e-01
62	71	2.508120e-01
62	72	2.788556e-01
62	73	6.528787e-02
62	74	1.261030e-02
62	75	-1.203311e-02
62	76	0.000000e+00
62	77	0.000000e+00
62	78	3.177822e-01
62	79	4.151948e-01
62	80	5.484293e-01
62	81	5.506825e-01
62	82	6.069541e-01
62	83	6.119283e-01
62	84	6.525876e-01
62	85	5.717558e-01
62	86	4.910730e-01
62	87	0.000000e+00
62	88	0.000000e+00
62	89	2.692744e-01
62	90	3.972795e-01
62	91	5.013953e-01
62	92	5.131242e-01
62	93	5.363337e-01
62	94	4.901515e-01
62	95	5.103188e-01
62	96	4.513361e-01
62	97	2.808569e-01
62	98	0.000000e+00
62	99	0.000000e+00
62	100	0.000000e+00
63	0	0.000000e+00
63	1	4.176458e-01
63	2	5.318526e-01
63	3	5.963399e-01
63	4	5.964756e-01
63	5	5.780172e-01
63	6	5.918384e-01
63	7	5.656502e-01
63	8	5.547844e-01
63	9	4.686202e-01
63	10	4.147012e-01
63	11	0.000000e+00
63	12	4.136240e-01
63	13	5.348348e-01
63	14	6.001819e-01
63	15	6.020304e-01
63	16	5.819674e-01
63	17	5.941430e-01
63	18	5.720066e-01
63	19	5.597663e-01
63	20	4.567151e-01
63	21	1.556481e-01
63	22	0.000000e+00
63	23	4.182025e-01
63	24	5.307571e-01
63	25	5.944218e-01
63	26	5.931615e-01
63	27	5.762782e-01
63	28	5.911767e-01
63	29	5.627866e-01
63	30	5.507784e-01
63	31	4.513377e-01
63	32	2.335248e-01
63	33	0.000000e+00
63	34	4.164359e-01
63	35	5.235783e-01
63	36	5.861813e-01
63	37	5.835157e-01
63	38	5.694849e-01
63	39	5.863874e-01
63	40	5.518317e-01
63	41	5.413638e-01
63	42	4.005738e-01
63	43	2.138308e-01
63	44	0.000000e+00
63	45	4.178591e-01
63	46	5.320333e-01
63	47	5.959134e-01
63	48	5.953848e-01
63	49	5.775286e-01
63	50	5.922686e-01
63	51	5.647371e-01
63	52	5.531961e-01
63	53	4.596596e-01
63	54	2.226107e-01
63	55	0.000000e+00
63	56	4.130944e-01
63	57	5.449412e-01
63	58	5.126088e-01
63	59	4.885186e-01
63	60	5.685720e-01
63	61	5.182651e-01
63	62	6.132820e-01
63	63	1.000000e+00
63	64	3.721673e-01
63	65	0.000000e+00
63	66	0.000000e+00
63	67	3.397240e-01
63	68	4.666854e-01
63	69	4.173343e-01
63	70	2.999432e-01
63	71	1.972232e-01
63	72	2.237216e-01
63	73	-1.389674e-02
63	74	-5.381433e-02
63	75	-2.023499e-02
63	76	0.000000e+00
63	77	0.000000e+00
63	78	2.255839e-01
63	79	3.145224e-01
63	80	4.799802e-01
63	81	4.434780e-01
63	82	5.317821e-01
63	83	5.453511e-01
63	84	6.047370e-01
63	85	5.583975e-01
63	86	5.002262e-01
63	87	0.000000e+00
63	88	0.000000e+00
63	89	2.727316e-01
63	90	3.626012e-01
63	91	4.077754e-01
63	92	3.958150e-01
63	93	4.362154e-01
63	94	3.743014e-01
63	95	3.949983e-01
63	96	3.660486e-01
63	97	2.920876e-01
63	98	0.000000e+00
63	99	0.000000e+00
63	100	0.000000e+00
64	0	0.000000e+00
64	1	2.392526e-01
64	2	2.898702e-01
64	3	3.253064e-01
64	4	3.397351e-01
64	5	3.507156e-01
64	6	3.761031e-01
64	7	3.620517e-01
64	8	3.766430e-01
64	9	3.462587e-01
64	10	2.924160e-01
64	11	0.000000e+00
64	12	2.351381e-01
64	13	2.903324e-01
64	14	3.255488e-01
64	15	3.427651e-01
64	16	3.535977e-01
64	17	3.761157e-01
64	18	3.644599e-01
64	19	3.815741e-01
64	20	3.364978e-01
64	21	9.613084e-02
64	22	0.000000e+00
64	23	2.398937e-01
64	24	2.897328e-01
64	25	3.260856e-01
64	26	3.369220e-01
64	27	3.493063e-01
64	28	3.762854e-01
64	29	3.616439e-01
64	30	3.723434e-01
64	31	3.328417e-01
64	32	1.564511e-01
64	33	0.000000e+00
64	34	2.410722e-01
64	35	2.869982e-01
64	36	3.239266e-01
64	37	3.316006e-01
64	38	3.447992e-01
64	39	3.747409e-01
64	40	3.570094e-01
64	41	3.640294e-01
64	42	2.957016e-01
64	43	1.509362e-01
64	44	0.000000e+00
64	45	2.394220e-01
64	46	2.901355e-01
64	47	3.263336e-01
64	48	3.384716e-01
64	49	3.503890e-01
64	50	3.765894e-01
64	51	3.624611e-01
64	52	3.746280e-01
64	53	3.388904e-01
64	54	1.468818e-01
64	55	0.000000e+00
64	56	2.348563e-01
64	57	3.104617e-01
64	58	2.970058e-01
64	59	2.373194e-01
64	60	2.999008e-01
64	61	3.399395e-01
64	62	3.804372e-01
64	63	3.721673e-01
64	64	1.000000e+00
64	65	0.000000e+00
64	66	0.000000e+00
64	67	2.024276e-01
64	68	2.991117e-01
64	69	2.274792e-01
64	70	1.446072e-01
64	71	1.115028e-01
64	72	1.537334e-01
64	73	-4.728980e-02
64	74	-5.277558e-02
64	75	-2.448385e-03
64	76	0.000000e+00
64	77	0.000000e+00
64	78	1.562056e-01
64	79	2.063799e-01
64	80	2.801278e-01
64	81	2.861440e-01
64	82	3.413802e-01
64	83	3.288423e-01
64	84	3.691504e-01
64	85	3.681968e-01
64	86	3.721386e-01
64	87	0.000000e+00
64	88	0.000000e+00
64	89	2.207726e-01
64	90	2.818306e-01
64	91	2.839588e-01
64	92	2.742167e-01
64	93	2.451258e-01
64	94	2.557527e-01
64	95	2.207004e-01
64	96	2.364777e-01
64	97	1.759427e-01
64	98	0.000000e+00
64	99	0.000000e+00
64	100	0.000000e+00
65	0	0.000000e+00
65	1	0.000000e+00
65	2	0.000000e+00
65	3	0.000000e+00
65	4	0.000000e+00
65	5	0.000000e+00
65	6	0.000000e+00
65	7	0.000000e+00
65	8	0.000000e+00
65	9	0.000000e+00
65	10	0.000000e+00
65	11	0.000000e+00
65	12	0.000000e+00
65	13	0.000000e+00
65	14	0.000000e+00
65	15	0.000000e+00
65	16	0.000000e+00
65	17	0.000000e+00
65	18	0.000000e+00
65	19	0.000000e+00
65	20	0.000000e+00
65	21	0.000000e+00
65	22	0.000000e+00
65	23	0.000000e+00
65	24	0.000000e+00
65	25	0.000000e+00
65	26	0.000000e+00
65	27	0.000000e+00
65	28	0.000000e+00
65	29	0.000000e+00
65	30	0.000000e+00
65	31	0.000000e+00
65	32	0.000000e+00
65	33	0.000000e+00
65	34	0.000000e+00
65	35	0.000000e+00
65	36	0.000000e+00
65	37	0.000000e+00
65	38	0.000000e+00
65	39	0.000000e+00
65	40	0.000000e+00
65	41	0.000000e+00
65	42	0.000000e+00
65	43	0.000000e+00
65	44	0.000000e+00
65	45	0.000000e+00
65	46	0.000000e+00
65	47	0.000000e+00
65	48	0.000000e+00
65	49	0.000000e+00
65	50	0.000000e+00
65	51	0.000000e+00
65	52	0.000000e+00
65	53	0.000000e+00
65	54	0.000000e+00
65	55	0.000000e+00
65	56	0.000000e+00
65	57	0.000000e+00
65	58	0.000000e+00
65	59	0.000000e+00
65	60	0.000000e+00
65	61	0.000000e+00
65	62	0.000000e+00
65	63	0.000000e+00
65	64	0.000000e+00
65	65	0.000000e+00
65	66	0.000000e+00
65	67	0.000000e+00
65	68	0.000000e+00
65	69	0.000000e+00
65	70	0.000000e+00
65	71	0.000000e+00
65	72	0.000000e+00
65	73	0.000000e+00
65	74	0.000000e+00
65	75	0.000000e+00
65	76	0.000000e+00
65	77	0.000000e+00
65	78	0.000000e+00
65	79	0.000000e+00
65	80	0.000000e+00
65	81	0.000000e+00
65	82	0.000000e+00
65	83	0.000000e+00
65	84	0.000000e+00
65	85	0.000000e+00
65	86	0.000000e+00
65	87	0.000000e+00
65	88	0.000000e+00
65	89	0.000000e+00
65	90	0.000000e+00
65	91	0.000000e+00
65	92	0.000000e+00
65	93	0.000000e+00
65	94	0.000000e+00
65	95	0.000000e+00
65	96	0.000000e+00
65	97	0.000000e+00
65	98	0.000000e+00
65	99	0.000000e+00
65	100	0.000000e+00
66	0	0.000000e+00
66	1	0.000000e+00
66	2	0.000000e+00
66	3	0.000000e+00
66	4	0.000000e+00
66	5	0.000000e+00
66	6	0.000000e+00
66	7	0.000000e+00
66	8	0.000000e+00
66	9	0.000000e+00
66	10	0.000000e+00
66	11	0.000000e+00
66	12	0.000000e+00
66	13	0.000000e+00
66	14	0.000000e+00
66	15	0.000000e+00
66	16	0.000000e+00
66	17	0.000000e+00
66	18	0.000000e+00
66	19	0.000000e+00
66	20	0.000000e+00
66	21	0.000000e+00
66	22	0.000000e+00
66	23	0.000000e+00
66	24	0.000000e+00
66	25	0.000000e+00
66	26	0.000000e+00
66	27	0.000000e+00
66	28	0.000000e+00
66	29	0.000000e+00
66	30	0.000000e+00
66	31	0.000000e+00
66	32	0.000000e+00
66	33	0.000000e+00
66	34	0.000000e+00
66	35	0.000000e+00
66	36	0.000000e+00
66	37	0.000000e+00
66	38	0.000000e+00
66	39	0.000000e+00
66	40	0.000000e+00
66	41	0.000000e+00
66	42	0.000000e+00
66	43	0.000000e+00
66	44	0.000000e+00
66	45	0.000000e+00
66	46	0.000000e+00
66	47	0.000000e+00
66	48	0.000000e+00
66	49	0.000000e+00
66	50	0.000000e+00
66	51	0.000000e+00
66	52	0.000000e+00
66	53	0.000000e+00
66	54	0.000000e+00
66	55	0.000000e+00
66	56	0.000000e+00
66	57	0.000000e+00
66	58	0.000000e+00
66	59	0.000000e+00
66	60	0.000000e+00
66	61	0.000000e+00
66	62	0.000000e+00
66	63	0.000000e+00
66	64	0.000000e+00
66	65	0.000000e+00
66	66	0.000000e+00
66	67	0.000000e+00
66	68	0.000000e+00
66	69	0.000000e+00
66	70	0.000000e+00
66	71	0.000000e+00
66	72	0.000000e+00
66	73	0.000000e+00
66	74	0.000000e+00
66	75	0.000000e+00
66	76	0.000000e+00
66	77	0.000000e+00
66	78	0.000000e+00
66	79	0.000000e+00
66	80	0.000000e+00
66	81	0.000000e+00
66	82	0.000000e+00
66	83	0.000000e+00
66	84	0.000000e+00
66	85	0.000000e+00
66	86	0.000000e+00
66	87	0.000000e+00
66	88	0.000000e+00
66	89	0.000000e+00
66	90	0.000000e+00
66	91	0.000000e+00
66	92	0.000000e+00
66	93	0.000000e+00
66	94	0.000000e+00
66	95	0.000000e+00
66	96	0.000000e+00
66	97	0.000000e+00
66	98	0.000000e+00
66	99	0.000000e+00
66	100	0.000000e+00
67	0	0.000000e+00
67	1	5.399699e-01
67	2	5.225182e-01
67	3	4.574329e-01
67	4	3.950671e-01
67	5	3.535389e-01
67	6	3.661577e-01
67	7	3.665430e-01
67	8	3.658044e-01
67	9	2.757480e-01
67	10	2.068896e-01
67	11	0.000000e+00
67	12	5.362491e-01
67	13	5.214359e-01
67	14	4.551853e-01
67	15	3.929252e-01
67	16	3.517726e-01
67	17	3.652160e-01
67	18	3.631341e-01
67	19	3.643087e-01
67	20	2.683008e-01
67	21	9.823999e-02
67	22	0.000000e+00
67	23	5.372150e-01
67	24	5.194010e-01
67	25	4.560322e-01
67	26	3.946936e-01
67	27	3.539419e-01
67	28	3.663470e-01
67	29	3.664219e-01
67	30	3.641787e-01
67	31	2.718935e-01
67	32	1.511854e-01
67	33	0.000000e+00
67	34	5.314531e-01
67	35	5.143740e-01
67	36	4.534205e-01
67	37	3.933468e-01
67	38	3.536127e-01
67	39	3.646956e-01
67	40	3.664175e-01
67	41	3.613320e-01
67	42	2.464279e-01
67	43	1.408120e-01
67	44	0.000000e+00
67	45	5.379129e-01
67	46	5.201935e-01
67	47	4.560624e-01
67	48	3.946191e-01
67	49	3.536281e-01
67	50	3.665448e-01
67	51	3.660494e-01
67	52	3.643969e-01
67	53	2.749644e-01
67	54	1.434217e-01
67	55	0.000000e+00
67	56	4.776708e-01
67	57	5.349047e-01
67	58	4.648445e-01
67	59	3.957747e-01
67	60	4.034567e-01
67	61	3.613805e-01
67	62	3.787667e-01
67	63	3.397240e-01
67	64	2.024276e-01
67	65	0.000000e+00
67	66	0.000000e+00
67	67	1.000000e+00
67	68	4.415097e-01
67	69	3.988733e-01
67	70	2.886283e-01
67	71	2.182914e-01
67	72	2.143019e-01
67	73	1.427331e-01
67	74	7.685716e-02
67	75	-8.690506e-03
67	76	0.000000e+00
67	77	0.000000e+00
67	78	4.200820e-01
67	79	4.735100e-01
67	80	4.883432e-01
67	81	4.226197e-01
67	82	3.847442e-01
67	83	3.657452e-01
67	84	3.879327e-01
67	85	3.656170e-01
67	86	2.813346e-01
67	87	0.000000e+00
67	88	0.000000e+00
67	89	3.193709e-01
67	90	3.941574e-01
67	91	4.118571e-01
67	92	3.642710e-01
67	93	3.825118e-01
67	94	2.792732e-01
67	95	2.707323e-01
67	96	2.599344e-01
67	97	1.602372e-01
67	98	0.000000e+00
67	99	0.000000e+00
67	100	0.000000e+00
68	0	0.000000e+00
68	1	6.284452e-01
68	2	6.526142e-01
68	3	5.868409e-01
68	4	5.035324e-01
68	5	4.554332e-01
68	6	4.843633e-01
68	7	5.119236e-01
68	8	5.175831e-01
68	9	3.784079e-01
68	10	2.604279e-01
68	11	0.000000e+00
68	12	6.193164e-01
68	13	6.495649e-01
68	14	5.829143e-01
68	15	5.027622e-01
68	16	4.527699e-01
68	17	4.836923e-01
68	18	5.065083e-01
68	19	5.163040e-01
68	20	3.713914e-01
68	21	8.727130e-02
68	22	0.000000e+00
68	23	6.276251e-01
68	24	6.493432e-01
68	25	5.852331e-01
68	26	5.022866e-01
68	27	4.560126e-01
68	28	4.854043e-01
68	29	5.117778e-01
68	30	5.152362e-01
68	31	3.708826e-01
68	32	1.616936e-01
68	33	0.000000e+00
68	34	6.259413e-01
68	35	6.447716e-01
68	36	5.831050e-01
68	37	4.988576e-01
68	38	4.560756e-01
68	39	4.836220e-01
68	40	5.128480e-01
68	41	5.104963e-01
68	42	3.319773e-01
68	43	1.673765e-01
68	44	0.000000e+00
68	45	6.270452e-01
68	46	6.498370e-01
68	47	5.851286e-01
68	48	5.027927e-01
68	49	4.555902e-01
68	50	4.856543e-01
68	51	5.112951e-01
68	52	5.159384e-01
68	53	3.762748e-01
68	54	1.484591e-01
68	55	0.000000e+00
68	56	5.422202e-01
68	57	6.637786e-01
68	58	5.887660e-01
68	59	5.038315e-01
68	60	5.167754e-01
68	61	5.049159e-01
68	62	5.148717e-01
68	63	4.666854e-01
68	64	2.991117e-01
68	65	0.000000e+00
68	66	0.000000e+00
68	67	4.415097e-01
68	68	1.000000e+00
68	69	5.452452e-01
68	70	3.738874e-01
68	71	2.992465e-01
68	72	3.198623e-01
68	73	1.938890e-01
68	74	1.180506e-01
68	75	6.741363e-03
68	76	0.000000e+00
68	77	0.000000e+00
68	78	4.128552e-01
68	79	5.235760e-01
68	80	6.361281e-01
68	81	5.373023e-01
68	82	5.543103e-01
68	83	5.323987e-01
68	84	5.676097e-01
68	85	5.452387e-01
68	86	3.595908e-01
68	87	0.000000e+00
68	88	0.000000e+00
68	89	3.637922e-01
68	90	4.989597e-01
68	91	5.479360e-01
68	92	4.761590e-01
68	93	4.888932e-01
68	94	3.963606e-01
68	95	3.736406e-01
68	96	4.064676e-01
68	97	2.215728e-01
68	98	0.000000e+00
68	99	0.000000e+00
68	100	0.000000e+00
69	0	0.000000e+00
69	1	5.827172e-01
69	2	5.951615e-01
69	3	5.584774e-01
69	4	5.102741e-01
69	5	4.789177e-01
69	6	4.933127e-01
69	7	5.172065e-01
69	8	4.786865e-01
69	9	3.554071e-01
69	10	2.474653e-01
69	11	0.000000e+00
69	12	5.753043e-01
69	13	5.935321e-01
69	14	5.537837e-01
69	15	5.073557e-01
69	16	4.752087e-01
69	17	4.918583e-01
69	18	5.126341e-01
69	19	4.804387e-01
69	20	3.504446e-01
69	21	1.064778e-01
69	22	0.000000e+00
69	23	5.811715e-01
69	24	5.914231e-01
69	25	5.572549e-01
69	26	5.105440e-01
69	27	4.797501e-01
69	28	4.931257e-01
69	29	5.167352e-01
69	30	4.761702e-01
69	31	3.491046e-01
69	32	1.623591e-01
69	33	0.000000e+00
69	34	5.782478e-01
69	35	5.859374e-01
69	36	5.561060e-01
69	37	5.092919e-01
69	38	4.807701e-01
69	39	4.913133e-01
69	40	5.169198e-01
69	41	4.688975e-01
69	42	3.116229e-01
69	43	1.503003e-01
69	44	0.000000e+00
69	45	5.809138e-01
69	46	5.923737e-01
69	47	5.568890e-01
69	48	5.101291e-01
69	49	4.790201e-01
69	50	4.932751e-01
69	51	5.163845e-01
69	52	4.773649e-01
69	53	3.543497e-01
69	54	1.542919e-01
69	55	0.000000e+00
69	56	5.240720e-01
69	57	6.084052e-01
69	58	5.483522e-01
69	59	5.217089e-01
69	60	5.349890e-01
69	61	4.599280e-01
69	62	4.562406e-01
69	63	4.173343e-01
69	64	2.274792e-01
69	65	0.000000e+00
69	66	0.000000e+00
69	67	3.988733e-01
69	68	5.452452e-01
69	69	1.000000e+00
69	70	4.643538e-01
69	71	3.808232e-01
69	72	3.736060e-01
69	73	2.206690e-01
69	74	1.891556e-01
69	75	-2.533641e-03
69	76	0.000000e+00
69	77	0.000000e+00
69	78	4.412585e-01
69	79	5.511811e-01
69	80	5.913003e-01
69	81	5.592924e-01
69	82	5.666360e-01
69	83	5.634744e-01
69	84	5.631471e-01
69	85	5.148143e-01
69	86	2.921544e-01
69	87	0.000000e+00
69	88	0.000000e+00
69	89	3.703375e-01
69	90	4.990796e-01
69	91	5.580718e-01
69	92	5.095120e-01
69	93	5.241039e-01
69	94	4.465796e-01
69	95	4.169113e-01
69	96	4.052470e-01
69	97	1.869589e-01
69	98	0.000000e+00
69	99	0.000000e+00
69	100	0.000000e+00
70	0	0.000000e+00
70	1	4.213507e-01
70	2	4.307291e-01
70	3	4.176321e-01
70	4	4.207884e-01
70	5	3.969305e-01
70	6	4.021338e-01
70	7	4.258753e-01
70	8	3.606924e-01
70	9	2.591276e-01
70	10	1.710228e-01
70	11	0.000000e+00
70	12	4.170018e-01
70	13	4.310612e-01
70	14	4.143524e-01
70	15	4.180790e-01
70	16	3.920870e-01
70	17	4.005731e-01
70	18	4.227927e-01
70	19	3.648548e-01
70	20	2.579145e-01
70	21	8.295283e-02
70	22	0.000000e+00
70	23	4.202350e-01
70	24	4.267826e-01
70	25	4.162338e-01
70	26	4.216044e-01
70	27	3.977561e-01
70	28	4.015591e-01
70	29	4.252258e-01
70	30	3.581329e-01
70	31	2.532527e-01
70	32	1.051249e-01
70	33	0.000000e+00
70	34	4.168486e-01
70	35	4.208366e-01
70	36	4.147214e-01
70	37	4.208787e-01
70	38	4.003143e-01
70	39	4.002235e-01
70	40	4.247057e-01
70	41	3.498850e-01
70	42	2.226350e-01
70	43	8.410810e-02
70	44	0.000000e+00
70	45	4.202220e-01
70	46	4.279773e-01
70	47	4.160996e-01
70	48	4.209578e-01
70	49	3.967539e-01
70	50	4.017210e-01
70	51	4.250696e-01
70	52	3.596485e-01
70	53	2.578440e-01
70	54	1.037847e-01
70	55	0.000000e+00
70	56	3.854350e-01
70	57	4.326514e-01
70	58	4.024241e-01
70	59	4.401897e-01
70	60	4.607843e-01
70	61	3.615094e-01
70	62	3.398004e-01
70	63	2.999432e-01
70	64	1.446072e-01
70	65	0.000000e+00
70	66	0.000000e+00
70	67	2.886283e-01
70	68	3.738874e-01
70	69	4.643538e-01
70	70	1.000000e+00
70	71	4.075657e-01
70	72	3.610883e-01
70	73	2.559100e-01
70	74	2.423641e-01
70	75	-3.242586e-03
70	76	0.000000e+00
70	77	0.000000e+00
70	78	3.467403e-01
70	79	4.398234e-01
70	80	4.266781e-01
70	81	4.428403e-01
70	82	4.603691e-01
70	83	4.672372e-01
70	84	4.551182e-01
70	85	4.207361e-01
70	86	1.927393e-01
70	87	0.000000e+00
70	88	0.000000e+00
70	89	2.874877e-01
70	90	3.615341e-01
70	91	4.243120e-01
70	92	3.924196e-01
70	93	4.525452e-01
70	94	3.871985e-01
70	95	4.008969e-01
70	96	3.919382e-01
70	97	1.220606e-01
70	98	0.000000e+00
70	99	0.000000e+00
70	100	0.000000e+00
71	0	0.000000e+00
71	1	3.056176e-01
71	2	2.949633e-01
71	3	2.757408e-01
71	4	2.789078e-01
71	5	2.555063e-01
71	6	2.653021e-01
71	7	3.050962e-01
71	8	2.714260e-01
71	9	2.151173e-01
71	10	1.165859e-01
71	11	0.000000e+00
71	12	3.050452e-01
71	13	2.951761e-01
71	14	2.733702e-01
71	15	2.775548e-01
71	16	2.532407e-01
71	17	2.647510e-01
71	18	2.989624e-01
71	19	2.717504e-01
71	20	2.161671e-01
71	21	6.068966e-02
71	22	0.000000e+00
71	23	3.023908e-01
71	24	2.914727e-01
71	25	2.744117e-01
71	26	2.790930e-01
71	27	2.560519e-01
71	28	2.647171e-01
71	29	3.057951e-01
71	30	2.694846e-01
71	31	2.119505e-01
71	32	7.710477e-02
71	33	0.000000e+00
71	34	2.964363e-01
71	35	2.870097e-01
71	36	2.732890e-01
71	37	2.778689e-01
71	38	2.567414e-01
71	39	2.631116e-01
71	40	3.095280e-01
71	41	2.656910e-01
71	42	1.863482e-01
71	43	6.183288e-02
71	44	0.000000e+00
71	45	3.033089e-01
71	46	2.925062e-01
71	47	2.743632e-01
71	48	2.787890e-01
71	49	2.556159e-01
71	50	2.649271e-01
71	51	3.048116e-01
71	52	2.700649e-01
71	53	2.156778e-01
71	54	7.608009e-02
71	55	0.000000e+00
71	56	3.039914e-01
71	57	3.443801e-01
71	58	3.090317e-01
71	59	3.438102e-01
71	60	3.549566e-01
71	61	3.021283e-01
71	62	2.508120e-01
71	63	1.972232e-01
71	64	1.115028e-01
71	65	0.000000e+00
71	66	0.000000e+00
71	67	2.182914e-01
71	68	2.992465e-01
71	69	3.808232e-01
71	70	4.075657e-01
71	71	1.000000e+00
71	72	3.730453e-01
71	73	2.941899e-01
71	74	2.705763e-01
71	75	3.660938e-03
71	76	0.000000e+00
71	77	0.000000e+00
71	78	2.890541e-01
71	79	3.330487e-01
71	80	3.398038e-01
71	81	3.702717e-01
71	82	3.874734e-01
71	83	3.630209e-01
71	84	3.621398e-01
71	85	3.432533e-01
71	86	1.155925e-01
71	87	0.000000e+00
71	88	0.000000e+00
71	89	2.761731e-01
71	90	3.242985e-01
71	91	3.411726e-01
71	92	3.049180e-01
71	93	3.845519e-01
71	94	3.198813e-01
71	95	3.179623e-01
71	96	3.345736e-01
71	97	1.283039e-01
71	98	0.000000e+00
71	99	0.000000e+00
71	100	0.000000e+00
72	0	0.000000e+00
72	1	3.410655e-01
72	2	3.160368e-01
72	3	2.850688e-01
72	4	2.927617e-01
72	5	2.630981e-01
72	6	2.783155e-01
72	7	3.204120e-01
72	8	3.132669e-01
72	9	2.122376e-01
72	10	9.673041e-02
72	11	0.000000e+00
72	12	3.391527e-01
72	13	3.159662e-01
72	14	2.824503e-01
72	15	2.904508e-01
72	16	2.622209e-01
72	17	2.785394e-01
72	18	3.152636e-01
72	19	3.189204e-01
72	20	2.122307e-01
72	21	4.414010e-02
72	22	0.000000e+00
72	23	3.378732e-01
72	24	3.123473e-01
72	25	2.835122e-01
72	26	2.931408e-01
72	27	2.633322e-01
72	28	2.773174e-01
72	29	3.212826e-01
72	30	3.096861e-01
72	31	2.069700e-01
72	32	4.698471e-02
72	33	0.000000e+00
72	34	3.327719e-01
72	35	3.078153e-01
72	36	2.824484e-01
72	37	2.929335e-01
72	38	2.624548e-01
72	39	2.749320e-01
72	40	3.239101e-01
72	41	3.002811e-01
72	42	1.817460e-01
72	43	3.092942e-02
72	44	0.000000e+00
72	45	3.386215e-01
72	46	3.133875e-01
72	47	2.834310e-01
72	48	2.926702e-01
72	49	2.631766e-01
72	50	2.776895e-01
72	51	3.204302e-01
72	52	3.115193e-01
72	53	2.107953e-01
72	54	4.834471e-02
72	55	0.000000e+00
72	56	3.125184e-01
72	57	3.611016e-01
72	58	3.232590e-01
72	59	3.376307e-01
72	60	3.427294e-01
72	61	3.355992e-01
72	62	2.788556e-01
72	63	2.237216e-01
72	64	1.537334e-01
72	65	0.000000e+00
72	66	0.000000e+00
72	67	2.143019e-01
72	68	3.198623e-01
72	69	3.736060e-01
72	70	3.610883e-01
72	71	3.730453e-01
72	72	1.000000e+00
72	73	2.738212e-01
72	74	2.642222e-01
72	75	-3.860191e-03
72	76	0.000000e+00
72	77	0.000000e+00
72	78	2.958790e-01
72	79	3.383893e-01
72	80	3.597529e-01
72	81	3.942429e-01
72	82	4.126965e-01
72	83	3.831405e-01
72	84	4.179680e-01
72	85	4.016086e-01
72	86	1.601541e-01
72	87	0.000000e+00
72	88	0.000000e+00
72	89	2.836001e-01
72	90	3.530907e-01
72	91	3.574585e-01
72	92	3.174183e-01
72	93	3.797404e-01
72	94	3.632827e-01
72	95	3.555434e-01
72	96	3.998825e-01
72	97	1.248758e-01
72	98	0.000000e+00
72	99	0.000000e+00
72	100	0.000000e+00
73	0	0.000000e+00
73	1	1.907680e-01
73	2	9.534550e-02
73	3	-1.620669e-02
73	4	-7.055909e-02
73	5	-1.322510e-01
73	6	-1.269794e-01
73	7	-7.587762e-02
73	8	-5.219534e-02
73	9	-1.214210e-01
73	10	-1.508517e-01
73	11	0.000000e+00
73	12	1.932163e-01
73	13	9.495164e-02
73	14	-1.826809e-02
73	15	-7.236891e-02
73	16	-1.357634e-01
73	17	-1.254976e-01
73	18	-8.226503e-02
73	19	-5.118209e-02
73	20	-1.065902e-01
73	21	-4.345572e-02
73	22	0.000000e+00
73	23	1.871297e-01
73	24	9.243488e-02
73	25	-1.851096e-02
73	26	-6.916131e-02
73	27	-1.305364e-01
73	28	-1.267073e-01
73	29	-7.453063e-02
73	30	-5.464690e-02
73	31	-1.193334e-01
73	32	-7.443142e-02
73	33	0.000000e+00
73	34	1.798082e-01
73	35	9.021182e-02
73	36	-1.836968e-02
73	37	-6.761191e-02
73	38	-1.266865e-01
73	39	-1.279357e-01
73	40	-6.790831e-02
73	41	-5.628060e-02
73	42	-1.140091e-01
73	43	-7.395943e-02
73	44	0.000000e+00
73	45	1.886815e-01
73	46	9.288058e-02
73	47	-1.869397e-02
73	48	-7.006476e-02
73	49	-1.316743e-01
73	50	-1.263562e-01
73	51	-7.579659e-02
73	52	-5.436860e-02
73	53	-1.190507e-01
73	54	-6.924510e-02
73	55	0.000000e+00
73	56	1.855240e-01
73	57	1.791343e-01
73	58	1.534285e-01
73	59	1.356133e-01
73	60	1.095771e-01
73	61	1.392188e-01
73	62	6.528787e-02
73	63	-1.389674e-02
73	64	-4.728980e-02
73	65	0.000000e+00
73	66	0.000000e+00
73	67	1.427331e-01
73	68	1.938890e-01
73	69	2.206690e-01
73	70	2.559100e-01
73	71	2.941899e-01
73	72	2.738212e-01
73	73	1.000000e+00
73	74	3.197745e-01
73	75	-1.438079e-03
73	76	0.000000e+00
73	77	0.000000e+00
73	78	2.077537e-01
73	79	1.942611e-01
73	80	1.644314e-01
73	81	1.083337e-01
73	82	8.885939e-02
73	83	6.318713e-02
73	84	1.438196e-01
73	85	1.983000e-01
73	86	-3.586108e-02
73	87	0.000000e+00
73	88	0.000000e+00
73	89	1.624724e-01
73	90	1.763579e-01
73	91	1.490609e-01
73	92	8.198285e-02
73	93	1.962354e-01
73	94	1.470480e-01
73	95	2.240903e-01
73	96	3.108428e-01
73	97	4.553902e-02
73	98	0.000000e+00
73	99	0.000000e+00
73	100	0.000000e+00
74	0	0.000000e+00
74	1	1.490417e-01
74	2	5.758539e-02
74	3	-9.042738e-03
74	4	-1.274703e-02
74	5	-5.108897e-02
74	6	-3.542427e-02
74	7	3.451966e-02
74	8	7.445961e-02
74	9	-4.125054e-02
74	10	-1.077341e-01
74	11	0.000000e+00
74	12	1.529058e-01
74	13	6.012687e-02
74	14	-9.260898e-03
74	15	-1.368271e-02
74	16	-5.207019e-02
74	17	-3.361990e-02
74	18	2.887242e-02
74	19	7.776750e-02
74	20	-3.716798e-02
74	21	-3.314703e-02
74	22	0.000000e+00
74	23	1.434349e-01
74	24	5.208691e-02
74	25	-1.140961e-02
74	26	-1.194020e-02
74	27	-5.068093e-02
74	28	-3.673860e-02
74	29	3.547530e-02
74	30	7.252600e-02
74	31	-3.776463e-02
74	32	-6.161140e-02
74	33	0.000000e+00
74	34	1.349502e-01
74	35	4.666316e-02
74	36	-1.327082e-02
74	37	-1.173315e-02
74	38	-5.002536e-02
74	39	-3.916780e-02
74	40	4.076514e-02
74	41	6.779391e-02
74	42	-3.461883e-02
74	43	-6.388273e-02
74	44	0.000000e+00
74	45	1.454945e-01
74	46	5.361672e-02
74	47	-1.132188e-02
74	48	-1.256234e-02
74	49	-5.098242e-02
74	50	-3.606497e-02
74	51	3.435636e-02
74	52	7.324145e-02
74	53	-3.854474e-02
74	54	-5.653523e-02
74	55	0.000000e+00
74	56	1.725239e-01
74	57	1.438647e-01
74	58	1.239189e-01
74	59	1.532908e-01
74	60	1.200386e-01
74	61	1.052016e-01
74	62	1.261030e-02
74	63	-5.381433e-02
74	64	-5.277558e-02
74	65	0.000000e+00
74	66	0.000000e+00
74	67	7.685716e-02
74	68	1.180506e-01
74	69	1.891556e-01
74	70	2.423641e-01
74	71	2.705763e-01
74	72	2.642222e-01
74	73	3.197745e-01
74	74	1.000000e+00
74	75	1.526928e-02
74	76	0.000000e+00
74	77	0.000000e+00
74	78	1.820109e-01
74	79	1.780760e-01
74	80	1.158712e-01
74	81	1.346386e-01
74	82	1.110813e-01
74	83	1.020041e-01
74	84	1.341866e-01
74	85	1.589473e-01
74	86	-7.913611e-02
74	87	0.000000e+00
74	88	0.000000e+00
74	89	1.269124e-01
74	90	1.349902e-01
74	91	1.115671e-01
74	92	6.544685e-02
74	93	1.607926e-01
74	94	1.641322e-01
74	95	1.962417e-01
74	96	2.750899e-01
74	97	-2.215015e-02
74	98	0.000000e+00
74	99	0.000000e+00
74	100	0.000000e+00
75	0	0.000000e+00
75	1	-1.381182e-02
75	2	-1.560161e-02
75	3	-1.983033e-02
75	4	-2.156015e-02
75	5	-1.838847e-02
75	6	-1.445035e-02
75	7	-3.570300e-03
75	8	2.182266e-03
75	9	1.391969e-03
75	10	-9.688255e-03
75	11	0.000000e+00
75	12	-1.329788e-02
75	13	-1.493269e-02
75	14	-1.917884e-02
75	15	-2.101732e-02
75	16	-1.855487e-02
75	17	-1.486169e-02
75	18	-4.727226e-03
75	19	6.925963e-04
75	20	-1.099045e-03
75	21	-1.332037e-02
75	22	0.000000e+00
75	23	-1.450399e-02
75	24	-1.654006e-02
75	25	-2.018960e-02
75	26	-2.194280e-02
75	27	-1.841815e-02
75	28	-1.440279e-02
75	29	-3.456641e-03
75	30	2.569951e-03
75	31	2.305021e-03
75	32	-7.689143e-03
75	33	0.000000e+00
75	34	-1.506246e-02
75	35	-1.739700e-02
75	36	-2.081938e-02
75	37	-2.252208e-02
75	38	-1.818849e-02
75	39	-1.389465e-02
75	40	-2.230296e-03
75	41	3.886438e-03
75	42	4.364020e-03
75	43	6.849316e-04
75	44	0.000000e+00
75	45	-1.429019e-02
75	46	-1.624186e-02
75	47	-1.999827e-02
75	48	-2.178313e-02
75	49	-1.841281e-02
75	50	-1.446063e-02
75	51	-3.664311e-03
75	52	2.223154e-03
75	53	1.614551e-03
75	54	-9.600782e-03
75	55	0.000000e+00
75	56	-2.418424e-03
75	57	-5.332064e-03
75	58	-1.766637e-04
75	59	-3.878092e-03
75	60	-1.024174e-02
75	61	-5.267954e-03
75	62	-1.203311e-02
75	63	-2.023499e-02
75	64	-2.448385e-03
75	65	0.000000e+00
75	66	0.000000e+00
75	67	-8.690506e-03
75	68	6.741363e-03
75	69	-2.533641e-03
75	70	-3.242586e-03
75	71	3.660938e-03
75	72	-3.860191e-03
75	73	-1.438079e-03
75	74	1.526928e-02
75	75	1.000000e+00
75	76	0.000000e+00
75	77	0.000000e+00
75	78	-1.123344e-02
75	79	-2.487260e-03
75	80	-5.262959e-03
75	81	-4.753631e-03
75	82	-7.086176e-03
75	83	-9.153663e-03
75	84	-1.932349e-02
75	85	-1.962735e-02
75	86	-1.335630e-02
75	87	0.000000e+00
75	88	0.000000e+00
75	89	-1.286430e-02
75	90	-1.472734e-02
75	91	-8.405541e-03
75	92	-6.704146e-03
75	93	-1.383953e-02
75	94	-9.878452e-03
75	95	-1.248967e-02
75	96	-1.527734e-02
75	97	-9.660874e-03
75	98	0.000000e+00
75	99	0.000000e+00
75	100	0.000000e+00
76	0	0.000000e+00
76	1	0.000000e+00
76	2	0.000000e+00
76	3	0.000000e+00
76	4	0.000000e+00
76	5	0.000000e+00
76	6	0.000000e+00
76	7	0.000000e+00
76	8	0.000000e+00
76	9	0.000000e+00
76	10	0.000000e+00
76	11	0.000000e+00
76	12	0.000000e+00
76	13	0.000000e+00
76	14	0.000000e+00
76	15	0.000000e+00
76	16	0.000000e+00
76	17	0.000000e+00
76	18	0.000000e+00
76	19	0.000000e+00
76	20	0.000000e+00
76	21	0.000000e+00
76	22	0.000000e+00
76	23	0.000000e+00
76	24	0.000000e+00
76	25	0.000000e+00
76	26	0.000000e+00
76	27	0.000000e+00
76	28	0.000000e+00
76	29	0.000000e+00
76	30	0.000000e+00
76	31	0.000000e+00
76	32	0.000000e+00
76	33	0.000000e+00
76	34	0.000000e+00
76	35	0.000000e+00
76	36	0.000000e+00
76	37	0.000000e+00
76	38	0.000000e+00
76	39	0.000000e+00
76	40	0.000000e+00
76	41	0.000000e+00
76	42	0.000000e+00
76	43	0.000000e+00
76	44	0.000000e+00
76	45	0.000000e+00
76	46	0.000000e+00
76	47	0.000000e+00
76	48	0.000000e+00
76	49	0.000000e+00
76	50	0.000000e+00
76	51	0.000000e+00
76	52	0.000000e+00
76	53	0.000000e+00
76	54	0.000000e+00
76	55	0.000000e+00
76	56	0.000000e+00
76	57	0.000000e+00
76	58	0.000000e+00
76	59	0.000000e+00
76	60	0.000000e+00
76	61	0.000000e+00
76	62	0.000000e+00
76	63	0.000000e+00
76	64	0.000000e+00
76	65	0.000000e+00
76	66	0.000000e+00
76	67	0.000000e+00
76	68	0.000000e+00
76	69	0.000000e+00
76	70	0.000000e+00
76	71	0.000000e+00
76	72	0.000000e+00
76	73	0.000000e+00
76	74	0.000000e+00
76	75	0.000000e+00
76	76	0.000000e+00
76	77	0.000000e+00
76	78	0.000000e+00
76	79	0.000000e+00
76	80	0.000000e+00
76	81	0.000000e+00
76	82	0.000000e+00
76	83	0.000000e+00
76	84	0.000000e+00
76	85	0.000000e+00
76	86	0.000000e+00
76	87	0.000000e+00
76	88	0.000000e+00
76	89	0.000000e+00
76	90	0.000000e+00
76	91	0.000000e+00
76	92	0.000000e+00
76	93	0.000000e+00
76	94	0.000000e+00
76	95	0.000000e+00
76	96	0.000000e+00
76	97	0.000000e+00
76	98	0.000000e+00
76	99	0.000000e+00
76	100	0.000000e+00
77	0	0.000000e+00
77	1	0.000000e+00
77	2	0.000000e+00
77	3	0.000000e+00
77	4	0.000000e+00
77	5	0.000000e+00
77	6	0.000000e+00
77	7	0.000000e+00
77	8	0.000000e+00
77	9	0.000000e+00
77	10	0.000000e+00
77	11	0.000000e+00
77	12	0.000000e+00
77	13	0.000000e+00
77	14	0.000000e+00
77	15	0.000000e+00
77	16	0.000000e+00
77	17	0.000000e+00
77	18	0.000000e+00
77	19	0.000000e+00
77	20	0.000000e+00
77	21	0.000000e+00
77	22	0.000000e+00
77	23	0.000000e+00
77	24	0.000000e+00
77	25	0.000000e+00
77	26	0.000000e+00
77	27	0.000000e+00
77	28	0.000000e+00
77	29	0.000000e+00
77	30	0.000000e+00
77	31	0.000000e+00
77	32	0.000000e+00
77	33	0.000000e+00
77	34	0.000000e+00
77	35	0.000000e+00
77	36	0.000000e+00
77	37	0.000000e+00
77	38	0.000000e+00
77	39	0.000000e+00
77	40	0.000000e+00
77	41	0.000000e+00
77	42	0.000000e+00
77	43	0.000000e+00
77	44	0.000000e+00
77	45	0.000000e+00
77	46	0.000000e+00
77	47	0.000000e+00
77	48	0.000000e+00
77	49	0.000000e+00
77	50	0.000000e+00
77	51	0.000000e+00
77	52	0.000000e+00
77	53	0.000000e+00
77	54	0.000000e+00
77	55	0.000000e+00
77	56	0.000000e+00
77	57	0.000000e+00
77	58	0.000000e+00
77	59	0.000000e+00
77	60	0.000000e+00
77	61	0.000000e+00
77	62	0.000000e+00
77	63	0.000000e+00
77	64	0.000000e+00
77	65	0.000000e+00
77	66	0.000000e+00
77	67	0.000000e+00
77	68	0.000000e+00
77	69	0.000000e+00
77	70	0.000000e+00
77	71	0.000000e+00
77	72	0.000000e+00
77	73	0.000000e+00
77	74	0.000000e+00
77	75	0.000000e+00
77	76	0.000000e+00
77	77	0.000000e+00
77	78	0.000000e+00
77	79	0.000000e+00
77	80	0.000000e+00
77	81	0.000000e+00
77	82	0.000000e+00
77	83	0.000000e+00
77	84	0.000000e+00
77	85	0.000000e+00
77	86	0.000000e+00
77	87	0.000000e+00
77	88	0.000000e+00
77	89	0.000000e+00
77	90	0.000000e+00
77	91	0.000000e+00
77	92	0.000000e+00
77	93	0.000000e+00
77	94	0.000000e+00
77	95	0.000000e+00
77	96	0.000000e+00
77	97	0.000000e+00
77	98	0.000000e+00
77	99	0.000000e+00
77	100	0.000000e+00
78	0	0.000000e+00
78	1	7.016268e-01
78	2	5.972525e-01
78	3	4.645515e-01
78	4	3.933243e-01
78	5	3.466435e-01
78	6	3.609774e-01
78	7	3.776269e-01
78	8	3.097338e-01
78	9	1.834444e-01
78	10	7.718091e-02
78	11	0.000000e+00
78	12	7.043376e-01
78	13	5.998626e-01
78	14	4.625324e-01
78	15	3.898251e-01
78	16	3.452315e-01
78	17	3.607052e-01
78	18	3.704693e-01
78	19	3.131734e-01
78	20	1.866688e-01
78	21	2.879049e-02
78	22	0.000000e+00
78	23	6.991651e-01
78	24	5.948549e-01
78	25	4.651784e-01
78	26	3.968862e-01
78	27	3.491342e-01
78	28	3.618710e-01
78	29	3.809549e-01
78	30	3.093533e-01
78	31	1.868760e-01
78	32	7.506656e-02
78	33	0.000000e+00
78	34	6.870735e-01
78	35	5.876322e-01
78	36	4.639100e-01
78	37	3.985924e-01
78	38	3.497882e-01
78	39	3.601551e-01
78	40	3.863272e-01
78	41	3.031664e-01
78	42	1.671559e-01
78	43	8.875316e-02
78	44	0.000000e+00
78	45	7.012694e-01
78	46	5.964182e-01
78	47	4.648070e-01
78	48	3.954420e-01
78	49	3.484538e-01
78	50	3.619617e-01
78	51	3.791684e-01
78	52	3.099519e-01
78	53	1.889737e-01
78	54	6.567635e-02
78	55	0.000000e+00
78	56	5.698840e-01
78	57	5.534561e-01
78	58	4.455376e-01
78	59	4.108473e-01
78	60	3.842841e-01
78	61	3.400269e-01
78	62	3.177822e-01
78	63	2.255839e-01
78	64	1.562056e-01
78	65	0.000000e+00
78	66	0.000000e+00
78	67	4.200820e-01
78	68	4.128552e-01
78	69	4.412585e-01
78	70	3.467403e-01
78	71	2.890541e-01
78	72	2.958790e-01
78	73	2.077537e-01
78	74	1.820109e-01
78	75	-1.123344e-02
78	76	0.000000e+00
78	77	0.000000e+00
78	78	1.000000e+00
78	79	7.252143e-01
78	80	5.580969e-01
78	81	5.437118e-01
78	82	4.933782e-01
78	83	4.746885e-01
78	84	4.292758e-01
78	85	4.597642e-01
78	86	1.948137e-01
78	87	0.000000e+00
78	88	0.000000e+00
78	89	5.728961e-01
78	90	6.265554e-01
78	91	5.966499e-01
78	92	5.217632e-01
78	93	4.927177e-01
78	94	4.474556e-01
78	95	4.283021e-01
78	96	3.981802e-01
78	97	1.842638e-01
78	98	0.000000e+00
78	99	0.000000e+00
78	100	0.000000e+00
79	0	0.000000e+00
79	1	7.982860e-01
79	2	7.316514e-01
79	3	6.071226e-01
79	4	5.331083e-01
79	5	4.984030e-01
79	6	5.119982e-01
79	7	5.261490e-01
79	8	4.170528e-01
79	9	2.789708e-01
79	10	1.595512e-01
79	11	0.000000e+00
79	12	7.963025e-01
79	13	7.340547e-01
79	14	6.037086e-01
79	15	5.287653e-01
79	16	4.942004e-01
79	17	5.100724e-01
79	18	5.183248e-01
79	19	4.212676e-01
79	20	2.772099e-01
79	21	5.486005e-02
79	22	0.000000e+00
79	23	7.978470e-01
79	24	7.286084e-01
79	25	6.078996e-01
79	26	5.365624e-01
79	27	5.012910e-01
79	28	5.131443e-01
79	29	5.291096e-01
79	30	4.163592e-01
79	31	2.785737e-01
79	32	1.094857e-01
79	33	0.000000e+00
79	34	7.895955e-01
79	35	7.205125e-01
79	36	6.072396e-01
79	37	5.383651e-01
79	38	5.041994e-01
79	39	5.124726e-01
79	40	5.342158e-01
79	41	4.084487e-01
79	42	2.502539e-01
79	43	1.173202e-01
79	44	0.000000e+00
79	45	7.988865e-01
79	46	7.304711e-01
79	47	6.074929e-01
79	48	5.350867e-01
79	49	5.000784e-01
79	50	5.129770e-01
79	51	5.274748e-01
79	52	4.174761e-01
79	53	2.818294e-01
79	54	9.935469e-02
79	55	0.000000e+00
79	56	6.635396e-01
79	57	6.627977e-01
79	58	5.589696e-01
79	59	5.342921e-01
79	60	5.103541e-01
79	61	4.317859e-01
79	62	4.151948e-01
79	63	3.145224e-01
79	64	2.063799e-01
79	65	0.000000e+00
79	66	0.000000e+00
79	67	4.735100e-01
79	68	5.235760e-01
79	69	5.511811e-01
79	70	4.398234e-01
79	71	3.330487e-01
79	72	3.383893e-01
79	73	1.942611e-01
79	74	1.780760e-01
79	75	-2.487260e-03
79	76	0.000000e+00
79	77	0.000000e+00
79	78	7.252143e-01
79	79	1.000000e+00
79	80	6.895682e-01
79	81	6.705615e-01
79	82	6.236295e-01
79	83	6.132449e-01
79	84	5.318674e-01
79	85	5.339557e-01
79	86	2.704010e-01
79	87	0.000000e+00
79	88	0.000000e+00
79	89	6.237225e-01
79	90	7.163474e-01
79	91	7.432513e-01
79	92	6.712741e-01
79	93	5.916948e-01
79	94	5.400704e-01
79	95	4.957662e-01
79	96	4.327088e-01
79	97	2.036754e-01
79	98	0.000000e+00
79	99	0.000000e+00
79	100	0.000000e+00
80	0	0.000000e+00
80	1	7.619835e-01
80	2	7.990197e-01
80	3	7.463177e-01
80	4	6.682907e-01
80	5	6.204228e-01
80	6	6.348099e-01
80	7	6.464983e-01
80	8	5.905718e-01
80	9	4.582061e-01
80	10	3.193764e-01
80	11	0.000000e+00
80	12	7.576261e-01
80	13	7.979880e-01
80	14	7.432359e-01
80	15	6.659364e-01
80	16	6.181072e-01
80	17	6.347558e-01
80	18	6.406945e-01
80	19	5.907499e-01
80	20	4.509179e-01
80	21	1.353206e-01
80	22	0.000000e+00
80	23	7.635129e-01
80	24	7.994433e-01
80	25	7.470978e-01
80	26	6.703181e-01
80	27	6.228053e-01
80	28	6.363449e-01
80	29	6.485392e-01
80	30	5.902713e-01
80	31	4.514751e-01
80	32	2.062856e-01
80	33	0.000000e+00
80	34	7.583523e-01
80	35	7.949913e-01
80	36	7.455623e-01
80	37	6.693092e-01
80	38	6.232490e-01
80	39	6.338035e-01
80	40	6.505679e-01
80	41	5.848433e-01
80	42	4.049438e-01
80	43	1.909270e-01
80	44	0.000000e+00
80	45	7.635974e-01
80	46	7.999603e-01
80	47	7.469011e-01
80	48	6.698729e-01
80	49	6.221447e-01
80	50	6.364572e-01
80	51	6.475952e-01
80	52	5.908816e-01
80	53	4.577061e-01
80	54	1.960484e-01
80	55	0.000000e+00
80	56	6.198557e-01
80	57	7.445013e-01
80	58	6.805921e-01
80	59	6.257780e-01
80	60	6.205137e-01
80	61	5.560176e-01
80	62	5.484293e-01
80	63	4.799802e-01
80	64	2.801278e-01
80	65	0.000000e+00
80	66	0.000000e+00
80	67	4.883432e-01
80	68	6.361281e-01
80	69	5.913003e-01
80	70	4.266781e-01
80	71	3.398038e-01
80	72	3.597529e-01
80	73	1.644314e-01
80	74	1.158712e-01
80	75	-5.262959e-03
80	76	0.000000e+00
80	77	0.000000e+00
80	78	5.580969e-01
80	79	6.895682e-01
80	80	1.000000e+00
80	81	7.226961e-01
80	82	6.903062e-01
80	83	6.483701e-01
80	84	6.333945e-01
80	85	5.695740e-01
80	86	3.781367e-01
80	87	0.000000e+00
80	88	0.000000e+00
80	89	5.078509e-01
80	90	6.596788e-01
80	91	7.159987e-01
80	92	6.598313e-01
80	93	6.388708e-01
80	94	5.240978e-01
80	95	4.621806e-01
80	96	4.071771e-01
80	97	2.476415e-01
80	98	0.000000e+00
80	99	0.000000e+00
80	100	0.000000e+00
81	0	0.000000e+00
81	1	6.732701e-01
81	2	7.197946e-01
81	3	7.112387e-01
81	4	6.996633e-01
81	5	6.889838e-01
81	6	6.995936e-01
81	7	7.057738e-01
81	8	5.887435e-01
81	9	4.713846e-01
81	10	3.150781e-01
81	11	0.000000e+00
81	12	6.724184e-01
81	13	7.227223e-01
81	14	7.085826e-01
81	15	6.966725e-01
81	16	6.875764e-01
81	17	6.984554e-01
81	18	6.990629e-01
81	19	5.904990e-01
81	20	4.649832e-01
81	21	1.254200e-01
81	22	0.000000e+00
81	23	6.728021e-01
81	24	7.184628e-01
81	25	7.124882e-01
81	26	7.019488e-01
81	27	6.908082e-01
81	28	6.999850e-01
81	29	7.081051e-01
81	30	5.877504e-01
81	31	4.646704e-01
81	32	1.898319e-01
81	33	0.000000e+00
81	34	6.647886e-01
81	35	7.102057e-01
81	36	7.109490e-01
81	37	7.013375e-01
81	38	6.901100e-01
81	39	6.975582e-01
81	40	7.108156e-01
81	41	5.808106e-01
81	42	4.152299e-01
81	43	1.748566e-01
81	44	0.000000e+00
81	45	6.737020e-01
81	46	7.201628e-01
81	47	7.123570e-01
81	48	7.012004e-01
81	49	6.904847e-01
81	50	6.999801e-01
81	51	7.069361e-01
81	52	5.887788e-01
81	53	4.712178e-01
81	54	1.806584e-01
81	55	0.000000e+00
81	56	5.621298e-01
81	57	6.754158e-01
81	58	6.179582e-01
81	59	6.248055e-01
81	60	6.275553e-01
81	61	5.642256e-01
81	62	5.506825e-01
81	63	4.434780e-01
81	64	2.861440e-01
81	65	0.000000e+00
81	66	0.000000e+00
81	67	4.226197e-01
81	68	5.373023e-01
81	69	5.592924e-01
81	70	4.428403e-01
81	71	3.702717e-01
81	72	3.942429e-01
81	73	1.083337e-01
81	74	1.346386e-01
81	75	-4.753631e-03
81	76	0.000000e+00
81	77	0.000000e+00
81	78	5.437118e-01
81	79	6.705615e-01
81	80	7.226961e-01
81	81	1.000000e+00
81	82	7.507995e-01
81	83	7.120441e-01
81	84	6.654628e-01
81	85	5.726905e-01
81	86	3.822740e-01
81	87	0.000000e+00
81	88	0.000000e+00
81	89	4.928607e-01
81	90	6.494736e-01
81	91	7.347055e-01
81	92	7.272524e-01
81	93	6.799817e-01
81	94	6.154304e-01
81	95	5.366270e-01
81	96	4.364532e-01
81	97	2.321247e-01
81	98	0.000000e+00
81	99	0.000000e+00
81	100	0.000000e+00
82	0	0.000000e+00
82	1	6.335287e-01
82	2	7.031477e-01
82	3	7.267724e-01
82	4	7.402800e-01
82	5	7.365372e-01
82	6	7.504222e-01
82	7	7.555366e-01
82	8	6.223155e-01
82	9	4.979374e-01
82	10	3.351216e-01
82	11	0.000000e+00
82	12	6.293946e-01
82	13	7.058480e-01
82	14	7.252058e-01
82	15	7.392094e-01
82	16	7.360642e-01
82	17	7.497695e-01
82	18	7.514345e-01
82	19	6.264050e-01
82	20	4.952401e-01
82	21	1.126856e-01
82	22	0.000000e+00
82	23	6.347782e-01
82	24	7.018051e-01
82	25	7.274365e-01
82	26	7.414159e-01
82	27	7.377183e-01
82	28	7.506793e-01
82	29	7.568364e-01
82	30	6.203440e-01
82	31	4.873674e-01
82	32	1.850307e-01
82	33	0.000000e+00
82	34	6.307784e-01
82	35	6.938690e-01
82	36	7.246603e-01
82	37	7.385603e-01
82	38	7.357483e-01
82	39	7.479644e-01
82	40	7.564949e-01
82	41	6.110017e-01
82	42	4.295065e-01
82	43	1.794475e-01
82	44	0.000000e+00
82	45	6.345857e-01
82	46	7.034788e-01
82	47	7.277067e-01
82	48	7.412811e-01
82	49	7.377137e-01
82	50	7.509074e-01
82	51	7.563736e-01
82	52	6.221533e-01
82	53	4.960889e-01
82	54	1.734389e-01
82	55	0.000000e+00
82	56	5.251671e-01
82	57	6.481919e-01
82	58	5.880047e-01
82	59	6.096024e-01
82	60	6.488141e-01
82	61	5.997062e-01
82	62	6.069541e-01
82	63	5.317821e-01
82	64	3.413802e-01
82	65	0.000000e+00
82	66	0.000000e+00
82	67	3.847442e-01
82	68	5.543103e-01
82	69	5.666360e-01
82	70	4.603691e-01
82	71	3.874734e-01
82	72	4.126965e-01
82	73	8.885939e-02
82	74	1.110813e-01
82	75	-7.086176e-03
82	76	0.000000e+00
82	77	0.000000e+00
82	78	4.933782e-01
82	79	6.236295e-01
82	80	6.903062e-01
82	81	7.507995e-01
82	82	1.000000e+00
82	83	7.879138e-01
82	84	7.561225e-01
82	85	6.792738e-01
82	86	4.376262e-01
82	87	0.000000e+00
82	88	0.000000e+00
82	89	5.104077e-01
82	90	6.533501e-01
82	91	7.247760e-01
82	92	7.118458e-01
82	93	6.898638e-01
82	94	6.578858e-01
82	95	6.057482e-01
82	96	5.293565e-01
82	97	2.793975e-01
82	98	0.000000e+00
82	99	0.000000e+00
82	100	0.000000e+00
83	0	0.000000e+00
83	1	6.073884e-01
83	2	6.807414e-01
83	3	7.164930e-01
83	4	7.379767e-01
83	5	7.417953e-01
83	6	7.550560e-01
83	7	7.563230e-01
83	8	6.091367e-01
83	9	4.755686e-01
83	10	3.302552e-01
83	11	0.000000e+00
83	12	6.031955e-01
83	13	6.845022e-01
83	14	7.150793e-01
83	15	7.377984e-01
83	16	7.410677e-01
83	17	7.545011e-01
83	18	7.544529e-01
83	19	6.151269e-01
83	20	4.754290e-01
83	21	1.059282e-01
83	22	0.000000e+00
83	23	6.081506e-01
83	24	6.783994e-01
83	25	7.169327e-01
83	26	7.385699e-01
83	27	7.424001e-01
83	28	7.549139e-01
83	29	7.566789e-01
83	30	6.064983e-01
83	31	4.642449e-01
83	32	1.786536e-01
83	33	0.000000e+00
83	34	6.044679e-01
83	35	6.693408e-01
83	36	7.137882e-01
83	37	7.346436e-01
83	38	7.404588e-01
83	39	7.518685e-01
83	40	7.538695e-01
83	41	5.955266e-01
83	42	4.063653e-01
83	43	1.759738e-01
83	44	0.000000e+00
83	45	6.080341e-01
83	46	6.804576e-01
83	47	7.172272e-01
83	48	7.386494e-01
83	49	7.424284e-01
83	50	7.552629e-01
83	51	7.567690e-01
83	52	6.088129e-01
83	53	4.734248e-01
83	54	1.666645e-01
83	55	0.000000e+00
83	56	5.258099e-01
83	57	6.282698e-01
83	58	5.659207e-01
83	59	5.970962e-01
83	60	6.464190e-01
83	61	5.812541e-01
83	62	6.119283e-01
83	63	5.453511e-01
83	64	3.288423e-01
83	65	0.000000e+00
83	66	0.000000e+00
83	67	3.657452e-01
83	68	5.323987e-01
83	69	5.634744e-01
83	70	4.672372e-01
83	71	3.630209e-01
83	72	3.831405e-01
83	73	6.318713e-02
83	74	1.020041e-01
83	75	-9.153663e-03
83	76	0.000000e+00
83	77	0.000000e+00
83	78	4.746885e-01
83	79	6.132449e-01
83	80	6.483701e-01
83	81	7.120441e-01
83	82	7.879138e-01
83	83	1.000000e+00
83	84	7.495411e-01
83	85	6.773543e-01
83	86	4.334594e-01
83	87	0.000000e+00
83	88	0.000000e+00
83	89	4.705609e-01
83	90	6.131919e-01
83	91	7.047898e-01
83	92	6.951235e-01
83	93	6.700430e-01
83	94	6.532018e-01
83	95	6.158078e-01
83	96	5.411598e-01
83	97	2.746819e-01
83	98	0.000000e+00
83	99	0.000000e+00
83	100	0.000000e+00
84	0	0.000000e+00
84	1	6.185898e-01
84	2	6.661008e-01
84	3	6.843450e-01
84	4	7.012575e-01
84	5	6.772574e-01
84	6	6.977529e-01
84	7	6.995130e-01
84	8	6.071330e-01
84	9	4.357553e-01
84	10	3.100617e-01
84	11	0.000000e+00
84	12	6.152552e-01
84	13	6.711604e-01
84	14	6.845644e-01
84	15	7.030206e-01
84	16	6.789840e-01
84	17	6.995602e-01
84	18	6.988225e-01
84	19	6.165349e-01
84	20	4.392649e-01
84	21	1.207876e-01
84	22	0.000000e+00
84	23	6.184654e-01
84	24	6.631880e-01
84	25	6.836680e-01
84	26	7.011376e-01
84	27	6.776524e-01
84	28	6.970990e-01
84	29	6.995218e-01
84	30	6.016487e-01
84	31	4.213244e-01
84	32	1.717574e-01
84	33	0.000000e+00
84	34	6.132736e-01
84	35	6.526587e-01
84	36	6.787423e-01
84	37	6.953478e-01
84	38	6.733779e-01
84	39	6.921828e-01
84	40	6.958898e-01
84	41	5.871759e-01
84	42	3.641373e-01
84	43	1.513191e-01
84	44	0.000000e+00
84	45	6.186979e-01
84	46	6.655338e-01
84	47	6.843951e-01
84	48	7.017867e-01
84	49	6.781246e-01
84	50	6.980102e-01
84	51	6.999234e-01
84	52	6.050653e-01
84	53	4.313950e-01
84	54	1.654817e-01
84	55	0.000000e+00
84	56	5.311889e-01
84	57	6.538916e-01
84	58	5.829500e-01
84	59	5.769641e-01
84	60	6.424124e-01
84	61	6.254797e-01
84	62	6.525876e-01
84	63	6.047370e-01
84	64	3.691504e-01
84	65	0.000000e+00
84	66	0.000000e+00
84	67	3.879327e-01
84	68	5.676097e-01
84	69	5.631471e-01
84	70	4.551182e-01
84	71	3.621398e-01
84	72	4.179680e-01
84	73	1.438196e-01
84	74	1.341866e-01
84	75	-1.932349e-02
84	76	0.000000e+00
84	77	0.000000e+00
84	78	4.292758e-01
84	79	5.318674e-01
84	80	6.333945e-01
84	81	6.654628e-01
84	82	7.561225e-01
84	83	7.495411e-01
84	84	1.000000e+00
84	85	7.557915e-01
84	86	5.024164e-01
84	87	0.000000e+00
84	88	0.000000e+00
84	89	4.326653e-01
84	90	5.762978e-01
84	91	6.318343e-01
84	92	6.131633e-01
84	93	6.461319e-01
84	94	6.364617e-01
84	95	6.461377e-01
84	96	6.337509e-01
84	97	2.746959e-01
84	98	0.000000e+00
84	99	0.000000e+00
84	100	0.000000e+00
85	0	0.000000e+00
85	1	6.064761e-01
85	2	6.171394e-01
85	3	5.952259e-01
85	4	5.925409e-01
85	5	5.480825e-01
85	6	5.788526e-01
85	7	6.025117e-01
85	8	5.547537e-01
85	9	3.590630e-01
85	10	2.322836e-01
85	11	0.000000e+00
85	12	6.063577e-01
85	13	6.237376e-01
85	14	5.975210e-01
85	15	5.971305e-01
85	16	5.508569e-01
85	17	5.813858e-01
85	18	6.006941e-01
85	19	5.642320e-01
85	20	3.649424e-01
85	21	8.880765e-02
85	22	0.000000e+00
85	23	6.049861e-01
85	24	6.130351e-01
85	25	5.932384e-01
85	26	5.916000e-01
85	27	5.480410e-01
85	28	5.789982e-01
85	29	6.028458e-01
85	30	5.489761e-01
85	31	3.458815e-01
85	32	1.306081e-01
85	33	0.000000e+00
85	34	5.964656e-01
85	35	6.009779e-01
85	36	5.862073e-01
85	37	5.833923e-01
85	38	5.430221e-01
85	39	5.742801e-01
85	40	6.009751e-01
85	41	5.348797e-01
85	42	2.962685e-01
85	43	1.179357e-01
85	44	0.000000e+00
85	45	6.061077e-01
85	46	6.156726e-01
85	47	5.943688e-01
85	48	5.928230e-01
85	49	5.487229e-01
85	50	5.800105e-01
85	51	6.028758e-01
85	52	5.523140e-01
85	53	3.549783e-01
85	54	1.249930e-01
85	55	0.000000e+00
85	56	5.029370e-01
85	57	5.807483e-01
85	58	5.133392e-01
85	59	5.135532e-01
85	60	5.603408e-01
85	61	5.471399e-01
85	62	5.717558e-01
85	63	5.583975e-01
85	64	3.681968e-01
85	65	0.000000e+00
85	66	0.000000e+00
85	67	3.656170e-01
85	68	5.452387e-01
85	69	5.148143e-01
85	70	4.207361e-01
85	71	3.432533e-01
85	72	4.016086e-01
85	73	1.983000e-01
85	74	1.589473e-01
85	75	-1.962735e-02
85	76	0.000000e+00
85	77	0.000000e+00
85	78	4.597642e-01
85	79	5.339557e-01
85	80	5.695740e-01
85	81	5.726905e-01
85	82	6.792738e-01
85	83	6.773543e-01
85	84	7.557915e-01
85	85	1.000000e+00
85	86	4.754826e-01
85	87	0.000000e+00
85	88	0.000000e+00
85	89	5.555558e-01
85	90	6.365402e-01
85	91	6.123997e-01
85	92	5.360679e-01
85	93	5.916104e-01
85	94	5.808992e-01
85	95	6.221466e-01
85	96	6.874459e-01
85	97	2.991846e-01
85	98	0.000000e+00
85	99	0.000000e+00
85	100	0.000000e+00
86	0	0.000000e+00
86	1	3.418803e-01
86	2	4.118481e-01
86	3	4.511394e-01
86	4	4.626788e-01
86	5	4.750259e-01
86	6	4.999603e-01
86	7	4.845921e-01
86	8	4.828388e-01
86	9	4.335898e-01
86	10	3.705123e-01
86	11	0.000000e+00
86	12	3.392136e-01
86	13	4.154508e-01
86	14	4.529189e-01
86	15	4.666267e-01
86	16	4.773541e-01
86	17	4.980914e-01
86	18	4.855016e-01
86	19	4.853288e-01
86	20	4.218888e-01
86	21	1.447370e-01
86	22	0.000000e+00
86	23	3.419598e-01
86	24	4.106667e-01
86	25	4.508726e-01
86	26	4.604217e-01
86	27	4.741041e-01
86	28	5.008586e-01
86	29	4.839583e-01
86	30	4.781613e-01
86	31	4.157184e-01
86	32	2.136933e-01
86	33	0.000000e+00
86	34	3.399162e-01
86	35	4.037431e-01
86	36	4.461367e-01
86	37	4.533115e-01
86	38	4.695861e-01
86	39	5.006174e-01
86	40	4.797989e-01
86	41	4.714780e-01
86	42	3.692333e-01
86	43	1.934938e-01
86	44	0.000000e+00
86	45	3.419298e-01
86	46	4.120943e-01
86	47	4.517034e-01
86	48	4.619474e-01
86	49	4.748427e-01
86	50	5.007788e-01
86	51	4.846801e-01
86	52	4.801580e-01
86	53	4.233007e-01
86	54	2.043469e-01
86	55	0.000000e+00
86	56	3.133023e-01
86	57	4.062054e-01
86	58	3.835179e-01
86	59	3.383747e-01
86	60	4.055151e-01
86	61	4.161016e-01
86	62	4.910730e-01
86	63	5.002262e-01
86	64	3.721386e-01
86	65	0.000000e+00
86	66	0.000000e+00
86	67	2.813346e-01
86	68	3.595908e-01
86	69	2.921544e-01
86	70	1.927393e-01
86	71	1.155925e-01
86	72	1.601541e-01
86	73	-3.586108e-02
86	74	-7.913611e-02
86	75	-1.335630e-02
86	76	0.000000e+00
86	77	0.000000e+00
86	78	1.948137e-01
86	79	2.704010e-01
86	80	3.781367e-01
86	81	3.822740e-01
86	82	4.376262e-01
86	83	4.334594e-01
86	84	5.024164e-01
86	85	4.754826e-01
86	86	1.000000e+00
86	87	0.000000e+00
86	88	0.000000e+00
86	89	2.496475e-01
86	90	3.381877e-01
86	91	3.741324e-01
86	92	3.819831e-01
86	93	3.542934e-01
86	94	3.063832e-01
86	95	3.213371e-01
86	96	3.143089e-01
86	97	2.267652e-01
86	98	0.000000e+00
86	99	0.000000e+00
86	100	0.000000e+00
87	0	0.000000e+00
87	1	0.000000e+00
87	2	0.000000e+00
87	3	0.000000e+00
87	4	0.000000e+00
87	5	0.000000e+00
87	6	0.000000e+00
87	7	0.000000e+00
87	8	0.000000e+00
87	9	0.000000e+00
87	10	0.000000e+00
87	11	0.000000e+00
87	12	0.000000e+00
87	13	0.000000e+00
87	14	0.000000e+00
87	15	0.000000e+00
87	16	0.000000e+00
87	17	0.000000e+00
87	18	0.000000e+00
87	19	0.000000e+00
87	20	0.000000e+00
87	21	0.000000e+00
87	22	0.000000e+00
87	23	0.000000e+00
87	24	0.000000e+00
87	25	0.000000e+00
87	26	0.000000e+00
87	27	0.000000e+00
87	28	0.000000e+00
87	29	0.000000e+00
87	30	0.000000e+00
87	31	0.000000e+00
87	32	0.000000e+00
87	33	0.000000e+00
87	34	0.000000e+00
87	35	0.000000e+00
87	36	0.000000e+00
87	37	0.000000e+00
87	38	0.000000e+00
87	39	0.000000e+00
87	40	0.000000e+00
87	41	0.000000e+00
87	42	0.000000e+00
87	43	0.000000e+00
87	44	0.000000e+00
87	45	0.000000e+00
87	46	0.000000e+00
87	47	0.000000e+00
87	48	0.000000e+00
87	49	0.000000e+00
87	50	0.000000e+00
87	51	0.000000e+00
87	52	0.000000e+00
87	53	0.000000e+00
87	54	0.000000e+00
87	55	0.000000e+00
87	56	0.000000e+00
87	57	0.000000e+00
87	58	0.000000e+00
87	59	0.000000e+00
87	60	0.000000e+00
87	61	0.000000e+00
87	62	0.000000e+00
87	63	0.000000e+00
87	64	0.000000e+00
87	65	0.000000e+00
87	66	0.000000e+00
87	67	0.000000e+00
87	68	0.000000e+00
87	69	0.000000e+00
87	70	0.000000e+00
87	71	0.000000e+00
87	72	0.000000e+00
87	73	0.000000e+00
87	74	0.000000e+00
87	75	0.000000e+00
87	76	0.000000e+00
87	77	0.000000e+00
87	78	0.000000e+00
87	79	0.000000e+00
87	80	0.000000e+00
87	81	0.000000e+00
87	82	0.000000e+00
87	83	0.000000e+00
87	84	0.000000e+00
87	85	0.000000e+00
87	86	0.000000e+00
87	87	0.000000e+00
87	88	0.000000e+00
87	89	0.000000e+00
87	90	0.000000e+00
87	91	0.000000e+00
87	92	0.000000e+00
87	93	0.000000e+00
87	94	0.000000e+00
87	95	0.000000e+00
87	96	0.000000e+00
87	97	0.000000e+00
87	98	0.000000e+00
87	99	0.000000e+00
87	100	0.000000e+00
88	0	0.000000e+00
88	1	0.000000e+00
88	2	0.000000e+00
88	3	0.000000e+00
88	4	0.000000e+00
88	5	0.000000e+00
88	6	0.000000e+00
88	7	0.000000e+00
88	8	0.000000e+00
88	9	0.000000e+00
88	10	0.000000e+00
88	11	0.000000e+00
88	12	0.000000e+00
88	13	0.000000e+00
88	14	0.000000e+00
88	15	0.000000e+00
88	16	0.000000e+00
88	17	0.000000e+00
88	18	0.000000e+00
88	19	0.000000e+00
88	20	0.000000e+00
88	21	0.000000e+00
88	22	0.000000e+00
88	23	0.000000e+00
88	24	0.000000e+00
88	25	0.000000e+00
88	26	0.000000e+00
88	27	0.000000e+00
88	28	0.000000e+00
88	29	0.000000e+00
88	30	0.000000e+00
88	31	0.000000e+00
88	32	0.000000e+00
88	33	0.000000e+00
88	34	0.000000e+00
88	35	0.000000e+00
88	36	0.000000e+00
88	37	0.000000e+00
88	38	0.000000e+00
88	39	0.000000e+00
88	40	0.000000e+00
88	41	0.000000e+00
88	42	0.000000e+00
88	43	0.000000e+00
88	44	0.000000e+00
88	45	0.000000e+00
88	46	0.000000e+00
88	47	0.000000e+00
88	48	0.000000e+00
88	49	0.000000e+00
88	50	0.000000e+00
88	51	0.000000e+00
88	52	0.000000e+00
88	53	0.000000e+00
88	54	0.000000e+00
88	55	0.000000e+00
88	56	0.000000e+00
88	57	0.000000e+00
88	58	0.000000e+00
88	59	0.000000e+00
88	60	0.000000e+00
88	61	0.000000e+00
88	62	0.000000e+00
88	63	0.000000e+00
88	64	0.000000e+00
88	65	0.000000e+00
88	66	0.000000e+00
88	67	0.000000e+00
88	68	0.000000e+00
88	69	0.000000e+00
88	70	0.000000e+00
88	71	0.000000e+00
88	72	0.000000e+00
88	73	0.000000e+00
88	74	0.000000e+00
88	75	0.000000e+00
88	76	0.000000e+00
88	77	0.000000e+00
88	78	0.000000e+00
88	79	0.000000e+00
88	80	0.000000e+00
88	81	0.000000e+00
88	82	0.000000e+00
88	83	0.000000e+00
88	84	0.000000e+00
88	85	0.000000e+00
88	86	0.000000e+00
88	87	0.000000e+00
88	88	0.000000e+00
88	89	0.000000e+00
88	90	0.000000e+00
88	91	0.000000e+00
88	92	0.000000e+00
88	93	0.000000e+00
88	94	0.000000e+00
88	95	0.000000e+00
88	96	0.000000e+00
88	97	0.000000e+00
88	98	0.000000e+00
88	99	0.000000e+00
88	100	0.000000e+00
89	0	0.000000e+00
89	1	6.042046e-01
89	2	5.655910e-01
89	3	4.889788e-01
89	4	4.357586e-01
89	5	3.904843e-01
89	6	4.093765e-01
89	7	4.376639e-01
89	8	4.089573e-01
89	9	2.843759e-01
89	10	1.627344e-01
89	11	0.000000e+00
89	12	6.067825e-01
89	13	5.704576e-01
89	14	4.916648e-01
89	15	4.366573e-01
89	16	3.918362e-01
89	17	4.103677e-01
89	18	4.309269e-01
89	19	4.112494e-01
89	20	2.825590e-01
89	21	7.632409e-02
89	22	0.000000e+00
89	23	6.026724e-01
89	24	5.631084e-01
89	25	4.872028e-01
89	26	4.368351e-01
89	27	3.918142e-01
89	28	4.102415e-01
89	29	4.400513e-01
89	30	4.078171e-01
89	31	2.810356e-01
89	32	1.203674e-01
89	33	0.000000e+00
89	34	5.917769e-01
89	35	5.536486e-01
89	36	4.808320e-01
89	37	4.335059e-01
89	38	3.893222e-01
89	39	4.076596e-01
89	40	4.443717e-01
89	41	4.018762e-01
89	42	2.509804e-01
89	43	1.138887e-01
89	44	0.000000e+00
89	45	6.042998e-01
89	46	5.650018e-01
89	47	4.882498e-01
89	48	4.368404e-01
89	49	3.919291e-01
89	50	4.106379e-01
89	51	4.385954e-01
89	52	4.085890e-01
89	53	2.850554e-01
89	54	1.136642e-01
89	55	0.000000e+00
89	56	4.326823e-01
89	57	4.287854e-01
89	58	3.797095e-01
89	59	4.016857e-01
89	60	3.658247e-01
89	61	2.958765e-01
89	62	2.692744e-01
89	63	2.727316e-01
89	64	2.207726e-01
89	65	0.000000e+00
89	66	0.000000e+00
89	67	3.193709e-01
89	68	3.637922e-01
89	69	3.703375e-01
89	70	2.874877e-01
89	71	2.761731e-01
89	72	2.836001e-01
89	73	1.624724e-01
89	74	1.269124e-01
89	75	-1.286430e-02
89	76	0.000000e+00
89	77	0.000000e+00
89	78	5.728961e-01
89	79	6.237225e-01
89	80	5.078509e-01
89	81	4.928607e-01
89	82	5.104077e-01
89	83	4.705609e-01
89	84	4.326653e-01
89	85	5.555558e-01
89	86	2.496475e-01
89	87	0.000000e+00
89	88	0.000000e+00
89	89	1.000000e+00
89	90	7.524826e-01
89	91	6.217917e-01
89	92	5.090479e-01
89	93	4.841421e-01
89	94	4.500815e-01
89	95	4.085069e-01
89	96	4.146832e-01
89	97	2.458720e-01
89	98	0.000000e+00
89	99	0.000000e+00
89	100	0.000000e+00
90	0	0.000000e+00
90	1	7.110712e-01
90	2	6.927595e-01
90	3	6.188520e-01
90	4	5.520455e-01
90	5	5.175491e-01
90	6	5.394122e-01
90	7	5.650814e-01
90	8	5.161984e-01
90	9	3.825590e-01
90	10	2.414866e-01
90	11	0.000000e+00
90	12	7.104116e-01
90	13	6.957691e-01
90	14	6.181498e-01
90	15	5.506565e-01
90	16	5.173695e-01
90	17	5.393297e-01
90	18	5.571732e-01
90	19	5.188438e-01
90	20	3.797589e-01
90	21	1.093341e-01
90	22	0.000000e+00
90	23	7.105545e-01
90	24	6.911398e-01
90	25	6.185582e-01
90	26	5.540683e-01
90	27	5.196194e-01
90	28	5.405832e-01
90	29	5.679282e-01
90	30	5.148777e-01
90	31	3.778876e-01
90	32	1.722975e-01
90	33	0.000000e+00
90	34	7.017661e-01
90	35	6.827656e-01
90	36	6.151679e-01
90	37	5.526373e-01
90	38	5.183658e-01
90	39	5.383929e-01
90	40	5.727928e-01
90	41	5.075771e-01
90	42	3.377026e-01
90	43	1.629481e-01
90	44	0.000000e+00
90	45	7.115720e-01
90	46	6.927320e-01
90	47	6.188673e-01
90	48	5.535498e-01
90	49	5.193586e-01
90	50	5.406593e-01
90	51	5.663633e-01
90	52	5.159176e-01
90	53	3.833188e-01
90	54	1.627241e-01
90	55	0.000000e+00
90	56	5.256847e-01
90	57	5.713227e-01
90	58	5.162600e-01
90	59	5.174487e-01
90	60	4.870519e-01
90	61	4.254284e-01
90	62	3.972795e-01
90	63	3.626012e-01
90	64	2.818306e-01
90	65	0.000000e+00
90	66	0.000000e+00
90	67	3.941574e-01
90	68	4.989597e-01
90	69	4.990796e-01
90	70	3.615341e-01
90	71	3.242985e-01
90	72	3.530907e-01
90	73	1.763579e-01
90	74	1.349902e-01
90	75	-1.472734e-02
90	76	0.000000e+00
90	77	0.000000e+00
90	78	6.265554e-01
90	79	7.163474e-01
90	80	6.596788e-01
90	81	6.494736e-01
90	82	6.533501e-01
90	83	6.131919e-01
90	84	5.762978e-01
90	85	6.365402e-01
90	86	3.381877e-01
90	87	0.000000e+00
90	88	0.000000e+00
90	89	7.524826e-01
90	90	1.000000e+00
90	91	7.726402e-01
90	92	6.769886e-01
90	93	6.096495e-01
90	94	5.717357e-01
90	95	4.922744e-01
90	96	4.715094e-01
90	97	2.734003e-01
90	98	0.000000e+00
90	99	0.000000e+00
90	100	0.000000e+00
91	0	0.000000e+00
91	1	6.995233e-01
91	2	7.253687e-01
91	3	6.797239e-01
91	4	6.331449e-01
91	5	6.258730e-01
91	6	6.402296e-01
91	7	6.523765e-01
91	8	5.298027e-01
91	9	4.167709e-01
91	10	2.784569e-01
91	11	0.000000e+00
91	12	6.975080e-01
91	13	7.286821e-01
91	14	6.771654e-01
91	15	6.303211e-01
91	16	6.229070e-01
91	17	6.385645e-01
91	18	6.449396e-01
91	19	5.319040e-01
91	20	4.150649e-01
91	21	1.058499e-01
91	22	0.000000e+00
91	23	6.998629e-01
91	24	7.236759e-01
91	25	6.802970e-01
91	26	6.354816e-01
91	27	6.282292e-01
91	28	6.414948e-01
91	29	6.547407e-01
91	30	5.286450e-01
91	31	4.107555e-01
91	32	1.782490e-01
91	33	0.000000e+00
91	34	6.928332e-01
91	35	7.148113e-01
91	36	6.786743e-01
91	37	6.351047e-01
91	38	6.294752e-01
91	39	6.401507e-01
91	40	6.584992e-01
91	41	5.217836e-01
91	42	3.651414e-01
91	43	1.754228e-01
91	44	0.000000e+00
91	45	7.004738e-01
91	46	7.254790e-01
91	47	6.802971e-01
91	48	6.346509e-01
91	49	6.274319e-01
91	50	6.412401e-01
91	51	6.534854e-01
91	52	5.297214e-01
91	53	4.171231e-01
91	54	1.663325e-01
91	55	0.000000e+00
91	56	5.588834e-01
91	57	6.361541e-01
91	58	5.832465e-01
91	59	5.932647e-01
91	60	5.780330e-01
91	61	5.131899e-01
91	62	5.013953e-01
91	63	4.077754e-01
91	64	2.839588e-01
91	65	0.000000e+00
91	66	0.000000e+00
91	67	4.118571e-01
91	68	5.479360e-01
91	69	5.580718e-01
91	70	4.243120e-01
91	71	3.411726e-01
91	72	3.574585e-01
91	73	1.490609e-01
91	74	1.115671e-01
91	75	-8.405541e-03
91	76	0.000000e+00
91	77	0.000000e+00
91	78	5.966499e-01
91	79	7.432513e-01
91	80	7.159987e-01
91	81	7.347055e-01
91	82	7.247760e-01
91	83	7.047898e-01
91	84	6.318343e-01
91	85	6.123997e-01
91	86	3.741324e-01
91	87	0.000000e+00
91	88	0.000000e+00
91	89	6.217917e-01
91	90	7.726402e-01
91	91	1.000000e+00
91	92	7.779617e-01
91	93	6.779494e-01
91	94	6.332085e-01
91	95	5.502079e-01
91	96	4.644248e-01
91	97	2.631812e-01
91	98	0.000000e+00
91	99	0.000000e+00
91	100	0.000000e+00
92	0	0.000000e+00
92	1	6.067633e-01
92	2	6.603552e-01
92	3	6.514240e-01
92	4	6.321966e-01
92	5	6.522935e-01
92	6	6.561933e-01
92	7	6.435200e-01
92	8	4.674461e-01
92	9	3.949598e-01
92	10	2.807518e-01
92	11	0.000000e+00
92	12	6.066343e-01
92	13	6.654887e-01
92	14	6.492187e-01
92	15	6.291065e-01
92	16	6.499240e-01
92	17	6.537922e-01
92	18	6.371694e-01
92	19	4.703357e-01
92	20	3.934590e-01
92	21	9.986725e-02
92	22	0.000000e+00
92	23	6.061756e-01
92	24	6.583585e-01
92	25	6.524994e-01
92	26	6.345791e-01
92	27	6.541677e-01
92	28	6.565513e-01
92	29	6.454542e-01
92	30	4.657357e-01
92	31	3.884603e-01
92	32	1.689243e-01
92	33	0.000000e+00
92	34	5.982346e-01
92	35	6.480928e-01
92	36	6.509561e-01
92	37	6.344257e-01
92	38	6.547729e-01
92	39	6.553862e-01
92	40	6.481421e-01
92	41	4.587207e-01
92	42	3.443641e-01
92	43	1.666639e-01
92	44	0.000000e+00
92	45	6.071291e-01
92	46	6.606419e-01
92	47	6.525225e-01
92	48	6.336431e-01
92	49	6.536078e-01
92	50	6.562291e-01
92	51	6.444679e-01
92	52	4.670944e-01
92	53	3.947175e-01
92	54	1.575083e-01
92	55	0.000000e+00
92	56	4.929583e-01
92	57	5.815895e-01
92	58	5.347565e-01
92	59	5.610880e-01
92	60	5.582737e-01
92	61	5.050573e-01
92	62	5.131242e-01
92	63	3.958150e-01
92	64	2.742167e-01
92	65	0.000000e+00
92	66	0.000000e+00
92	67	3.642710e-01
92	68	4.761590e-01
92	69	5.095120e-01
92	70	3.924196e-01
92	71	3.049180e-01
92	72	3.174183e-01
92	73	8.198285e-02
92	74	6.544685e-02
92	75	-6.704146e-03
92	76	0.000000e+00
92	77	0.000000e+00
92	78	5.217632e-01
92	79	6.712741e-01
92	80	6.598313e-01
92	81	7.272524e-01
92	82	7.118458e-01
92	83	6.951235e-01
92	84	6.131633e-01
92	85	5.360679e-01
92	86	3.819831e-01
92	87	0.000000e+00
92	88	0.000000e+00
92	89	5.090479e-01
92	90	6.769886e-01
92	91	7.779617e-01
92	92	1.000000e+00
92	93	6.608602e-01
92	94	6.400448e-01
92	95	5.615916e-01
92	96	4.139744e-01
92	97	2.409492e-01
92	98	0.000000e+00
92	99	0.000000e+00
92	100	0.000000e+00
93	0	0.000000e+00
93	1	5.917043e-01
93	2	6.459750e-01
93	3	6.529725e-01
93	4	6.546486e-01
93	5	6.316837e-01
93	6	6.339639e-01
93	7	6.351741e-01
93	8	5.018512e-01
93	9	3.800139e-01
93	10	2.592253e-01
93	11	0.000000e+00
93	12	5.941746e-01
93	13	6.521688e-01
93	14	6.540700e-01
93	15	6.538861e-01
93	16	6.312953e-01
93	17	6.356375e-01
93	18	6.318652e-01
93	19	5.052466e-01
93	20	3.856215e-01
93	21	1.083674e-01
93	22	0.000000e+00
93	23	5.906622e-01
93	24	6.440553e-01
93	25	6.522384e-01
93	26	6.563200e-01
93	27	6.331079e-01
93	28	6.340072e-01
93	29	6.363384e-01
93	30	4.996841e-01
93	31	3.722369e-01
93	32	1.605323e-01
93	33	0.000000e+00
93	34	5.802162e-01
93	35	6.330011e-01
93	36	6.467991e-01
93	37	6.535782e-01
93	38	6.316810e-01
93	39	6.292447e-01
93	40	6.357922e-01
93	41	4.920876e-01
93	42	3.235870e-01
93	43	1.456938e-01
93	44	0.000000e+00
93	45	5.921485e-01
93	46	6.463262e-01
93	47	6.530505e-01
93	48	6.559962e-01
93	49	6.329764e-01
93	50	6.346392e-01
93	51	6.359521e-01
93	52	5.010852e-01
93	53	3.801684e-01
93	54	1.534140e-01
93	55	0.000000e+00
93	56	5.002434e-01
93	57	6.071801e-01
93	58	5.601548e-01
93	59	5.975763e-01
93	60	6.102222e-01
93	61	5.463388e-01
93	62	5.363337e-01
93	63	4.362154e-01
93	64	2.451258e-01
93	65	0.000000e+00
93	66	0.000000e+00
93	67	3.825118e-01
93	68	4.888932e-01
93	69	5.241039e-01
93	70	4.525452e-01
93	71	3.845519e-01
93	72	3.797404e-01
93	73	1.962354e-01
93	74	1.607926e-01
93	75	-1.383953e-02
93	76	0.000000e+00
93	77	0.000000e+00
93	78	4.927177e-01
93	79	5.916948e-01
93	80	6.388708e-01
93	81	6.799817e-01
93	82	6.898638e-01
93	83	6.700430e-01
93	84	6.461319e-01
93	85	5.916104e-01
93	86	3.542934e-01
93	87	0.000000e+00
93	88	0.000000e+00
93	89	4.841421e-01
93	90	6.096495e-01
93	91	6.779494e-01
93	92	6.608602e-01
93	93	1.000000e+00
93	94	6.256182e-01
93	95	5.990288e-01
93	96	5.126541e-01
93	97	2.528174e-01
93	98	0.000000e+00
93	99	0.000000e+00
93	100	0.000000e+00
94	0	0.000000e+00
94	1	5.036610e-01
94	2	5.360086e-01
94	3	5.485795e-01
94	4	5.861298e-01
94	5	5.808725e-01
94	6	5.817869e-01
94	7	5.711848e-01
94	8	3.990670e-01
94	9	2.605746e-01
94	10	1.637757e-01
94	11	0.000000e+00
94	12	5.046275e-01
94	13	5.430256e-01
94	14	5.496404e-01
94	15	5.837944e-01
94	16	5.820039e-01
94	17	5.843145e-01
94	18	5.701526e-01
94	19	4.088806e-01
94	20	2.720777e-01
94	21	4.572591e-02
94	22	0.000000e+00
94	23	5.020103e-01
94	24	5.326324e-01
94	25	5.476981e-01
94	26	5.877675e-01
94	27	5.816159e-01
94	28	5.800510e-01
94	29	5.718633e-01
94	30	3.949103e-01
94	31	2.536554e-01
94	32	8.344863e-02
94	33	0.000000e+00
94	34	4.940929e-01
94	35	5.210789e-01
94	36	5.430711e-01
94	37	5.870854e-01
94	38	5.789282e-01
94	39	5.743915e-01
94	40	5.695782e-01
94	41	3.819588e-01
94	42	2.132270e-01
94	43	8.573062e-02
94	44	0.000000e+00
94	45	5.032549e-01
94	46	5.353914e-01
94	47	5.485267e-01
94	48	5.870701e-01
94	49	5.819440e-01
94	50	5.810103e-01
94	51	5.719078e-01
94	52	3.977882e-01
94	53	2.610744e-01
94	54	7.681133e-02
94	55	0.000000e+00
94	56	4.190756e-01
94	57	4.974459e-01
94	58	4.420375e-01
94	59	5.028789e-01
94	60	5.235742e-01
94	61	5.096822e-01
94	62	4.901515e-01
94	63	3.743014e-01
94	64	2.557527e-01
94	65	0.000000e+00
94	66	0.000000e+00
94	67	2.792732e-01
94	68	3.963606e-01
94	69	4.465796e-01
94	70	3.871985e-01
94	71	3.198813e-01
94	72	3.632827e-01
94	73	1.470480e-01
94	74	1.641322e-01
94	75	-9.878452e-03
94	76	0.000000e+00
94	77	0.000000e+00
94	78	4.474556e-01
94	79	5.400704e-01
94	80	5.240978e-01
94	81	6.154304e-01
94	82	6.578858e-01
94	83	6.532018e-01
94	84	6.364617e-01
94	85	5.808992e-01
94	86	3.063832e-01
94	87	0.000000e+00
94	88	0.000000e+00
94	89	4.500815e-01
94	90	5.717357e-01
94	91	6.332085e-01
94	92	6.400448e-01
94	93	6.256182e-01
94	94	1.000000e+00
94	95	6.638989e-01
94	96	5.616572e-01
94	97	2.156262e-01
94	98	0.000000e+00
94	99	0.000000e+00
94	100	0.000000e+00
95	0	0.000000e+00
95	1	4.984189e-01
95	2	5.148985e-01
95	3	5.044924e-01
95	4	5.347179e-01
95	5	5.103086e-01
95	6	5.094120e-01
95	7	5.035847e-01
95	8	3.096717e-01
95	9	1.526420e-01
95	10	7.259973e-02
95	11	0.000000e+00
95	12	5.058445e-01
95	13	5.261733e-01
95	14	5.101173e-01
95	15	5.370615e-01
95	16	5.128685e-01
95	17	5.137556e-01
95	18	5.041872e-01
95	19	3.227167e-01
95	20	1.729519e-01
95	21	4.030649e-03
95	22	0.000000e+00
95	23	4.940380e-01
95	24	5.092686e-01
95	25	5.011250e-01
95	26	5.353929e-01
95	27	5.105006e-01
95	28	5.072863e-01
95	29	5.034328e-01
95	30	3.039726e-01
95	31	1.448128e-01
95	32	1.575501e-02
95	33	0.000000e+00
95	34	4.789872e-01
95	35	4.931917e-01
95	36	4.915677e-01
95	37	5.300067e-01
95	38	5.064433e-01
95	39	5.002824e-01
95	40	4.997259e-01
95	41	2.888838e-01
95	42	1.086656e-01
95	43	2.051940e-02
95	44	0.000000e+00
95	45	4.969341e-01
95	46	5.131991e-01
95	47	5.031703e-01
95	48	5.356022e-01
95	49	5.110952e-01
95	50	5.088259e-01
95	51	5.038733e-01
95	52	3.076394e-01
95	53	1.527399e-01
95	54	1.323015e-02
95	55	0.000000e+00
95	56	4.135149e-01
95	57	4.707874e-01
95	58	4.013523e-01
95	59	4.636974e-01
95	60	5.019666e-01
95	61	5.041684e-01
95	62	5.103188e-01
95	63	3.949983e-01
95	64	2.207004e-01
95	65	0.000000e+00
95	66	0.000000e+00
95	67	2.707323e-01
95	68	3.736406e-01
95	69	4.169113e-01
95	70	4.008969e-01
95	71	3.179623e-01
95	72	3.555434e-01
95	73	2.240903e-01
95	74	1.962417e-01
95	75	-1.248967e-02
95	76	0.000000e+00
95	77	0.000000e+00
95	78	4.283021e-01
95	79	4.957662e-01
95	80	4.621806e-01
95	81	5.366270e-01
95	82	6.057482e-01
95	83	6.158078e-01
95	84	6.461377e-01
95	85	6.221466e-01
95	86	3.213371e-01
95	87	0.000000e+00
95	88	0.000000e+00
95	89	4.085069e-01
95	90	4.922744e-01
95	91	5.502079e-01
95	92	5.615916e-01
95	93	5.990288e-01
95	94	6.638989e-01
95	95	1.000000e+00
95	96	6.761630e-01
95	97	2.282308e-01
95	98	0.000000e+00
95	99	0.000000e+00
95	100	0.000000e+00
96	0	0.000000e+00
96	1	4.898365e-01
96	2	4.571919e-01
96	3	4.112608e-01
96	4	4.264511e-01
96	5	3.721313e-01
96	6	3.930096e-01
96	7	4.227639e-01
96	8	3.325967e-01
96	9	1.236502e-01
96	10	2.577378e-02
96	11	0.000000e+00
96	12	4.960178e-01
96	13	4.667743e-01
96	14	4.161594e-01
96	15	4.315302e-01
96	16	3.755229e-01
96	17	3.984212e-01
96	18	4.223350e-01
96	19	3.474015e-01
96	20	1.465698e-01
96	21	7.211565e-04
96	22	0.000000e+00
96	23	4.851373e-01
96	24	4.509455e-01
96	25	4.076600e-01
96	26	4.259229e-01
96	27	3.718158e-01
96	28	3.915228e-01
96	29	4.231146e-01
96	30	3.255044e-01
96	31	1.148947e-01
96	32	-8.800280e-03
96	33	0.000000e+00
96	34	4.713001e-01
96	35	4.367357e-01
96	36	3.988549e-01
96	37	4.182818e-01
96	38	3.670010e-01
96	39	3.844508e-01
96	40	4.211866e-01
96	41	3.083496e-01
96	42	7.979663e-02
96	43	-1.427195e-02
96	44	0.000000e+00
96	45	4.879494e-01
96	46	4.544703e-01
96	47	4.093897e-01
96	48	4.268979e-01
96	49	3.725923e-01
96	50	3.932426e-01
96	51	4.233055e-01
96	52	3.297508e-01
96	53	1.231638e-01
96	54	-6.560064e-03
96	55	0.000000e+00
96	56	4.073370e-01
96	57	4.426129e-01
96	58	3.657348e-01
96	59	3.948199e-01
96	60	4.327859e-01
96	61	4.623026e-01
96	62	4.513361e-01
96	63	3.660486e-01
96	64	2.364777e-01
96	65	0.000000e+00
96	66	0.000000e+00
96	67	2.599344e-01
96	68	4.064676e-01
96	69	4.052470e-01
96	70	3.919382e-01
96	71	3.345736e-01
96	72	3.998825e-01
96	73	3.108428e-01
96	74	2.750899e-01
96	75	-1.527734e-02
96	76	0.000000e+00
96	77	0.000000e+00
96	78	3.981802e-01
96	79	4.327088e-01
96	80	4.071771e-01
96	81	4.364532e-01
96	82	5.293565e-01
96	83	5.411598e-01
96	84	6.337509e-01
96	85	6.874459e-01
96	86	3.143089e-01
96	87	0.000000e+00
96	88	0.000000e+00
96	89	4.146832e-01
96	90	4.715094e-01
96	91	4.644248e-01
96	92	4.139744e-01
96	93	5.126541e-01
96	94	5.616572e-01
96	95	6.761630e-01
96	96	1.000000e+00
96	97	2.126369e-01
96	98	0.000000e+00
96	99	0.000000e+00
96	100	0.000000e+00
97	0	0.000000e+00
97	1	2.088094e-01
97	2	2.407679e-01
97	3	2.408187e-01
97	4	2.213558e-01
97	5	2.062465e-01
97	6	2.170687e-01
97	7	2.124026e-01
97	8	2.010187e-01
97	9	2.014449e-01
97	10	1.641941e-01
97	11	0.000000e+00
97	12	2.124715e-01
97	13	2.439914e-01
97	14	2.444061e-01
97	15	2.256876e-01
97	16	2.096339e-01
97	17	2.191792e-01
97	18	2.133167e-01
97	19	2.022086e-01
97	20	2.006503e-01
97	21	4.955442e-02
97	22	0.000000e+00
97	23	2.059106e-01
97	24	2.391325e-01
97	25	2.388187e-01
97	26	2.192564e-01
97	27	2.051485e-01
97	28	2.169162e-01
97	29	2.118303e-01
97	30	1.993170e-01
97	31	1.953423e-01
97	32	9.795208e-02
97	33	0.000000e+00
97	34	1.988012e-01
97	35	2.339052e-01
97	36	2.333239e-01
97	37	2.132337e-01
97	38	2.007870e-01
97	39	2.138742e-01
97	40	2.091298e-01
97	41	1.964928e-01
97	42	1.717985e-01
97	43	1.045163e-01
97	44	0.000000e+00
97	45	2.074703e-01
97	46	2.403566e-01
97	47	2.400502e-01
97	48	2.206648e-01
97	49	2.061002e-01
97	50	2.175872e-01
97	51	2.122339e-01
97	52	2.000742e-01
97	53	1.992277e-01
97	54	8.901818e-02
97	55	0.000000e+00
97	56	1.988040e-01
97	57	2.500562e-01
97	58	2.243643e-01
97	59	2.128240e-01
97	60	2.356953e-01
97	61	2.448574e-01
97	62	2.808569e-01
97	63	2.920876e-01
97	64	1.759427e-01
97	65	0.000000e+00
97	66	0.000000e+00
97	67	1.602372e-01
97	68	2.215728e-01
97	69	1.869589e-01
97	70	1.220606e-01
97	71	1.283039e-01
97	72	1.248758e-01
97	73	4.553902e-02
97	74	-2.215015e-02
97	75	-9.660874e-03
97	76	0.000000e+00
97	77	0.000000e+00
97	78	1.842638e-01
97	79	2.036754e-01
97	80	2.476415e-01
97	81	2.321247e-01
97	82	2.793975e-01
97	83	2.746819e-01
97	84	2.746959e-01
97	85	2.991846e-01
97	86	2.267652e-01
97	87	0.000000e+00
97	88	0.000000e+00
97	89	2.458720e-01
97	90	2.734003e-01
97	91	2.631812e-01
97	92	2.409492e-01
97	93	2.528174e-01
97	94	2.156262e-01
97	95	2.282308e-01
97	96	2.126369e-01
97	97	1.000000e+00
97	98	0.000000e+00
97	99	0.000000e+00
97	100	0.000000e+00
98	0	0.000000e+00
98	1	0.000000e+00
98	2	0.000000e+00
98	3	0.000000e+00
98	4	0.000000e+00
98	5	0.000000e+00
98	6	0.000000e+00
98	7	0.000000e+00
98	8	0.000000e+00
98	9	0.000000e+00
98	10	0.000000e+00
98	11	0.000000e+00
98	12	0.000000e+00
98	13	0.000000e+00
98	14	0.000000e+00
98	15	0.000000e+00
98	16	0.000000e+00
98	17	0.000000e+00
98	18	0.000000e+00
98	19	0.000000e+00
98	20	0.000000e+00
98	21	0.000000e+00
98	22	0.000000e+00
98	23	0.000000e+00
98	24	0.000000e+00
98	25	0.000000e+00
98	26	0.000000e+00
98	27	0.000000e+00
98	28	0.000000e+00
98	29	0.000000e+00
98	30	0.000000e+00
98	31	0.000000e+00
98	32	0.000000e+00
98	33	0.000000e+00
98	34	0.000000e+00
98	35	0.000000e+00
98	36	0.000000e+00
98	37	0.000000e+00
98	38	0.000000e+00
98	39	0.000000e+00
98	40	0.000000e+00
98	41	0.000000e+00
98	42	0.000000e+00
98	43	0.000000e+00
98	44	0.000000e+00
98	45	0.000000e+00
98	46	0.000000e+00
98	47	0.000000e+00
98	48	0.000000e+00
98	49	0.000000e+00
98	50	0.000000e+00
98	51	0.000000e+00
98	52	0.000000e+00
98	53	0.000000e+00
98	54	0.000000e+00
98	55	0.000000e+00
98	56	0.000000e+00
98	57	0.000000e+00
98	58	0.000000e+00
98	59	0.000000e+00
98	60	0.000000e+00
98	61	0.000000e+00
98	62	0.000000e+00
98	63	0.000000e+00
98	64	0.000000e+00
98	65	0.000000e+00
98	66	0.000000e+00
98	67	0.000000e+00
98	68	0.000000e+00
98	69	0.000000e+00
98	70	0.000000e+00
98	71	0.000000e+00
98	72	0.000000e+00
98	73	0.000000e+00
98	74	0.000000e+00
98	75	0.000000e+00
98	76	0.000000e+00
98	77	0.000000e+00
98	78	0.000000e+00
98	79	0.000000e+00
98	80	0.000000e+00
98	81	0.000000e+00
98	82	0.000000e+00
98	83	0.000000e+00
98	84	0.000000e+00
98	85	0.000000e+00
98	86	0.000000e+00
98	87	0.000000e+00
98	88	0.000000e+00
98	89	0.000000e+00
98	90	0.000000e+00
98	91	0.000000e+00
98	92	0.000000e+00
98	93	0.000000e+00
98	94	0.000000e+00
98	95	0.000000e+00
98	96	0.000000e+00
98	97	0.000000e+00
98	98	0.000000e+00
98	99	0.000000e+00
98	100	0.000000e+00
99	0	0.000000e+00
99	1	0.000000e+00
99	2	0.000000e+00
99	3	0.000000e+00
99	4	0.000000e+00
99	5	0.000000e+00
99	6	0.000000e+00
99	7	0.000000e+00
99	8	0.000000e+00
99	9	0.000000e+00
99	10	0.000000e+00
99	11	0.000000e+00
99	12	0.000000e+00
99	13	0.000000e+00
99	14	0.000000e+00
99	15	0.000000e+00
99	16	0.000000e+00
99	17	0.000000e+00
99	18	0.000000e+00
99	19	0.000000e+00
99	20	0.000000e+00
99	21	0.000000e+00
99	22	0.000000e+00
99	23	0.000000e+00
99	24	0.000000e+00
99	25	0.000000e+00
99	26	0.000000e+00
99	27	0.000000e+00
99	28	0.000000e+00
99	29	0.000000e+00
99	30	0.000000e+00
99	31	0.000000e+00
99	32	0.000000e+00
99	33	0.000000e+00
99	34	0.000000e+00
99	35	0.000000e+00
99	36	0.000000e+00
99	37	0.000000e+00
99	38	0.000000e+00
99	39	0.000000e+00
99	40	0.000000e+00
99	41	0.000000e+00
99	42	0.000000e+00
99	43	0.000000e+00
99	44	0.000000e+00
99	45	0.000000e+00
99	46	0.000000e+00
99	47	0.000000e+00
99	48	0.000000e+00
99	49	0.000000e+00
99	50	0.000000e+00
99	51	0.000000e+00
99	52	0.000000e+00
99	53	0.000000e+00
99	54	0.000000e+00
99	55	0.000000e+00
99	56	0.000000e+00
99	57	0.000000e+00
99	58	0.000000e+00
99	59	0.000000e+00
99	60	0.000000e+00
99	61	0.000000e+00
99	62	0.000000e+00
99	63	0.000000e+00
99	64	0.000000e+00
99	65	0.000000e+00
99	66	0.000000e+00
99	67	0.000000e+00
99	68	0.000000e+00
99	69	0.000000e+00
99	70	0.000000e+00
99	71	0.000000e+00
99	72	0.000000e+00
99	73	0.000000e+00
99	74	0.000000e+00
99	75	0.000000e+00
99	76	0.000000e+00
99	77	0.000000e+00
99	78	0.000000e+00
99	79	0.000000e+00
99	80	0.000000e+00
99	81	0.000000e+00
99	82	0.000000e+00
99	83	0.000000e+00
99	84	0.000000e+00
99	85	0.000000e+00
99	86	0.000000e+00
99	87	0.000000e+00
99	88	0.000000e+00
99	89	0.000000e+00
99	90	0.000000e+00
99	91	0.000000e+00
99	92	0.000000e+00
99	93	0.000000e+00
99	94	0.000000e+00
99	95	0.000000e+00
99	96	0.000000e+00
99	97	0.000000e+00
99	98	0.000000e+00
99	99	0.000000e+00
99	100	0.000000e+00
100	0	0.000000e+00
100	1	0.000000e+00
100	2	0.000000e+00
100	3	0.000000e+00
100	4	0.000000e+00
100	5	0.000000e+00
100	6	0.000000e+00
100	7	0.000000e+00
100	8	0.000000e+00
100	9	0.000000e+00
100	10	0.000000e+00
100	11	0.000000e+00
100	12	0.000000e+00
100	13	0.000000e+00
100	14	0.000000e+00
100	15	0.000000e+00
100	16	0.000000e+00
100	17	0.000000e+00
100	18	0.000000e+00
100	19	0.000000e+00
100	20	0.000000e+00
100	21	0.000000e+00
100	22	0.000000e+00
100	23	0.000000e+00
100	24	0.000000e+00
100	25	0.000000e+00
100	26	0.000000e+00
100	27	0.000000e+00
100	28	0.000000e+00
100	29	0.000000e+00
100	30	0.000000e+00
100	31	0.000000e+00
100	32	0.000000e+00
100	33	0.000000e+00
100	34	0.000000e+00
100	35	0.000000e+00
100	36	0.000000e+00
100	37	0.000000e+00
100	38	0.000000e+00
100	39	0.000000e+00
100	40	0.000000e+00
100	41	0.000000e+00
100	42	0.000000e+00
100	43	0.000000e+00
100	44	0.000000e+00
100	45	0.000000e+00
100	46	0.000000e+00
100	47	0.000000e+00
100	48	0.000000e+00
100	49	0.000000e+00
100	50	0.000000e+00
100	51	0.000000e+00
100	52	0.000000e+00
100	53	0.000000e+00
100	54	0.000000e+00
100	55	0.000000e+00
100	56	0.000000e+00
100	57	0.000000e+00
100	58	0.000000e+00
100	59	0.000000e+00
100	60	0.000000e+00
100	61	0.000000e+00
100	62	0.000000e+00
100	63	0.000000e+00
100	64	0.000000e+00
100	65	0.000000e+00
100	66	0.000000e+00
100	67	0.000000e+00
100	68	0.000000e+00
100	69	0.000000e+00
100	70	0.000000e+00
100	71	0.000000e+00
100	72	0.000000e+00
100	73	0.000000e+00
100	74	0.000000e+00
100	75	0.000000e+00
100	76	0.000000e+00
100	77	0.000000e+00
100	78	0.000000e+00
100	79	0.000000e+00
100	80	0.000000e+00
100	81	0.000000e+00
100	82	0.000000e+00
100	83	0.000000e+00
100	84	0.000000e+00
100	85	0.000000e+00
100	86	0.000000e+00
100	87	0.000000e+00
100	88	0.000000e+00
100	89	0.000000e+00
100	90	0.000000e+00
100	91	0.000000e+00
100	92	0.000000e+00
100	93	0.000000e+00
100	94	0.000000e+00
100	95	0.000000e+00
100	96	0.000000e+00
100	97	0.000000e+00
100	98	0.000000e+00
100	99	0.000000e+00
100	100	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_correlation_dptx.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
0	83	0.000000e+00
0	84	0.000000e+00
0	85	0.000000e+00
0	86	0.000000e+00
0	87	0.000000e+00
0	88	0.000000e+00
0	89	0.000000e+00
0	90	0.000000e+00
0	91	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.855041e-01
1	3	6.620107e-01
1	4	5.670051e-01
1	5	5.678168e-01
1	6	6.707294e-01
1	7	7.843727e-01
1	8	7.389398e-01
1	9	0.000000e+00
1	10	0.000000e+00
1	11	8.555116e-01
1	12	7.721761e-01
1	13	6.563835e-01
1	14	5.651432e-01
1	15	5.669460e-01
1	16	6.640613e-01
1	17	7.775953e-01
1	18	6.898302e-01
1	19	0.000000e+00
1	20	0.000000e+00
1	21	8.694427e-01
1	22	7.890856e-01
1	23	6.617533e-01
1	24	5.658175e-01
1	25	5.670728e-01
1	26	6.723831e-01
1	27	7.853716e-01
1	28	7.348040e-01
1	29	0.000000e+00
1	30	0.000000e+00
1	31	8.285829e-01
1	32	7.880079e-01
1	33	6.614068e-01
1	34	5.636954e-01
1	35	5.642925e-01
1	36	6.735566e-01
1	37	7.772391e-01
1	38	7.049469e-01
1	39	0.000000e+00
1	40	0.000000e+00
1	41	8.734784e-01
1	42	7.874817e-01
1	43	6.613355e-01
1	44	5.662118e-01
1	45	5.674096e-01
1	46	6.713382e-01
1	47	7.856501e-01
1	48	7.348338e-01
1	49	0.000000e+00
1	50	0.000000e+00
1	51	2.533801e-01
1	52	3.437647e-01
1	53	4.073147e-01
1	54	4.426535e-01
1	55	4.777888e-01
1	56	4.277769e-01
1	57	3.092211e-01
1	58	1.561115e-01
1	59	0.000000e+00
1	60	0.000000e+00
1	61	1.403325e-01
1	62	1.912855e-01
1	63	3.597602e-01
1	64	4.207992e-01
1	65	4.510935e-01
1	66	3.971410e-01
1	67	1.746598e-01
1	68	2.319625e-02
1	69	0.000000e+00
1	70	0.000000e+00
1	71	3.318367e-01
1	72	4.501663e-01
1	73	4.834053e-01
1	74	5.643842e-01
1	75	4.729258e-01
1	76	5.900756e-01
1	77	4.838314e-01
1	78	2.920431e-01
1	79	0.000000e+00
1	80	0.000000e+00
1	81	1.219473e-01
1	82	3.221926e-01
1	83	5.249647e-01
1	84	5.365229e-01
1	85	5.510196e-01
1	86	5.334457e-01
1	87	3.277233e-01
1	88	1.389921e-01
1	89	0.000000e+00
1	90	0.000000e+00
1	91	0.000000e+00
2	0	0.000000e+00
2	1	7.855041e-01
2	2	1.000000e+00
2	3	9.165224e-01
2	4	8.173759e-01
2	5	8.163790e-01
2	6	9.280090e-01
2	7	9.512371e-01
2	8	8.042659e-01
2	9	0.000000e+00
2	10	0.000000e+00
2	11	7.808248e-01
2	12	9.649854e-01
2	13	9.122934e-01
2	14	8.175614e-01
2	15	8.164846e-01
2	16	9.227872e-01
2	17	9.462799e-01
2	18	7.693112e-01
2	19	0.000000e+00
2	20	0.000000e+00
2	21	7.780263e-01
2	22	9.686077e-01
2	23	9.154752e-01
2	24	8.143310e-01
2	25	8.141864e-01
2	26	9.284592e-01
2	27	9.483799e-01
2	28	7.968818e-01
2	29	0.000000e+00
2	30	0.000000e+00
2	31	7.285839e-01
2	32	9.545981e-01
2	33	9.112512e-01
2	34	8.080860e-01
2	35	8.084160e-01
2	36	9.255269e-01
2	37	9.350387e-01
2	38	7.477826e-01
2	39	0.000000e+00
2	40	0.000000e+00
2	41	7.856168e-01
2	42	9.698906e-01
2	43	9.155945e-01
2	44	8.157305e-01
2	45	8.150785e-01
2	46	9.281600e-01
2	47	9.498042e-01
2	48	8.015434e-01
2	49	0.000000e+00
2	50	0.000000e+00
2	51	2.961305e-01
2	52	4.528071e-01
2	53	5.367756e-01
2	54	5.525408e-01
2	55	6.024450e-01
2	56	4.718171e-01
2	57	2.850963e-01
2	58	1.500869e-01
2	59	0.000000e+00
2	60	0.000000e+00
2	61	1.686128e-01
2	62	1.865039e-01
2	63	4.169722e-01
2	64	5.765777e-01
2	65	5.499465e-01
2	66	4.958816e-01
2	67	2.093222e-01
2	68	5.753587e-02
2	69	0.000000e+00
2	70	0.000000e+00
2	71	3.712328e-01
2	72	5.517461e-01
2	73	6.336102e-01
2	74	6.537616e-01
2	75	5.333394e-01
2	76	6.965399e-01
2	77	6.268089e-01
2	78	3.773741e-01
2	79	0.000000e+00
2	80	0.000000e+00
2	81	1.548633e-01
2	82	4.585539e-01
2	83	5.981841e-01
2	84	6.003514e-01
2	85	6.208293e-01
2	86	6.378728e-01
2	87	4.203389e-01
2	88	1.161160e-01
2	89	0.000000e+00
2	90	0.000000e+00
2	91	0.000000e+00
3	0	0.000000e+00
3	1	6.620107e-01
3	2	9.165224e-01
3	3	1.000000e+00
3	4	9.217403e-01
3	5	9.229535e-01
3	6	9.778223e-01
3	7	9.053083e-01
3	8	7.010982e-01
3	9	0.000000e+00
3	10	0.000000e+00
3	11	6.640658e-01
3	12	9.174462e-01
3	13	9.834507e-01
3	14	9.223257e-01
3	15	9.226058e-01
3	16	9.740142e-01
3	17	9.033533e-01
3	18	6.758241e-01
3	19	0.000000e+00
3	20	0.000000e+00
3	21	6.564370e-01
3	22	9.132625e-01
3	23	9.853510e-01
3	24	9.180779e-01
3	25	9.202333e-01
3	26	9.758750e-01
3	27	8.991914e-01
3	28	6.936147e-01
3	29	0.000000e+00
3	30	0.000000e+00
3	31	6.109599e-01
3	32	8.926619e-01
3	33	9.794578e-01
3	34	9.103802e-01
3	35	9.140778e-01
3	36	9.704141e-01
3	37	8.834817e-01
3	38	6.462814e-01
3	39	0.000000e+00
3	40	0.000000e+00
3	41	6.647795e-01
3	42	9.159537e-01
3	43	9.858509e-01
3	44	9.196669e-01
3	45	9.212498e-01
3	46	9.762699e-01
3	47	9.018354e-01
3	48	6.991876e-01
3	49	0.000000e+00
3	50	0.000000e+00
3	51	2.946420e-01
3	52	4.594642e-01
3	53	5.558055e-01
3	54	6.023890e-01
3	55	6.571388e-01
3	56	5.187408e-01
3	57	3.586937e-01
3	58	1.384059e-01
3	59	0.000000e+00
3	60	0.000000e+00
3	61	2.111471e-01
3	62	1.884955e-01
3	63	4.154647e-01
3	64	6.451918e-01
3	65	6.019632e-01
3	66	5.513122e-01
3	67	2.558761e-01
3	68	8.270695e-02
3	69	0.000000e+00
3	70	0.000000e+00
3	71	3.775433e-01
3	72	5.379251e-01
3	73	6.432927e-01
3	74	6.652985e-01
3	75	5.603170e-01
3	76	6.865076e-01
3	77	6.471584e-01
3	78	3.431534e-01
3	79	0.000000e+00
3	80	0.000000e+00
3	81	1.531415e-01
3	82	5.027529e-01
3	83	6.010140e-01
3	84	6.108289e-01
3	85	6.557602e-01
3	86	6.963275e-01
3	87	4.910106e-01
3	88	1.527609e-01
3	89	0.000000e+00
3	90	0.000000e+00
3	91	0.000000e+00
4	0	0.000000e+00
4	1	5.670051e-01
4	2	8.173759e-01
4	3	9.217403e-01
4	4	1.000000e+00
4	5	9.925904e-01
4	6	9.260202e-01
4	7	7.840148e-01
4	8	6.425538e-01
4	9	0.000000e+00
4	10	0.000000e+00
4	11	5.764000e-01
4	12	8.205321e-01
4	13	9.174781e-01
4	14	9.907008e-01
4	15	9.898441e-01
4	16	9.214082e-01
4	17	7.813691e-01
4	18	6.356991e-01
4	19	0.000000e+00
4	20	0.000000e+00
4	21	5.569683e-01
4	22	8.134759e-01
4	23	9.203958e-01
4	24	9.921138e-01
4	25	9.908031e-01
4	26	9.249223e-01
4	27	7.785052e-01
4	28	6.305610e-01
4	29	0.000000e+00
4	30	0.000000e+00
4	31	5.109484e-01
4	32	7.920648e-01
4	33	9.152734e-01
4	34	9.877726e-01
4	35	9.865173e-01
4	36	9.207996e-01
4	37	7.657439e-01
4	38	5.720253e-01
4	39	0.000000e+00
4	40	0.000000e+00
4	41	5.671319e-01
4	42	8.163589e-01
4	43	9.205100e-01
4	44	9.925303e-01
4	45	9.912706e-01
4	46	9.251586e-01
4	47	7.805533e-01
4	48	6.395994e-01
4	49	0.000000e+00
4	50	0.000000e+00
4	51	2.736583e-01
4	52	4.255281e-01
4	53	5.282332e-01
4	54	6.457898e-01
4	55	6.987512e-01
4	56	4.802055e-01
4	57	3.701005e-01
4	58	1.777674e-01
4	59	0.000000e+00
4	60	0.000000e+00
4	61	2.027735e-01
4	62	1.917381e-01
4	63	3.626922e-01
4	64	6.987232e-01
4	65	6.745926e-01
4	66	5.271859e-01
4	67	2.814086e-01
4	68	9.678517e-02
4	69	0.000000e+00
4	70	0.000000e+00
4	71	4.052885e-01
4	72	4.740963e-01
4	73	5.463000e-01
4	74	6.383307e-01
4	75	5.782807e-01
4	76	6.598904e-01
4	77	6.166554e-01
4	78	3.161327e-01
4	79	0.000000e+00
4	80	0.000000e+00
4	81	1.841956e-01
4	82	4.367496e-01
4	83	5.225472e-01
4	84	5.943740e-01
4	85	6.415324e-01
4	86	6.406536e-01
4	87	5.327996e-01
4	88	2.038503e-01
4	89	0.000000e+00
4	90	0.000000e+00
4	91	0.000000e+00
5	0	0.000000e+00
5	1	5.678168e-01
5	2	8.163790e-01
5	3	9.229535e-01
5	4	9.925904e-01
5	5	1.000000e+00
5	6	9.277393e-01
5	7	7.799328e-01
5	8	6.417908e-01
5	9	0.000000e+00
5	10	0.000000e+00
5	11	5.776155e-01
5	12	8.199243e-01
5	13	9.186829e-01
5	14	9.894917e-01
5	15	9.909170e-01
5	16	9.233239e-01
5	17	7.776113e-01
5	18	6.354824e-01
5	19	0.000000e+00
5	20	0.000000e+00
5	21	5.574585e-01
5	22	8.122678e-01
5	23	9.217078e-01
5	24	9.910748e-01
5	25	9.921799e-01
5	26	9.266663e-01
5	27	7.743151e-01
5	28	6.294356e-01
5	29	0.000000e+00
5	30	0.000000e+00
5	31	5.110673e-01
5	32	7.903838e-01
5	33	9.166424e-01
5	34	9.868528e-01
5	35	9.880971e-01
5	36	9.224217e-01
5	37	7.613730e-01
5	38	5.704633e-01
5	39	0.000000e+00
5	40	0.000000e+00
5	41	5.678606e-01
5	42	8.152470e-01
5	43	9.217718e-01
5	44	9.914704e-01
5	45	9.925887e-01
5	46	9.269567e-01
5	47	7.764676e-01
5	48	6.386740e-01
5	49	0.000000e+00
5	50	0.000000e+00
5	51	2.729197e-01
5	52	4.145423e-01
5	53	5.245145e-01
5	54	6.385599e-01
5	55	6.949645e-01
5	56	4.824749e-01
5	57	3.759428e-01
5	58	1.815629e-01
5	59	0.000000e+00
5	60	0.000000e+00
5	61	2.083122e-01
5	62	1.907728e-01
5	63	3.635352e-01
5	64	6.939506e-01
5	65	6.695774e-01
5	66	5.260387e-01
5	67	2.809687e-01
5	68	9.727315e-02
5	69	0.000000e+00
5	70	0.000000e+00
5	71	4.035880e-01
5	72	4.653220e-01
5	73	5.434186e-01
5	74	6.312748e-01
5	75	5.672737e-01
5	76	6.581195e-01
5	77	6.138339e-01
5	78	3.133684e-01
5	79	0.000000e+00
5	80	0.000000e+00
5	81	1.814351e-01
5	82	4.304913e-01
5	83	5.194606e-01
5	84	5.863959e-01
5	85	6.350440e-01
5	86	6.440257e-01
5	87	5.365834e-01
5	88	2.048380e-01
5	89	0.000000e+00
5	90	0.000000e+00
5	91	0.000000e+00
6	0	0.000000e+00
6	1	6.707294e-01
6	2	9.280090e-01
6	3	9.778223e-01
6	4	9.260202e-01
6	5	9.277393e-01
6	6	1.000000e+00
6	7	9.076327e-01
6	8	7.311398e-01
6	9	0.000000e+00
6	10	0.000000e+00
6	11	6.730317e-01
6	12	9.298184e-01
6	13	9.745717e-01
6	14	9.262128e-01
6	15	9.275794e-01
6	16	9.831805e-01
6	17	9.044459e-01
6	18	7.073159e-01
6	19	0.000000e+00
6	20	0.000000e+00
6	21	6.633850e-01
6	22	9.234601e-01
6	23	9.761022e-01
6	24	9.227611e-01
6	25	9.250808e-01
6	26	9.852761e-01
6	27	9.023498e-01
6	28	7.223410e-01
6	29	0.000000e+00
6	30	0.000000e+00
6	31	6.169050e-01
6	32	9.015143e-01
6	33	9.698975e-01
6	34	9.156513e-01
6	35	9.187755e-01
6	36	9.797297e-01
6	37	8.881709e-01
6	38	6.701570e-01
6	39	0.000000e+00
6	40	0.000000e+00
6	41	6.722904e-01
6	42	9.265673e-01
6	43	9.764940e-01
6	44	9.242121e-01
6	45	9.261279e-01
6	46	9.857582e-01
6	47	9.045789e-01
6	48	7.287280e-01
6	49	0.000000e+00
6	50	0.000000e+00
6	51	2.865009e-01
6	52	4.550808e-01
6	53	5.498189e-01
6	54	5.886834e-01
6	55	6.547743e-01
6	56	5.008761e-01
6	57	3.521138e-01
6	58	1.515162e-01
6	59	0.000000e+00
6	60	0.000000e+00
6	61	2.006172e-01
6	62	1.966619e-01
6	63	4.086122e-01
6	64	6.433224e-01
6	65	6.059579e-01
6	66	5.470657e-01
6	67	2.616173e-01
6	68	8.621974e-02
6	69	0.000000e+00
6	70	0.000000e+00
6	71	3.839758e-01
6	72	5.257515e-01
6	73	6.255933e-01
6	74	6.500726e-01
6	75	5.495072e-01
6	76	6.936334e-01
6	77	6.485759e-01
6	78	3.666392e-01
6	79	0.000000e+00
6	80	0.000000e+00
6	81	1.614572e-01
6	82	4.772771e-01
6	83	5.738660e-01
6	84	5.946457e-01
6	85	6.200269e-01
6	86	6.622154e-01
6	87	5.106208e-01
6	88	1.623541e-01
6	89	0.000000e+00
6	90	0.000000e+00
6	91	0.000000e+00
7	0	0.000000e+00
7	1	7.843727e-01
7	2	9.512371e-01
7	3	9.053083e-01
7	4	7.840148e-01
7	5	7.799328e-01
7	6	9.076327e-01
7	7	1.000000e+00
7	8	7.909634e-01
7	9	0.000000e+00
7	10	0.000000e+00
7	11	7.705572e-01
7	12	9.445650e-01
7	13	9.016489e-01
7	14	7.856224e-01
7	15	7.816140e-01
7	16	9.025923e-01
7	17	9.616461e-01
7	18	7.476685e-01
7	19	0.000000e+00
7	20	0.000000e+00
7	21	7.819614e-01
7	22	9.506860e-01
7	23	9.041533e-01
7	24	7.799800e-01
7	25	7.767422e-01
7	26	9.069592e-01
7	27	9.653963e-01
7	28	7.880575e-01
7	29	0.000000e+00
7	30	0.000000e+00
7	31	7.423475e-01
7	32	9.384876e-01
7	33	8.995504e-01
7	34	7.721876e-01
7	35	7.693441e-01
7	36	9.036478e-01
7	37	9.528490e-01
7	38	7.484111e-01
7	39	0.000000e+00
7	40	0.000000e+00
7	41	7.865361e-01
7	42	9.516706e-01
7	43	9.045567e-01
7	44	7.817717e-01
7	45	7.780788e-01
7	46	9.067838e-01
7	47	9.666627e-01
7	48	7.899566e-01
7	49	0.000000e+00
7	50	0.000000e+00
7	51	2.966078e-01
7	52	4.834763e-01
7	53	5.432159e-01
7	54	5.553826e-01
7	55	5.893751e-01
7	56	4.798883e-01
7	57	2.962765e-01
7	58	1.323354e-01
7	59	0.000000e+00
7	60	0.000000e+00
7	61	1.604150e-01
7	62	2.033382e-01
7	63	4.218475e-01
7	64	5.811681e-01
7	65	5.535143e-01
7	66	5.026113e-01
7	67	2.124477e-01
7	68	5.254549e-02
7	69	0.000000e+00
7	70	0.000000e+00
7	71	3.710574e-01
7	72	5.728785e-01
7	73	6.483524e-01
7	74	6.726116e-01
7	75	5.708641e-01
7	76	6.926036e-01
7	77	6.370853e-01
7	78	3.695229e-01
7	79	0.000000e+00
7	80	0.000000e+00
7	81	1.514856e-01
7	82	4.985795e-01
7	83	6.332794e-01
7	84	6.292405e-01
7	85	6.483496e-01
7	86	6.431973e-01
7	87	4.196602e-01
7	88	1.155518e-01
7	89	0.000000e+00
7	90	0.000000e+00
7	91	0.000000e+00
8	0	0.000000e+00
8	1	7.389398e-01
8	2	8.042659e-01
8	3	7.010982e-01
8	4	6.425538e-01
8	5	6.417908e-01
8	6	7.311398e-01
8	7	7.909634e-01
8	8	1.000000e+00
8	9	0.000000e+00
8	10	0.000000e+00
8	11	7.269366e-01
8	12	7.930769e-01
8	13	6.977937e-01
8	14	6.395950e-01
8	15	6.413256e-01
8	16	7.229507e-01
8	17	7.808572e-01
8	18	8.191630e-01
8	19	0.000000e+00
8	20	0.000000e+00
8	21	7.320453e-01
8	22	8.049849e-01
8	23	7.012230e-01
8	24	6.427076e-01
8	25	6.407190e-01
8	26	7.349517e-01
8	27	7.931390e-01
8	28	8.343308e-01
8	29	0.000000e+00
8	30	0.000000e+00
8	31	6.945712e-01
8	32	8.011035e-01
8	33	6.978723e-01
8	34	6.415383e-01
8	35	6.369653e-01
8	36	7.374951e-01
8	37	7.887635e-01
8	38	7.720718e-01
8	39	0.000000e+00
8	40	0.000000e+00
8	41	7.372761e-01
8	42	8.044603e-01
8	43	7.009239e-01
8	44	6.425808e-01
8	45	6.412122e-01
8	46	7.333578e-01
8	47	7.922508e-01
8	48	8.413964e-01
8	49	0.000000e+00
8	50	0.000000e+00
8	51	2.763789e-01
8	52	3.608521e-01
8	53	4.416459e-01
8	54	4.577300e-01
8	55	5.141262e-01
8	56	3.305209e-01
8	57	1.871400e-01
8	58	1.511925e-01
8	59	0.000000e+00
8	60	0.000000e+00
8	61	1.204832e-01
8	62	1.519036e-01
8	63	2.754199e-01
8	64	4.613412e-01
8	65	4.660553e-01
8	66	4.024423e-01
8	67	2.036673e-01
8	68	2.382644e-02
8	69	0.000000e+00
8	70	0.000000e+00
8	71	3.572777e-01
8	72	4.538434e-01
8	73	4.894984e-01
8	74	5.618761e-01
8	75	4.724223e-01
8	76	6.168522e-01
8	77	5.393183e-01
8	78	3.251745e-01
8	79	0.000000e+00
8	80	0.000000e+00
8	81	1.729060e-01
8	82	3.252550e-01
8	83	4.497920e-01
8	84	4.865017e-01
8	85	5.020416e-01
8	86	4.829495e-01
8	87	3.915549e-01
8	88	1.902187e-01
8	89	0.000000e+00
8	90	0.000000e+00
8	91	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00
9	10	0.000000e+00
9	11	0.000000e+00
9	12	0.000000e+00
9	13	0.000000e+00
9	14	0.000000e+00
9	15	0.000000e+00
9	16	0.000000e+00
9	17	0.000000e+00
9	18	0.000000e+00
9	19	0.000000e+00
9	20	0.000000e+00
9	21	0.000000e+00
9	22	0.000000e+00
9	23	0.000000e+00
9	24	0.000000e+00
9	25	0.000000e+00
9	26	0.000000e+00
9	27	0.000000e+00
9	28	0.000000e+00
9	29	0.000000e+00
9	30	0.000000e+00
9	31	0.000000e+00
9	32	0.000000e+00
9	33	0.000000e+00
9	34	0.000000e+00
9	35	0.000000e+00
9	36	0.000000e+00
9	37	0.000000e+00
9	38	0.000000e+00
9	39	0.000000e+00
9	40	0.000000e+00
9	41	0.000000e+00
9	42	0.000000e+00
9	43	0.000000e+00
9	44	0.000000e+00
9	45	0.000000e+00
9	46	0.000000e+00
9	47	0.000000e+00
9	48	0.000000e+00
9	49	0.000000e+00
9	50	0.000000e+00
9	51	0.000000e+00
9	52	0.000000e+00
9	53	0.000000e+00
9	54	0.000000e+00
9	55	0.000000e+00
9	56	0.000000e+00
9	57	0.000000e+00
9	58	0.000000e+00
9	59	0.000000e+00
9	60	0.000000e+00
9	61	0.000000e+00
9	62	0.000000e+00
9	63	0.000000e+00
9	64	0.000000e+00
9	65	0.000000e+00
9	66	0.000000e+00
9	67	0.000000e+00
9	68	0.000000e+00
9	69	0.000000e+00
9	70	0.000000e+00
9	71	0.000000e+00
9	72	0.000000e+00
9	73	0.000000e+00
9	74	0.000000e+00
9	75	0.000000e+00
9	76	0.000000e+00
9	77	0.000000e+00
9	78	0.000000e+00
9	79	0.000000e+00
9	80	0.000000e+00
9	81	0.000000e+00
9	82	0.000000e+00
9	83	0.000000e+00
9	84	0.000000e+00
9	85	0.000000e+00
9	86	0.000000e+00
9	87	0.000000e+00
9	88	0.000000e+00
9	89	0.000000e+00
9	90	0.000000e+00
9	91	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00
10	11	0.000000e+00
10	12	0.000000e+00
10	13	0.000000e+00
10	14	0.000000e+00
10	15	0.000000e+00
10	16	0.000000e+00
10	17	0.000000e+00
10	18	0.000000e+00
10	19	0.000000e+00
10	20	0.000000e+00
10	21	0.000000e+00
10	22	0.000000e+00
10	23	0.000000e+00
10	24	0.000000e+00
10	25	0.000000e+00
10	26	0.000000e+00
10	27	0.000000e+00
10	28	0.000000e+00
10	29	0.000000e+00
10	30	0.000000e+00
10	31	0.000000e+00
10	32	0.000000e+00
10	33	0.000000e+00
10	34	0.000000e+00
10	35	0.000000e+00
10	36	0.000000e+00
10	37	0.000000e+00
10	38	0.000000e+00
10	39	0.000000e+00
10	40	0.000000e+00
10	41	0.000000e+00
10	42	0.000000e+00
10	43	0.000000e+00
10	44	0.000000e+00
10	45	0.000000e+00
10	46	0.000000e+00
10	47	0.000000e+00
10	48	0.000000e+00
10	49	0.000000e+00
10	50	0.000000e+00
10	51	0.000000e+00
10	52	0.000000e+00
10	53	0.000000e+00
10	54	0.000000e+00
10	55	0.000000e+00
10	56	0.000000e+00
10	57	0.000000e+00
10	58	0.000000e+00
10	59	0.000000e+00
10	60	0.000000e+00
10	61	0.000000e+00
10	62	0.000000e+00
10	63	0.000000e+00
10	64	0.000000e+00
10	65	0.000000e+00
10	66	0.000000e+00
10	67	0.000000e+00
10	68	0.000000e+00
10	69	0.000000e+00
10	70	0.000000e+00
10	71	0.000000e+00
10	72	0.000000e+00
10	73	0.000000e+00
10	74	0.000000e+00
10	75	0.000000e+00
10	76	0.000000e+00
10	77	0.000000e+00
10	78	0.000000e+00
10	79	0.000000e+00
10	80	0.000000e+00
10	81	0.000000e+00
10	82	0.000000e+00
10	83	0.000000e+00
10	84	0.000000e+00
10	85	0.000000e+00
10	86	0.000000e+00
10	87	0.000000e+00
10	88	0.000000e+00
10	89	0.000000e+00
10	90	0.000000e+00
10	91	0.000000e+00
11	0	0.000000e+00
11	1	8.555116e-01
11	2	7.808248e-01
11	3	6.640658e-01
11	4	5.764000e-01
11	5	5.776155e-01
11	6	6.730317e-01
11	7	7.705572e-01
11	8	7.269366e-01
11	9	0.000000e+00
11	10	0.000000e+00
11	11	1.000000e+00
11	12	7.691343e-01
11	13	6.602207e-01
11	14	5.764551e-01
11	15	5.785448e-01
11	16	6.681556e-01
11	17	7.663766e-01
11	18	6.836285e-01
11	19	0.000000e+00
11	20	0.000000e+00
11	21	8.466745e-01
11	22	7.840218e-01
11	23	6.641798e-01
11	24	5.758169e-01
11	25	5.774254e-01
11	26	6.752004e-01
11	27	7.712045e-01
11	28	7.203415e-01
11	29	0.000000e+00
11	30	0.000000e+00
11	31	7.987124e-01
11	32	7.815630e-01
11	33	6.625858e-01
11	34	5.725725e-01
11	35	5.735974e-01
11	36	6.752293e-01
11	37	7.611480e-01
11	38	6.859371e-01
11	39	0.000000e+00
11	40	0.000000e+00
11	41	8.528208e-01
11	42	7.827518e-01
11	43	6.639923e-01
11	44	5.764582e-01
11	45	5.779950e-01
11	46	6.744099e-01
11	47	7.719073e-01
11	48	7.219547e-01
11	49	0.000000e+00
11	50	0.000000e+00
11	51	2.519795e-01
11	52	3.334253e-01
11	53	3.972605e-01
11	54	4.368064e-01
11	55	4.772615e-01
11	56	4.204703e-01
11	57	3.061392e-01
11	58	1.616214e-01
11	59	0.000000e+00
11	60	0.000000e+00
11	61	1.376938e-01
11	62	1.775406e-01
11	63	3.513124e-01
11	64	4.136148e-01
11	65	4.464899e-01
11	66	3.991066e-01
11	67	1.803572e-01
11	68	2.296723e-02
11	69	0.000000e+00
11	70	0.000000e+00
11	71	3.280830e-01
11	72	4.540159e-01
11	73	4.792542e-01
11	74	5.478766e-01
11	75	4.515967e-01
11	76	5.869500e-01
11	77	4.903233e-01
11	78	2.982687e-01
11	79	0.000000e+00
11	80	0.000000e+00
11	81	1.211024e-01
11	82	3.286434e-01
11	83	5.201874e-01
11	84	5.281298e-01
11	85	5.463899e-01
11	86	5.326930e-01
11	87	3.145282e-01
11	88	1.309634e-01
11	89	0.000000e+00
11	90	0.000000e+00
11	91	0.000000e+00
12	0	0.000000e+00
12	1	7.721761e-01
12	2	9.649854e-01
12	3	9.174462e-01
12	4	8.205321e-01
12	5	8.199243e-01
12	6	9.298184e-01
12	7	9.445650e-01
12	8	7.930769e-01
12	9	0.000000e+00
12	10	0.000000e+00
12	11	7.691343e-01
12	12	1.000000e+00
12	13	9.148914e-01
12	14	8.229827e-01
12	15	8.220165e-01
12	16	9.264930e-01
12	17	9.412726e-01
12	18	7.583917e-01
12	19	0.000000e+00
12	20	0.000000e+00
12	21	7.652537e-01
12	22	9.620917e-01
12	23	9.170656e-01
12	24	8.183822e-01
12	25	8.187094e-01
12	26	9.309034e-01
12	27	9.421417e-01
12	28	7.868987e-01
12	29	0.000000e+00
12	30	0.000000e+00
12	31	7.156578e-01
12	32	9.453634e-01
12	33	9.120915e-01
12	34	8.111215e-01
12	35	8.121866e-01
12	36	9.270473e-01
12	37	9.282151e-01
12	38	7.392040e-01
12	39	0.000000e+00
12	40	0.000000e+00
12	41	7.730421e-01
12	42	9.640314e-01
12	43	9.173412e-01
12	44	8.200369e-01
12	45	8.197951e-01
12	46	9.308556e-01
12	47	9.438020e-01
12	48	7.912404e-01
12	49	0.000000e+00
12	50	0.000000e+00
12	51	2.920462e-01
12	52	4.523379e-01
12	53	5.354593e-01
12	54	5.491826e-01
12	55	6.022912e-01
12	56	4.745108e-01
12	57	2.954749e-01
12	58	1.557365e-01
12	59	0.000000e+00
12	60	0.000000e+00
12	61	1.725841e-01
12	62	1.870969e-01
12	63	4.172813e-01
12	64	5.762838e-01
12	65	5.488318e-01
12	66	4.958301e-01
12	67	2.122917e-01
12	68	6.119766e-02
12	69	0.000000e+00
12	70	0.000000e+00
12	71	3.654343e-01
12	72	5.424951e-01
12	73	6.284693e-01
12	74	6.445621e-01
12	75	5.239013e-01
12	76	6.877489e-01
12	77	6.239070e-01
12	78	3.825165e-01
12	79	0.000000e+00
12	80	0.000000e+00
12	81	1.536823e-01
12	82	4.568211e-01
12	83	5.921385e-01
12	84	5.938416e-01
12	85	6.116356e-01
12	86	6.307651e-01
12	87	4.236449e-01
12	88	1.156188e-01
12	89	0.000000e+00
12	90	0.000000e+00
12	91	0.000000e+00
13	0	0.000000e+00
13	1	6.563835e-01
13	2	9.122934e-01
13	3	9.834507e-01
13	4	9.174781e-01
13	5	9.186829e-01
13	6	9.745717e-01
13	7	9.016489e-01
13	8	6.977937e-01
13	9	0.000000e+00
13	10	0.000000e+00
13	11	6.602207e-01
13	12	9.148914e-01
13	13	1.000000e+00
13	14	9.208632e-01
13	15	9.210186e-01
13	16	9.727275e-01
13	17	9.013027e-01
13	18	6.739640e-01
13	19	0.000000e+00
13	20	0.000000e+00
13	21	6.514031e-01
13	22	9.098049e-01
13	23	9.829068e-01
13	24	9.149474e-01
13	25	9.170290e-01
13	26	9.736312e-01
13	27	8.964136e-01
13	28	6.904800e-01
13	29	0.000000e+00
13	30	0.000000e+00
13	31	6.052666e-01
13	32	8.886291e-01
13	33	9.760058e-01
13	34	9.060674e-01
13	35	9.097556e-01
13	36	9.674990e-01
13	37	8.802290e-01
13	38	6.424365e-01
13	39	0.000000e+00
13	40	0.000000e+00
13	41	6.599590e-01
13	42	9.126729e-01
13	43	9.836649e-01
13	44	9.168481e-01
13	45	9.183464e-01
13	46	9.742076e-01
13	47	8.991820e-01
13	48	6.962931e-01
13	49	0.000000e+00
13	50	0.000000e+00
13	51	2.940321e-01
13	52	4.600718e-01
13	53	5.551711e-01
13	54	6.012220e-01
13	55	6.566870e-01
13	56	5.184483e-01
13	57	3.592576e-01
13	58	1.396259e-01
13	59	0.000000e+00
13	60	0.000000e+00
13	61	2.101846e-01
13	62	1.857921e-01
13	63	4.111924e-01
13	64	6.416149e-01
13	65	5.978308e-01
13	66	5.508664e-01
13	67	2.582478e-01
13	68	8.191424e-02
13	69	0.000000e+00
13	70	0.000000e+00
13	71	3.753956e-01
13	72	5.387764e-01
13	73	6.436875e-01
13	74	6.632934e-01
13	75	5.592574e-01
13	76	6.858287e-01
13	77	6.486441e-01
13	78	3.441597e-01
13	79	0.000000e+00
13	80	0.000000e+00
13	81	1.538653e-01
13	82	5.079797e-01
13	83	6.035482e-01
13	84	6.112025e-01
13	85	6.556225e-01
13	86	6.945720e-01
13	87	4.909991e-01
13	88	1.531743e-01
13	89	0.000000e+00
13	90	0.000000e+00
13	91	0.000000e+00
14	0	0.000000e+00
14	1	5.651432e-01
14	2	8.175614e-01
14	3	9.223257e-01
14	4	9.907008e-01
14	5	9.894917e-01
14	6	9.262128e-01
14	7	7.856224e-01
14	8	6.395950e-01
14	9	0.000000e+00
14	10	0.000000e+00
14	11	5.764551e-01
14	12	8.229827e-01
14	13	9.208632e-01
14	14	1.000000e+00
14	15	9.905266e-01
14	16	9.243199e-01
14	17	7.852491e-01
14	18	6.338516e-01
14	19	0.000000e+00
14	20	0.000000e+00
14	21	5.558656e-01
14	22	8.146289e-01
14	23	9.221562e-01
14	24	9.902410e-01
14	25	9.888866e-01
14	26	9.262433e-01
14	27	7.810840e-01
14	28	6.284529e-01
14	29	0.000000e+00
14	30	0.000000e+00
14	31	5.088723e-01
14	32	7.922297e-01
14	33	9.158020e-01
14	34	9.838543e-01
14	35	9.827512e-01
14	36	9.209795e-01
14	37	7.673227e-01
14	38	5.698289e-01
14	39	0.000000e+00
14	40	0.000000e+00
14	41	5.662314e-01
14	42	8.177730e-01
14	43	9.225892e-01
14	44	9.911906e-01
14	45	9.898311e-01
14	46	9.267841e-01
14	47	7.833793e-01
14	48	6.375241e-01
14	49	0.000000e+00
14	50	0.000000e+00
14	51	2.740452e-01
14	52	4.315691e-01
14	53	5.318490e-01
14	54	6.490854e-01
14	55	7.025361e-01
14	56	4.858713e-01
14	57	3.734655e-01
14	58	1.823984e-01
14	59	0.000000e+00
14	60	0.000000e+00
14	61	2.017937e-01
14	62	1.924838e-01
14	63	3.636456e-01
14	64	6.969604e-01
14	65	6.713712e-01
14	66	5.301684e-01
14	67	2.840765e-01
14	68	9.683386e-02
14	69	0.000000e+00
14	70	0.000000e+00
14	71	4.031045e-01
14	72	4.776245e-01
14	73	5.508758e-01
14	74	6.414131e-01
14	75	5.837315e-01
14	76	6.630072e-01
14	77	6.208203e-01
14	78	3.193859e-01
14	79	0.000000e+00
14	80	0.000000e+00
14	81	1.852444e-01
14	82	4.461268e-01
14	83	5.309208e-01
14	84	6.012480e-01
14	85	6.450808e-01
14	86	6.411412e-01
14	87	5.332701e-01
14	88	2.029048e-01
14	89	0.000000e+00
14	90	0.000000e+00
14	91	0.000000e+00
15	0	0.000000e+00
15	1	5.669460e-01
15	2	8.164846e-01
15	3	9.226058e-01
15	4	9.898441e-01
15	5	9.909170e-01
15	6	9.275794e-01
15	7	7.816140e-01
15	8	6.413256e-01
15	9	0.000000e+00
15	10	0.000000e+00
15	11	5.785448e-01
15	12	8.220165e-01
15	13	9.210186e-01
15	14	9.905266e-01
15	15	1.000000e+00
15	16	9.256918e-01
15	17	7.814761e-01
15	18	6.365638e-01
15	19	0.000000e+00
15	20	0.000000e+00
15	21	5.572598e-01
15	22	8.133975e-01
15	23	9.225534e-01
15	24	9.895927e-01
15	25	9.904767e-01
15	26	9.276786e-01
15	27	7.769712e-01
15	28	6.295097e-01
15	29	0.000000e+00
15	30	0.000000e+00
15	31	5.099173e-01
15	32	7.908033e-01
15	33	9.163334e-01
15	34	9.835374e-01
15	35	9.845823e-01
15	36	9.224545e-01
15	37	7.630744e-01
15	38	5.696981e-01
15	39	0.000000e+00
15	40	0.000000e+00
15	41	5.678653e-01
15	42	8.165822e-01
15	43	9.229057e-01
15	44	9.904594e-01
15	45	9.913495e-01
15	46	9.282293e-01
15	47	7.793500e-01
15	48	6.389650e-01
15	49	0.000000e+00
15	50	0.000000e+00
15	51	2.738045e-01
15	52	4.201808e-01
15	53	5.275676e-01
15	54	6.418627e-01
15	55	6.987697e-01
15	56	4.856359e-01
15	57	3.774748e-01
15	58	1.863803e-01
15	59	0.000000e+00
15	60	0.000000e+00
15	61	2.059296e-01
15	62	1.913501e-01
15	63	3.633810e-01
15	64	6.935202e-01
15	65	6.677464e-01
15	66	5.296547e-01
15	67	2.844268e-01
15	68	9.662003e-02
15	69	0.000000e+00
15	70	0.000000e+00
15	71	4.037224e-01
15	72	4.701593e-01
15	73	5.469220e-01
15	74	6.343508e-01
15	75	5.735600e-01
15	76	6.623643e-01
15	77	6.199129e-01
15	78	3.171988e-01
15	79	0.000000e+00
15	80	0.000000e+00
15	81	1.833519e-01
15	82	4.399044e-01
15	83	5.265812e-01
15	84	5.934010e-01
15	85	6.388608e-01
15	86	6.429484e-01
15	87	5.367099e-01
15	88	2.037328e-01
15	89	0.000000e+00
15	90	0.000000e+00
15	91	0.000000e+00
16	0	0.000000e+00
16	1	6.640613e-01
16	2	9.227872e-01
16	3	9.740142e-01
16	4	9.214082e-01
16	5	9.233239e-01
16	6	9.831805e-01
16	7	9.025923e-01
16	8	7.229507e-01
16	9	0.000000e+00
16	10	0.000000e+00
16	11	6.681556e-01
16	12	9.264930e-01
16	13	9.727275e-01
16	14	9.243199e-01
16	15	9.256918e-01
16	16	1.000000e+00
16	17	9.011433e-01
16	18	7.001995e-01
16	19	0.000000e+00
16	20	0.000000e+00
16	21	6.571316e-01
16	22	9.188896e-01
16	23	9.732516e-01
16	24	9.192595e-01
16	25	9.217631e-01
16	26	9.826928e-01
16	27	8.981002e-01
16	28	7.149379e-01
16	29	0.000000e+00
16	30	0.000000e+00
16	31	6.098834e-01
16	32	8.960908e-01
16	33	9.663203e-01
16	34	9.110052e-01
16	35	9.144533e-01
16	36	9.762000e-01
16	37	8.833140e-01
16	38	6.630962e-01
16	39	0.000000e+00
16	40	0.000000e+00
16	41	6.662751e-01
16	42	9.222334e-01
16	43	9.738253e-01
16	44	9.210130e-01
16	45	9.230701e-01
16	46	9.834368e-01
16	47	9.004892e-01
16	48	7.212910e-01
16	49	0.000000e+00
16	50	0.000000e+00
16	51	2.835246e-01
16	52	4.558630e-01
16	53	5.481483e-01
16	54	5.855713e-01
16	55	6.525729e-01
16	56	5.023807e-01
16	57	3.561601e-01
16	58	1.544398e-01
16	59	0.000000e+00
16	60	0.000000e+00
16	61	1.992197e-01
16	62	1.972893e-01
16	63	4.078954e-01
16	64	6.380285e-01
16	65	6.011609e-01
16	66	5.466956e-01
16	67	2.627931e-01
16	68	8.609326e-02
16	69	0.000000e+00
16	70	0.000000e+00
16	71	3.810237e-01
16	72	5.264418e-01
16	73	6.258509e-01
16	74	6.473140e-01
16	75	5.487865e-01
16	76	6.929071e-01
16	77	6.490959e-01
16	78	3.689387e-01
16	79	0.000000e+00
16	80	0.000000e+00
16	81	1.604440e-01
16	82	4.821263e-01
16	83	5.773185e-01
16	84	5.964152e-01
16	85	6.181911e-01
16	86	6.594815e-01
16	87	5.113240e-01
16	88	1.616560e-01
16	89	0.000000e+00
16	90	0.000000e+00
16	91	0.000000e+00
17	0	0.000000e+00
17	1	7.775953e-01
17	2	9.462799e-01
17	3	9.033533e-01
17	4	7.813691e-01
17	5	7.776113e-01
17	6	9.044459e-01
17	7	9.616461e-01
17	8	7.808572e-01
17	9	0.000000e+00
17	10	0.000000e+00
17	11	7.663766e-01
17	12	9.412726e-01
17	13	9.013027e-01
17	14	7.852491e-01
17	15	7.814761e-01
17	16	9.011433e-01
17	17	1.000000e+00
17	18	7.395727e-01
17	19	0.000000e+00
17	20	0.000000e+00
17	21	7.753055e-01
17	22	9.461358e-01
17	23	9.031357e-01
17	24	7.783844e-01
17	25	7.754740e-01
17	26	9.045852e-01
17	27	9.594634e-01
17	28	7.781613e-01
17	29	0.000000e+00
17	30	0.000000e+00
17	31	7.339869e-01
17	32	9.330660e-01
17	33	8.980314e-01
17	34	7.696932e-01
17	35	7.672413e-01
17	36	9.006108e-01
17	37	9.453466e-01
17	38	7.380817e-01
17	39	0.000000e+00
17	40	0.000000e+00
17	41	7.803308e-01
17	42	9.473511e-01
17	43	9.036625e-01
17	44	7.804125e-01
17	45	7.770198e-01
17	46	9.045796e-01
17	47	9.611276e-01
17	48	7.803716e-01
17	49	0.000000e+00
17	50	0.000000e+00
17	51	2.960447e-01
17	52	4.813904e-01
17	53	5.406506e-01
17	54	5.526255e-01
17	55	5.880323e-01
17	56	4.808938e-01
17	57	2.991425e-01
17	58	1.360205e-01
17	59	0.000000e+00
17	60	0.000000e+00
17	61	1.600695e-01
17	62	2.001924e-01
17	63	4.241798e-01
17	64	5.777970e-01
17	65	5.490750e-01
17	66	5.042524e-01
17	67	2.137958e-01
17	68	5.217194e-02
17	69	0.000000e+00
17	70	0.000000e+00
17	71	3.683175e-01
17	72	5.734121e-01
17	73	6.473686e-01
17	74	6.655267e-01
17	75	5.633301e-01
17	76	6.893410e-01
17	77	6.382049e-01
17	78	3.712191e-01
17	79	0.000000e+00
17	80	0.000000e+00
17	81	1.490892e-01
17	82	5.043420e-01
17	83	6.347854e-01
17	84	6.273786e-01
17	85	6.470564e-01
17	86	6.414881e-01
17	87	4.111330e-01
17	88	1.073864e-01
17	89	0.000000e+00
17	90	0.000000e+00
17	91	0.000000e+00
18	0	0.000000e+00
18	1	6.898302e-01
18	2	7.693112e-01
18	3	6.758241e-01
18	4	6.356991e-01
18	5	6.354824e-01
18	6	7.073159e-01
18	7	7.476685e-01
18	8	8.191630e-01
18	9	0.000000e+00
18	10	0.000000e+00
18	11	6.836285e-01
18	12	7.583917e-01
18	13	6.739640e-01
18	14	6.338516e-01
18	15	6.365638e-01
18	16	7.001995e-01
18	17	7.395727e-01
18	18	1.000000e+00
18	19	0.000000e+00
18	20	0.000000e+00
18	21	6.813389e-01
18	22	7.705584e-01
18	23	6.765869e-01
18	24	6.366936e-01
18	25	6.347919e-01
18	26	7.117489e-01
18	27	7.496469e-01
18	28	7.997507e-01
18	29	0.000000e+00
18	30	0.000000e+00
18	31	6.417827e-01
18	32	7.675999e-01
18	33	6.726128e-01
18	34	6.353484e-01
18	35	6.303346e-01
18	36	7.141582e-01
18	37	7.445488e-01
18	38	7.259304e-01
18	39	0.000000e+00
18	40	0.000000e+00
18	41	6.878299e-01
18	42	7.699178e-01
18	43	6.764056e-01
18	44	6.365982e-01
18	45	6.355281e-01
18	46	7.102577e-01
18	47	7.489882e-01
18	48	8.106451e-01
18	49	0.000000e+00
18	50	0.000000e+00
18	51	2.814835e-01
18	52	3.450182e-01
18	53	4.275834e-01
18	54	4.467525e-01
18	55	5.082004e-01
18	56	3.091987e-01
18	57	1.737618e-01
18	58	1.652940e-01
18	59	0.000000e+00
18	60	0.000000e+00
18	61	1.099774e-01
18	62	1.508186e-01
18	63	2.611685e-01
18	64	4.597369e-01
18	65	4.607937e-01
18	66	4.040934e-01
18	67	2.212575e-01
18	68	2.698340e-02
18	69	0.000000e+00
18	70	0.000000e+00
18	71	3.687531e-01
18	72	4.504665e-01
18	73	4.611033e-01
18	74	5.307165e-01
18	75	4.506163e-01
18	76	6.063275e-01
18	77	5.485131e-01
18	78	3.186623e-01
18	79	0.000000e+00
18	80	0.000000e+00
18	81	1.836612e-01
18	82	3.373230e-01
18	83	4.320275e-01
18	84	4.703537e-01
18	85	4.866455e-01
18	86	4.520279e-01
18	87	3.660051e-01
18	88	1.839663e-01
18	89	0.000000e+00
18	90	0.000000e+00
18	91	0.000000e+00
19	0	0.000000e+00
19	1	0.000000e+00
19	2	0.000000e+00
19	3	0.000000e+00
19	4	0.000000e+00
19	5	0.000000e+00
19	6	0.000000e+00
19	7	0.000000e+00
19	8	0.000000e+00
19	9	0.000000e+00
19	10	0.000000e+00
19	11	0.000000e+00
19	12	0.000000e+00
19	13	0.000000e+00
19	14	0.000000e+00
19	15	0.000000e+00
19	16	0.000000e+00
19	17	0.000000e+00
19	18	0.000000e+00
19	19	0.000000e+00
19	20	0.000000e+00
19	21	0.000000e+00
19	22	0.000000e+00
19	23	0.000000e+00
19	24	0.000000e+00
19	25	0.000000e+00
19	26	0.000000e+00
19	27	0.000000e+00
19	28	0.000000e+00
19	29	0.000000e+00
19	30	0.000000e+00
19	31	0.000000e+00
19	32	0.000000e+00
19	33	0.000000e+00
19	34	0.000000e+00
19	35	0.000000e+00
19	36	0.000000e+00
19	37	0.000000e+00
19	38	0.000000e+00
19	39	0.000000e+00
19	40	0.000000e+00
19	41	0.000000e+00
19	42	0.000000e+00
19	43	0.000000e+00
19	44	0.000000e+00
19	45	0.000000e+00
19	46	0.000000e+00
19	47	0.000000e+00
19	48	0.000000e+00
19	49	0.000000e+00
19	50	0.000000e+00
19	51	0.000000e+00
19	52	0.000000e+00
19	53	0.000000e+00
19	54	0.000000e+00
19	55	0.000000e+00
19	56	0.000000e+00
19	57	0.000000e+00
19	58	0.000000e+00
19	59	0.000000e+00
19	60	0.000000e+00
19	61	0.000000e+00
19	62	0.000000e+00
19	63	0.000000e+00
19	64	0.000000e+00
19	65	0.000000e+00
19	66	0.000000e+00
19	67	0.000000e+00
19	68	0.000000e+00
19	69	0.000000e+00
19	70	0.000000e+00
19	71	0.000000e+00
19	72	0.000000e+00
19	73	0.000000e+00
19	74	0.000000e+00
19	75	0.000000e+00
19	76	0.000000e+00
19	77	0.000000e+00
19	78	0.000000e+00
19	79	0.000000e+00
19	80	0.000000e+00
19	81	0.000000e+00
19	82	0.000000e+00
19	83	0.000000e+00
19	84	0.000000e+00
19	85	0.000000e+00
19	86	0.000000e+00
19	87	0.000000e+00
19	88	0.000000e+00
19	89	0.000000e+00
19	90	0.000000e+00
19	91	0.000000e+00
20	0	0.000000e+00
20	1	0.000000e+00
20	2	0.000000e+00
20	3	0.000000e+00
20	4	0.000000e+00
20	5	0.000000e+00
20	6	0.000000e+00
20	7	0.000000e+00
20	8	0.000000e+00
20	9	0.000000e+00
20	10	0.000000e+00
20	11	0.000000e+00
20	12	0.000000e+00
20	13	0.000000e+00
20	14	0.000000e+00
20	15	0.000000e+00
20	16	0.000000e+00
20	17	0.000000e+00
20	18	0.000000e+00
20	19	0.000000e+00
20	20	0.000000e+00
20	21	0.000000e+00
20	22	0.000000e+00
20	23	0.000000e+00
20	24	0.000000e+00
20	25	0.000000e+00
20	26	0.000000e+00
20	27	0.000000e+00
20	28	0.000000e+00
20	29	0.000000e+00
20	30	0.000000e+00
20	31	0.000000e+00
20	32	0.000000e+00
20	33	0.000000e+00
20	34	0.000000e+00
20	35	0.000000e+00
20	36	0.000000e+00
20	37	0.000000e+00
20	38	0.000000e+00
20	39	0.000000e+00
20	40	0.000000e+00
20	41	0.000000e+00
20	42	0.000000e+00
20	43	0.000000e+00
20	44	0.000000e+00
20	45	0.000000e+00
20	46	0.000000e+00
20	47	0.000000e+00
20	48	0.000000e+00
20	49	0.000000e+00
20	50	0.000000e+00
20	51	0.000000e+00
20	52	0.000000e+00
20	53	0.000000e+00
20	54	0.000000e+00
20	55	0.000000e+00
20	56	0.000000e+00
20	57	0.000000e+00
20	58	0.000000e+00
20	59	0.000000e+00
20	60	0.000000e+00
20	61	0.000000e+00
20	62	0.000000e+00
20	63	0.000000e+00
20	64	0.000000e+00
20	65	0.000000e+00
20	66	0.000000e+00
20	67	0.000000e+00
20	68	0.000000e+00
20	69	0.000000e+00
20	70	0.000000e+00
20	71	0.000000e+00
20	72	0.000000e+00
20	73	0.000000e+00
20	74	0.000000e+00
20	75	0.000000e+00
20	76	0.000000e+00
20	77	0.000000e+00
20	78	0.000000e+00
20	79	0.000000e+00
20	80	0.000000e+00
20	81	0.000000e+00
20	82	0.000000e+00
20	83	0.000000e+00
20	84	0.000000e+00
20	85	0.000000e+00
20	86	0.000000e+00
20	87	0.000000e+00
20	88	0.000000e+00
20	89	0.000000e+00
20	90	0.000000e+00
20	91	0.000000e+00
21	0	0.000000e+00
21	1	8.694427e-01
21	2	7.780263e-01
21	3	6.564370e-01
21	4	5.569683e-01
21	5	5.574585e-01
21	6	6.633850e-01
21	7	7.819614e-01
21	8	7.320453e-01
21	9	0.000000e+00
21	10	0.000000e+00
21	11	8.466745e-01
21	12	7.652537e-01
21	13	6.514031e-01
21	14	5.558656e-01
21	15	5.572598e-01
21	16	6.571316e-01
21	17	7.753055e-01
21	18	6.813389e-01
21	19	0.000000e+00
21	20	0.000000e+00
21	21	1.000000e+00
21	22	7.824114e-01
21	23	6.568840e-01
21	24	5.566547e-01
21	25	5.576077e-01
21	26	6.656661e-01
21	27	7.837430e-01
21	28	7.295581e-01
21	29	0.000000e+00
21	30	0.000000e+00
21	31	8.268684e-01
21	32	7.815288e-01
21	33	6.567055e-01
21	34	5.546474e-01
21	35	5.550244e-01
21	36	6.670680e-01
21	37	7.761049e-01
21	38	7.024025e-01
21	39	0.000000e+00
21	40	0.000000e+00
21	41	8.677740e-01
21	42	7.807548e-01
21	43	6.564662e-01
21	44	5.570138e-01
21	45	5.578946e-01
21	46	6.645536e-01
21	47	7.839246e-01
21	48	7.288384e-01
21	49	0.000000e+00
21	50	0.000000e+00
21	51	2.512570e-01
21	52	3.443703e-01
21	53	4.078678e-01
21	54	4.417097e-01
21	55	4.734619e-01
21	56	4.275366e-01
21	57	3.080050e-01
21	58	1.494187e-01
21	59	0.000000e+00
21	60	0.000000e+00
21	61	1.415962e-01
21	62	1.923592e-01
21	63	3.582303e-01
21	64	4.189074e-01
21	65	4.459160e-01
21	66	3.903350e-01
21	67	1.692991e-01
21	68	2.342042e-02
21	69	0.000000e+00
21	70	0.000000e+00
21	71	3.251084e-01
21	72	4.449613e-01
21	73	4.837820e-01
21	74	5.659537e-01
21	75	4.754926e-01
21	76	5.832813e-01
21	77	4.758779e-01
21	78	2.848045e-01
21	79	0.000000e+00
21	80	0.000000e+00
21	81	1.197089e-01
21	82	3.197903e-01
21	83	5.257369e-01
21	84	5.339316e-01
21	85	5.502909e-01
21	86	5.332117e-01
21	87	3.293372e-01
21	88	1.376165e-01
21	89	0.000000e+00
21	90	0.000000e+00
21	91	0.000000e+00
22	0	0.000000e+00
22	1	7.890856e-01
22	2	9.686077e-01
22	3	9.132625e-01
22	4	8.134759e-01
22	5	8.122678e-01
22	6	9.234601e-01
22	7	9.506860e-01
22	8	8.049849e-01
22	9	0.000000e+00
22	10	0.000000e+00
22	11	7.840218e-01
22	12	9.620917e-01
22	13	9.098049e-01
22	14	8.146289e-01
22	15	8.133975e-01
22	16	9.188896e-01
22	17	9.461358e-01
22	18	7.705584e-01
22	19	0.000000e+00
22	20	0.000000e+00
22	21	7.824114e-01
22	22	1.000000e+00
22	23	9.135125e-01
22	24	8.120142e-01
22	25	8.115364e-01
22	26	9.250828e-01
22	27	9.490148e-01
22	28	7.982043e-01
22	29	0.000000e+00
22	30	0.000000e+00
22	31	7.336375e-01
22	32	9.552585e-01
22	33	9.096604e-01
22	34	8.061714e-01
22	35	8.060672e-01
22	36	9.225471e-01
22	37	9.361005e-01
22	38	7.490538e-01
22	39	0.000000e+00
22	40	0.000000e+00
22	41	7.897650e-01
22	42	9.686857e-01
22	43	9.135572e-01
22	44	8.132824e-01
22	45	8.123376e-01
22	46	9.246664e-01
22	47	9.502913e-01
22	48	8.028397e-01
22	49	0.000000e+00
22	50	0.000000e+00
22	51	2.977957e-01
22	52	4.539464e-01
22	53	5.367384e-01
22	54	5.551421e-01
22	55	6.023391e-01
22	56	4.720227e-01
22	57	2.841007e-01
22	58	1.472182e-01
22	59	0.000000e+00
22	60	0.000000e+00
22	61	1.666248e-01
22	62	1.867357e-01
22	63	4.147412e-01
22	64	5.768391e-01
22	65	5.507417e-01
22	66	4.960668e-01
22	67	2.091061e-01
22	68	5.669131e-02
22	69	0.000000e+00
22	70	0.000000e+00
22	71	3.748340e-01
22	72	5.563822e-01
22	73	6.360082e-01
22	74	6.603420e-01
22	75	5.425888e-01
22	76	7.015157e-01
22	77	6.288285e-01
22	78	3.717849e-01
22	79	0.000000e+00
22	80	0.000000e+00
22	81	1.563207e-01
22	82	4.622040e-01
22	83	6.029390e-01
22	84	6.062239e-01
22	85	6.274193e-01
22	86	6.421712e-01
22	87	4.221807e-01
22	88	1.190892e-01
22	89	0.000000e+00
22	90	0.000000e+00
22	91	0.000000e+00
23	0	0.000000e+00
23	1	6.617533e-01
23	2	9.154752e-01
23	3	9.853510e-01
23	4	9.203958e-01
23	5	9.217078e-01
23	6	9.761022e-01
23	7	9.041533e-01
23	8	7.012230e-01
23	9	0.000000e+00
23	10	0.000000e+00
23	11	6.641798e-01
23	12	9.170656e-01
23	13	9.829068e-01
23	14	9.221562e-01
23	15	9.225534e-01
23	16	9.732516e-01
23	17	9.031357e-01
23	18	6.765869e-01
23	19	0.000000e+00
23	20	0.000000e+00
23	21	6.568840e-01
23	22	9.135125e-01
23	23	1.000000e+00
23	24	9.187598e-01
23	25	9.209442e-01
23	26	9.756142e-01
23	27	8.992872e-01
23	28	6.946325e-01
23	29	0.000000e+00
23	30	0.000000e+00
23	31	6.116244e-01
23	32	8.933419e-01
23	33	9.801663e-01
23	34	9.116172e-01
23	35	9.152702e-01
23	36	9.704894e-01
23	37	8.837590e-01
23	38	6.473950e-01
23	39	0.000000e+00
23	40	0.000000e+00
23	41	6.651580e-01
23	42	9.160802e-01
23	43	9.859121e-01
23	44	9.201808e-01
23	45	9.218105e-01
23	46	9.759055e-01
23	47	9.018666e-01
23	48	7.001541e-01
23	49	0.000000e+00
23	50	0.000000e+00
23	51	2.948549e-01
23	52	4.579933e-01
23	53	5.548006e-01
23	54	6.018309e-01
23	55	6.559820e-01
23	56	5.172277e-01
23	57	3.566045e-01
23	58	1.382489e-01
23	59	0.000000e+00
23	60	0.000000e+00
23	61	2.101896e-01
23	62	1.875228e-01
23	63	4.151368e-01
23	64	6.442641e-01
23	65	6.011433e-01
23	66	5.505258e-01
23	67	2.542175e-01
23	68	8.210532e-02
23	69	0.000000e+00
23	70	0.000000e+00
23	71	3.786259e-01
23	72	5.382360e-01
23	73	6.432956e-01
23	74	6.665963e-01
23	75	5.620922e-01
23	76	6.875258e-01
23	77	6.478628e-01
23	78	3.423426e-01
23	79	0.000000e+00
23	80	0.000000e+00
23	81	1.528935e-01
23	82	5.018462e-01
23	83	6.002795e-01
23	84	6.116068e-01
23	85	6.569175e-01
23	86	6.973814e-01
23	87	4.901111e-01
23	88	1.521798e-01
23	89	0.000000e+00
23	90	0.000000e+00
23	91	0.000000e+00
24	0	0.000000e+00
24	1	5.658175e-01
24	2	8.143310e-01
24	3	9.180779e-01
24	4	9.921138e-01
24	5	9.910748e-01
24	6	9.227611e-01
24	7	7.799800e-01
24	8	6.427076e-01
24	9	0.000000e+00
24	10	0.000000e+00
24	11	5.758169e-01
24	12	8.183822e-01
24	13	9.149474e-01
24	14	9.902410e-01
24	15	9.895927e-01
24	16	9.192595e-01
24	17	7.783844e-01
24	18	6.366936e-01
24	19	0.000000e+00
24	20	0.000000e+00
24	21	5.566547e-01
24	22	8.120142e-01
24	23	9.187598e-01
24	24	1.000000e+00
24	25	9.919073e-01
24	26	9.236150e-01
24	27	7.761653e-01
24	28	6.316964e-01
24	29	0.000000e+00
24	30	0.000000e+00
24	31	5.109151e-01
24	32	7.910914e-01
24	33	9.142610e-01
24	34	9.898448e-01
24	35	9.884996e-01
24	36	9.200409e-01
24	37	7.638544e-01
24	38	5.731523e-01
24	39	0.000000e+00
24	40	0.000000e+00
24	41	5.667872e-01
24	42	8.147478e-01
24	43	9.186880e-01
24	44	9.932926e-01
24	45	9.921155e-01
24	46	9.236834e-01
24	47	7.780774e-01
24	48	6.407109e-01
24	49	0.000000e+00
24	50	0.000000e+00
24	51	2.727938e-01
24	52	4.206593e-01
24	53	5.244629e-01
24	54	6.425615e-01
24	55	6.952513e-01
24	56	4.753772e-01
24	57	3.674390e-01
24	58	1.760613e-01
24	59	0.000000e+00
24	60	0.000000e+00
24	61	2.020891e-01
24	62	1.887250e-01
24	63	3.591005e-01
24	64	6.961133e-01
24	65	6.728204e-01
24	66	5.230002e-01
24	67	2.786202e-01
24	68	9.593363e-02
24	69	0.000000e+00
24	70	0.000000e+00
24	71	4.056915e-01
24	72	4.713169e-01
24	73	5.425716e-01
24	74	6.361081e-01
24	75	5.760773e-01
24	76	6.588749e-01
24	77	6.148769e-01
24	78	3.146189e-01
24	79	0.000000e+00
24	80	0.000000e+00
24	81	1.840350e-01
24	82	4.314786e-01
24	83	5.181992e-01
24	84	5.915767e-01
24	85	6.399350e-01
24	86	6.396748e-01
24	87	5.330587e-01
24	88	2.042774e-01
24	89	0.000000e+00
24	90	0.000000e+00
24	91	0.000000e+00
25	0	0.000000e+00
25	1	5.670728e-01
25	2	8.141864e-01
25	3	9.202333e-01
25	4	9.908031e-01
25	5	9.921799e-01
25	6	9.250808e-01
25	7	7.767422e-01
25	8	6.407190e-01
25	9	0.000000e+00
25	10	0.000000e+00
25	11	5.774254e-01
25	12	8.187094e-01
25	13	9.170290e-01
25	14	9.888866e-01
25	15	9.904767e-01
25	16	9.217631e-01
25	17	7.754740e-01
25	18	6.347919e-01
25	19	0.000000e+00
25	20	0.000000e+00
25	21	5.576077e-01
25	22	8.115364e-01
25	23	9.209442e-01
25	24	9.919073e-01
25	25	1.000000e+00
25	26	9.258754e-01
25	27	7.727397e-01
25	28	6.295408e-01
25	29	0.000000e+00
25	30	0.000000e+00
25	31	5.114757e-01
25	32	7.899630e-01
25	33	9.165114e-01
25	34	9.886397e-01
25	35	9.899803e-01
25	36	9.221268e-01
25	37	7.601853e-01
25	38	5.711439e-01
25	39	0.000000e+00
25	40	0.000000e+00
25	41	5.679702e-01
25	42	8.144009e-01
25	43	9.208244e-01
25	44	9.920216e-01
25	45	9.932879e-01
25	46	9.260101e-01
25	47	7.747755e-01
25	48	6.386139e-01
25	49	0.000000e+00
25	50	0.000000e+00
25	51	2.717667e-01
25	52	4.096949e-01
25	53	5.207816e-01
25	54	6.350653e-01
25	55	6.910641e-01
25	56	4.790216e-01
25	57	3.742033e-01
25	58	1.794771e-01
25	59	0.000000e+00
25	60	0.000000e+00
25	61	2.084457e-01
25	62	1.877020e-01
25	63	3.614315e-01
25	64	6.906369e-01
25	65	6.668846e-01
25	66	5.212156e-01
25	67	2.771404e-01
25	68	9.659632e-02
25	69	0.000000e+00
25	70	0.000000e+00
25	71	4.026120e-01
25	72	4.616712e-01
25	73	5.400614e-01
25	74	6.287370e-01
25	75	5.640609e-01
25	76	6.561873e-01
25	77	6.108931e-01
25	78	3.120683e-01
25	79	0.000000e+00
25	80	0.000000e+00
25	81	1.804101e-01
25	82	4.248367e-01
25	83	5.160108e-01
25	84	5.836818e-01
25	85	6.334388e-01
25	86	6.440130e-01
25	87	5.362173e-01
25	88	2.044779e-01
25	89	0.000000e+00
25	90	0.000000e+00
25	91	0.000000e+00
26	0	0.000000e+00
26	1	6.723831e-01
26	2	9.284592e-01
26	3	9.758750e-01
26	4	9.249223e-01
26	5	9.266663e-01
26	6	9.852761e-01
26	7	9.069592e-01
26	8	7.349517e-01
26	9	0.000000e+00
26	10	0.000000e+00
26	11	6.752004e-01
26	12	9.309034e-01
26	13	9.736312e-01
26	14	9.262433e-01
26	15	9.276786e-01
26	16	9.826928e-01
26	17	9.045852e-01
26	18	7.117489e-01
26	19	0.000000e+00
26	20	0.000000e+00
26	21	6.656661e-01
26	22	9.250828e-01
26	23	9.756142e-01
26	24	9.236150e-01
26	25	9.258754e-01
26	26	1.000000e+00
26	27	9.029621e-01
26	28	7.267233e-01
26	29	0.000000e+00
26	30	0.000000e+00
26	31	6.191669e-01
26	32	9.035113e-01
26	33	9.697233e-01
26	34	9.170529e-01
26	35	9.200190e-01
26	36	9.803586e-01
26	37	8.890569e-01
26	38	6.741159e-01
26	39	0.000000e+00
26	40	0.000000e+00
26	41	6.745636e-01
26	42	9.280783e-01
26	43	9.759109e-01
26	44	9.249058e-01
26	45	9.267899e-01
26	46	9.858294e-01
26	47	9.050926e-01
26	48	7.331613e-01
26	49	0.000000e+00
26	50	0.000000e+00
26	51	2.868537e-01
26	52	4.520931e-01
26	53	5.480982e-01
26	54	5.873916e-01
26	55	6.531242e-01
26	56	4.968824e-01
26	57	3.479809e-01
26	58	1.501139e-01
26	59	0.000000e+00
26	60	0.000000e+00
26	61	1.998139e-01
26	62	1.940621e-01
26	63	4.056702e-01
26	64	6.413972e-01
26	65	6.038753e-01
26	66	5.425555e-01
26	67	2.585788e-01
26	68	8.580115e-02
26	69	0.000000e+00
26	70	0.000000e+00
26	71	3.845653e-01
26	72	5.246758e-01
26	73	6.244982e-01
26	74	6.503614e-01
26	75	5.485032e-01
26	76	6.943455e-01
26	77	6.472945e-01
26	78	3.660467e-01
26	79	0.000000e+00
26	80	0.000000e+00
26	81	1.623183e-01
26	82	4.733200e-01
26	83	5.714804e-01
26	84	5.932647e-01
26	85	6.193711e-01
26	86	6.617517e-01
26	87	5.110756e-01
26	88	1.630414e-01
26	89	0.000000e+00
26	90	0.000000e+00
26	91	0.000000e+00
27	0	0.000000e+00
27	1	7.853716e-01
27	2	9.483799e-01
27	3	8.991914e-01
27	4	7.785052e-01
27	5	7.743151e-01
27	6	9.023498e-01
27	7	9.653963e-01
27	8	7.931390e-01
27	9	0.000000e+00
27	10	0.000000e+00
27	11	7.712045e-01
27	12	9.421417e-01
27	13	8.964136e-01
27	14	7.810840e-01
27	15	7.769712e-01
27	16	8.981002e-01
27	17	9.594634e-01
27	18	7.496469e-01
27	19	0.000000e+00
27	20	0.000000e+00
27	21	7.837430e-01
27	22	9.490148e-01
27	23	8.992872e-01
27	24	7.761653e-01
27	25	7.727397e-01
27	26	9.029621e-01
27	27	1.000000e+00
27	28	7.911859e-01
27	29	0.000000e+00
27	30	0.000000e+00
27	31	7.449664e-01
27	32	9.373996e-01
27	33	8.949818e-01
27	34	7.688753e-01
27	35	7.657811e-01
27	36	8.999928e-01
27	37	9.527870e-01
27	38	7.520542e-01
27	39	0.000000e+00
27	40	0.000000e+00
27	41	7.880847e-01
27	42	9.498461e-01
27	43	8.996127e-01
27	44	7.778071e-01
27	45	7.739486e-01
27	46	9.026898e-01
27	47	9.655079e-01
27	48	7.928576e-01
27	49	0.000000e+00
27	50	0.000000e+00
27	51	2.950925e-01
27	52	4.820466e-01
27	53	5.416693e-01
27	54	5.536961e-01
27	55	5.857464e-01
27	56	4.755601e-01
27	57	2.925889e-01
27	58	1.300069e-01
27	59	0.000000e+00
27	60	0.000000e+00
27	61	1.588470e-01
27	62	2.030197e-01
27	63	4.173273e-01
27	64	5.771279e-01
27	65	5.507903e-01
27	66	4.957737e-01
27	67	2.086238e-01
27	68	5.169034e-02
27	69	0.000000e+00
27	70	0.000000e+00
27	71	3.703304e-01
27	72	5.708891e-01
27	73	6.463894e-01
27	74	6.731189e-01
27	75	5.722988e-01
27	76	6.920171e-01
27	77	6.331924e-01
27	78	3.674308e-01
27	79	0.000000e+00
27	80	0.000000e+00
27	81	1.519860e-01
27	82	4.936965e-01
27	83	6.315876e-01
27	84	6.285517e-01
27	85	6.471821e-01
27	86	6.402236e-01
27	87	4.214378e-01
27	88	1.179873e-01
27	89	0.000000e+00
27	90	0.000000e+00
27	91	0.000000e+00
28	0	0.000000e+00
28	1	7.348040e-01
28	2	7.968818e-01
28	3	6.936147e-01
28	4	6.305610e-01
28	5	6.294356e-01
28	6	7.223410e-01
28	7	7.880575e-01
28	8	8.343308e-01
28	9	0.000000e+00
28	10	0.000000e+00
28	11	7.203415e-01
28	12	7.868987e-01
28	13	6.904800e-01
28	14	6.284529e-01
28	15	6.295097e-01
28	16	7.149379e-01
28	17	7.781613e-01
28	18	7.997507e-01
28	19	0.000000e+00
28	20	0.000000e+00
28	21	7.295581e-01
28	22	7.982043e-01
28	23	6.946325e-01
28	24	6.316964e-01
28	25	6.295408e-01
28	26	7.267233e-01
28	27	7.911859e-01
28	28	1.000000e+00
28	29	0.000000e+00
28	30	0.000000e+00
28	31	6.949155e-01
28	32	7.937950e-01
28	33	6.919371e-01
28	34	6.305681e-01
28	35	6.261502e-01
28	36	7.291145e-01
28	37	7.872263e-01
28	38	7.709077e-01
28	39	0.000000e+00
28	40	0.000000e+00
28	41	7.338394e-01
28	42	7.977771e-01
28	43	6.942032e-01
28	44	6.315284e-01
28	45	6.298764e-01
28	46	7.251402e-01
28	47	7.901758e-01
28	48	8.301383e-01
28	49	0.000000e+00
28	50	0.000000e+00
28	51	2.657153e-01
28	52	3.660682e-01
28	53	4.433767e-01
28	54	4.558399e-01
28	55	5.057534e-01
28	56	3.339392e-01
28	57	1.894322e-01
28	58	1.432536e-01
28	59	0.000000e+00
28	60	0.000000e+00
28	61	1.226797e-01
28	62	1.541371e-01
28	63	2.806293e-01
28	64	4.566518e-01
28	65	4.602908e-01
28	66	3.935983e-01
28	67	1.916432e-01
28	68	2.491738e-02
28	69	0.000000e+00
28	70	0.000000e+00
28	71	3.459844e-01
28	72	4.486913e-01
28	73	4.970439e-01
28	74	5.685678e-01
28	75	4.807366e-01
28	76	6.118685e-01
28	77	5.245375e-01
28	78	3.208159e-01
28	79	0.000000e+00
28	80	0.000000e+00
28	81	1.655059e-01
28	82	3.164260e-01
28	83	4.492932e-01
28	84	4.875927e-01
28	85	4.999907e-01
28	86	4.864557e-01
28	87	4.028153e-01
28	88	1.885246e-01
28	89	0.000000e+00
28	90	0.000000e+00
28	91	0.000000e+00
29	0	0.000000e+00
29	1	0.000000e+00
29	2	0.000000e+00
29	3	0.000000e+00
29	4	0.000000e+00
29	5	0.000000e+00
29	6	0.000000e+00
29	7	0.000000e+00
29	8	0.000000e+00
29	9	0.000000e+00
29	10	0.000000e+00
29	11	0.000000e+00
29	12	0.000000e+00
29	13	0.000000e+00
29	14	0.000000e+00
29	15	0.000000e+00
29	16	0.000000e+00
29	17	0.000000e+00
29	18	0.000000e+00
29	19	0.000000e+00
29	20	0.000000e+00
29	21	0.000000e+00
29	22	0.000000e+00
29	23	0.000000e+00
29	24	0.000000e+00
29	25	0.000000e+00
29	26	0.000000e+00
29	27	0.000000e+00
29	28	0.000000e+00
29	29	0.000000e+00
29	30	0.000000e+00
29	31	0.000000e+00
29	32	0.000000e+00
29	33	0.000000e+00
29	34	0.000000e+00
29	35	0.000000e+00
29	36	0.000000e+00
29	37	0.000000e+00
29	38	0.000000e+00
29	39	0.000000e+00
29	40	0.000000e+00
29	41	0.000000e+00
29	42	0.000000e+00
29	43	0.000000e+00
29	44	0.000000e+00
29	45	0.000000e+00
29	46	0.000000e+00
29	47	0.000000e+00
29	48	0.000000e+00
29	49	0.000000e+00
29	50	0.000000e+00
29	51	0.000000e+00
29	52	0.000000e+00
29	53	0.000000e+00
29	54	0.000000e+00
29	55	0.000000e+00
29	56	0.000000e+00
29	57	0.000000e+00
29	58	0.000000e+00
29	59	0.000000e+00
29	60	0.000000e+00
29	61	0.000000e+00
29	62	0.000000e+00
29	63	0.000000e+00
29	64	0.000000e+00
29	65	0.000000e+00
29	66	0.000000e+00
29	67	0.000000e+00
29	68	0.000000e+00
29	69	0.000000e+00
29	70	0.000000e+00
29	71	0.000000e+00
29	72	0.000000e+00
29	73	0.000000e+00
29	74	0.000000e+00
29	75	0.000000e+00
29	76	0.000000e+00
29	77	0.000000e+00
29	78	0.000000e+00
29	79	0.000000e+00
29	80	0.000000e+00
29	81	0.000000e+00
29	82	0.000000e+00
29	83	0.000000e+00
29	84	0.000000e+00
29	85	0.000000e+00
29	86	0.000000e+00
29	87	0.000000e+00
29	88	0.000000e+00
29	89	0.000000e+00
29	90	0.000000e+00
29	91	0.000000e+00
30	0	0.000000e+00
30	1	0.000000e+00
30	2	0.000000e+00
30	3	0.000000e+00
30	4	0.000000e+00
30	5	0.000000e+00
30	6	0.000000e+00
30	7	0.000000e+00
30	8	0.000000e+00
30	9	0.000000e+00
30	10	0.000000e+00
30	11	0.000000e+00
30	12	0.000000e+00
30	13	0.000000e+00
30	14	0.000000e+00
30	15	0.000000e+00
30	16	0.000000e+00
30	17	0.000000e+00
30	18	0.000000e+00
30	19	0.000000e+00
30	20	0.000000e+00
30	21	0.000000e+00
30	22	0.000000e+00
30	23	0.000000e+00
30	24	0.000000e+00
30	25	0.000000e+00
30	26	0.000000e+00
30	27	0.000000e+00
30	28	0.000000e+00
30	29	0.000000e+00
30	30	0.000000e+00
30	31	0.000000e+00
30	32	0.000000e+00
30	33	0.000000e+00
30	34	0.000000e+00
30	35	0.000000e+00
30	36	0.000000e+00
30	37	0.000000e+00
30	38	0.000000e+00
30	39	0.000000e+00
30	40	0.000000e+00
30	41	0.000000e+00
30	42	0.000000e+00
30	43	0.000000e+00
30	44	0.000000e+00
30	45	0.000000e+00
30	46	0.000000e+00
30	47	0.000000e+00
30	48	0.000000e+00
30	49	0.000000e+00
30	50	0.000000e+00
30	51	0.000000e+00
30	52	0.000000e+00
30	53	0.000000e+00
30	54	0.000000e+00
30	55	0.000000e+00
30	56	0.000000e+00
30	57	0.000000e+00
30	58	0.000000e+00
30	59	0.000000e+00
30	60	0.000000e+00
30	61	0.000000e+00
30	62	0.000000e+00
30	63	0.000000e+00
30	64	0.000000e+00
30	65	0.000000e+00
30	66	0.000000e+00
30	67	0.000000e+00
30	68	0.000000e+00
30	69	0.000000e+00
30	70	0.000000e+00
30	71	0.000000e+00
30	72	0.000000e+00
30	73	0.000000e+00
30	74	0.000000e+00
30	75	0.000000e+00
30	76	0.000000e+00
30	77	0.000000e+00
30	78	0.000000e+00
30	79	0.000000e+00
30	80	0.000000e+00
30	81	0.000000e+00
30	82	0.000000e+00
30	83	0.000000e+00
30	84	0.000000e+00
30	85	0.000000e+00
30	86	0.000000e+00
30	87	0.000000e+00
30	88	0.000000e+00
30	89	0.000000e+00
30	90	0.000000e+00
30	91	0.000000e+00
31	0	0.000000e+00
31	1	8.285829e-01
31	2	7.285839e-01
31	3	6.109599e-01
31	4	5.109484e-01
31	5	5.110673e-01
31	6	6.169050e-01
31	7	7.423475e-01
31	8	6.945712e-01
31	9	0.000000e+00
31	10	0.000000e+00
31	11	7.987124e-01
31	12	7.156578e-01
31	13	6.052666e-01
31	14	5.088723e-01
31	15	5.099173e-01
31	16	6.098834e-01
31	17	7.339869e-01
31	18	6.417827e-01
31	19	0.000000e+00
31	20	0.000000e+00
31	21	8.268684e-01
31	22	7.336375e-01
31	23	6.116244e-01
31	24	5.109151e-01
31	25	5.114757e-01
31	26	6.191669e-01
31	27	7.449664e-01
31	28	6.949155e-01
31	29	0.000000e+00
31	30	0.000000e+00
31	31	1.000000e+00
31	32	7.341278e-01
31	33	6.125658e-01
31	34	5.101284e-01
31	35	5.100894e-01
31	36	6.216447e-01
31	37	7.399062e-01
31	38	6.740944e-01
31	39	0.000000e+00
31	40	0.000000e+00
31	41	8.276060e-01
31	42	7.317566e-01
31	43	6.110364e-01
31	44	5.109987e-01
31	45	5.115148e-01
31	46	6.178646e-01
31	47	7.446927e-01
31	48	6.926827e-01
31	49	0.000000e+00
31	50	0.000000e+00
31	51	2.359078e-01
31	52	3.303332e-01
31	53	3.904658e-01
31	54	4.186487e-01
31	55	4.433050e-01
31	56	4.054598e-01
31	57	2.898631e-01
31	58	1.317556e-01
31	59	0.000000e+00
31	60	0.000000e+00
31	61	1.357610e-01
31	62	1.916488e-01
31	63	3.389325e-01
31	64	3.977152e-01
31	65	4.200373e-01
31	66	3.603278e-01
31	67	1.515077e-01
31	68	2.198352e-02
31	69	0.000000e+00
31	70	0.000000e+00
31	71	3.046371e-01
31	72	4.071302e-01
31	73	4.528291e-01
31	74	5.435573e-01
31	75	4.647302e-01
31	76	5.449620e-01
31	77	4.353136e-01
31	78	2.569248e-01
31	79	0.000000e+00
31	80	0.000000e+00
31	81	1.130468e-01
31	82	2.894422e-01
31	83	4.939568e-01
31	84	5.045522e-01
31	85	5.175699e-01
31	86	4.985206e-01
31	87	3.228210e-01
31	88	1.383897e-01
31	89	0.000000e+00
31	90	0.000000e+00
31	91	0.000000e+00
32	0	0.000000e+00
32	1	7.880079e-01
32	2	9.545981e-01
32	3	8.926619e-01
32	4	7.920648e-01
32	5	7.903838e-01
32	6	9.015143e-01
32	7	9.384876e-01
32	8	8.011035e-01
32	9	0.000000e+00
32	10	0.000000e+00
32	11	7.815630e-01
32	12	9.453634e-01
32	13	8.886291e-01
32	14	7.922297e-01
32	15	7.908033e-01
32	16	8.960908e-01
32	17	9.330660e-01
32	18	7.675999e-01
32	19	0.000000e+00
32	20	0.000000e+00
32	21	7.815288e-01
32	22	9.552585e-01
32	23	8.933419e-01
32	24	7.910914e-01
32	25	7.899630e-01
32	26	9.035113e-01
32	27	9.373996e-01
32	28	7.937950e-01
32	29	0.000000e+00
32	30	0.000000e+00
32	31	7.341278e-01
32	32	1.000000e+00
32	33	8.903631e-01
32	34	7.864192e-01
32	35	7.853493e-01
32	36	9.020279e-01
32	37	9.254797e-01
32	38	7.440872e-01
32	39	0.000000e+00
32	40	0.000000e+00
32	41	7.884421e-01
32	42	9.553679e-01
32	43	8.932258e-01
32	44	7.920644e-01
32	45	7.905565e-01
32	46	9.028299e-01
32	47	9.383619e-01
32	48	7.986565e-01
32	49	0.000000e+00
32	50	0.000000e+00
32	51	2.967065e-01
32	52	4.466894e-01
32	53	5.277976e-01
32	54	5.485240e-01
32	55	5.906286e-01
32	56	4.599543e-01
32	57	2.675904e-01
32	58	1.377922e-01
32	59	0.000000e+00
32	60	0.000000e+00
32	61	1.580525e-01
32	62	1.821826e-01
32	63	4.048410e-01
32	64	5.652099e-01
32	65	5.406633e-01
32	66	4.863938e-01
32	67	2.022541e-01
32	68	5.122644e-02
32	69	0.000000e+00
32	70	0.000000e+00
32	71	3.751153e-01
32	72	5.574096e-01
32	73	6.306929e-01
32	74	6.601091e-01
32	75	5.461494e-01
32	76	6.993596e-01
32	77	6.209594e-01
32	78	3.577157e-01
32	79	0.000000e+00
32	80	0.000000e+00
32	81	1.551288e-01
32	82	4.573477e-01
32	83	5.996072e-01
32	84	6.038501e-01
32	85	6.269669e-01
32	86	6.381335e-01
32	87	4.122630e-01
32	88	1.190128e-01
32	89	0.000000e+00
32	90	0.000000e+00
32	91	0.000000e+00
33	0	0.000000e+00
33	1	6.614068e-01
33	2	9.112512e-01
33	3	9.794578e-01
33	4	9.152734e-01
33	5	9.166424e-01
33	6	9.698975e-01
33	7	8.995504e-01
33	8	6.978723e-01
33	9	0.000000e+00
33	10	0.000000e+00
33	11	6.625858e-01
33	12	9.120915e-01
33	13	9.760058e-01
33	14	9.158020e-01
33	15	9.163334e-01
33	16	9.663203e-01
33	17	8.980314e-01
33	18	6.726128e-01
33	19	0.000000e+00
33	20	0.000000e+00
33	21	6.567055e-01
33	22	9.096604e-01
33	23	9.801663e-01
33	24	9.142610e-01
33	25	9.165114e-01
33	26	9.697233e-01
33	27	8.949818e-01
33	28	6.919371e-01
33	29	0.000000e+00
33	30	0.000000e+00
33	31	6.125658e-01
33	32	8.903631e-01
33	33	1.000000e+00
33	34	9.084691e-01
33	35	9.121067e-01
33	36	9.653863e-01
33	37	8.800669e-01
33	38	6.459189e-01
33	39	0.000000e+00
33	40	0.000000e+00
33	41	6.646590e-01
33	42	9.119952e-01
33	43	9.802336e-01
33	44	9.153279e-01
33	45	9.170383e-01
33	46	9.698079e-01
33	47	8.974066e-01
33	48	6.971414e-01
33	49	0.000000e+00
33	50	0.000000e+00
33	51	2.931119e-01
33	52	4.532151e-01
33	53	5.507193e-01
33	54	5.976838e-01
33	55	6.502600e-01
33	56	5.129432e-01
33	57	3.522848e-01
33	58	1.354282e-01
33	59	0.000000e+00
33	60	0.000000e+00
33	61	2.090530e-01
33	62	1.876481e-01
33	63	4.154585e-01
33	64	6.409487e-01
33	65	5.985806e-01
33	66	5.452539e-01
33	67	2.485506e-01
33	68	8.182006e-02
33	69	0.000000e+00
33	70	0.000000e+00
33	71	3.776580e-01
33	72	5.336812e-01
33	73	6.388253e-01
33	74	6.642988e-01
33	75	5.595676e-01
33	76	6.831133e-01
33	77	6.412394e-01
33	78	3.380582e-01
33	79	0.000000e+00
33	80	0.000000e+00
33	81	1.505834e-01
33	82	4.931149e-01
33	83	5.937169e-01
33	84	6.070057e-01
33	85	6.527650e-01
33	86	6.944294e-01
33	87	4.856460e-01
33	88	1.498806e-01
33	89	0.000000e+00
33	90	0.000000e+00
33	91	0.000000e+00
34	0	0.000000e+00
34	1	5.636954e-01
34	2	8.080860e-01
34	3	9.103802e-01
34	4	9.877726e-01
34	5	9.868528e-01
34	6	9.156513e-01
34	7	7.721876e-01
34	8	6.415383e-01
34	9	0.000000e+00
34	10	0.000000e+00
34	11	5.725725e-01
34	12	8.111215e-01
34	13	9.060674e-01
34	14	9.838543e-01
34	15	9.835374e-01
34	16	9.110052e-01
34	17	7.696932e-01
34	18	6.353484e-01
34	19	0.000000e+00
34	20	0.000000e+00
34	21	5.546474e-01
34	22	8.061714e-01
34	23	9.116172e-01
34	24	9.898448e-01
34	25	9.886397e-01
34	26	9.170529e-01
34	27	7.688753e-01
34	28	6.305681e-01
34	29	0.000000e+00
34	30	0.000000e+00
34	31	5.101284e-01
34	32	7.864192e-01
34	33	9.084691e-01
34	34	1.000000e+00
34	35	9.872338e-01
34	36	9.147217e-01
34	37	7.576960e-01
34	38	5.723590e-01
34	39	0.000000e+00
34	40	0.000000e+00
34	41	5.645310e-01
34	42	8.086104e-01
34	43	9.111976e-01
34	44	9.893806e-01
34	45	9.883312e-01
34	46	9.167922e-01
34	47	7.705096e-01
34	48	6.395173e-01
34	49	0.000000e+00
34	50	0.000000e+00
34	51	2.705489e-01
34	52	4.106975e-01
34	53	5.165596e-01
34	54	6.341863e-01
34	55	6.862768e-01
34	56	4.655725e-01
34	57	3.612673e-01
34	58	1.701273e-01
34	59	0.000000e+00
34	60	0.000000e+00
34	61	2.012521e-01
34	62	1.850309e-01
34	63	3.539768e-01
34	64	6.914735e-01
34	65	6.700929e-01
34	66	5.150993e-01
34	67	2.732170e-01
34	68	9.476103e-02
34	69	0.000000e+00
34	70	0.000000e+00
34	71	4.056151e-01
34	72	4.648131e-01
34	73	5.345289e-01
34	74	6.293556e-01
34	75	5.672447e-01
34	76	6.522006e-01
34	77	6.071626e-01
34	78	3.096158e-01
34	79	0.000000e+00
34	80	0.000000e+00
34	81	1.819129e-01
34	82	4.189394e-01
34	83	5.064294e-01
34	84	5.811173e-01
34	85	6.325928e-01
34	86	6.354366e-01
34	87	5.297104e-01
34	88	2.041055e-01
34	89	0.000000e+00
34	90	0.000000e+00
34	91	0.000000e+00
35	0	0.000000e+00
35	1	5.642925e-01
35	2	8.084160e-01
35	3	9.140778e-01
35	4	9.865173e-01
35	5	9.880971e-01
35	6	9.187755e-01
35	7	7.693441e-01
35	8	6.369653e-01
35	9	0.000000e+00
35	10	0.000000e+00
35	11	5.735974e-01
35	12	8.121866e-01
35	13	9.097556e-01
35	14	9.827512e-01
35	15	9.845823e-01
35	16	9.144533e-01
35	17	7.672413e-01
35	18	6.303346e-01
35	19	0.000000e+00
35	20	0.000000e+00
35	21	5.550244e-01
35	22	8.060672e-01
35	23	9.152702e-01
35	24	9.884996e-01
35	25	9.899803e-01
35	26	9.200190e-01
35	27	7.657811e-01
35	28	6.261502e-01
35	29	0.000000e+00
35	30	0.000000e+00
35	31	5.100894e-01
35	32	7.853493e-01
35	33	9.121067e-01
35	34	9.872338e-01
35	35	1.000000e+00
35	36	9.173459e-01
35	37	7.542844e-01
35	38	5.689234e-01
35	39	0.000000e+00
35	40	0.000000e+00
35	41	5.651354e-01
35	42	8.086975e-01
35	43	9.148348e-01
35	44	9.880977e-01
35	45	9.896129e-01
35	46	9.198682e-01
35	47	7.675674e-01
35	48	6.349534e-01
35	49	0.000000e+00
35	50	0.000000e+00
35	51	2.692402e-01
35	52	4.003749e-01
35	53	5.136315e-01
35	54	6.269288e-01
35	55	6.822951e-01
35	56	4.722634e-01
35	57	3.703466e-01
35	58	1.733056e-01
35	59	0.000000e+00
35	60	0.000000e+00
35	61	2.093334e-01
35	62	1.842103e-01
35	63	3.579055e-01
35	64	6.849593e-01
35	65	6.629659e-01
35	66	5.129287e-01
35	67	2.710411e-01
35	68	9.621904e-02
35	69	0.000000e+00
35	70	0.000000e+00
35	71	4.002420e-01
35	72	4.538528e-01
35	73	5.331726e-01
35	74	6.220836e-01
35	75	5.544482e-01
35	76	6.484138e-01
35	77	6.014071e-01
35	78	3.065659e-01
35	79	0.000000e+00
35	80	0.000000e+00
35	81	1.774499e-01
35	82	4.125600e-01
35	83	5.059197e-01
35	84	5.734716e-01
35	85	6.262688e-01
35	86	6.418065e-01
35	87	5.332617e-01
35	88	2.045086e-01
35	89	0.000000e+00
35	90	0.000000e+00
35	91	0.000000e+00
36	0	0.000000e+00
36	1	6.735566e-01
36	2	9.255269e-01
36	3	9.704141e-01
36	4	9.207996e-01
36	5	9.224217e-01
36	6	9.797297e-01
36	7	9.036478e-01
36	8	7.374951e-01
36	9	0.000000e+00
36	10	0.000000e+00
36	11	6.752293e-01
36	12	9.270473e-01
36	13	9.674990e-01
36	14	9.209795e-01
36	15	9.224545e-01
36	16	9.762000e-01
36	17	9.006108e-01
36	18	7.141582e-01
36	19	0.000000e+00
36	20	0.000000e+00
36	21	6.670680e-01
36	22	9.225471e-01
36	23	9.704894e-01
36	24	9.200409e-01
36	25	9.221268e-01
36	26	9.803586e-01
36	27	8.999928e-01
36	28	7.291145e-01
36	29	0.000000e+00
36	30	0.000000e+00
36	31	6.216447e-01
36	32	9.020279e-01
36	33	9.653863e-01
36	34	9.147217e-01
36	35	9.173459e-01
36	36	1.000000e+00
36	37	8.868366e-01
36	38	6.763824e-01
36	39	0.000000e+00
36	40	0.000000e+00
36	41	6.756761e-01
36	42	9.252766e-01
36	43	9.705952e-01
36	44	9.210082e-01
36	45	9.227688e-01
36	46	9.804370e-01
36	47	9.019362e-01
36	48	7.355788e-01
36	49	0.000000e+00
36	50	0.000000e+00
36	51	2.873861e-01
36	52	4.465619e-01
36	53	5.444123e-01
36	54	5.847389e-01
36	55	6.493127e-01
36	56	4.903261e-01
36	57	3.406291e-01
36	58	1.461066e-01
36	59	0.000000e+00
36	60	0.000000e+00
36	61	1.989871e-01
36	62	1.906005e-01
36	63	4.013650e-01
36	64	6.395216e-01
36	65	6.020602e-01
36	66	5.368234e-01
36	67	2.544825e-01
36	68	8.492602e-02
36	69	0.000000e+00
36	70	0.000000e+00
36	71	3.846652e-01
36	72	5.194154e-01
36	73	6.189100e-01
36	74	6.479647e-01
36	75	5.448163e-01
36	76	6.899890e-01
36	77	6.415467e-01
36	78	3.609295e-01
36	79	0.000000e+00
36	80	0.000000e+00
36	81	1.622720e-01
36	82	4.641006e-01
36	83	5.631733e-01
36	84	5.867216e-01
36	85	6.158982e-01
36	86	6.587801e-01
36	87	5.067654e-01
36	88	1.628419e-01
36	89	0.000000e+00
36	90	0.000000e+00
36	91	0.000000e+00
37	0	0.000000e+00
37	1	7.772391e-01
37	2	9.350387e-01
37	3	8.834817e-01
37	4	7.657439e-01
37	5	7.613730e-01
37	6	8.881709e-01
37	7	9.528490e-01
37	8	7.887635e-01
37	9	0.000000e+00
37	10	0.000000e+00
37	11	7.611480e-01
37	12	9.282151e-01
37	13	8.802290e-01
37	14	7.673227e-01
37	15	7.630744e-01
37	16	8.833140e-01
37	17	9.453466e-01
37	18	7.445488e-01
37	19	0.000000e+00
37	20	0.000000e+00
37	21	7.761049e-01
37	22	9.361005e-01
37	23	8.837590e-01
37	24	7.638544e-01
37	25	7.601853e-01
37	26	8.890569e-01
37	27	9.527870e-01
37	28	7.872263e-01
37	29	0.000000e+00
37	30	0.000000e+00
37	31	7.399062e-01
37	32	9.254797e-01
37	33	8.800669e-01
37	34	7.576960e-01
37	35	7.542844e-01
37	36	8.868366e-01
37	37	1.000000e+00
37	38	7.492574e-01
37	39	0.000000e+00
37	40	0.000000e+00
37	41	7.798888e-01
37	42	9.367064e-01
37	43	8.839431e-01
37	44	7.652023e-01
37	45	7.611389e-01
37	46	8.886134e-01
37	47	9.533490e-01
37	48	7.885444e-01
37	49	0.000000e+00
37	50	0.000000e+00
37	51	2.900135e-01
37	52	4.748277e-01
37	53	5.339538e-01
37	54	5.453761e-01
37	55	5.755165e-01
37	56	4.649243e-01
37	57	2.845199e-01
37	58	1.240191e-01
37	59	0.000000e+00
37	60	0.000000e+00
37	61	1.561782e-01
37	62	2.019669e-01
37	63	4.058998e-01
37	64	5.682212e-01
37	65	5.438435e-01
37	66	4.832489e-01
37	67	2.029078e-01
37	68	5.099473e-02
37	69	0.000000e+00
37	70	0.000000e+00
37	71	3.662092e-01
37	72	5.590022e-01
37	73	6.348221e-01
37	74	6.671928e-01
37	75	5.687589e-01
37	76	6.822433e-01
37	77	6.200627e-01
37	78	3.593622e-01
37	79	0.000000e+00
37	80	0.000000e+00
37	81	1.517255e-01
37	82	4.781591e-01
37	83	6.179957e-01
37	84	6.183993e-01
37	85	6.358277e-01
37	86	6.288092e-01
37	87	4.226233e-01
37	88	1.243789e-01
37	89	0.000000e+00
37	90	0.000000e+00
37	91	0.000000e+00
38	0	0.000000e+00
38	1	7.049469e-01
38	2	7.477826e-01
38	3	6.462814e-01
38	4	5.720253e-01
38	5	5.704633e-01
38	6	6.701570e-01
38	7	7.484111e-01
38	8	7.720718e-01
38	9	0.000000e+00
38	10	0.000000e+00
38	11	6.859371e-01
38	12	7.392040e-01
38	13	6.424365e-01
38	14	5.698289e-01
38	15	5.696981e-01
38	16	6.630962e-01
38	17	7.380817e-01
38	18	7.259304e-01
38	19	0.000000e+00
38	20	0.000000e+00
38	21	7.024025e-01
38	22	7.490538e-01
38	23	6.473950e-01
38	24	5.731523e-01
38	25	5.711439e-01
38	26	6.741159e-01
38	27	7.520542e-01
38	28	7.709077e-01
38	29	0.000000e+00
38	30	0.000000e+00
38	31	6.740944e-01
38	32	7.440872e-01
38	33	6.459189e-01
38	34	5.723590e-01
38	35	5.689234e-01
38	36	6.763824e-01
38	37	7.492574e-01
38	38	1.000000e+00
38	39	0.000000e+00
38	40	0.000000e+00
38	41	7.047822e-01
38	42	7.487794e-01
38	43	6.468158e-01
38	44	5.729363e-01
38	45	5.711445e-01
38	46	6.725901e-01
38	47	7.508975e-01
38	48	7.710007e-01
38	49	0.000000e+00
38	50	0.000000e+00
38	51	2.319554e-01
38	52	3.466832e-01
38	53	4.143080e-01
38	54	4.225137e-01
38	55	4.602150e-01
38	56	3.230650e-01
38	57	1.843721e-01
38	58	1.156265e-01
38	59	0.000000e+00
38	60	0.000000e+00
38	61	1.210927e-01
38	62	1.423213e-01
38	63	2.697149e-01
38	64	4.132199e-01
38	65	4.188693e-01
38	66	3.504178e-01
38	67	1.524389e-01
38	68	2.094300e-02
38	69	0.000000e+00
38	70	0.000000e+00
38	71	2.981658e-01
38	72	4.049866e-01
38	73	4.757942e-01
38	74	5.435324e-01
38	75	4.571480e-01
38	76	5.597303e-01
38	77	4.595662e-01
38	78	2.926646e-01
38	79	0.000000e+00
38	80	0.000000e+00
38	81	1.374435e-01
38	82	2.715451e-01
38	83	4.217340e-01
38	84	4.555414e-01
38	85	4.648287e-01
38	86	4.675742e-01
38	87	3.888460e-01
38	88	1.735760e-01
38	89	0.000000e+00
38	90	0.000000e+00
38	91	0.000000e+00
39	0	0.000000e+00
39	1	0.000000e+00
39	2	0.000000e+00
39	3	0.000000e+00
39	4	0.000000e+00
39	5	0.000000e+00
39	6	0.000000e+00
39	7	0.000000e+00
39	8	0.000000e+00
39	9	0.000000e+00
39	10	0.000000e+00
39	11	0.000000e+00
39	12	0.000000e+00
39	13	0.000000e+00
39	14	0.000000e+00
39	15	0.000000e+00
39	16	0.000000e+00
39	17	0.000000e+00
39	18	0.000000e+00
39	19	0.000000e+00
39	20	0.000000e+00
39	21	0.000000e+00
39	22	0.000000e+00
39	23	0.000000e+00
39	24	0.000000e+00
39	25	0.000000e+00
39	26	0.000000e+00
39	27	0.000000e+00
39	28	0.000000e+00
39	29	0.000000e+00
39	30	0.000000e+00
39	31	0.000000e+00
39	32	0.000000e+00
39	33	0.000000e+00
39	34	0.000000e+00
39	35	0.000000e+00
39	36	0.000000e+00
39	37	0.000000e+00
39	38	0.000000e+00
39	39	0.000000e+00
39	40	0.000000e+00
39	41	0.000000e+00
39	42	0.000000e+00
39	43	0.000000e+00
39	44	0.000000e+00
39	45	0.000000e+00
39	46	0.000000e+00
39	47	0.000000e+00
39	48	0.000000e+00
39	49	0.000000e+00
39	50	0.000000e+00
39	51	0.000000e+00
39	52	0.000000e+00
39	53	0.000000e+00
39	54	0.000000e+00
39	55	0.000000e+00
39	56	0.000000e+00
39	57	0.000000e+00
39	58	0.000000e+00
39	59	0.000000e+00
39	60	0.000000e+00
39	61	0.000000e+00
39	62	0.000000e+00
39	63	0.000000e+00
39	64	0.000000e+00
39	65	0.000000e+00
39	66	0.000000e+00
39	67	0.000000e+00
39	68	0.000000e+00
39	69	0.000000e+00
39	70	0.000000e+00
39	71	0.000000e+00
39	72	0.000000e+00
39	73	0.000000e+00
39	74	0.000000e+00
39	75	0.000000e+00
39	76	0.000000e+00
39	77	0.000000e+00
39	78	0.000000e+00
39	79	0.000000e+00
39	80	0.000000e+00
39	81	0.000000e+00
39	82	0.000000e+00
39	83	0.000000e+00
39	84	0.000000e+00
39	85	0.000000e+00
39	86	0.000000e+00
39	87	0.000000e+00
39	88	0.000000e+00
39	89	0.000000e+00
39	90	0.000000e+00
39	91	0.000000e+00
40	0	0.000000e+00
40	1	0.000000e+00
40	2	0.000000e+00
40	3	0.000000e+00
40	4	0.000000e+00
40	5	0.000000e+00
40	6	0.000000e+00
40	7	0.000000e+00
40	8	0.000000e+00
40	9	0.000000e+00
40	10	0.000000e+00
40	11	0.000000e+00
40	12	0.000000e+00
40	13	0.000000e+00
40	14	0.000000e+00
40	15	0.000000e+00
40	16	0.000000e+00
40	17	0.000000e+00
40	18	0.000000e+00
40	19	0.000000e+00
40	20	0.000000e+00
40	21	0.000000e+00
40	22	0.000000e+00
40	23	0.000000e+00
40	24	0.000000e+00
40	25	0.000000e+00
40	26	0.000000e+00
40	27	0.000000e+00
40	28	0.000000e+00
40	29	0.000000e+00
40	30	0.000000e+00
40	31	0.000000e+00
40	32	0.000000e+00
40	33	0.000000e+00
40	34	0.000000e+00
40	35	0.000000e+00
40	36	0.000000e+00
40	37	0.000000e+00
40	38	0.000000e+00
40	39	0.000000e+00
40	40	0.000000e+00
40	41	0.000000e+00
40	42	0.000000e+00
40	43	0.000000e+00
40	44	0.000000e+00
40	45	0.000000e+00
40	46	0.000000e+00
40	47	0.000000e+00
40	48	0.000000e+00
40	49	0.000000e+00
40	50	0.000000e+00
40	51	0.000000e+00
40	52	0.000000e+00
40	53	0.000000e+00
40	54	0.000000e+00
40	55	0.000000e+00
40	56	0.000000e+00
40	57	0.000000e+00
40	58	0.000000e+00
40	59	0.000000e+00
40	60	0.000000e+00
40	61	0.000000e+00
40	62	0.000000e+00
40	63	0.000000e+00
40	64	0.000000e+00
40	65	0.000000e+00
40	66	0.000000e+00
40	67	0.000000e+00
40	68	0.000000e+00
40	69	0.000000e+00
40	70	0.000000e+00
40	71	0.000000e+00
40	72	0.000000e+00
40	73	0.000000e+00
40	74	0.000000e+00
40	75	0.000000e+00
40	76	0.000000e+00
40	77	0.000000e+00
40	78	0.000000e+00
40	79	0.000000e+00
40	80	0.000000e+00
40	81	0.000000e+00
40	82	0.000000e+00
40	83	0.000000e+00
40	84	0.000000e+00
40	85	0.000000e+00
40	86	0.000000e+00
40	87	0.000000e+00
40	88	0.000000e+00
40	89	0.000000e+00
40	90	0.000000e+00
40	91	0.000000e+00
41	0	0.000000e+00
41	1	8.734784e-01
41	2	7.856168e-01
41	3	6.647795e-01
41	4	5.671319e-01
41	5	5.678606e-01
41	6	6.722904e-01
41	7	7.865361e-01
41	8	7.372761e-01
41	9	0.000000e+00
41	10	0.000000e+00
41	11	8.528208e-01
41	12	7.730421e-01
41	13	6.599590e-01
41	14	5.662314e-01
41	15	5.678653e-01
41	16	6.662751e-01
41	17	7.803308e-01
41	18	6.878299e-01
41	19	0.000000e+00
41	20	0.000000e+00
41	21	8.677740e-01
41	22	7.897650e-01
41	23	6.651580e-01
41	24	5.667872e-01
41	25	5.679702e-01
41	26	6.745636e-01
41	27	7.880847e-01
41	28	7.338394e-01
41	29	0.000000e+00
41	30	0.000000e+00
41	31	8.276060e-01
41	32	7.884421e-01
41	33	6.646590e-01
41	34	5.645310e-01
41	35	5.651354e-01
41	36	6.756761e-01
41	37	7.798888e-01
41	38	7.047822e-01
41	39	0.000000e+00
41	40	0.000000e+00
41	41	1.000000e+00
41	42	7.881937e-01
41	43	6.647843e-01
41	44	5.671974e-01
41	45	5.683092e-01
41	46	6.735116e-01
41	47	7.883793e-01
41	48	7.336480e-01
41	49	0.000000e+00
41	50	0.000000e+00
41	51	2.539187e-01
41	52	3.447364e-01
41	53	4.092487e-01
41	54	4.445485e-01
41	55	4.788787e-01
41	56	4.301763e-01
41	57	3.113581e-01
41	58	1.536169e-01
41	59	0.000000e+00
41	60	0.000000e+00
41	61	1.426015e-01
41	62	1.908077e-01
41	63	3.599680e-01
41	64	4.222839e-01
41	65	4.507445e-01
41	66	3.964980e-01
41	67	1.740568e-01
41	68	2.375549e-02
41	69	0.000000e+00
41	70	0.000000e+00
41	71	3.288264e-01
41	72	4.502022e-01
41	73	4.865220e-01
41	74	5.664582e-01
41	75	4.740261e-01
41	76	5.891142e-01
41	77	4.838174e-01
41	78	2.904146e-01
41	79	0.000000e+00
41	80	0.000000e+00
41	81	1.214426e-01
41	82	3.247300e-01
41	83	5.290470e-01
41	84	5.369418e-01
41	85	5.539589e-01
41	86	5.380305e-01
41	87	3.299389e-01
41	88	1.377949e-01
41	89	0.000000e+00
41	90	0.000000e+00
41	91	0.000000e+00
42	0	0.000000e+00
42	1	7.874817e-01
42	2	9.698906e-01
42	3	9.159537e-01
42	4	8.163589e-01
42	5	8.152470e-01
42	6	9.265673e-01
42	7	9.516706e-01
42	8	8.044603e-01
42	9	0.000000e+00
42	10	0.000000e+00
42	11	7.827518e-01
42	12	9.640314e-01
42	13	9.126729e-01
42	14	8.177730e-01
42	15	8.165822e-01
42	16	9.222334e-01
42	17	9.473511e-01
42	18	7.699178e-01
42	19	0.000000e+00
42	20	0.000000e+00
42	21	7.807548e-01
42	22	9.686857e-01
42	23	9.160802e-01
42	24	8.147478e-01
42	25	8.144009e-01
42	26	9.280783e-01
42	27	9.498461e-01
42	28	7.977771e-01
42	29	0.000000e+00
42	30	0.000000e+00
42	31	7.317566e-01
42	32	9.553679e-01
42	33	9.119952e-01
42	34	8.086104e-01
42	35	8.086975e-01
42	36	9.252766e-01
42	37	9.367064e-01
42	38	7.487794e-01
42	39	0.000000e+00
42	40	0.000000e+00
42	41	7.881937e-01
42	42	1.000000e+00
42	43	9.161740e-01
42	44	8.160989e-01
42	45	8.152667e-01
42	46	9.277358e-01
42	47	9.512005e-01
42	48	8.023704e-01
42	49	0.000000e+00
42	50	0.000000e+00
42	51	2.973980e-01
42	52	4.548859e-01
42	53	5.377785e-01
42	54	5.552823e-01
42	55	6.035857e-01
42	56	4.735049e-01
42	57	2.868823e-01
42	58	1.490757e-01
42	59	0.000000e+00
42	60	0.000000e+00
42	61	1.679108e-01
42	62	1.872376e-01
42	63	4.161890e-01
42	64	5.780466e-01
42	65	5.515547e-01
42	66	4.973351e-01
42	67	2.103956e-01
42	68	5.747907e-02
42	69	0.000000e+00
42	70	0.000000e+00
42	71	3.741650e-01
42	72	5.555372e-01
42	73	6.364944e-01
42	74	6.591588e-01
42	75	5.406888e-01
42	76	7.007757e-01
42	77	6.296158e-01
42	78	3.745439e-01
42	79	0.000000e+00
42	80	0.000000e+00
42	81	1.560825e-01
42	82	4.628358e-01
42	83	6.026507e-01
42	84	6.054738e-01
42	85	6.260133e-01
42	86	6.415420e-01
42	87	4.235212e-01
42	88	1.186913e-01
42	89	0.000000e+00
42	90	0.000000e+00
42	91	0.000000e+00
43	0	0.000000e+00
43	1	6.613355e-01
43	2	9.155945e-01
43	3	9.858509e-01
43	4	9.205100e-01
43	5	9.217718e-01
43	6	9.764940e-01
43	7	9.045567e-01
43	8	7.009239e-01
43	9	0.000000e+00
43	10	0.000000e+00
43	11	6.639923e-01
43	12	9.173412e-01
43	13	9.836649e-01
43	14	9.225892e-01
43	15	9.229057e-01
43	16	9.738253e-01
43	17	9.036625e-01
43	18	6.764056e-01
43	19	0.000000e+00
43	20	0.000000e+00
43	21	6.564662e-01
43	22	9.135572e-01
43	23	9.859121e-01
43	24	9.186880e-01
43	25	9.208244e-01
43	26	9.759109e-01
43	27	8.996127e-01
43	28	6.942032e-01
43	29	0.000000e+00
43	30	0.000000e+00
43	31	6.110364e-01
43	32	8.932258e-01
43	33	9.802336e-01
43	34	9.111976e-01
43	35	9.148348e-01
43	36	9.705952e-01
43	37	8.839431e-01
43	38	6.468158e-01
43	39	0.000000e+00
43	40	0.000000e+00
43	41	6.647843e-01
43	42	9.161740e-01
43	43	1.000000e+00
43	44	9.202071e-01
43	45	9.217817e-01
43	46	9.762566e-01
43	47	9.022316e-01
43	48	6.997772e-01
43	49	0.000000e+00
43	50	0.000000e+00
43	51	2.950851e-01
43	52	4.591029e-01
43	53	5.556485e-01
43	54	6.025884e-01
43	55	6.568131e-01
43	56	5.181580e-01
43	57	3.573625e-01
43	58	1.384657e-01
43	59	0.000000e+00
43	60	0.000000e+00
43	61	2.103788e-01
43	62	1.874588e-01
43	63	4.149597e-01
43	64	6.445064e-01
43	65	6.011324e-01
43	66	5.512014e-01
43	67	2.552100e-01
43	68	8.214948e-02
43	69	0.000000e+00
43	70	0.000000e+00
43	71	3.783727e-01
43	72	5.392614e-01
43	73	6.444525e-01
43	74	6.670278e-01
43	75	5.624795e-01
43	76	6.879102e-01
43	77	6.486245e-01
43	78	3.426934e-01
43	79	0.000000e+00
43	80	0.000000e+00
43	81	1.531815e-01
43	82	5.039270e-01
43	83	6.018827e-01
43	84	6.123444e-01
43	85	6.577154e-01
43	86	6.978341e-01
43	87	4.905096e-01
43	88	1.523543e-01
43	89	0.000000e+00
43	90	0.000000e+00
43	91	0.000000e+00
44	0	0.000000e+00
44	1	5.662118e-01
44	2	8.157305e-01
44	3	9.196669e-01
44	4	9.925303e-01
44	5	9.914704e-01
44	6	9.242121e-01
44	7	7.817717e-01
44	8	6.425808e-01
44	9	0.000000e+00
44	10	0.000000e+00
44	11	5.764582e-01
44	12	8.200369e-01
44	13	9.168481e-01
44	14	9.911906e-01
44	15	9.904594e-01
44	16	9.210130e-01
44	17	7.804125e-01
44	18	6.365982e-01
44	19	0.000000e+00
44	20	0.000000e+00
44	21	5.570138e-01
44	22	8.132824e-01
44	23	9.201808e-01
44	24	9.932926e-01
44	25	9.920216e-01
44	26	9.249058e-01
44	27	7.778071e-01
44	28	6.315284e-01
44	29	0.000000e+00
44	30	0.000000e+00
44	31	5.109987e-01
44	32	7.920644e-01
44	33	9.153279e-01
44	34	9.893806e-01
44	35	9.880977e-01
44	36	9.210082e-01
44	37	7.652023e-01
44	38	5.729363e-01
44	39	0.000000e+00
44	40	0.000000e+00
44	41	5.671974e-01
44	42	8.160989e-01
44	43	9.202071e-01
44	44	1.000000e+00
44	45	9.923722e-01
44	46	9.250665e-01
44	47	7.797979e-01
44	48	6.405618e-01
44	49	0.000000e+00
44	50	0.000000e+00
44	51	2.731991e-01
44	52	4.229547e-01
44	53	5.262570e-01
44	54	6.441255e-01
44	55	6.970498e-01
44	56	4.777636e-01
44	57	3.688043e-01
44	58	1.772755e-01
44	59	0.000000e+00
44	60	0.000000e+00
44	61	2.022015e-01
44	62	1.895332e-01
44	63	3.603322e-01
44	64	6.965924e-01
44	65	6.728150e-01
44	66	5.246858e-01
44	67	2.797472e-01
44	68	9.613057e-02
44	69	0.000000e+00
44	70	0.000000e+00
44	71	4.054510e-01
44	72	4.729297e-01
44	73	5.447617e-01
44	74	6.375979e-01
44	75	5.777925e-01
44	76	6.601651e-01
44	77	6.163967e-01
44	78	3.158044e-01
44	79	0.000000e+00
44	80	0.000000e+00
44	81	1.842836e-01
44	82	4.346159e-01
44	83	5.211014e-01
44	84	5.937950e-01
44	85	6.413203e-01
44	86	6.405375e-01
44	87	5.333726e-01
44	88	2.040217e-01
44	89	0.000000e+00
44	90	0.000000e+00
44	91	0.000000e+00
45	0	0.000000e+00
45	1	5.674096e-01
45	2	8.150785e-01
45	3	9.212498e-01
45	4	9.912706e-01
45	5	9.925887e-01
45	6	9.261279e-01
45	7	7.780788e-01
45	8	6.412122e-01
45	9	0.000000e+00
45	10	0.000000e+00
45	11	5.779950e-01
45	12	8.197951e-01
45	13	9.183464e-01
45	14	9.898311e-01
45	15	9.913495e-01
45	16	9.230701e-01
45	17	7.770198e-01
45	18	6.355281e-01
45	19	0.000000e+00
45	20	0.000000e+00
45	21	5.578946e-01
45	22	8.123376e-01
45	23	9.218105e-01
45	24	9.921155e-01
45	25	9.932879e-01
45	26	9.267899e-01
45	27	7.739486e-01
45	28	6.298764e-01
45	29	0.000000e+00
45	30	0.000000e+00
45	31	5.115148e-01
45	32	7.905565e-01
45	33	9.170383e-01
45	34	9.883312e-01
45	35	9.896129e-01
45	36	9.227688e-01
45	37	7.611389e-01
45	38	5.711445e-01
45	39	0.000000e+00
45	40	0.000000e+00
45	41	5.683092e-01
45	42	8.152667e-01
45	43	9.217817e-01
45	44	9.923722e-01
45	45	1.000000e+00
45	46	9.270035e-01
45	47	7.760519e-01
45	48	6.390397e-01
45	49	0.000000e+00
45	50	0.000000e+00
45	51	2.723640e-01
45	52	4.117900e-01
45	53	5.223041e-01
45	54	6.366597e-01
45	55	6.929420e-01
45	56	4.805370e-01
45	57	3.751639e-01
45	58	1.808949e-01
45	59	0.000000e+00
45	60	0.000000e+00
45	61	2.081494e-01
45	62	1.884721e-01
45	63	3.619367e-01
45	64	6.915425e-01
45	65	6.674249e-01
45	66	5.230911e-01
45	67	2.787720e-01
45	68	9.665585e-02
45	69	0.000000e+00
45	70	0.000000e+00
45	71	4.031316e-01
45	72	4.634721e-01
45	73	5.415585e-01
45	74	6.300507e-01
45	75	5.659917e-01
45	76	6.576326e-01
45	77	6.129283e-01
45	78	3.131900e-01
45	79	0.000000e+00
45	80	0.000000e+00
45	81	1.810968e-01
45	82	4.278866e-01
45	83	5.182228e-01
45	84	5.857055e-01
45	85	6.347684e-01
45	86	6.441302e-01
45	87	5.365332e-01
45	88	2.044782e-01
45	89	0.000000e+00
45	90	0.000000e+00
45	91	0.000000e+00
46	0	0.000000e+00
46	1	6.713382e-01
46	2	9.281600e-01
46	3	9.762699e-01
46	4	9.251586e-01
46	5	9.269567e-01
46	6	9.857582e-01
46	7	9.067838e-01
46	8	7.333578e-01
46	9	0.000000e+00
46	10	0.000000e+00
46	11	6.744099e-01
46	12	9.308556e-01
46	13	9.742076e-01
46	14	9.267841e-01
46	15	9.282293e-01
46	16	9.834368e-01
46	17	9.045796e-01
46	18	7.102577e-01
46	19	0.000000e+00
46	20	0.000000e+00
46	21	6.645536e-01
46	22	9.246664e-01
46	23	9.759055e-01
46	24	9.236834e-01
46	25	9.260101e-01
46	26	9.858294e-01
46	27	9.026898e-01
46	28	7.251402e-01
46	29	0.000000e+00
46	30	0.000000e+00
46	31	6.178646e-01
46	32	9.028299e-01
46	33	9.698079e-01
46	34	9.167922e-01
46	35	9.198682e-01
46	36	9.804370e-01
46	37	8.886134e-01
46	38	6.725901e-01
46	39	0.000000e+00
46	40	0.000000e+00
46	41	6.735116e-01
46	42	9.277358e-01
46	43	9.762566e-01
46	44	9.250665e-01
46	45	9.270035e-01
46	46	1.000000e+00
46	47	9.048709e-01
46	48	7.315796e-01
46	49	0.000000e+00
46	50	0.000000e+00
46	51	2.863448e-01
46	52	4.530058e-01
46	53	5.484636e-01
46	54	5.874677e-01
46	55	6.535996e-01
46	56	4.982699e-01
46	57	3.498995e-01
46	58	1.512296e-01
46	59	0.000000e+00
46	60	0.000000e+00
46	61	1.998606e-01
46	62	1.949544e-01
46	63	4.063583e-01
46	64	6.411874e-01
46	65	6.038247e-01
46	66	5.435966e-01
46	67	2.595716e-01
46	68	8.599513e-02
46	69	0.000000e+00
46	70	0.000000e+00
46	71	3.842289e-01
46	72	5.251577e-01
46	73	6.250693e-01
46	74	6.501783e-01
46	75	5.488860e-01
46	76	6.946318e-01
46	77	6.480316e-01
46	78	3.669315e-01
46	79	0.000000e+00
46	80	0.000000e+00
46	81	1.621221e-01
46	82	4.750774e-01
46	83	5.728484e-01
46	84	5.942175e-01
46	85	6.193853e-01
46	86	6.616330e-01
46	87	5.117260e-01
46	88	1.630185e-01
46	89	0.000000e+00
46	90	0.000000e+00
46	91	0.000000e+00
47	0	0.000000e+00
47	1	7.856501e-01
47	2	9.498042e-01
47	3	9.018354e-01
47	4	7.805533e-01
47	5	7.764676e-01
47	6	9.045789e-01
47	7	9.666627e-01
47	8	7.922508e-01
47	9	0.000000e+00
47	10	0.000000e+00
47	11	7.719073e-01
47	12	9.438020e-01
47	13	8.991820e-01
47	14	7.833793e-01
47	15	7.793500e-01
47	16	9.004892e-01
47	17	9.611276e-01
47	18	7.489882e-01
47	19	0.000000e+00
47	20	0.000000e+00
47	21	7.839246e-01
47	22	9.502913e-01
47	23	9.018666e-01
47	24	7.780774e-01
47	25	7.747755e-01
47	26	9.050926e-01
47	27	9.655079e-01
47	28	7.901758e-01
47	29	0.000000e+00
47	30	0.000000e+00
47	31	7.446927e-01
47	32	9.383619e-01
47	33	8.974066e-01
47	34	7.705096e-01
47	35	7.675674e-01
47	36	9.019362e-01
47	37	9.533490e-01
47	38	7.508975e-01
47	39	0.000000e+00
47	40	0.000000e+00
47	41	7.883793e-01
47	42	9.512005e-01
47	43	9.022316e-01
47	44	7.797979e-01
47	45	7.760519e-01
47	46	9.048709e-01
47	47	1.000000e+00
47	48	7.919259e-01
47	49	0.000000e+00
47	50	0.000000e+00
47	51	2.957592e-01
47	52	4.825879e-01
47	53	5.423831e-01
47	54	5.544589e-01
47	55	5.873254e-01
47	56	4.776872e-01
47	57	2.947271e-01
47	58	1.314244e-01
47	59	0.000000e+00
47	60	0.000000e+00
47	61	1.595350e-01
47	62	2.027431e-01
47	63	4.191983e-01
47	64	5.783118e-01
47	65	5.515176e-01
47	66	4.984071e-01
47	67	2.099175e-01
47	68	5.182287e-02
47	69	0.000000e+00
47	70	0.000000e+00
47	71	3.703809e-01
47	72	5.717508e-01
47	73	6.473844e-01
47	74	6.727930e-01
47	75	5.714974e-01
47	76	6.924552e-01
47	77	6.349537e-01
47	78	3.685309e-01
47	79	0.000000e+00
47	80	0.000000e+00
47	81	1.516097e-01
47	82	4.960440e-01
47	83	6.330532e-01
47	84	6.290877e-01
47	85	6.480548e-01
47	86	6.417163e-01
47	87	4.203485e-01
47	88	1.162380e-01
47	89	0.000000e+00
47	90	0.000000e+00
47	91	0.000000e+00
48	0	0.000000e+00
48	1	7.348338e-01
48	2	8.015434e-01
48	3	6.991876e-01
48	4	6.395994e-01
48	5	6.386740e-01
48	6	7.287280e-01
48	7	7.899566e-01
48	8	8.413964e-01
48	9	0.000000e+00
48	10	0.000000e+00
48	11	7.219547e-01
48	12	7.912404e-01
48	13	6.962931e-01
48	14	6.375241e-01
48	15	6.389650e-01
48	16	7.212910e-01
48	17	7.803716e-01
48	18	8.106451e-01
48	19	0.000000e+00
48	20	0.000000e+00
48	21	7.288384e-01
48	22	8.028397e-01
48	23	7.001541e-01
48	24	6.407109e-01
48	25	6.386139e-01
48	26	7.331613e-01
48	27	7.928576e-01
48	28	8.301383e-01
48	29	0.000000e+00
48	30	0.000000e+00
48	31	6.926827e-01
48	32	7.986565e-01
48	33	6.971414e-01
48	34	6.395173e-01
48	35	6.349534e-01
48	36	7.355788e-01
48	37	7.885444e-01
48	38	7.710007e-01
48	39	0.000000e+00
48	40	0.000000e+00
48	41	7.336480e-01
48	42	8.023704e-01
48	43	6.997772e-01
48	44	6.405618e-01
48	45	6.390397e-01
48	46	7.315796e-01
48	47	7.919259e-01
48	48	1.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	2.724100e-01
48	52	3.663005e-01
48	53	4.458498e-01
48	54	4.595803e-01
48	55	5.124981e-01
48	56	3.330576e-01
48	57	1.883578e-01
48	58	1.490746e-01
48	59	0.000000e+00
48	60	0.000000e+00
48	61	1.217073e-01
48	62	1.548402e-01
48	63	2.804048e-01
48	64	4.628405e-01
48	65	4.658591e-01
48	66	4.009463e-01
48	67	2.000942e-01
48	68	2.535171e-02
48	69	0.000000e+00
48	70	0.000000e+00
48	71	3.548334e-01
48	72	4.549259e-01
48	73	4.961323e-01
48	74	5.673972e-01
48	75	4.798081e-01
48	76	6.182479e-01
48	77	5.361669e-01
48	78	3.245800e-01
48	79	0.000000e+00
48	80	0.000000e+00
48	81	1.709738e-01
48	82	3.251317e-01
48	83	4.516531e-01
48	84	4.899207e-01
48	85	5.035244e-01
48	86	4.856150e-01
48	87	3.993819e-01
48	88	1.890914e-01
48	89	0.000000e+00
48	90	0.000000e+00
48	91	0.000000e+00
49	0	0.000000e+00
49	1	0.000000e+00
49	2	0.000000e+00
49	3	0.000000e+00
49	4	0.000000e+00
49	5	0.000000e+00
49	6	0.000000e+00
49	7	0.000000e+00
49	8	0.000000e+00
49	9	0.000000e+00
49	10	0.000000e+00
49	11	0.000000e+00
49	12	0.000000e+00
49	13	0.000000e+00
49	14	0.000000e+00
49	15	0.000000e+00
49	16	0.000000e+00
49	17	0.000000e+00
49	18	0.000000e+00
49	19	0.000000e+00
49	20	0.000000e+00
49	21	0.000000e+00
49	22	0.000000e+00
49	23	0.000000e+00
49	24	0.000000e+00
49	25	0.000000e+00
49	26	0.000000e+00
49	27	0.000000e+00
49	28	0.000000e+00
49	29	0.000000e+00
49	30	0.000000e+00
49	31	0.000000e+00
49	32	0.000000e+00
49	33	0.000000e+00
49	34	0.000000e+00
49	35	0.000000e+00
49	36	0.000000e+00
49	37	0.000000e+00
49	38	0.000000e+00
49	39	0.000000e+00
49	40	0.000000e+00
49	41	0.000000e+00
49	42	0.000000e+00
49	43	0.000000e+00
49	44	0.000000e+00
49	45	0.000000e+00
49	46	0.000000e+00
49	47	0.000000e+00
49	48	0.000000e+00
49	49	0.000000e+00
49	50	0.000000e+00
49	51	0.000000e+00
49	52	0.000000e+00
49	53	0.000000e+00
49	54	0.000000e+00
49	55	0.000000e+00
49	56	0.000000e+00
49	57	0.000000e+00
49	58	0.000000e+00
49	59	0.000000e+00
49	60	0.000000e+00
49	61	0.000000e+00
49	62	0.000000e+00
49	63	0.000000e+00
49	64	0.000000e+00
49	65	0.000000e+00
49	66	0.000000e+00
49	67	0.000000e+00
49	68	0.000000e+00
49	69	0.000000e+00
49	70	0.000000e+00
49	71	0.000000e+00
49	72	0.000000e+00
49	73	0.000000e+00
49	74	0.000000e+00
49	75	0.000000e+00
49	76	0.000000e+00
49	77	0.000000e+00
49	78	0.000000e+00
49	79	0.000000e+00
49	80	0.000000e+00
49	81	0.000000e+00
49	82	0.000000e+00
49	83	0.000000e+00
49	84	0.000000e+00
49	85	0.000000e+00
49	86	0.000000e+00
49	87	0.000000e+00
49	88	0.000000e+00
49	89	0.000000e+00
49	90	0.000000e+00
49	91	0.000000e+00
50	0	0.000000e+00
50	1	0.000000e+00
50	2	0.000000e+00
50	3	0.000000e+00
50	4	0.000000e+00
50	5	0.000000e+00
50	6	0.000000e+00
50	7	0.000000e+00
50	8	0.000000e+00
50	9	0.000000e+00
50	10	0.000000e+00
50	11	0.000000e+00
50	12	0.000000e+00
50	13	0.000000e+00
50	14	0.000000e+00
50	15	0.000000e+00
50	16	0.000000e+00
50	17	0.000000e+00
50	18	0.000000e+00
50	19	0.000000e+00
50	20	0.000000e+00
50	21	0.000000e+00
50	22	0.000000e+00
50	23	0.000000e+00
50	24	0.000000e+00
50	25	0.000000e+00
50	26	0.000000e+00
50	27	0.000000e+00
50	28	0.000000e+00
50	29	0.000000e+00
50	30	0.000000e+00
50	31	0.000000e+00
50	32	0.000000e+00
50	33	0.000000e+00
50	34	0.000000e+00
50	35	0.000000e+00
50	36	0.000000e+00
50	37	0.000000e+00
50	38	0.000000e+00
50	39	0.000000e+00
50	40	0.000000e+00
50	41	0.000000e+00
50	42	0.000000e+00
50	43	0.000000e+00
50	44	0.000000e+00
50	45	0.000000e+00
50	46	0.000000e+00
50	47	0.000000e+00
50	48	0.000000e+00
50	49	0.000000e+00
50	50	0.000000e+00
50	51	0.000000e+00
50	52	0.000000e+00
50	53	0.000000e+00
50	54	0.000000e+00
50	55	0.000000e+00
50	56	0.000000e+00
50	57	0.000000e+00
50	58	0.000000e+00
50	59	0.000000e+00
50	60	0.000000e+00
50	61	0.000000e+00
50	62	0.000000e+00
50	63	0.000000e+00
50	64	0.000000e+00
50	65	0.000000e+00
50	66	0.000000e+00
50	67	0.000000e+00
50	68	0.000000e+00
50	69	0.000000e+00
50	70	0.000000e+00
50	71	0.000000e+00
50	72	0.000000e+00
50	73	0.000000e+00
50	74	0.000000e+00
50	75	0.000000e+00
50	76	0.000000e+00
50	77	0.000000e+00
50	78	0.000000e+00
50	79	0.000000e+00
50	80	0.000000e+00
50	81	0.000000e+00
50	82	0.000000e+00
50	83	0.000000e+00
50	84	0.000000e+00
50	85	0.000000e+00
50	86	0.000000e+00
50	87	0.000000e+00
50	88	0.000000e+00
50	89	0.000000e+00
50	90	0.000000e+00
50	91	0.000000e+00
51	0	0.000000e+00
51	1	2.533801e-01
51	2	2.961305e-01
51	3	2.946420e-01
51	4	2.736583e-01
51	5	2.729197e-01
51	6	2.865009e-01
51	7	2.966078e-01
51	8	2.763789e-01
51	9	0.000000e+00
51	10	0.000000e+00
51	11	2.519795e-01
51	12	2.920462e-01
51	13	2.940321e-01
51	14	2.740452e-01
51	15	2.738045e-01
51	16	2.835246e-01
51	17	2.960447e-01
51	18	2.814835e-01
51	19	0.000000e+00
51	20	0.000000e+00
51	21	2.512570e-01
51	22	2.977957e-01
51	23	2.948549e-01
51	24	2.727938e-01
51	25	2.717667e-01
51	26	2.868537e-01
51	27	2.950925e-01
51	28	2.657153e-01
51	29	0.000000e+00
51	30	0.000000e+00
51	31	2.359078e-01
51	32	2.967065e-01
51	33	2.931119e-01
51	34	2.705489e-01
51	35	2.692402e-01
51	36	2.873861e-01
51	37	2.900135e-01
51	38	2.319554e-01
51	39	0.000000e+00
51	40	0.000000e+00
51	41	2.539187e-01
51	42	2.973980e-01
51	43	2.950851e-01
51	44	2.731991e-01
51	45	2.723640e-01
51	46	2.863448e-01
51	47	2.957592e-01
51	48	2.724100e-01
51	49	0.000000e+00
51	50	0.000000e+00
51	51	1.000000e+00
51	52	1.831456e-01
51	53	2.313849e-01
51	54	2.580566e-01
51	55	2.689644e-01
51	56	1.891865e-01
51	57	1.154090e-01
51	58	9.546837e-02
51	59	0.000000e+00
51	60	0.000000e+00
51	61	5.832054e-02
51	62	7.913183e-02
51	63	1.601507e-01
51	64	2.483503e-01
51	65	2.337419e-01
51	66	2.248133e-01
51	67	1.409328e-01
51	68	1.997777e-02
51	69	0.000000e+00
51	70	0.000000e+00
51	71	1.810763e-01
51	72	2.281679e-01
51	73	2.204185e-01
51	74	2.398569e-01
51	75	2.066996e-01
51	76	2.650411e-01
51	77	2.658318e-01
51	78	1.088201e-01
51	79	0.000000e+00
51	80	0.000000e+00
51	81	9.274460e-02
51	82	2.205854e-01
51	83	2.445281e-01
51	84	2.168357e-01
51	85	2.433805e-01
51	86	2.219012e-01
51	87	1.165556e-01
51	88	4.909741e-02
51	89	0.000000e+00
51	90	0.000000e+00
51	91	0.000000e+00
52	0	0.000000e+00
52	1	3.437647e-01
52	2	4.528071e-01
52	3	4.594642e-01
52	4	4.255281e-01
52	5	4.145423e-01
52	6	4.550808e-01
52	7	4.834763e-01
52	8	3.608521e-01
52	9	0.000000e+00
52	10	0.000000e+00
52	11	3.334253e-01
52	12	4.523379e-01
52	13	4.600718e-01
52	14	4.315691e-01
52	15	4.201808e-01
52	16	4.558630e-01
52	17	4.813904e-01
52	18	3.450182e-01
52	19	0.000000e+00
52	20	0.000000e+00
52	21	3.443703e-01
52	22	4.539464e-01
52	23	4.579933e-01
52	24	4.206593e-01
52	25	4.096949e-01
52	26	4.520931e-01
52	27	4.820466e-01
52	28	3.660682e-01
52	29	0.000000e+00
52	30	0.000000e+00
52	31	3.303332e-01
52	32	4.466894e-01
52	33	4.532151e-01
52	34	4.106975e-01
52	35	4.003749e-01
52	36	4.465619e-01
52	37	4.748277e-01
52	38	3.466832e-01
52	39	0.000000e+00
52	40	0.000000e+00
52	41	3.447364e-01
52	42	4.548859e-01
52	43	4.591029e-01
52	44	4.229547e-01
52	45	4.117900e-01
52	46	4.530058e-01
52	47	4.825879e-01
52	48	3.663005e-01
52	49	0.000000e+00
52	50	0.000000e+00
52	51	1.831456e-01
52	52	1.000000e+00
52	53	4.455194e-01
52	54	4.470845e-01
52	55	4.357626e-01
52	56	3.574182e-01
52	57	2.176829e-01
52	58	1.040526e-01
52	59	0.000000e+00
52	60	0.000000e+00
52	61	8.447028e-02
52	62	2.215537e-01
52	63	3.152382e-01
52	64	4.385722e-01
52	65	4.057779e-01
52	66	3.862798e-01
52	67	2.116466e-01
52	68	7.652768e-02
52	69	0.000000e+00
52	70	0.000000e+00
52	71	2.699089e-01
52	72	4.547445e-01
52	73	4.749875e-01
52	74	4.828993e-01
52	75	4.817254e-01
52	76	4.651004e-01
52	77	4.370590e-01
52	78	2.407457e-01
52	79	0.000000e+00
52	80	0.000000e+00
52	81	1.184922e-01
52	82	4.165989e-01
52	83	4.244682e-01
52	84	4.567031e-01
52	85	4.388013e-01
52	86	3.630938e-01
52	87	2.988045e-01
52	88	9.578440e-02
52	89	0.000000e+00
52	90	0.000000e+00
52	91	0.000000e+00
53	0	0.000000e+00
53	1	4.073147e-01
53	2	5.367756e-01
53	3	5.558055e-01
53	4	5.282332e-01
53	5	5.245145e-01
53	6	5.498189e-01
53	7	5.432159e-01
53	8	4.416459e-01
53	9	0.000000e+00
53	10	0.000000e+00
53	11	3.972605e-01
53	12	5.354593e-01
53	13	5.551711e-01
53	14	5.318490e-01
53	15	5.275676e-01
53	16	5.481483e-01
53	17	5.406506e-01
53	18	4.275834e-01
53	19	0.000000e+00
53	20	0.000000e+00
53	21	4.078678e-01
53	22	5.367384e-01
53	23	5.548006e-01
53	24	5.244629e-01
53	25	5.207816e-01
53	26	5.480982e-01
53	27	5.416693e-01
53	28	4.433767e-01
53	29	0.000000e+00
53	30	0.000000e+00
53	31	3.904658e-01
53	32	5.277976e-01
53	33	5.507193e-01
53	34	5.165596e-01
53	35	5.136315e-01
53	36	5.444123e-01
53	37	5.339538e-01
53	38	4.143080e-01
53	39	0.000000e+00
53	40	0.000000e+00
53	41	4.092487e-01
53	42	5.377785e-01
53	43	5.556485e-01
53	44	5.262570e-01
53	45	5.223041e-01
53	46	5.484636e-01
53	47	5.423831e-01
53	48	4.458498e-01
53	49	0.000000e+00
53	50	0.000000e+00
53	51	2.313849e-01
53	52	4.455194e-01
53	53	1.000000e+00
53	54	5.669555e-01
53	55	5.611277e-01
53	56	4.462320e-01
53	57	2.721289e-01
53	58	1.510759e-01
53	59	0.000000e+00
53	60	0.000000e+00
53	61	1.428909e-01
53	62	2.345431e-01
53	63	3.735795e-01
53	64	5.148300e-01
53	65	4.631671e-01
53	66	4.406759e-01
53	67	2.458485e-01
53	68	8.755972e-02
53	69	0.000000e+00
53	70	0.000000e+00
53	71	2.929904e-01
53	72	4.636872e-01
53	73	5.592232e-01
53	74	5.630783e-01
53	75	5.099421e-01
53	76	5.463519e-01
53	77	4.631693e-01
53	78	2.285435e-01
53	79	0.000000e+00
53	80	0.000000e+00
53	81	1.328701e-01
53	82	4.037713e-01
53	83	4.862598e-01
53	84	4.559694e-01
53	85	4.776332e-01
53	86	4.785415e-01
53	87	3.736853e-01
53	88	1.026387e-01
53	89	0.000000e+00
53	90	0.000000e+00
53	91	0.000000e+00
54	0	0.000000e+00
54	1	4.426535e-01
54	2	5.525408e-01
54	3	6.023890e-01
54	4	6.457898e-01
54	5	6.385599e-01
54	6	5.886834e-01
54	7	5.553826e-01
54	8	4.577300e-01
54	9	0.000000e+00
54	10	0.000000e+00
54	11	4.368064e-01
54	12	5.491826e-01
54	13	6.012220e-01
54	14	6.490854e-01
54	15	6.418627e-01
54	16	5.855713e-01
54	17	5.526255e-01
54	18	4.467525e-01
54	19	0.000000e+00
54	20	0.000000e+00
54	21	4.417097e-01
54	22	5.551421e-01
54	23	6.018309e-01
54	24	6.425615e-01
54	25	6.350653e-01
54	26	5.873916e-01
54	27	5.536961e-01
54	28	4.558399e-01
54	29	0.000000e+00
54	30	0.000000e+00
54	31	4.186487e-01
54	32	5.485240e-01
54	33	5.976838e-01
54	34	6.341863e-01
54	35	6.269288e-01
54	36	5.847389e-01
54	37	5.453761e-01
54	38	4.225137e-01
54	39	0.000000e+00
54	40	0.000000e+00
54	41	4.445485e-01
54	42	5.552823e-01
54	43	6.025884e-01
54	44	6.441255e-01
54	45	6.366597e-01
54	46	5.874677e-01
54	47	5.544589e-01
54	48	4.595803e-01
54	49	0.000000e+00
54	50	0.000000e+00
54	51	2.580566e-01
54	52	4.470845e-01
54	53	5.669555e-01
54	54	1.000000e+00
54	55	7.022027e-01
54	56	5.042873e-01
54	57	3.351508e-01
54	58	1.904275e-01
54	59	0.000000e+00
54	60	0.000000e+00
54	61	1.510709e-01
54	62	2.116676e-01
54	63	3.688023e-01
54	64	6.105188e-01
54	65	5.638689e-01
54	66	4.557562e-01
54	67	2.623709e-01
54	68	8.143371e-02
54	69	0.000000e+00
54	70	0.000000e+00
54	71	3.210160e-01
54	72	4.292984e-01
54	73	5.464931e-01
54	74	6.449900e-01
54	75	6.129709e-01
54	76	5.843907e-01
54	77	4.610561e-01
54	78	1.650276e-01
54	79	0.000000e+00
54	80	0.000000e+00
54	81	1.463926e-01
54	82	3.732823e-01
54	83	5.225636e-01
54	84	5.068208e-01
54	85	5.466971e-01
54	86	5.393423e-01
54	87	4.159056e-01
54	88	1.240239e-01
54	89	0.000000e+00
54	90	0.000000e+00
54	91	0.000000e+00
55	0	0.000000e+00
55	1	4.777888e-01
55	2	6.024450e-01
55	3	6.571388e-01
55	4	6.987512e-01
55	5	6.949645e-01
55	6	6.547743e-01
55	7	5.893751e-01
55	8	5.141262e-01
55	9	0.000000e+00
55	10	0.000000e+00
55	11	4.772615e-01
55	12	6.022912e-01
55	13	6.566870e-01
55	14	7.025361e-01
55	15	6.987697e-01
55	16	6.525729e-01
55	17	5.880323e-01
55	18	5.082004e-01
55	19	0.000000e+00
55	20	0.000000e+00
55	21	4.734619e-01
55	22	6.023391e-01
55	23	6.559820e-01
55	24	6.952513e-01
55	25	6.910641e-01
55	26	6.531242e-01
55	27	5.857464e-01
55	28	5.057534e-01
55	29	0.000000e+00
55	30	0.000000e+00
55	31	4.433050e-01
55	32	5.906286e-01
55	33	6.502600e-01
55	34	6.862768e-01
55	35	6.822951e-01
55	36	6.493127e-01
55	37	5.755165e-01
55	38	4.602150e-01
55	39	0.000000e+00
55	40	0.000000e+00
55	41	4.788787e-01
55	42	6.035857e-01
55	43	6.568131e-01
55	44	6.970498e-01
55	45	6.929420e-01
55	46	6.535996e-01
55	47	5.873254e-01
55	48	5.124981e-01
55	49	0.000000e+00
55	50	0.000000e+00
55	51	2.689644e-01
55	52	4.357626e-01
55	53	5.611277e-01
55	54	7.022027e-01
55	55	1.000000e+00
55	56	5.300068e-01
55	57	3.826368e-01
55	58	2.269701e-01
55	59	0.000000e+00
55	60	0.000000e+00
55	61	1.689518e-01
55	62	2.206724e-01
55	63	3.682034e-01
55	64	6.165307e-01
55	65	5.845201e-01
55	66	5.253287e-01
55	67	3.148565e-01
55	68	9.273046e-02
55	69	0.000000e+00
55	70	0.000000e+00
55	71	3.393376e-01
55	72	4.231860e-01
55	73	5.286571e-01
55	74	6.230934e-01
55	75	5.861398e-01
55	76	6.048118e-01
55	77	5.132342e-01
55	78	2.223753e-01
55	79	0.000000e+00
55	80	0.000000e+00
55	81	1.620387e-01
55	82	3.790134e-01
55	83	4.988386e-01
55	84	5.012960e-01
55	85	5.294908e-01
55	86	5.467518e-01
55	87	4.375811e-01
55	88	1.552723e-01
55	89	0.000000e+00
55	90	0.000000e+00
55	91	0.000000e+00
56	0	0.000000e+00
56	1	4.277769e-01
56	2	4.718171e-01
56	3	5.187408e-01
56	4	4.802055e-01
56	5	4.824749e-01
56	6	5.008761e-01
56	7	4.798883e-01
56	8	3.305209e-01
56	9	0.000000e+00
56	10	0.000000e+00
56	11	4.204703e-01
56	12	4.745108e-01
56	13	5.184483e-01
56	14	4.858713e-01
56	15	4.856359e-01
56	16	5.023807e-01
56	17	4.808938e-01
56	18	3.091987e-01
56	19	0.000000e+00
56	20	0.000000e+00
56	21	4.275366e-01
56	22	4.720227e-01
56	23	5.172277e-01
56	24	4.753772e-01
56	25	4.790216e-01
56	26	4.968824e-01
56	27	4.755601e-01
56	28	3.339392e-01
56	29	0.000000e+00
56	30	0.000000e+00
56	31	4.054598e-01
56	32	4.599543e-01
56	33	5.129432e-01
56	34	4.655725e-01
56	35	4.722634e-01
56	36	4.903261e-01
56	37	4.649243e-01
56	38	3.230650e-01
56	39	0.000000e+00
56	40	0.000000e+00
56	41	4.301763e-01
56	42	4.735049e-01
56	43	5.181580e-01
56	44	4.777636e-01
56	45	4.805370e-01
56	46	4.982699e-01
56	47	4.776872e-01
56	48	3.330576e-01
56	49	0.000000e+00
56	50	0.000000e+00
56	51	1.891865e-01
56	52	3.574182e-01
56	53	4.462320e-01
56	54	5.042873e-01
56	55	5.300068e-01
56	56	1.000000e+00
56	57	4.612095e-01
56	58	1.960816e-01
56	59	0.000000e+00
56	60	0.000000e+00
56	61	1.838108e-01
56	62	2.639702e-01
56	63	3.991560e-01
56	64	4.546187e-01
56	65	4.277109e-01
56	66	4.700913e-01
56	67	2.846011e-01
56	68	1.153755e-01
56	69	0.000000e+00
56	70	0.000000e+00
56	71	2.635744e-01
56	72	3.894767e-01
56	73	5.046738e-01
56	74	5.140474e-01
56	75	4.652387e-01
56	76	5.077309e-01
56	77	4.418052e-01
56	78	2.096138e-01
56	79	0.000000e+00
56	80	0.000000e+00
56	81	9.133334e-02
56	82	3.981448e-01
56	83	5.031434e-01
56	84	4.638886e-01
56	85	4.708529e-01
56	86	5.228350e-01
56	87	3.605363e-01
56	88	1.099507e-01
56	89	0.000000e+00
56	90	0.000000e+00
56	91	0.000000e+00
57	0	0.000000e+00
57	1	3.092211e-01
57	2	2.850963e-01
57	3	3.586937e-01
57	4	3.701005e-01
57	5	3.759428e-01
57	6	3.521138e-01
57	7	2.962765e-01
57	8	1.871400e-01
57	9	0.000000e+00
57	10	0.000000e+00
57	11	3.061392e-01
57	12	2.954749e-01
57	13	3.592576e-01
57	14	3.734655e-01
57	15	3.774748e-01
57	16	3.561601e-01
57	17	2.991425e-01
57	18	1.737618e-01
57	19	0.000000e+00
57	20	0.000000e+00
57	21	3.080050e-01
57	22	2.841007e-01
57	23	3.566045e-01
57	24	3.674390e-01
57	25	3.742033e-01
57	26	3.479809e-01
57	27	2.925889e-01
57	28	1.894322e-01
57	29	0.000000e+00
57	30	0.000000e+00
57	31	2.898631e-01
57	32	2.675904e-01
57	33	3.522848e-01
57	34	3.612673e-01
57	35	3.703466e-01
57	36	3.406291e-01
57	37	2.845199e-01
57	38	1.843721e-01
57	39	0.000000e+00
57	40	0.000000e+00
57	41	3.113581e-01
57	42	2.868823e-01
57	43	3.573625e-01
57	44	3.688043e-01
57	45	3.751639e-01
57	46	3.498995e-01
57	47	2.947271e-01
57	48	1.883578e-01
57	49	0.000000e+00
57	50	0.000000e+00
57	51	1.154090e-01
57	52	2.176829e-01
57	53	2.721289e-01
57	54	3.351508e-01
57	55	3.826368e-01
57	56	4.612095e-01
57	57	1.000000e+00
57	58	2.216160e-01
57	59	0.000000e+00
57	60	0.000000e+00
57	61	1.738873e-01
57	62	2.395324e-01
57	63	2.933962e-01
57	64	3.464072e-01
57	65	3.535639e-01
57	66	3.879211e-01
57	67	3.011354e-01
57	68	1.252991e-01
57	69	0.000000e+00
57	70	0.000000e+00
57	71	2.286048e-01
57	72	2.527776e-01
57	73	3.161128e-01
57	74	3.091201e-01
57	75	2.818957e-01
57	76	3.643443e-01
57	77	3.599229e-01
57	78	1.742458e-01
57	79	0.000000e+00
57	80	0.000000e+00
57	81	6.665515e-02
57	82	3.190663e-01
57	83	3.763865e-01
57	84	3.251931e-01
57	85	3.237847e-01
57	86	3.681545e-01
57	87	3.037079e-01
57	88	9.791846e-02
57	89	0.000000e+00
57	90	0.000000e+00
57	91	0.000000e+00
58	0	0.000000e+00
58	1	1.561115e-01
58	2	1.500869e-01
58	3	1.384059e-01
58	4	1.777674e-01
58	5	1.815629e-01
58	6	1.515162e-01
58	7	1.323354e-01
58	8	1.511925e-01
58	9	0.000000e+00
58	10	0.000000e+00
58	11	1.616214e-01
58	12	1.557365e-01
58	13	1.396259e-01
58	14	1.823984e-01
58	15	1.863803e-01
58	16	1.544398e-01
58	17	1.360205e-01
58	18	1.652940e-01
58	19	0.000000e+00
58	20	0.000000e+00
58	21	1.494187e-01
58	22	1.472182e-01
58	23	1.382489e-01
58	24	1.760613e-01
58	25	1.794771e-01
58	26	1.501139e-01
58	27	1.300069e-01
58	28	1.432536e-01
58	29	0.000000e+00
58	30	0.000000e+00
58	31	1.317556e-01
58	32	1.377922e-01
58	33	1.354282e-01
58	34	1.701273e-01
58	35	1.733056e-01
58	36	1.461066e-01
58	37	1.240191e-01
58	38	1.156265e-01
58	39	0.000000e+00
58	40	0.000000e+00
58	41	1.536169e-01
58	42	1.490757e-01
58	43	1.384657e-01
58	44	1.772755e-01
58	45	1.808949e-01
58	46	1.512296e-01
58	47	1.314244e-01
58	48	1.490746e-01
58	49	0.000000e+00
58	50	0.000000e+00
58	51	9.546837e-02
58	52	1.040526e-01
58	53	1.510759e-01
58	54	1.904275e-01
58	55	2.269701e-01
58	56	1.960816e-01
58	57	2.216160e-01
58	58	1.000000e+00
58	59	0.000000e+00
58	60	0.000000e+00
58	61	4.603328e-02
58	62	1.289276e-01
58	63	1.588211e-01
58	64	1.844477e-01
58	65	1.938174e-01
58	66	2.233248e-01
58	67	1.897558e-01
58	68	4.715538e-02
58	69	0.000000e+00
58	70	0.000000e+00
58	71	1.347431e-01
58	72	1.010723e-01
58	73	9.537528e-02
58	74	1.030909e-01
58	75	1.035511e-01
58	76	1.851488e-01
58	77	2.047222e-01
58	78	1.038800e-01
58	79	0.000000e+00
58	80	0.000000e+00
58	81	7.445383e-02
58	82	1.429345e-01
58	83	1.499757e-01
58	84	1.162779e-01
58	85	9.664568e-02
58	86	8.534928e-02
58	87	6.671110e-02
58	88	9.822394e-03
58	89	0.000000e+00
58	90	0.000000e+00
58	91	0.000000e+00
59	0	0.000000e+00
59	1	0.000000e+00
59	2	0.000000e+00
59	3	0.000000e+00
59	4	0.000000e+00
59	5	0.000000e+00
59	6	0.000000e+00
59	7	0.000000e+00
59	8	0.000000e+00
59	9	0.000000e+00
59	10	0.000000e+00
59	11	0.000000e+00
59	12	0.000000e+00
59	13	0.000000e+00
59	14	0.000000e+00
59	15	0.000000e+00
59	16	0.000000e+00
59	17	0.000000e+00
59	18	0.000000e+00
59	19	0.000000e+00
59	20	0.000000e+00
59	21	0.000000e+00
59	22	0.000000e+00
59	23	0.000000e+00
59	24	0.000000e+00
59	25	0.000000e+00
59	26	0.000000e+00
59	27	0.000000e+00
59	28	0.000000e+00
59	29	0.000000e+00
59	30	0.000000e+00
59	31	0.000000e+00
59	32	0.000000e+00
59	33	0.000000e+00
59	34	0.000000e+00
59	35	0.000000e+00
59	36	0.000000e+00
59	37	0.000000e+00
59	38	0.000000e+00
59	39	0.000000e+00
59	40	0.000000e+00
59	41	0.000000e+00
59	42	0.000000e+00
59	43	0.000000e+00
59	44	0.000000e+00
59	45	0.000000e+00
59	46	0.000000e+00
59	47	0.000000e+00
59	48	0.000000e+00
59	49	0.000000e+00
59	50	0.000000e+00
59	51	0.000000e+00
59	52	0.000000e+00
59	53	0.000000e+00
59	54	0.000000e+00
59	55	0.000000e+00
59	56	0.000000e+00
59	57	0.000000e+00
59	58	0.000000e+00
59	59	0.000000e+00
59	60	0.000000e+00
59	61	0.000000e+00
59	62	0.000000e+00
59	63	0.000000e+00
59	64	0.000000e+00
59	65	0.000000e+00
59	66	0.000000e+00
59	67	0.000000e+00
59	68	0.000000e+00
59	69	0.000000e+00
59	70	0.000000e+00
59	71	0.000000e+00
59	72	0.000000e+00
59	73	0.000000e+00
59	74	0.000000e+00
59	75	0.000000e+00
59	76	0.000000e+00
59	77	0.000000e+00
59	78	0.000000e+00
59	79	0.000000e+00
59	80	0.000000e+00
59	81	0.000000e+00
59	82	0.000000e+00
59	83	0.000000e+00
59	84	0.000000e+00
59	85	0.000000e+00
59	86	0.000000e+00
59	87	0.000000e+00
59	88	0.000000e+00
59	89	0.000000e+00
59	90	0.000000e+00
59	91	0.000000e+00
60	0	0.000000e+00
60	1	0.000000e+00
60	2	0.000000e+00
60	3	0.000000e+00
60	4	0.000000e+00
60	5	0.000000e+00
60	6	0.000000e+00
60	7	0.000000e+00
60	8	0.000000e+00
60	9	0.000000e+00
60	10	0.000000e+00
60	11	0.000000e+00
60	12	0.000000e+00
60	13	0.000000e+00
60	14	0.000000e+00
60	15	0.000000e+00
60	16	0.000000e+00
60	17	0.000000e+00
60	18	0.000000e+00
60	19	0.000000e+00
60	20	0.000000e+00
60	21	0.000000e+00
60	22	0.000000e+00
60	23	0.000000e+00
60	24	0.000000e+00
60	25	0.000000e+00
60	26	0.000000e+00
60	27	0.000000e+00
60	28	0.000000e+00
60	29	0.000000e+00
60	30	0.000000e+00
60	31	0.000000e+00
60	32	0.000000e+00
60	33	0.000000e+00
60	34	0.000000e+00
60	35	0.000000e+00
60	36	0.000000e+00
60	37	0.000000e+00
60	38	0.000000e+00
60	39	0.000000e+00
60	40	0.000000e+00
60	41	0.000000e+00
60	42	0.000000e+00
60	43	0.000000e+00
60	44	0.000000e+00
60	45	0.000000e+00
60	46	0.000000e+00
60	47	0.000000e+00
60	48	0.000000e+00
60	49	0.000000e+00
60	50	0.000000e+00
60	51	0.000000e+00
60	52	0.000000e+00
60	53	0.000000e+00
60	54	0.000000e+00
60	55	0.000000e+00
60	56	0.000000e+00
60	57	0.000000e+00
60	58	0.000000e+00
60	59	0.000000e+00
60	60	0.000000e+00
60	61	0.000000e+00
60	62	0.000000e+00
60	63	0.000000e+00
60	64	0.000000e+00
60	65	0.000000e+00
60	66	0.000000e+00
60	67	0.000000e+00
60	68	0.000000e+00
60	69	0.000000e+00
60	70	0.000000e+00
60	71	0.000000e+00
60	72	0.000000e+00
60	73	0.000000e+00
60	74	0.000000e+00
60	75	0.000000e+00
60	76	0.000000e+00
60	77	0.000000e+00
60	78	0.000000e+00
60	79	0.000000e+00
60	80	0.000000e+00
60	81	0.000000e+00
60	82	0.000000e+00
60	83	0.000000e+00
60	84	0.000000e+00
60	85	0.000000e+00
60	86	0.000000e+00
60	87	0.000000e+00
60	88	0.000000e+00
60	89	0.000000e+00
60	90	0.000000e+00
60	91	0.000000e+00
61	0	0.000000e+00
61	1	1.403325e-01
61	2	1.686128e-01
61	3	2.111471e-01
61	4	2.027735e-01
61	5	2.083122e-01
61	6	2.006172e-01
61	7	1.604150e-01
61	8	1.204832e-01
61	9	0.000000e+00
61	10	0.000000e+00
61	11	1.376938e-01
61	12	1.725841e-01
61	13	2.101846e-01
61	14	2.017937e-01
61	15	2.059296e-01
61	16	1.992197e-01
61	17	1.600695e-01
61	18	1.099774e-01
61	19	0.000000e+00
61	20	0.000000e+00
61	21	1.415962e-01
61	22	1.666248e-01
61	23	2.101896e-01
61	24	2.020891e-01
61	25	2.084457e-01
61	26	1.998139e-01
61	27	1.588470e-01
61	28	1.226797e-01
61	29	0.000000e+00
61	30	0.000000e+00
61	31	1.357610e-01
61	32	1.580525e-01
61	33	2.090530e-01
61	34	2.012521e-01
61	35	2.093334e-01
61	36	1.989871e-01
61	37	1.561782e-01
61	38	1.210927e-01
61	39	0.000000e+00
61	40	0.000000e+00
61	41	1.426015e-01
61	42	1.679108e-01
61	43	2.103788e-01
61	44	2.022015e-01
61	45	2.081494e-01
61	46	1.998606e-01
61	47	1.595350e-01
61	48	1.217073e-01
61	49	0.000000e+00
61	50	0.000000e+00
61	51	5.832054e-02
61	52	8.447028e-02
61	53	1.428909e-01
61	54	1.510709e-01
61	55	1.689518e-01
61	56	1.838108e-01
61	57	1.738873e-01
61	58	4.603328e-02
61	59	0.000000e+00
61	60	0.000000e+00
61	61	1.000000e+00
61	62	7.557655e-02
61	63	1.238491e-01
61	64	1.571402e-01
61	65	1.415994e-01
61	66	1.316331e-01
61	67	8.174593e-02
61	68	5.572926e-02
61	69	0.000000e+00
61	70	0.000000e+00
61	71	7.628030e-02
61	72	8.934053e-02
61	73	1.654681e-01
61	74	1.629487e-01
61	75	1.193261e-01
61	76	1.471787e-01
61	77	1.274205e-01
61	78	6.548617e-02
61	79	0.000000e+00
61	80	0.000000e+00
61	81	2.479259e-02
61	82	9.130213e-02
61	83	1.336175e-01
61	84	1.315092e-01
61	85	1.640874e-01
61	86	2.057652e-01
61	87	1.623382e-01
61	88	5.970305e-02
61	89	0.000000e+00
61	90	0.000000e+00
61	91	0.000000e+00
62	0	0.000000e+00
62	1	1.912855e-01
62	2	1.865039e-01
62	3	1.884955e-01
62	4	1.917381e-01
62	5	1.907728e-01
62	6	1.966619e-01
62	7	2.033382e-01
62	8	1.519036e-01
62	9	0.000000e+00
62	10	0.000000e+00
62	11	1.775406e-01
62	12	1.870969e-01
62	13	1.857921e-01
62	14	1.924838e-01
62	15	1.913501e-01
62	16	1.972893e-01
62	17	2.001924e-01
62	18	1.508186e-01
62	19	0.000000e+00
62	20	0.000000e+00
62	21	1.923592e-01
62	22	1.867357e-01
62	23	1.875228e-01
62	24	1.887250e-01
62	25	1.877020e-01
62	26	1.940621e-01
62	27	2.030197e-01
62	28	1.541371e-01
62	29	0.000000e+00
62	30	0.000000e+00
62	31	1.916488e-01
62	32	1.821826e-01
62	33	1.876481e-01
62	34	1.850309e-01
62	35	1.842103e-01
62	36	1.906005e-01
62	37	2.019669e-01
62	38	1.423213e-01
62	39	0.000000e+00
62	40	0.000000e+00
62	41	1.908077e-01
62	42	1.872376e-01
62	43	1.874588e-01
62	44	1.895332e-01
62	45	1.884721e-01
62	46	1.949544e-01
62	47	2.027431e-01
62	48	1.548402e-01
62	49	0.000000e+00
62	50	0.000000e+00
62	51	7.913183e-02
62	52	2.215537e-01
62	53	2.345431e-01
62	54	2.116676e-01
62	55	2.206724e-01
62	56	2.639702e-01
62	57	2.395324e-01
62	58	1.289276e-01
62	59	0.000000e+00
62	60	0.000000e+00
62	61	7.557655e-02
62	62	1.000000e+00
62	63	2.643952e-01
62	64	2.374991e-01
62	65	2.100135e-01
62	66	2.274235e-01
62	67	1.741904e-01
62	68	1.094871e-01
62	69	0.000000e+00
62	70	0.000000e+00
62	71	1.854510e-01
62	72	2.642329e-01
62	73	2.632219e-01
62	74	2.712994e-01
62	75	2.886678e-01
62	76	2.917296e-01
62	77	2.685560e-01
62	78	1.705967e-01
62	79	0.000000e+00
62	80	0.000000e+00
62	81	7.502852e-02
62	82	2.671501e-01
62	83	2.846301e-01
62	84	3.182620e-01
62	85	2.638098e-01
62	86	1.904699e-01
62	87	2.039072e-01
62	88	8.696259e-02
62	89	0.000000e+00
62	90	0.000000e+00
62	91	0.000000e+00
63	0	0.000000e+00
63	1	3.597602e-01
63	2	4.169722e-01
63	3	4.154647e-01
63	4	3.626922e-01
63	5	3.635352e-01
63	6	4.086122e-01
63	7	4.218475e-01
63	8	2.754199e-01
63	9	0.000000e+00
63	10	0.000000e+00
63	11	3.513124e-01
63	12	4.172813e-01
63	13	4.111924e-01
63	14	3.636456e-01
63	15	3.633810e-01
63	16	4.078954e-01
63	17	4.241798e-01
63	18	2.611685e-01
63	19	0.000000e+00
63	20	0.000000e+00
63	21	3.582303e-01
63	22	4.147412e-01
63	23	4.151368e-01
63	24	3.591005e-01
63	25	3.614315e-01
63	26	4.056702e-01
63	27	4.173273e-01
63	28	2.806293e-01
63	29	0.000000e+00
63	30	0.000000e+00
63	31	3.389325e-01
63	32	4.048410e-01
63	33	4.154585e-01
63	34	3.539768e-01
63	35	3.579055e-01
63	36	4.013650e-01
63	37	4.058998e-01
63	38	2.697149e-01
63	39	0.000000e+00
63	40	0.000000e+00
63	41	3.599680e-01
63	42	4.161890e-01
63	43	4.149597e-01
63	44	3.603322e-01
63	45	3.619367e-01
63	46	4.063583e-01
63	47	4.191983e-01
63	48	2.804048e-01
63	49	0.000000e+00
63	50	0.000000e+00
63	51	1.601507e-01
63	52	3.152382e-01
63	53	3.735795e-01
63	54	3.688023e-01
63	55	3.682034e-01
63	56	3.991560e-01
63	57	2.933962e-01
63	58	1.588211e-01
63	59	0.000000e+00
63	60	0.000000e+00
63	61	1.238491e-01
63	62	2.643952e-01
63	63	1.000000e+00
63	64	3.777472e-01
63	65	3.273192e-01
63	66	3.642013e-01
63	67	2.080558e-01
63	68	9.675886e-02
63	69	0.000000e+00
63	70	0.000000e+00
63	71	2.308773e-01
63	72	3.838092e-01
63	73	4.550652e-01
63	74	4.054357e-01
63	75	3.510579e-01
63	76	4.222823e-01
63	77	3.814018e-01
63	78	2.227883e-01
63	79	0.000000e+00
63	80	0.000000e+00
63	81	6.708897e-02
63	82	3.711699e-01
63	83	4.349371e-01
63	84	3.885798e-01
63	85	3.721426e-01
63	86	3.825277e-01
63	87	2.324683e-01
63	88	1.640118e-02
63	89	0.000000e+00
63	90	0.000000e+00
63	91	0.000000e+00
64	0	0.000000e+00
64	1	4.207992e-01
64	2	5.765777e-01
64	3	6.451918e-01
64	4	6.987232e-01
64	5	6.939506e-01
64	6	6.433224e-01
64	7	5.811681e-01
64	8	4.613412e-01
64	9	0.000000e+00
64	10	0.000000e+00
64	11	4.136148e-01
64	12	5.762838e-01
64	13	6.416149e-01
64	14	6.969604e-01
64	15	6.935202e-01
64	16	6.380285e-01
64	17	5.777970e-01
64	18	4.597369e-01
64	19	0.000000e+00
64	20	0.000000e+00
64	21	4.189074e-01
64	22	5.768391e-01
64	23	6.442641e-01
64	24	6.961133e-01
64	25	6.906369e-01
64	26	6.413972e-01
64	27	5.771279e-01
64	28	4.566518e-01
64	29	0.000000e+00
64	30	0.000000e+00
64	31	3.977152e-01
64	32	5.652099e-01
64	33	6.409487e-01
64	34	6.914735e-01
64	35	6.849593e-01
64	36	6.395216e-01
64	37	5.682212e-01
64	38	4.132199e-01
64	39	0.000000e+00
64	40	0.000000e+00
64	41	4.222839e-01
64	42	5.780466e-01
64	43	6.445064e-01
64	44	6.965924e-01
64	45	6.915425e-01
64	46	6.411874e-01
64	47	5.783118e-01
64	48	4.628405e-01
64	49	0.000000e+00
64	50	0.000000e+00
64	51	2.483503e-01
64	52	4.385722e-01
64	53	5.148300e-01
64	54	6.105188e-01
64	55	6.165307e-01
64	56	4.546187e-01
64	57	3.464072e-01
64	58	1.844477e-01
64	59	0.000000e+00
64	60	0.000000e+00
64	61	1.571402e-01
64	62	2.374991e-01
64	63	3.777472e-01
64	64	1.000000e+00
64	65	6.090353e-01
64	66	5.034009e-01
64	67	2.997319e-01
64	68	1.133310e-01
64	69	0.000000e+00
64	70	0.000000e+00
64	71	3.689736e-01
64	72	4.669984e-01
64	73	5.242167e-01
64	74	5.831747e-01
64	75	5.559375e-01
64	76	5.715296e-01
64	77	5.427862e-01
64	78	2.456779e-01
64	79	0.000000e+00
64	80	0.000000e+00
64	81	1.622257e-01
64	82	4.420238e-01
64	83	4.752242e-01
64	84	5.019998e-01
64	85	5.387071e-01
64	86	5.095660e-01
64	87	4.300277e-01
64	88	1.266224e-01
64	89	0.000000e+00
64	90	0.000000e+00
64	91	0.000000e+00
65	0	0.000000e+00
65	1	4.510935e-01
65	2	5.499465e-01
65	3	6.019632e-01
65	4	6.745926e-01
65	5	6.695774e-01
65	6	6.059579e-01
65	7	5.535143e-01
65	8	4.660553e-01
65	9	0.000000e+00
65	10	0.000000e+00
65	11	4.464899e-01
65	12	5.488318e-01
65	13	5.978308e-01
65	14	6.713712e-01
65	15	6.677464e-01
65	16	6.011609e-01
65	17	5.490750e-01
65	18	4.607937e-01
65	19	0.000000e+00
65	20	0.000000e+00
65	21	4.459160e-01
65	22	5.507417e-01
65	23	6.011433e-01
65	24	6.728204e-01
65	25	6.668846e-01
65	26	6.038753e-01
65	27	5.507903e-01
65	28	4.602908e-01
65	29	0.000000e+00
65	30	0.000000e+00
65	31	4.200373e-01
65	32	5.406633e-01
65	33	5.985806e-01
65	34	6.700929e-01
65	35	6.629659e-01
65	36	6.020602e-01
65	37	5.438435e-01
65	38	4.188693e-01
65	39	0.000000e+00
65	40	0.000000e+00
65	41	4.507445e-01
65	42	5.515547e-01
65	43	6.011324e-01
65	44	6.728150e-01
65	45	6.674249e-01
65	46	6.038247e-01
65	47	5.515176e-01
65	48	4.658591e-01
65	49	0.000000e+00
65	50	0.000000e+00
65	51	2.337419e-01
65	52	4.057779e-01
65	53	4.631671e-01
65	54	5.638689e-01
65	55	5.845201e-01
65	56	4.277109e-01
65	57	3.535639e-01
65	58	1.938174e-01
65	59	0.000000e+00
65	60	0.000000e+00
65	61	1.415994e-01
65	62	2.100135e-01
65	63	3.273192e-01
65	64	6.090353e-01
65	65	1.000000e+00
65	66	4.983804e-01
65	67	3.042260e-01
65	68	9.485442e-02
65	69	0.000000e+00
65	70	0.000000e+00
65	71	3.590537e-01
65	72	4.284955e-01
65	73	4.487935e-01
65	74	5.244953e-01
65	75	5.158338e-01
65	76	5.339400e-01
65	77	5.229975e-01
65	78	2.484433e-01
65	79	0.000000e+00
65	80	0.000000e+00
65	81	1.647632e-01
65	82	4.032673e-01
65	83	4.273093e-01
65	84	4.774690e-01
65	85	5.138945e-01
65	86	4.818960e-01
65	87	4.045196e-01
65	88	1.488125e-01
65	89	0.000000e+00
65	90	0.000000e+00
65	91	0.000000e+00
66	0	0.000000e+00
66	1	3.971410e-01
66	2	4.958816e-01
66	3	5.513122e-01
66	4	5.271859e-01
66	5	5.260387e-01
66	6	5.470657e-01
66	7	5.026113e-01
66	8	4.024423e-01
66	9	0.000000e+00
66	10	0.000000e+00
66	11	3.991066e-01
66	12	4.958301e-01
66	13	5.508664e-01
66	14	5.301684e-01
66	15	5.296547e-01
66	16	5.466956e-01
66	17	5.042524e-01
66	18	4.040934e-01
66	19	0.000000e+00
66	20	0.000000e+00
66	21	3.903350e-01
66	22	4.960668e-01
66	23	5.505258e-01
66	24	5.230002e-01
66	25	5.212156e-01
66	26	5.425555e-01
66	27	4.957737e-01
66	28	3.935983e-01
66	29	0.000000e+00
66	30	0.000000e+00
66	31	3.603278e-01
66	32	4.863938e-01
66	33	5.452539e-01
66	34	5.150993e-01
66	35	5.129287e-01
66	36	5.368234e-01
66	37	4.832489e-01
66	38	3.504178e-01
66	39	0.000000e+00
66	40	0.000000e+00
66	41	3.964980e-01
66	42	4.973351e-01
66	43	5.512014e-01
66	44	5.246858e-01
66	45	5.230911e-01
66	46	5.435966e-01
66	47	4.984071e-01
66	48	4.009463e-01
66	49	0.000000e+00
66	50	0.000000e+00
66	51	2.248133e-01
66	52	3.862798e-01
66	53	4.406759e-01
66	54	4.557562e-01
66	55	5.253287e-01
66	56	4.700913e-01
66	57	3.879211e-01
66	58	2.233248e-01
66	59	0.000000e+00
66	60	0.000000e+00
66	61	1.316331e-01
66	62	2.274235e-01
66	63	3.642013e-01
66	64	5.034009e-01
66	65	4.983804e-01
66	66	1.000000e+00
66	67	3.971085e-01
66	68	9.555586e-02
66	69	0.000000e+00
66	70	0.000000e+00
66	71	3.340017e-01
66	72	4.770182e-01
66	73	4.906107e-01
66	74	4.639124e-01
66	75	4.389987e-01
66	76	5.424649e-01
66	77	5.783955e-01
66	78	2.896850e-01
66	79	0.000000e+00
66	80	0.000000e+00
66	81	1.393474e-01
66	82	4.903603e-01
66	83	4.344267e-01
66	84	4.253194e-01
66	85	4.269051e-01
66	86	4.672812e-01
66	87	3.191818e-01
66	88	1.057164e-01
66	89	0.000000e+00
66	90	0.000000e+00
66	91	0.000000e+00
67	0	0.000000e+00
67	1	1.746598e-01
67	2	2.093222e-01
67	3	2.558761e-01
67	4	2.814086e-01
67	5	2.809687e-01
67	6	2.616173e-01
67	7	2.124477e-01
67	8	2.036673e-01
67	9	0.000000e+00
67	10	0.000000e+00
67	11	1.803572e-01
67	12	2.122917e-01
67	13	2.582478e-01
67	14	2.840765e-01
67	15	2.844268e-01
67	16	2.627931e-01
67	17	2.137958e-01
67	18	2.212575e-01
67	19	0.000000e+00
67	20	0.000000e+00
67	21	1.692991e-01
67	22	2.091061e-01
67	23	2.542175e-01
67	24	2.786202e-01
67	25	2.771404e-01
67	26	2.585788e-01
67	27	2.086238e-01
67	28	1.916432e-01
67	29	0.000000e+00
67	30	0.000000e+00
67	31	1.515077e-01
67	32	2.022541e-01
67	33	2.485506e-01
67	34	2.732170e-01
67	35	2.710411e-01
67	36	2.544825e-01
67	37	2.029078e-01
67	38	1.524389e-01
67	39	0.000000e+00
67	40	0.000000e+00
67	41	1.740568e-01
67	42	2.103956e-01
67	43	2.552100e-01
67	44	2.797472e-01
67	45	2.787720e-01
67	46	2.595716e-01
67	47	2.099175e-01
67	48	2.000942e-01
67	49	0.000000e+00
67	50	0.000000e+00
67	51	1.409328e-01
67	52	2.116466e-01
67	53	2.458485e-01
67	54	2.623709e-01
67	55	3.148565e-01
67	56	2.846011e-01
67	57	3.011354e-01
67	58	1.897558e-01
67	59	0.000000e+00
67	60	0.000000e+00
67	61	8.174593e-02
67	62	1.741904e-01
67	63	2.080558e-01
67	64	2.997319e-01
67	65	3.042260e-01
67	66	3.971085e-01
67	67	1.000000e+00
67	68	8.166364e-02
67	69	0.000000e+00
67	70	0.000000e+00
67	71	2.379247e-01
67	72	2.812491e-01
67	73	2.539380e-01
67	74	2.294484e-01
67	75	2.321687e-01
67	76	3.242022e-01
67	77	3.762921e-01
67	78	1.789546e-01
67	79	0.000000e+00
67	80	0.000000e+00
67	81	1.132099e-01
67	82	3.282305e-01
67	83	2.529114e-01
67	84	2.334279e-01
67	85	2.270234e-01
67	86	2.290000e-01
67	87	1.931090e-01
67	88	8.622761e-02
67	89	0.000000e+00
67	90	0.000000e+00
67	91	0.000000e+00
68	0	0.000000e+00
68	1	2.319625e-02
68	2	5.753587e-02
68	3	8.270695e-02
68	4	9.678517e-02
68	5	9.727315e-02
68	6	8.621974e-02
68	7	5.254549e-02
68	8	2.382644e-02
68	9	0.000000e+00
68	10	0.000000e+00
68	11	2.296723e-02
68	12	6.119766e-02
68	13	8.191424e-02
68	14	9.683386e-02
68	15	9.662003e-02
68	16	8.609326e-02
68	17	5.217194e-02
68	18	2.698340e-02
68	19	0.000000e+00
68	20	0.000000e+00
68	21	2.342042e-02
68	22	5.669131e-02
68	23	8.210532e-02
68	24	9.593363e-02
68	25	9.659632e-02
68	26	8.580115e-02
68	27	5.169034e-02
68	28	2.491738e-02
68	29	0.000000e+00
68	30	0.000000e+00
68	31	2.198352e-02
68	32	5.122644e-02
68	33	8.182006e-02
68	34	9.476103e-02
68	35	9.621904e-02
68	36	8.492602e-02
68	37	5.099473e-02
68	38	2.094300e-02
68	39	0.000000e+00
68	40	0.000000e+00
68	41	2.375549e-02
68	42	5.747907e-02
68	43	8.214948e-02
68	44	9.613057e-02
68	45	9.665585e-02
68	46	8.599513e-02
68	47	5.182287e-02
68	48	2.535171e-02
68	49	0.000000e+00
68	50	0.000000e+00
68	51	1.997777e-02
68	52	7.652768e-02
68	53	8.755972e-02
68	54	8.143371e-02
68	55	9.273046e-02
68	56	1.153755e-01
68	57	1.252991e-01
68	58	4.715538e-02
68	59	0.000000e+00
68	60	0.000000e+00
68	61	5.572926e-02
68	62	1.094871e-01
68	63	9.675886e-02
68	64	1.133310e-01
68	65	9.485442e-02
68	66	9.555586e-02
68	67	8.166364e-02
68	68	1.000000e+00
68	69	0.000000e+00
68	70	0.000000e+00
68	71	5.985220e-02
68	72	7.331764e-02
68	73	1.002561e-01
68	74	8.251425e-02
68	75	7.268125e-02
68	76	9.273156e-02
68	77	9.467783e-02
68	78	6.573297e-02
68	79	0.000000e+00
68	80	0.000000e+00
68	81	2.962080e-02
68	82	8.897363e-02
68	83	6.196443e-02
68	84	7.972249e-02
68	85	6.717343e-02
68	86	7.207551e-02
68	87	9.394513e-02
68	88	2.647707e-02
68	89	0.000000e+00
68	90	0.000000e+00
68	91	0.000000e+00
69	0	0.000000e+00
69	1	0.000000e+00
69	2	0.000000e+00
69	3	0.000000e+00
69	4	0.000000e+00
69	5	0.000000e+00
69	6	0.000000e+00
69	7	0.000000e+00
69	8	0.000000e+00
69	9	0.000000e+00
69	10	0.000000e+00
69	11	0.000000e+00
69	12	0.000000e+00
69	13	0.000000e+00
69	14	0.000000e+00
69	15	0.000000e+00
69	16	0.000000e+00
69	17	0.000000e+00
69	18	0.000000e+00
69	19	0.000000e+00
69	20	0.000000e+00
69	21	0.000000e+00
69	22	0.000000e+00
69	23	0.000000e+00
69	24	0.000000e+00
69	25	0.000000e+00
69	26	0.000000e+00
69	27	0.000000e+00
69	28	0.000000e+00
69	29	0.000000e+00
69	30	0.000000e+00
69	31	0.000000e+00
69	32	0.000000e+00
69	33	0.000000e+00
69	34	0.000000e+00
69	35	0.000000e+00
69	36	0.000000e+00
69	37	0.000000e+00
69	38	0.000000e+00
69	39	0.000000e+00
69	40	0.000000e+00
69	41	0.000000e+00
69	42	0.000000e+00
69	43	0.000000e+00
69	44	0.000000e+00
69	45	0.000000e+00
69	46	0.000000e+00
69	47	0.000000e+00
69	48	0.000000e+00
69	49	0.000000e+00
69	50	0.000000e+00
69	51	0.000000e+00
69	52	0.000000e+00
69	53	0.000000e+00
69	54	0.000000e+00
69	55	0.000000e+00
69	56	0.000000e+00
69	57	0.000000e+00
69	58	0.000000e+00
69	59	0.000000e+00
69	60	0.000000e+00
69	61	0.000000e+00
69	62	0.000000e+00
69	63	0.000000e+00
69	64	0.000000e+00
69	65	0.000000e+00
69	66	0.000000e+00
69	67	0.000000e+00
69	68	0.000000e+00
69	69	0.000000e+00
69	70	0.000000e+00
69	71	0.000000e+00
69	72	0.000000e+00
69	73	0.000000e+00
69	74	0.000000e+00
69	75	0.000000e+00
69	76	0.000000e+00
69	77	0.000000e+00
69	78	0.000000e+00
69	79	0.000000e+00
69	80	0.000000e+00
69	81	0.000000e+00
69	82	0.000000e+00
69	83	0.000000e+00
69	84	0.000000e+00
69	85	0.000000e+00
69	86	0.000000e+00
69	87	0.000000e+00
69	88	0.000000e+00
69	89	0.000000e+00
69	90	0.000000e+00
69	91	0.000000e+00
70	0	0.000000e+00
70	1	0.000000e+00
70	2	0.000000e+00
70	3	0.000000e+00
70	4	0.000000e+00
70	5	0.000000e+00
70	6	0.000000e+00
70	7	0.000000e+00
70	8	0.000000e+00
70	9	0.000000e+00
70	10	0.000000e+00
70	11	0.000000e+00
70	12	0.000000e+00
70	13	0.000000e+00
70	14	0.000000e+00
70	15	0.000000e+00
70	16	0.000000e+00
70	17	0.000000e+00
70	18	0.000000e+00
70	19	0.000000e+00
70	20	0.000000e+00
70	21	0.000000e+00
70	22	0.000000e+00
70	23	0.000000e+00
70	24	0.000000e+00
70	25	0.000000e+00
70	26	0.000000e+00
70	27	0.000000e+00
70	28	0.000000e+00
70	29	0.000000e+00
70	30	0.000000e+00
70	31	0.000000e+00
70	32	0.000000e+00
70	33	0.000000e+00
70	34	0.000000e+00
70	35	0.000000e+00
70	36	0.000000e+00
70	37	0.000000e+00
70	38	0.000000e+00
70	39	0.000000e+00
70	40	0.000000e+00
70	41	0.000000e+00
70	42	0.000000e+00
70	43	0.000000e+00
70	44	0.000000e+00
70	45	0.000000e+00
70	46	0.000000e+00
70	47	0.000000e+00
70	48	0.000000e+00
70	49	0.000000e+00
70	50	0.000000e+00
70	51	0.000000e+00
70	52	0.000000e+00
70	53	0.000000e+00
70	54	0.000000e+00
70	55	0.000000e+00
70	56	0.000000e+00
70	57	0.000000e+00
70	58	0.000000e+00
70	59	0.000000e+00
70	60	0.000000e+00
70	61	0.000000e+00
70	62	0.000000e+00
70	63	0.000000e+00
70	64	0.000000e+00
70	65	0.000000e+00
70	66	0.000000e+00
70	67	0.000000e+00
70	68	0.000000e+00
70	69	0.000000e+00
70	70	0.000000e+00
70	71	0.000000e+00
70	72	0.000000e+00
70	73	0.000000e+00
70	74	0.000000e+00
70	75	0.000000e+00
70	76	0.000000e+00
70	77	0.000000e+00
70	78	0.000000e+00
70	79	0.000000e+00
70	80	0.000000e+00
70	81	0.000000e+00
70	82	0.000000e+00
70	83	0.000000e+00
70	84	0.000000e+00
70	85	0.000000e+00
70	86	0.000000e+00
70	87	0.000000e+00
70	88	0.000000e+00
70	89	0.000000e+00
70	90	0.000000e+00
70	91	0.000000e+00
71	0	0.000000e+00
71	1	3.318367e-01
71	2	3.712328e-01
71	3	3.775433e-01
71	4	4.052885e-01
71	5	4.035880e-01
71	6	3.839758e-01
71	7	3.710574e-01
71	8	3.572777e-01
71	9	0.000000e+00
71	10	0.000000e+00
71	11	3.280830e-01
71	12	3.654343e-01
71	13	3.753956e-01
71	14	4.031045e-01
71	15	4.037224e-01
71	16	3.810237e-01
71	17	3.683175e-01
71	18	3.687531e-01
71	19	0.000000e+00
71	20	0.000000e+00
71	21	3.251084e-01
71	22	3.748340e-01
71	23	3.786259e-01
71	24	4.056915e-01
71	25	4.026120e-01
71	26	3.845653e-01
71	27	3.703304e-01
71	28	3.459844e-01
71	29	0.000000e+00
71	30	0.000000e+00
71	31	3.046371e-01
71	32	3.751153e-01
71	33	3.776580e-01
71	34	4.056151e-01
71	35	4.002420e-01
71	36	3.846652e-01
71	37	3.662092e-01
71	38	2.981658e-01
71	39	0.000000e+00
71	40	0.000000e+00
71	41	3.288264e-01
71	42	3.741650e-01
71	43	3.783727e-01
71	44	4.054510e-01
71	45	4.031316e-01
71	46	3.842289e-01
71	47	3.703809e-01
71	48	3.548334e-01
71	49	0.000000e+00
71	50	0.000000e+00
71	51	1.810763e-01
71	52	2.699089e-01
71	53	2.929904e-01
71	54	3.210160e-01
71	55	3.393376e-01
71	56	2.635744e-01
71	57	2.286048e-01
71	58	1.347431e-01
71	59	0.000000e+00
71	60	0.000000e+00
71	61	7.628030e-02
71	62	1.854510e-01
71	63	2.308773e-01
71	64	3.689736e-01
71	65	3.590537e-01
71	66	3.340017e-01
71	67	2.379247e-01
71	68	5.985220e-02
71	69	0.000000e+00
71	70	0.000000e+00
71	71	1.000000e+00
71	72	3.983963e-01
71	73	3.342826e-01
71	74	3.772905e-01
71	75	3.764415e-01
71	76	4.414005e-01
71	77	4.556208e-01
71	78	2.201300e-01
71	79	0.000000e+00
71	80	0.000000e+00
71	81	1.439020e-01
71	82	3.737434e-01
71	83	3.524331e-01
71	84	4.145901e-01
71	85	4.118898e-01
71	86	3.215765e-01
71	87	2.634125e-01
71	88	1.404290e-01
71	89	0.000000e+00
71	90	0.000000e+00
71	91	0.000000e+00
72	0	0.000000e+00
72	1	4.501663e-01
72	2	5.517461e-01
72	3	5.379251e-01
72	4	4.740963e-01
72	5	4.653220e-01
72	6	5.257515e-01
72	7	5.728785e-01
72	8	4.538434e-01
72	9	0.000000e+00
72	10	0.000000e+00
72	11	4.540159e-01
72	12	5.424951e-01
72	13	5.387764e-01
72	14	4.776245e-01
72	15	4.701593e-01
72	16	5.264418e-01
72	17	5.734121e-01
72	18	4.504665e-01
72	19	0.000000e+00
72	20	0.000000e+00
72	21	4.449613e-01
72	22	5.563822e-01
72	23	5.382360e-01
72	24	4.713169e-01
72	25	4.616712e-01
72	26	5.246758e-01
72	27	5.708891e-01
72	28	4.486913e-01
72	29	0.000000e+00
72	30	0.000000e+00
72	31	4.071302e-01
72	32	5.574096e-01
72	33	5.336812e-01
72	34	4.648131e-01
72	35	4.538528e-01
72	36	5.194154e-01
72	37	5.590022e-01
72	38	4.049866e-01
72	39	0.000000e+00
72	40	0.000000e+00
72	41	4.502022e-01
72	42	5.555372e-01
72	43	5.392614e-01
72	44	4.729297e-01
72	45	4.634721e-01
72	46	5.251577e-01
72	47	5.717508e-01
72	48	4.549259e-01
72	49	0.000000e+00
72	50	0.000000e+00
72	51	2.281679e-01
72	52	4.547445e-01
72	53	4.636872e-01
72	54	4.292984e-01
72	55	4.231860e-01
72	56	3.894767e-01
72	57	2.527776e-01
72	58	1.010723e-01
72	59	0.000000e+00
72	60	0.000000e+00
72	61	8.934053e-02
72	62	2.642329e-01
72	63	3.838092e-01
72	64	4.669984e-01
72	65	4.284955e-01
72	66	4.770182e-01
72	67	2.812491e-01
72	68	7.331764e-02
72	69	0.000000e+00
72	70	0.000000e+00
72	71	3.983963e-01
72	72	1.000000e+00
72	73	6.661752e-01
72	74	6.017991e-01
72	75	5.370732e-01
72	76	6.368897e-01
72	77	6.369907e-01
72	78	3.463768e-01
72	79	0.000000e+00
72	80	0.000000e+00
72	81	1.410038e-01
72	82	6.344889e-01
72	83	6.159578e-01
72	84	6.054095e-01
72	85	6.225611e-01
72	86	5.428784e-01
72	87	3.214721e-01
72	88	1.021363e-01
72	89	0.000000e+00
72	90	0.000000e+00
72	91	0.000000e+00
73	0	0.000000e+00
73	1	4.834053e-01
73	2	6.336102e-01
73	3	6.432927e-01
73	4	5.463000e-01
73	5	5.434186e-01
73	6	6.255933e-01
73	7	6.483524e-01
73	8	4.894984e-01
73	9	0.000000e+00
73	10	0.000000e+00
73	11	4.792542e-01
73	12	6.284693e-01
73	13	6.436875e-01
73	14	5.508758e-01
73	15	5.469220e-01
73	16	6.258509e-01
73	17	6.473686e-01
73	18	4.611033e-01
73	19	0.000000e+00
73	20	0.000000e+00
73	21	4.837820e-01
73	22	6.360082e-01
73	23	6.432956e-01
73	24	5.425716e-01
73	25	5.400614e-01
73	26	6.244982e-01
73	27	6.463894e-01
73	28	4.970439e-01
73	29	0.000000e+00
73	30	0.000000e+00
73	31	4.528291e-01
73	32	6.306929e-01
73	33	6.388253e-01
73	34	5.345289e-01
73	35	5.331726e-01
73	36	6.189100e-01
73	37	6.348221e-01
73	38	4.757942e-01
73	39	0.000000e+00
73	40	0.000000e+00
73	41	4.865220e-01
73	42	6.364944e-01
73	43	6.444525e-01
73	44	5.447617e-01
73	45	5.415585e-01
73	46	6.250693e-01
73	47	6.473844e-01
73	48	4.961323e-01
73	49	0.000000e+00
73	50	0.000000e+00
73	51	2.204185e-01
73	52	4.749875e-01
73	53	5.592232e-01
73	54	5.464931e-01
73	55	5.286571e-01
73	56	5.046738e-01
73	57	3.161128e-01
73	58	9.537528e-02
73	59	0.000000e+00
73	60	0.000000e+00
73	61	1.654681e-01
73	62	2.632219e-01
73	63	4.550652e-01
73	64	5.242167e-01
73	65	4.487935e-01
73	66	4.906107e-01
73	67	2.539380e-01
73	68	1.002561e-01
73	69	0.000000e+00
73	70	0.000000e+00
73	71	3.342826e-01
73	72	6.661752e-01
73	73	1.000000e+00
73	74	7.203587e-01
73	75	5.983875e-01
73	76	6.797835e-01
73	77	5.695499e-01
73	78	2.855363e-01
73	79	0.000000e+00
73	80	0.000000e+00
73	81	9.308125e-02
73	82	5.685604e-01
73	83	6.476616e-01
73	84	5.839292e-01
73	85	6.130074e-01
73	86	6.710331e-01
73	87	4.589686e-01
73	88	1.044483e-01
73	89	0.000000e+00
73	90	0.000000e+00
73	91	0.000000e+00
74	0	0.000000e+00
74	1	5.643842e-01
74	2	6.537616e-01
74	3	6.652985e-01
74	4	6.383307e-01
74	5	6.312748e-01
74	6	6.500726e-01
74	7	6.726116e-01
74	8	5.618761e-01
74	9	0.000000e+00
74	10	0.000000e+00
74	11	5.478766e-01
74	12	6.445621e-01
74	13	6.632934e-01
74	14	6.414131e-01
74	15	6.343508e-01
74	16	6.473140e-01
74	17	6.655267e-01
74	18	5.307165e-01
74	19	0.000000e+00
74	20	0.000000e+00
74	21	5.659537e-01
74	22	6.603420e-01
74	23	6.665963e-01
74	24	6.361081e-01
74	25	6.287370e-01
74	26	6.503614e-01
74	27	6.731189e-01
74	28	5.685678e-01
74	29	0.000000e+00
74	30	0.000000e+00
74	31	5.435573e-01
74	32	6.601091e-01
74	33	6.642988e-01
74	34	6.293556e-01
74	35	6.220836e-01
74	36	6.479647e-01
74	37	6.671928e-01
74	38	5.435324e-01
74	39	0.000000e+00
74	40	0.000000e+00
74	41	5.664582e-01
74	42	6.591588e-01
74	43	6.670278e-01
74	44	6.375979e-01
74	45	6.300507e-01
74	46	6.501783e-01
74	47	6.727930e-01
74	48	5.673972e-01
74	49	0.000000e+00
74	50	0.000000e+00
74	51	2.398569e-01
74	52	4.828993e-01
74	53	5.630783e-01
74	54	6.449900e-01
74	55	6.230934e-01
74	56	5.140474e-01
74	57	3.091201e-01
74	58	1.030909e-01
74	59	0.000000e+00
74	60	0.000000e+00
74	61	1.629487e-01
74	62	2.712994e-01
74	63	4.054357e-01
74	64	5.831747e-01
74	65	5.244953e-01
74	66	4.639124e-01
74	67	2.294484e-01
74	68	8.251425e-02
74	69	0.000000e+00
74	70	0.000000e+00
74	71	3.772905e-01
74	72	6.017991e-01
74	73	7.203587e-01
74	74	1.000000e+00
74	75	7.666379e-01
74	76	7.049191e-01
74	77	5.515181e-01
74	78	2.409542e-01
74	79	0.000000e+00
74	80	0.000000e+00
74	81	1.348674e-01
74	82	4.799805e-01
74	83	6.309981e-01
74	84	6.903527e-01
74	85	7.049020e-01
74	86	6.873278e-01
74	87	5.421515e-01
74	88	2.211561e-01
74	89	0.000000e+00
74	90	0.000000e+00
74	91	0.000000e+00
75	0	0.000000e+00
75	1	4.729258e-01
75	2	5.333394e-01
75	3	5.603170e-01
75	4	5.782807e-01
75	5	5.672737e-01
75	6	5.495072e-01
75	7	5.708641e-01
75	8	4.724223e-01
75	9	0.000000e+00
75	10	0.000000e+00
75	11	4.515967e-01
75	12	5.239013e-01
75	13	5.592574e-01
75	14	5.837315e-01
75	15	5.735600e-01
75	16	5.487865e-01
75	17	5.633301e-01
75	18	4.506163e-01
75	19	0.000000e+00
75	20	0.000000e+00
75	21	4.754926e-01
75	22	5.425888e-01
75	23	5.620922e-01
75	24	5.760773e-01
75	25	5.640609e-01
75	26	5.485032e-01
75	27	5.722988e-01
75	28	4.807366e-01
75	29	0.000000e+00
75	30	0.000000e+00
75	31	4.647302e-01
75	32	5.461494e-01
75	33	5.595676e-01
75	34	5.672447e-01
75	35	5.544482e-01
75	36	5.448163e-01
75	37	5.687589e-01
75	38	4.571480e-01
75	39	0.000000e+00
75	40	0.000000e+00
75	41	4.740261e-01
75	42	5.406888e-01
75	43	5.624795e-01
75	44	5.777925e-01
75	45	5.659917e-01
75	46	5.488860e-01
75	47	5.714974e-01
75	48	4.798081e-01
75	49	0.000000e+00
75	50	0.000000e+00
75	51	2.066996e-01
75	52	4.817254e-01
75	53	5.099421e-01
75	54	6.129709e-01
75	55	5.861398e-01
75	56	4.652387e-01
75	57	2.818957e-01
75	58	1.035511e-01
75	59	0.000000e+00
75	60	0.000000e+00
75	61	1.193261e-01
75	62	2.886678e-01
75	63	3.510579e-01
75	64	5.559375e-01
75	65	5.158338e-01
75	66	4.389987e-01
75	67	2.321687e-01
75	68	7.268125e-02
75	69	0.000000e+00
75	70	0.000000e+00
75	71	3.764415e-01
75	72	5.370732e-01
75	73	5.983875e-01
75	74	7.666379e-01
75	75	1.000000e+00
75	76	6.545714e-01
75	77	5.235172e-01
75	78	2.092207e-01
75	79	0.000000e+00
75	80	0.000000e+00
75	81	1.478420e-01
75	82	4.607070e-01
75	83	5.694085e-01
75	84	7.151887e-01
75	85	6.863295e-01
75	86	5.828931e-01
75	87	5.289119e-01
75	88	2.584262e-01
75	89	0.000000e+00
75	90	0.000000e+00
75	91	0.000000e+00
76	0	0.000000e+00
76	1	5.900756e-01
76	2	6.965399e-01
76	3	6.865076e-01
76	4	6.598904e-01
76	5	6.581195e-01
76	6	6.936334e-01
76	7	6.926036e-01
76	8	6.168522e-01
76	9	0.000000e+00
76	10	0.000000e+00
76	11	5.869500e-01
76	12	6.877489e-01
76	13	6.858287e-01
76	14	6.630072e-01
76	15	6.623643e-01
76	16	6.929071e-01
76	17	6.893410e-01
76	18	6.063275e-01
76	19	0.000000e+00
76	20	0.000000e+00
76	21	5.832813e-01
76	22	7.015157e-01
76	23	6.875258e-01
76	24	6.588749e-01
76	25	6.561873e-01
76	26	6.943455e-01
76	27	6.920171e-01
76	28	6.118685e-01
76	29	0.000000e+00
76	30	0.000000e+00
76	31	5.449620e-01
76	32	6.993596e-01
76	33	6.831133e-01
76	34	6.522006e-01
76	35	6.484138e-01
76	36	6.899890e-01
76	37	6.822433e-01
76	38	5.597303e-01
76	39	0.000000e+00
76	40	0.000000e+00
76	41	5.891142e-01
76	42	7.007757e-01
76	43	6.879102e-01
76	44	6.601651e-01
76	45	6.576326e-01
76	46	6.946318e-01
76	47	6.924552e-01
76	48	6.182479e-01
76	49	0.000000e+00
76	50	0.000000e+00
76	51	2.650411e-01
76	52	4.651004e-01
76	53	5.463519e-01
76	54	5.843907e-01
76	55	6.048118e-01
76	56	5.077309e-01
76	57	3.643443e-01
76	58	1.851488e-01
76	59	0.000000e+00
76	60	0.000000e+00
76	61	1.471787e-01
76	62	2.917296e-01
76	63	4.222823e-01
76	64	5.715296e-01
76	65	5.339400e-01
76	66	5.424649e-01
76	67	3.242022e-01
76	68	9.273156e-02
76	69	0.000000e+00
76	70	0.000000e+00
76	71	4.414005e-01
76	72	6.368897e-01
76	73	6.797835e-01
76	74	7.049191e-01
76	75	6.545714e-01
76	76	1.000000e+00
76	77	6.622290e-01
76	78	3.286514e-01
76	79	0.000000e+00
76	80	0.000000e+00
76	81	1.740429e-01
76	82	5.545115e-01
76	83	6.453083e-01
76	84	6.647578e-01
76	85	6.536359e-01
76	86	6.378444e-01
76	87	5.113084e-01
76	88	1.962450e-01
76	89	0.000000e+00
76	90	0.000000e+00
76	91	0.000000e+00
77	0	0.000000e+00
77	1	4.838314e-01
77	2	6.268089e-01
77	3	6.471584e-01
77	4	6.166554e-01
77	5	6.138339e-01
77	6	6.485759e-01
77	7	6.370853e-01
77	8	5.393183e-01
77	9	0.000000e+00
77	10	0.000000e+00
77	11	4.903233e-01
77	12	6.239070e-01
77	13	6.486441e-01
77	14	6.208203e-01
77	15	6.199129e-01
77	16	6.490959e-01
77	17	6.382049e-01
77	18	5.485131e-01
77	19	0.000000e+00
77	20	0.000000e+00
77	21	4.758779e-01
77	22	6.288285e-01
77	23	6.478628e-01
77	24	6.148769e-01
77	25	6.108931e-01
77	26	6.472945e-01
77	27	6.331924e-01
77	28	5.245375e-01
77	29	0.000000e+00
77	30	0.000000e+00
77	31	4.353136e-01
77	32	6.209594e-01
77	33	6.412394e-01
77	34	6.071626e-01
77	35	6.014071e-01
77	36	6.415467e-01
77	37	6.200627e-01
77	38	4.595662e-01
77	39	0.000000e+00
77	40	0.000000e+00
77	41	4.838174e-01
77	42	6.296158e-01
77	43	6.486245e-01
77	44	6.163967e-01
77	45	6.129283e-01
77	46	6.480316e-01
77	47	6.349537e-01
77	48	5.361669e-01
77	49	0.000000e+00
77	50	0.000000e+00
77	51	2.658318e-01
77	52	4.370590e-01
77	53	4.631693e-01
77	54	4.610561e-01
77	55	5.132342e-01
77	56	4.418052e-01
77	57	3.599229e-01
77	58	2.047222e-01
77	59	0.000000e+00
77	60	0.000000e+00
77	61	1.274205e-01
77	62	2.685560e-01
77	63	3.814018e-01
77	64	5.427862e-01
77	65	5.229975e-01
77	66	5.783955e-01
77	67	3.762921e-01
77	68	9.467783e-02
77	69	0.000000e+00
77	70	0.000000e+00
77	71	4.556208e-01
77	72	6.369907e-01
77	73	5.695499e-01
77	74	5.515181e-01
77	75	5.235172e-01
77	76	6.622290e-01
77	77	1.000000e+00
77	78	3.936968e-01
77	79	0.000000e+00
77	80	0.000000e+00
77	81	1.923247e-01
77	82	6.385559e-01
77	83	5.725200e-01
77	84	6.161929e-01
77	85	6.143050e-01
77	86	5.267391e-01
77	87	3.538986e-01
77	88	1.434190e-01
77	89	0.000000e+00
77	90	0.000000e+00
77	91	0.000000e+00
78	0	0.000000e+00
78	1	2.920431e-01
78	2	3.773741e-01
78	3	3.431534e-01
78	4	3.161327e-01
78	5	3.133684e-01
78	6	3.666392e-01
78	7	3.695229e-01
78	8	3.251745e-01
78	9	0.000000e+00
78	10	0.000000e+00
78	11	2.982687e-01
78	12	3.825165e-01
78	13	3.441597e-01
78	14	3.193859e-01
78	15	3.171988e-01
78	16	3.689387e-01
78	17	3.712191e-01
78	18	3.186623e-01
78	19	0.000000e+00
78	20	0.000000e+00
78	21	2.848045e-01
78	22	3.717849e-01
78	23	3.423426e-01
78	24	3.146189e-01
78	25	3.120683e-01
78	26	3.660467e-01
78	27	3.674308e-01
78	28	3.208159e-01
78	29	0.000000e+00
78	30	0.000000e+00
78	31	2.569248e-01
78	32	3.577157e-01
78	33	3.380582e-01
78	34	3.096158e-01
78	35	3.065659e-01
78	36	3.609295e-01
78	37	3.593622e-01
78	38	2.926646e-01
78	39	0.000000e+00
78	40	0.000000e+00
78	41	2.904146e-01
78	42	3.745439e-01
78	43	3.426934e-01
78	44	3.158044e-01
78	45	3.131900e-01
78	46	3.669315e-01
78	47	3.685309e-01
78	48	3.245800e-01
78	49	0.000000e+00
78	50	0.000000e+00
78	51	1.088201e-01
78	52	2.407457e-01
78	53	2.285435e-01
78	54	1.650276e-01
78	55	2.223753e-01
78	56	2.096138e-01
78	57	1.742458e-01
78	58	1.038800e-01
78	59	0.000000e+00
78	60	0.000000e+00
78	61	6.548617e-02
78	62	1.705967e-01
78	63	2.227883e-01
78	64	2.456779e-01
78	65	2.484433e-01
78	66	2.896850e-01
78	67	1.789546e-01
78	68	6.573297e-02
78	69	0.000000e+00
78	70	0.000000e+00
78	71	2.201300e-01
78	72	3.463768e-01
78	73	2.855363e-01
78	74	2.409542e-01
78	75	2.092207e-01
78	76	3.286514e-01
78	77	3.936968e-01
78	78	1.000000e+00
78	79	0.000000e+00
78	80	0.000000e+00
78	81	9.645980e-02
78	82	3.052998e-01
78	83	2.637004e-01
78	84	3.192147e-01
78	85	2.855747e-01
78	86	2.258368e-01
78	87	1.683520e-01
78	88	6.777445e-02
78	89	0.000000e+00
78	90	0.000000e+00
78	91	0.000000e+00
79	0	0.000000e+00
79	1	0.000000e+00
79	2	0.000000e+00
79	3	0.000000e+00
79	4	0.000000e+00
79	5	0.000000e+00
79	6	0.000000e+00
79	7	0.000000e+00
79	8	0.000000e+00
79	9	0.000000e+00
79	10	0.000000e+00
79	11	0.000000e+00
79	12	0.000000e+00
79	13	0.000000e+00
79	14	0.000000e+00
79	15	0.000000e+00
79	16	0.000000e+00
79	17	0.000000e+00
79	18	0.000000e+00
79	19	0.000000e+00
79	20	0.000000e+00
79	21	0.000000e+00
79	22	0.000000e+00
79	23	0.000000e+00
79	24	0.000000e+00
79	25	0.000000e+00
79	26	0.000000e+00
79	27	0.000000e+00
79	28	0.000000e+00
79	29	0.000000e+00
79	30	0.000000e+00
79	31	0.000000e+00
79	32	0.000000e+00
79	33	0.000000e+00
79	34	0.000000e+00
79	35	0.000000e+00
79	36	0.000000e+00
79	37	0.000000e+00
79	38	0.000000e+00
79	39	0.000000e+00
79	40	0.000000e+00
79	41	0.000000e+00
79	42	0.000000e+00
79	43	0.000000e+00
79	44	0.000000e+00
79	45	0.000000e+00
79	46	0.000000e+00
79	47	0.000000e+00
79	48	0.000000e+00
79	49	0.000000e+00
79	50	0.000000e+00
79	51	0.000000e+00
79	52	0.000000e+00
79	53	0.000000e+00
79	54	0.000000e+00
79	55	0.000000e+00
79	56	0.000000e+00
79	57	0.000000e+00
79	58	0.000000e+00
79	59	0.000000e+00
79	60	0.000000e+00
79	61	0.000000e+00
79	62	0.000000e+00
79	63	0.000000e+00
79	64	0.000000e+00
79	65	0.000000e+00
79	66	0.000000e+00
79	67	0.000000e+00
79	68	0.000000e+00
79	69	0.000000e+00
79	70	0.000000e+00
79	71	0.000000e+00
79	72	0.000000e+00
79	73	0.000000e+00
79	74	0.000000e+00
79	75	0.000000e+00
79	76	0.000000e+00
79	77	0.000000e+00
79	78	0.000000e+00
79	79	0.000000e+00
79	80	0.000000e+00
79	81	0.000000e+00
79	82	0.000000e+00
79	83	0.000000e+00
79	84	0.000000e+00
79	85	0.000000e+00
79	86	0.000000e+00
79	87	0.000000e+00
79	88	0.000000e+00
79	89	0.000000e+00
79	90	0.000000e+00
79	91	0.000000e+00
80	0	0.000000e+00
80	1	0.000000e+00
80	2	0.000000e+00
80	3	0.000000e+00
80	4	0.000000e+00
80	5	0.000000e+00
80	6	0.000000e+00
80	7	0.000000e+00
80	8	0.000000e+00
80	9	0.000000e+00
80	10	0.000000e+00
80	11	0.000000e+00
80	12	0.000000e+00
80	13	0.000000e+00
80	14	0.000000e+00
80	15	0.000000e+00
80	16	0.000000e+00
80	17	0.000000e+00
80	18	0.000000e+00
80	19	0.000000e+00
80	20	0.000000e+00
80	21	0.000000e+00
80	22	0.000000e+00
80	23	0.000000e+00
80	24	0.000000e+00
80	25	0.000000e+00
80	26	0.000000e+00
80	27	0.000000e+00
80	28	0.000000e+00
80	29	0.000000e+00
80	30	0.000000e+00
80	31	0.000000e+00
80	32	0.000000e+00
80	33	0.000000e+00
80	34	0.000000e+00
80	35	0.000000e+00
80	36	0.000000e+00
80	37	0.000000e+00
80	38	0.000000e+00
80	39	0.000000e+00
80	40	0.000000e+00
80	41	0.000000e+00
80	42	0.000000e+00
80	43	0.000000e+00
80	44	0.000000e+00
80	45	0.000000e+00
80	46	0.000000e+00
80	47	0.000000e+00
80	48	0.000000e+00
80	49	0.000000e+00
80	50	0.000000e+00
80	51	0.000000e+00
80	52	0.000000e+00
80	53	0.000000e+00
80	54	0.000000e+00
80	55	0.000000e+00
80	56	0.000000e+00
80	57	0.000000e+00
80	58	0.000000e+00
80	59	0.000000e+00
80	60	0.000000e+00
80	61	0.000000e+00
80	62	0.000000e+00
80	63	0.000000e+00
80	64	0.000000e+00
80	65	0.000000e+00
80	66	0.000000e+00
80	67	0.000000e+00
80	68	0.000000e+00
80	69	0.000000e+00
80	70	0.000000e+00
80	71	0.000000e+00
80	72	0.000000e+00
80	73	0.000000e+00
80	74	0.000000e+00
80	75	0.000000e+00
80	76	0.000000e+00
80	77	0.000000e+00
80	78	0.000000e+00
80	79	0.000000e+00
80	80	0.000000e+00
80	81	0.000000e+00
80	82	0.000000e+00
80	83	0.000000e+00
80	84	0.000000e+00
80	85	0.000000e+00
80	86	0.000000e+00
80	87	0.000000e+00
80	88	0.000000e+00
80	89	0.000000e+00
80	90	0.000000e+00
80	91	0.000000e+00
81	0	0.000000e+00
81	1	1.219473e-01
81	2	1.548633e-01
81	3	1.531415e-01
81	4	1.841956e-01
81	5	1.814351e-01
81	6	1.614572e-01
81	7	1.514856e-01
81	8	1.729060e-01
81	9	0.000000e+00
81	10	0.000000e+00
81	11	1.211024e-01
81	12	1.536823e-01
81	13	1.538653e-01
81	14	1.852444e-01
81	15	1.833519e-01
81	16	1.604440e-01
81	17	1.490892e-01
81	18	1.836612e-01
81	19	0.000000e+00
81	20	0.000000e+00
81	21	1.197089e-01
81	22	1.563207e-01
81	23	1.528935e-01
81	24	1.840350e-01
81	25	1.804101e-01
81	26	1.623183e-01
81	27	1.519860e-01
81	28	1.655059e-01
81	29	0.000000e+00
81	30	0.000000e+00
81	31	1.130468e-01
81	32	1.551288e-01
81	33	1.505834e-01
81	34	1.819129e-01
81	35	1.774499e-01
81	36	1.622720e-01
81	37	1.517255e-01
81	38	1.374435e-01
81	39	0.000000e+00
81	40	0.000000e+00
81	41	1.214426e-01
81	42	1.560825e-01
81	43	1.531815e-01
81	44	1.842836e-01
81	45	1.810968e-01
81	46	1.621221e-01
81	47	1.516097e-01
81	48	1.709738e-01
81	49	0.000000e+00
81	50	0.000000e+00
81	51	9.274460e-02
81	52	1.184922e-01
81	53	1.328701e-01
81	54	1.463926e-01
81	55	1.620387e-01
81	56	9.133334e-02
81	57	6.665515e-02
81	58	7.445383e-02
81	59	0.000000e+00
81	60	0.000000e+00
81	61	2.479259e-02
81	62	7.502852e-02
81	63	6.708897e-02
81	64	1.622257e-01
81	65	1.647632e-01
81	66	1.393474e-01
81	67	1.132099e-01
81	68	2.962080e-02
81	69	0.000000e+00
81	70	0.000000e+00
81	71	1.439020e-01
81	72	1.410038e-01
81	73	9.308125e-02
81	74	1.348674e-01
81	75	1.478420e-01
81	76	1.740429e-01
81	77	1.923247e-01
81	78	9.645980e-02
81	79	0.000000e+00
81	80	0.000000e+00
81	81	1.000000e+00
81	82	1.447040e-01
81	83	1.226220e-01
81	84	1.552184e-01
81	85	1.476392e-01
81	86	9.297071e-02
81	87	1.077560e-01
81	88	8.014700e-02
81	89	0.000000e+00
81	90	0.000000e+00
81	91	0.000000e+00
82	0	0.000000e+00
82	1	3.221926e-01
82	2	4.585539e-01
82	3	5.027529e-01
82	4	4.367496e-01
82	5	4.304913e-01
82	6	4.772771e-01
82	7	4.985795e-01
82	8	3.252550e-01
82	9	0.000000e+00
82	10	0.000000e+00
82	11	3.286434e-01
82	12	4.568211e-01
82	13	5.079797e-01
82	14	4.461268e-01
82	15	4.399044e-01
82	16	4.821263e-01
82	17	5.043420e-01
82	18	3.373230e-01
82	19	0.000000e+00
82	20	0.000000e+00
82	21	3.197903e-01
82	22	4.622040e-01
82	23	5.018462e-01
82	24	4.314786e-01
82	25	4.248367e-01
82	26	4.733200e-01
82	27	4.936965e-01
82	28	3.164260e-01
82	29	0.000000e+00
82	30	0.000000e+00
82	31	2.894422e-01
82	32	4.573477e-01
82	33	4.931149e-01
82	34	4.189394e-01
82	35	4.125600e-01
82	36	4.641006e-01
82	37	4.781591e-01
82	38	2.715451e-01
82	39	0.000000e+00
82	40	0.000000e+00
82	41	3.247300e-01
82	42	4.628358e-01
82	43	5.039270e-01
82	44	4.346159e-01
82	45	4.278866e-01
82	46	4.750774e-01
82	47	4.960440e-01
82	48	3.251317e-01
82	49	0.000000e+00
82	50	0.000000e+00
82	51	2.205854e-01
82	52	4.165989e-01
82	53	4.037713e-01
82	54	3.732823e-01
82	55	3.790134e-01
82	56	3.981448e-01
82	57	3.190663e-01
82	58	1.429345e-01
82	59	0.000000e+00
82	60	0.000000e+00
82	61	9.130213e-02
82	62	2.671501e-01
82	63	3.711699e-01
82	64	4.420238e-01
82	65	4.032673e-01
82	66	4.903603e-01
82	67	3.282305e-01
82	68	8.897363e-02
82	69	0.000000e+00
82	70	0.000000e+00
82	71	3.737434e-01
82	72	6.344889e-01
82	73	5.685604e-01
82	74	4.799805e-01
82	75	4.607070e-01
82	76	5.545115e-01
82	77	6.385559e-01
82	78	3.052998e-01
82	79	0.000000e+00
82	80	0.000000e+00
82	81	1.447040e-01
82	82	1.000000e+00
82	83	6.056923e-01
82	84	5.801784e-01
82	85	5.718466e-01
82	86	4.627505e-01
82	87	2.445220e-01
82	88	7.393537e-02
82	89	0.000000e+00
82	90	0.000000e+00
82	91	0.000000e+00
83	0	0.000000e+00
83	1	5.249647e-01
83	2	5.981841e-01
83	3	6.010140e-01
83	4	5.225472e-01
83	5	5.194606e-01
83	6	5.738660e-01
83	7	6.332794e-01
83	8	4.497920e-01
83	9	0.000000e+00
83	10	0.000000e+00
83	11	5.201874e-01
83	12	5.921385e-01
83	13	6.035482e-01
83	14	5.309208e-01
83	15	5.265812e-01
83	16	5.773185e-01
83	17	6.347854e-01
83	18	4.320275e-01
83	19	0.000000e+00
83	20	0.000000e+00
83	21	5.257369e-01
83	22	6.029390e-01
83	23	6.002795e-01
83	24	5.181992e-01
83	25	5.160108e-01
83	26	5.714804e-01
83	27	6.315876e-01
83	28	4.492932e-01
83	29	0.000000e+00
83	30	0.000000e+00
83	31	4.939568e-01
83	32	5.996072e-01
83	33	5.937169e-01
83	34	5.064294e-01
83	35	5.059197e-01
83	36	5.631733e-01
83	37	6.179957e-01
83	38	4.217340e-01
83	39	0.000000e+00
83	40	0.000000e+00
83	41	5.290470e-01
83	42	6.026507e-01
83	43	6.018827e-01
83	44	5.211014e-01
83	45	5.182228e-01
83	46	5.728484e-01
83	47	6.330532e-01
83	48	4.516531e-01
83	49	0.000000e+00
83	50	0.000000e+00
83	51	2.445281e-01
83	52	4.244682e-01
83	53	4.862598e-01
83	54	5.225636e-01
83	55	4.988386e-01
83	56	5.031434e-01
83	57	3.763865e-01
83	58	1.499757e-01
83	59	0.000000e+00
83	60	0.000000e+00
83	61	1.336175e-01
83	62	2.846301e-01
83	63	4.349371e-01
83	64	4.752242e-01
83	65	4.273093e-01
83	66	4.344267e-01
83	67	2.529114e-01
83	68	6.196443e-02
83	69	0.000000e+00
83	70	0.000000e+00
83	71	3.524331e-01
83	72	6.159578e-01
83	73	6.476616e-01
83	74	6.309981e-01
83	75	5.694085e-01
83	76	6.453083e-01
83	77	5.725200e-01
83	78	2.637004e-01
83	79	0.000000e+00
83	80	0.000000e+00
83	81	1.226220e-01
83	82	6.056923e-01
83	83	1.000000e+00
83	84	6.528205e-01
83	85	6.680168e-01
83	86	6.229809e-01
83	87	3.644833e-01
83	88	1.022762e-01
83	89	0.000000e+00
83	90	0.000000e+00
83	91	0.000000e+00
84	0	0.000000e+00
84	1	5.365229e-01
84	2	6.003514e-01
84	3	6.108289e-01
84	4	5.943740e-01
84	5	5.863959e-01
84	6	5.946457e-01
84	7	6.292405e-01
84	8	4.865017e-01
84	9	0.000000e+00
84	10	0.000000e+00
84	11	5.281298e-01
84	12	5.938416e-01
84	13	6.112025e-01
84	14	6.012480e-01
84	15	5.934010e-01
84	16	5.964152e-01
84	17	6.273786e-01
84	18	4.703537e-01
84	19	0.000000e+00
84	20	0.000000e+00
84	21	5.339316e-01
84	22	6.062239e-01
84	23	6.116068e-01
84	24	5.915767e-01
84	25	5.836818e-01
84	26	5.932647e-01
84	27	6.285517e-01
84	28	4.875927e-01
84	29	0.000000e+00
84	30	0.000000e+00
84	31	5.045522e-01
84	32	6.038501e-01
84	33	6.070057e-01
84	34	5.811173e-01
84	35	5.734716e-01
84	36	5.867216e-01
84	37	6.183993e-01
84	38	4.555414e-01
84	39	0.000000e+00
84	40	0.000000e+00
84	41	5.369418e-01
84	42	6.054738e-01
84	43	6.123444e-01
84	44	5.937950e-01
84	45	5.857055e-01
84	46	5.942175e-01
84	47	6.290877e-01
84	48	4.899207e-01
84	49	0.000000e+00
84	50	0.000000e+00
84	51	2.168357e-01
84	52	4.567031e-01
84	53	4.559694e-01
84	54	5.068208e-01
84	55	5.012960e-01
84	56	4.638886e-01
84	57	3.251931e-01
84	58	1.162779e-01
84	59	0.000000e+00
84	60	0.000000e+00
84	61	1.315092e-01
84	62	3.182620e-01
84	63	3.885798e-01
84	64	5.019998e-01
84	65	4.774690e-01
84	66	4.253194e-01
84	67	2.334279e-01
84	68	7.972249e-02
84	69	0.000000e+00
84	70	0.000000e+00
84	71	4.145901e-01
84	72	6.054095e-01
84	73	5.839292e-01
84	74	6.903527e-01
84	75	7.151887e-01
84	76	6.647578e-01
84	77	6.161929e-01
84	78	3.192147e-01
84	79	0.000000e+00
84	80	0.000000e+00
84	81	1.552184e-01
84	82	5.801784e-01
84	83	6.528205e-01
84	84	1.000000e+00
84	85	7.670630e-01
84	86	5.933414e-01
84	87	4.384347e-01
84	88	2.324314e-01
84	89	0.000000e+00
84	90	0.000000e+00
84	91	0.000000e+00
85	0	0.000000e+00
85	1	5.510196e-01
85	2	6.208293e-01
85	3	6.557602e-01
85	4	6.415324e-01
85	5	6.350440e-01
85	6	6.200269e-01
85	7	6.483496e-01
85	8	5.020416e-01
85	9	0.000000e+00
85	10	0.000000e+00
85	11	5.463899e-01
85	12	6.116356e-01
85	13	6.556225e-01
85	14	6.450808e-01
85	15	6.388608e-01
85	16	6.181911e-01
85	17	6.470564e-01
85	18	4.866455e-01
85	19	0.000000e+00
85	20	0.000000e+00
85	21	5.502909e-01
85	22	6.274193e-01
85	23	6.569175e-01
85	24	6.399350e-01
85	25	6.334388e-01
85	26	6.193711e-01
85	27	6.471821e-01
85	28	4.999907e-01
85	29	0.000000e+00
85	30	0.000000e+00
85	31	5.175699e-01
85	32	6.269669e-01
85	33	6.527650e-01
85	34	6.325928e-01
85	35	6.262688e-01
85	36	6.158982e-01
85	37	6.358277e-01
85	38	4.648287e-01
85	39	0.000000e+00
85	40	0.000000e+00
85	41	5.539589e-01
85	42	6.260133e-01
85	43	6.577154e-01
85	44	6.413203e-01
85	45	6.347684e-01
85	46	6.193853e-01
85	47	6.480548e-01
85	48	5.035244e-01
85	49	0.000000e+00
85	50	0.000000e+00
85	51	2.433805e-01
85	52	4.388013e-01
85	53	4.776332e-01
85	54	5.466971e-01
85	55	5.294908e-01
85	56	4.708529e-01
85	57	3.237847e-01
85	58	9.664568e-02
85	59	0.000000e+00
85	60	0.000000e+00
85	61	1.640874e-01
85	62	2.638098e-01
85	63	3.721426e-01
85	64	5.387071e-01
85	65	5.138945e-01
85	66	4.269051e-01
85	67	2.270234e-01
85	68	6.717343e-02
85	69	0.000000e+00
85	70	0.000000e+00
85	71	4.118898e-01
85	72	6.225611e-01
85	73	6.130074e-01
85	74	7.049020e-01
85	75	6.863295e-01
85	76	6.536359e-01
85	77	6.143050e-01
85	78	2.855747e-01
85	79	0.000000e+00
85	80	0.000000e+00
85	81	1.476392e-01
85	82	5.718466e-01
85	83	6.680168e-01
85	84	7.670630e-01
85	85	1.000000e+00
85	86	6.871664e-01
85	87	4.310062e-01
85	88	2.069626e-01
85	89	0.000000e+00
85	90	0.000000e+00
85	91	0.000000e+00
86	0	0.000000e+00
86	1	5.334457e-01
86	2	6.378728e-01
86	3	6.963275e-01
86	4	6.406536e-01
86	5	6.440257e-01
86	6	6.622154e-01
86	7	6.431973e-01
86	8	4.829495e-01
86	9	0.000000e+00
86	10	0.000000e+00
86	11	5.326930e-01
86	12	6.307651e-01
86	13	6.945720e-01
86	14	6.411412e-01
86	15	6.429484e-01
86	16	6.594815e-01
86	17	6.414881e-01
86	18	4.520279e-01
86	19	0.000000e+00
86	20	0.000000e+00
86	21	5.332117e-01
86	22	6.421712e-01
86	23	6.973814e-01
86	24	6.396748e-01
86	25	6.440130e-01
86	26	6.617517e-01
86	27	6.402236e-01
86	28	4.864557e-01
86	29	0.000000e+00
86	30	0.000000e+00
86	31	4.985206e-01
86	32	6.381335e-01
86	33	6.944294e-01
86	34	6.354366e-01
86	35	6.418065e-01
86	36	6.587801e-01
86	37	6.288092e-01
86	38	4.675742e-01
86	39	0.000000e+00
86	40	0.000000e+00
86	41	5.380305e-01
86	42	6.415420e-01
86	43	6.978341e-01
86	44	6.405375e-01
86	45	6.441302e-01
86	46	6.616330e-01
86	47	6.417163e-01
86	48	4.856150e-01
86	49	0.000000e+00
86	50	0.000000e+00
86	51	2.219012e-01
86	52	3.630938e-01
86	53	4.785415e-01
86	54	5.393423e-01
86	55	5.467518e-01
86	56	5.228350e-01
86	57	3.681545e-01
86	58	8.534928e-02
86	59	0.000000e+00
86	60	0.000000e+00
86	61	2.057652e-01
86	62	1.904699e-01
86	63	3.825277e-01
86	64	5.095660e-01
86	65	4.818960e-01
86	66	4.672812e-01
86	67	2.290000e-01
86	68	7.207551e-02
86	69	0.000000e+00
86	70	0.000000e+00
86	71	3.215765e-01
86	72	5.428784e-01
86	73	6.710331e-01
86	74	6.873278e-01
86	75	5.828931e-01
86	76	6.378444e-01
86	77	5.267391e-01
86	78	2.258368e-01
86	79	0.000000e+00
86	80	0.000000e+00
86	81	9.297071e-02
86	82	4.627505e-01
86	83	6.229809e-01
86	84	5.933414e-01
86	85	6.871664e-01
86	86	1.000000e+00
86	87	5.102305e-01
86	88	1.777714e-01
86	89	0.000000e+00
86	90	0.000000e+00
86	91	0.000000e+00
87	0	0.000000e+00
87	1	3.277233e-01
87	2	4.203389e-01
87	3	4.910106e-01
87	4	5.327996e-01
87	5	5.365834e-01
87	6	5.106208e-01
87	7	4.196602e-01
87	8	3.915549e-01
87	9	0.000000e+00
87	10	0.000000e+00
87	11	3.145282e-01
87	12	4.236449e-01
87	13	4.909991e-01
87	14	5.332701e-01
87	15	5.367099e-01
87	16	5.113240e-01
87	17	4.111330e-01
87	18	3.660051e-01
87	19	0.000000e+00
87	20	0.000000e+00
87	21	3.293372e-01
87	22	4.221807e-01
87	23	4.901111e-01
87	24	5.330587e-01
87	25	5.362173e-01
87	26	5.110756e-01
87	27	4.214378e-01
87	28	4.028153e-01
87	29	0.000000e+00
87	30	0.000000e+00
87	31	3.228210e-01
87	32	4.122630e-01
87	33	4.856460e-01
87	34	5.297104e-01
87	35	5.332617e-01
87	36	5.067654e-01
87	37	4.226233e-01
87	38	3.888460e-01
87	39	0.000000e+00
87	40	0.000000e+00
87	41	3.299389e-01
87	42	4.235212e-01
87	43	4.905096e-01
87	44	5.333726e-01
87	45	5.365332e-01
87	46	5.117260e-01
87	47	4.203485e-01
87	48	3.993819e-01
87	49	0.000000e+00
87	50	0.000000e+00
87	51	1.165556e-01
87	52	2.988045e-01
87	53	3.736853e-01
87	54	4.159056e-01
87	55	4.375811e-01
87	56	3.605363e-01
87	57	3.037079e-01
87	58	6.671110e-02
87	59	0.000000e+00
87	60	0.000000e+00
87	61	1.623382e-01
87	62	2.039072e-01
87	63	2.324683e-01
87	64	4.300277e-01
87	65	4.045196e-01
87	66	3.191818e-01
87	67	1.931090e-01
87	68	9.394513e-02
87	69	0.000000e+00
87	70	0.000000e+00
87	71	2.634125e-01
87	72	3.214721e-01
87	73	4.589686e-01
87	74	5.421515e-01
87	75	5.289119e-01
87	76	5.113084e-01
87	77	3.538986e-01
87	78	1.683520e-01
87	79	0.000000e+00
87	80	0.000000e+00
87	81	1.077560e-01
87	82	2.445220e-01
87	83	3.644833e-01
87	84	4.384347e-01
87	85	4.310062e-01
87	86	5.102305e-01
87	87	1.000000e+00
87	88	2.977953e-01
87	89	0.000000e+00
87	90	0.000000e+00
87	91	0.000000e+00
88	0	0.000000e+00
88	1	1.389921e-01
88	2	1.161160e-01
88	3	1.527609e-01
88	4	2.038503e-01
88	5	2.048380e-01
88	6	1.623541e-01
88	7	1.155518e-01
88	8	1.902187e-01
88	9	0.000000e+00
88	10	0.000000e+00
88	11	1.309634e-01
88	12	1.156188e-01
88	13	1.531743e-01
88	14	2.029048e-01
88	15	2.037328e-01
88	16	1.616560e-01
88	17	1.073864e-01
88	18	1.839663e-01
88	19	0.000000e+00
88	20	0.000000e+00
88	21	1.376165e-01
88	22	1.190892e-01
88	23	1.521798e-01
88	24	2.042774e-01
88	25	2.044779e-01
88	26	1.630414e-01
88	27	1.179873e-01
88	28	1.885246e-01
88	29	0.000000e+00
88	30	0.000000e+00
88	31	1.383897e-01
88	32	1.190128e-01
88	33	1.498806e-01
88	34	2.041055e-01
88	35	2.045086e-01
88	36	1.628419e-01
88	37	1.243789e-01
88	38	1.735760e-01
88	39	0.000000e+00
88	40	0.000000e+00
88	41	1.377949e-01
88	42	1.186913e-01
88	43	1.523543e-01
88	44	2.040217e-01
88	45	2.044782e-01
88	46	1.630185e-01
88	47	1.162380e-01
88	48	1.890914e-01
88	49	0.000000e+00
88	50	0.000000e+00
88	51	4.909741e-02
88	52	9.578440e-02
88	53	1.026387e-01
88	54	1.240239e-01
88	55	1.552723e-01
88	56	1.099507e-01
88	57	9.791846e-02
88	58	9.822394e-03
88	59	0.000000e+00
88	60	0.000000e+00
88	61	5.970305e-02
88	62	8.696259e-02
88	63	1.640118e-02
88	64	1.266224e-01
88	65	1.488125e-01
88	66	1.057164e-01
88	67	8.622761e-02
88	68	2.647707e-02
88	69	0.000000e+00
88	70	0.000000e+00
88	71	1.404290e-01
88	72	1.021363e-01
88	73	1.044483e-01
88	74	2.211561e-01
88	75	2.584262e-01
88	76	1.962450e-01
88	77	1.434190e-01
88	78	6.777445e-02
88	79	0.000000e+00
88	80	0.000000e+00
88	81	8.014700e-02
88	82	7.393537e-02
88	83	1.022762e-01
88	84	2.324314e-01
88	85	2.069626e-01
88	86	1.777714e-01
88	87	2.977953e-01
88	88	1.000000e+00
88	89	0.000000e+00
88	90	0.000000e+00
88	91	0.000000e+00
89	0	0.000000e+00
89	1	0.000000e+00
89	2	0.000000e+00
89	3	0.000000e+00
89	4	0.000000e+00
89	5	0.000000e+00
89	6	0.000000e+00
89	7	0.000000e+00
89	8	0.000000e+00
89	9	0.000000e+00
89	10	0.000000e+00
89	11	0.000000e+00
89	12	0.000000e+00
89	13	0.000000e+00
89	14	0.000000e+00
89	15	0.000000e+00
89	16	0.000000e+00
89	17	0.000000e+00
89	18	0.000000e+00
89	19	0.000000e+00
89	20	0.000000e+00
89	21	0.000000e+00
89	22	0.000000e+00
89	23	0.000000e+00
89	24	0.000000e+00
89	25	0.000000e+00
89	26	0.000000e+00
89	27	0.000000e+00
89	28	0.000000e+00
89	29	0.000000e+00
89	30	0.000000e+00
89	31	0.000000e+00
89	32	0.000000e+00
89	33	0.000000e+00
89	34	0.000000e+00
89	35	0.000000e+00
89	36	0.000000e+00
89	37	0.000000e+00
89	38	0.000000e+00
89	39	0.000000e+00
89	40	0.000000e+00
89	41	0.000000e+00
89	42	0.000000e+00
89	43	0.000000e+00
89	44	0.000000e+00
89	45	0.000000e+00
89	46	0.000000e+00
89	47	0.000000e+00
89	48	0.000000e+00
89	49	0.000000e+00
89	50	0.000000e+00
89	51	0.000000e+00
89	52	0.000000e+00
89	53	0.000000e+00
89	54	0.000000e+00
89	55	0.000000e+00
89	56	0.000000e+00
89	57	0.000000e+00
89	58	0.000000e+00
89	59	0.000000e+00
89	60	0.000000e+00
89	61	0.000000e+00
89	62	0.000000e+00
89	63	0.000000e+00
89	64	0.000000e+00
89	65	0.000000e+00
89	66	0.000000e+00
89	67	0.000000e+00
89	68	0.000000e+00
89	69	0.000000e+00
89	70	0.000000e+00
89	71	0.000000e+00
89	72	0.000000e+00
89	73	0.000000e+00
89	74	0.000000e+00
89	75	0.000000e+00
89	76	0.000000e+00
89	77	0.000000e+00
89	78	0.000000e+00
89	79	0.000000e+00
89	80	0.000000e+00
89	81	0.000000e+00
89	82	0.000000e+00
89	83	0.000000e+00
89	84	0.000000e+00
89	85	0.000000e+00
89	86	0.000000e+00
89	87	0.000000e+00
89	88	0.000000e+00
89	89	0.000000e+00
89	90	0.000000e+00
89	91	0.000000e+00
90	0	0.000000e+00
90	1	0.000000e+00
90	2	0.000000e+00
90	3	0.000000e+00
90	4	0.000000e+00
90	5	0.000000e+00
90	6	0.000000e+00
90	7	0.000000e+00
90	8	0.000000e+00
90	9	0.000000e+00
90	10	0.000000e+00
90	11	0.000000e+00
90	12	0.000000e+00
90	13	0.000000e+00
90	14	0.000000e+00
90	15	0.000000e+00
90	16	0.000000e+00
90	17	0.000000e+00
90	18	0.000000e+00
90	19	0.000000e+00
90	20	0.000000e+00
90	21	0.000000e+00
90	22	0.000000e+00
90	23	0.000000e+00
90	24	0.000000e+00
90	25	0.000000e+00
90	26	0.000000e+00
90	27	0.000000e+00
90	28	0.000000e+00
90	29	0.000000e+00
90	30	0.000000e+00
90	31	0.000000e+00
90	32	0.000000e+00
90	33	0.000000e+00
90	34	0.000000e+00
90	35	0.000000e+00
90	36	0.000000e+00
90	37	0.000000e+00
90	38	0.000000e+00
90	39	0.000000e+00
90	40	0.000000e+00
90	41	0.000000e+00
90	42	0.000000e+00
90	43	0.000000e+00
90	44	0.000000e+00
90	45	0.000000e+00
90	46	0.000000e+00
90	47	0.000000e+00
90	48	0.000000e+00
90	49	0.000000e+00
90	50	0.000000e+00
90	51	0.000000e+00
90	52	0.000000e+00
90	53	0.000000e+00
90	54	0.000000e+00
90	55	0.000000e+00
90	56	0.000000e+00
90	57	0.000000e+00
90	58	0.000000e+00
90	59	0.000000e+00
90	60	0.000000e+00
90	61	0.000000e+00
90	62	0.000000e+00
90	63	0.000000e+00
90	64	0.000000e+00
90	65	0.000000e+00
90	66	0.000000e+00
90	67	0.000000e+00
90	68	0.000000e+00
90	69	0.000000e+00
90	70	0.000000e+00
90	71	0.000000e+00
90	72	0.000000e+00
90	73	0.000000e+00
90	74	0.000000e+00
90	75	0.000000e+00
90	76	0.000000e+00
90	77	0.000000e+00
90	78	0.000000e+00
90	79	0.000000e+00
90	80	0.000000e+00
90	81	0.000000e+00
90	82	0.000000e+00
90	83	0.000000e+00
90	84	0.000000e+00
90	85	0.000000e+00
90	86	0.000000e+00
90	87	0.000000e+00
90	88	0.000000e+00
90	89	0.000000e+00
90	90	0.000000e+00
90	91	0.000000e+00
91	0	0.000000e+00
91	1	0.000000e+00
91	2	0.000000e+00
91	3	0.000000e+00
91	4	0.000000e+00
91	5	0.000000e+00
91	6	0.000000e+00
91	7	0.000000e+00
91	8	0.000000e+00
91	9	0.000000e+00
91	10	0.000000e+00
91	11	0.000000e+00
91	12	0.000000e+00
91	13	0.000000e+00
91	14	0.000000e+00
91	15	0.000000e+00
91	16	0.000000e+00
91	17	0.000000e+00
91	18	0.000000e+00
91	19	0.000000e+00
91	20	0.000000e+00
91	21	0.000000e+00
91	22	0.000000e+00
91	23	0.000000e+00
91	24	0.000000e+00
91	25	0.000000e+00
91	26	0.000000e+00
91	27	0.000000e+00
91	28	0.000000e+00
91	29	0.000000e+00
91	30	0.000000e+00
91	31	0.000000e+00
91	32	0.000000e+00
91	33	0.000000e+00
91	34	0.000000e+00
91	35	0.000000e+00
91	36	0.000000e+00
91	37	0.000000e+00
91	38	0.000000e+00
91	39	0.000000e+00
91	40	0.000000e+00
91	41	0.000000e+00
91	42	0.000000e+00
91	43	0.000000e+00
91	44	0.000000e+00
91	45	0.000000e+00
91	46	0.000000e+00
91	47	0.000000e+00
91	48	0.000000e+00
91	49	0.000000e+00
91	50	0.000000e+00
91	51	0.000000e+00
91	52	0.000000e+00
91	53	0.000000e+00
91	54	0.000000e+00
91	55	0.000000e+00
91	56	0.000000e+00
91	57	0.000000e+00
91	58	0.000000e+00
91	59	0.000000e+00
91	60	0.000000e+00
91	61	0.000000e+00
91	62	0.000000e+00
91	63	0.000000e+00
91	64	0.000000e+00
91	65	0.000000e+00
91	66	0.000000e+00
91	67	0.000000e+00
91	68	0.000000e+00
91	69	0.000000e+00
91	70	0.000000e+00
91	71	0.000000e+00
91	72	0.000000e+00
91	73	0.000000e+00
91	74	0.000000e+00
91	75	0.000000e+00
91	76	0.000000e+00
91	77	0.000000e+00
91	78	0.000000e+00
91	79	0.000000e+00
91	80	0.000000e+00
91	81	0.000000e+00
91	82	0.000000e+00
91	83	0.000000e+00
91	84	0.000000e+00
91	85	0.000000e+00
91	86	0.000000e+00
91	87	0.000000e+00
91	88	0.000000e+00
91	89	0.000000e+00
91	90	0.000000e+00
91	91	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_correlation_dpty.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
0	83	0.000000e+00
0	84	0.000000e+00
0	85	0.000000e+00
0	86	0.000000e+00
0	87	0.000000e+00
0	88	0.000000e+00
0	89	0.000000e+00
0	90	0.000000e+00
0	91	0.000000e+00
0	92	0.000000e+00
0	93	0.000000e+00
0	94	0.000000e+00
0	95	0.000000e+00
0	96	0.000000e+00
0	97	0.000000e+00
0	98	0.000000e+00
0	99	0.000000e+00
0	100	0.000000e+00
0	101	0.000000e+00
0	102	0.000000e+00
0	103	0.000000e+00
0	104	0.000000e+00
0	105	0.000000e+00
0	106	0.000000e+00
0	107	0.000000e+00
0	108	0.000000e+00
0	109	0.000000e+00
0	110	0.000000e+00
0	111	0.000000e+00
0	112	0.000000e+00
0	113	0.000000e+00
0	114	0.000000e+00
0	115	0.000000e+00
0	116	0.000000e+00
0	117	0.000000e+00
0	118	0.000000e+00
0	119	0.000000e+00
0	120	0.000000e+00
0	121	0.000000e+00
0	122	0.000000e+00
0	123	0.000000e+00
0	124	0.000000e+00
0	125	0.000000e+00
0	126	0.000000e+00
0	127	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
1	14	0.000000e+00
1	15	0.000000e+00
1	16	0.000000e+00
1	17	0.000000e+00
1	18	0.000000e+00
1	19	0.000000e+00
1	20	0.000000e+00
1	21	0.000000e+00
1	22	0.000000e+00
1	23	0.000000e+00
1	24	0.000000e+00
1	25	0.000000e+00
1	26	0.000000e+00
1	27	0.000000e+00
1	28	0.000000e+00
1	29	0.000000e+00
1	30	0.000000e+00
1	31	0.000000e+00
1	32	0.000000e+00
1	33	0.000000e+00
1	34	0.000000e+00
1	35	0.000000e+00
1	36	0.000000e+00
1	37	0.000000e+00
1	38	0.000000e+00
1	39	0.000000e+00
1	40	0.000000e+00
1	41	0.000000e+00
1	42	0.000000e+00
1	43	0.000000e+00
1	44	0.000000e+00
1	45	0.000000e+00
1	46	0.000000e+00
1	47	0.000000e+00
1	48	0.000000e+00
1	49	0.000000e+00
1	50	0.000000e+00
1	51	0.000000e+00
1	52	0.000000e+00
1	53	0.000000e+00
1	54	0.000000e+00
1	55	0.000000e+00
1	56	0.000000e+00
1	57	0.000000e+00
1	58	0.000000e+00
1	59	0.000000e+00
1	60	0.000000e+00
1	61	0.000000e+00
1	62	0.000000e+00
1	63	0.000000e+00
1	64	0.000000e+00
1	65	0.000000e+00
1	66	0.000000e+00
1	67	0.000000e+00
1	68	0.000000e+00
1	69	0.000000e+00
1	70	0.000000e+00
1	71	0.000000e+00
1	72	0.000000e+00
1	73	0.000000e+00
1	74	0.000000e+00
1	75	0.000000e+00
1	76	0.000000e+00
1	77	0.000000e+00
1	78	0.000000e+00
1	79	0.000000e+00
1	80	0.000000e+00
1	81	0.000000e+00
1	82	0.000000e+00
1	83	0.000000e+00
1	84	0.000000e+00
1	85	0.000000e+00
1	86	0.000000e+00
1	87	0.000000e+00
1	88	0.000000e+00
1	89	0.000000e+00
1	90	0.000000e+00
1	91	0.000000e+00
1	92	0.000000e+00
1	93	0.000000e+00
1	94	0.000000e+00
1	95	0.000000e+00
1	96	0.000000e+00
1	97	0.000000e+00
1	98	0.000000e+00
1	99	0.000000e+00
1	100	0.000000e+00
1	101	0.000000e+00
1	102	0.000000e+00
1	103	0.000000e+00
1	104	0.000000e+00
1	105	0.000000e+00
1	106	0.000000e+00
1	107	0.000000e+00
1	108	0.000000e+00
1	109	0.000000e+00
1	110	0.000000e+00
1	111	0.000000e+00
1	112	0.000000e+00
1	113	0.000000e+00
1	114	0.000000e+00
1	115	0.000000e+00
1	116	0.000000e+00
1	117	0.000000e+00
1	118	0.000000e+00
1	119	0.000000e+00
1	120	0.000000e+00
1	121	0.000000e+00
1	122	0.000000e+00
1	123	0.000000e+00
1	124	0.000000e+00
1	125	0.000000e+00
1	126	0.000000e+00
1	127	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	1.000000e+00
2	3	1.601878e-01
2	4	1.459245e-01
2	5	1.326111e-01
2	6	1.095144e-01
2	7	9.296620e-02
2	8	7.910353e-02
2	9	7.300285e-02
2	10	9.177395e-02
2	11	1.101583e-01
2	12	0.000000e+00
2	13	0.000000e+00
2	14	0.000000e+00
2	15	0.000000e+00
2	16	2.989232e-02
2	17	1.559489e-01
2	18	1.450529e-01
2	19	1.303919e-01
2	20	1.089451e-01
2	21	9.299067e-02
2	22	7.839612e-02
2	23	7.296585e-02
2	24	9.033201e-02
2	25	1.030568e-01
2	26	0.000000e+00
2	27	0.000000e+00
2	28	0.000000e+00
2	29	0.000000e+00
2	30	3.040759e-02
2	31	1.602015e-01
2	32	1.453944e-01
2	33	1.327673e-01
2	34	1.099355e-01
2	35	9.311474e-02
2	36	7.929153e-02
2	37	7.280096e-02
2	38	9.187034e-02
2	39	1.073516e-01
2	40	0.000000e+00
2	41	0.000000e+00
2	42	0.000000e+00
2	43	0.000000e+00
2	44	2.118364e-02
2	45	1.580889e-01
2	46	1.436292e-01
2	47	1.330055e-01
2	48	1.099727e-01
2	49	9.259908e-02
2	50	7.933300e-02
2	51	7.180577e-02
2	52	8.919007e-02
2	53	9.885122e-02
2	54	0.000000e+00
2	55	0.000000e+00
2	56	0.000000e+00
2	57	0.000000e+00
2	58	3.184511e-02
2	59	1.600237e-01
2	60	1.456283e-01
2	61	1.325717e-01
2	62	1.098397e-01
2	63	9.311654e-02
2	64	7.919245e-02
2	65	7.293666e-02
2	66	9.206954e-02
2	67	1.083990e-01
2	68	0.000000e+00
2	69	0.000000e+00
2	70	0.000000e+00
2	71	0.000000e+00
2	72	0.000000e+00
2	73	3.452807e-02
2	74	9.146714e-03
2	75	5.055773e-02
2	76	7.480052e-02
2	77	8.883800e-02
2	78	7.234938e-02
2	79	6.448604e-02
2	80	3.078274e-02
2	81	2.849923e-02
2	82	0.000000e+00
2	83	0.000000e+00
2	84	0.000000e+00
2	85	0.000000e+00
2	86	3.562898e-03
2	87	3.663750e-02
2	88	6.221934e-02
2	89	1.803345e-02
2	90	8.025750e-02
2	91	8.465923e-02
2	92	6.461775e-02
2	93	6.882535e-02
2	94	4.383831e-02
2	95	2.403745e-02
2	96	0.000000e+00
2	97	0.000000e+00
2	98	0.000000e+00
2	99	0.000000e+00
2	100	1.131063e-02
2	101	4.162323e-02
2	102	2.994155e-02
2	103	6.603412e-02
2	104	9.153896e-02
2	105	9.013175e-02
2	106	6.858770e-02
2	107	6.910205e-02
2	108	4.218906e-02
2	109	2.871129e-02
2	110	0.000000e+00
2	111	0.000000e+00
2	112	0.000000e+00
2	113	0.000000e+00
2	114	-2.066694e-03
2	115	2.497242e-03
2	116	4.075061e-02
2	117	4.196169e-02
2	118	7.197120e-02
2	119	9.163429e-02
2	120	8.377023e-02
2	121	5.699902e-02
2	122	4.002133e-02
2	123	5.967215e-03
2	124	0.000000e+00
2	125	0.000000e+00
2	126	0.000000e+00
2	127	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	1.601878e-01
3	3	1.000000e+00
3	4	8.778539e-01
3	5	7.712377e-01
3	6	6.314437e-01
3	7	5.416923e-01
3	8	4.743515e-01
3	9	4.165897e-01
3	10	5.199029e-01
3	11	5.657825e-01
3	12	0.000000e+00
3	13	0.000000e+00
3	14	0.000000e+00
3	15	0.000000e+00
3	16	1.396754e-01
3	17	9.241874e-01
3	18	8.725224e-01
3	19	7.655444e-01
3	20	6.300202e-01
3	21	5.435454e-01
3	22	4.685705e-01
3	23	4.169920e-01
3	24	5.106802e-01
3	25	5.310250e-01
3	26	0.000000e+00
3	27	0.000000e+00
3	28	0.000000e+00
3	29	0.000000e+00
3	30	1.410344e-01
3	31	9.390807e-01
3	32	8.748966e-01
3	33	7.696887e-01
3	34	6.329246e-01
3	35	5.414754e-01
3	36	4.751275e-01
3	37	4.148851e-01
3	38	5.199351e-01
3	39	5.487138e-01
3	40	0.000000e+00
3	41	0.000000e+00
3	42	0.000000e+00
3	43	0.000000e+00
3	44	9.749111e-02
3	45	9.199442e-01
3	46	8.643052e-01
3	47	7.637201e-01
3	48	6.312458e-01
3	49	5.365038e-01
3	50	4.768541e-01
3	51	4.084647e-01
3	52	5.061698e-01
3	53	5.034257e-01
3	54	0.000000e+00
3	55	0.000000e+00
3	56	0.000000e+00
3	57	0.000000e+00
3	58	1.481001e-01
3	59	9.399921e-01
3	60	8.762605e-01
3	61	7.703453e-01
3	62	6.329163e-01
3	63	5.421444e-01
3	64	4.741934e-01
3	65	4.158519e-01
3	66	5.212777e-01
3	67	5.554898e-01
3	68	0.000000e+00
3	69	0.000000e+00
3	70	0.000000e+00
3	71	0.000000e+00
3	72	0.000000e+00
3	73	1.667357e-01
3	74	4.067120e-02
3	75	2.560327e-01
3	76	3.471314e-01
3	77	4.551900e-01
3	78	3.705783e-01
3	79	3.362440e-01
3	80	1.717224e-01
3	81	1.564687e-01
3	82	0.000000e+00
3	83	0.000000e+00
3	84	0.000000e+00
3	85	0.000000e+00
3	86	7.454001e-03
3	87	1.259030e-01
3	88	2.248758e-01
3	89	1.515646e-02
3	90	3.976904e-01
3	91	4.356256e-01
3	92	3.522878e-01
3	93	3.164713e-01
3	94	1.645792e-01
3	95	8.530843e-02
3	96	0.000000e+00
3	97	0.000000e+00
3	98	0.000000e+00
3	99	0.000000e+00
3	100	3.378097e-02
3	101	2.435767e-01
3	102	1.688286e-01
3	103	3.082400e-01
3	104	4.616527e-01
3	105	4.529678e-01
3	106	3.256799e-01
3	107	3.302462e-01
3	108	1.849113e-01
3	109	1.193380e-01
3	110	0.000000e+00
3	111	0.000000e+00
3	112	0.000000e+00
3	113	0.000000e+00
3	114	2.517519e-03
3	115	6.030625e-02
3	116	1.920343e-01
3	117	1.797797e-01
3	118	3.348980e-01
3	119	4.250968e-01
3	120	3.939823e-01
3	121	2.687706e-01
3	122	1.674903e-01
3	123	4.600407e-02
3	124	0.000000e+00
3	125	0.000000e+00
3	126	0.000000e+00
3	127	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	1.459245e-01
4	3	8.778539e-01
4	4	1.000000e+00
4	5	8.770838e-01
4	6	7.506822e-01
4	7	6.947558e-01
4	8	6.319234e-01
4	9	5.374920e-01
4	10	6.379594e-01
4	11	6.752046e-01
4	12	0.000000e+00
4	13	0.000000e+00
4	14	0.000000e+00
4	15	0.000000e+00
4	16	1.293977e-01
4	17	8.713009e-01
4	18	9.605546e-01
4	19	8.747747e-01
4	20	7.510872e-01
4	21	6.975488e-01
4	22	6.268222e-01
4	23	5.392717e-01
4	24	6.286799e-01
4	25	6.374320e-01
4	26	0.000000e+00
4	27	0.000000e+00
4	28	0.000000e+00
4	29	0.000000e+00
4	30	1.273599e-01
4	31	8.726620e-01
4	32	9.663057e-01
4	33	8.757400e-01
4	34	7.509226e-01
4	35	6.934713e-01
4	36	6.318667e-01
4	37	5.341997e-01
4	38	6.345595e-01
4	39	6.542374e-01
4	40	0.000000e+00
4	41	0.000000e+00
4	42	0.000000e+00
4	43	0.000000e+00
4	44	8.648532e-02
4	45	8.470898e-01
4	46	9.562239e-01
4	47	8.644405e-01
4	48	7.464247e-01
4	49	6.863045e-01
4	50	6.313279e-01
4	51	5.242223e-01
4	52	6.151056e-01
4	53	5.957748e-01
4	54	0.000000e+00
4	55	0.000000e+00
4	56	0.000000e+00
4	57	0.000000e+00
4	58	1.345470e-01
4	59	8.762457e-01
4	60	9.671680e-01
4	61	8.770457e-01
4	62	7.514767e-01
4	63	6.946166e-01
4	64	6.313033e-01
4	65	5.358574e-01
4	66	6.375661e-01
4	67	6.626164e-01
4	68	0.000000e+00
4	69	0.000000e+00
4	70	0.000000e+00
4	71	0.000000e+00
4	72	0.000000e+00
4	73	1.222510e-01
4	74	4.973205e-02
4	75	3.071008e-01
4	76	3.635463e-01
4	77	5.173700e-01
4	78	4.744038e-01
4	79	4.384062e-01
4	80	2.279203e-01
4	81	1.878680e-01
4	82	0.000000e+00
4	83	0.000000e+00
4	84	0.000000e+00
4	85	0.000000e+00
4	86	-2.208465e-02
4	87	1.735162e-01
4	88	2.945915e-01
4	89	5.915009e-03
4	90	4.100831e-01
4	91	4.836871e-01
4	92	3.781886e-01
4	93	3.695750e-01
4	94	1.833231e-01
4	95	8.831960e-02
4	96	0.000000e+00
4	97	0.000000e+00
4	98	0.000000e+00
4	99	0.000000e+00
4	100	6.193879e-02
4	101	3.128753e-01
4	102	3.106699e-01
4	103	4.142146e-01
4	104	5.807340e-01
4	105	5.567687e-01
4	106	3.916650e-01
4	107	3.742748e-01
4	108	2.268883e-01
4	109	1.671527e-01
4	110	0.000000e+00
4	111	0.000000e+00
4	112	0.000000e+00
4	113	0.000000e+00
4	114	3.405213e-02
4	115	1.332849e-01
4	116	3.255327e-01
4	117	2.863698e-01
4	118	4.128836e-01
4	119	4.758050e-01
4	120	4.564773e-01
4	121	3.474913e-01
4	122	2.072321e-01
4	123	4.051274e-02
4	124	0.000000e+00
4	125	0.000000e+00
4	126	0.000000e+00
4	127	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	1.326111e-01
5	3	7.712377e-01
5	4	8.770838e-01
5	5	1.000000e+00
5	6	9.402182e-01
5	7	8.812483e-01
5	8	7.595147e-01
5	9	6.620652e-01
5	10	7.559448e-01
5	11	7.652380e-01
5	12	0.000000e+00
5	13	0.000000e+00
5	14	0.000000e+00
5	15	0.000000e+00
5	16	1.227735e-01
5	17	7.730210e-01
5	18	8.717256e-01
5	19	9.718378e-01
5	20	9.389921e-01
5	21	8.823828e-01
5	22	7.560111e-01
5	23	6.648608e-01
5	24	7.417172e-01
5	25	7.296588e-01
5	26	0.000000e+00
5	27	0.000000e+00
5	28	0.000000e+00
5	29	0.000000e+00
5	30	1.119894e-01
5	31	7.622628e-01
5	32	8.733689e-01
5	33	9.753332e-01
5	34	9.400709e-01
5	35	8.806240e-01
5	36	7.591291e-01
5	37	6.587225e-01
5	38	7.540697e-01
5	39	7.447139e-01
5	40	0.000000e+00
5	41	0.000000e+00
5	42	0.000000e+00
5	43	0.000000e+00
5	44	7.236301e-02
5	45	7.328633e-01
5	46	8.633202e-01
5	47	9.645322e-01
5	48	9.357792e-01
5	49	8.744548e-01
5	50	7.557442e-01
5	51	6.462062e-01
5	52	7.340239e-01
5	53	6.748201e-01
5	54	0.000000e+00
5	55	0.000000e+00
5	56	0.000000e+00
5	57	0.000000e+00
5	58	1.199860e-01
5	59	7.680340e-01
5	60	8.752694e-01
5	61	9.762371e-01
5	62	9.404787e-01
5	63	8.814147e-01
5	64	7.591697e-01
5	65	6.608071e-01
5	66	7.557851e-01
5	67	7.539984e-01
5	68	0.000000e+00
5	69	0.000000e+00
5	70	0.000000e+00
5	71	0.000000e+00
5	72	0.000000e+00
5	73	6.745519e-02
5	74	3.978641e-02
5	75	3.276638e-01
5	76	4.388948e-01
5	77	6.021517e-01
5	78	5.456399e-01
5	79	5.426695e-01
5	80	2.595019e-01
5	81	1.956128e-01
5	82	0.000000e+00
5	83	0.000000e+00
5	84	0.000000e+00
5	85	0.000000e+00
5	86	-3.436363e-02
5	87	1.310972e-01
5	88	2.563955e-01
5	89	-3.986694e-02
5	90	4.517049e-01
5	91	4.708240e-01
5	92	3.890712e-01
5	93	4.724949e-01
5	94	2.191873e-01
5	95	1.264201e-01
5	96	0.000000e+00
5	97	0.000000e+00
5	98	0.000000e+00
5	99	0.000000e+00
5	100	1.127175e-01
5	101	4.064111e-01
5	102	4.410935e-01
5	103	5.944006e-01
5	104	7.433346e-01
5	105	6.848280e-01
5	106	4.879419e-01
5	107	4.992771e-01
5	108	2.961234e-01
5	109	2.384120e-01
5	110	0.000000e+00
5	111	0.000000e+00
5	112	0.000000e+00
5	113	0.000000e+00
5	114	2.883520e-04
5	115	1.783662e-01
5	116	4.645139e-01
5	117	4.811708e-01
5	118	6.281478e-01
5	119	5.964001e-01
5	120	5.606918e-01
5	121	4.760522e-01
5	122	3.176219e-01
5	123	6.884560e-02
5	124	0.000000e+00
5	125	0.000000e+00
5	126	0.000000e+00
5	127	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	1.095144e-01
6	3	6.314437e-01
6	4	7.506822e-01
6	5	9.402182e-01
6	6	1.000000e+00
6	7	9.565207e-01
6	8	8.003000e-01
6	9	6.787148e-01
6	10	7.679443e-01
6	11	7.517850e-01
6	12	0.000000e+00
6	13	0.000000e+00
6	14	0.000000e+00
6	15	0.000000e+00
6	16	9.981355e-02
6	17	6.359366e-01
6	18	7.462486e-01
6	19	9.383120e-01
6	20	9.886388e-01
6	21	9.563298e-01
6	22	7.959896e-01
6	23	6.808743e-01
6	24	7.535822e-01
6	25	7.211359e-01
6	26	0.000000e+00
6	27	0.000000e+00
6	28	0.000000e+00
6	29	0.000000e+00
6	30	8.935639e-02
6	31	6.208699e-01
6	32	7.487323e-01
6	33	9.381910e-01
6	34	9.896688e-01
6	35	9.560096e-01
6	36	8.008065e-01
6	37	6.760590e-01
6	38	7.659952e-01
6	39	7.306556e-01
6	40	0.000000e+00
6	41	0.000000e+00
6	42	0.000000e+00
6	43	0.000000e+00
6	44	5.729441e-02
6	45	5.933904e-01
6	46	7.409769e-01
6	47	9.242343e-01
6	48	9.855959e-01
6	49	9.510234e-01
6	50	7.983359e-01
6	51	6.643301e-01
6	52	7.457854e-01
6	53	6.582894e-01
6	54	0.000000e+00
6	55	0.000000e+00
6	56	0.000000e+00
6	57	0.000000e+00
6	58	9.614379e-02
6	59	6.272865e-01
6	60	7.505720e-01
6	61	9.395501e-01
6	62	9.900780e-01
6	63	9.565971e-01
6	64	8.006439e-01
6	65	6.779625e-01
6	66	7.674474e-01
6	67	7.403367e-01
6	68	0.000000e+00
6	69	0.000000e+00
6	70	0.000000e+00
6	71	0.000000e+00
6	72	0.000000e+00
6	73	-2.485682e-03
6	74	2.550288e-02
6	75	3.002243e-01
6	76	4.223561e-01
6	77	5.820169e-01
6	78	5.299461e-01
6	79	5.430434e-01
6	80	2.505760e-01
6	81	1.674790e-01
6	82	0.000000e+00
6	83	0.000000e+00
6	84	0.000000e+00
6	85	0.000000e+00
6	86	-4.930527e-02
6	87	1.032965e-01
6	88	2.232927e-01
6	89	-1.089822e-01
6	90	4.329197e-01
6	91	4.347498e-01
6	92	3.468309e-01
6	93	4.804019e-01
6	94	2.115932e-01
6	95	1.348045e-01
6	96	0.000000e+00
6	97	0.000000e+00
6	98	0.000000e+00
6	99	0.000000e+00
6	100	1.353300e-01
6	101	3.942629e-01
6	102	4.275083e-01
6	103	6.235543e-01
6	104	7.805700e-01
6	105	6.913316e-01
6	106	4.793580e-01
6	107	5.006438e-01
6	108	2.880020e-01
6	109	2.441131e-01
6	110	0.000000e+00
6	111	0.000000e+00
6	112	0.000000e+00
6	113	0.000000e+00
6	114	-1.478207e-02
6	115	1.586557e-01
6	116	4.721348e-01
6	117	5.208481e-01
6	118	6.922072e-01
6	119	6.156362e-01
6	120	5.242485e-01
6	121	4.807554e-01
6	122	3.353615e-01
6	123	5.655605e-02
6	124	0.000000e+00
6	125	0.000000e+00
6	126	0.000000e+00
6	127	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	9.296620e-02
7	3	5.416923e-01
7	4	6.947558e-01
7	5	8.812483e-01
7	6	9.565207e-01
7	7	1.000000e+00
7	8	8.746063e-01
7	9	7.181008e-01
7	10	8.012587e-01
7	11	7.151497e-01
7	12	0.000000e+00
7	13	0.000000e+00
7	14	0.000000e+00
7	15	0.000000e+00
7	16	8.546386e-02
7	17	5.486992e-01
7	18	6.885465e-01
7	19	8.830355e-01
7	20	9.543683e-01
7	21	9.911192e-01
7	22	8.692848e-01
7	23	7.191189e-01
7	24	7.858725e-01
7	25	6.764291e-01
7	26	0.000000e+00
7	27	0.000000e+00
7	28	0.000000e+00
7	29	0.000000e+00
7	30	7.502578e-02
7	31	5.303926e-01
7	32	6.960800e-01
7	33	8.789948e-01
7	34	9.557633e-01
7	35	9.921430e-01
7	36	8.753299e-01
7	37	7.161853e-01
7	38	7.992393e-01
7	39	6.987323e-01
7	40	0.000000e+00
7	41	0.000000e+00
7	42	0.000000e+00
7	43	0.000000e+00
7	44	4.773044e-02
7	45	5.044468e-01
7	46	6.915148e-01
7	47	8.619241e-01
7	48	9.520159e-01
7	49	9.883793e-01
7	50	8.734054e-01
7	51	7.051103e-01
7	52	7.781009e-01
7	53	6.395798e-01
7	54	0.000000e+00
7	55	0.000000e+00
7	56	0.000000e+00
7	57	0.000000e+00
7	58	8.123374e-02
7	59	5.373591e-01
7	60	6.968468e-01
7	61	8.809686e-01
7	62	9.559565e-01
7	63	9.924957e-01
7	64	8.750124e-01
7	65	7.177399e-01
7	66	8.007126e-01
7	67	7.055606e-01
7	68	0.000000e+00
7	69	0.000000e+00
7	70	0.000000e+00
7	71	0.000000e+00
7	72	0.000000e+00
7	73	-5.460518e-02
7	74	1.298349e-02
7	75	2.347573e-01
7	76	3.611558e-01
7	77	5.414108e-01
7	78	5.577641e-01
7	79	5.494450e-01
7	80	2.830112e-01
7	81	1.408662e-01
7	82	0.000000e+00
7	83	0.000000e+00
7	84	0.000000e+00
7	85	0.000000e+00
7	86	-6.119124e-02
7	87	1.346201e-01
7	88	2.330785e-01
7	89	-1.020544e-01
7	90	3.833090e-01
7	91	4.462472e-01
7	92	3.658974e-01
7	93	4.763337e-01
7	94	2.015071e-01
7	95	1.415255e-01
7	96	0.000000e+00
7	97	0.000000e+00
7	98	0.000000e+00
7	99	0.000000e+00
7	100	1.418054e-01
7	101	3.744067e-01
7	102	3.910045e-01
7	103	5.866574e-01
7	104	7.427354e-01
7	105	6.894813e-01
7	106	4.852059e-01
7	107	5.020566e-01
7	108	3.035426e-01
7	109	2.335180e-01
7	110	0.000000e+00
7	111	0.000000e+00
7	112	0.000000e+00
7	113	0.000000e+00
7	114	-2.955677e-02
7	115	1.499095e-01
7	116	4.457795e-01
7	117	4.956996e-01
7	118	6.572208e-01
7	119	6.605354e-01
7	120	4.806656e-01
7	121	4.794518e-01
7	122	3.175708e-01
7	123	5.194878e-02
7	124	0.000000e+00
7	125	0.000000e+00
7	126	0.000000e+00
7	127	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	7.910353e-02
8	3	4.743515e-01
8	4	6.319234e-01
8	5	7.595147e-01
8	6	8.003000e-01
8	7	8.746063e-01
8	8	1.000000e+00
8	9	9.261903e-01
8	10	8.868044e-01
8	11	6.733793e-01
8	12	0.000000e+00
8	13	0.000000e+00
8	14	0.000000e+00
8	15	0.000000e+00
8	16	7.610466e-02
8	17	4.797492e-01
8	18	6.267508e-01
8	19	7.587244e-01
8	20	7.944518e-01
8	21	8.692849e-01
8	22	9.866335e-01
8	23	9.214286e-01
8	24	8.689527e-01
8	25	6.161502e-01
8	26	0.000000e+00
8	27	0.000000e+00
8	28	0.000000e+00
8	29	0.000000e+00
8	30	6.818770e-02
8	31	4.678447e-01
8	32	6.336133e-01
8	33	7.571381e-01
8	34	8.023350e-01
8	35	8.752311e-01
8	36	9.885502e-01
8	37	9.246537e-01
8	38	8.832191e-01
8	39	6.712187e-01
8	40	0.000000e+00
8	41	0.000000e+00
8	42	0.000000e+00
8	43	0.000000e+00
8	44	4.410759e-02
8	45	4.468560e-01
8	46	6.279315e-01
8	47	7.446902e-01
8	48	8.032238e-01
8	49	8.752086e-01
8	50	9.827786e-01
8	51	9.161256e-01
8	52	8.584378e-01
8	53	6.391394e-01
8	54	0.000000e+00
8	55	0.000000e+00
8	56	0.000000e+00
8	57	0.000000e+00
8	58	7.360877e-02
8	59	4.727448e-01
8	60	6.338652e-01
8	61	7.587626e-01
8	62	8.011568e-01
8	63	8.744947e-01
8	64	9.890969e-01
8	65	9.253031e-01
8	66	8.849315e-01
8	67	6.711664e-01
8	68	0.000000e+00
8	69	0.000000e+00
8	70	0.000000e+00
8	71	0.000000e+00
8	72	0.000000e+00
8	73	-6.574302e-02
8	74	2.843134e-03
8	75	1.646174e-01
8	76	2.830534e-01
8	77	4.994118e-01
8	78	6.945611e-01
8	79	6.782154e-01
8	80	4.023739e-01
8	81	1.545948e-01
8	82	0.000000e+00
8	83	0.000000e+00
8	84	0.000000e+00
8	85	0.000000e+00
8	86	-3.538258e-02
8	87	1.273239e-01
8	88	2.106274e-01
8	89	6.306913e-02
8	90	3.718515e-01
8	91	4.962560e-01
8	92	5.396060e-01
8	93	5.343071e-01
8	94	1.841039e-01
8	95	1.624447e-01
8	96	0.000000e+00
8	97	0.000000e+00
8	98	0.000000e+00
8	99	0.000000e+00
8	100	1.188417e-01
8	101	4.098321e-01
8	102	4.387645e-01
8	103	5.542231e-01
8	104	6.654515e-01
8	105	7.275984e-01
8	106	6.500044e-01
8	107	6.817005e-01
8	108	4.538375e-01
8	109	2.815728e-01
8	110	0.000000e+00
8	111	0.000000e+00
8	112	0.000000e+00
8	113	0.000000e+00
8	114	-9.670880e-03
8	115	2.271546e-01
8	116	4.419187e-01
8	117	4.836880e-01
8	118	5.787222e-01
8	119	7.142970e-01
8	120	6.001574e-01
8	121	5.943438e-01
8	122	3.822086e-01
8	123	1.334436e-01
8	124	0.000000e+00
8	125	0.000000e+00
8	126	0.000000e+00
8	127	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	7.300285e-02
9	3	4.165897e-01
9	4	5.374920e-01
9	5	6.620652e-01
9	6	6.787148e-01
9	7	7.181008e-01
9	8	9.261903e-01
9	9	1.000000e+00
9	10	8.712792e-01
9	11	6.420768e-01
9	12	0.000000e+00
9	13	0.000000e+00
9	14	0.000000e+00
9	15	0.000000e+00
9	16	7.430755e-02
9	17	4.228197e-01
9	18	5.376022e-01
9	19	6.572962e-01
9	20	6.714538e-01
9	21	7.113326e-01
9	22	9.248756e-01
9	23	9.795250e-01
9	24	8.547066e-01
9	25	5.879508e-01
9	26	0.000000e+00
9	27	0.000000e+00
9	28	0.000000e+00
9	29	0.000000e+00
9	30	6.561027e-02
9	31	4.125821e-01
9	32	5.358619e-01
9	33	6.599540e-01
9	34	6.818037e-01
9	35	7.204694e-01
9	36	9.219514e-01
9	37	9.820387e-01
9	38	8.662109e-01
9	39	6.453076e-01
9	40	0.000000e+00
9	41	0.000000e+00
9	42	0.000000e+00
9	43	0.000000e+00
9	44	4.178217e-02
9	45	3.927166e-01
9	46	5.257490e-01
9	47	6.532686e-01
9	48	6.847586e-01
9	49	7.228672e-01
9	50	9.130075e-01
9	51	9.729247e-01
9	52	8.396575e-01
9	53	6.169224e-01
9	54	0.000000e+00
9	55	0.000000e+00
9	56	0.000000e+00
9	57	0.000000e+00
9	58	7.082237e-02
9	59	4.164071e-01
9	60	5.371616e-01
9	61	6.607597e-01
9	62	6.801816e-01
9	63	7.189493e-01
9	64	9.233903e-01
9	65	9.829257e-01
9	66	8.681842e-01
9	67	6.439228e-01
9	68	0.000000e+00
9	69	0.000000e+00
9	70	0.000000e+00
9	71	0.000000e+00
9	72	0.000000e+00
9	73	-3.381325e-02
9	74	2.764668e-03
9	75	1.626272e-01
9	76	2.527471e-01
9	77	4.676583e-01
9	78	7.136669e-01
9	79	7.344360e-01
9	80	4.223207e-01
9	81	1.783683e-01
9	82	0.000000e+00
9	83	0.000000e+00
9	84	0.000000e+00
9	85	0.000000e+00
9	86	-1.276730e-02
9	87	8.460418e-02
9	88	1.837342e-01
9	89	1.539626e-01
9	90	3.879007e-01
9	91	4.489685e-01
9	92	5.634354e-01
9	93	5.383972e-01
9	94	1.713028e-01
9	95	1.634034e-01
9	96	0.000000e+00
9	97	0.000000e+00
9	98	0.000000e+00
9	99	0.000000e+00
9	100	9.270819e-02
9	101	4.118198e-01
9	102	4.730829e-01
9	103	5.469939e-01
9	104	6.001288e-01
9	105	7.062801e-01
9	106	7.365696e-01
9	107	7.911386e-01
9	108	5.248019e-01
9	109	3.024097e-01
9	110	0.000000e+00
9	111	0.000000e+00
9	112	0.000000e+00
9	113	0.000000e+00
9	114	1.592963e-02
9	115	2.692780e-01
9	116	4.339592e-01
9	117	4.841367e-01
9	118	5.454748e-01
9	119	6.564690e-01
9	120	7.008315e-01
9	121	6.676934e-01
9	122	4.420354e-01
9	123	1.818995e-01
9	124	0.000000e+00
9	125	0.000000e+00
9	126	0.000000e+00
9	127	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	9.177395e-02
10	3	5.199029e-01
10	4	6.379594e-01
10	5	7.559448e-01
10	6	7.679443e-01
10	7	8.012587e-01
10	8	8.868044e-01
10	9	8.712792e-01
10	10	1.000000e+00
10	11	7.083159e-01
10	12	0.000000e+00
10	13	0.000000e+00
10	14	0.000000e+00
10	15	0.000000e+00
10	16	8.901050e-02
10	17	5.269768e-01
10	18	6.368546e-01
10	19	7.550949e-01
10	20	7.623582e-01
10	21	7.954149e-01
10	22	8.861192e-01
10	23	8.699104e-01
10	24	8.997630e-01
10	25	6.550066e-01
10	26	0.000000e+00
10	27	0.000000e+00
10	28	0.000000e+00
10	29	0.000000e+00
10	30	8.168501e-02
10	31	5.138567e-01
10	32	6.373000e-01
10	33	7.525818e-01
10	34	7.699284e-01
10	35	8.028348e-01
10	36	8.830161e-01
10	37	8.674500e-01
10	38	9.097693e-01
10	39	7.051540e-01
10	40	0.000000e+00
10	41	0.000000e+00
10	42	0.000000e+00
10	43	0.000000e+00
10	44	5.342297e-02
10	45	4.899213e-01
10	46	6.274558e-01
10	47	7.404539e-01
10	48	7.707928e-01
10	49	8.039821e-01
10	50	8.744205e-01
10	51	8.554816e-01
10	52	8.810077e-01
10	53	6.657015e-01
10	54	0.000000e+00
10	55	0.000000e+00
10	56	0.000000e+00
10	57	0.000000e+00
10	58	8.760133e-02
10	59	5.187567e-01
10	60	6.385137e-01
10	61	7.544056e-01
10	62	7.688685e-01
10	63	8.016829e-01
10	64	8.844347e-01
10	65	8.691606e-01
10	66	9.124252e-01
10	67	7.063476e-01
10	68	0.000000e+00
10	69	0.000000e+00
10	70	0.000000e+00
10	71	0.000000e+00
10	72	0.000000e+00
10	73	-2.044862e-02
10	74	1.152250e-02
10	75	1.946331e-01
10	76	2.918107e-01
10	77	5.191958e-01
10	78	6.651373e-01
10	79	6.601332e-01
10	80	4.259216e-01
10	81	1.933156e-01
10	82	0.000000e+00
10	83	0.000000e+00
10	84	0.000000e+00
10	85	0.000000e+00
10	86	-3.359571e-02
10	87	1.106242e-01
10	88	2.014138e-01
10	89	8.297637e-02
10	90	4.039008e-01
10	91	4.591878e-01
10	92	4.665981e-01
10	93	5.454632e-01
10	94	2.266080e-01
10	95	1.772356e-01
10	96	0.000000e+00
10	97	0.000000e+00
10	98	0.000000e+00
10	99	0.000000e+00
10	100	1.002987e-01
10	101	4.341901e-01
10	102	4.888580e-01
10	103	6.104591e-01
10	104	6.758259e-01
10	105	7.311548e-01
10	106	6.449419e-01
10	107	6.875594e-01
10	108	4.655148e-01
10	109	3.054723e-01
10	110	0.000000e+00
10	111	0.000000e+00
10	112	0.000000e+00
10	113	0.000000e+00
10	114	3.176629e-02
10	115	2.836898e-01
10	116	4.876404e-01
10	117	5.289633e-01
10	118	6.052061e-01
10	119	6.513220e-01
10	120	6.348690e-01
10	121	6.367776e-01
10	122	4.445149e-01
10	123	1.852532e-01
10	124	0.000000e+00
10	125	0.000000e+00
10	126	0.000000e+00
10	127	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	1.101583e-01
11	3	5.657825e-01
11	4	6.752046e-01
11	5	7.652380e-01
11	6	7.517850e-01
11	7	7.151497e-01
11	8	6.733793e-01
11	9	6.420768e-01
11	10	7.083159e-01
11	11	1.000000e+00
11	12	0.000000e+00
11	13	0.000000e+00
11	14	0.000000e+00
11	15	0.000000e+00
11	16	9.962394e-02
11	17	5.652803e-01
11	18	6.744873e-01
11	19	7.579922e-01
11	20	7.499321e-01
11	21	7.136814e-01
11	22	6.717143e-01
11	23	6.417998e-01
11	24	6.961911e-01
11	25	7.257140e-01
11	26	0.000000e+00
11	27	0.000000e+00
11	28	0.000000e+00
11	29	0.000000e+00
11	30	9.550642e-02
11	31	5.604641e-01
11	32	6.730704e-01
11	33	7.653608e-01
11	34	7.517779e-01
11	35	7.160148e-01
11	36	6.714047e-01
11	37	6.391873e-01
11	38	7.036459e-01
11	39	7.337331e-01
11	40	0.000000e+00
11	41	0.000000e+00
11	42	0.000000e+00
11	43	0.000000e+00
11	44	6.390845e-02
11	45	5.400096e-01
11	46	6.621241e-01
11	47	7.600332e-01
11	48	7.488834e-01
11	49	7.134956e-01
11	50	6.662977e-01
11	51	6.298248e-01
11	52	6.825377e-01
11	53	6.573774e-01
11	54	0.000000e+00
11	55	0.000000e+00
11	56	0.000000e+00
11	57	0.000000e+00
11	58	1.011360e-01
11	59	5.638986e-01
11	60	6.747165e-01
11	61	7.651582e-01
11	62	7.518234e-01
11	63	7.158653e-01
11	64	6.721345e-01
11	65	6.405461e-01
11	66	7.060321e-01
11	67	7.435005e-01
11	68	0.000000e+00
11	69	0.000000e+00
11	70	0.000000e+00
11	71	0.000000e+00
11	72	0.000000e+00
11	73	5.916053e-02
11	74	4.089248e-02
11	75	3.069851e-01
11	76	3.818161e-01
11	77	5.398245e-01
11	78	5.163363e-01
11	79	5.231204e-01
11	80	2.706795e-01
11	81	1.981552e-01
11	82	0.000000e+00
11	83	0.000000e+00
11	84	0.000000e+00
11	85	0.000000e+00
11	86	-2.749540e-02
11	87	1.253629e-01
11	88	2.776773e-01
11	89	3.859642e-02
11	90	4.165526e-01
11	91	4.244870e-01
11	92	3.404273e-01
11	93	4.510422e-01
11	94	2.293943e-01
11	95	1.304276e-01
11	96	0.000000e+00
11	97	0.000000e+00
11	98	0.000000e+00
11	99	0.000000e+00
11	100	7.560098e-02
11	101	2.743759e-01
11	102	3.851548e-01
11	103	5.118826e-01
11	104	6.374318e-01
11	105	6.405803e-01
11	106	5.313031e-01
11	107	5.300554e-01
11	108	3.524345e-01
11	109	2.323251e-01
11	110	0.000000e+00
11	111	0.000000e+00
11	112	0.000000e+00
11	113	0.000000e+00
11	114	4.977473e-02
11	115	1.479042e-01
11	116	4.055771e-01
11	117	4.233061e-01
11	118	5.916811e-01
11	119	5.481523e-01
11	120	5.798482e-01
11	121	5.110286e-01
11	122	3.392506e-01
11	123	9.885323e-02
11	124	0.000000e+00
11	125	0.000000e+00
11	126	0.000000e+00
11	127	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
12	14	0.000000e+00
12	15	0.000000e+00
12	16	0.000000e+00
12	17	0.000000e+00
12	18	0.000000e+00
12	19	0.000000e+00
12	20	0.000000e+00
12	21	0.000000e+00
12	22	0.000000e+00
12	23	0.000000e+00
12	24	0.000000e+00
12	25	0.000000e+00
12	26	0.000000e+00
12	27	0.000000e+00
12	28	0.000000e+00
12	29	0.000000e+00
12	30	0.000000e+00
12	31	0.000000e+00
12	32	0.000000e+00
12	33	0.000000e+00
12	34	0.000000e+00
12	35	0.000000e+00
12	36	0.000000e+00
12	37	0.000000e+00
12	38	0.000000e+00
12	39	0.000000e+00
12	40	0.000000e+00
12	41	0.000000e+00
12	42	0.000000e+00
12	43	0.000000e+00
12	44	0.000000e+00
12	45	0.000000e+00
12	46	0.000000e+00
12	47	0.000000e+00
12	48	0.000000e+00
12	49	0.000000e+00
12	50	0.000000e+00
12	51	0.000000e+00
12	52	0.000000e+00
12	53	0.000000e+00
12	54	0.000000e+00
12	55	0.000000e+00
12	56	0.000000e+00
12	57	0.000000e+00
12	58	0.000000e+00
12	59	0.000000e+00
12	60	0.000000e+00
12	61	0.000000e+00
12	62	0.000000e+00
12	63	0.000000e+00
12	64	0.000000e+00
12	65	0.000000e+00
12	66	0.000000e+00
12	67	0.000000e+00
12	68	0.000000e+00
12	69	0.000000e+00
12	70	0.000000e+00
12	71	0.000000e+00
12	72	0.000000e+00
12	73	0.000000e+00
12	74	0.000000e+00
12	75	0.000000e+00
12	76	0.000000e+00
12	77	0.000000e+00
12	78	0.000000e+00
12	79	0.000000e+00
12	80	0.000000e+00
12	81	0.000000e+00
12	82	0.000000e+00
12	83	0.000000e+00
12	84	0.000000e+00
12	85	0.000000e+00
12	86	0.000000e+00
12	87	0.000000e+00
12	88	0.000000e+00
12	89	0.000000e+00
12	90	0.000000e+00
12	91	0.000000e+00
12	92	0.000000e+00
12	93	0.000000e+00
12	94	0.000000e+00
12	95	0.000000e+00
12	96	0.000000e+00
12	97	0.000000e+00
12	98	0.000000e+00
12	99	0.000000e+00
12	100	0.000000e+00
12	101	0.000000e+00
12	102	0.000000e+00
12	103	0.000000e+00
12	104	0.000000e+00
12	105	0.000000e+00
12	106	0.000000e+00
12	107	0.000000e+00
12	108	0.000000e+00
12	109	0.000000e+00
12	110	0.000000e+00
12	111	0.000000e+00
12	112	0.000000e+00
12	113	0.000000e+00
12	114	0.000000e+00
12	115	0.000000e+00
12	116	0.000000e+00
12	117	0.000000e+00
12	118	0.000000e+00
12	119	0.000000e+00
12	120	0.000000e+00
12	121	0.000000e+00
12	122	0.000000e+00
12	123	0.000000e+00
12	124	0.000000e+00
12	125	0.000000e+00
12	126	0.000000e+00
12	127	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00
13	14	0.000000e+00
13	15	0.000000e+00
13	16	0.000000e+00
13	17	0.000000e+00
13	18	0.000000e+00
13	19	0.000000e+00
13	20	0.000000e+00
13	21	0.000000e+00
13	22	0.000000e+00
13	23	0.000000e+00
13	24	0.000000e+00
13	25	0.000000e+00
13	26	0.000000e+00
13	27	0.000000e+00
13	28	0.000000e+00
13	29	0.000000e+00
13	30	0.000000e+00
13	31	0.000000e+00
13	32	0.000000e+00
13	33	0.000000e+00
13	34	0.000000e+00
13	35	0.000000e+00
13	36	0.000000e+00
13	37	0.000000e+00
13	38	0.000000e+00
13	39	0.000000e+00
13	40	0.000000e+00
13	41	0.000000e+00
13	42	0.000000e+00
13	43	0.000000e+00
13	44	0.000000e+00
13	45	0.000000e+00
13	46	0.000000e+00
13	47	0.000000e+00
13	48	0.000000e+00
13	49	0.000000e+00
13	50	0.000000e+00
13	51	0.000000e+00
13	52	0.000000e+00
13	53	0.000000e+00
13	54	0.000000e+00
13	55	0.000000e+00
13	56	0.000000e+00
13	57	0.000000e+00
13	58	0.000000e+00
13	59	0.000000e+00
13	60	0.000000e+00
13	61	0.000000e+00
13	62	0.000000e+00
13	63	0.000000e+00
13	64	0.000000e+00
13	65	0.000000e+00
13	66	0.000000e+00
13	67	0.000000e+00
13	68	0.000000e+00
13	69	0.000000e+00
13	70	0.000000e+00
13	71	0.000000e+00
13	72	0.000000e+00
13	73	0.000000e+00
13	74	0.000000e+00
13	75	0.000000e+00
13	76	0.000000e+00
13	77	0.000000e+00
13	78	0.000000e+00
13	79	0.000000e+00
13	80	0.000000e+00
13	81	0.000000e+00
13	82	0.000000e+00
13	83	0.000000e+00
13	84	0.000000e+00
13	85	0.000000e+00
13	86	0.000000e+00
13	87	0.000000e+00
13	88	0.000000e+00
13	89	0.000000e+00
13	90	0.000000e+00
13	91	0.000000e+00
13	92	0.000000e+00
13	93	0.000000e+00
13	94	0.000000e+00
13	95	0.000000e+00
13	96	0.000000e+00
13	97	0.000000e+00
13	98	0.000000e+00
13	99	0.000000e+00
13	100	0.000000e+00
13	101	0.000000e+00
13	102	0.000000e+00
13	103	0.000000e+00
13	104	0.000000e+00
13	105	0.000000e+00
13	106	0.000000e+00
13	107	0.000000e+00
13	108	0.000000e+00
13	109	0.000000e+00
13	110	0.000000e+00
13	111	0.000000e+00
13	112	0.000000e+00
13	113	0.000000e+00
13	114	0.000000e+00
13	115	0.000000e+00
13	116	0.000000e+00
13	117	0.000000e+00
13	118	0.000000e+00
13	119	0.000000e+00
13	120	0.000000e+00
13	121	0.000000e+00
13	122	0.000000e+00
13	123	0.000000e+00
13	124	0.000000e+00
13	125	0.000000e+00
13	126	0.000000e+00
13	127	0.000000e+00
14	0	0.000000e+00
14	1	0.000000e+00
14	2	0.000000e+00
14	3	0.000000e+00
14	4	0.000000e+00
14	5	0.000000e+00
14	6	0.000000e+00
14	7	0.000000e+00
14	8	0.000000e+00
14	9	0.000000e+00
14	10	0.000000e+00
14	11	0.000000e+00
14	12	0.000000e+00
14	13	0.000000e+00
14	14	0.000000e+00
14	15	0.000000e+00
14	16	0.000000e+00
14	17	0.000000e+00
14	18	0.000000e+00
14	19	0.000000e+00
14	20	0.000000e+00
14	21	0.000000e+00
14	22	0.000000e+00
14	23	0.000000e+00
14	24	0.000000e+00
14	25	0.000000e+00
14	26	0.000000e+00
14	27	0.000000e+00
14	28	0.000000e+00
14	29	0.000000e+00
14	30	0.000000e+00
14	31	0.000000e+00
14	32	0.000000e+00
14	33	0.000000e+00
14	34	0.000000e+00
14	35	0.000000e+00
14	36	0.000000e+00
14	37	0.000000e+00
14	38	0.000000e+00
14	39	0.000000e+00
14	40	0.000000e+00
14	41	0.000000e+00
14	42	0.000000e+00
14	43	0.000000e+00
14	44	0.000000e+00
14	45	0.000000e+00
14	46	0.000000e+00
14	47	0.000000e+00
14	48	0.000000e+00
14	49	0.000000e+00
14	50	0.000000e+00
14	51	0.000000e+00
14	52	0.000000e+00
14	53	0.000000e+00
14	54	0.000000e+00
14	55	0.000000e+00
14	56	0.000000e+00
14	57	0.000000e+00
14	58	0.000000e+00
14	59	0.000000e+00
14	60	0.000000e+00
14	61	0.000000e+00
14	62	0.000000e+00
14	63	0.000000e+00
14	64	0.000000e+00
14	65	0.000000e+00
14	66	0.000000e+00
14	67	0.000000e+00
14	68	0.000000e+00
14	69	0.000000e+00
14	70	0.000000e+00
14	71	0.000000e+00
14	72	0.000000e+00
14	73	0.000000e+00
14	74	0.000000e+00
14	75	0.000000e+00
14	76	0.000000e+00
14	77	0.000000e+00
14	78	0.000000e+00
14	79	0.000000e+00
14	80	0.000000e+00
14	81	0.000000e+00
14	82	0.000000e+00
14	83	0.000000e+00
14	84	0.000000e+00
14	85	0.000000e+00
14	86	0.000000e+00
14	87	0.000000e+00
14	88	0.000000e+00
14	89	0.000000e+00
14	90	0.000000e+00
14	91	0.000000e+00
14	92	0.000000e+00
14	93	0.000000e+00
14	94	0.000000e+00
14	95	0.000000e+00
14	96	0.000000e+00
14	97	0.000000e+00
14	98	0.000000e+00
14	99	0.000000e+00
14	100	0.000000e+00
14	101	0.000000e+00
14	102	0.000000e+00
14	103	0.000000e+00
14	104	0.000000e+00
14	105	0.000000e+00
14	106	0.000000e+00
14	107	0.000000e+00
14	108	0.000000e+00
14	109	0.000000e+00
14	110	0.000000e+00
14	111	0.000000e+00
14	112	0.000000e+00
14	113	0.000000e+00
14	114	0.000000e+00
14	115	0.000000e+00
14	116	0.000000e+00
14	117	0.000000e+00
14	118	0.000000e+00
14	119	0.000000e+00
14	120	0.000000e+00
14	121	0.000000e+00
14	122	0.000000e+00
14	123	0.000000e+00
14	124	0.000000e+00
14	125	0.000000e+00
14	126	0.000000e+00
14	127	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00
15	16	0.000000e+00
15	17	0.000000e+00
15	18	0.000000e+00
15	19	0.000000e+00
15	20	0.000000e+00
15	21	0.000000e+00
15	22	0.000000e+00
15	23	0.000000e+00
15	24	0.000000e+00
15	25	0.000000e+00
15	26	0.000000e+00
15	27	0.000000e+00
15	28	0.000000e+00
15	29	0.000000e+00
15	30	0.000000e+00
15	31	0.000000e+00
15	32	0.000000e+00
15	33	0.000000e+00
15	34	0.000000e+00
15	35	0.000000e+00
15	36	0.000000e+00
15	37	0.000000e+00
15	38	0.000000e+00
15	39	0.000000e+00
15	40	0.000000e+00
15	41	0.000000e+00
15	42	0.000000e+00
15	43	0.000000e+00
15	44	0.000000e+00
15	45	0.000000e+00
15	46	0.000000e+00
15	47	0.000000e+00
15	48	0.000000e+00
15	49	0.000000e+00
15	50	0.000000e+00
15	51	0.000000e+00
15	52	0.000000e+00
15	53	0.000000e+00
15	54	0.000000e+00
15	55	0.000000e+00
15	56	0.000000e+00
15	57	0.000000e+00
15	58	0.000000e+00
15	59	0.000000e+00
15	60	0.000000e+00
15	61	0.000000e+00
15	62	0.000000e+00
15	63	0.000000e+00
15	64	0.000000e+00
15	65	0.000000e+00
15	66	0.000000e+00
15	67	0.000000e+00
15	68	0.000000e+00
15	69	0.000000e+00
15	70	0.000000e+00
15	71	0.000000e+00
15	72	0.000000e+00
15	73	0.000000e+00
15	74	0.000000e+00
15	75	0.000000e+00
15	76	0.000000e+00
15	77	0.000000e+00
15	78	0.000000e+00
15	79	0.000000e+00
15	80	0.000000e+00
15	81	0.000000e+00
15	82	0.000000e+00
15	83	0.000000e+00
15	84	0.000000e+00
15	85	0.000000e+00
15	86	0.000000e+00
15	87	0.000000e+00
15	88	0.000000e+00
15	89	0.000000e+00
15	90	0.000000e+00
15	91	0.000000e+00
15	92	0.000000e+00
15	93	0.000000e+00
15	94	0.000000e+00
15	95	0.000000e+00
15	96	0.000000e+00
15	97	0.000000e+00
15	98	0.000000e+00
15	99	0.000000e+00
15	100	0.000000e+00
15	101	0.000000e+00
15	102	0.000000e+00
15	103	0.000000e+00
15	104	0.000000e+00
15	105	0.000000e+00
15	106	0.000000e+00
15	107	0.000000e+00
15	108	0.000000e+00
15	109	0.000000e+00
15	110	0.000000e+00
15	111	0.000000e+00
15	112	0.000000e+00
15	113	0.000000e+00
15	114	0.000000e+00
15	115	0.000000e+00
15	116	0.000000e+00
15	117	0.000000e+00
15	118	0.000000e+00
15	119	0.000000e+00
15	120	0.000000e+00
15	121	0.000000e+00
15	122	0.000000e+00
15	123	0.000000e+00
15	124	0.000000e+00
15	125	0.000000e+00
15	126	0.000000e+00
15	127	0.000000e+00
16	0	0.000000e+00
16	1	0.000000e+00
16	2	2.989232e-02
16	3	1.396754e-01
16	4	1.293977e-01
16	5	1.227735e-01
16	6	9.981355e-02
16	7	8.546386e-02
16	8	7.610466e-02
16	9	7.430755e-02
16	10	8.901050e-02
16	11	9.962394e-02
16	12	0.000000e+00
16	13	0.000000e+00
16	14	0.000000e+00
16	15	0.000000e+00
16	16	1.000000e+00
16	17	1.365026e-01
16	18	1.288452e-01
16	19	1.206326e-01
16	20	9.954403e-02
16	21	8.602211e-02
16	22	7.625164e-02
16	23	7.518387e-02
16	24	8.816357e-02
16	25	9.304320e-02
16	26	0.000000e+00
16	27	0.000000e+00
16	28	0.000000e+00
16	29	0.000000e+00
16	30	2.845012e-02
16	31	1.390284e-01
16	32	1.285463e-01
16	33	1.229577e-01
16	34	1.002251e-01
16	35	8.559231e-02
16	36	7.636879e-02
16	37	7.398789e-02
16	38	8.901558e-02
16	39	9.780552e-02
16	40	0.000000e+00
16	41	0.000000e+00
16	42	0.000000e+00
16	43	0.000000e+00
16	44	1.821063e-02
16	45	1.369044e-01
16	46	1.266866e-01
16	47	1.232820e-01
16	48	1.000543e-01
16	49	8.458037e-02
16	50	7.563748e-02
16	51	7.207850e-02
16	52	8.584181e-02
16	53	9.085834e-02
16	54	0.000000e+00
16	55	0.000000e+00
16	56	0.000000e+00
16	57	0.000000e+00
16	58	3.052306e-02
16	59	1.391771e-01
16	60	1.288387e-01
16	61	1.227497e-01
16	62	1.002000e-01
16	63	8.567061e-02
16	64	7.639616e-02
16	65	7.433235e-02
16	66	8.929684e-02
16	67	9.863964e-02
16	68	0.000000e+00
16	69	0.000000e+00
16	70	0.000000e+00
16	71	0.000000e+00
16	72	0.000000e+00
16	73	2.279551e-02
16	74	8.365879e-03
16	75	4.542495e-02
16	76	7.388811e-02
16	77	8.349156e-02
16	78	7.763823e-02
16	79	6.961638e-02
16	80	2.747229e-02
16	81	2.529270e-02
16	82	0.000000e+00
16	83	0.000000e+00
16	84	0.000000e+00
16	85	0.000000e+00
16	86	1.183975e-03
16	87	2.935046e-02
16	88	5.458495e-02
16	89	2.500912e-02
16	90	7.377864e-02
16	91	8.193172e-02
16	92	6.392951e-02
16	93	6.359881e-02
16	94	3.760807e-02
16	95	2.155946e-02
16	96	0.000000e+00
16	97	0.000000e+00
16	98	0.000000e+00
16	99	0.000000e+00
16	100	1.389260e-02
16	101	4.748828e-02
16	102	4.445556e-02
16	103	8.127371e-02
16	104	9.060606e-02
16	105	8.695800e-02
16	106	6.057653e-02
16	107	6.751826e-02
16	108	4.226535e-02
16	109	2.720069e-02
16	110	0.000000e+00
16	111	0.000000e+00
16	112	0.000000e+00
16	113	0.000000e+00
16	114	-1.282334e-02
16	115	9.328660e-03
16	116	5.343447e-02
16	117	4.524358e-02
16	118	7.177283e-02
16	119	8.756825e-02
16	120	7.391908e-02
16	121	5.273547e-02
16	122	4.491045e-02
16	123	9.411689e-03
16	124	0.000000e+00
16	125	0.000000e+00
16	126	0.000000e+00
16	127	0.000000e+00
17	0	0.000000e+00
17	1	0.000000e+00
17	2	1.559489e-01
17	3	9.241874e-01
17	4	8.713009e-01
17	5	7.730210e-01
17	6	6.359366e-01
17	7	5.486992e-01
17	8	4.797492e-01
17	9	4.228197e-01
17	10	5.269768e-01
17	11	5.652803e-01
17	12	0.000000e+00
17	13	0.000000e+00
17	14	0.000000e+00
17	15	0.000000e+00
17	16	1.365026e-01
17	17	1.000000e+00
17	18	8.673157e-01
17	19	7.691064e-01
17	20	6.352337e-01
17	21	5.507578e-01
17	22	4.747760e-01
17	23	4.242534e-01
17	24	5.185452e-01
17	25	5.317606e-01
17	26	0.000000e+00
17	27	0.000000e+00
17	28	0.000000e+00
17	29	0.000000e+00
17	30	1.364515e-01
17	31	9.216927e-01
17	32	8.682032e-01
17	33	7.715177e-01
17	34	6.375264e-01
17	35	5.488142e-01
17	36	4.809853e-01
17	37	4.217995e-01
17	38	5.275063e-01
17	39	5.483114e-01
17	40	0.000000e+00
17	41	0.000000e+00
17	42	0.000000e+00
17	43	0.000000e+00
17	44	9.367245e-02
17	45	8.991180e-01
17	46	8.567180e-01
17	47	7.639983e-01
17	48	6.353850e-01
17	49	5.439258e-01
17	50	4.824427e-01
17	51	4.150024e-01
17	52	5.132370e-01
17	53	5.021884e-01
17	54	0.000000e+00
17	55	0.000000e+00
17	56	0.000000e+00
17	57	0.000000e+00
17	58	1.435751e-01
17	59	9.235732e-01
17	60	8.698377e-01
17	61	7.724868e-01
17	62	6.376377e-01
17	63	5.494695e-01
17	64	4.801154e-01
17	65	4.228376e-01
17	66	5.289473e-01
17	67	5.552303e-01
17	68	0.000000e+00
17	69	0.000000e+00
17	70	0.000000e+00
17	71	0.000000e+00
17	72	0.000000e+00
17	73	1.669275e-01
17	74	4.058390e-02
17	75	2.564407e-01
17	76	3.452343e-01
17	77	4.580330e-01
17	78	3.730522e-01
17	79	3.424890e-01
17	80	1.804609e-01
17	81	1.624259e-01
17	82	0.000000e+00
17	83	0.000000e+00
17	84	0.000000e+00
17	85	0.000000e+00
17	86	3.687296e-03
17	87	1.206737e-01
17	88	2.199176e-01
17	89	9.170703e-03
17	90	3.965411e-01
17	91	4.277534e-01
17	92	3.475540e-01
17	93	3.184810e-01
17	94	1.674918e-01
17	95	8.794424e-02
17	96	0.000000e+00
17	97	0.000000e+00
17	98	0.000000e+00
17	99	0.000000e+00
17	100	3.663989e-02
17	101	2.612671e-01
17	102	1.935040e-01
17	103	3.233383e-01
17	104	4.704683e-01
17	105	4.611135e-01
17	106	3.281678e-01
17	107	3.365842e-01
17	108	1.894463e-01
17	109	1.235141e-01
17	110	0.000000e+00
17	111	0.000000e+00
17	112	0.000000e+00
17	113	0.000000e+00
17	114	3.742256e-03
17	115	8.187971e-02
17	116	2.119935e-01
17	117	2.033215e-01
17	118	3.444454e-01
17	119	4.186923e-01
17	120	3.993357e-01
17	121	2.861569e-01
17	122	1.739657e-01
17	123	5.396271e-02
17	124	0.000000e+00
17	125	0.000000e+00
17	126	0.000000e+00
17	127	0.000000e+00
18	0	0.000000e+00
18	1	0.000000e+00
18	2	1.450529e-01
18	3	8.725224e-01
18	4	9.605546e-01
18	5	8.717256e-01
18	6	7.462486e-01
18	7	6.885465e-01
18	8	6.267508e-01
18	9	5.376022e-01
18	10	6.368546e-01
18	11	6.744873e-01
18	12	0.000000e+00
18	13	0.000000e+00
18	14	0.000000e+00
18	15	0.000000e+00
18	16	1.288452e-01
18	17	8.673157e-01
18	18	1.000000e+00
18	19	8.702000e-01
18	20	7.471970e-01
18	21	6.917130e-01
18	22	6.227601e-01
18	23	5.406532e-01
18	24	6.289724e-01
18	25	6.387986e-01
18	26	0.000000e+00
18	27	0.000000e+00
18	28	0.000000e+00
18	29	0.000000e+00
18	30	1.265455e-01
18	31	8.673975e-01
18	32	9.593038e-01
18	33	8.708484e-01
18	34	7.468640e-01
18	35	6.878462e-01
18	36	6.274925e-01
18	37	5.353075e-01
18	38	6.342308e-01
18	39	6.537906e-01
18	40	0.000000e+00
18	41	0.000000e+00
18	42	0.000000e+00
18	43	0.000000e+00
18	44	8.578068e-02
18	45	8.408833e-01
18	46	9.480952e-01
18	47	8.593944e-01
18	48	7.422928e-01
18	49	6.808780e-01
18	50	6.268468e-01
18	51	5.252574e-01
18	52	6.144087e-01
18	53	5.940916e-01
18	54	0.000000e+00
18	55	0.000000e+00
18	56	0.000000e+00
18	57	0.000000e+00
18	58	1.337387e-01
18	59	8.711975e-01
18	60	9.604575e-01
18	61	8.722115e-01
18	62	7.474518e-01
18	63	6.889525e-01
18	64	6.269908e-01
18	65	5.370256e-01
18	66	6.373443e-01
18	67	6.625232e-01
18	68	0.000000e+00
18	69	0.000000e+00
18	70	0.000000e+00
18	71	0.000000e+00
18	72	0.000000e+00
18	73	1.214600e-01
18	74	4.877885e-02
18	75	3.032772e-01
18	76	3.609935e-01
18	77	5.171250e-01
18	78	4.735874e-01
18	79	4.398762e-01
18	80	2.296807e-01
18	81	1.879421e-01
18	82	0.000000e+00
18	83	0.000000e+00
18	84	0.000000e+00
18	85	0.000000e+00
18	86	-2.224743e-02
18	87	1.690386e-01
18	88	2.946416e-01
18	89	4.075312e-03
18	90	4.142529e-01
18	91	4.815051e-01
18	92	3.746537e-01
18	93	3.657384e-01
18	94	1.813491e-01
18	95	8.767427e-02
18	96	0.000000e+00
18	97	0.000000e+00
18	98	0.000000e+00
18	99	0.000000e+00
18	100	5.931842e-02
18	101	3.116052e-01
18	102	3.151362e-01
18	103	4.161753e-01
18	104	5.806635e-01
18	105	5.571387e-01
18	106	3.957684e-01
18	107	3.799346e-01
18	108	2.310030e-01
18	109	1.671999e-01
18	110	0.000000e+00
18	111	0.000000e+00
18	112	0.000000e+00
18	113	0.000000e+00
18	114	3.529014e-02
18	115	1.356368e-01
18	116	3.269918e-01
18	117	2.886144e-01
18	118	4.162995e-01
18	119	4.704713e-01
18	120	4.601091e-01
18	121	3.552149e-01
18	122	2.122709e-01
18	123	4.473887e-02
18	124	0.000000e+00
18	125	0.000000e+00
18	126	0.000000e+00
18	127	0.000000e+00
19	0	0.000000e+00
19	1	0.000000e+00
19	2	1.303919e-01
19	3	7.655444e-01
19	4	8.747747e-01
19	5	9.718378e-01
19	6	9.383120e-01
19	7	8.830355e-01
19	8	7.587244e-01
19	9	6.572962e-01
19	10	7.550949e-01
19	11	7.579922e-01
19	12	0.000000e+00
19	13	0.000000e+00
19	14	0.000000e+00
19	15	0.000000e+00
19	16	1.206326e-01
19	17	7.691064e-01
19	18	8.702000e-01
19	19	1.000000e+00
19	20	9.380898e-01
19	21	8.850160e-01
19	22	7.562416e-01
19	23	6.618234e-01
19	24	7.426579e-01
19	25	7.234316e-01
19	26	0.000000e+00
19	27	0.000000e+00
19	28	0.000000e+00
19	29	0.000000e+00
19	30	1.097114e-01
19	31	7.564105e-01
19	32	8.717272e-01
19	33	9.701730e-01
19	34	9.384443e-01
19	35	8.827720e-01
19	36	7.594264e-01
19	37	6.551757e-01
19	38	7.539929e-01
19	39	7.378183e-01
19	40	0.000000e+00
19	41	0.000000e+00
19	42	0.000000e+00
19	43	0.000000e+00
19	44	7.077136e-02
19	45	7.258974e-01
19	46	8.615781e-01
19	47	9.566800e-01
19	48	9.336922e-01
19	49	8.762782e-01
19	50	7.561871e-01
19	51	6.423477e-01
19	52	7.333197e-01
19	53	6.682695e-01
19	54	0.000000e+00
19	55	0.000000e+00
19	56	0.000000e+00
19	57	0.000000e+00
19	58	1.176566e-01
19	59	7.625409e-01
19	60	8.736638e-01
19	61	9.716660e-01
19	62	9.389990e-01
19	63	8.836626e-01
19	64	7.594372e-01
19	65	6.573535e-01
19	66	7.559212e-01
19	67	7.471242e-01
19	68	0.000000e+00
19	69	0.000000e+00
19	70	0.000000e+00
19	71	0.000000e+00
19	72	0.000000e+00
19	73	6.872169e-02
19	74	4.116719e-02
19	75	3.321912e-01
19	76	4.341380e-01
19	77	6.010263e-01
19	78	5.425297e-01
19	79	5.396805e-01
19	80	2.619586e-01
19	81	1.997114e-01
19	82	0.000000e+00
19	83	0.000000e+00
19	84	0.000000e+00
19	85	0.000000e+00
19	86	-4.039692e-02
19	87	1.286025e-01
19	88	2.521189e-01
19	89	-4.533500e-02
19	90	4.489846e-01
19	91	4.702393e-01
19	92	3.839220e-01
19	93	4.702802e-01
19	94	2.185922e-01
19	95	1.271123e-01
19	96	0.000000e+00
19	97	0.000000e+00
19	98	0.000000e+00
19	99	0.000000e+00
19	100	1.163550e-01
19	101	4.185384e-01
19	102	4.460923e-01
19	103	5.986195e-01
19	104	7.458903e-01
19	105	6.835419e-01
19	106	4.786804e-01
19	107	4.908873e-01
19	108	2.892696e-01
19	109	2.369241e-01
19	110	0.000000e+00
19	111	0.000000e+00
19	112	0.000000e+00
19	113	0.000000e+00
19	114	1.609646e-03
19	115	1.915394e-01
19	116	4.695641e-01
19	117	4.833900e-01
19	118	6.211634e-01
19	119	5.832187e-01
19	120	5.489979e-01
19	121	4.739292e-01
19	122	3.126300e-01
19	123	6.488115e-02
19	124	0.000000e+00
19	125	0.000000e+00
19	126	0.000000e+00
19	127	0.000000e+00
20	0	0.000000e+00
20	1	0.000000e+00
20	2	1.089451e-01
20	3	6.300202e-01
20	4	7.510872e-01
20	5	9.389921e-01
20	6	9.886388e-01
20	7	9.543683e-01
20	8	7.944518e-01
20	9	6.714538e-01
20	10	7.623582e-01
20	11	7.499321e-01
20	12	0.000000e+00
20	13	0.000000e+00
20	14	0.000000e+00
20	15	0.000000e+00
20	16	9.954403e-02
20	17	6.352337e-01
20	18	7.471970e-01
20	19	9.380898e-01
20	20	1.000000e+00
20	21	9.552441e-01
20	22	7.916145e-01
20	23	6.755234e-01
20	24	7.493247e-01
20	25	7.209849e-01
20	26	0.000000e+00
20	27	0.000000e+00
20	28	0.000000e+00
20	29	0.000000e+00
20	30	8.888166e-02
20	31	6.195226e-01
20	32	7.494673e-01
20	33	9.374026e-01
20	34	9.879658e-01
20	35	9.541083e-01
20	36	7.957348e-01
20	37	6.697473e-01
20	38	7.612436e-01
20	39	7.290354e-01
20	40	0.000000e+00
20	41	0.000000e+00
20	42	0.000000e+00
20	43	0.000000e+00
20	44	5.687006e-02
20	45	5.916877e-01
20	46	7.416186e-01
20	47	9.229512e-01
20	48	9.833506e-01
20	49	9.485149e-01
20	50	7.928186e-01
20	51	6.573898e-01
20	52	7.409022e-01
20	53	6.556780e-01
20	54	0.000000e+00
20	55	0.000000e+00
20	56	0.000000e+00
20	57	0.000000e+00
20	58	9.569437e-02
20	59	6.260550e-01
20	60	7.513502e-01
20	61	9.388526e-01
20	62	9.885241e-01
20	63	9.548522e-01
20	64	7.956957e-01
20	65	6.718250e-01
20	66	7.627720e-01
20	67	7.389889e-01
20	68	0.000000e+00
20	69	0.000000e+00
20	70	0.000000e+00
20	71	0.000000e+00
20	72	0.000000e+00
20	73	2.321735e-04
20	74	2.683606e-02
20	75	3.050955e-01
20	76	4.242544e-01
20	77	5.829392e-01
20	78	5.261720e-01
20	79	5.409745e-01
20	80	2.478734e-01
20	81	1.694460e-01
20	82	0.000000e+00
20	83	0.000000e+00
20	84	0.000000e+00
20	85	0.000000e+00
20	86	-5.087384e-02
20	87	1.036529e-01
20	88	2.241904e-01
20	89	-1.100563e-01
20	90	4.311529e-01
20	91	4.313413e-01
20	92	3.417883e-01
20	93	4.762403e-01
20	94	2.107899e-01
20	95	1.326263e-01
20	96	0.000000e+00
20	97	0.000000e+00
20	98	0.000000e+00
20	99	0.000000e+00
20	100	1.363034e-01
20	101	3.939986e-01
20	102	4.287342e-01
20	103	6.222639e-01
20	104	7.789082e-01
20	105	6.876705e-01
20	106	4.740869e-01
20	107	4.936990e-01
20	108	2.821342e-01
20	109	2.416224e-01
20	110	0.000000e+00
20	111	0.000000e+00
20	112	0.000000e+00
20	113	0.000000e+00
20	114	-1.473169e-02
20	115	1.607753e-01
20	116	4.722239e-01
20	117	5.195464e-01
20	118	6.890944e-01
20	119	6.082701e-01
20	120	5.201280e-01
20	121	4.774086e-01
20	122	3.311775e-01
20	123	5.167088e-02
20	124	0.000000e+00
20	125	0.000000e+00
20	126	0.000000e+00
20	127	0.000000e+00
21	0	0.000000e+00
21	1	0.000000e+00
21	2	9.299067e-02
21	3	5.435454e-01
21	4	6.975488e-01
21	5	8.823828e-01
21	6	9.563298e-01
21	7	9.911192e-01
21	8	8.692849e-01
21	9	7.113326e-01
21	10	7.954149e-01
21	11	7.136814e-01
21	12	0.000000e+00
21	13	0.000000e+00
21	14	0.000000e+00
21	15	0.000000e+00
21	16	8.602211e-02
21	17	5.507578e-01
21	18	6.917130e-01
21	19	8.850160e-01
21	20	9.552441e-01
21	21	1.000000e+00
21	22	8.659325e-01
21	23	7.148540e-01
21	24	7.816933e-01
21	25	6.767748e-01
21	26	0.000000e+00
21	27	0.000000e+00
21	28	0.000000e+00
21	29	0.000000e+00
21	30	7.540852e-02
21	31	5.324200e-01
21	32	6.992552e-01
21	33	8.806097e-01
21	34	9.558189e-01
21	35	9.904681e-01
21	36	8.707571e-01
21	37	7.102667e-01
21	38	7.942433e-01
21	39	6.976817e-01
21	40	0.000000e+00
21	41	0.000000e+00
21	42	0.000000e+00
21	43	0.000000e+00
21	44	4.790743e-02
21	45	5.064761e-01
21	46	6.947416e-01
21	47	8.632098e-01
21	48	9.514830e-01
21	49	9.856729e-01
21	50	8.679710e-01
21	51	6.980269e-01
21	52	7.727449e-01
21	53	6.375787e-01
21	54	0.000000e+00
21	55	0.000000e+00
21	56	0.000000e+00
21	57	0.000000e+00
21	58	8.169021e-02
21	59	5.394110e-01
21	60	7.000341e-01
21	61	8.826365e-01
21	62	9.561787e-01
21	63	9.910765e-01
21	64	8.706596e-01
21	65	7.121301e-01
21	66	7.958564e-01
21	67	7.048086e-01
21	68	0.000000e+00
21	69	0.000000e+00
21	70	0.000000e+00
21	71	0.000000e+00
21	72	0.000000e+00
21	73	-5.160733e-02
21	74	1.496371e-02
21	75	2.424390e-01
21	76	3.652608e-01
21	77	5.433537e-01
21	78	5.545120e-01
21	79	5.483160e-01
21	80	2.806252e-01
21	81	1.436259e-01
21	82	0.000000e+00
21	83	0.000000e+00
21	84	0.000000e+00
21	85	0.000000e+00
21	86	-6.234968e-02
21	87	1.348054e-01
21	88	2.326534e-01
21	89	-1.035529e-01
21	90	3.822554e-01
21	91	4.444628e-01
21	92	3.618623e-01
21	93	4.736869e-01
21	94	2.009432e-01
21	95	1.394466e-01
21	96	0.000000e+00
21	97	0.000000e+00
21	98	0.000000e+00
21	99	0.000000e+00
21	100	1.427891e-01
21	101	3.761975e-01
21	102	3.930965e-01
21	103	5.872189e-01
21	104	7.434727e-01
21	105	6.859871e-01
21	106	4.792711e-01
21	107	4.949161e-01
21	108	2.969048e-01
21	109	2.318595e-01
21	110	0.000000e+00
21	111	0.000000e+00
21	112	0.000000e+00
21	113	0.000000e+00
21	114	-3.047506e-02
21	115	1.515863e-01
21	116	4.467026e-01
21	117	4.945174e-01
21	118	6.554286e-01
21	119	6.552454e-01
21	120	4.771918e-01
21	121	4.750775e-01
21	122	3.135378e-01
21	123	4.665339e-02
21	124	0.000000e+00
21	125	0.000000e+00
21	126	0.000000e+00
21	127	0.000000e+00
22	0	0.000000e+00
22	1	0.000000e+00
22	2	7.839612e-02
22	3	4.685705e-01
22	4	6.268222e-01
22	5	7.560111e-01
22	6	7.959896e-01
22	7	8.692848e-01
22	8	9.866335e-01
22	9	9.248756e-01
22	10	8.861192e-01
22	11	6.717143e-01
22	12	0.000000e+00
22	13	0.000000e+00
22	14	0.000000e+00
22	15	0.000000e+00
22	16	7.625164e-02
22	17	4.747760e-01
22	18	6.227601e-01
22	19	7.562416e-01
22	20	7.916145e-01
22	21	8.659325e-01
22	22	1.000000e+00
22	23	9.249494e-01
22	24	8.722378e-01
22	25	6.162501e-01
22	26	0.000000e+00
22	27	0.000000e+00
22	28	0.000000e+00
22	29	0.000000e+00
22	30	6.828432e-02
22	31	4.627257e-01
22	32	6.293312e-01
22	33	7.546444e-01
22	34	7.988502e-01
22	35	8.706557e-01
22	36	9.859133e-01
22	37	9.250005e-01
22	38	8.841522e-01
22	39	6.714917e-01
22	40	0.000000e+00
22	41	0.000000e+00
22	42	0.000000e+00
22	43	0.000000e+00
22	44	4.413010e-02
22	45	4.417878e-01
22	46	6.235820e-01
22	47	7.423323e-01
22	48	7.992553e-01
22	49	8.697074e-01
22	50	9.777400e-01
22	51	9.140986e-01
22	52	8.574395e-01
22	53	6.394626e-01
22	54	0.000000e+00
22	55	0.000000e+00
22	56	0.000000e+00
22	57	0.000000e+00
22	58	7.372434e-02
22	59	4.675953e-01
22	60	6.296052e-01
22	61	7.562680e-01
22	62	7.977925e-01
22	63	8.701327e-01
22	64	9.870849e-01
22	65	9.262615e-01
22	66	8.862577e-01
22	67	6.714005e-01
22	68	0.000000e+00
22	69	0.000000e+00
22	70	0.000000e+00
22	71	0.000000e+00
22	72	0.000000e+00
22	73	-6.555472e-02
22	74	2.822654e-03
22	75	1.635498e-01
22	76	2.828023e-01
22	77	5.024195e-01
22	78	6.972687e-01
22	79	6.825912e-01
22	80	4.105605e-01
22	81	1.561379e-01
22	82	0.000000e+00
22	83	0.000000e+00
22	84	0.000000e+00
22	85	0.000000e+00
22	86	-3.465514e-02
22	87	1.275829e-01
22	88	2.089683e-01
22	89	6.793357e-02
22	90	3.699008e-01
22	91	4.910488e-01
22	92	5.357609e-01
22	93	5.319756e-01
22	94	1.833173e-01
22	95	1.629059e-01
22	96	0.000000e+00
22	97	0.000000e+00
22	98	0.000000e+00
22	99	0.000000e+00
22	100	1.200392e-01
22	101	4.126640e-01
22	102	4.442372e-01
22	103	5.585811e-01
22	104	6.657943e-01
22	105	7.290220e-01
22	106	6.534700e-01
22	107	6.843736e-01
22	108	4.553584e-01
22	109	2.858656e-01
22	110	0.000000e+00
22	111	0.000000e+00
22	112	0.000000e+00
22	113	0.000000e+00
22	114	-7.518886e-03
22	115	2.327843e-01
22	116	4.491082e-01
22	117	4.924605e-01
22	118	5.824278e-01
22	119	7.176844e-01
22	120	6.052862e-01
22	121	5.985144e-01
22	122	3.890555e-01
22	123	1.359378e-01
22	124	0.000000e+00
22	125	0.000000e+00
22	126	0.000000e+00
22	127	0.000000e+00
23	0	0.000000e+00
23	1	0.000000e+00
23	2	7.296585e-02
23	3	4.169920e-01
23	4	5.392717e-01
23	5	6.648608e-01
23	6	6.808743e-01
23	7	7.191189e-01
23	8	9.214286e-01
23	9	9.795250e-01
23	10	8.699104e-01
23	11	6.417998e-01
23	12	0.000000e+00
23	13	0.000000e+00
23	14	0.000000e+00
23	15	0.000000e+00
23	16	7.518387e-02
23	17	4.242534e-01
23	18	5.406532e-01
23	19	6.618234e-01
23	20	6.755234e-01
23	21	7.148540e-01
23	22	9.249494e-01
23	23	1.000000e+00
23	24	8.581102e-01
23	25	5.904007e-01
23	26	0.000000e+00
23	27	0.000000e+00
23	28	0.000000e+00
23	29	0.000000e+00
23	30	6.630645e-02
23	31	4.134919e-01
23	32	5.387946e-01
23	33	6.639260e-01
23	34	6.848803e-01
23	35	7.223573e-01
23	36	9.189351e-01
23	37	9.783394e-01
23	38	8.668045e-01
23	39	6.467754e-01
23	40	0.000000e+00
23	41	0.000000e+00
23	42	0.000000e+00
23	43	0.000000e+00
23	44	4.216868e-02
23	45	3.933410e-01
23	46	5.286206e-01
23	47	6.568109e-01
23	48	6.871038e-01
23	49	7.234974e-01
23	50	9.077718e-01
23	51	9.658821e-01
23	52	8.381199e-01
23	53	6.175279e-01
23	54	0.000000e+00
23	55	0.000000e+00
23	56	0.000000e+00
23	57	0.000000e+00
23	58	7.161313e-02
23	59	4.174435e-01
23	60	5.401110e-01
23	61	6.648292e-01
23	62	6.834561e-01
23	63	7.211390e-01
23	64	9.209594e-01
23	65	9.801008e-01
23	66	8.693034e-01
23	67	6.456492e-01
23	68	0.000000e+00
23	69	0.000000e+00
23	70	0.000000e+00
23	71	0.000000e+00
23	72	0.000000e+00
23	73	-3.271852e-02
23	74	3.631352e-03
23	75	1.658377e-01
23	76	2.522075e-01
23	77	4.705416e-01
23	78	7.140215e-01
23	79	7.370373e-01
23	80	4.272181e-01
23	81	1.808636e-01
23	82	0.000000e+00
23	83	0.000000e+00
23	84	0.000000e+00
23	85	0.000000e+00
23	86	-1.419625e-02
23	87	8.695838e-02
23	88	1.834697e-01
23	89	1.512780e-01
23	90	3.865198e-01
23	91	4.447072e-01
23	92	5.538453e-01
23	93	5.330728e-01
23	94	1.719832e-01
23	95	1.635388e-01
23	96	0.000000e+00
23	97	0.000000e+00
23	98	0.000000e+00
23	99	0.000000e+00
23	100	9.370038e-02
23	101	4.160004e-01
23	102	4.773486e-01
23	103	5.527354e-01
23	104	6.036024e-01
23	105	7.060235e-01
23	106	7.361078e-01
23	107	7.902775e-01
23	108	5.204150e-01
23	109	3.038930e-01
23	110	0.000000e+00
23	111	0.000000e+00
23	112	0.000000e+00
23	113	0.000000e+00
23	114	1.644410e-02
23	115	2.735534e-01
23	116	4.404431e-01
23	117	4.909419e-01
23	118	5.498510e-01
23	119	6.575169e-01
23	120	7.028433e-01
23	121	6.677961e-01
23	122	4.459883e-01
23	123	1.841078e-01
23	124	0.000000e+00
23	125	0.000000e+00
23	126	0.000000e+00
23	127	0.000000e+00
24	0	0.000000e+00
24	1	0.000000e+00
24	2	9.033201e-02
24	3	5.106802e-01
24	4	6.286799e-01
24	5	7.417172e-01
24	6	7.535822e-01
24	7	7.858725e-01
24	8	8.689527e-01
24	9	8.547066e-01
24	10	8.997630e-01
24	11	6.961911e-01
24	12	0.000000e+00
24	13	0.000000e+00
24	14	0.000000e+00
24	15	0.000000e+00
24	16	8.816357e-02
24	17	5.185452e-01
24	18	6.289724e-01
24	19	7.426579e-01
24	20	7.493247e-01
24	21	7.816933e-01
24	22	8.722378e-01
24	23	8.581102e-01
24	24	1.000000e+00
24	25	6.452045e-01
24	26	0.000000e+00
24	27	0.000000e+00
24	28	0.000000e+00
24	29	0.000000e+00
24	30	8.102857e-02
24	31	5.051281e-01
24	32	6.291738e-01
24	33	7.392508e-01
24	34	7.563531e-01
24	35	7.882994e-01
24	36	8.666556e-01
24	37	8.524131e-01
24	38	8.959510e-01
24	39	6.943105e-01
24	40	0.000000e+00
24	41	0.000000e+00
24	42	0.000000e+00
24	43	0.000000e+00
24	44	5.300048e-02
24	45	4.811389e-01
24	46	6.191556e-01
24	47	7.266248e-01
24	48	7.569260e-01
24	49	7.889193e-01
24	50	8.563298e-01
24	51	8.381930e-01
24	52	8.641877e-01
24	53	6.552972e-01
24	54	0.000000e+00
24	55	0.000000e+00
24	56	0.000000e+00
24	57	0.000000e+00
24	58	8.687667e-02
24	59	5.100615e-01
24	60	6.303910e-01
24	61	7.412191e-01
24	62	7.553912e-01
24	63	7.872815e-01
24	64	8.685195e-01
24	65	8.547113e-01
24	66	8.994013e-01
24	67	6.955442e-01
24	68	0.000000e+00
24	69	0.000000e+00
24	70	0.000000e+00
24	71	0.000000e+00
24	72	0.000000e+00
24	73	-2.458296e-02
24	74	9.820741e-03
24	75	1.841993e-01
24	76	2.788796e-01
24	77	5.097115e-01
24	78	6.558863e-01
24	79	6.496713e-01
24	80	4.290901e-01
24	81	1.883216e-01
24	82	0.000000e+00
24	83	0.000000e+00
24	84	0.000000e+00
24	85	0.000000e+00
24	86	-3.393941e-02
24	87	1.111465e-01
24	88	2.039298e-01
24	89	8.046645e-02
24	90	3.998632e-01
24	91	4.541333e-01
24	92	4.535609e-01
24	93	5.305055e-01
24	94	2.194287e-01
24	95	1.748472e-01
24	96	0.000000e+00
24	97	0.000000e+00
24	98	0.000000e+00
24	99	0.000000e+00
24	100	9.878093e-02
24	101	4.260917e-01
24	102	4.800576e-01
24	103	6.032306e-01
24	104	6.653171e-01
24	105	7.201625e-01
24	106	6.340077e-01
24	107	6.771453e-01
24	108	4.575174e-01
24	109	3.008011e-01
24	110	0.000000e+00
24	111	0.000000e+00
24	112	0.000000e+00
24	113	0.000000e+00
24	114	3.466715e-02
24	115	2.775096e-01
24	116	4.862400e-01
24	117	5.254904e-01
24	118	5.964399e-01
24	119	6.436476e-01
24	120	6.234812e-01
24	121	6.280798e-01
24	122	4.429963e-01
24	123	1.896697e-01
24	124	0.000000e+00
24	125	0.000000e+00
24	126	0.000000e+00
24	127	0.000000e+00
25	0	0.000000e+00
25	1	0.000000e+00
25	2	1.030568e-01
25	3	5.310250e-01
25	4	6.374320e-01
25	5	7.296588e-01
25	6	7.211359e-01
25	7	6.764291e-01
25	8	6.161502e-01
25	9	5.879508e-01
25	10	6.550066e-01
25	11	7.257140e-01
25	12	0.000000e+00
25	13	0.000000e+00
25	14	0.000000e+00
25	15	0.000000e+00
25	16	9.304320e-02
25	17	5.317606e-01
25	18	6.387986e-01
25	19	7.234316e-01
25	20	7.209849e-01
25	21	6.767748e-01
25	22	6.162501e-01
25	23	5.904007e-01
25	24	6.452045e-01
25	25	1.000000e+00
25	26	0.000000e+00
25	27	0.000000e+00
25	28	0.000000e+00
25	29	0.000000e+00
25	30	8.905407e-02
25	31	5.259776e-01
25	32	6.356328e-01
25	33	7.306514e-01
25	34	7.210017e-01
25	35	6.776842e-01
25	36	6.152562e-01
25	37	5.861313e-01
25	38	6.514341e-01
25	39	7.056343e-01
25	40	0.000000e+00
25	41	0.000000e+00
25	42	0.000000e+00
25	43	0.000000e+00
25	44	5.939749e-02
25	45	5.055646e-01
25	46	6.240710e-01
25	47	7.256481e-01
25	48	7.171032e-01
25	49	6.742639e-01
25	50	6.102339e-01
25	51	5.763962e-01
25	52	6.319450e-01
25	53	6.238041e-01
25	54	0.000000e+00
25	55	0.000000e+00
25	56	0.000000e+00
25	57	0.000000e+00
25	58	9.430219e-02
25	59	5.295001e-01
25	60	6.375658e-01
25	61	7.303749e-01
25	62	7.213977e-01
25	63	6.778160e-01
25	64	6.160709e-01
25	65	5.877431e-01
25	66	6.538449e-01
25	67	7.172258e-01
25	68	0.000000e+00
25	69	0.000000e+00
25	70	0.000000e+00
25	71	0.000000e+00
25	72	0.000000e+00
25	73	6.457885e-02
25	74	4.317112e-02
25	75	3.138498e-01
25	76	3.748149e-01
25	77	5.192912e-01
25	78	4.668521e-01
25	79	4.861119e-01
25	80	2.365736e-01
25	81	1.931345e-01
25	82	0.000000e+00
25	83	0.000000e+00
25	84	0.000000e+00
25	85	0.000000e+00
25	86	-2.815690e-02
25	87	1.107006e-01
25	88	2.645643e-01
25	89	1.065824e-02
25	90	4.004109e-01
25	91	3.874606e-01
25	92	2.967831e-01
25	93	4.162481e-01
25	94	2.163578e-01
25	95	1.142754e-01
25	96	0.000000e+00
25	97	0.000000e+00
25	98	0.000000e+00
25	99	0.000000e+00
25	100	6.285444e-02
25	101	2.388279e-01
25	102	3.639300e-01
25	103	4.813355e-01
25	104	6.098429e-01
25	105	6.024440e-01
25	106	4.956036e-01
25	107	4.875075e-01
25	108	3.182981e-01
25	109	2.110402e-01
25	110	0.000000e+00
25	111	0.000000e+00
25	112	0.000000e+00
25	113	0.000000e+00
25	114	5.263340e-02
25	115	1.296349e-01
25	116	3.826797e-01
25	117	3.943000e-01
25	118	5.752580e-01
25	119	4.977745e-01
25	120	5.462540e-01
25	121	4.783791e-01
25	122	3.187023e-01
25	123	8.221551e-02
25	124	0.000000e+00
25	125	0.000000e+00
25	126	0.000000e+00
25	127	0.000000e+00
26	0	0.000000e+00
26	1	0.000000e+00
26	2	0.000000e+00
26	3	0.000000e+00
26	4	0.000000e+00
26	5	0.000000e+00
26	6	0.000000e+00
26	7	0.000000e+00
26	8	0.000000e+00
26	9	0.000000e+00
26	10	0.000000e+00
26	11	0.000000e+00
26	12	0.000000e+00
26	13	0.000000e+00
26	14	0.000000e+00
26	15	0.000000e+00
26	16	0.000000e+00
26	17	0.000000e+00
26	18	0.000000e+00
26	19	0.000000e+00
26	20	0.000000e+00
26	21	0.000000e+00
26	22	0.000000e+00
26	23	0.000000e+00
26	24	0.000000e+00
26	25	0.000000e+00
26	26	0.000000e+00
26	27	0.000000e+00
26	28	0.000000e+00
26	29	0.000000e+00
26	30	0.000000e+00
26	31	0.000000e+00
26	32	0.000000e+00
26	33	0.000000e+00
26	34	0.000000e+00
26	35	0.000000e+00
26	36	0.000000e+00
26	37	0.000000e+00
26	38	0.000000e+00
26	39	0.000000e+00
26	40	0.000000e+00
26	41	0.000000e+00
26	42	0.000000e+00
26	43	0.000000e+00
26	44	0.000000e+00
26	45	0.000000e+00
26	46	0.000000e+00
26	47	0.000000e+00
26	48	0.000000e+00
26	49	0.000000e+00
26	50	0.000000e+00
26	51	0.000000e+00
26	52	0.000000e+00
26	53	0.000000e+00
26	54	0.000000e+00
26	55	0.000000e+00
26	56	0.000000e+00
26	57	0.000000e+00
26	58	0.000000e+00
26	59	0.000000e+00
26	60	0.000000e+00
26	61	0.000000e+00
26	62	0.000000e+00
26	63	0.000000e+00
26	64	0.000000e+00
26	65	0.000000e+00
26	66	0.000000e+00
26	67	0.000000e+00
26	68	0.000000e+00
26	69	0.000000e+00
26	70	0.000000e+00
26	71	0.000000e+00
26	72	0.000000e+00
26	73	0.000000e+00
26	74	0.000000e+00
26	75	0.000000e+00
26	76	0.000000e+00
26	77	0.000000e+00
26	78	0.000000e+00
26	79	0.000000e+00
26	80	0.000000e+00
26	81	0.000000e+00
26	82	0.000000e+00
26	83	0.000000e+00
26	84	0.000000e+00
26	85	0.000000e+00
26	86	0.000000e+00
26	87	0.000000e+00
26	88	0.000000e+00
26	89	0.000000e+00
26	90	0.000000e+00
26	91	0.000000e+00
26	92	0.000000e+00
26	93	0.000000e+00
26	94	0.000000e+00
26	95	0.000000e+00
26	96	0.000000e+00
26	97	0.000000e+00
26	98	0.000000e+00
26	99	0.000000e+00
26	100	0.000000e+00
26	101	0.000000e+00
26	102	0.000000e+00
26	103	0.000000e+00
26	104	0.000000e+00
26	105	0.000000e+00
26	106	0.000000e+00
26	107	0.000000e+00
26	108	0.000000e+00
26	109	0.000000e+00
26	110	0.000000e+00
26	111	0.000000e+00
26	112	0.000000e+00
26	113	0.000000e+00
26	114	0.000000e+00
26	115	0.000000e+00
26	116	0.000000e+00
26	117	0.000000e+00
26	118	0.000000e+00
26	119	0.000000e+00
26	120	0.000000e+00
26	121	0.000000e+00
26	122	0.000000e+00
26	123	0.000000e+00
26	124	0.000000e+00
26	125	0.000000e+00
26	126	0.000000e+00
26	127	0.000000e+00
27	0	0.000000e+00
27	1	0.000000e+00
27	2	0.000000e+00
27	3	0.000000e+00
27	4	0.000000e+00
27	5	0.000000e+00
27	6	0.000000e+00
27	7	0.000000e+00
27	8	0.000000e+00
27	9	0.000000e+00
27	10	0.000000e+00
27	11	0.000000e+00
27	12	0.000000e+00
27	13	0.000000e+00
27	14	0.000000e+00
27	15	0.000000e+00
27	16	0.000000e+00
27	17	0.000000e+00
27	18	0.000000e+00
27	19	0.000000e+00
27	20	0.000000e+00
27	21	0.000000e+00
27	22	0.000000e+00
27	23	0.000000e+00
27	24	0.000000e+00
27	25	0.000000e+00
27	26	0.000000e+00
27	27	0.000000e+00
27	28	0.000000e+00
27	29	0.000000e+00
27	30	0.000000e+00
27	31	0.000000e+00
27	32	0.000000e+00
27	33	0.000000e+00
27	34	0.000000e+00
27	35	0.000000e+00
27	36	0.000000e+00
27	37	0.000000e+00
27	38	0.000000e+00
27	39	0.000000e+00
27	40	0.000000e+00
27	41	0.000000e+00
27	42	0.000000e+00
27	43	0.000000e+00
27	44	0.000000e+00
27	45	0.000000e+00
27	46	0.000000e+00
27	47	0.000000e+00
27	48	0.000000e+00
27	49	0.000000e+00
27	50	0.000000e+00
27	51	0.000000e+00
27	52	0.000000e+00
27	53	0.000000e+00
27	54	0.000000e+00
27	55	0.000000e+00
27	56	0.000000e+00
27	57	0.000000e+00
27	58	0.000000e+00
27	59	0.000000e+00
27	60	0.000000e+00
27	61	0.000000e+00
27	62	0.000000e+00
27	63	0.000000e+00
27	64	0.000000e+00
27	65	0.000000e+00
27	66	0.000000e+00
27	67	0.000000e+00
27	68	0.000000e+00
27	69	0.000000e+00
27	70	0.000000e+00
27	71	0.000000e+00
27	72	0.000000e+00
27	73	0.000000e+00
27	74	0.000000e+00
27	75	0.000000e+00
27	76	0.000000e+00
27	77	0.000000e+00
27	78	0.000000e+00
27	79	0.000000e+00
27	80	0.000000e+00
27	81	0.000000e+00
27	82	0.000000e+00
27	83	0.000000e+00
27	84	0.000000e+00
27	85	0.000000e+00
27	86	0.000000e+00
27	87	0.000000e+00
27	88	0.000000e+00
27	89	0.000000e+00
27	90	0.000000e+00
27	91	0.000000e+00
27	92	0.000000e+00
27	93	0.000000e+00
27	94	0.000000e+00
27	95	0.000000e+00
27	96	0.000000e+00
27	97	0.000000e+00
27	98	0.000000e+00
27	99	0.000000e+00
27	100	0.000000e+00
27	101	0.000000e+00
27	102	0.000000e+00
27	103	0.000000e+00
27	104	0.000000e+00
27	105	0.000000e+00
27	106	0.000000e+00
27	107	0.000000e+00
27	108	0.000000e+00
27	109	0.000000e+00
27	110	0.000000e+00
27	111	0.000000e+00
27	112	0.000000e+00
27	113	0.000000e+00
27	114	0.000000e+00
27	115	0.000000e+00
27	116	0.000000e+00
27	117	0.000000e+00
27	118	0.000000e+00
27	119	0.000000e+00
27	120	0.000000e+00
27	121	0.000000e+00
27	122	0.000000e+00
27	123	0.000000e+00
27	124	0.000000e+00
27	125	0.000000e+00
27	126	0.000000e+00
27	127	0.000000e+00
28	0	0.000000e+00
28	1	0.000000e+00
28	2	0.000000e+00
28	3	0.000000e+00
28	4	0.000000e+00
28	5	0.000000e+00
28	6	0.000000e+00
28	7	0.000000e+00
28	8	0.000000e+00
28	9	0.000000e+00
28	10	0.000000e+00
28	11	0.000000e+00
28	12	0.000000e+00
28	13	0.000000e+00
28	14	0.000000e+00
28	15	0.000000e+00
28	16	0.000000e+00
28	17	0.000000e+00
28	18	0.000000e+00
28	19	0.000000e+00
28	20	0.000000e+00
28	21	0.000000e+00
28	22	0.000000e+00
28	23	0.000000e+00
28	24	0.000000e+00
28	25	0.000000e+00
28	26	0.000000e+00
28	27	0.000000e+00
28	28	0.000000e+00
28	29	0.000000e+00
28	30	0.000000e+00
28	31	0.000000e+00
28	32	0.000000e+00
28	33	0.000000e+00
28	34	0.000000e+00
28	35	0.000000e+00
28	36	0.000000e+00
28	37	0.000000e+00
28	38	0.000000e+00
28	39	0.000000e+00
28	40	0.000000e+00
28	41	0.000000e+00
28	42	0.000000e+00
28	43	0.000000e+00
28	44	0.000000e+00
28	45	0.000000e+00
28	46	0.000000e+00
28	47	0.000000e+00
28	48	0.000000e+00
28	49	0.000000e+00
28	50	0.000000e+00
28	51	0.000000e+00
28	52	0.000000e+00
28	53	0.000000e+00
28	54	0.000000e+00
28	55	0.000000e+00
28	56	0.000000e+00
28	57	0.000000e+00
28	58	0.000000e+00
28	59	0.000000e+00
28	60	0.000000e+00
28	61	0.000000e+00
28	62	0.000000e+00
28	63	0.000000e+00
28	64	0.000000e+00
28	65	0.000000e+00
28	66	0.000000e+00
28	67	0.000000e+00
28	68	0.000000e+00
28	69	0.000000e+00
28	70	0.000000e+00
28	71	0.000000e+00
28	72	0.000000e+00
28	73	0.000000e+00
28	74	0.000000e+00
28	75	0.000000e+00
28	76	0.000000e+00
28	77	0.000000e+00
28	78	0.000000e+00
28	79	0.000000e+00
28	80	0.000000e+00
28	81	0.000000e+00
28	82	0.000000e+00
28	83	0.000000e+00
28	84	0.000000e+00
28	85	0.000000e+00
28	86	0.000000e+00
28	87	0.000000e+00
28	88	0.000000e+00
28	89	0.000000e+00
28	90	0.000000e+00
28	91	0.000000e+00
28	92	0.000000e+00
28	93	0.000000e+00
28	94	0.000000e+00
28	95	0.000000e+00
28	96	0.000000e+00
28	97	0.000000e+00
28	98	0.000000e+00
28	99	0.000000e+00
28	100	0.000000e+00
28	101	0.000000e+00
28	102	0.000000e+00
28	103	0.000000e+00
28	104	0.000000e+00
28	105	0.000000e+00
28	106	0.000000e+00
28	107	0.000000e+00
28	108	0.000000e+00
28	109	0.000000e+00
28	110	0.000000e+00
28	111	0.000000e+00
28	112	0.000000e+00
28	113	0.000000e+00
28	114	0.000000e+00
28	115	0.000000e+00
28	116	0.000000e+00
28	117	0.000000e+00
28	118	0.000000e+00
28	119	0.000000e+00
28	120	0.000000e+00
28	121	0.000000e+00
28	122	0.000000e+00
28	123	0.000000e+00
28	124	0.000000e+00
28	125	0.000000e+00
28	126	0.000000e+00
28	127	0.000000e+00
29	0	0.000000e+00
29	1	0.000000e+00
29	2	0.000000e+00
29	3	0.000000e+00
29	4	0.000000e+00
29	5	0.000000e+00
29	6	0.000000e+00
29	7	0.000000e+00
29	8	0.000000e+00
29	9	0.000000e+00
29	10	0.000000e+00
29	11	0.000000e+00
29	12	0.000000e+00
29	13	0.000000e+00
29	14	0.000000e+00
29	15	0.000000e+00
29	16	0.000000e+00
29	17	0.000000e+00
29	18	0.000000e+00
29	19	0.000000e+00
29	20	0.000000e+00
29	21	0.000000e+00
29	22	0.000000e+00
29	23	0.000000e+00
29	24	0.000000e+00
29	25	0.000000e+00
29	26	0.000000e+00
29	27	0.000000e+00
29	28	0.000000e+00
29	29	0.000000e+00
29	30	0.000000e+00
29	31	0.000000e+00
29	32	0.000000e+00
29	33	0.000000e+00
29	34	0.000000e+00
29	35	0.000000e+00
29	36	0.000000e+00
29	37	0.000000e+00
29	38	0.000000e+00
29	39	0.000000e+00
29	40	0.000000e+00
29	41	0.000000e+00
29	42	0.000000e+00
29	43	0.000000e+00
29	44	0.000000e+00
29	45	0.000000e+00
29	46	0.000000e+00
29	47	0.000000e+00
29	48	0.000000e+00
29	49	0.000000e+00
29	50	0.000000e+00
29	51	0.000000e+00
29	52	0.000000e+00
29	53	0.000000e+00
29	54	0.000000e+00
29	55	0.000000e+00
29	56	0.000000e+00
29	57	0.000000e+00
29	58	0.000000e+00
29	59	0.000000e+00
29	60	0.000000e+00
29	61	0.000000e+00
29	62	0.000000e+00
29	63	0.000000e+00
29	64	0.000000e+00
29	65	0.000000e+00
29	66	0.000000e+00
29	67	0.000000e+00
29	68	0.000000e+00
29	69	0.000000e+00
29	70	0.000000e+00
29	71	0.000000e+00
29	72	0.000000e+00
29	73	0.000000e+00
29	74	0.000000e+00
29	75	0.000000e+00
29	76	0.000000e+00
29	77	0.000000e+00
29	78	0.000000e+00
29	79	0.000000e+00
29	80	0.000000e+00
29	81	0.000000e+00
29	82	0.000000e+00
29	83	0.000000e+00
29	84	0.000000e+00
29	85	0.000000e+00
29	86	0.000000e+00
29	87	0.000000e+00
29	88	0.000000e+00
29	89	0.000000e+00
29	90	0.000000e+00
29	91	0.000000e+00
29	92	0.000000e+00
29	93	0.000000e+00
29	94	0.000000e+00
29	95	0.000000e+00
29	96	0.000000e+00
29	97	0.000000e+00
29	98	0.000000e+00
29	99	0.000000e+00
29	100	0.000000e+00
29	101	0.000000e+00
29	102	0.000000e+00
29	103	0.000000e+00
29	104	0.000000e+00
29	105	0.000000e+00
29	106	0.000000e+00
29	107	0.000000e+00
29	108	0.000000e+00
29	109	0.000000e+00
29	110	0.000000e+00
29	111	0.000000e+00
29	112	0.000000e+00
29	113	0.000000e+00
29	114	0.000000e+00
29	115	0.000000e+00
29	116	0.000000e+00
29	117	0.000000e+00
29	118	0.000000e+00
29	119	0.000000e+00
29	120	0.000000e+00
29	121	0.000000e+00
29	122	0.000000e+00
29	123	0.000000e+00
29	124	0.000000e+00
29	125	0.000000e+00
29	126	0.000000e+00
29	127	0.000000e+00
30	0	0.000000e+00
30	1	0.000000e+00
30	2	3.040759e-02
30	3	1.410344e-01
30	4	1.273599e-01
30	5	1.119894e-01
30	6	8.935639e-02
30	7	7.502578e-02
30	8	6.818770e-02
30	9	6.561027e-02
30	10	8.168501e-02
30	11	9.550642e-02
30	12	0.000000e+00
30	13	0.000000e+00
30	14	0.000000e+00
30	15	0.000000e+00
30	16	2.845012e-02
30	17	1.364515e-01
30	18	1.265455e-01
30	19	1.097114e-01
30	20	8.888166e-02
30	21	7.540852e-02
30	22	6.828432e-02
30	23	6.630645e-02
30	24	8.102857e-02
30	25	8.905407e-02
30	26	0.000000e+00
30	27	0.000000e+00
30	28	0.000000e+00
30	29	0.000000e+00
30	30	1.000000e+00
30	31	1.411567e-01
30	32	1.270841e-01
30	33	1.122312e-01
30	34	8.981319e-02
30	35	7.518472e-02
30	36	6.828653e-02
30	37	6.526537e-02
30	38	8.155997e-02
30	39	9.362869e-02
30	40	0.000000e+00
30	41	0.000000e+00
30	42	0.000000e+00
30	43	0.000000e+00
30	44	2.009770e-02
30	45	1.401238e-01
30	46	1.256245e-01
30	47	1.129146e-01
30	48	8.989838e-02
30	49	7.442276e-02
30	50	6.766929e-02
30	51	6.365200e-02
30	52	7.859063e-02
30	53	8.693914e-02
30	54	0.000000e+00
30	55	0.000000e+00
30	56	0.000000e+00
30	57	0.000000e+00
30	58	3.028322e-02
30	59	1.408471e-01
30	60	1.272141e-01
30	61	1.119626e-01
30	62	8.971932e-02
30	63	7.522711e-02
30	64	6.833567e-02
30	65	6.556272e-02
30	66	8.191492e-02
30	67	9.443203e-02
30	68	0.000000e+00
30	69	0.000000e+00
30	70	0.000000e+00
30	71	0.000000e+00
30	72	0.000000e+00
30	73	2.826181e-02
30	74	8.923476e-03
30	75	4.422546e-02
30	76	6.366839e-02
30	77	7.523912e-02
30	78	6.623734e-02
30	79	5.850746e-02
30	80	2.920325e-02
30	81	2.506369e-02
30	82	0.000000e+00
30	83	0.000000e+00
30	84	0.000000e+00
30	85	0.000000e+00
30	86	4.243400e-03
30	87	3.276816e-02
30	88	5.454733e-02
30	89	2.027899e-02
30	90	7.008368e-02
30	91	7.749174e-02
30	92	5.721003e-02
30	93	6.027573e-02
30	94	3.829325e-02
30	95	2.160935e-02
30	96	0.000000e+00
30	97	0.000000e+00
30	98	0.000000e+00
30	99	0.000000e+00
30	100	8.363728e-03
30	101	3.615126e-02
30	102	2.799377e-02
30	103	6.145946e-02
30	104	8.103667e-02
30	105	7.865767e-02
30	106	6.071799e-02
30	107	6.257901e-02
30	108	4.031450e-02
30	109	2.771523e-02
30	110	0.000000e+00
30	111	0.000000e+00
30	112	0.000000e+00
30	113	0.000000e+00
30	114	-3.687812e-03
30	115	3.302978e-03
30	116	3.605334e-02
30	117	3.499164e-02
30	118	6.252473e-02
30	119	8.199114e-02
30	120	7.223936e-02
30	121	4.950214e-02
30	122	3.909367e-02
30	123	5.679194e-03
30	124	0.000000e+00
30	125	0.000000e+00
30	126	0.000000e+00
30	127	0.000000e+00
31	0	0.000000e+00
31	1	0.000000e+00
31	2	1.602015e-01
31	3	9.390807e-01
31	4	8.726620e-01
31	5	7.622628e-01
31	6	6.208699e-01
31	7	5.303926e-01
31	8	4.678447e-01
31	9	4.125821e-01
31	10	5.138567e-01
31	11	5.604641e-01
31	12	0.000000e+00
31	13	0.000000e+00
31	14	0.000000e+00
31	15	0.000000e+00
31	16	1.390284e-01
31	17	9.216927e-01
31	18	8.673975e-01
31	19	7.564105e-01
31	20	6.195226e-01
31	21	5.324200e-01
31	22	4.627257e-01
31	23	4.134919e-01
31	24	5.051281e-01
31	25	5.259776e-01
31	26	0.000000e+00
31	27	0.000000e+00
31	28	0.000000e+00
31	29	0.000000e+00
31	30	1.411567e-01
31	31	1.000000e+00
31	32	8.700725e-01
31	33	7.610909e-01
31	34	6.227616e-01
31	35	5.305551e-01
31	36	4.691518e-01
31	37	4.116956e-01
31	38	5.145979e-01
31	39	5.442911e-01
31	40	0.000000e+00
31	41	0.000000e+00
31	42	0.000000e+00
31	43	0.000000e+00
31	44	9.791050e-02
31	45	9.202145e-01
31	46	8.597279e-01
31	47	7.557615e-01
31	48	6.213500e-01
31	49	5.257794e-01
31	50	4.708442e-01
31	51	4.055702e-01
31	52	5.011330e-01
31	53	4.999042e-01
31	54	0.000000e+00
31	55	0.000000e+00
31	56	0.000000e+00
31	57	0.000000e+00
31	58	1.480594e-01
31	59	9.388039e-01
31	60	8.713507e-01
31	61	7.616490e-01
31	62	6.226794e-01
31	63	5.311762e-01
31	64	4.682420e-01
31	65	4.125994e-01
31	66	5.158575e-01
31	67	5.508679e-01
31	68	0.000000e+00
31	69	0.000000e+00
31	70	0.000000e+00
31	71	0.000000e+00
31	72	0.000000e+00
31	73	1.690906e-01
31	74	4.040193e-02
31	75	2.535924e-01
31	76	3.446758e-01
31	77	4.511346e-01
31	78	3.671098e-01
31	79	3.326874e-01
31	80	1.696980e-01
31	81	1.547892e-01
31	82	0.000000e+00
31	83	0.000000e+00
31	84	0.000000e+00
31	85	0.000000e+00
31	86	9.625477e-03
31	87	1.250401e-01
31	88	2.220181e-01
31	89	1.831699e-02
31	90	3.941650e-01
31	91	4.321689e-01
31	92	3.529421e-01
31	93	3.134929e-01
31	94	1.629678e-01
31	95	8.416182e-02
31	96	0.000000e+00
31	97	0.000000e+00
31	98	0.000000e+00
31	99	0.000000e+00
31	100	3.063316e-02
31	101	2.364595e-01
31	102	1.608600e-01
31	103	2.983484e-01
31	104	4.526376e-01
31	105	4.481384e-01
31	106	3.264199e-01
31	107	3.287467e-01
31	108	1.844966e-01
31	109	1.182194e-01
31	110	0.000000e+00
31	111	0.000000e+00
31	112	0.000000e+00
31	113	0.000000e+00
31	114	5.430646e-03
31	115	5.622165e-02
31	116	1.839269e-01
31	117	1.713772e-01
31	118	3.275009e-01
31	119	4.233521e-01
31	120	3.934931e-01
31	121	2.636080e-01
31	122	1.661208e-01
31	123	4.517187e-02
31	124	0.000000e+00
31	125	0.000000e+00
31	126	0.000000e+00
31	127	0.000000e+00
32	0	0.000000e+00
32	1	0.000000e+00
32	2	1.453944e-01
32	3	8.748966e-01
32	4	9.663057e-01
32	5	8.733689e-01
32	6	7.487323e-01
32	7	6.960800e-01
32	8	6.336133e-01
32	9	5.358619e-01
32	10	6.373000e-01
32	11	6.730704e-01
32	12	0.000000e+00
32	13	0.000000e+00
32	14	0.000000e+00
32	15	0.000000e+00
32	16	1.285463e-01
32	17	8.682032e-01
32	18	9.593038e-01
32	19	8.717272e-01
32	20	7.494673e-01
32	21	6.992552e-01
32	22	6.293312e-01
32	23	5.387946e-01
32	24	6.291738e-01
32	25	6.356328e-01
32	26	0.000000e+00
32	27	0.000000e+00
32	28	0.000000e+00
32	29	0.000000e+00
32	30	1.270841e-01
32	31	8.700725e-01
32	32	1.000000e+00
32	33	8.725860e-01
32	34	7.494780e-01
32	35	6.953299e-01
32	36	6.346743e-01
32	37	5.338740e-01
32	38	6.348086e-01
32	39	6.530396e-01
32	40	0.000000e+00
32	41	0.000000e+00
32	42	0.000000e+00
32	43	0.000000e+00
32	44	8.656918e-02
32	45	8.449351e-01
32	46	9.561981e-01
32	47	8.611955e-01
32	48	7.451282e-01
32	49	6.882891e-01
32	50	6.343422e-01
32	51	5.239907e-01
32	52	6.152173e-01
32	53	5.952012e-01
32	54	0.000000e+00
32	55	0.000000e+00
32	56	0.000000e+00
32	57	0.000000e+00
32	58	1.341511e-01
32	59	8.735819e-01
32	60	9.665700e-01
32	61	8.738971e-01
32	62	7.499902e-01
32	63	6.964475e-01
32	64	6.340556e-01
32	65	5.354986e-01
32	66	6.378900e-01
32	67	6.613039e-01
32	68	0.000000e+00
32	69	0.000000e+00
32	70	0.000000e+00
32	71	0.000000e+00
32	72	0.000000e+00
32	73	1.195266e-01
32	74	4.944365e-02
32	75	3.044669e-01
32	76	3.585662e-01
32	77	5.122063e-01
32	78	4.718635e-01
32	79	4.345477e-01
32	80	2.278903e-01
32	81	1.859580e-01
32	82	0.000000e+00
32	83	0.000000e+00
32	84	0.000000e+00
32	85	0.000000e+00
32	86	-2.265572e-02
32	87	1.752348e-01
32	88	2.940638e-01
32	89	8.478482e-04
32	90	4.058639e-01
32	91	4.834058e-01
32	92	3.755395e-01
32	93	3.673257e-01
32	94	1.826564e-01
32	95	8.825211e-02
32	96	0.000000e+00
32	97	0.000000e+00
32	98	0.000000e+00
32	99	0.000000e+00
32	100	6.036679e-02
32	101	3.081164e-01
32	102	3.036578e-01
32	103	4.091895e-01
32	104	5.788633e-01
32	105	5.554712e-01
32	106	3.897872e-01
32	107	3.719492e-01
32	108	2.257990e-01
32	109	1.658466e-01
32	110	0.000000e+00
32	111	0.000000e+00
32	112	0.000000e+00
32	113	0.000000e+00
32	114	3.463831e-02
32	115	1.289502e-01
32	116	3.211687e-01
32	117	2.819085e-01
32	118	4.107801e-01
32	119	4.782165e-01
32	120	4.518778e-01
32	121	3.443825e-01
32	122	2.049095e-01
32	123	4.003493e-02
32	124	0.000000e+00
32	125	0.000000e+00
32	126	0.000000e+00
32	127	0.000000e+00
33	0	0.000000e+00
33	1	0.000000e+00
33	2	1.327673e-01
33	3	7.696887e-01
33	4	8.757400e-01
33	5	9.753332e-01
33	6	9.381910e-01
33	7	8.789948e-01
33	8	7.571381e-01
33	9	6.599540e-01
33	10	7.525818e-01
33	11	7.653608e-01
33	12	0.000000e+00
33	13	0.000000e+00
33	14	0.000000e+00
33	15	0.000000e+00
33	16	1.229577e-01
33	17	7.715177e-01
33	18	8.708484e-01
33	19	9.701730e-01
33	20	9.374026e-01
33	21	8.806097e-01
33	22	7.546444e-01
33	23	6.639260e-01
33	24	7.392508e-01
33	25	7.306514e-01
33	26	0.000000e+00
33	27	0.000000e+00
33	28	0.000000e+00
33	29	0.000000e+00
33	30	1.122312e-01
33	31	7.610909e-01
33	32	8.725860e-01
33	33	1.000000e+00
33	34	9.386500e-01
33	35	8.790455e-01
33	36	7.580559e-01
33	37	6.582353e-01
33	38	7.519533e-01
33	39	7.456116e-01
33	40	0.000000e+00
33	41	0.000000e+00
33	42	0.000000e+00
33	43	0.000000e+00
33	44	7.254058e-02
33	45	7.319414e-01
33	46	8.625919e-01
33	47	9.647245e-01
33	48	9.344656e-01
33	49	8.730085e-01
33	50	7.548440e-01
33	51	6.460168e-01
33	52	7.322452e-01
33	53	6.754821e-01
33	54	0.000000e+00
33	55	0.000000e+00
33	56	0.000000e+00
33	57	0.000000e+00
33	58	1.202200e-01
33	59	7.667997e-01
33	60	8.744579e-01
33	61	9.754228e-01
33	62	9.390183e-01
33	63	8.797975e-01
33	64	7.580424e-01
33	65	6.602277e-01
33	66	7.536041e-01
33	67	7.549256e-01
33	68	0.000000e+00
33	69	0.000000e+00
33	70	0.000000e+00
33	71	0.000000e+00
33	72	0.000000e+00
33	73	6.629366e-02
33	74	3.941538e-02
33	75	3.260409e-01
33	76	4.388070e-01
33	77	5.998617e-01
33	78	5.439022e-01
33	79	5.410543e-01
33	80	2.564553e-01
33	81	1.937515e-01
33	82	0.000000e+00
33	83	0.000000e+00
33	84	0.000000e+00
33	85	0.000000e+00
33	86	-3.302906e-02
33	87	1.326976e-01
33	88	2.589283e-01
33	89	-3.985812e-02
33	90	4.503065e-01
33	91	4.694628e-01
33	92	3.875998e-01
33	93	4.702980e-01
33	94	2.186265e-01
33	95	1.251176e-01
33	96	0.000000e+00
33	97	0.000000e+00
33	98	0.000000e+00
33	99	0.000000e+00
33	100	1.114137e-01
33	101	4.000133e-01
33	102	4.375470e-01
33	103	5.900213e-01
33	104	7.401327e-01
33	105	6.831138e-01
33	106	4.888441e-01
33	107	4.997569e-01
33	108	2.968964e-01
33	109	2.369060e-01
33	110	0.000000e+00
33	111	0.000000e+00
33	112	0.000000e+00
33	113	0.000000e+00
33	114	-1.164515e-04
33	115	1.727937e-01
33	116	4.609293e-01
33	117	4.781948e-01
33	118	6.281943e-01
33	119	5.981702e-01
33	120	5.619670e-01
33	121	4.752292e-01
33	122	3.169280e-01
33	123	6.936002e-02
33	124	0.000000e+00
33	125	0.000000e+00
33	126	0.000000e+00
33	127	0.000000e+00
34	0	0.000000e+00
34	1	0.000000e+00
34	2	1.099355e-01
34	3	6.329246e-01
34	4	7.509226e-01
34	5	9.400709e-01
34	6	9.896688e-01
34	7	9.557633e-01
34	8	8.023350e-01
34	9	6.818037e-01
34	10	7.699284e-01
34	11	7.517779e-01
34	12	0.000000e+00
34	13	0.000000e+00
34	14	0.000000e+00
34	15	0.000000e+00
34	16	1.002251e-01
34	17	6.375264e-01
34	18	7.468640e-01
34	19	9.384443e-01
34	20	9.879658e-01
34	21	9.558189e-01
34	22	7.988502e-01
34	23	6.848803e-01
34	24	7.563531e-01
34	25	7.210017e-01
34	26	0.000000e+00
34	27	0.000000e+00
34	28	0.000000e+00
34	29	0.000000e+00
34	30	8.981319e-02
34	31	6.227616e-01
34	32	7.494780e-01
34	33	9.386500e-01
34	34	1.000000e+00
34	35	9.559395e-01
34	36	8.040278e-01
34	37	6.806650e-01
34	38	7.691228e-01
34	39	7.316658e-01
34	40	0.000000e+00
34	41	0.000000e+00
34	42	0.000000e+00
34	43	0.000000e+00
34	44	5.762624e-02
34	45	5.954063e-01
34	46	7.417726e-01
34	47	9.249627e-01
34	48	9.856263e-01
34	49	9.512596e-01
34	50	8.017486e-01
34	51	6.692724e-01
34	52	7.489860e-01
34	53	6.600389e-01
34	54	0.000000e+00
34	55	0.000000e+00
34	56	0.000000e+00
34	57	0.000000e+00
34	58	9.661053e-02
34	59	6.291143e-01
34	60	7.512818e-01
34	61	9.399544e-01
34	62	9.897463e-01
34	63	9.564372e-01
34	64	8.037967e-01
34	65	6.824567e-01
34	66	7.705190e-01
34	67	7.411252e-01
34	68	0.000000e+00
34	69	0.000000e+00
34	70	0.000000e+00
34	71	0.000000e+00
34	72	0.000000e+00
34	73	-2.954618e-03
34	74	2.505945e-02
34	75	2.982378e-01
34	76	4.217155e-01
34	77	5.814766e-01
34	78	5.324224e-01
34	79	5.446286e-01
34	80	2.520961e-01
34	81	1.670851e-01
34	82	0.000000e+00
34	83	0.000000e+00
34	84	0.000000e+00
34	85	0.000000e+00
34	86	-4.840902e-02
34	87	1.033231e-01
34	88	2.224460e-01
34	89	-1.074041e-01
34	90	4.327315e-01
34	91	4.358872e-01
34	92	3.495793e-01
34	93	4.815899e-01
34	94	2.118436e-01
34	95	1.356593e-01
34	96	0.000000e+00
34	97	0.000000e+00
34	98	0.000000e+00
34	99	0.000000e+00
34	100	1.348223e-01
34	101	3.950198e-01
34	102	4.273604e-01
34	103	6.235671e-01
34	104	7.804170e-01
34	105	6.937201e-01
34	106	4.833030e-01
34	107	5.054059e-01
34	108	2.920867e-01
34	109	2.456528e-01
34	110	0.000000e+00
34	111	0.000000e+00
34	112	0.000000e+00
34	113	0.000000e+00
34	114	-1.457065e-02
34	115	1.586944e-01
34	116	4.722462e-01
34	117	5.213392e-01
34	118	6.926938e-01
34	119	6.196496e-01
34	120	5.275152e-01
34	121	4.829486e-01
34	122	3.375619e-01
34	123	5.920422e-02
34	124	0.000000e+00
34	125	0.000000e+00
34	126	0.000000e+00
34	127	0.000000e+00
35	0	0.000000e+00
35	1	0.000000e+00
35	2	9.311474e-02
35	3	5.414754e-01
35	4	6.934713e-01
35	5	8.806240e-01
35	6	9.560096e-01
35	7	9.921430e-01
35	8	8.752311e-01
35	9	7.204694e-01
35	10	8.028348e-01
35	11	7.160148e-01
35	12	0.000000e+00
35	13	0.000000e+00
35	14	0.000000e+00
35	15	0.000000e+00
35	16	8.559231e-02
35	17	5.488142e-01
35	18	6.878462e-01
35	19	8.827720e-01
35	20	9.541083e-01
35	21	9.904681e-01
35	22	8.706557e-01
35	23	7.223573e-01
35	24	7.882994e-01
35	25	6.776842e-01
35	26	0.000000e+00
35	27	0.000000e+00
35	28	0.000000e+00
35	29	0.000000e+00
35	30	7.518472e-02
35	31	5.305551e-01
35	32	6.953299e-01
35	33	8.790455e-01
35	34	9.559395e-01
35	35	1.000000e+00
35	36	8.773232e-01
35	37	7.202793e-01
35	38	8.020249e-01
35	39	7.004082e-01
35	40	0.000000e+00
35	41	0.000000e+00
35	42	0.000000e+00
35	43	0.000000e+00
35	44	4.784584e-02
35	45	5.045841e-01
35	46	6.906964e-01
35	47	8.622201e-01
35	48	9.524861e-01
35	49	9.888769e-01
35	50	8.757785e-01
35	51	7.097207e-01
35	52	7.810146e-01
35	53	6.413693e-01
35	54	0.000000e+00
35	55	0.000000e+00
35	56	0.000000e+00
35	57	0.000000e+00
35	58	8.138493e-02
35	59	5.375042e-01
35	60	6.960886e-01
35	61	8.809600e-01
35	62	9.560462e-01
35	63	9.923873e-01
35	64	8.768834e-01
35	65	7.216680e-01
35	66	8.034481e-01
35	67	7.071487e-01
35	68	0.000000e+00
35	69	0.000000e+00
35	70	0.000000e+00
35	71	0.000000e+00
35	72	0.000000e+00
35	73	-5.528773e-02
35	74	1.249540e-02
35	75	2.330479e-01
35	76	3.594896e-01
35	77	5.403177e-01
35	78	5.582616e-01
35	79	5.499726e-01
35	80	2.830110e-01
35	81	1.403626e-01
35	82	0.000000e+00
35	83	0.000000e+00
35	84	0.000000e+00
35	85	0.000000e+00
35	86	-6.042080e-02
35	87	1.340172e-01
35	88	2.327509e-01
35	89	-1.023797e-01
35	90	3.837655e-01
35	91	4.461785e-01
35	92	3.664131e-01
35	93	4.769423e-01
35	94	2.015256e-01
35	95	1.416593e-01
35	96	0.000000e+00
35	97	0.000000e+00
35	98	0.000000e+00
35	99	0.000000e+00
35	100	1.407445e-01
35	101	3.733629e-01
35	102	3.907760e-01
35	103	5.864675e-01
35	104	7.427720e-01
35	105	6.917527e-01
35	106	4.893368e-01
35	107	5.071370e-01
35	108	3.078791e-01
35	109	2.346475e-01
35	110	0.000000e+00
35	111	0.000000e+00
35	112	0.000000e+00
35	113	0.000000e+00
35	114	-2.852256e-02
35	115	1.493102e-01
35	116	4.455327e-01
35	117	4.961262e-01
35	118	6.591415e-01
35	119	6.629972e-01
35	120	4.841381e-01
35	121	4.826456e-01
35	122	3.207510e-01
35	123	5.471458e-02
35	124	0.000000e+00
35	125	0.000000e+00
35	126	0.000000e+00
35	127	0.000000e+00
36	0	0.000000e+00
36	1	0.000000e+00
36	2	7.929153e-02
36	3	4.751275e-01
36	4	6.318667e-01
36	5	7.591291e-01
36	6	8.008065e-01
36	7	8.753299e-01
36	8	9.885502e-01
36	9	9.219514e-01
36	10	8.830161e-01
36	11	6.714047e-01
36	12	0.000000e+00
36	13	0.000000e+00
36	14	0.000000e+00
36	15	0.000000e+00
36	16	7.636879e-02
36	17	4.809853e-01
36	18	6.274925e-01
36	19	7.594264e-01
36	20	7.957348e-01
36	21	8.707571e-01
36	22	9.859133e-01
36	23	9.189351e-01
36	24	8.666556e-01
36	25	6.152562e-01
36	26	0.000000e+00
36	27	0.000000e+00
36	28	0.000000e+00
36	29	0.000000e+00
36	30	6.828653e-02
36	31	4.691518e-01
36	32	6.346743e-01
36	33	7.580559e-01
36	34	8.040278e-01
36	35	8.773232e-01
36	36	1.000000e+00
36	37	9.238469e-01
36	38	8.819071e-01
36	39	6.705025e-01
36	40	0.000000e+00
36	41	0.000000e+00
36	42	0.000000e+00
36	43	0.000000e+00
36	44	4.410285e-02
36	45	4.482206e-01
36	46	6.291699e-01
36	47	7.456650e-01
36	48	8.051957e-01
36	49	8.777208e-01
36	50	9.848482e-01
36	51	9.164416e-01
36	52	8.579145e-01
36	53	6.386125e-01
36	54	0.000000e+00
36	55	0.000000e+00
36	56	0.000000e+00
36	57	0.000000e+00
36	58	7.374608e-02
36	59	4.740644e-01
36	60	6.348711e-01
36	61	7.596282e-01
36	62	8.027723e-01
36	63	8.764677e-01
36	64	9.897281e-01
36	65	9.241597e-01
36	66	8.834501e-01
36	67	6.703836e-01
36	68	0.000000e+00
36	69	0.000000e+00
36	70	0.000000e+00
36	71	0.000000e+00
36	72	0.000000e+00
36	73	-6.754480e-02
36	74	2.732975e-03
36	75	1.644023e-01
36	76	2.825174e-01
36	77	4.954998e-01
36	78	6.907583e-01
36	79	6.732778e-01
36	80	3.966171e-01
36	81	1.527328e-01
36	82	0.000000e+00
36	83	0.000000e+00
36	84	0.000000e+00
36	85	0.000000e+00
36	86	-3.575766e-02
36	87	1.270532e-01
36	88	2.101846e-01
36	89	5.835784e-02
36	90	3.697896e-01
36	91	4.965913e-01
36	92	5.377503e-01
36	93	5.327088e-01
36	94	1.835263e-01
36	95	1.611113e-01
36	96	0.000000e+00
36	97	0.000000e+00
36	98	0.000000e+00
36	99	0.000000e+00
36	100	1.188912e-01
36	101	4.077750e-01
36	102	4.354133e-01
36	103	5.520044e-01
36	104	6.652883e-01
36	105	7.263435e-01
36	106	6.467578e-01
36	107	6.799027e-01
36	108	4.534951e-01
36	109	2.797589e-01
36	110	0.000000e+00
36	111	0.000000e+00
36	112	0.000000e+00
36	113	0.000000e+00
36	114	-1.162786e-02
36	115	2.226904e-01
36	116	4.390116e-01
36	117	4.799860e-01
36	118	5.779915e-01
36	119	7.145587e-01
36	120	5.966548e-01
36	121	5.917597e-01
36	122	3.794844e-01
36	123	1.331783e-01
36	124	0.000000e+00
36	125	0.000000e+00
36	126	0.000000e+00
36	127	0.000000e+00
37	0	0.000000e+00
37	1	0.000000e+00
37	2	7.280096e-02
37	3	4.148851e-01
37	4	5.341997e-01
37	5	6.587225e-01
37	6	6.760590e-01
37	7	7.161853e-01
37	8	9.246537e-01
37	9	9.820387e-01
37	10	8.674500e-01
37	11	6.391873e-01
37	12	0.000000e+00
37	13	0.000000e+00
37	14	0.000000e+00
37	15	0.000000e+00
37	16	7.398789e-02
37	17	4.217995e-01
37	18	5.353075e-01
37	19	6.551757e-01
37	20	6.697473e-01
37	21	7.102667e-01
37	22	9.250005e-01
37	23	9.783394e-01
37	24	8.524131e-01
37	25	5.861313e-01
37	26	0.000000e+00
37	27	0.000000e+00
37	28	0.000000e+00
37	29	0.000000e+00
37	30	6.526537e-02
37	31	4.116956e-01
37	32	5.338740e-01
37	33	6.582353e-01
37	34	6.806650e-01
37	35	7.202793e-01
37	36	9.238469e-01
37	37	1.000000e+00
37	38	8.655611e-01
37	39	6.442603e-01
37	40	0.000000e+00
37	41	0.000000e+00
37	42	0.000000e+00
37	43	0.000000e+00
37	44	4.153851e-02
37	45	3.919535e-01
37	46	5.239908e-01
37	47	6.517910e-01
37	48	6.839951e-01
37	49	7.232856e-01
37	50	9.160510e-01
37	51	9.761248e-01
37	52	8.401954e-01
37	53	6.164804e-01
37	54	0.000000e+00
37	55	0.000000e+00
37	56	0.000000e+00
37	57	0.000000e+00
37	58	7.045617e-02
37	59	4.154742e-01
37	60	5.351049e-01
37	61	6.589520e-01
37	62	6.789267e-01
37	63	7.185874e-01
37	64	9.249365e-01
37	65	9.838541e-01
37	66	8.672274e-01
37	67	6.426555e-01
37	68	0.000000e+00
37	69	0.000000e+00
37	70	0.000000e+00
37	71	0.000000e+00
37	72	0.000000e+00
37	73	-3.447212e-02
37	74	2.590311e-03
37	75	1.620447e-01
37	76	2.531358e-01
37	77	4.643668e-01
37	78	7.102315e-01
37	79	7.300756e-01
37	80	4.171568e-01
37	81	1.769676e-01
37	82	0.000000e+00
37	83	0.000000e+00
37	84	0.000000e+00
37	85	0.000000e+00
37	86	-1.224666e-02
37	87	8.353558e-02
37	88	1.819548e-01
37	89	1.529059e-01
37	90	3.847598e-01
37	91	4.481441e-01
37	92	5.641695e-01
37	93	5.382689e-01
37	94	1.705768e-01
37	95	1.622082e-01
37	96	0.000000e+00
37	97	0.000000e+00
37	98	0.000000e+00
37	99	0.000000e+00
37	100	9.300409e-02
37	101	4.097955e-01
37	102	4.702322e-01
37	103	5.429687e-01
37	104	5.977272e-01
37	105	7.061340e-01
37	106	7.355140e-01
37	107	7.910307e-01
37	108	5.271313e-01
37	109	3.013386e-01
37	110	0.000000e+00
37	111	0.000000e+00
37	112	0.000000e+00
37	113	0.000000e+00
37	114	1.519231e-02
37	115	2.669474e-01
37	116	4.303417e-01
37	117	4.807876e-01
37	118	5.437145e-01
37	119	6.572367e-01
37	120	6.988954e-01
37	121	6.669155e-01
37	122	4.395862e-01
37	123	1.808712e-01
37	124	0.000000e+00
37	125	0.000000e+00
37	126	0.000000e+00
37	127	0.000000e+00
38	0	0.000000e+00
38	1	0.000000e+00
38	2	9.187034e-02
38	3	5.199351e-01
38	4	6.345595e-01
38	5	7.540697e-01
38	6	7.659952e-01
38	7	7.992393e-01
38	8	8.832191e-01
38	9	8.662109e-01
38	10	9.097693e-01
38	11	7.036459e-01
38	12	0.000000e+00
38	13	0.000000e+00
38	14	0.000000e+00
38	15	0.000000e+00
38	16	8.901558e-02
38	17	5.275063e-01
38	18	6.342308e-01
38	19	7.539929e-01
38	20	7.612436e-01
38	21	7.942433e-01
38	22	8.841522e-01
38	23	8.668045e-01
38	24	8.959510e-01
38	25	6.514341e-01
38	26	0.000000e+00
38	27	0.000000e+00
38	28	0.000000e+00
38	29	0.000000e+00
38	30	8.155997e-02
38	31	5.145979e-01
38	32	6.348086e-01
38	33	7.519533e-01
38	34	7.691228e-01
38	35	8.020249e-01
38	36	8.819071e-01
38	37	8.655611e-01
38	38	1.000000e+00
38	39	7.022337e-01
38	40	0.000000e+00
38	41	0.000000e+00
38	42	0.000000e+00
38	43	0.000000e+00
38	44	5.328577e-02
38	45	4.907889e-01
38	46	6.251677e-01
38	47	7.402181e-01
38	48	7.701942e-01
38	49	8.034534e-01
38	50	8.739217e-01
38	51	8.544762e-01
38	52	8.799918e-01
38	53	6.635888e-01
38	54	0.000000e+00
38	55	0.000000e+00
38	56	0.000000e+00
38	57	0.000000e+00
38	58	8.748768e-02
38	59	5.194452e-01
38	60	6.360041e-01
38	61	7.536927e-01
38	62	7.680018e-01
38	63	8.008060e-01
38	64	8.831656e-01
38	65	8.670377e-01
38	66	9.098844e-01
38	67	7.032427e-01
38	68	0.000000e+00
38	69	0.000000e+00
38	70	0.000000e+00
38	71	0.000000e+00
38	72	0.000000e+00
38	73	-1.789295e-02
38	74	1.151490e-02
38	75	1.945978e-01
38	76	2.947857e-01
38	77	5.179306e-01
38	78	6.617709e-01
38	79	6.562274e-01
38	80	4.214828e-01
38	81	1.924171e-01
38	82	0.000000e+00
38	83	0.000000e+00
38	84	0.000000e+00
38	85	0.000000e+00
38	86	-3.264115e-02
38	87	1.090554e-01
38	88	1.964235e-01
38	89	8.116464e-02
38	90	3.997564e-01
38	91	4.550859e-01
38	92	4.664062e-01
38	93	5.447586e-01
38	94	2.271967e-01
38	95	1.770420e-01
38	96	0.000000e+00
38	97	0.000000e+00
38	98	0.000000e+00
38	99	0.000000e+00
38	100	1.004184e-01
38	101	4.343786e-01
38	102	4.863629e-01
38	103	6.078117e-01
38	104	6.738952e-01
38	105	7.300807e-01
38	106	6.438424e-01
38	107	6.865414e-01
38	108	4.650491e-01
38	109	3.050351e-01
38	110	0.000000e+00
38	111	0.000000e+00
38	112	0.000000e+00
38	113	0.000000e+00
38	114	2.904726e-02
38	115	2.824033e-01
38	116	4.847669e-01
38	117	5.276708e-01
38	118	6.050224e-01
38	119	6.533196e-01
38	120	6.342073e-01
38	121	6.348823e-01
38	122	4.429443e-01
38	123	1.844548e-01
38	124	0.000000e+00
38	125	0.000000e+00
38	126	0.000000e+00
38	127	0.000000e+00
39	0	0.000000e+00
39	1	0.000000e+00
39	2	1.073516e-01
39	3	5.487138e-01
39	4	6.542374e-01
39	5	7.447139e-01
39	6	7.306556e-01
39	7	6.987323e-01
39	8	6.712187e-01
39	9	6.453076e-01
39	10	7.051540e-01
39	11	7.337331e-01
39	12	0.000000e+00
39	13	0.000000e+00
39	14	0.000000e+00
39	15	0.000000e+00
39	16	9.780552e-02
39	17	5.483114e-01
39	18	6.537906e-01
39	19	7.378183e-01
39	20	7.290354e-01
39	21	6.976817e-01
39	22	6.714917e-01
39	23	6.467754e-01
39	24	6.943105e-01
39	25	7.056343e-01
39	26	0.000000e+00
39	27	0.000000e+00
39	28	0.000000e+00
39	29	0.000000e+00
39	30	9.362869e-02
39	31	5.442911e-01
39	32	6.530396e-01
39	33	7.456116e-01
39	34	7.316658e-01
39	35	7.004082e-01
39	36	6.705025e-01
39	37	6.442603e-01
39	38	7.022337e-01
39	39	1.000000e+00
39	40	0.000000e+00
39	41	0.000000e+00
39	42	0.000000e+00
39	43	0.000000e+00
39	44	6.265367e-02
39	45	5.249211e-01
39	46	6.427995e-01
39	47	7.410662e-01
39	48	7.293845e-01
39	49	6.982977e-01
39	50	6.649177e-01
39	51	6.349541e-01
39	52	6.812871e-01
39	53	6.480245e-01
39	54	0.000000e+00
39	55	0.000000e+00
39	56	0.000000e+00
39	57	0.000000e+00
39	58	9.916699e-02
39	59	5.474712e-01
39	60	6.545044e-01
39	61	7.453338e-01
39	62	7.315476e-01
39	63	7.001639e-01
39	64	6.713750e-01
39	65	6.456211e-01
39	66	7.044625e-01
39	67	7.273378e-01
39	68	0.000000e+00
39	69	0.000000e+00
39	70	0.000000e+00
39	71	0.000000e+00
39	72	0.000000e+00
39	73	5.558350e-02
39	74	3.853821e-02
39	75	2.913696e-01
39	76	3.683244e-01
39	77	5.241328e-01
39	78	5.180128e-01
39	79	5.225686e-01
39	80	2.769005e-01
39	81	1.940678e-01
39	82	0.000000e+00
39	83	0.000000e+00
39	84	0.000000e+00
39	85	0.000000e+00
39	86	-2.553219e-02
39	87	1.195248e-01
39	88	2.615463e-01
39	89	4.638265e-02
39	90	4.007502e-01
39	91	4.132026e-01
39	92	3.433948e-01
39	93	4.471176e-01
39	94	2.247645e-01
39	95	1.320162e-01
39	96	0.000000e+00
39	97	0.000000e+00
39	98	0.000000e+00
39	99	0.000000e+00
39	100	7.381846e-02
39	101	2.769459e-01
39	102	3.829801e-01
39	103	5.071440e-01
39	104	6.244261e-01
39	105	6.350787e-01
39	106	5.347354e-01
39	107	5.374143e-01
39	108	3.602506e-01
39	109	2.366824e-01
39	110	0.000000e+00
39	111	0.000000e+00
39	112	0.000000e+00
39	113	0.000000e+00
39	114	4.611878e-02
39	115	1.521699e-01
39	116	4.006034e-01
39	117	4.229049e-01
39	118	5.802457e-01
39	119	5.517134e-01
39	120	5.810413e-01
39	121	5.140332e-01
39	122	3.406757e-01
39	123	1.045140e-01
39	124	0.000000e+00
39	125	0.000000e+00
39	126	0.000000e+00
39	127	0.000000e+00
40	0	0.000000e+00
40	1	0.000000e+00
40	2	0.000000e+00
40	3	0.000000e+00
40	4	0.000000e+00
40	5	0.000000e+00
40	6	0.000000e+00
40	7	0.000000e+00
40	8	0.000000e+00
40	9	0.000000e+00
40	10	0.000000e+00
40	11	0.000000e+00
40	12	0.000000e+00
40	13	0.000000e+00
40	14	0.000000e+00
40	15	0.000000e+00
40	16	0.000000e+00
40	17	0.000000e+00
40	18	0.000000e+00
40	19	0.000000e+00
40	20	0.000000e+00
40	21	0.000000e+00
40	22	0.000000e+00
40	23	0.000000e+00
40	24	0.000000e+00
40	25	0.000000e+00
40	26	0.000000e+00
40	27	0.000000e+00
40	28	0.000000e+00
40	29	0.000000e+00
40	30	0.000000e+00
40	31	0.000000e+00
40	32	0.000000e+00
40	33	0.000000e+00
40	34	0.000000e+00
40	35	0.000000e+00
40	36	0.000000e+00
40	37	0.000000e+00
40	38	0.000000e+00
40	39	0.000000e+00
40	40	0.000000e+00
40	41	0.000000e+00
40	42	0.000000e+00
40	43	0.000000e+00
40	44	0.000000e+00
40	45	0.000000e+00
40	46	0.000000e+00
40	47	0.000000e+00
40	48	0.000000e+00
40	49	0.000000e+00
40	50	0.000000e+00
40	51	0.000000e+00
40	52	0.000000e+00
40	53	0.000000e+00
40	54	0.000000e+00
40	55	0.000000e+00
40	56	0.000000e+00
40	57	0.000000e+00
40	58	0.000000e+00
40	59	0.000000e+00
40	60	0.000000e+00
40	61	0.000000e+00
40	62	0.000000e+00
40	63	0.000000e+00
40	64	0.000000e+00
40	65	0.000000e+00
40	66	0.000000e+00
40	67	0.000000e+00
40	68	0.000000e+00
40	69	0.000000e+00
40	70	0.000000e+00
40	71	0.000000e+00
40	72	0.000000e+00
40	73	0.000000e+00
40	74	0.000000e+00
40	75	0.000000e+00
40	76	0.000000e+00
40	77	0.000000e+00
40	78	0.000000e+00
40	79	0.000000e+00
40	80	0.000000e+00
40	81	0.000000e+00
40	82	0.000000e+00
40	83	0.000000e+00
40	84	0.000000e+00
40	85	0.000000e+00
40	86	0.000000e+00
40	87	0.000000e+00
40	88	0.000000e+00
40	89	0.000000e+00
40	90	0.000000e+00
40	91	0.000000e+00
40	92	0.000000e+00
40	93	0.000000e+00
40	94	0.000000e+00
40	95	0.000000e+00
40	96	0.000000e+00
40	97	0.000000e+00
40	98	0.000000e+00
40	99	0.000000e+00
40	100	0.000000e+00
40	101	0.000000e+00
40	102	0.000000e+00
40	103	0.000000e+00
40	104	0.000000e+00
40	105	0.000000e+00
40	106	0.000000e+00
40	107	0.000000e+00
40	108	0.000000e+00
40	109	0.000000e+00
40	110	0.000000e+00
40	111	0.000000e+00
40	112	0.000000e+00
40	113	0.000000e+00
40	114	0.000000e+00
40	115	0.000000e+00
40	116	0.000000e+00
40	117	0.000000e+00
40	118	0.000000e+00
40	119	0.000000e+00
40	120	0.000000e+00
40	121	0.000000e+00
40	122	0.000000e+00
40	123	0.000000e+00
40	124	0.000000e+00
40	125	0.000000e+00
40	126	0.000000e+00
40	127	0.000000e+00
41	0	0.000000e+00
41	1	0.000000e+00
41	2	0.000000e+00
41	3	0.000000e+00
41	4	0.000000e+00
41	5	0.000000e+00
41	6	0.000000e+00
41	7	0.000000e+00
41	8	0.000000e+00
41	9	0.000000e+00
41	10	0.000000e+00
41	11	0.000000e+00
41	12	0.000000e+00
41	13	0.000000e+00
41	14	0.000000e+00
41	15	0.000000e+00
41	16	0.000000e+00
41	17	0.000000e+00
41	18	0.000000e+00
41	19	0.000000e+00
41	20	0.000000e+00
41	21	0.000000e+00
41	22	0.000000e+00
41	23	0.000000e+00
41	24	0.000000e+00
41	25	0.000000e+00
41	26	0.000000e+00
41	27	0.000000e+00
41	28	0.000000e+00
41	29	0.000000e+00
41	30	0.000000e+00
41	31	0.000000e+00
41	32	0.000000e+00
41	33	0.000000e+00
41	34	0.000000e+00
41	35	0.000000e+00
41	36	0.000000e+00
41	37	0.000000e+00
41	38	0.000000e+00
41	39	0.000000e+00
41	40	0.000000e+00
41	41	0.000000e+00
41	42	0.000000e+00
41	43	0.000000e+00
41	44	0.000000e+00
41	45	0.000000e+00
41	46	0.000000e+00
41	47	0.000000e+00
41	48	0.000000e+00
41	49	0.000000e+00
41	50	0.000000e+00
41	51	0.000000e+00
41	52	0.000000e+00
41	53	0.000000e+00
41	54	0.000000e+00
41	55	0.000000e+00
41	56	0.000000e+00
41	57	0.000000e+00
41	58	0.000000e+00
41	59	0.000000e+00
41	60	0.000000e+00
41	61	0.000000e+00
41	62	0.000000e+00
41	63	0.000000e+00
41	64	0.000000e+00
41	65	0.000000e+00
41	66	0.000000e+00
41	67	0.000000e+00
41	68	0.000000e+00
41	69	0.000000e+00
41	70	0.000000e+00
41	71	0.000000e+00
41	72	0.000000e+00
41	73	0.000000e+00
41	74	0.000000e+00
41	75	0.000000e+00
41	76	0.000000e+00
41	77	0.000000e+00
41	78	0.000000e+00
41	79	0.000000e+00
41	80	0.000000e+00
41	81	0.000000e+00
41	82	0.000000e+00
41	83	0.000000e+00
41	84	0.000000e+00
41	85	0.000000e+00
41	86	0.000000e+00
41	87	0.000000e+00
41	88	0.000000e+00
41	89	0.000000e+00
41	90	0.000000e+00
41	91	0.000000e+00
41	92	0.000000e+00
41	93	0.000000e+00
41	94	0.000000e+00
41	95	0.000000e+00
41	96	0.000000e+00
41	97	0.000000e+00
41	98	0.000000e+00
41	99	0.000000e+00
41	100	0.000000e+00
41	101	0.000000e+00
41	102	0.000000e+00
41	103	0.000000e+00
41	104	0.000000e+00
41	105	0.000000e+00
41	106	0.000000e+00
41	107	0.000000e+00
41	108	0.000000e+00
41	109	0.000000e+00
41	110	0.000000e+00
41	111	0.000000e+00
41	112	0.000000e+00
41	113	0.000000e+00
41	114	0.000000e+00
41	115	0.000000e+00
41	116	0.000000e+00
41	117	0.000000e+00
41	118	0.000000e+00
41	119	0.000000e+00
41	120	0.000000e+00
41	121	0.000000e+00
41	122	0.000000e+00
41	123	0.000000e+00
41	124	0.000000e+00
41	125	0.000000e+00
41	126	0.000000e+00
41	127	0.000000e+00
42	0	0.000000e+00
42	1	0.000000e+00
42	2	0.000000e+00
42	3	0.000000e+00
42	4	0.000000e+00
42	5	0.000000e+00
42	6	0.000000e+00
42	7	0.000000e+00
42	8	0.000000e+00
42	9	0.000000e+00
42	10	0.000000e+00
42	11	0.000000e+00
42	12	0.000000e+00
42	13	0.000000e+00
42	14	0.000000e+00
42	15	0.000000e+00
42	16	0.000000e+00
42	17	0.000000e+00
42	18	0.000000e+00
42	19	0.000000e+00
42	20	0.000000e+00
42	21	0.000000e+00
42	22	0.000000e+00
42	23	0.000000e+00
42	24	0.000000e+00
42	25	0.000000e+00
42	26	0.000000e+00
42	27	0.000000e+00
42	28	0.000000e+00
42	29	0.000000e+00
42	30	0.000000e+00
42	31	0.000000e+00
42	32	0.000000e+00
42	33	0.000000e+00
42	34	0.000000e+00
42	35	0.000000e+00
42	36	0.000000e+00
42	37	0.000000e+00
42	38	0.000000e+00
42	39	0.000000e+00
42	40	0.000000e+00
42	41	0.000000e+00
42	42	0.000000e+00
42	43	0.000000e+00
42	44	0.000000e+00
42	45	0.000000e+00
42	46	0.000000e+00
42	47	0.000000e+00
42	48	0.000000e+00
42	49	0.000000e+00
42	50	0.000000e+00
42	51	0.000000e+00
42	52	0.000000e+00
42	53	0.000000e+00
42	54	0.000000e+00
42	55	0.000000e+00
42	56	0.000000e+00
42	57	0.000000e+00
42	58	0.000000e+00
42	59	0.000000e+00
42	60	0.000000e+00
42	61	0.000000e+00
42	62	0.000000e+00
42	63	0.000000e+00
42	64	0.000000e+00
42	65	0.000000e+00
42	66	0.000000e+00
42	67	0.000000e+00
42	68	0.000000e+00
42	69	0.000000e+00
42	70	0.000000e+00
42	71	0.000000e+00
42	72	0.000000e+00
42	73	0.000000e+00
42	74	0.000000e+00
42	75	0.000000e+00
42	76	0.000000e+00
42	77	0.000000e+00
42	78	0.000000e+00
42	79	0.000000e+00
42	80	0.000000e+00
42	81	0.000000e+00
42	82	0.000000e+00
42	83	0.000000e+00
42	84	0.000000e+00
42	85	0.000000e+00
42	86	0.000000e+00
42	87	0.000000e+00
42	88	0.000000e+00
42	89	0.000000e+00
42	90	0.000000e+00
42	91	0.000000e+00
42	92	0.000000e+00
42	93	0.000000e+00
42	94	0.000000e+00
42	95	0.000000e+00
42	96	0.000000e+00
42	97	0.000000e+00
42	98	0.000000e+00
42	99	0.000000e+00
42	100	0.000000e+00
42	101	0.000000e+00
42	102	0.000000e+00
42	103	0.000000e+00
42	104	0.000000e+00
42	105	0.000000e+00
42	106	0.000000e+00
42	107	0.000000e+00
42	108	0.000000e+00
42	109	0.000000e+00
42	110	0.000000e+00
42	111	0.000000e+00
42	112	0.000000e+00
42	113	0.000000e+00
42	114	0.000000e+00
42	115	0.000000e+00
42	116	0.000000e+00
42	117	0.000000e+00
42	118	0.000000e+00
42	119	0.000000e+00
42	120	0.000000e+00
42	121	0.000000e+00
42	122	0.000000e+00
42	123	0.000000e+00
42	124	0.000000e+00
42	125	0.000000e+00
42	126	0.000000e+00
42	127	0.000000e+00
43	0	0.000000e+00
43	1	0.000000e+00
43	2	0.000000e+00
43	3	0.000000e+00
43	4	0.000000e+00
43	5	0.000000e+00
43	6	0.000000e+00
43	7	0.000000e+00
43	8	0.000000e+00
43	9	0.000000e+00
43	10	0.000000e+00
43	11	0.000000e+00
43	12	0.000000e+00
43	13	0.000000e+00
43	14	0.000000e+00
43	15	0.000000e+00
43	16	0.000000e+00
43	17	0.000000e+00
43	18	0.000000e+00
43	19	0.000000e+00
43	20	0.000000e+00
43	21	0.000000e+00
43	22	0.000000e+00
43	23	0.000000e+00
43	24	0.000000e+00
43	25	0.000000e+00
43	26	0.000000e+00
43	27	0.000000e+00
43	28	0.000000e+00
43	29	0.000000e+00
43	30	0.000000e+00
43	31	0.000000e+00
43	32	0.000000e+00
43	33	0.000000e+00
43	34	0.000000e+00
43	35	0.000000e+00
43	36	0.000000e+00
43	37	0.000000e+00
43	38	0.000000e+00
43	39	0.000000e+00
43	40	0.000000e+00
43	41	0.000000e+00
43	42	0.000000e+00
43	43	0.000000e+00
43	44	0.000000e+00
43	45	0.000000e+00
43	46	0.000000e+00
43	47	0.000000e+00
43	48	0.000000e+00
43	49	0.000000e+00
43	50	0.000000e+00
43	51	0.000000e+00
43	52	0.000000e+00
43	53	0.000000e+00
43	54	0.000000e+00
43	55	0.000000e+00
43	56	0.000000e+00
43	57	0.000000e+00
43	58	0.000000e+00
43	59	0.000000e+00
43	60	0.000000e+00
43	61	0.000000e+00
43	62	0.000000e+00
43	63	0.000000e+00
43	64	0.000000e+00
43	65	0.000000e+00
43	66	0.000000e+00
43	67	0.000000e+00
43	68	0.000000e+00
43	69	0.000000e+00
43	70	0.000000e+00
43	71	0.000000e+00
43	72	0.000000e+00
43	73	0.000000e+00
43	74	0.000000e+00
43	75	0.000000e+00
43	76	0.000000e+00
43	77	0.000000e+00
43	78	0.000000e+00
43	79	0.000000e+00
43	80	0.000000e+00
43	81	0.000000e+00
43	82	0.000000e+00
43	83	0.000000e+00
43	84	0.000000e+00
43	85	0.000000e+00
43	86	0.000000e+00
43	87	0.000000e+00
43	88	0.000000e+00
43	89	0.000000e+00
43	90	0.000000e+00
43	91	0.000000e+00
43	92	0.000000e+00
43	93	0.000000e+00
43	94	0.000000e+00
43	95	0.000000e+00
43	96	0.000000e+00
43	97	0.000000e+00
43	98	0.000000e+00
43	99	0.000000e+00
43	100	0.000000e+00
43	101	0.000000e+00
43	102	0.000000e+00
43	103	0.000000e+00
43	104	0.000000e+00
43	105	0.000000e+00
43	106	0.000000e+00
43	107	0.000000e+00
43	108	0.000000e+00
43	109	0.000000e+00
43	110	0.000000e+00
43	111	0.000000e+00
43	112	0.000000e+00
43	113	0.000000e+00
43	114	0.000000e+00
43	115	0.000000e+00
43	116	0.000000e+00
43	117	0.000000e+00
43	118	0.000000e+00
43	119	0.000000e+00
43	120	0.000000e+00
43	121	0.000000e+00
43	122	0.000000e+00
43	123	0.000000e+00
43	124	0.000000e+00
43	125	0.000000e+00
43	126	0.000000e+00
43	127	0.000000e+00
44	0	0.000000e+00
44	1	0.000000e+00
44	2	2.118364e-02
44	3	9.749111e-02
44	4	8.648532e-02
44	5	7.236301e-02
44	6	5.729441e-02
44	7	4.773044e-02
44	8	4.410759e-02
44	9	4.178217e-02
44	10	5.342297e-02
44	11	6.390845e-02
44	12	0.000000e+00
44	13	0.000000e+00
44	14	0.000000e+00
44	15	0.000000e+00
44	16	1.821063e-02
44	17	9.367245e-02
44	18	8.578068e-02
44	19	7.077136e-02
44	20	5.687006e-02
44	21	4.790743e-02
44	22	4.413010e-02
44	23	4.216868e-02
44	24	5.300048e-02
44	25	5.939749e-02
44	26	0.000000e+00
44	27	0.000000e+00
44	28	0.000000e+00
44	29	0.000000e+00
44	30	2.009770e-02
44	31	9.791050e-02
44	32	8.656918e-02
44	33	7.254058e-02
44	34	5.762624e-02
44	35	4.784584e-02
44	36	4.410285e-02
44	37	4.153851e-02
44	38	5.328577e-02
44	39	6.265367e-02
44	40	0.000000e+00
44	41	0.000000e+00
44	42	0.000000e+00
44	43	0.000000e+00
44	44	1.000000e+00
44	45	9.773479e-02
44	46	8.578034e-02
44	47	7.312773e-02
44	48	5.780223e-02
44	49	4.743553e-02
44	50	4.374604e-02
44	51	4.057054e-02
44	52	5.136655e-02
44	53	5.829853e-02
44	54	0.000000e+00
44	55	0.000000e+00
44	56	0.000000e+00
44	57	0.000000e+00
44	58	2.076008e-02
44	59	9.748909e-02
44	60	8.658020e-02
44	61	7.233819e-02
44	62	5.753074e-02
44	63	4.785954e-02
44	64	4.414393e-02
44	65	4.171960e-02
44	66	5.355352e-02
44	67	6.315466e-02
44	68	0.000000e+00
44	69	0.000000e+00
44	70	0.000000e+00
44	71	0.000000e+00
44	72	0.000000e+00
44	73	2.173900e-02
44	74	6.388074e-03
44	75	2.980812e-02
44	76	3.889402e-02
44	77	4.790039e-02
44	78	4.084050e-02
44	79	3.553864e-02
44	80	2.106995e-02
44	81	1.714549e-02
44	82	0.000000e+00
44	83	0.000000e+00
44	84	0.000000e+00
44	85	0.000000e+00
44	86	4.173811e-03
44	87	2.422732e-02
44	88	3.746784e-02
44	89	1.225743e-02
44	90	4.639291e-02
44	91	5.155902e-02
44	92	3.658372e-02
44	93	4.043236e-02
44	94	2.679037e-02
44	95	1.511698e-02
44	96	0.000000e+00
44	97	0.000000e+00
44	98	0.000000e+00
44	99	0.000000e+00
44	100	3.802548e-03
44	101	2.066764e-02
44	102	1.228229e-02
44	103	3.404796e-02
44	104	5.200389e-02
44	105	5.058751e-02
44	106	4.207942e-02
44	107	4.138350e-02
44	108	2.738216e-02
44	109	1.976813e-02
44	110	0.000000e+00
44	111	0.000000e+00
44	112	0.000000e+00
44	113	0.000000e+00
44	114	1.211335e-03
44	115	8.324002e-05
44	116	1.684691e-02
44	117	1.999128e-02
44	118	3.888674e-02
44	119	5.435146e-02
44	120	4.918521e-02
44	121	3.331111e-02
44	122	2.423172e-02
44	123	1.916214e-03
44	124	0.000000e+00
44	125	0.000000e+00
44	126	0.000000e+00
44	127	0.000000e+00
45	0	0.000000e+00
45	1	0.000000e+00
45	2	1.580889e-01
45	3	9.199442e-01
45	4	8.470898e-01
45	5	7.328633e-01
45	6	5.933904e-01
45	7	5.044468e-01
45	8	4.468560e-01
45	9	3.927166e-01
45	10	4.899213e-01
45	11	5.400096e-01
45	12	0.000000e+00
45	13	0.000000e+00
45	14	0.000000e+00
45	15	0.000000e+00
45	16	1.369044e-01
45	17	8.991180e-01
45	18	8.408833e-01
45	19	7.258974e-01
45	20	5.916877e-01
45	21	5.064761e-01
45	22	4.417878e-01
45	23	3.933410e-01
45	24	4.811389e-01
45	25	5.055646e-01
45	26	0.000000e+00
45	27	0.000000e+00
45	28	0.000000e+00
45	29	0.000000e+00
45	30	1.401238e-01
45	31	9.202145e-01
45	32	8.449351e-01
45	33	7.319414e-01
45	34	5.954063e-01
45	35	5.045841e-01
45	36	4.482206e-01
45	37	3.919535e-01
45	38	4.907889e-01
45	39	5.249211e-01
45	40	0.000000e+00
45	41	0.000000e+00
45	42	0.000000e+00
45	43	0.000000e+00
45	44	9.773479e-02
45	45	1.000000e+00
45	46	8.358924e-01
45	47	7.282027e-01
45	48	5.944779e-01
45	49	4.999128e-01
45	50	4.500224e-01
45	51	3.863743e-01
45	52	4.783545e-01
45	53	4.833845e-01
45	54	0.000000e+00
45	55	0.000000e+00
45	56	0.000000e+00
45	57	0.000000e+00
45	58	1.467444e-01
45	59	9.197988e-01
45	60	8.458873e-01
45	61	7.322089e-01
45	62	5.952073e-01
45	63	5.051878e-01
45	64	4.472998e-01
45	65	3.927552e-01
45	66	4.918670e-01
45	67	5.309899e-01
45	68	0.000000e+00
45	69	0.000000e+00
45	70	0.000000e+00
45	71	0.000000e+00
45	72	0.000000e+00
45	73	1.632855e-01
45	74	3.908867e-02
45	75	2.442007e-01
45	76	3.338708e-01
45	77	4.330624e-01
45	78	3.535511e-01
45	79	3.161667e-01
45	80	1.562614e-01
45	81	1.442485e-01
45	82	0.000000e+00
45	83	0.000000e+00
45	84	0.000000e+00
45	85	0.000000e+00
45	86	1.242621e-02
45	87	1.250567e-01
45	88	2.170625e-01
45	89	2.636222e-02
45	90	3.794521e-01
45	91	4.237211e-01
45	92	3.460078e-01
45	93	3.010226e-01
45	94	1.546034e-01
45	95	7.874455e-02
45	96	0.000000e+00
45	97	0.000000e+00
45	98	0.000000e+00
45	99	0.000000e+00
45	100	2.780143e-02
45	101	2.140136e-01
45	102	1.346773e-01
45	103	2.745984e-01
45	104	4.274849e-01
45	105	4.251123e-01
45	106	3.133632e-01
45	107	3.116745e-01
45	108	1.746438e-01
45	109	1.107492e-01
45	110	0.000000e+00
45	111	0.000000e+00
45	112	0.000000e+00
45	113	0.000000e+00
45	114	4.530880e-03
45	115	3.789397e-02
45	116	1.597215e-01
45	117	1.444268e-01
45	118	3.054875e-01
45	119	4.144913e-01
45	120	3.750397e-01
45	121	2.382380e-01
45	122	1.552552e-01
45	123	3.676299e-02
45	124	0.000000e+00
45	125	0.000000e+00
45	126	0.000000e+00
45	127	0.000000e+00
46	0	0.000000e+00
46	1	0.000000e+00
46	2	1.436292e-01
46	3	8.643052e-01
46	4	9.562239e-01
46	5	8.633202e-01
46	6	7.409769e-01
46	7	6.915148e-01
46	8	6.279315e-01
46	9	5.257490e-01
46	10	6.274558e-01
46	11	6.621241e-01
46	12	0.000000e+00
46	13	0.000000e+00
46	14	0.000000e+00
46	15	0.000000e+00
46	16	1.266866e-01
46	17	8.567180e-01
46	18	9.480952e-01
46	19	8.615781e-01
46	20	7.416186e-01
46	21	6.947416e-01
46	22	6.235820e-01
46	23	5.286206e-01
46	24	6.191556e-01
46	25	6.240710e-01
46	26	0.000000e+00
46	27	0.000000e+00
46	28	0.000000e+00
46	29	0.000000e+00
46	30	1.256245e-01
46	31	8.597279e-01
46	32	9.561981e-01
46	33	8.625919e-01
46	34	7.417726e-01
46	35	6.906964e-01
46	36	6.291699e-01
46	37	5.239908e-01
46	38	6.251677e-01
46	39	6.427995e-01
46	40	0.000000e+00
46	41	0.000000e+00
46	42	0.000000e+00
46	43	0.000000e+00
46	44	8.578034e-02
46	45	8.358924e-01
46	46	1.000000e+00
46	47	8.514229e-01
46	48	7.375637e-01
46	49	6.836039e-01
46	50	6.289879e-01
46	51	5.143240e-01
46	52	6.061739e-01
46	53	5.870217e-01
46	54	0.000000e+00
46	55	0.000000e+00
46	56	0.000000e+00
46	57	0.000000e+00
46	58	1.325389e-01
46	59	8.629920e-01
46	60	9.566113e-01
46	61	8.638481e-01
46	62	7.422468e-01
46	63	6.918322e-01
46	64	6.284981e-01
46	65	5.255417e-01
46	66	6.281270e-01
46	67	6.506228e-01
46	68	0.000000e+00
46	69	0.000000e+00
46	70	0.000000e+00
46	71	0.000000e+00
46	72	0.000000e+00
46	73	1.175377e-01
46	74	4.943368e-02
46	75	3.026090e-01
46	76	3.540774e-01
46	77	5.030890e-01
46	78	4.637619e-01
46	79	4.249369e-01
46	80	2.222360e-01
46	81	1.823479e-01
46	82	0.000000e+00
46	83	0.000000e+00
46	84	0.000000e+00
46	85	0.000000e+00
46	86	-2.253131e-02
46	87	1.766839e-01
46	88	2.890562e-01
46	89	-3.985949e-05
46	90	3.944635e-01
46	91	4.767653e-01
46	92	3.707349e-01
46	93	3.639690e-01
46	94	1.813503e-01
46	95	8.730036e-02
46	96	0.000000e+00
46	97	0.000000e+00
46	98	0.000000e+00
46	99	0.000000e+00
46	100	6.172980e-02
46	101	3.036156e-01
46	102	2.934202e-01
46	103	4.004918e-01
46	104	5.701134e-01
46	105	5.461361e-01
46	106	3.791400e-01
46	107	3.600843e-01
46	108	2.176900e-01
46	109	1.628578e-01
46	110	0.000000e+00
46	111	0.000000e+00
46	112	0.000000e+00
46	113	0.000000e+00
46	114	3.300165e-02
46	115	1.238540e-01
46	116	3.140895e-01
46	117	2.750080e-01
46	118	4.014200e-01
46	119	4.756773e-01
46	120	4.400141e-01
46	121	3.313816e-01
46	122	1.968259e-01
46	123	3.511133e-02
46	124	0.000000e+00
46	125	0.000000e+00
46	126	0.000000e+00
46	127	0.000000e+00
47	0	0.000000e+00
47	1	0.000000e+00
47	2	1.330055e-01
47	3	7.637201e-01
47	4	8.644405e-01
47	5	9.645322e-01
47	6	9.242343e-01
47	7	8.619241e-01
47	8	7.446902e-01
47	9	6.532686e-01
47	10	7.404539e-01
47	11	7.600332e-01
47	12	0.000000e+00
47	13	0.000000e+00
47	14	0.000000e+00
47	15	0.000000e+00
47	16	1.232820e-01
47	17	7.639983e-01
47	18	8.593944e-01
47	19	9.566800e-01
47	20	9.229512e-01
47	21	8.632098e-01
47	22	7.423323e-01
47	23	6.568109e-01
47	24	7.266248e-01
47	25	7.256481e-01
47	26	0.000000e+00
47	27	0.000000e+00
47	28	0.000000e+00
47	29	0.000000e+00
47	30	1.129146e-01
47	31	7.557615e-01
47	32	8.611955e-01
47	33	9.647245e-01
47	34	9.249627e-01
47	35	8.622201e-01
47	36	7.456650e-01
47	37	6.517910e-01
47	38	7.402181e-01
47	39	7.410662e-01
47	40	0.000000e+00
47	41	0.000000e+00
47	42	0.000000e+00
47	43	0.000000e+00
47	44	7.312773e-02
47	45	7.282027e-01
47	46	8.514229e-01
47	47	1.000000e+00
47	48	9.213469e-01
47	49	8.566551e-01
47	50	7.423954e-01
47	51	6.401401e-01
47	52	7.215139e-01
47	53	6.716843e-01
47	54	0.000000e+00
47	55	0.000000e+00
47	56	0.000000e+00
47	57	0.000000e+00
47	58	1.208256e-01
47	59	7.610073e-01
47	60	8.630053e-01
47	61	9.647852e-01
47	62	9.251654e-01
47	63	8.628483e-01
47	64	7.456747e-01
47	65	6.536448e-01
47	66	7.416236e-01
47	67	7.502185e-01
47	68	0.000000e+00
47	69	0.000000e+00
47	70	0.000000e+00
47	71	0.000000e+00
47	72	0.000000e+00
47	73	6.421893e-02
47	74	3.736028e-02
47	75	3.158750e-01
47	76	4.364274e-01
47	77	5.909659e-01
47	78	5.380437e-01
47	79	5.350623e-01
47	80	2.495432e-01
47	81	1.862774e-01
47	82	0.000000e+00
47	83	0.000000e+00
47	84	0.000000e+00
47	85	0.000000e+00
47	86	-2.596883e-02
47	87	1.333566e-01
47	88	2.594085e-01
47	89	-3.385538e-02
47	90	4.453126e-01
47	91	4.620514e-01
47	92	3.860625e-01
47	93	4.642002e-01
47	94	2.155471e-01
47	95	1.219653e-01
47	96	0.000000e+00
47	97	0.000000e+00
47	98	0.000000e+00
47	99	0.000000e+00
47	100	1.054359e-01
47	101	3.805848e-01
47	102	4.255855e-01
47	103	5.756959e-01
47	104	7.252125e-01
47	105	6.736438e-01
47	106	4.913049e-01
47	107	5.009439e-01
47	108	2.996030e-01
47	109	2.344925e-01
47	110	0.000000e+00
47	111	0.000000e+00
47	112	0.000000e+00
47	113	0.000000e+00
47	114	-1.322629e-03
47	115	1.561866e-01
47	116	4.482262e-01
47	117	4.679510e-01
47	118	6.250164e-01
47	119	6.021820e-01
47	120	5.656647e-01
47	121	4.701566e-01
47	122	3.173792e-01
47	123	7.314840e-02
47	124	0.000000e+00
47	125	0.000000e+00
47	126	0.000000e+00
47	127	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	1.099727e-01
48	3	6.312458e-01
48	4	7.464247e-01
48	5	9.357792e-01
48	6	9.855959e-01
48	7	9.520159e-01
48	8	8.032238e-01
48	9	6.847586e-01
48	10	7.707928e-01
48	11	7.488834e-01
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	1.000543e-01
48	17	6.353850e-01
48	18	7.422928e-01
48	19	9.336922e-01
48	20	9.833506e-01
48	21	9.514830e-01
48	22	7.992553e-01
48	23	6.871038e-01
48	24	7.569260e-01
48	25	7.171032e-01
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	8.989838e-02
48	31	6.213500e-01
48	32	7.451282e-01
48	33	9.344656e-01
48	34	9.856263e-01
48	35	9.524861e-01
48	36	8.051957e-01
48	37	6.839951e-01
48	38	7.701942e-01
48	39	7.293845e-01
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	5.780223e-02
48	45	5.944779e-01
48	46	7.375637e-01
48	47	9.213469e-01
48	48	1.000000e+00
48	49	9.484849e-01
48	50	8.034287e-01
48	51	6.733638e-01
48	52	7.503265e-01
48	53	6.592822e-01
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	9.663930e-02
48	59	6.275516e-01
48	60	7.468737e-01
48	61	9.356717e-01
48	62	9.857883e-01
48	63	9.528106e-01
48	64	8.048232e-01
48	65	6.855796e-01
48	66	7.714961e-01
48	67	7.384770e-01
48	68	0.000000e+00
48	69	0.000000e+00
48	70	0.000000e+00
48	71	0.000000e+00
48	72	0.000000e+00
48	73	-5.557886e-03
48	74	2.363478e-02
48	75	2.917125e-01
48	76	4.173857e-01
48	77	5.769678e-01
48	78	5.332507e-01
48	79	5.434995e-01
48	80	2.533318e-01
48	81	1.642477e-01
48	82	0.000000e+00
48	83	0.000000e+00
48	84	0.000000e+00
48	85	0.000000e+00
48	86	-4.650803e-02
48	87	1.023060e-01
48	88	2.196676e-01
48	89	-1.060466e-01
48	90	4.313774e-01
48	91	4.364418e-01
48	92	3.524008e-01
48	93	4.827366e-01
48	94	2.114578e-01
48	95	1.369345e-01
48	96	0.000000e+00
48	97	0.000000e+00
48	98	0.000000e+00
48	99	0.000000e+00
48	100	1.331315e-01
48	101	3.937018e-01
48	102	4.239609e-01
48	103	6.217078e-01
48	104	7.780125e-01
48	105	6.940406e-01
48	106	4.863998e-01
48	107	5.103318e-01
48	108	2.970339e-01
48	109	2.472151e-01
48	110	0.000000e+00
48	111	0.000000e+00
48	112	0.000000e+00
48	113	0.000000e+00
48	114	-1.453987e-02
48	115	1.561396e-01
48	116	4.698121e-01
48	117	5.200147e-01
48	118	6.920466e-01
48	119	6.240947e-01
48	120	5.292850e-01
48	121	4.841392e-01
48	122	3.402173e-01
48	123	6.427763e-02
48	124	0.000000e+00
48	125	0.000000e+00
48	126	0.000000e+00
48	127	0.000000e+00
49	0	0.000000e+00
49	1	0.000000e+00
49	2	9.259908e-02
49	3	5.365038e-01
49	4	6.863045e-01
49	5	8.744548e-01
49	6	9.510234e-01
49	7	9.883793e-01
49	8	8.752086e-01
49	9	7.228672e-01
49	10	8.039821e-01
49	11	7.134956e-01
49	12	0.000000e+00
49	13	0.000000e+00
49	14	0.000000e+00
49	15	0.000000e+00
49	16	8.458037e-02
49	17	5.439258e-01
49	18	6.808780e-01
49	19	8.762782e-01
49	20	9.485149e-01
49	21	9.856729e-01
49	22	8.697074e-01
49	23	7.234974e-01
49	24	7.889193e-01
49	25	6.742639e-01
49	26	0.000000e+00
49	27	0.000000e+00
49	28	0.000000e+00
49	29	0.000000e+00
49	30	7.442276e-02
49	31	5.257794e-01
49	32	6.882891e-01
49	33	8.730085e-01
49	34	9.512596e-01
49	35	9.888769e-01
49	36	8.777208e-01
49	37	7.232856e-01
49	38	8.034534e-01
49	39	6.982977e-01
49	40	0.000000e+00
49	41	0.000000e+00
49	42	0.000000e+00
49	43	0.000000e+00
49	44	4.743553e-02
49	45	4.999128e-01
49	46	6.836039e-01
49	47	8.566551e-01
49	48	9.484849e-01
49	49	1.000000e+00
49	50	8.771468e-01
49	51	7.140740e-01
49	52	7.829351e-01
49	53	6.404855e-01
49	54	0.000000e+00
49	55	0.000000e+00
49	56	0.000000e+00
49	57	0.000000e+00
49	58	8.051016e-02
49	59	5.326697e-01
49	60	6.890340e-01
49	61	8.748464e-01
49	62	9.511793e-01
49	63	9.888031e-01
49	64	8.770316e-01
49	65	7.243186e-01
49	66	8.047213e-01
49	67	7.046970e-01
49	68	0.000000e+00
49	69	0.000000e+00
49	70	0.000000e+00
49	71	0.000000e+00
49	72	0.000000e+00
49	73	-5.818684e-02
49	74	1.032963e-02
49	75	2.237246e-01
49	76	3.531400e-01
49	77	5.350516e-01
49	78	5.580488e-01
49	79	5.477166e-01
49	80	2.835689e-01
49	81	1.366000e-01
49	82	0.000000e+00
49	83	0.000000e+00
49	84	0.000000e+00
49	85	0.000000e+00
49	86	-5.878683e-02
49	87	1.328182e-01
49	88	2.315740e-01
49	89	-1.013806e-01
49	90	3.824498e-01
49	91	4.449433e-01
49	92	3.676775e-01
49	93	4.766099e-01
49	94	2.008779e-01
49	95	1.427297e-01
49	96	0.000000e+00
49	97	0.000000e+00
49	98	0.000000e+00
49	99	0.000000e+00
49	100	1.387602e-01
49	101	3.691772e-01
49	102	3.864930e-01
49	103	5.829447e-01
49	104	7.385231e-01
49	105	6.923639e-01
49	106	4.937461e-01
49	107	5.128729e-01
49	108	3.139061e-01
49	109	2.354289e-01
49	110	0.000000e+00
49	111	0.000000e+00
49	112	0.000000e+00
49	113	0.000000e+00
49	114	-2.721895e-02
49	115	1.465042e-01
49	116	4.423522e-01
49	117	4.950906e-01
49	118	6.584372e-01
49	119	6.655902e-01
49	120	4.860131e-01
49	121	4.854374e-01
49	122	3.240490e-01
49	123	6.063310e-02
49	124	0.000000e+00
49	125	0.000000e+00
49	126	0.000000e+00
49	127	0.000000e+00
50	0	0.000000e+00
50	1	0.000000e+00
50	2	7.933300e-02
50	3	4.768541e-01
50	4	6.313279e-01
50	5	7.557442e-01
50	6	7.983359e-01
50	7	8.734054e-01
50	8	9.827786e-01
50	9	9.130075e-01
50	10	8.744205e-01
50	11	6.662977e-01
50	12	0.000000e+00
50	13	0.000000e+00
50	14	0.000000e+00
50	15	0.000000e+00
50	16	7.563748e-02
50	17	4.824427e-01
50	18	6.268468e-01
50	19	7.561871e-01
50	20	7.928186e-01
50	21	8.679710e-01
50	22	9.777400e-01
50	23	9.077718e-01
50	24	8.563298e-01
50	25	6.102339e-01
50	26	0.000000e+00
50	27	0.000000e+00
50	28	0.000000e+00
50	29	0.000000e+00
50	30	6.766929e-02
50	31	4.708442e-01
50	32	6.343422e-01
50	33	7.548440e-01
50	34	8.017486e-01
50	35	8.757785e-01
50	36	9.848482e-01
50	37	9.160510e-01
50	38	8.739217e-01
50	39	6.649177e-01
50	40	0.000000e+00
50	41	0.000000e+00
50	42	0.000000e+00
50	43	0.000000e+00
50	44	4.374604e-02
50	45	4.500224e-01
50	46	6.289879e-01
50	47	7.423954e-01
50	48	8.034287e-01
50	49	8.771468e-01
50	50	1.000000e+00
50	51	9.112317e-01
50	52	8.521359e-01
50	53	6.332662e-01
50	54	0.000000e+00
50	55	0.000000e+00
50	56	0.000000e+00
50	57	0.000000e+00
50	58	7.306851e-02
50	59	4.757555e-01
50	60	6.345031e-01
50	61	7.564013e-01
50	62	8.003716e-01
50	63	8.747031e-01
50	64	9.843873e-01
50	65	9.157024e-01
50	66	8.750413e-01
50	67	6.648276e-01
50	68	0.000000e+00
50	69	0.000000e+00
50	70	0.000000e+00
50	71	0.000000e+00
50	72	0.000000e+00
50	73	-6.773319e-02
50	74	2.680949e-03
50	75	1.638651e-01
50	76	2.802568e-01
50	77	4.874449e-01
50	78	6.810429e-01
50	79	6.616668e-01
50	80	3.838848e-01
50	81	1.493066e-01
50	82	0.000000e+00
50	83	0.000000e+00
50	84	0.000000e+00
50	85	0.000000e+00
50	86	-3.639932e-02
50	87	1.255629e-01
50	88	2.094107e-01
50	89	5.074059e-02
50	90	3.669218e-01
50	91	4.967711e-01
50	92	5.351719e-01
50	93	5.289644e-01
50	94	1.823078e-01
50	95	1.586317e-01
50	96	0.000000e+00
50	97	0.000000e+00
50	98	0.000000e+00
50	99	0.000000e+00
50	100	1.168243e-01
50	101	4.010428e-01
50	102	4.255187e-01
50	103	5.427602e-01
50	104	6.598353e-01
50	105	7.192166e-01
50	106	6.375900e-01
50	107	6.713839e-01
50	108	4.482521e-01
50	109	2.729402e-01
50	110	0.000000e+00
50	111	0.000000e+00
50	112	0.000000e+00
50	113	0.000000e+00
50	114	-1.410767e-02
50	115	2.143140e-01
50	116	4.278160e-01
50	117	4.668308e-01
50	118	5.697952e-01
50	119	7.061495e-01
50	120	5.860023e-01
50	121	5.824309e-01
50	122	3.692158e-01
50	123	1.297587e-01
50	124	0.000000e+00
50	125	0.000000e+00
50	126	0.000000e+00
50	127	0.000000e+00
51	0	0.000000e+00
51	1	0.000000e+00
51	2	7.180577e-02
51	3	4.084647e-01
51	4	5.242223e-01
51	5	6.462062e-01
51	6	6.643301e-01
51	7	7.051103e-01
51	8	9.161256e-01
51	9	9.729247e-01
51	10	8.554816e-01
51	11	6.298248e-01
51	12	0.000000e+00
51	13	0.000000e+00
51	14	0.000000e+00
51	15	0.000000e+00
51	16	7.207850e-02
51	17	4.150024e-01
51	18	5.252574e-01
51	19	6.423477e-01
51	20	6.573898e-01
51	21	6.980269e-01
51	22	9.140986e-01
51	23	9.658821e-01
51	24	8.381930e-01
51	25	5.763962e-01
51	26	0.000000e+00
51	27	0.000000e+00
51	28	0.000000e+00
51	29	0.000000e+00
51	30	6.365200e-02
51	31	4.055702e-01
51	32	5.239907e-01
51	33	6.460168e-01
51	34	6.692724e-01
51	35	7.097207e-01
51	36	9.164416e-01
51	37	9.761248e-01
51	38	8.544762e-01
51	39	6.349541e-01
51	40	0.000000e+00
51	41	0.000000e+00
51	42	0.000000e+00
51	43	0.000000e+00
51	44	4.057054e-02
51	45	3.863743e-01
51	46	5.143240e-01
51	47	6.401401e-01
51	48	6.733638e-01
51	49	7.140740e-01
51	50	9.112317e-01
51	51	1.000000e+00
51	52	8.319095e-01
51	53	6.084713e-01
51	54	0.000000e+00
51	55	0.000000e+00
51	56	0.000000e+00
51	57	0.000000e+00
51	58	6.867342e-02
51	59	4.091650e-01
51	60	5.251847e-01
51	61	6.466088e-01
51	62	6.673361e-01
51	63	7.077161e-01
51	64	9.168576e-01
51	65	9.755021e-01
51	66	8.555044e-01
51	67	6.330693e-01
51	68	0.000000e+00
51	69	0.000000e+00
51	70	0.000000e+00
51	71	0.000000e+00
51	72	0.000000e+00
51	73	-3.505471e-02
51	74	1.749377e-03
51	75	1.570970e-01
51	76	2.512538e-01
51	77	4.550829e-01
51	78	6.999350e-01
51	79	7.172471e-01
51	80	4.052129e-01
51	81	1.719235e-01
51	82	0.000000e+00
51	83	0.000000e+00
51	84	0.000000e+00
51	85	0.000000e+00
51	86	-1.058815e-02
51	87	7.950606e-02
51	88	1.787231e-01
51	89	1.524837e-01
51	90	3.793206e-01
51	91	4.452339e-01
51	92	5.654410e-01
51	93	5.354623e-01
51	94	1.672413e-01
51	95	1.591746e-01
51	96	0.000000e+00
51	97	0.000000e+00
51	98	0.000000e+00
51	99	0.000000e+00
51	100	9.108172e-02
51	101	4.001798e-01
51	102	4.597886e-01
51	103	5.299609e-01
51	104	5.868526e-01
51	105	6.983220e-01
51	106	7.277677e-01
51	107	7.828559e-01
51	108	5.257611e-01
51	109	2.962077e-01
51	110	0.000000e+00
51	111	0.000000e+00
51	112	0.000000e+00
51	113	0.000000e+00
51	114	1.424687e-02
51	115	2.592411e-01
51	116	4.178881e-01
51	117	4.675451e-01
51	118	5.326036e-01
51	119	6.484565e-01
51	120	6.887676e-01
51	121	6.588237e-01
51	122	4.298823e-01
51	123	1.760779e-01
51	124	0.000000e+00
51	125	0.000000e+00
51	126	0.000000e+00
51	127	0.000000e+00
52	0	0.000000e+00
52	1	0.000000e+00
52	2	8.919007e-02
52	3	5.061698e-01
52	4	6.151056e-01
52	5	7.340239e-01
52	6	7.457854e-01
52	7	7.781009e-01
52	8	8.584378e-01
52	9	8.396575e-01
52	10	8.810077e-01
52	11	6.825377e-01
52	12	0.000000e+00
52	13	0.000000e+00
52	14	0.000000e+00
52	15	0.000000e+00
52	16	8.584181e-02
52	17	5.132370e-01
52	18	6.144087e-01
52	19	7.333197e-01
52	20	7.409022e-01
52	21	7.727449e-01
52	22	8.574395e-01
52	23	8.381199e-01
52	24	8.641877e-01
52	25	6.319450e-01
52	26	0.000000e+00
52	27	0.000000e+00
52	28	0.000000e+00
52	29	0.000000e+00
52	30	7.859063e-02
52	31	5.011330e-01
52	32	6.152173e-01
52	33	7.322452e-01
52	34	7.489860e-01
52	35	7.810146e-01
52	36	8.579145e-01
52	37	8.401954e-01
52	38	8.799918e-01
52	39	6.812871e-01
52	40	0.000000e+00
52	41	0.000000e+00
52	42	0.000000e+00
52	43	0.000000e+00
52	44	5.136655e-02
52	45	4.783545e-01
52	46	6.061739e-01
52	47	7.215139e-01
52	48	7.503265e-01
52	49	7.829351e-01
52	50	8.521359e-01
52	51	8.319095e-01
52	52	1.000000e+00
52	53	6.438473e-01
52	54	0.000000e+00
52	55	0.000000e+00
52	56	0.000000e+00
52	57	0.000000e+00
52	58	8.431178e-02
52	59	5.057587e-01
52	60	6.163613e-01
52	61	7.337655e-01
52	62	7.478154e-01
52	63	7.797149e-01
52	64	8.586440e-01
52	65	8.410108e-01
52	66	8.814082e-01
52	67	6.822569e-01
52	68	0.000000e+00
52	69	0.000000e+00
52	70	0.000000e+00
52	71	0.000000e+00
52	72	0.000000e+00
52	73	-1.248971e-02
52	74	1.287799e-02
52	75	1.967694e-01
52	76	2.944497e-01
52	77	5.032049e-01
52	78	6.387483e-01
52	79	6.344259e-01
52	80	3.980429e-01
52	81	1.886020e-01
52	82	0.000000e+00
52	83	0.000000e+00
52	84	0.000000e+00
52	85	0.000000e+00
52	86	-3.092277e-02
52	87	1.034842e-01
52	88	1.837731e-01
52	89	7.668956e-02
52	90	3.843685e-01
52	91	4.380716e-01
52	92	4.554280e-01
52	93	5.337223e-01
52	94	2.243653e-01
52	95	1.709641e-01
52	96	0.000000e+00
52	97	0.000000e+00
52	98	0.000000e+00
52	99	0.000000e+00
52	100	9.720049e-02
52	101	4.233724e-01
52	102	4.729399e-01
52	103	5.880278e-01
52	104	6.552471e-01
52	105	7.081288e-01
52	106	6.246394e-01
52	107	6.651689e-01
52	108	4.513064e-01
52	109	2.958524e-01
52	110	0.000000e+00
52	111	0.000000e+00
52	112	0.000000e+00
52	113	0.000000e+00
52	114	2.465222e-02
52	115	2.755373e-01
52	116	4.647913e-01
52	117	5.078642e-01
52	118	5.878440e-01
52	119	6.317729e-01
52	120	6.163655e-01
52	121	6.147837e-01
52	122	4.246810e-01
52	123	1.728261e-01
52	124	0.000000e+00
52	125	0.000000e+00
52	126	0.000000e+00
52	127	0.000000e+00
53	0	0.000000e+00
53	1	0.000000e+00
53	2	9.885122e-02
53	3	5.034257e-01
53	4	5.957748e-01
53	5	6.748201e-01
53	6	6.582894e-01
53	7	6.395798e-01
53	8	6.391394e-01
53	9	6.169224e-01
53	10	6.657015e-01
53	11	6.573774e-01
53	12	0.000000e+00
53	13	0.000000e+00
53	14	0.000000e+00
53	15	0.000000e+00
53	16	9.085834e-02
53	17	5.021884e-01
53	18	5.940916e-01
53	19	6.682695e-01
53	20	6.556780e-01
53	21	6.375787e-01
53	22	6.394626e-01
53	23	6.175279e-01
53	24	6.552972e-01
53	25	6.238041e-01
53	26	0.000000e+00
53	27	0.000000e+00
53	28	0.000000e+00
53	29	0.000000e+00
53	30	8.693914e-02
53	31	4.999042e-01
53	32	5.952012e-01
53	33	6.754821e-01
53	34	6.600389e-01
53	35	6.413693e-01
53	36	6.386125e-01
53	37	6.164804e-01
53	38	6.635888e-01
53	39	6.480245e-01
53	40	0.000000e+00
53	41	0.000000e+00
53	42	0.000000e+00
53	43	0.000000e+00
53	44	5.829853e-02
53	45	4.833845e-01
53	46	5.870217e-01
53	47	6.716843e-01
53	48	6.592822e-01
53	49	6.404855e-01
53	50	6.332662e-01
53	51	6.084713e-01
53	52	6.438473e-01
53	53	1.000000e+00
53	54	0.000000e+00
53	55	0.000000e+00
53	56	0.000000e+00
53	57	0.000000e+00
53	58	9.211788e-02
53	59	5.025128e-01
53	60	5.961692e-01
53	61	6.752642e-01
53	62	6.595385e-01
53	63	6.408726e-01
53	64	6.394275e-01
53	65	6.175325e-01
53	66	6.654496e-01
53	67	6.533094e-01
53	68	0.000000e+00
53	69	0.000000e+00
53	70	0.000000e+00
53	71	0.000000e+00
53	72	0.000000e+00
53	73	4.151667e-02
53	74	3.051578e-02
53	75	2.408920e-01
53	76	3.221007e-01
53	77	4.696336e-01
53	78	4.988735e-01
53	79	4.915559e-01
53	80	2.769973e-01
53	81	1.726049e-01
53	82	0.000000e+00
53	83	0.000000e+00
53	84	0.000000e+00
53	85	0.000000e+00
53	86	-2.087837e-02
53	87	1.123900e-01
53	88	2.289700e-01
53	89	6.520299e-02
53	90	3.575470e-01
53	91	3.878491e-01
53	92	3.400587e-01
53	93	4.207641e-01
53	94	2.059980e-01
53	95	1.309596e-01
53	96	0.000000e+00
53	97	0.000000e+00
53	98	0.000000e+00
53	99	0.000000e+00
53	100	7.344514e-02
53	101	2.766322e-01
53	102	3.549400e-01
53	103	4.719517e-01
53	104	5.680943e-01
53	105	5.896132e-01
53	106	5.039000e-01
53	107	5.150401e-01
53	108	3.510454e-01
53	109	2.296733e-01
53	110	0.000000e+00
53	111	0.000000e+00
53	112	0.000000e+00
53	113	0.000000e+00
53	114	3.535159e-02
53	115	1.525490e-01
53	116	3.702984e-01
53	117	3.977970e-01
53	118	5.211440e-01
53	119	5.319229e-01
53	120	5.412857e-01
53	121	4.830862e-01
53	122	3.202452e-01
53	123	1.103423e-01
53	124	0.000000e+00
53	125	0.000000e+00
53	126	0.000000e+00
53	127	0.000000e+00
54	0	0.000000e+00
54	1	0.000000e+00
54	2	0.000000e+00
54	3	0.000000e+00
54	4	0.000000e+00
54	5	0.000000e+00
54	6	0.000000e+00
54	7	0.000000e+00
54	8	0.000000e+00
54	9	0.000000e+00
54	10	0.000000e+00
54	11	0.000000e+00
54	12	0.000000e+00
54	13	0.000000e+00
54	14	0.000000e+00
54	15	0.000000e+00
54	16	0.000000e+00
54	17	0.000000e+00
54	18	0.000000e+00
54	19	0.000000e+00
54	20	0.000000e+00
54	21	0.000000e+00
54	22	0.000000e+00
54	23	0.000000e+00
54	24	0.000000e+00
54	25	0.000000e+00
54	26	0.000000e+00
54	27	0.000000e+00
54	28	0.000000e+00
54	29	0.000000e+00
54	30	0.000000e+00
54	31	0.000000e+00
54	32	0.000000e+00
54	33	0.000000e+00
54	34	0.000000e+00
54	35	0.000000e+00
54	36	0.000000e+00
54	37	0.000000e+00
54	38	0.000000e+00
54	39	0.000000e+00
54	40	0.000000e+00
54	41	0.000000e+00
54	42	0.000000e+00
54	43	0.000000e+00
54	44	0.000000e+00
54	45	0.000000e+00
54	46	0.000000e+00
54	47	0.000000e+00
54	48	0.000000e+00
54	49	0.000000e+00
54	50	0.000000e+00
54	51	0.000000e+00
54	52	0.000000e+00
54	53	0.000000e+00
54	54	0.000000e+00
54	55	0.000000e+00
54	56	0.000000e+00
54	57	0.000000e+00
54	58	0.000000e+00
54	59	0.000000e+00
54	60	0.000000e+00
54	61	0.000000e+00
54	62	0.000000e+00
54	63	0.000000e+00
54	64	0.000000e+00
54	65	0.000000e+00
54	66	0.000000e+00
54	67	0.000000e+00
54	68	0.000000e+00
54	69	0.000000e+00
54	70	0.000000e+00
54	71	0.000000e+00
54	72	0.000000e+00
54	73	0.000000e+00
54	74	0.000000e+00
54	75	0.000000e+00
54	76	0.000000e+00
54	77	0.000000e+00
54	78	0.000000e+00
54	79	0.000000e+00
54	80	0.000000e+00
54	81	0.000000e+00
54	82	0.000000e+00
54	83	0.000000e+00
54	84	0.000000e+00
54	85	0.000000e+00
54	86	0.000000e+00
54	87	0.000000e+00
54	88	0.000000e+00
54	89	0.000000e+00
54	90	0.000000e+00
54	91	0.000000e+00
54	92	0.000000e+00
54	93	0.000000e+00
54	94	0.000000e+00
54	95	0.000000e+00
54	96	0.000000e+00
54	97	0.000000e+00
54	98	0.000000e+00
54	99	0.000000e+00
54	100	0.000000e+00
54	101	0.000000e+00
54	102	0.000000e+00
54	103	0.000000e+00
54	104	0.000000e+00
54	105	0.000000e+00
54	106	0.000000e+00
54	107	0.000000e+00
54	108	0.000000e+00
54	109	0.000000e+00
54	110	0.000000e+00
54	111	0.000000e+00
54	112	0.000000e+00
54	113	0.000000e+00
54	114	0.000000e+00
54	115	0.000000e+00
54	116	0.000000e+00
54	117	0.000000e+00
54	118	0.000000e+00
54	119	0.000000e+00
54	120	0.000000e+00
54	121	0.000000e+00
54	122	0.000000e+00
54	123	0.000000e+00
54	124	0.000000e+00
54	125	0.000000e+00
54	126	0.000000e+00
54	127	0.000000e+00
55	0	0.000000e+00
55	1	0.000000e+00
55	2	0.000000e+00
55	3	0.000000e+00
55	4	0.000000e+00
55	5	0.000000e+00
55	6	0.000000e+00
55	7	0.000000e+00
55	8	0.000000e+00
55	9	0.000000e+00
55	10	0.000000e+00
55	11	0.000000e+00
55	12	0.000000e+00
55	13	0.000000e+00
55	14	0.000000e+00
55	15	0.000000e+00
55	16	0.000000e+00
55	17	0.000000e+00
55	18	0.000000e+00
55	19	0.000000e+00
55	20	0.000000e+00
55	21	0.000000e+00
55	22	0.000000e+00
55	23	0.000000e+00
55	24	0.000000e+00
55	25	0.000000e+00
55	26	0.000000e+00
55	27	0.000000e+00
55	28	0.000000e+00
55	29	0.000000e+00
55	30	0.000000e+00
55	31	0.000000e+00
55	32	0.000000e+00
55	33	0.000000e+00
55	34	0.000000e+00
55	35	0.000000e+00
55	36	0.000000e+00
55	37	0.000000e+00
55	38	0.000000e+00
55	39	0.000000e+00
55	40	0.000000e+00
55	41	0.000000e+00
55	42	0.000000e+00
55	43	0.000000e+00
55	44	0.000000e+00
55	45	0.000000e+00
55	46	0.000000e+00
55	47	0.000000e+00
55	48	0.000000e+00
55	49	0.000000e+00
55	50	0.000000e+00
55	51	0.000000e+00
55	52	0.000000e+00
55	53	0.000000e+00
55	54	0.000000e+00
55	55	0.000000e+00
55	56	0.000000e+00
55	57	0.000000e+00
55	58	0.000000e+00
55	59	0.000000e+00
55	60	0.000000e+00
55	61	0.000000e+00
55	62	0.000000e+00
55	63	0.000000e+00
55	64	0.000000e+00
55	65	0.000000e+00
55	66	0.000000e+00
55	67	0.000000e+00
55	68	0.000000e+00
55	69	0.000000e+00
55	70	0.000000e+00
55	71	0.000000e+00
55	72	0.000000e+00
55	73	0.000000e+00
55	74	0.000000e+00
55	75	0.000000e+00
55	76	0.000000e+00
55	77	0.000000e+00
55	78	0.000000e+00
55	79	0.000000e+00
55	80	0.000000e+00
55	81	0.000000e+00
55	82	0.000000e+00
55	83	0.000000e+00
55	84	0.000000e+00
55	85	0.000000e+00
55	86	0.000000e+00
55	87	0.000000e+00
55	88	0.000000e+00
55	89	0.000000e+00
55	90	0.000000e+00
55	91	0.000000e+00
55	92	0.000000e+00
55	93	0.000000e+00
55	94	0.000000e+00
55	95	0.000000e+00
55	96	0.000000e+00
55	97	0.000000e+00
55	98	0.000000e+00
55	99	0.000000e+00
55	100	0.000000e+00
55	101	0.000000e+00
55	102	0.000000e+00
55	103	0.000000e+00
55	104	0.000000e+00
55	105	0.000000e+00
55	106	0.000000e+00
55	107	0.000000e+00
55	108	0.000000e+00
55	109	0.000000e+00
55	110	0.000000e+00
55	111	0.000000e+00
55	112	0.000000e+00
55	113	0.000000e+00
55	114	0.000000e+00
55	115	0.000000e+00
55	116	0.000000e+00
55	117	0.000000e+00
55	118	0.000000e+00
55	119	0.000000e+00
55	120	0.000000e+00
55	121	0.000000e+00
55	122	0.000000e+00
55	123	0.000000e+00
55	124	0.000000e+00
55	125	0.000000e+00
55	126	0.000000e+00
55	127	0.000000e+00
56	0	0.000000e+00
56	1	0.000000e+00
56	2	0.000000e+00
56	3	0.000000e+00
56	4	0.000000e+00
56	5	0.000000e+00
56	6	0.000000e+00
56	7	0.000000e+00
56	8	0.000000e+00
56	9	0.000000e+00
56	10	0.000000e+00
56	11	0.000000e+00
56	12	0.000000e+00
56	13	0.000000e+00
56	14	0.000000e+00
56	15	0.000000e+00
56	16	0.000000e+00
56	17	0.000000e+00
56	18	0.000000e+00
56	19	0.000000e+00
56	20	0.000000e+00
56	21	0.000000e+00
56	22	0.000000e+00
56	23	0.000000e+00
56	24	0.000000e+00
56	25	0.000000e+00
56	26	0.000000e+00
56	27	0.000000e+00
56	28	0.000000e+00
56	29	0.000000e+00
56	30	0.000000e+00
56	31	0.000000e+00
56	32	0.000000e+00
56	33	0.000000e+00
56	34	0.000000e+00
56	35	0.000000e+00
56	36	0.000000e+00
56	37	0.000000e+00
56	38	0.000000e+00
56	39	0.000000e+00
56	40	0.000000e+00
56	41	0.000000e+00
56	42	0.000000e+00
56	43	0.000000e+00
56	44	0.000000e+00
56	45	0.000000e+00
56	46	0.000000e+00
56	47	0.000000e+00
56	48	0.000000e+00
56	49	0.000000e+00
56	50	0.000000e+00
56	51	0.000000e+00
56	52	0.000000e+00
56	53	0.000000e+00
56	54	0.000000e+00
56	55	0.000000e+00
56	56	0.000000e+00
56	57	0.000000e+00
56	58	0.000000e+00
56	59	0.000000e+00
56	60	0.000000e+00
56	61	0.000000e+00
56	62	0.000000e+00
56	63	0.000000e+00
56	64	0.000000e+00
56	65	0.000000e+00
56	66	0.000000e+00
56	67	0.000000e+00
56	68	0.000000e+00
56	69	0.000000e+00
56	70	0.000000e+00
56	71	0.000000e+00
56	72	0.000000e+00
56	73	0.000000e+00
56	74	0.000000e+00
56	75	0.000000e+00
56	76	0.000000e+00
56	77	0.000000e+00
56	78	0.000000e+00
56	79	0.000000e+00
56	80	0.000000e+00
56	81	0.000000e+00
56	82	0.000000e+00
56	83	0.000000e+00
56	84	0.000000e+00
56	85	0.000000e+00
56	86	0.000000e+00
56	87	0.000000e+00
56	88	0.000000e+00
56	89	0.000000e+00
56	90	0.000000e+00
56	91	0.000000e+00
56	92	0.000000e+00
56	93	0.000000e+00
56	94	0.000000e+00
56	95	0.000000e+00
56	96	0.000000e+00
56	97	0.000000e+00
56	98	0.000000e+00
56	99	0.000000e+00
56	100	0.000000e+00
56	101	0.000000e+00
56	102	0.000000e+00
56	103	0.000000e+00
56	104	0.000000e+00
56	105	0.000000e+00
56	106	0.000000e+00
56	107	0.000000e+00
56	108	0.000000e+00
56	109	0.000000e+00
56	110	0.000000e+00
56	111	0.000000e+00
56	112	0.000000e+00
56	113	0.000000e+00
56	114	0.000000e+00
56	115	0.000000e+00
56	116	0.000000e+00
56	117	0.000000e+00
56	118	0.000000e+00
56	119	0.000000e+00
56	120	0.000000e+00
56	121	0.000000e+00
56	122	0.000000e+00
56	123	0.000000e+00
56	124	0.000000e+00
56	125	0.000000e+00
56	126	0.000000e+00
56	127	0.000000e+00
57	0	0.000000e+00
57	1	0.000000e+00
57	2	0.000000e+00
57	3	0.000000e+00
57	4	0.000000e+00
57	5	0.000000e+00
57	6	0.000000e+00
57	7	0.000000e+00
57	8	0.000000e+00
57	9	0.000000e+00
57	10	0.000000e+00
57	11	0.000000e+00
57	12	0.000000e+00
57	13	0.000000e+00
57	14	0.000000e+00
57	15	0.000000e+00
57	16	0.000000e+00
57	17	0.000000e+00
57	18	0.000000e+00
57	19	0.000000e+00
57	20	0.000000e+00
57	21	0.000000e+00
57	22	0.000000e+00
57	23	0.000000e+00
57	24	0.000000e+00
57	25	0.000000e+00
57	26	0.000000e+00
57	27	0.000000e+00
57	28	0.000000e+00
57	29	0.000000e+00
57	30	0.000000e+00
57	31	0.000000e+00
57	32	0.000000e+00
57	33	0.000000e+00
57	34	0.000000e+00
57	35	0.000000e+00
57	36	0.000000e+00
57	37	0.000000e+00
57	38	0.000000e+00
57	39	0.000000e+00
57	40	0.000000e+00
57	41	0.000000e+00
57	42	0.000000e+00
57	43	0.000000e+00
57	44	0.000000e+00
57	45	0.000000e+00
57	46	0.000000e+00
57	47	0.000000e+00
57	48	0.000000e+00
57	49	0.000000e+00
57	50	0.000000e+00
57	51	0.000000e+00
57	52	0.000000e+00
57	53	0.000000e+00
57	54	0.000000e+00
57	55	0.000000e+00
57	56	0.000000e+00
57	57	0.000000e+00
57	58	0.000000e+00
57	59	0.000000e+00
57	60	0.000000e+00
57	61	0.000000e+00
57	62	0.000000e+00
57	63	0.000000e+00
57	64	0.000000e+00
57	65	0.000000e+00
57	66	0.000000e+00
57	67	0.000000e+00
57	68	0.000000e+00
57	69	0.000000e+00
57	70	0.000000e+00
57	71	0.000000e+00
57	72	0.000000e+00
57	73	0.000000e+00
57	74	0.000000e+00
57	75	0.000000e+00
57	76	0.000000e+00
57	77	0.000000e+00
57	78	0.000000e+00
57	79	0.000000e+00
57	80	0.000000e+00
57	81	0.000000e+00
57	82	0.000000e+00
57	83	0.000000e+00
57	84	0.000000e+00
57	85	0.000000e+00
57	86	0.000000e+00
57	87	0.000000e+00
57	88	0.000000e+00
57	89	0.000000e+00
57	90	0.000000e+00
57	91	0.000000e+00
57	92	0.000000e+00
57	93	0.000000e+00
57	94	0.000000e+00
57	95	0.000000e+00
57	96	0.000000e+00
57	97	0.000000e+00
57	98	0.000000e+00
57	99	0.000000e+00
57	100	0.000000e+00
57	101	0.000000e+00
57	102	0.000000e+00
57	103	0.000000e+00
57	104	0.000000e+00
57	105	0.000000e+00
57	106	0.000000e+00
57	107	0.000000e+00
57	108	0.000000e+00
57	109	0.000000e+00
57	110	0.000000e+00
57	111	0.000000e+00
57	112	0.000000e+00
57	113	0.000000e+00
57	114	0.000000e+00
57	115	0.000000e+00
57	116	0.000000e+00
57	117	0.000000e+00
57	118	0.000000e+00
57	119	0.000000e+00
57	120	0.000000e+00
57	121	0.000000e+00
57	122	0.000000e+00
57	123	0.000000e+00
57	124	0.000000e+00
57	125	0.000000e+00
57	126	0.000000e+00
57	127	0.000000e+00
58	0	0.000000e+00
58	1	0.000000e+00
58	2	3.184511e-02
58	3	1.481001e-01
58	4	1.345470e-01
58	5	1.199860e-01
58	6	9.614379e-02
58	7	8.123374e-02
58	8	7.360877e-02
58	9	7.082237e-02
58	10	8.760133e-02
58	11	1.011360e-01
58	12	0.000000e+00
58	13	0.000000e+00
58	14	0.000000e+00
58	15	0.000000e+00
58	16	3.052306e-02
58	17	1.435751e-01
58	18	1.337387e-01
58	19	1.176566e-01
58	20	9.569437e-02
58	21	8.169021e-02
58	22	7.372434e-02
58	23	7.161313e-02
58	24	8.687667e-02
58	25	9.430219e-02
58	26	0.000000e+00
58	27	0.000000e+00
58	28	0.000000e+00
58	29	0.000000e+00
58	30	3.028322e-02
58	31	1.480594e-01
58	32	1.341511e-01
58	33	1.202200e-01
58	34	9.661053e-02
58	35	8.138493e-02
58	36	7.374608e-02
58	37	7.045617e-02
58	38	8.748768e-02
58	39	9.916699e-02
58	40	0.000000e+00
58	41	0.000000e+00
58	42	0.000000e+00
58	43	0.000000e+00
58	44	2.076008e-02
58	45	1.467444e-01
58	46	1.325389e-01
58	47	1.208256e-01
58	48	9.663930e-02
58	49	8.051016e-02
58	50	7.306851e-02
58	51	6.867342e-02
58	52	8.431178e-02
58	53	9.211788e-02
58	54	0.000000e+00
58	55	0.000000e+00
58	56	0.000000e+00
58	57	0.000000e+00
58	58	1.000000e+00
58	59	1.478334e-01
58	60	1.343185e-01
58	61	1.199579e-01
58	62	9.652817e-02
58	63	8.144238e-02
58	64	7.379368e-02
58	65	7.078449e-02
58	66	8.785211e-02
58	67	1.000171e-01
58	68	0.000000e+00
58	69	0.000000e+00
58	70	0.000000e+00
58	71	0.000000e+00
58	72	0.000000e+00
58	73	2.852315e-02
58	74	9.312981e-03
58	75	4.681141e-02
58	76	6.885244e-02
58	77	8.077454e-02
58	78	7.202150e-02
58	79	6.374397e-02
58	80	3.059667e-02
58	81	2.650127e-02
58	82	0.000000e+00
58	83	0.000000e+00
58	84	0.000000e+00
58	85	0.000000e+00
58	86	3.722827e-03
58	87	3.382270e-02
58	88	5.732780e-02
58	89	2.219290e-02
58	90	7.444810e-02
58	91	8.277011e-02
58	92	6.154698e-02
58	93	6.418072e-02
58	94	4.021698e-02
58	95	2.281672e-02
58	96	0.000000e+00
58	97	0.000000e+00
58	98	0.000000e+00
58	99	0.000000e+00
58	100	1.001007e-02
58	101	4.079627e-02
58	102	3.309845e-02
58	103	6.880658e-02
58	104	8.737335e-02
58	105	8.439789e-02
58	106	6.358630e-02
58	107	6.662599e-02
58	108	4.268113e-02
58	109	2.906402e-02
58	110	0.000000e+00
58	111	0.000000e+00
58	112	0.000000e+00
58	113	0.000000e+00
58	114	-5.820996e-03
58	115	5.045194e-03
58	116	4.157755e-02
58	117	3.893907e-02
58	118	6.754851e-02
58	119	8.726744e-02
58	120	7.596916e-02
58	121	5.270042e-02
58	122	4.227924e-02
58	123	6.775875e-03
58	124	0.000000e+00
58	125	0.000000e+00
58	126	0.000000e+00
58	127	0.000000e+00
59	0	0.000000e+00
59	1	0.000000e+00
59	2	1.600237e-01
59	3	9.399921e-01
59	4	8.762457e-01
59	5	7.680340e-01
59	6	6.272865e-01
59	7	5.373591e-01
59	8	4.727448e-01
59	9	4.164071e-01
59	10	5.187567e-01
59	11	5.638986e-01
59	12	0.000000e+00
59	13	0.000000e+00
59	14	0.000000e+00
59	15	0.000000e+00
59	16	1.391771e-01
59	17	9.235732e-01
59	18	8.711975e-01
59	19	7.625409e-01
59	20	6.260550e-01
59	21	5.394110e-01
59	22	4.675953e-01
59	23	4.174435e-01
59	24	5.100615e-01
59	25	5.295001e-01
59	26	0.000000e+00
59	27	0.000000e+00
59	28	0.000000e+00
59	29	0.000000e+00
59	30	1.408471e-01
59	31	9.388039e-01
59	32	8.735819e-01
59	33	7.667997e-01
59	34	6.291143e-01
59	35	5.375042e-01
59	36	4.740644e-01
59	37	4.154742e-01
59	38	5.194452e-01
59	39	5.474712e-01
59	40	0.000000e+00
59	41	0.000000e+00
59	42	0.000000e+00
59	43	0.000000e+00
59	44	9.748909e-02
59	45	9.197988e-01
59	46	8.629920e-01
59	47	7.610073e-01
59	48	6.275516e-01
59	49	5.326697e-01
59	50	4.757555e-01
59	51	4.091650e-01
59	52	5.057587e-01
59	53	5.025128e-01
59	54	0.000000e+00
59	55	0.000000e+00
59	56	0.000000e+00
59	57	0.000000e+00
59	58	1.478334e-01
59	59	1.000000e+00
59	60	8.749299e-01
59	61	7.674388e-01
59	62	6.290723e-01
59	63	5.381396e-01
59	64	4.731482e-01
59	65	4.164157e-01
59	66	5.207563e-01
59	67	5.541668e-01
59	68	0.000000e+00
59	69	0.000000e+00
59	70	0.000000e+00
59	71	0.000000e+00
59	72	0.000000e+00
59	73	1.688175e-01
59	74	4.062093e-02
59	75	2.553705e-01
59	76	3.461953e-01
59	77	4.541368e-01
59	78	3.698822e-01
59	79	3.359481e-01
59	80	1.722615e-01
59	81	1.567216e-01
59	82	0.000000e+00
59	83	0.000000e+00
59	84	0.000000e+00
59	85	0.000000e+00
59	86	8.368160e-03
59	87	1.251694e-01
59	88	2.229088e-01
59	89	1.564654e-02
59	90	3.963812e-01
59	91	4.334218e-01
59	92	3.531187e-01
59	93	3.159029e-01
59	94	1.645388e-01
59	95	8.523993e-02
59	96	0.000000e+00
59	97	0.000000e+00
59	98	0.000000e+00
59	99	0.000000e+00
59	100	3.199273e-02
59	101	2.422399e-01
59	102	1.674938e-01
59	103	3.049220e-01
59	104	4.586825e-01
59	105	4.525546e-01
59	106	3.277476e-01
59	107	3.314505e-01
59	108	1.859374e-01
59	109	1.194953e-01
59	110	0.000000e+00
59	111	0.000000e+00
59	112	0.000000e+00
59	113	0.000000e+00
59	114	4.557336e-03
59	115	6.072393e-02
59	116	1.901994e-01
59	117	1.781951e-01
59	118	3.328703e-01
59	119	4.248761e-01
59	120	3.956290e-01
59	121	2.688429e-01
59	122	1.683037e-01
59	123	4.696278e-02
59	124	0.000000e+00
59	125	0.000000e+00
59	126	0.000000e+00
59	127	0.000000e+00
60	0	0.000000e+00
60	1	0.000000e+00
60	2	1.456283e-01
60	3	8.762605e-01
60	4	9.671680e-01
60	5	8.752694e-01
60	6	7.505720e-01
60	7	6.968468e-01
60	8	6.338652e-01
60	9	5.371616e-01
60	10	6.385137e-01
60	11	6.747165e-01
60	12	0.000000e+00
60	13	0.000000e+00
60	14	0.000000e+00
60	15	0.000000e+00
60	16	1.288387e-01
60	17	8.698377e-01
60	18	9.604575e-01
60	19	8.736638e-01
60	20	7.513502e-01
60	21	7.000341e-01
60	22	6.296052e-01
60	23	5.401110e-01
60	24	6.303910e-01
60	25	6.375658e-01
60	26	0.000000e+00
60	27	0.000000e+00
60	28	0.000000e+00
60	29	0.000000e+00
60	30	1.272141e-01
60	31	8.713507e-01
60	32	9.665700e-01
60	33	8.744579e-01
60	34	7.512818e-01
60	35	6.960886e-01
60	36	6.348711e-01
60	37	5.351049e-01
60	38	6.360041e-01
60	39	6.545044e-01
60	40	0.000000e+00
60	41	0.000000e+00
60	42	0.000000e+00
60	43	0.000000e+00
60	44	8.658020e-02
60	45	8.458873e-01
60	46	9.566113e-01
60	47	8.630053e-01
60	48	7.468737e-01
60	49	6.890340e-01
60	50	6.345031e-01
60	51	5.251847e-01
60	52	6.163613e-01
60	53	5.961692e-01
60	54	0.000000e+00
60	55	0.000000e+00
60	56	0.000000e+00
60	57	0.000000e+00
60	58	1.343185e-01
60	59	8.749299e-01
60	60	1.000000e+00
60	61	8.757876e-01
60	62	7.518137e-01
60	63	6.972129e-01
60	64	6.342698e-01
60	65	5.367513e-01
60	66	6.390899e-01
60	67	6.628848e-01
60	68	0.000000e+00
60	69	0.000000e+00
60	70	0.000000e+00
60	71	0.000000e+00
60	72	0.000000e+00
60	73	1.200254e-01
60	74	4.942267e-02
60	75	3.049584e-01
60	76	3.601025e-01
60	77	5.143058e-01
60	78	4.729536e-01
60	79	4.362528e-01
60	80	2.285729e-01
60	81	1.866170e-01
60	82	0.000000e+00
60	83	0.000000e+00
60	84	0.000000e+00
60	85	0.000000e+00
60	86	-2.269277e-02
60	87	1.742801e-01
60	88	2.945178e-01
60	89	7.876867e-04
60	90	4.081984e-01
60	91	4.839913e-01
60	92	3.760700e-01
60	93	3.679853e-01
60	94	1.828434e-01
60	95	8.834373e-02
60	96	0.000000e+00
60	97	0.000000e+00
60	98	0.000000e+00
60	99	0.000000e+00
60	100	6.051141e-02
60	101	3.096401e-01
60	102	3.065252e-01
60	103	4.117530e-01
60	104	5.810131e-01
60	105	5.571137e-01
60	106	3.914080e-01
60	107	3.739275e-01
60	108	2.269256e-01
60	109	1.665636e-01
60	110	0.000000e+00
60	111	0.000000e+00
60	112	0.000000e+00
60	113	0.000000e+00
60	114	3.442154e-02
60	115	1.303200e-01
60	116	3.231866e-01
60	117	2.841662e-01
60	118	4.131353e-01
60	119	4.779169e-01
60	120	4.540819e-01
60	121	3.470828e-01
60	122	2.065030e-01
60	123	4.075349e-02
60	124	0.000000e+00
60	125	0.000000e+00
60	126	0.000000e+00
60	127	0.000000e+00
61	0	0.000000e+00
61	1	0.000000e+00
61	2	1.325717e-01
61	3	7.703453e-01
61	4	8.770457e-01
61	5	9.762371e-01
61	6	9.395501e-01
61	7	8.809686e-01
61	8	7.587626e-01
61	9	6.607597e-01
61	10	7.544056e-01
61	11	7.651582e-01
61	12	0.000000e+00
61	13	0.000000e+00
61	14	0.000000e+00
61	15	0.000000e+00
61	16	1.227497e-01
61	17	7.724868e-01
61	18	8.722115e-01
61	19	9.716660e-01
61	20	9.388526e-01
61	21	8.826365e-01
61	22	7.562680e-01
61	23	6.648292e-01
61	24	7.412191e-01
61	25	7.303749e-01
61	26	0.000000e+00
61	27	0.000000e+00
61	28	0.000000e+00
61	29	0.000000e+00
61	30	1.119626e-01
61	31	7.616490e-01
61	32	8.738971e-01
61	33	9.754228e-01
61	34	9.399544e-01
61	35	8.809600e-01
61	36	7.596282e-01
61	37	6.589520e-01
61	38	7.536927e-01
61	39	7.453338e-01
61	40	0.000000e+00
61	41	0.000000e+00
61	42	0.000000e+00
61	43	0.000000e+00
61	44	7.233819e-02
61	45	7.322089e-01
61	46	8.638481e-01
61	47	9.647852e-01
61	48	9.356717e-01
61	49	8.748464e-01
61	50	7.564013e-01
61	51	6.466088e-01
61	52	7.337655e-01
61	53	6.752642e-01
61	54	0.000000e+00
61	55	0.000000e+00
61	56	0.000000e+00
61	57	0.000000e+00
61	58	1.199579e-01
61	59	7.674388e-01
61	60	8.757876e-01
61	61	1.000000e+00
61	62	9.403546e-01
61	63	8.817364e-01
61	64	7.596238e-01
61	65	6.609838e-01
61	66	7.553962e-01
61	67	7.546461e-01
61	68	0.000000e+00
61	69	0.000000e+00
61	70	0.000000e+00
61	71	0.000000e+00
61	72	0.000000e+00
61	73	6.689853e-02
61	74	3.972220e-02
61	75	3.273155e-01
61	76	4.385731e-01
61	77	6.011464e-01
61	78	5.448616e-01
61	79	5.418349e-01
61	80	2.581454e-01
61	81	1.950505e-01
61	82	0.000000e+00
61	83	0.000000e+00
61	84	0.000000e+00
61	85	0.000000e+00
61	86	-3.434728e-02
61	87	1.321097e-01
61	88	2.580700e-01
61	89	-4.044674e-02
61	90	4.507607e-01
61	91	4.705126e-01
61	92	3.879533e-01
61	93	4.711187e-01
61	94	2.189269e-01
61	95	1.257498e-01
61	96	0.000000e+00
61	97	0.000000e+00
61	98	0.000000e+00
61	99	0.000000e+00
61	100	1.125131e-01
61	101	4.042296e-01
61	102	4.400246e-01
61	103	5.926093e-01
61	104	7.422192e-01
61	105	6.844200e-01
61	106	4.880008e-01
61	107	4.991394e-01
61	108	2.961769e-01
61	109	2.373648e-01
61	110	0.000000e+00
61	111	0.000000e+00
61	112	0.000000e+00
61	113	0.000000e+00
61	114	1.853898e-04
61	115	1.766167e-01
61	116	4.634136e-01
61	117	4.799729e-01
61	118	6.276462e-01
61	119	5.965266e-01
61	120	5.606631e-01
61	121	4.758844e-01
61	122	3.168054e-01
61	123	6.893399e-02
61	124	0.000000e+00
61	125	0.000000e+00
61	126	0.000000e+00
61	127	0.000000e+00
62	0	0.000000e+00
62	1	0.000000e+00
62	2	1.098397e-01
62	3	6.329163e-01
62	4	7.514767e-01
62	5	9.404787e-01
62	6	9.900780e-01
62	7	9.559565e-01
62	8	8.011568e-01
62	9	6.801816e-01
62	10	7.688685e-01
62	11	7.518234e-01
62	12	0.000000e+00
62	13	0.000000e+00
62	14	0.000000e+00
62	15	0.000000e+00
62	16	1.002000e-01
62	17	6.376377e-01
62	18	7.474518e-01
62	19	9.389990e-01
62	20	9.885241e-01
62	21	9.561787e-01
62	22	7.977925e-01
62	23	6.834561e-01
62	24	7.553912e-01
62	25	7.213977e-01
62	26	0.000000e+00
62	27	0.000000e+00
62	28	0.000000e+00
62	29	0.000000e+00
62	30	8.971932e-02
62	31	6.226794e-01
62	32	7.499902e-01
62	33	9.390183e-01
62	34	9.897463e-01
62	35	9.560462e-01
62	36	8.027723e-01
62	37	6.789267e-01
62	38	7.680018e-01
62	39	7.315476e-01
62	40	0.000000e+00
62	41	0.000000e+00
62	42	0.000000e+00
62	43	0.000000e+00
62	44	5.753074e-02
62	45	5.952073e-01
62	46	7.422468e-01
62	47	9.251654e-01
62	48	9.857883e-01
62	49	9.511793e-01
62	50	8.003716e-01
62	51	6.673361e-01
62	52	7.478154e-01
62	53	6.595385e-01
62	54	0.000000e+00
62	55	0.000000e+00
62	56	0.000000e+00
62	57	0.000000e+00
62	58	9.652817e-02
62	59	6.290723e-01
62	60	7.518137e-01
62	61	9.403546e-01
62	62	1.000000e+00
62	63	9.565941e-01
62	64	8.025778e-01
62	65	6.807778e-01
62	66	7.694249e-01
62	67	7.411109e-01
62	68	0.000000e+00
62	69	0.000000e+00
62	70	0.000000e+00
62	71	0.000000e+00
62	72	0.000000e+00
62	73	-2.228258e-03
62	74	2.546802e-02
62	75	2.999320e-01
62	76	4.225947e-01
62	77	5.820854e-01
62	78	5.314969e-01
62	79	5.442618e-01
62	80	2.513662e-01
62	81	1.677232e-01
62	82	0.000000e+00
62	83	0.000000e+00
62	84	0.000000e+00
62	85	0.000000e+00
62	86	-4.890696e-02
62	87	1.033333e-01
62	88	2.227663e-01
62	89	-1.080453e-01
62	90	4.327125e-01
62	91	4.352018e-01
62	92	3.483090e-01
62	93	4.808935e-01
62	94	2.117836e-01
62	95	1.351178e-01
62	96	0.000000e+00
62	97	0.000000e+00
62	98	0.000000e+00
62	99	0.000000e+00
62	100	1.352182e-01
62	101	3.952634e-01
62	102	4.280484e-01
62	103	6.239457e-01
62	104	7.807577e-01
62	105	6.929581e-01
62	106	4.817158e-01
62	107	5.034398e-01
62	108	2.902930e-01
62	109	2.450886e-01
62	110	0.000000e+00
62	111	0.000000e+00
62	112	0.000000e+00
62	113	0.000000e+00
62	114	-1.471831e-02
62	115	1.593152e-01
62	116	4.726333e-01
62	117	5.213873e-01
62	118	6.924398e-01
62	119	6.176811e-01
62	120	5.264085e-01
62	121	4.821854e-01
62	122	3.365379e-01
62	123	5.775704e-02
62	124	0.000000e+00
62	125	0.000000e+00
62	126	0.000000e+00
62	127	0.000000e+00
63	0	0.000000e+00
63	1	0.000000e+00
63	2	9.311654e-02
63	3	5.421444e-01
63	4	6.946166e-01
63	5	8.814147e-01
63	6	9.565971e-01
63	7	9.924957e-01
63	8	8.744947e-01
63	9	7.189493e-01
63	10	8.016829e-01
63	11	7.158653e-01
63	12	0.000000e+00
63	13	0.000000e+00
63	14	0.000000e+00
63	15	0.000000e+00
63	16	8.567061e-02
63	17	5.494695e-01
63	18	6.889525e-01
63	19	8.836626e-01
63	20	9.548522e-01
63	21	9.910765e-01
63	22	8.701327e-01
63	23	7.211390e-01
63	24	7.872815e-01
63	25	6.778160e-01
63	26	0.000000e+00
63	27	0.000000e+00
63	28	0.000000e+00
63	29	0.000000e+00
63	30	7.522711e-02
63	31	5.311762e-01
63	32	6.964475e-01
63	33	8.797975e-01
63	34	9.564372e-01
63	35	9.923873e-01
63	36	8.764677e-01
63	37	7.185874e-01
63	38	8.008060e-01
63	39	7.001639e-01
63	40	0.000000e+00
63	41	0.000000e+00
63	42	0.000000e+00
63	43	0.000000e+00
63	44	4.785954e-02
63	45	5.051878e-01
63	46	6.918322e-01
63	47	8.628483e-01
63	48	9.528106e-01
63	49	9.888031e-01
63	50	8.747031e-01
63	51	7.077161e-01
63	52	7.797149e-01
63	53	6.408726e-01
63	54	0.000000e+00
63	55	0.000000e+00
63	56	0.000000e+00
63	57	0.000000e+00
63	58	8.144238e-02
63	59	5.381396e-01
63	60	6.972129e-01
63	61	8.817364e-01
63	62	9.565941e-01
63	63	1.000000e+00
63	64	8.760912e-01
63	65	7.200671e-01
63	66	8.022639e-01
63	67	7.069905e-01
63	68	0.000000e+00
63	69	0.000000e+00
63	70	0.000000e+00
63	71	0.000000e+00
63	72	0.000000e+00
63	73	-5.456978e-02
63	74	1.297900e-02
63	75	2.350335e-01
63	76	3.609152e-01
63	77	5.412008e-01
63	78	5.577023e-01
63	79	5.498218e-01
63	80	2.825762e-01
63	81	1.410420e-01
63	82	0.000000e+00
63	83	0.000000e+00
63	84	0.000000e+00
63	85	0.000000e+00
63	86	-6.083158e-02
63	87	1.342445e-01
63	88	2.329039e-01
63	89	-1.027545e-01
63	90	3.836872e-01
63	91	4.461154e-01
63	92	3.657408e-01
63	93	4.765162e-01
63	94	2.015018e-01
63	95	1.412641e-01
63	96	0.000000e+00
63	97	0.000000e+00
63	98	0.000000e+00
63	99	0.000000e+00
63	100	1.411960e-01
63	101	3.740011e-01
63	102	3.913482e-01
63	103	5.868296e-01
63	104	7.432583e-01
63	105	6.909497e-01
63	106	4.875246e-01
63	107	5.048399e-01
63	108	3.057133e-01
63	109	2.340692e-01
63	110	0.000000e+00
63	111	0.000000e+00
63	112	0.000000e+00
63	113	0.000000e+00
63	114	-2.894039e-02
63	115	1.497872e-01
63	116	4.459074e-01
63	117	4.959629e-01
63	118	6.586719e-01
63	119	6.616776e-01
63	120	4.828820e-01
63	121	4.812358e-01
63	122	3.193124e-01
63	123	5.317146e-02
63	124	0.000000e+00
63	125	0.000000e+00
63	126	0.000000e+00
63	127	0.000000e+00
64	0	0.000000e+00
64	1	0.000000e+00
64	2	7.919245e-02
64	3	4.741934e-01
64	4	6.313033e-01
64	5	7.591697e-01
64	6	8.006439e-01
64	7	8.750124e-01
64	8	9.890969e-01
64	9	9.233903e-01
64	10	8.844347e-01
64	11	6.721345e-01
64	12	0.000000e+00
64	13	0.000000e+00
64	14	0.000000e+00
64	15	0.000000e+00
64	16	7.639616e-02
64	17	4.801154e-01
64	18	6.269908e-01
64	19	7.594372e-01
64	20	7.956957e-01
64	21	8.706596e-01
64	22	9.870849e-01
64	23	9.209594e-01
64	24	8.685195e-01
64	25	6.160709e-01
64	26	0.000000e+00
64	27	0.000000e+00
64	28	0.000000e+00
64	29	0.000000e+00
64	30	6.833567e-02
64	31	4.682420e-01
64	32	6.340556e-01
64	33	7.580424e-01
64	34	8.037967e-01
64	35	8.768834e-01
64	36	9.897281e-01
64	37	9.249365e-01
64	38	8.831656e-01
64	39	6.713750e-01
64	40	0.000000e+00
64	41	0.000000e+00
64	42	0.000000e+00
64	43	0.000000e+00
64	44	4.414393e-02
64	45	4.472998e-01
64	46	6.284981e-01
64	47	7.456747e-01
64	48	8.048232e-01
64	49	8.770316e-01
64	50	9.843873e-01
64	51	9.168576e-01
64	52	8.586440e-01
64	53	6.394275e-01
64	54	0.000000e+00
64	55	0.000000e+00
64	56	0.000000e+00
64	57	0.000000e+00
64	58	7.379368e-02
64	59	4.731482e-01
64	60	6.342698e-01
64	61	7.596238e-01
64	62	8.025778e-01
64	63	8.760912e-01
64	64	1.000000e+00
64	65	9.254353e-01
64	66	8.848139e-01
64	67	6.712618e-01
64	68	0.000000e+00
64	69	0.000000e+00
64	70	0.000000e+00
64	71	0.000000e+00
64	72	0.000000e+00
64	73	-6.724054e-02
64	74	2.700562e-03
64	75	1.642724e-01
64	76	2.829208e-01
64	77	4.973046e-01
64	78	6.926685e-01
64	79	6.757126e-01
64	80	3.995963e-01
64	81	1.534456e-01
64	82	0.000000e+00
64	83	0.000000e+00
64	84	0.000000e+00
64	85	0.000000e+00
64	86	-3.554530e-02
64	87	1.272233e-01
64	88	2.101216e-01
64	89	6.034392e-02
64	90	3.701032e-01
64	91	4.958845e-01
64	92	5.378504e-01
64	93	5.330096e-01
64	94	1.836852e-01
64	95	1.616582e-01
64	96	0.000000e+00
64	97	0.000000e+00
64	98	0.000000e+00
64	99	0.000000e+00
64	100	1.192368e-01
64	101	4.089541e-01
64	102	4.374137e-01
64	103	5.537895e-01
64	104	6.659468e-01
64	105	7.275224e-01
64	106	6.487135e-01
64	107	6.814629e-01
64	108	4.542686e-01
64	109	2.811325e-01
64	110	0.000000e+00
64	111	0.000000e+00
64	112	0.000000e+00
64	113	0.000000e+00
64	114	-1.090789e-02
64	115	2.247388e-01
64	116	4.412719e-01
64	117	4.828203e-01
64	118	5.794191e-01
64	119	7.158930e-01
64	120	5.989363e-01
64	121	5.935950e-01
64	122	3.816808e-01
64	123	1.339136e-01
64	124	0.000000e+00
64	125	0.000000e+00
64	126	0.000000e+00
64	127	0.000000e+00
65	0	0.000000e+00
65	1	0.000000e+00
65	2	7.293666e-02
65	3	4.158519e-01
65	4	5.358574e-01
65	5	6.608071e-01
65	6	6.779625e-01
65	7	7.177399e-01
65	8	9.253031e-01
65	9	9.829257e-01
65	10	8.691606e-01
65	11	6.405461e-01
65	12	0.000000e+00
65	13	0.000000e+00
65	14	0.000000e+00
65	15	0.000000e+00
65	16	7.433235e-02
65	17	4.228376e-01
65	18	5.370256e-01
65	19	6.573535e-01
65	20	6.718250e-01
65	21	7.121301e-01
65	22	9.262615e-01
65	23	9.801008e-01
65	24	8.547113e-01
65	25	5.877431e-01
65	26	0.000000e+00
65	27	0.000000e+00
65	28	0.000000e+00
65	29	0.000000e+00
65	30	6.556272e-02
65	31	4.125994e-01
65	32	5.354986e-01
65	33	6.602277e-01
65	34	6.824567e-01
65	35	7.216680e-01
65	36	9.241597e-01
65	37	9.838541e-01
65	38	8.670377e-01
65	39	6.456211e-01
65	40	0.000000e+00
65	41	0.000000e+00
65	42	0.000000e+00
65	43	0.000000e+00
65	44	4.171960e-02
65	45	3.927552e-01
65	46	5.255417e-01
65	47	6.536448e-01
65	48	6.855796e-01
65	49	7.243186e-01
65	50	9.157024e-01
65	51	9.755021e-01
65	52	8.410108e-01
65	53	6.175325e-01
65	54	0.000000e+00
65	55	0.000000e+00
65	56	0.000000e+00
65	57	0.000000e+00
65	58	7.078449e-02
65	59	4.164157e-01
65	60	5.367513e-01
65	61	6.609838e-01
65	62	6.807778e-01
65	63	7.200671e-01
65	64	9.254353e-01
65	65	1.000000e+00
65	66	8.688628e-01
65	67	6.441070e-01
65	68	0.000000e+00
65	69	0.000000e+00
65	70	0.000000e+00
65	71	0.000000e+00
65	72	0.000000e+00
65	73	-3.419288e-02
65	74	2.801892e-03
65	75	1.629979e-01
65	76	2.534577e-01
65	77	4.663091e-01
65	78	7.120168e-01
65	79	7.324792e-01
65	80	4.197266e-01
65	81	1.779627e-01
65	82	0.000000e+00
65	83	0.000000e+00
65	84	0.000000e+00
65	85	0.000000e+00
65	86	-1.265142e-02
65	87	8.412150e-02
65	88	1.822549e-01
65	89	1.526776e-01
65	90	3.856017e-01
65	91	4.479630e-01
65	92	5.628613e-01
65	93	5.379581e-01
65	94	1.710806e-01
65	95	1.627134e-01
65	96	0.000000e+00
65	97	0.000000e+00
65	98	0.000000e+00
65	99	0.000000e+00
65	100	9.327515e-02
65	101	4.116469e-01
65	102	4.722989e-01
65	103	5.458386e-01
65	104	5.999051e-01
65	105	7.071717e-01
65	106	7.367009e-01
65	107	7.919900e-01
65	108	5.265328e-01
65	109	3.023997e-01
65	110	0.000000e+00
65	111	0.000000e+00
65	112	0.000000e+00
65	113	0.000000e+00
65	114	1.539827e-02
65	115	2.687004e-01
65	116	4.330084e-01
65	117	4.835657e-01
65	118	5.458238e-01
65	119	6.581826e-01
65	120	7.006778e-01
65	121	6.680098e-01
65	122	4.415192e-01
65	123	1.816426e-01
65	124	0.000000e+00
65	125	0.000000e+00
65	126	0.000000e+00
65	127	0.000000e+00
66	0	0.000000e+00
66	1	0.000000e+00
66	2	9.206954e-02
66	3	5.212777e-01
66	4	6.375661e-01
66	5	7.557851e-01
66	6	7.674474e-01
66	7	8.007126e-01
66	8	8.849315e-01
66	9	8.681842e-01
66	10	9.124252e-01
66	11	7.060321e-01
66	12	0.000000e+00
66	13	0.000000e+00
66	14	0.000000e+00
66	15	0.000000e+00
66	16	8.929684e-02
66	17	5.289473e-01
66	18	6.373443e-01
66	19	7.559212e-01
66	20	7.627720e-01
66	21	7.958564e-01
66	22	8.862577e-01
66	23	8.693034e-01
66	24	8.994013e-01
66	25	6.538449e-01
66	26	0.000000e+00
66	27	0.000000e+00
66	28	0.000000e+00
66	29	0.000000e+00
66	30	8.191492e-02
66	31	5.158575e-01
66	32	6.378900e-01
66	33	7.536041e-01
66	34	7.705190e-01
66	35	8.034481e-01
66	36	8.834501e-01
66	37	8.672274e-01
66	38	9.098844e-01
66	39	7.044625e-01
66	40	0.000000e+00
66	41	0.000000e+00
66	42	0.000000e+00
66	43	0.000000e+00
66	44	5.355352e-02
66	45	4.918670e-01
66	46	6.281270e-01
66	47	7.416236e-01
66	48	7.714961e-01
66	49	8.047213e-01
66	50	8.750413e-01
66	51	8.555044e-01
66	52	8.814082e-01
66	53	6.654496e-01
66	54	0.000000e+00
66	55	0.000000e+00
66	56	0.000000e+00
66	57	0.000000e+00
66	58	8.785211e-02
66	59	5.207563e-01
66	60	6.390899e-01
66	61	7.553962e-01
66	62	7.694249e-01
66	63	8.022639e-01
66	64	8.848139e-01
66	65	8.688628e-01
66	66	1.000000e+00
66	67	7.055516e-01
66	68	0.000000e+00
66	69	0.000000e+00
66	70	0.000000e+00
66	71	0.000000e+00
66	72	0.000000e+00
66	73	-1.919353e-02
66	74	1.143847e-02
66	75	1.941681e-01
66	76	2.928834e-01
66	77	5.186328e-01
66	78	6.635658e-01
66	79	6.579655e-01
66	80	4.247029e-01
66	81	1.928501e-01
66	82	0.000000e+00
66	83	0.000000e+00
66	84	0.000000e+00
66	85	0.000000e+00
66	86	-3.312839e-02
66	87	1.105098e-01
66	88	1.993659e-01
66	89	8.120453e-02
66	90	4.018431e-01
66	91	4.576455e-01
66	92	4.660721e-01
66	93	5.448632e-01
66	94	2.271316e-01
66	95	1.773224e-01
66	96	0.000000e+00
66	97	0.000000e+00
66	98	0.000000e+00
66	99	0.000000e+00
66	100	1.003603e-01
66	101	4.349984e-01
66	102	4.879098e-01
66	103	6.097570e-01
66	104	6.755966e-01
66	105	7.316069e-01
66	106	6.447195e-01
66	107	6.877654e-01
66	108	4.656979e-01
66	109	3.053924e-01
66	110	0.000000e+00
66	111	0.000000e+00
66	112	0.000000e+00
66	113	0.000000e+00
66	114	3.061707e-02
66	115	2.830643e-01
66	116	4.874155e-01
66	117	5.293702e-01
66	118	6.058990e-01
66	119	6.539314e-01
66	120	6.349817e-01
66	121	6.365309e-01
66	122	4.446519e-01
66	123	1.864568e-01
66	124	0.000000e+00
66	125	0.000000e+00
66	126	0.000000e+00
66	127	0.000000e+00
67	0	0.000000e+00
67	1	0.000000e+00
67	2	1.083990e-01
67	3	5.554898e-01
67	4	6.626164e-01
67	5	7.539984e-01
67	6	7.403367e-01
67	7	7.055606e-01
67	8	6.711664e-01
67	9	6.439228e-01
67	10	7.063476e-01
67	11	7.435005e-01
67	12	0.000000e+00
67	13	0.000000e+00
67	14	0.000000e+00
67	15	0.000000e+00
67	16	9.863964e-02
67	17	5.552303e-01
67	18	6.625232e-01
67	19	7.471242e-01
67	20	7.389889e-01
67	21	7.048086e-01
67	22	6.714005e-01
67	23	6.456492e-01
67	24	6.955442e-01
67	25	7.172258e-01
67	26	0.000000e+00
67	27	0.000000e+00
67	28	0.000000e+00
67	29	0.000000e+00
67	30	9.443203e-02
67	31	5.508679e-01
67	32	6.613039e-01
67	33	7.549256e-01
67	34	7.411252e-01
67	35	7.071487e-01
67	36	6.703836e-01
67	37	6.426555e-01
67	38	7.032427e-01
67	39	7.273378e-01
67	40	0.000000e+00
67	41	0.000000e+00
67	42	0.000000e+00
67	43	0.000000e+00
67	44	6.315466e-02
67	45	5.309899e-01
67	46	6.506228e-01
67	47	7.502185e-01
67	48	7.384770e-01
67	49	7.046970e-01
67	50	6.648276e-01
67	51	6.330693e-01
67	52	6.822569e-01
67	53	6.533094e-01
67	54	0.000000e+00
67	55	0.000000e+00
67	56	0.000000e+00
67	57	0.000000e+00
67	58	1.000171e-01
67	59	5.541668e-01
67	60	6.628848e-01
67	61	7.546461e-01
67	62	7.411109e-01
67	63	7.069905e-01
67	64	6.712618e-01
67	65	6.441070e-01
67	66	7.055516e-01
67	67	1.000000e+00
67	68	0.000000e+00
67	69	0.000000e+00
67	70	0.000000e+00
67	71	0.000000e+00
67	72	0.000000e+00
67	73	5.834853e-02
67	74	4.009615e-02
67	75	3.001562e-01
67	76	3.754001e-01
67	77	5.313873e-01
67	78	5.159848e-01
67	79	5.232243e-01
67	80	2.733815e-01
67	81	1.968140e-01
67	82	0.000000e+00
67	83	0.000000e+00
67	84	0.000000e+00
67	85	0.000000e+00
67	86	-2.651348e-02
67	87	1.199259e-01
67	88	2.665673e-01
67	89	3.939959e-02
67	90	4.072558e-01
67	91	4.154492e-01
67	92	3.398231e-01
67	93	4.476557e-01
67	94	2.265187e-01
67	95	1.304486e-01
67	96	0.000000e+00
67	97	0.000000e+00
67	98	0.000000e+00
67	99	0.000000e+00
67	100	7.242957e-02
67	101	2.733970e-01
67	102	3.846169e-01
67	103	5.093866e-01
67	104	6.311511e-01
67	105	6.383630e-01
67	106	5.350281e-01
67	107	5.354435e-01
67	108	3.570664e-01
67	109	2.347301e-01
67	110	0.000000e+00
67	111	0.000000e+00
67	112	0.000000e+00
67	113	0.000000e+00
67	114	4.767952e-02
67	115	1.494742e-01
67	116	4.026639e-01
67	117	4.228351e-01
67	118	5.879122e-01
67	119	5.500220e-01
67	120	5.826205e-01
67	121	5.143695e-01
67	122	3.412103e-01
67	123	1.015911e-01
67	124	0.000000e+00
67	125	0.000000e+00
67	126	0.000000e+00
67	127	0.000000e+00
68	0	0.000000e+00
68	1	0.000000e+00
68	2	0.000000e+00
68	3	0.000000e+00
68	4	0.000000e+00
68	5	0.000000e+00
68	6	0.000000e+00
68	7	0.000000e+00
68	8	0.000000e+00
68	9	0.000000e+00
68	10	0.000000e+00
68	11	0.000000e+00
68	12	0.000000e+00
68	13	0.000000e+00
68	14	0.000000e+00
68	15	0.000000e+00
68	16	0.000000e+00
68	17	0.000000e+00
68	18	0.000000e+00
68	19	0.000000e+00
68	20	0.000000e+00
68	21	0.000000e+00
68	22	0.000000e+00
68	23	0.000000e+00
68	24	0.000000e+00
68	25	0.000000e+00
68	26	0.000000e+00
68	27	0.000000e+00
68	28	0.000000e+00
68	29	0.000000e+00
68	30	0.000000e+00
68	31	0.000000e+00
68	32	0.000000e+00
68	33	0.000000e+00
68	34	0.000000e+00
68	35	0.000000e+00
68	36	0.000000e+00
68	37	0.000000e+00
68	38	0.000000e+00
68	39	0.000000e+00
68	40	0.000000e+00
68	41	0.000000e+00
68	42	0.000000e+00
68	43	0.000000e+00
68	44	0.000000e+00
68	45	0.000000e+00
68	46	0.000000e+00
68	47	0.000000e+00
68	48	0.000000e+00
68	49	0.000000e+00
68	50	0.000000e+00
68	51	0.000000e+00
68	52	0.000000e+00
68	53	0.000000e+00
68	54	0.000000e+00
68	55	0.000000e+00
68	56	0.000000e+00
68	57	0.000000e+00
68	58	0.000000e+00
68	59	0.000000e+00
68	60	0.000000e+00
68	61	0.000000e+00
68	62	0.000000e+00
68	63	0.000000e+00
68	64	0.000000e+00
68	65	0.000000e+00
68	66	0.000000e+00
68	67	0.000000e+00
68	68	0.000000e+00
68	69	0.000000e+00
68	70	0.000000e+00
68	71	0.000000e+00
68	72	0.000000e+00
68	73	0.000000e+00
68	74	0.000000e+00
68	75	0.000000e+00
68	76	0.000000e+00
68	77	0.000000e+00
68	78	0.000000e+00
68	79	0.000000e+00
68	80	0.000000e+00
68	81	0.000000e+00
68	82	0.000000e+00
68	83	0.000000e+00
68	84	0.000000e+00
68	85	0.000000e+00
68	86	0.000000e+00
68	87	0.000000e+00
68	88	0.000000e+00
68	89	0.000000e+00
68	90	0.000000e+00
68	91	0.000000e+00
68	92	0.000000e+00
68	93	0.000000e+00
68	94	0.000000e+00
68	95	0.000000e+00
68	96	0.000000e+00
68	97	0.000000e+00
68	98	0.000000e+00
68	99	0.000000e+00
68	100	0.000000e+00
68	101	0.000000e+00
68	102	0.000000e+00
68	103	0.000000e+00
68	104	0.000000e+00
68	105	0.000000e+00
68	106	0.000000e+00
68	107	0.000000e+00
68	108	0.000000e+00
68	109	0.000000e+00
68	110	0.000000e+00
68	111	0.000000e+00
68	112	0.000000e+00
68	113	0.000000e+00
68	114	0.000000e+00
68	115	0.000000e+00
68	116	0.000000e+00
68	117	0.000000e+00
68	118	0.000000e+00
68	119	0.000000e+00
68	120	0.000000e+00
68	121	0.000000e+00
68	122	0.000000e+00
68	123	0.000000e+00
68	124	0.000000e+00
68	125	0.000000e+00
68	126	0.000000e+00
68	127	0.000000e+00
69	0	0.000000e+00
69	1	0.000000e+00
69	2	0.000000e+00
69	3	0.000000e+00
69	4	0.000000e+00
69	5	0.000000e+00
69	6	0.000000e+00
69	7	0.000000e+00
69	8	0.000000e+00
69	9	0.000000e+00
69	10	0.000000e+00
69	11	0.000000e+00
69	12	0.000000e+00
69	13	0.000000e+00
69	14	0.000000e+00
69	15	0.000000e+00
69	16	0.000000e+00
69	17	0.000000e+00
69	18	0.000000e+00
69	19	0.000000e+00
69	20	0.000000e+00
69	21	0.000000e+00
69	22	0.000000e+00
69	23	0.000000e+00
69	24	0.000000e+00
69	25	0.000000e+00
69	26	0.000000e+00
69	27	0.000000e+00
69	28	0.000000e+00
69	29	0.000000e+00
69	30	0.000000e+00
69	31	0.000000e+00
69	32	0.000000e+00
69	33	0.000000e+00
69	34	0.000000e+00
69	35	0.000000e+00
69	36	0.000000e+00
69	37	0.000000e+00
69	38	0.000000e+00
69	39	0.000000e+00
69	40	0.000000e+00
69	41	0.000000e+00
69	42	0.000000e+00
69	43	0.000000e+00
69	44	0.000000e+00
69	45	0.000000e+00
69	46	0.000000e+00
69	47	0.000000e+00
69	48	0.000000e+00
69	49	0.000000e+00
69	50	0.000000e+00
69	51	0.000000e+00
69	52	0.000000e+00
69	53	0.000000e+00
69	54	0.000000e+00
69	55	0.000000e+00
69	56	0.000000e+00
69	57	0.000000e+00
69	58	0.000000e+00
69	59	0.000000e+00
69	60	0.000000e+00
69	61	0.000000e+00
69	62	0.000000e+00
69	63	0.000000e+00
69	64	0.000000e+00
69	65	0.000000e+00
69	66	0.000000e+00
69	67	0.000000e+00
69	68	0.000000e+00
69	69	0.000000e+00
69	70	0.000000e+00
69	71	0.000000e+00
69	72	0.000000e+00
69	73	0.000000e+00
69	74	0.000000e+00
69	75	0.000000e+00
69	76	0.000000e+00
69	77	0.000000e+00
69	78	0.000000e+00
69	79	0.000000e+00
69	80	0.000000e+00
69	81	0.000000e+00
69	82	0.000000e+00
69	83	0.000000e+00
69	84	0.000000e+00
69	85	0.000000e+00
69	86	0.000000e+00
69	87	0.000000e+00
69	88	0.000000e+00
69	89	0.000000e+00
69	90	0.000000e+00
69	91	0.000000e+00
69	92	0.000000e+00
69	93	0.000000e+00
69	94	0.000000e+00
69	95	0.000000e+00
69	96	0.000000e+00
69	97	0.000000e+00
69	98	0.000000e+00
69	99	0.000000e+00
69	100	0.000000e+00
69	101	0.000000e+00
69	102	0.000000e+00
69	103	0.000000e+00
69	104	0.000000e+00
69	105	0.000000e+00
69	106	0.000000e+00
69	107	0.000000e+00
69	108	0.000000e+00
69	109	0.000000e+00
69	110	0.000000e+00
69	111	0.000000e+00
69	112	0.000000e+00
69	113	0.000000e+00
69	114	0.000000e+00
69	115	0.000000e+00
69	116	0.000000e+00
69	117	0.000000e+00
69	118	0.000000e+00
69	119	0.000000e+00
69	120	0.000000e+00
69	121	0.000000e+00
69	122	0.000000e+00
69	123	0.000000e+00
69	124	0.000000e+00
69	125	0.000000e+00
69	126	0.000000e+00
69	127	0.000000e+00
70	0	0.000000e+00
70	1	0.000000e+00
70	2	0.000000e+00
70	3	0.000000e+00
70	4	0.000000e+00
70	5	0.000000e+00
70	6	0.000000e+00
70	7	0.000000e+00
70	8	0.000000e+00
70	9	0.000000e+00
70	10	0.000000e+00
70	11	0.000000e+00
70	12	0.000000e+00
70	13	0.000000e+00
70	14	0.000000e+00
70	15	0.000000e+00
70	16	0.000000e+00
70	17	0.000000e+00
70	18	0.000000e+00
70	19	0.000000e+00
70	20	0.000000e+00
70	21	0.000000e+00
70	22	0.000000e+00
70	23	0.000000e+00
70	24	0.000000e+00
70	25	0.000000e+00
70	26	0.000000e+00
70	27	0.000000e+00
70	28	0.000000e+00
70	29	0.000000e+00
70	30	0.000000e+00
70	31	0.000000e+00
70	32	0.000000e+00
70	33	0.000000e+00
70	34	0.000000e+00
70	35	0.000000e+00
70	36	0.000000e+00
70	37	0.000000e+00
70	38	0.000000e+00
70	39	0.000000e+00
70	40	0.000000e+00
70	41	0.000000e+00
70	42	0.000000e+00
70	43	0.000000e+00
70	44	0.000000e+00
70	45	0.000000e+00
70	46	0.000000e+00
70	47	0.000000e+00
70	48	0.000000e+00
70	49	0.000000e+00
70	50	0.000000e+00
70	51	0.000000e+00
70	52	0.000000e+00
70	53	0.000000e+00
70	54	0.000000e+00
70	55	0.000000e+00
70	56	0.000000e+00
70	57	0.000000e+00
70	58	0.000000e+00
70	59	0.000000e+00
70	60	0.000000e+00
70	61	0.000000e+00
70	62	0.000000e+00
70	63	0.000000e+00
70	64	0.000000e+00
70	65	0.000000e+00
70	66	0.000000e+00
70	67	0.000000e+00
70	68	0.000000e+00
70	69	0.000000e+00
70	70	0.000000e+00
70	71	0.000000e+00
70	72	0.000000e+00
70	73	0.000000e+00
70	74	0.000000e+00
70	75	0.000000e+00
70	76	0.000000e+00
70	77	0.000000e+00
70	78	0.000000e+00
70	79	0.000000e+00
70	80	0.000000e+00
70	81	0.000000e+00
70	82	0.000000e+00
70	83	0.000000e+00
70	84	0.000000e+00
70	85	0.000000e+00
70	86	0.000000e+00
70	87	0.000000e+00
70	88	0.000000e+00
70	89	0.000000e+00
70	90	0.000000e+00
70	91	0.000000e+00
70	92	0.000000e+00
70	93	0.000000e+00
70	94	0.000000e+00
70	95	0.000000e+00
70	96	0.000000e+00
70	97	0.000000e+00
70	98	0.000000e+00
70	99	0.000000e+00
70	100	0.000000e+00
70	101	0.000000e+00
70	102	0.000000e+00
70	103	0.000000e+00
70	104	0.000000e+00
70	105	0.000000e+00
70	106	0.000000e+00
70	107	0.000000e+00
70	108	0.000000e+00
70	109	0.000000e+00
70	110	0.000000e+00
70	111	0.000000e+00
70	112	0.000000e+00
70	113	0.000000e+00
70	114	0.000000e+00
70	115	0.000000e+00
70	116	0.000000e+00
70	117	0.000000e+00
70	118	0.000000e+00
70	119	0.000000e+00
70	120	0.000000e+00
70	121	0.000000e+00
70	122	0.000000e+00
70	123	0.000000e+00
70	124	0.000000e+00
70	125	0.000000e+00
70	126	0.000000e+00
70	127	0.000000e+00
71	0	0.000000e+00
71	1	0.000000e+00
71	2	0.000000e+00
71	3	0.000000e+00
71	4	0.000000e+00
71	5	0.000000e+00
71	6	0.000000e+00
71	7	0.000000e+00
71	8	0.000000e+00
71	9	0.000000e+00
71	10	0.000000e+00
71	11	0.000000e+00
71	12	0.000000e+00
71	13	0.000000e+00
71	14	0.000000e+00
71	15	0.000000e+00
71	16	0.000000e+00
71	17	0.000000e+00
71	18	0.000000e+00
71	19	0.000000e+00
71	20	0.000000e+00
71	21	0.000000e+00
71	22	0.000000e+00
71	23	0.000000e+00
71	24	0.000000e+00
71	25	0.000000e+00
71	26	0.000000e+00
71	27	0.000000e+00
71	28	0.000000e+00
71	29	0.000000e+00
71	30	0.000000e+00
71	31	0.000000e+00
71	32	0.000000e+00
71	33	0.000000e+00
71	34	0.000000e+00
71	35	0.000000e+00
71	36	0.000000e+00
71	37	0.000000e+00
71	38	0.000000e+00
71	39	0.000000e+00
71	40	0.000000e+00
71	41	0.000000e+00
71	42	0.000000e+00
71	43	0.000000e+00
71	44	0.000000e+00
71	45	0.000000e+00
71	46	0.000000e+00
71	47	0.000000e+00
71	48	0.000000e+00
71	49	0.000000e+00
71	50	0.000000e+00
71	51	0.000000e+00
71	52	0.000000e+00
71	53	0.000000e+00
71	54	0.000000e+00
71	55	0.000000e+00
71	56	0.000000e+00
71	57	0.000000e+00
71	58	0.000000e+00
71	59	0.000000e+00
71	60	0.000000e+00
71	61	0.000000e+00
71	62	0.000000e+00
71	63	0.000000e+00
71	64	0.000000e+00
71	65	0.000000e+00
71	66	0.000000e+00
71	67	0.000000e+00
71	68	0.000000e+00
71	69	0.000000e+00
71	70	0.000000e+00
71	71	0.000000e+00
71	72	0.000000e+00
71	73	0.000000e+00
71	74	0.000000e+00
71	75	0.000000e+00
71	76	0.000000e+00
71	77	0.000000e+00
71	78	0.000000e+00
71	79	0.000000e+00
71	80	0.000000e+00
71	81	0.000000e+00
71	82	0.000000e+00
71	83	0.000000e+00
71	84	0.000000e+00
71	85	0.000000e+00
71	86	0.000000e+00
71	87	0.000000e+00
71	88	0.000000e+00
71	89	0.000000e+00
71	90	0.000000e+00
71	91	0.000000e+00
71	92	0.000000e+00
71	93	0.000000e+00
71	94	0.000000e+00
71	95	0.000000e+00
71	96	0.000000e+00
71	97	0.000000e+00
71	98	0.000000e+00
71	99	0.000000e+00
71	100	0.000000e+00
71	101	0.000000e+00
71	102	0.000000e+00
71	103	0.000000e+00
71	104	0.000000e+00
71	105	0.000000e+00
71	106	0.000000e+00
71	107	0.000000e+00
71	108	0.000000e+00
71	109	0.000000e+00
71	110	0.000000e+00
71	111	0.000000e+00
71	112	0.000000e+00
71	113	0.000000e+00
71	114	0.000000e+00
71	115	0.000000e+00
71	116	0.000000e+00
71	117	0.000000e+00
71	118	0.000000e+00
71	119	0.000000e+00
71	120	0.000000e+00
71	121	0.000000e+00
71	122	0.000000e+00
71	123	0.000000e+00
71	124	0.000000e+00
71	125	0.000000e+00
71	126	0.000000e+00
71	127	0.000000e+00
72	0	0.000000e+00
72	1	0.000000e+00
72	2	0.000000e+00
72	3	0.000000e+00
72	4	0.000000e+00
72	5	0.000000e+00
72	6	0.000000e+00
72	7	0.000000e+00
72	8	0.000000e+00
72	9	0.000000e+00
72	10	0.000000e+00
72	11	0.000000e+00
72	12	0.000000e+00
72	13	0.000000e+00
72	14	0.000000e+00
72	15	0.000000e+00
72	16	0.000000e+00
72	17	0.000000e+00
72	18	0.000000e+00
72	19	0.000000e+00
72	20	0.000000e+00
72	21	0.000000e+00
72	22	0.000000e+00
72	23	0.000000e+00
72	24	0.000000e+00
72	25	0.000000e+00
72	26	0.000000e+00
72	27	0.000000e+00
72	28	0.000000e+00
72	29	0.000000e+00
72	30	0.000000e+00
72	31	0.000000e+00
72	32	0.000000e+00
72	33	0.000000e+00
72	34	0.000000e+00
72	35	0.000000e+00
72	36	0.000000e+00
72	37	0.000000e+00
72	38	0.000000e+00
72	39	0.000000e+00
72	40	0.000000e+00
72	41	0.000000e+00
72	42	0.000000e+00
72	43	0.000000e+00
72	44	0.000000e+00
72	45	0.000000e+00
72	46	0.000000e+00
72	47	0.000000e+00
72	48	0.000000e+00
72	49	0.000000e+00
72	50	0.000000e+00
72	51	0.000000e+00
72	52	0.000000e+00
72	53	0.000000e+00
72	54	0.000000e+00
72	55	0.000000e+00
72	56	0.000000e+00
72	57	0.000000e+00
72	58	0.000000e+00
72	59	0.000000e+00
72	60	0.000000e+00
72	61	0.000000e+00
72	62	0.000000e+00
72	63	0.000000e+00
72	64	0.000000e+00
72	65	0.000000e+00
72	66	0.000000e+00
72	67	0.000000e+00
72	68	0.000000e+00
72	69	0.000000e+00
72	70	0.000000e+00
72	71	0.000000e+00
72	72	0.000000e+00
72	73	0.000000e+00
72	74	0.000000e+00
72	75	0.000000e+00
72	76	0.000000e+00
72	77	0.000000e+00
72	78	0.000000e+00
72	79	0.000000e+00
72	80	0.000000e+00
72	81	0.000000e+00
72	82	0.000000e+00
72	83	0.000000e+00
72	84	0.000000e+00
72	85	0.000000e+00
72	86	0.000000e+00
72	87	0.000000e+00
72	88	0.000000e+00
72	89	0.000000e+00
72	90	0.000000e+00
72	91	0.000000e+00
72	92	0.000000e+00
72	93	0.000000e+00
72	94	0.000000e+00
72	95	0.000000e+00
72	96	0.000000e+00
72	97	0.000000e+00
72	98	0.000000e+00
72	99	0.000000e+00
72	100	0.000000e+00
72	101	0.000000e+00
72	102	0.000000e+00
72	103	0.000000e+00
72	104	0.000000e+00
72	105	0.000000e+00
72	106	0.000000e+00
72	107	0.000000e+00
72	108	0.000000e+00
72	109	0.000000e+00
72	110	0.000000e+00
72	111	0.000000e+00
72	112	0.000000e+00
72	113	0.000000e+00
72	114	0.000000e+00
72	115	0.000000e+00
72	116	0.000000e+00
72	117	0.000000e+00
72	118	0.000000e+00
72	119	0.000000e+00
72	120	0.000000e+00
72	121	0.000000e+00
72	122	0.000000e+00
72	123	0.000000e+00
72	124	0.000000e+00
72	125	0.000000e+00
72	126	0.000000e+00
72	127	0.000000e+00
73	0	0.000000e+00
73	1	0.000000e+00
73	2	3.452807e-02
73	3	1.667357e-01
73	4	1.222510e-01
73	5	6.745519e-02
73	6	-2.485682e-03
73	7	-5.460518e-02
73	8	-6.574302e-02
73	9	-3.381325e-02
73	10	-2.044862e-02
73	11	5.916053e-02
73	12	0.000000e+00
73	13	0.000000e+00
73	14	0.000000e+00
73	15	0.000000e+00
73	16	2.279551e-02
73	17	1.669275e-01
73	18	1.214600e-01
73	19	6.872169e-02
73	20	2.321735e-04
73	21	-5.160733e-02
73	22	-6.555472e-02
73	23	-3.271852e-02
73	24	-2.458296e-02
73	25	6.457885e-02
73	26	0.000000e+00
73	27	0.000000e+00
73	28	0.000000e+00
73	29	0.000000e+00
73	30	2.826181e-02
73	31	1.690906e-01
73	32	1.195266e-01
73	33	6.629366e-02
73	34	-2.954618e-03
73	35	-5.528773e-02
73	36	-6.754480e-02
73	37	-3.447212e-02
73	38	-1.789295e-02
73	39	5.558350e-02
73	40	0.000000e+00
73	41	0.000000e+00
73	42	0.000000e+00
73	43	0.000000e+00
73	44	2.173900e-02
73	45	1.632855e-01
73	46	1.175377e-01
73	47	6.421893e-02
73	48	-5.557886e-03
73	49	-5.818684e-02
73	50	-6.773319e-02
73	51	-3.505471e-02
73	52	-1.248971e-02
73	53	4.151667e-02
73	54	0.000000e+00
73	55	0.000000e+00
73	56	0.000000e+00
73	57	0.000000e+00
73	58	2.852315e-02
73	59	1.688175e-01
73	60	1.200254e-01
73	61	6.689853e-02
73	62	-2.228258e-03
73	63	-5.456978e-02
73	64	-6.724054e-02
73	65	-3.419288e-02
73	66	-1.919353e-02
73	67	5.834853e-02
73	68	0.000000e+00
73	69	0.000000e+00
73	70	0.000000e+00
73	71	0.000000e+00
73	72	0.000000e+00
73	73	1.000000e+00
73	74	6.444249e-02
73	75	2.377879e-01
73	76	1.699901e-01
73	77	1.331205e-01
73	78	4.601849e-03
73	79	1.640917e-02
73	80	3.432476e-02
73	81	1.502945e-01
73	82	0.000000e+00
73	83	0.000000e+00
73	84	0.000000e+00
73	85	0.000000e+00
73	86	6.180367e-03
73	87	2.953995e-02
73	88	2.905479e-02
73	89	4.379771e-02
73	90	8.733992e-02
73	91	2.712460e-02
73	92	6.880489e-02
73	93	1.163151e-01
73	94	1.209296e-01
73	95	5.328251e-02
73	96	0.000000e+00
73	97	0.000000e+00
73	98	0.000000e+00
73	99	0.000000e+00
73	100	-8.710224e-03
73	101	9.276230e-02
73	102	4.448058e-02
73	103	2.039036e-03
73	104	4.389224e-02
73	105	5.871205e-02
73	106	7.067571e-02
73	107	2.902052e-02
73	108	-5.371744e-03
73	109	1.093579e-02
73	110	0.000000e+00
73	111	0.000000e+00
73	112	0.000000e+00
73	113	0.000000e+00
73	114	2.286987e-02
73	115	8.201828e-02
73	116	2.517034e-02
73	117	5.076568e-02
73	118	3.466585e-02
73	119	7.972840e-03
73	120	1.111725e-01
73	121	5.913812e-02
73	122	3.487178e-02
73	123	-4.014463e-03
73	124	0.000000e+00
73	125	0.000000e+00
73	126	0.000000e+00
73	127	0.000000e+00
74	0	0.000000e+00
74	1	0.000000e+00
74	2	9.146714e-03
74	3	4.067120e-02
74	4	4.973205e-02
74	5	3.978641e-02
74	6	2.550288e-02
74	7	1.298349e-02
74	8	2.843134e-03
74	9	2.764668e-03
74	10	1.152250e-02
74	11	4.089248e-02
74	12	0.000000e+00
74	13	0.000000e+00
74	14	0.000000e+00
74	15	0.000000e+00
74	16	8.365879e-03
74	17	4.058390e-02
74	18	4.877885e-02
74	19	4.116719e-02
74	20	2.683606e-02
74	21	1.496371e-02
74	22	2.822654e-03
74	23	3.631352e-03
74	24	9.820741e-03
74	25	4.317112e-02
74	26	0.000000e+00
74	27	0.000000e+00
74	28	0.000000e+00
74	29	0.000000e+00
74	30	8.923476e-03
74	31	4.040193e-02
74	32	4.944365e-02
74	33	3.941538e-02
74	34	2.505945e-02
74	35	1.249540e-02
74	36	2.732975e-03
74	37	2.590311e-03
74	38	1.151490e-02
74	39	3.853821e-02
74	40	0.000000e+00
74	41	0.000000e+00
74	42	0.000000e+00
74	43	0.000000e+00
74	44	6.388074e-03
74	45	3.908867e-02
74	46	4.943368e-02
74	47	3.736028e-02
74	48	2.363478e-02
74	49	1.032963e-02
74	50	2.680949e-03
74	51	1.749377e-03
74	52	1.287799e-02
74	53	3.051578e-02
74	54	0.000000e+00
74	55	0.000000e+00
74	56	0.000000e+00
74	57	0.000000e+00
74	58	9.312981e-03
74	59	4.062093e-02
74	60	4.942267e-02
74	61	3.972220e-02
74	62	2.546802e-02
74	63	1.297900e-02
74	64	2.700562e-03
74	65	2.801892e-03
74	66	1.143847e-02
74	67	4.009615e-02
74	68	0.000000e+00
74	69	0.000000e+00
74	70	0.000000e+00
74	71	0.000000e+00
74	72	0.000000e+00
74	73	6.444249e-02
74	74	1.000000e+00
74	75	9.703071e-02
74	76	6.303328e-02
74	77	5.169448e-02
74	78	1.587268e-02
74	79	2.044196e-02
74	80	1.105541e-02
74	81	5.352908e-02
74	82	0.000000e+00
74	83	0.000000e+00
74	84	0.000000e+00
74	85	0.000000e+00
74	86	-6.530192e-03
74	87	1.484169e-02
74	88	1.353762e-02
74	89	2.847388e-03
74	90	2.722148e-02
74	91	2.141568e-02
74	92	1.518965e-02
74	93	4.930268e-02
74	94	4.335761e-02
74	95	1.374603e-02
74	96	0.000000e+00
74	97	0.000000e+00
74	98	0.000000e+00
74	99	0.000000e+00
74	100	4.187407e-03
74	101	4.297330e-02
74	102	3.968848e-02
74	103	3.609338e-02
74	104	4.998775e-02
74	105	3.653727e-02
74	106	1.941273e-02
74	107	7.000496e-03
74	108	1.792790e-03
74	109	1.588555e-02
74	110	0.000000e+00
74	111	0.000000e+00
74	112	0.000000e+00
74	113	0.000000e+00
74	114	7.782020e-03
74	115	4.024385e-02
74	116	3.588156e-02
74	117	3.236848e-02
74	118	3.294513e-02
74	119	3.403387e-03
74	120	3.095129e-02
74	121	2.157631e-02
74	122	1.093360e-02
74	123	-1.426023e-02
74	124	0.000000e+00
74	125	0.000000e+00
74	126	0.000000e+00
74	127	0.000000e+00
75	0	0.000000e+00
75	1	0.000000e+00
75	2	5.055773e-02
75	3	2.560327e-01
75	4	3.071008e-01
75	5	3.276638e-01
75	6	3.002243e-01
75	7	2.347573e-01
75	8	1.646174e-01
75	9	1.626272e-01
75	10	1.946331e-01
75	11	3.069851e-01
75	12	0.000000e+00
75	13	0.000000e+00
75	14	0.000000e+00
75	15	0.000000e+00
75	16	4.542495e-02
75	17	2.564407e-01
75	18	3.032772e-01
75	19	3.321912e-01
75	20	3.050955e-01
75	21	2.424390e-01
75	22	1.635498e-01
75	23	1.658377e-01
75	24	1.841993e-01
75	25	3.138498e-01
75	26	0.000000e+00
75	27	0.000000e+00
75	28	0.000000e+00
75	29	0.000000e+00
75	30	4.422546e-02
75	31	2.535924e-01
75	32	3.044669e-01
75	33	3.260409e-01
75	34	2.982378e-01
75	35	2.330479e-01
75	36	1.644023e-01
75	37	1.620447e-01
75	38	1.945978e-01
75	39	2.913696e-01
75	40	0.000000e+00
75	41	0.000000e+00
75	42	0.000000e+00
75	43	0.000000e+00
75	44	2.980812e-02
75	45	2.442007e-01
75	46	3.026090e-01
75	47	3.158750e-01
75	48	2.917125e-01
75	49	2.237246e-01
75	50	1.638651e-01
75	51	1.570970e-01
75	52	1.967694e-01
75	53	2.408920e-01
75	54	0.000000e+00
75	55	0.000000e+00
75	56	0.000000e+00
75	57	0.000000e+00
75	58	4.681141e-02
75	59	2.553705e-01
75	60	3.049584e-01
75	61	3.273155e-01
75	62	2.999320e-01
75	63	2.350335e-01
75	64	1.642724e-01
75	65	1.629979e-01
75	66	1.941681e-01
75	67	3.001562e-01
75	68	0.000000e+00
75	69	0.000000e+00
75	70	0.000000e+00
75	71	0.000000e+00
75	72	0.000000e+00
75	73	2.377879e-01
75	74	9.703071e-02
75	75	1.000000e+00
75	76	3.831382e-01
75	77	3.431627e-01
75	78	1.955115e-01
75	79	2.446915e-01
75	80	6.244364e-02
75	81	2.436370e-01
75	82	0.000000e+00
75	83	0.000000e+00
75	84	0.000000e+00
75	85	0.000000e+00
75	86	-2.925641e-02
75	87	7.422886e-02
75	88	1.121761e-01
75	89	2.374375e-02
75	90	2.241527e-01
75	91	1.627008e-01
75	92	1.544415e-01
75	93	2.933864e-01
75	94	1.979914e-01
75	95	8.078362e-02
75	96	0.000000e+00
75	97	0.000000e+00
75	98	0.000000e+00
75	99	0.000000e+00
75	100	5.062175e-02
75	101	2.258150e-01
75	102	2.256545e-01
75	103	2.715459e-01
75	104	3.318074e-01
75	105	2.775910e-01
75	106	1.835015e-01
75	107	1.341573e-01
75	108	3.842046e-02
75	109	7.289675e-02
75	110	0.000000e+00
75	111	0.000000e+00
75	112	0.000000e+00
75	113	0.000000e+00
75	114	3.404997e-02
75	115	1.873366e-01
75	116	2.281915e-01
75	117	2.059946e-01
75	118	2.628285e-01
75	119	1.117514e-01
75	120	2.168207e-01
75	121	1.288020e-01
75	122	1.168231e-01
75	123	-3.174547e-02
75	124	0.000000e+00
75	125	0.000000e+00
75	126	0.000000e+00
75	127	0.000000e+00
76	0	0.000000e+00
76	1	0.000000e+00
76	2	7.480052e-02
76	3	3.471314e-01
76	4	3.635463e-01
76	5	4.388948e-01
76	6	4.223561e-01
76	7	3.611558e-01
76	8	2.830534e-01
76	9	2.527471e-01
76	10	2.918107e-01
76	11	3.818161e-01
76	12	0.000000e+00
76	13	0.000000e+00
76	14	0.000000e+00
76	15	0.000000e+00
76	16	7.388811e-02
76	17	3.452343e-01
76	18	3.609935e-01
76	19	4.341380e-01
76	20	4.242544e-01
76	21	3.652608e-01
76	22	2.828023e-01
76	23	2.522075e-01
76	24	2.788796e-01
76	25	3.748149e-01
76	26	0.000000e+00
76	27	0.000000e+00
76	28	0.000000e+00
76	29	0.000000e+00
76	30	6.366839e-02
76	31	3.446758e-01
76	32	3.585662e-01
76	33	4.388070e-01
76	34	4.217155e-01
76	35	3.594896e-01
76	36	2.825174e-01
76	37	2.531358e-01
76	38	2.947857e-01
76	39	3.683244e-01
76	40	0.000000e+00
76	41	0.000000e+00
76	42	0.000000e+00
76	43	0.000000e+00
76	44	3.889402e-02
76	45	3.338708e-01
76	46	3.540774e-01
76	47	4.364274e-01
76	48	4.173857e-01
76	49	3.531400e-01
76	50	2.802568e-01
76	51	2.512538e-01
76	52	2.944497e-01
76	53	3.221007e-01
76	54	0.000000e+00
76	55	0.000000e+00
76	56	0.000000e+00
76	57	0.000000e+00
76	58	6.885244e-02
76	59	3.461953e-01
76	60	3.601025e-01
76	61	4.385731e-01
76	62	4.225947e-01
76	63	3.609152e-01
76	64	2.829208e-01
76	65	2.534577e-01
76	66	2.928834e-01
76	67	3.754001e-01
76	68	0.000000e+00
76	69	0.000000e+00
76	70	0.000000e+00
76	71	0.000000e+00
76	72	0.000000e+00
76	73	1.699901e-01
76	74	6.303328e-02
76	75	3.831382e-01
76	76	1.000000e+00
76	77	4.649165e-01
76	78	3.314610e-01
76	79	3.571011e-01
76	80	9.537022e-02
76	81	1.868178e-01
76	82	0.000000e+00
76	83	0.000000e+00
76	84	0.000000e+00
76	85	0.000000e+00
76	86	-4.484136e-03
76	87	9.261256e-02
76	88	1.867518e-01
76	89	7.436918e-02
76	90	3.159275e-01
76	91	2.733788e-01
76	92	2.904999e-01
76	93	3.354977e-01
76	94	2.061624e-01
76	95	1.110796e-01
76	96	0.000000e+00
76	97	0.000000e+00
76	98	0.000000e+00
76	99	0.000000e+00
76	100	7.890580e-02
76	101	1.932468e-01
76	102	2.414645e-01
76	103	3.721037e-01
76	104	4.171296e-01
76	105	4.119807e-01
76	106	2.620209e-01
76	107	2.060411e-01
76	108	7.724385e-02
76	109	7.736813e-02
76	110	0.000000e+00
76	111	0.000000e+00
76	112	0.000000e+00
76	113	0.000000e+00
76	114	-2.302039e-02
76	115	1.218336e-01
76	116	3.047565e-01
76	117	2.669151e-01
76	118	3.707933e-01
76	119	2.907583e-01
76	120	2.532314e-01
76	121	1.128862e-01
76	122	1.691544e-01
76	123	9.166706e-03
76	124	0.000000e+00
76	125	0.000000e+00
76	126	0.000000e+00
76	127	0.000000e+00
77	0	0.000000e+00
77	1	0.000000e+00
77	2	8.883800e-02
77	3	4.551900e-01
77	4	5.173700e-01
77	5	6.021517e-01
77	6	5.820169e-01
77	7	5.414108e-01
77	8	4.994118e-01
77	9	4.676583e-01
77	10	5.191958e-01
77	11	5.398245e-01
77	12	0.000000e+00
77	13	0.000000e+00
77	14	0.000000e+00
77	15	0.000000e+00
77	16	8.349156e-02
77	17	4.580330e-01
77	18	5.171250e-01
77	19	6.010263e-01
77	20	5.829392e-01
77	21	5.433537e-01
77	22	5.024195e-01
77	23	4.705416e-01
77	24	5.097115e-01
77	25	5.192912e-01
77	26	0.000000e+00
77	27	0.000000e+00
77	28	0.000000e+00
77	29	0.000000e+00
77	30	7.523912e-02
77	31	4.511346e-01
77	32	5.122063e-01
77	33	5.998617e-01
77	34	5.814766e-01
77	35	5.403177e-01
77	36	4.954998e-01
77	37	4.643668e-01
77	38	5.179306e-01
77	39	5.241328e-01
77	40	0.000000e+00
77	41	0.000000e+00
77	42	0.000000e+00
77	43	0.000000e+00
77	44	4.790039e-02
77	45	4.330624e-01
77	46	5.030890e-01
77	47	5.909659e-01
77	48	5.769678e-01
77	49	5.350516e-01
77	50	4.874449e-01
77	51	4.550829e-01
77	52	5.032049e-01
77	53	4.696336e-01
77	54	0.000000e+00
77	55	0.000000e+00
77	56	0.000000e+00
77	57	0.000000e+00
77	58	8.077454e-02
77	59	4.541368e-01
77	60	5.143058e-01
77	61	6.011464e-01
77	62	5.820854e-01
77	63	5.412008e-01
77	64	4.973046e-01
77	65	4.663091e-01
77	66	5.186328e-01
77	67	5.313873e-01
77	68	0.000000e+00
77	69	0.000000e+00
77	70	0.000000e+00
77	71	0.000000e+00
77	72	0.000000e+00
77	73	1.331205e-01
77	74	5.169448e-02
77	75	3.431627e-01
77	76	4.649165e-01
77	77	1.000000e+00
77	78	5.011488e-01
77	79	5.050319e-01
77	80	2.625612e-01
77	81	2.140966e-01
77	82	0.000000e+00
77	83	0.000000e+00
77	84	0.000000e+00
77	85	0.000000e+00
77	86	-2.071020e-02
77	87	1.155013e-01
77	88	2.404234e-01
77	89	1.135014e-01
77	90	3.966511e-01
77	91	3.911726e-01
77	92	3.572108e-01
77	93	4.261396e-01
77	94	2.171934e-01
77	95	1.381679e-01
77	96	0.000000e+00
77	97	0.000000e+00
77	98	0.000000e+00
77	99	0.000000e+00
77	100	1.020012e-01
77	101	3.223983e-01
77	102	3.706647e-01
77	103	4.714373e-01
77	104	5.467809e-01
77	105	5.699392e-01
77	106	4.523071e-01
77	107	4.000180e-01
77	108	2.337904e-01
77	109	1.847687e-01
77	110	0.000000e+00
77	111	0.000000e+00
77	112	0.000000e+00
77	113	0.000000e+00
77	114	3.089922e-02
77	115	2.056907e-01
77	116	4.003063e-01
77	117	3.912292e-01
77	118	4.785495e-01
77	119	4.325529e-01
77	120	4.491479e-01
77	121	3.469477e-01
77	122	2.913764e-01
77	123	5.580531e-02
77	124	0.000000e+00
77	125	0.000000e+00
77	126	0.000000e+00
77	127	0.000000e+00
78	0	0.000000e+00
78	1	0.000000e+00
78	2	7.234938e-02
78	3	3.705783e-01
78	4	4.744038e-01
78	5	5.456399e-01
78	6	5.299461e-01
78	7	5.577641e-01
78	8	6.945611e-01
78	9	7.136669e-01
78	10	6.651373e-01
78	11	5.163363e-01
78	12	0.000000e+00
78	13	0.000000e+00
78	14	0.000000e+00
78	15	0.000000e+00
78	16	7.763823e-02
78	17	3.730522e-01
78	18	4.735874e-01
78	19	5.425297e-01
78	20	5.261720e-01
78	21	5.545120e-01
78	22	6.972687e-01
78	23	7.140215e-01
78	24	6.558863e-01
78	25	4.668521e-01
78	26	0.000000e+00
78	27	0.000000e+00
78	28	0.000000e+00
78	29	0.000000e+00
78	30	6.623734e-02
78	31	3.671098e-01
78	32	4.718635e-01
78	33	5.439022e-01
78	34	5.324224e-01
78	35	5.582616e-01
78	36	6.907583e-01
78	37	7.102315e-01
78	38	6.617709e-01
78	39	5.180128e-01
78	40	0.000000e+00
78	41	0.000000e+00
78	42	0.000000e+00
78	43	0.000000e+00
78	44	4.084050e-02
78	45	3.535511e-01
78	46	4.637619e-01
78	47	5.380437e-01
78	48	5.332507e-01
78	49	5.580488e-01
78	50	6.810429e-01
78	51	6.999350e-01
78	52	6.387483e-01
78	53	4.988735e-01
78	54	0.000000e+00
78	55	0.000000e+00
78	56	0.000000e+00
78	57	0.000000e+00
78	58	7.202150e-02
78	59	3.698822e-01
78	60	4.729536e-01
78	61	5.448616e-01
78	62	5.314969e-01
78	63	5.577023e-01
78	64	6.926685e-01
78	65	7.120168e-01
78	66	6.635658e-01
78	67	5.159848e-01
78	68	0.000000e+00
78	69	0.000000e+00
78	70	0.000000e+00
78	71	0.000000e+00
78	72	0.000000e+00
78	73	4.601849e-03
78	74	1.587268e-02
78	75	1.955115e-01
78	76	3.314610e-01
78	77	5.011488e-01
78	78	1.000000e+00
78	79	6.816055e-01
78	80	3.997716e-01
78	81	1.801287e-01
78	82	0.000000e+00
78	83	0.000000e+00
78	84	0.000000e+00
78	85	0.000000e+00
78	86	-1.174068e-02
78	87	1.374645e-01
78	88	2.308773e-01
78	89	2.331351e-01
78	90	3.555997e-01
78	91	4.315322e-01
78	92	5.081347e-01
78	93	4.646442e-01
78	94	1.695723e-01
78	95	1.553274e-01
78	96	0.000000e+00
78	97	0.000000e+00
78	98	0.000000e+00
78	99	0.000000e+00
78	100	1.104345e-01
78	101	3.760368e-01
78	102	4.143501e-01
78	103	5.189501e-01
78	104	5.306860e-01
78	105	6.239910e-01
78	106	6.127491e-01
78	107	6.116836e-01
78	108	4.134533e-01
78	109	2.595780e-01
78	110	0.000000e+00
78	111	0.000000e+00
78	112	0.000000e+00
78	113	0.000000e+00
78	114	-3.407478e-03
78	115	2.447913e-01
78	116	4.156158e-01
78	117	4.244997e-01
78	118	4.524760e-01
78	119	5.743280e-01
78	120	5.514353e-01
78	121	4.831894e-01
78	122	3.690612e-01
78	123	1.582657e-01
78	124	0.000000e+00
78	125	0.000000e+00
78	126	0.000000e+00
78	127	0.000000e+00
79	0	0.000000e+00
79	1	0.000000e+00
79	2	6.448604e-02
79	3	3.362440e-01
79	4	4.384062e-01
79	5	5.426695e-01
79	6	5.430434e-01
79	7	5.494450e-01
79	8	6.782154e-01
79	9	7.344360e-01
79	10	6.601332e-01
79	11	5.231204e-01
79	12	0.000000e+00
79	13	0.000000e+00
79	14	0.000000e+00
79	15	0.000000e+00
79	16	6.961638e-02
79	17	3.424890e-01
79	18	4.398762e-01
79	19	5.396805e-01
79	20	5.409745e-01
79	21	5.483160e-01
79	22	6.825912e-01
79	23	7.370373e-01
79	24	6.496713e-01
79	25	4.861119e-01
79	26	0.000000e+00
79	27	0.000000e+00
79	28	0.000000e+00
79	29	0.000000e+00
79	30	5.850746e-02
79	31	3.326874e-01
79	32	4.345477e-01
79	33	5.410543e-01
79	34	5.446286e-01
79	35	5.499726e-01
79	36	6.732778e-01
79	37	7.300756e-01
79	38	6.562274e-01
79	39	5.225686e-01
79	40	0.000000e+00
79	41	0.000000e+00
79	42	0.000000e+00
79	43	0.000000e+00
79	44	3.553864e-02
79	45	3.161667e-01
79	46	4.249369e-01
79	47	5.350623e-01
79	48	5.434995e-01
79	49	5.477166e-01
79	50	6.616668e-01
79	51	7.172471e-01
79	52	6.344259e-01
79	53	4.915559e-01
79	54	0.000000e+00
79	55	0.000000e+00
79	56	0.000000e+00
79	57	0.000000e+00
79	58	6.374397e-02
79	59	3.359481e-01
79	60	4.362528e-01
79	61	5.418349e-01
79	62	5.442618e-01
79	63	5.498218e-01
79	64	6.757126e-01
79	65	7.324792e-01
79	66	6.579655e-01
79	67	5.232243e-01
79	68	0.000000e+00
79	69	0.000000e+00
79	70	0.000000e+00
79	71	0.000000e+00
79	72	0.000000e+00
79	73	1.640917e-02
79	74	2.044196e-02
79	75	2.446915e-01
79	76	3.571011e-01
79	77	5.050319e-01
79	78	6.816055e-01
79	79	1.000000e+00
79	80	3.577388e-01
79	81	1.980819e-01
79	82	0.000000e+00
79	83	0.000000e+00
79	84	0.000000e+00
79	85	0.000000e+00
79	86	-9.245349e-03
79	87	1.045724e-01
79	88	2.097987e-01
79	89	1.983114e-01
79	90	3.779772e-01
79	91	3.827689e-01
79	92	4.879813e-01
79	93	4.659923e-01
79	94	1.682311e-01
79	95	1.440850e-01
79	96	0.000000e+00
79	97	0.000000e+00
79	98	0.000000e+00
79	99	0.000000e+00
79	100	9.868359e-02
79	101	3.749716e-01
79	102	4.489950e-01
79	103	5.256856e-01
79	104	5.302792e-01
79	105	6.155449e-01
79	106	6.226716e-01
79	107	6.309907e-01
79	108	3.917768e-01
79	109	2.453821e-01
79	110	0.000000e+00
79	111	0.000000e+00
79	112	0.000000e+00
79	113	0.000000e+00
79	114	2.236934e-02
79	115	2.652158e-01
79	116	4.179436e-01
79	117	4.260404e-01
79	118	4.648336e-01
79	119	5.011370e-01
79	120	5.763582e-01
79	121	4.873454e-01
79	122	3.696749e-01
79	123	1.252617e-01
79	124	0.000000e+00
79	125	0.000000e+00
79	126	0.000000e+00
79	127	0.000000e+00
80	0	0.000000e+00
80	1	0.000000e+00
80	2	3.078274e-02
80	3	1.717224e-01
80	4	2.279203e-01
80	5	2.595019e-01
80	6	2.505760e-01
80	7	2.830112e-01
80	8	4.023739e-01
80	9	4.223207e-01
80	10	4.259216e-01
80	11	2.706795e-01
80	12	0.000000e+00
80	13	0.000000e+00
80	14	0.000000e+00
80	15	0.000000e+00
80	16	2.747229e-02
80	17	1.804609e-01
80	18	2.296807e-01
80	19	2.619586e-01
80	20	2.478734e-01
80	21	2.806252e-01
80	22	4.105605e-01
80	23	4.272181e-01
80	24	4.290901e-01
80	25	2.365736e-01
80	26	0.000000e+00
80	27	0.000000e+00
80	28	0.000000e+00
80	29	0.000000e+00
80	30	2.920325e-02
80	31	1.696980e-01
80	32	2.278903e-01
80	33	2.564553e-01
80	34	2.520961e-01
80	35	2.830110e-01
80	36	3.966171e-01
80	37	4.171568e-01
80	38	4.214828e-01
80	39	2.769005e-01
80	40	0.000000e+00
80	41	0.000000e+00
80	42	0.000000e+00
80	43	0.000000e+00
80	44	2.106995e-02
80	45	1.562614e-01
80	46	2.222360e-01
80	47	2.495432e-01
80	48	2.533318e-01
80	49	2.835689e-01
80	50	3.838848e-01
80	51	4.052129e-01
80	52	3.980429e-01
80	53	2.769973e-01
80	54	0.000000e+00
80	55	0.000000e+00
80	56	0.000000e+00
80	57	0.000000e+00
80	58	3.059667e-02
80	59	1.722615e-01
80	60	2.285729e-01
80	61	2.581454e-01
80	62	2.513662e-01
80	63	2.825762e-01
80	64	3.995963e-01
80	65	4.197266e-01
80	66	4.247029e-01
80	67	2.733815e-01
80	68	0.000000e+00
80	69	0.000000e+00
80	70	0.000000e+00
80	71	0.000000e+00
80	72	0.000000e+00
80	73	3.432476e-02
80	74	1.105541e-02
80	75	6.244364e-02
80	76	9.537022e-02
80	77	2.625612e-01
80	78	3.997716e-01
80	79	3.577388e-01
80	80	1.000000e+00
80	81	1.407495e-01
80	82	0.000000e+00
80	83	0.000000e+00
80	84	0.000000e+00
80	85	0.000000e+00
80	86	-1.040055e-02
80	87	5.887987e-02
80	88	7.856462e-02
80	89	1.037310e-01
80	90	1.844355e-01
80	91	2.292966e-01
80	92	2.570048e-01
80	93	3.037299e-01
80	94	1.284004e-01
80	95	1.259293e-01
80	96	0.000000e+00
80	97	0.000000e+00
80	98	0.000000e+00
80	99	0.000000e+00
80	100	4.594041e-02
80	101	2.702370e-01
80	102	2.759419e-01
80	103	2.840914e-01
80	104	3.072222e-01
80	105	3.771668e-01
80	106	4.029155e-01
80	107	4.037230e-01
80	108	3.054610e-01
80	109	2.187843e-01
80	110	0.000000e+00
80	111	0.000000e+00
80	112	0.000000e+00
80	113	0.000000e+00
80	114	3.059678e-02
80	115	1.995799e-01
80	116	2.764320e-01
80	117	3.484189e-01
80	118	2.949656e-01
80	119	3.676738e-01
80	120	3.753367e-01
80	121	4.182078e-01
80	122	2.743106e-01
80	123	1.724271e-01
80	124	0.000000e+00
80	125	0.000000e+00
80	126	0.000000e+00
80	127	0.000000e+00
81	0	0.000000e+00
81	1	0.000000e+00
81	2	2.849923e-02
81	3	1.564687e-01
81	4	1.878680e-01
81	5	1.956128e-01
81	6	1.674790e-01
81	7	1.408662e-01
81	8	1.545948e-01
81	9	1.783683e-01
81	10	1.933156e-01
81	11	1.981552e-01
81	12	0.000000e+00
81	13	0.000000e+00
81	14	0.000000e+00
81	15	0.000000e+00
81	16	2.529270e-02
81	17	1.624259e-01
81	18	1.879421e-01
81	19	1.997114e-01
81	20	1.694460e-01
81	21	1.436259e-01
81	22	1.561379e-01
81	23	1.808636e-01
81	24	1.883216e-01
81	25	1.931345e-01
81	26	0.000000e+00
81	27	0.000000e+00
81	28	0.000000e+00
81	29	0.000000e+00
81	30	2.506369e-02
81	31	1.547892e-01
81	32	1.859580e-01
81	33	1.937515e-01
81	34	1.670851e-01
81	35	1.403626e-01
81	36	1.527328e-01
81	37	1.769676e-01
81	38	1.924171e-01
81	39	1.940678e-01
81	40	0.000000e+00
81	41	0.000000e+00
81	42	0.000000e+00
81	43	0.000000e+00
81	44	1.714549e-02
81	45	1.442485e-01
81	46	1.823479e-01
81	47	1.862774e-01
81	48	1.642477e-01
81	49	1.366000e-01
81	50	1.493066e-01
81	51	1.719235e-01
81	52	1.886020e-01
81	53	1.726049e-01
81	54	0.000000e+00
81	55	0.000000e+00
81	56	0.000000e+00
81	57	0.000000e+00
81	58	2.650127e-02
81	59	1.567216e-01
81	60	1.866170e-01
81	61	1.950505e-01
81	62	1.677232e-01
81	63	1.410420e-01
81	64	1.534456e-01
81	65	1.779627e-01
81	66	1.928501e-01
81	67	1.968140e-01
81	68	0.000000e+00
81	69	0.000000e+00
81	70	0.000000e+00
81	71	0.000000e+00
81	72	0.000000e+00
81	73	1.502945e-01
81	74	5.352908e-02
81	75	2.436370e-01
81	76	1.868178e-01
81	77	2.140966e-01
81	78	1.801287e-01
81	79	1.980819e-01
81	80	1.407495e-01
81	81	1.000000e+00
81	82	0.000000e+00
81	83	0.000000e+00
81	84	0.000000e+00
81	85	0.000000e+00
81	86	-1.991746e-02
81	87	3.094382e-02
81	88	4.475998e-02
81	89	4.603723e-02
81	90	1.432011e-01
81	91	1.143116e-01
81	92	1.303984e-01
81	93	2.145277e-01
81	94	1.353656e-01
81	95	7.461782e-02
81	96	0.000000e+00
81	97	0.000000e+00
81	98	0.000000e+00
81	99	0.000000e+00
81	100	2.668838e-02
81	101	1.957758e-01
81	102	1.989221e-01
81	103	1.892403e-01
81	104	2.142370e-01
81	105	2.150172e-01
81	106	1.933314e-01
81	107	1.806431e-01
81	108	1.095761e-01
81	109	9.480534e-02
81	110	0.000000e+00
81	111	0.000000e+00
81	112	0.000000e+00
81	113	0.000000e+00
81	114	3.258580e-02
81	115	1.742956e-01
81	116	1.765330e-01
81	117	1.949226e-01
81	118	1.840877e-01
81	119	1.174252e-01
81	120	2.172618e-01
81	121	1.994506e-01
81	122	1.307842e-01
81	123	4.899313e-02
81	124	0.000000e+00
81	125	0.000000e+00
81	126	0.000000e+00
81	127	0.000000e+00
82	0	0.000000e+00
82	1	0.000000e+00
82	2	0.000000e+00
82	3	0.000000e+00
82	4	0.000000e+00
82	5	0.000000e+00
82	6	0.000000e+00
82	7	0.000000e+00
82	8	0.000000e+00
82	9	0.000000e+00
82	10	0.000000e+00
82	11	0.000000e+00
82	12	0.000000e+00
82	13	0.000000e+00
82	14	0.000000e+00
82	15	0.000000e+00
82	16	0.000000e+00
82	17	0.000000e+00
82	18	0.000000e+00
82	19	0.000000e+00
82	20	0.000000e+00
82	21	0.000000e+00
82	22	0.000000e+00
82	23	0.000000e+00
82	24	0.000000e+00
82	25	0.000000e+00
82	26	0.000000e+00
82	27	0.000000e+00
82	28	0.000000e+00
82	29	0.000000e+00
82	30	0.000000e+00
82	31	0.000000e+00
82	32	0.000000e+00
82	33	0.000000e+00
82	34	0.000000e+00
82	35	0.000000e+00
82	36	0.000000e+00
82	37	0.000000e+00
82	38	0.000000e+00
82	39	0.000000e+00
82	40	0.000000e+00
82	41	0.000000e+00
82	42	0.000000e+00
82	43	0.000000e+00
82	44	0.000000e+00
82	45	0.000000e+00
82	46	0.000000e+00
82	47	0.000000e+00
82	48	0.000000e+00
82	49	0.000000e+00
82	50	0.000000e+00
82	51	0.000000e+00
82	52	0.000000e+00
82	53	0.000000e+00
82	54	0.000000e+00
82	55	0.000000e+00
82	56	0.000000e+00
82	57	0.000000e+00
82	58	0.000000e+00
82	59	0.000000e+00
82	60	0.000000e+00
82	61	0.000000e+00
82	62	0.000000e+00
82	63	0.000000e+00
82	64	0.000000e+00
82	65	0.000000e+00
82	66	0.000000e+00
82	67	0.000000e+00
82	68	0.000000e+00
82	69	0.000000e+00
82	70	0.000000e+00
82	71	0.000000e+00
82	72	0.000000e+00
82	73	0.000000e+00
82	74	0.000000e+00
82	75	0.000000e+00
82	76	0.000000e+00
82	77	0.000000e+00
82	78	0.000000e+00
82	79	0.000000e+00
82	80	0.000000e+00
82	81	0.000000e+00
82	82	0.000000e+00
82	83	0.000000e+00
82	84	0.000000e+00
82	85	0.000000e+00
82	86	0.000000e+00
82	87	0.000000e+00
82	88	0.000000e+00
82	89	0.000000e+00
82	90	0.000000e+00
82	91	0.000000e+00
82	92	0.000000e+00
82	93	0.000000e+00
82	94	0.000000e+00
82	95	0.000000e+00
82	96	0.000000e+00
82	97	0.000000e+00
82	98	0.000000e+00
82	99	0.000000e+00
82	100	0.000000e+00
82	101	0.000000e+00
82	102	0.000000e+00
82	103	0.000000e+00
82	104	0.000000e+00
82	105	0.000000e+00
82	106	0.000000e+00
82	107	0.000000e+00
82	108	0.000000e+00
82	109	0.000000e+00
82	110	0.000000e+00
82	111	0.000000e+00
82	112	0.000000e+00
82	113	0.000000e+00
82	114	0.000000e+00
82	115	0.000000e+00
82	116	0.000000e+00
82	117	0.000000e+00
82	118	0.000000e+00
82	119	0.000000e+00
82	120	0.000000e+00
82	121	0.000000e+00
82	122	0.000000e+00
82	123	0.000000e+00
82	124	0.000000e+00
82	125	0.000000e+00
82	126	0.000000e+00
82	127	0.000000e+00
83	0	0.000000e+00
83	1	0.000000e+00
83	2	0.000000e+00
83	3	0.000000e+00
83	4	0.000000e+00
83	5	0.000000e+00
83	6	0.000000e+00
83	7	0.000000e+00
83	8	0.000000e+00
83	9	0.000000e+00
83	10	0.000000e+00
83	11	0.000000e+00
83	12	0.000000e+00
83	13	0.000000e+00
83	14	0.000000e+00
83	15	0.000000e+00
83	16	0.000000e+00
83	17	0.000000e+00
83	18	0.000000e+00
83	19	0.000000e+00
83	20	0.000000e+00
83	21	0.000000e+00
83	22	0.000000e+00
83	23	0.000000e+00
83	24	0.000000e+00
83	25	0.000000e+00
83	26	0.000000e+00
83	27	0.000000e+00
83	28	0.000000e+00
83	29	0.000000e+00
83	30	0.000000e+00
83	31	0.000000e+00
83	32	0.000000e+00
83	33	0.000000e+00
83	34	0.000000e+00
83	35	0.000000e+00
83	36	0.000000e+00
83	37	0.000000e+00
83	38	0.000000e+00
83	39	0.000000e+00
83	40	0.000000e+00
83	41	0.000000e+00
83	42	0.000000e+00
83	43	0.000000e+00
83	44	0.000000e+00
83	45	0.000000e+00
83	46	0.000000e+00
83	47	0.000000e+00
83	48	0.000000e+00
83	49	0.000000e+00
83	50	0.000000e+00
83	51	0.000000e+00
83	52	0.000000e+00
83	53	0.000000e+00
83	54	0.000000e+00
83	55	0.000000e+00
83	56	0.000000e+00
83	57	0.000000e+00
83	58	0.000000e+00
83	59	0.000000e+00
83	60	0.000000e+00
83	61	0.000000e+00
83	62	0.000000e+00
83	63	0.000000e+00
83	64	0.000000e+00
83	65	0.000000e+00
83	66	0.000000e+00
83	67	0.000000e+00
83	68	0.000000e+00
83	69	0.000000e+00
83	70	0.000000e+00
83	71	0.000000e+00
83	72	0.000000e+00
83	73	0.000000e+00
83	74	0.000000e+00
83	75	0.000000e+00
83	76	0.000000e+00
83	77	0.000000e+00
83	78	0.000000e+00
83	79	0.000000e+00
83	80	0.000000e+00
83	81	0.000000e+00
83	82	0.000000e+00
83	83	0.000000e+00
83	84	0.000000e+00
83	85	0.000000e+00
83	86	0.000000e+00
83	87	0.000000e+00
83	88	0.000000e+00
83	89	0.000000e+00
83	90	0.000000e+00
83	91	0.000000e+00
83	92	0.000000e+00
83	93	0.000000e+00
83	94	0.000000e+00
83	95	0.000000e+00
83	96	0.000000e+00
83	97	0.000000e+00
83	98	0.000000e+00
83	99	0.000000e+00
83	100	0.000000e+00
83	101	0.000000e+00
83	102	0.000000e+00
83	103	0.000000e+00
83	104	0.000000e+00
83	105	0.000000e+00
83	106	0.000000e+00
83	107	0.000000e+00
83	108	0.000000e+00
83	109	0.000000e+00
83	110	0.000000e+00
83	111	0.000000e+00
83	112	0.000000e+00
83	113	0.000000e+00
83	114	0.000000e+00
83	115	0.000000e+00
83	116	0.000000e+00
83	117	0.000000e+00
83	118	0.000000e+00
83	119	0.000000e+00
83	120	0.000000e+00
83	121	0.000000e+00
83	122	0.000000e+00
83	123	0.000000e+00
83	124	0.000000e+00
83	125	0.000000e+00
83	126	0.000000e+00
83	127	0.000000e+00
84	0	0.000000e+00
84	1	0.000000e+00
84	2	0.000000e+00
84	3	0.000000e+00
84	4	0.000000e+00
84	5	0.000000e+00
84	6	0.000000e+00
84	7	0.000000e+00
84	8	0.000000e+00
84	9	0.000000e+00
84	10	0.000000e+00
84	11	0.000000e+00
84	12	0.000000e+00
84	13	0.000000e+00
84	14	0.000000e+00
84	15	0.000000e+00
84	16	0.000000e+00
84	17	0.000000e+00
84	18	0.000000e+00
84	19	0.000000e+00
84	20	0.000000e+00
84	21	0.000000e+00
84	22	0.000000e+00
84	23	0.000000e+00
84	24	0.000000e+00
84	25	0.000000e+00
84	26	0.000000e+00
84	27	0.000000e+00
84	28	0.000000e+00
84	29	0.000000e+00
84	30	0.000000e+00
84	31	0.000000e+00
84	32	0.000000e+00
84	33	0.000000e+00
84	34	0.000000e+00
84	35	0.000000e+00
84	36	0.000000e+00
84	37	0.000000e+00
84	38	0.000000e+00
84	39	0.000000e+00
84	40	0.000000e+00
84	41	0.000000e+00
84	42	0.000000e+00
84	43	0.000000e+00
84	44	0.000000e+00
84	45	0.000000e+00
84	46	0.000000e+00
84	47	0.000000e+00
84	48	0.000000e+00
84	49	0.000000e+00
84	50	0.000000e+00
84	51	0.000000e+00
84	52	0.000000e+00
84	53	0.000000e+00
84	54	0.000000e+00
84	55	0.000000e+00
84	56	0.000000e+00
84	57	0.000000e+00
84	58	0.000000e+00
84	59	0.000000e+00
84	60	0.000000e+00
84	61	0.000000e+00
84	62	0.000000e+00
84	63	0.000000e+00
84	64	0.000000e+00
84	65	0.000000e+00
84	66	0.000000e+00
84	67	0.000000e+00
84	68	0.000000e+00
84	69	0.000000e+00
84	70	0.000000e+00
84	71	0.000000e+00
84	72	0.000000e+00
84	73	0.000000e+00
84	74	0.000000e+00
84	75	0.000000e+00
84	76	0.000000e+00
84	77	0.000000e+00
84	78	0.000000e+00
84	79	0.000000e+00
84	80	0.000000e+00
84	81	0.000000e+00
84	82	0.000000e+00
84	83	0.000000e+00
84	84	0.000000e+00
84	85	0.000000e+00
84	86	0.000000e+00
84	87	0.000000e+00
84	88	0.000000e+00
84	89	0.000000e+00
84	90	0.000000e+00
84	91	0.000000e+00
84	92	0.000000e+00
84	93	0.000000e+00
84	94	0.000000e+00
84	95	0.000000e+00
84	96	0.000000e+00
84	97	0.000000e+00
84	98	0.000000e+00
84	99	0.000000e+00
84	100	0.000000e+00
84	101	0.000000e+00
84	102	0.000000e+00
84	103	0.000000e+00
84	104	0.000000e+00
84	105	0.000000e+00
84	106	0.000000e+00
84	107	0.000000e+00
84	108	0.000000e+00
84	109	0.000000e+00
84	110	0.000000e+00
84	111	0.000000e+00
84	112	0.000000e+00
84	113	0.000000e+00
84	114	0.000000e+00
84	115	0.000000e+00
84	116	0.000000e+00
84	117	0.000000e+00
84	118	0.000000e+00
84	119	0.000000e+00
84	120	0.000000e+00
84	121	0.000000e+00
84	122	0.000000e+00
84	123	0.000000e+00
84	124	0.000000e+00
84	125	0.000000e+00
84	126	0.000000e+00
84	127	0.000000e+00
85	0	0.000000e+00
85	1	0.000000e+00
85	2	0.000000e+00
85	3	0.000000e+00
85	4	0.000000e+00
85	5	0.000000e+00
85	6	0.000000e+00
85	7	0.000000e+00
85	8	0.000000e+00
85	9	0.000000e+00
85	10	0.000000e+00
85	11	0.000000e+00
85	12	0.000000e+00
85	13	0.000000e+00
85	14	0.000000e+00
85	15	0.000000e+00
85	16	0.000000e+00
85	17	0.000000e+00
85	18	0.000000e+00
85	19	0.000000e+00
85	20	0.000000e+00
85	21	0.000000e+00
85	22	0.000000e+00
85	23	0.000000e+00
85	24	0.000000e+00
85	25	0.000000e+00
85	26	0.000000e+00
85	27	0.000000e+00
85	28	0.000000e+00
85	29	0.000000e+00
85	30	0.000000e+00
85	31	0.000000e+00
85	32	0.000000e+00
85	33	0.000000e+00
85	34	0.000000e+00
85	35	0.000000e+00
85	36	0.000000e+00
85	37	0.000000e+00
85	38	0.000000e+00
85	39	0.000000e+00
85	40	0.000000e+00
85	41	0.000000e+00
85	42	0.000000e+00
85	43	0.000000e+00
85	44	0.000000e+00
85	45	0.000000e+00
85	46	0.000000e+00
85	47	0.000000e+00
85	48	0.000000e+00
85	49	0.000000e+00
85	50	0.000000e+00
85	51	0.000000e+00
85	52	0.000000e+00
85	53	0.000000e+00
85	54	0.000000e+00
85	55	0.000000e+00
85	56	0.000000e+00
85	57	0.000000e+00
85	58	0.000000e+00
85	59	0.000000e+00
85	60	0.000000e+00
85	61	0.000000e+00
85	62	0.000000e+00
85	63	0.000000e+00
85	64	0.000000e+00
85	65	0.000000e+00
85	66	0.000000e+00
85	67	0.000000e+00
85	68	0.000000e+00
85	69	0.000000e+00
85	70	0.000000e+00
85	71	0.000000e+00
85	72	0.000000e+00
85	73	0.000000e+00
85	74	0.000000e+00
85	75	0.000000e+00
85	76	0.000000e+00
85	77	0.000000e+00
85	78	0.000000e+00
85	79	0.000000e+00
85	80	0.000000e+00
85	81	0.000000e+00
85	82	0.000000e+00
85	83	0.000000e+00
85	84	0.000000e+00
85	85	0.000000e+00
85	86	0.000000e+00
85	87	0.000000e+00
85	88	0.000000e+00
85	89	0.000000e+00
85	90	0.000000e+00
85	91	0.000000e+00
85	92	0.000000e+00
85	93	0.000000e+00
85	94	0.000000e+00
85	95	0.000000e+00
85	96	0.000000e+00
85	97	0.000000e+00
85	98	0.000000e+00
85	99	0.000000e+00
85	100	0.000000e+00
85	101	0.000000e+00
85	102	0.000000e+00
85	103	0.000000e+00
85	104	0.000000e+00
85	105	0.000000e+00
85	106	0.000000e+00
85	107	0.000000e+00
85	108	0.000000e+00
85	109	0.000000e+00
85	110	0.000000e+00
85	111	0.000000e+00
85	112	0.000000e+00
85	113	0.000000e+00
85	114	0.000000e+00
85	115	0.000000e+00
85	116	0.000000e+00
85	117	0.000000e+00
85	118	0.000000e+00
85	119	0.000000e+00
85	120	0.000000e+00
85	121	0.000000e+00
85	122	0.000000e+00
85	123	0.000000e+00
85	124	0.000000e+00
85	125	0.000000e+00
85	126	0.000000e+00
85	127	0.000000e+00
86	0	0.000000e+00
86	1	0.000000e+00
86	2	3.562898e-03
86	3	7.454001e-03
86	4	-2.208465e-02
86	5	-3.436363e-02
86	6	-4.930527e-02
86	7	-6.119124e-02
86	8	-3.538258e-02
86	9	-1.276730e-02
86	10	-3.359571e-02
86	11	-2.749540e-02
86	12	0.000000e+00
86	13	0.000000e+00
86	14	0.000000e+00
86	15	0.000000e+00
86	16	1.183975e-03
86	17	3.687296e-03
86	18	-2.224743e-02
86	19	-4.039692e-02
86	20	-5.087384e-02
86	21	-6.234968e-02
86	22	-3.465514e-02
86	23	-1.419625e-02
86	24	-3.393941e-02
86	25	-2.815690e-02
86	26	0.000000e+00
86	27	0.000000e+00
86	28	0.000000e+00
86	29	0.000000e+00
86	30	4.243400e-03
86	31	9.625477e-03
86	32	-2.265572e-02
86	33	-3.302906e-02
86	34	-4.840902e-02
86	35	-6.042080e-02
86	36	-3.575766e-02
86	37	-1.224666e-02
86	38	-3.264115e-02
86	39	-2.553219e-02
86	40	0.000000e+00
86	41	0.000000e+00
86	42	0.000000e+00
86	43	0.000000e+00
86	44	4.173811e-03
86	45	1.242621e-02
86	46	-2.253131e-02
86	47	-2.596883e-02
86	48	-4.650803e-02
86	49	-5.878683e-02
86	50	-3.639932e-02
86	51	-1.058815e-02
86	52	-3.092277e-02
86	53	-2.087837e-02
86	54	0.000000e+00
86	55	0.000000e+00
86	56	0.000000e+00
86	57	0.000000e+00
86	58	3.722827e-03
86	59	8.368160e-03
86	60	-2.269277e-02
86	61	-3.434728e-02
86	62	-4.890696e-02
86	63	-6.083158e-02
86	64	-3.554530e-02
86	65	-1.265142e-02
86	66	-3.312839e-02
86	67	-2.651348e-02
86	68	0.000000e+00
86	69	0.000000e+00
86	70	0.000000e+00
86	71	0.000000e+00
86	72	0.000000e+00
86	73	6.180367e-03
86	74	-6.530192e-03
86	75	-2.925641e-02
86	76	-4.484136e-03
86	77	-2.071020e-02
86	78	-1.174068e-02
86	79	-9.245349e-03
86	80	-1.040055e-02
86	81	-1.991746e-02
86	82	0.000000e+00
86	83	0.000000e+00
86	84	0.000000e+00
86	85	0.000000e+00
86	86	1.000000e+00
86	87	6.702381e-03
86	88	1.910216e-03
86	89	2.861833e-02
86	90	-5.095592e-03
86	91	-1.575807e-02
86	92	1.516738e-02
86	93	-9.920223e-03
86	94	-8.911257e-03
86	95	-4.315590e-03
86	96	0.000000e+00
86	97	0.000000e+00
86	98	0.000000e+00
86	99	0.000000e+00
86	100	-1.535136e-02
86	101	-3.545843e-02
86	102	-3.412735e-02
86	103	-3.804631e-02
86	104	-4.456357e-02
86	105	-2.315076e-02
86	106	9.489867e-03
86	107	7.665979e-03
86	108	7.504273e-03
86	109	-4.670913e-03
86	110	0.000000e+00
86	111	0.000000e+00
86	112	0.000000e+00
86	113	0.000000e+00
86	114	1.851462e-03
86	115	-3.332325e-02
86	116	-3.574330e-02
86	117	-3.118814e-02
86	118	-2.548457e-02
86	119	3.550778e-03
86	120	6.906163e-03
86	121	-1.881753e-02
86	122	-1.399362e-03
86	123	9.722667e-03
86	124	0.000000e+00
86	125	0.000000e+00
86	126	0.000000e+00
86	127	0.000000e+00
87	0	0.000000e+00
87	1	0.000000e+00
87	2	3.663750e-02
87	3	1.259030e-01
87	4	1.735162e-01
87	5	1.310972e-01
87	6	1.032965e-01
87	7	1.346201e-01
87	8	1.273239e-01
87	9	8.460418e-02
87	10	1.106242e-01
87	11	1.253629e-01
87	12	0.000000e+00
87	13	0.000000e+00
87	14	0.000000e+00
87	15	0.000000e+00
87	16	2.935046e-02
87	17	1.206737e-01
87	18	1.690386e-01
87	19	1.286025e-01
87	20	1.036529e-01
87	21	1.348054e-01
87	22	1.275829e-01
87	23	8.695838e-02
87	24	1.111465e-01
87	25	1.107006e-01
87	26	0.000000e+00
87	27	0.000000e+00
87	28	0.000000e+00
87	29	0.000000e+00
87	30	3.276816e-02
87	31	1.250401e-01
87	32	1.752348e-01
87	33	1.326976e-01
87	34	1.033231e-01
87	35	1.340172e-01
87	36	1.270532e-01
87	37	8.353558e-02
87	38	1.090554e-01
87	39	1.195248e-01
87	40	0.000000e+00
87	41	0.000000e+00
87	42	0.000000e+00
87	43	0.000000e+00
87	44	2.422732e-02
87	45	1.250567e-01
87	46	1.766839e-01
87	47	1.333566e-01
87	48	1.023060e-01
87	49	1.328182e-01
87	50	1.255629e-01
87	51	7.950606e-02
87	52	1.034842e-01
87	53	1.123900e-01
87	54	0.000000e+00
87	55	0.000000e+00
87	56	0.000000e+00
87	57	0.000000e+00
87	58	3.382270e-02
87	59	1.251694e-01
87	60	1.742801e-01
87	61	1.321097e-01
87	62	1.033333e-01
87	63	1.342445e-01
87	64	1.272233e-01
87	65	8.412150e-02
87	66	1.105098e-01
87	67	1.199259e-01
87	68	0.000000e+00
87	69	0.000000e+00
87	70	0.000000e+00
87	71	0.000000e+00
87	72	0.000000e+00
87	73	2.953995e-02
87	74	1.484169e-02
87	75	7.422886e-02
87	76	9.261256e-02
87	77	1.155013e-01
87	78	1.374645e-01
87	79	1.045724e-01
87	80	5.887987e-02
87	81	3.094382e-02
87	82	0.000000e+00
87	83	0.000000e+00
87	84	0.000000e+00
87	85	0.000000e+00
87	86	6.702381e-03
87	87	1.000000e+00
87	88	2.337143e-01
87	89	9.645665e-02
87	90	1.122526e-01
87	91	1.488790e-01
87	92	1.020497e-01
87	93	1.121424e-01
87	94	7.975277e-02
87	95	3.805976e-02
87	96	0.000000e+00
87	97	0.000000e+00
87	98	0.000000e+00
87	99	0.000000e+00
87	100	3.865729e-02
87	101	3.349445e-02
87	102	-1.610541e-03
87	103	5.662535e-02
87	104	9.041683e-02
87	105	1.102399e-01
87	106	9.689050e-02
87	107	5.920796e-02
87	108	3.709720e-02
87	109	1.591344e-02
87	110	0.000000e+00
87	111	0.000000e+00
87	112	0.000000e+00
87	113	0.000000e+00
87	114	6.090450e-03
87	115	-3.169151e-02
87	116	5.903466e-02
87	117	2.964570e-02
87	118	5.725326e-02
87	119	1.504684e-01
87	120	7.465539e-02
87	121	3.226218e-02
87	122	3.390140e-02
87	123	-2.825126e-03
87	124	0.000000e+00
87	125	0.000000e+00
87	126	0.000000e+00
87	127	0.000000e+00
88	0	0.000000e+00
88	1	0.000000e+00
88	2	6.221934e-02
88	3	2.248758e-01
88	4	2.945915e-01
88	5	2.563955e-01
88	6	2.232927e-01
88	7	2.330785e-01
88	8	2.106274e-01
88	9	1.837342e-01
88	10	2.014138e-01
88	11	2.776773e-01
88	12	0.000000e+00
88	13	0.000000e+00
88	14	0.000000e+00
88	15	0.000000e+00
88	16	5.458495e-02
88	17	2.199176e-01
88	18	2.946416e-01
88	19	2.521189e-01
88	20	2.241904e-01
88	21	2.326534e-01
88	22	2.089683e-01
88	23	1.834697e-01
88	24	2.039298e-01
88	25	2.645643e-01
88	26	0.000000e+00
88	27	0.000000e+00
88	28	0.000000e+00
88	29	0.000000e+00
88	30	5.454733e-02
88	31	2.220181e-01
88	32	2.940638e-01
88	33	2.589283e-01
88	34	2.224460e-01
88	35	2.327509e-01
88	36	2.101846e-01
88	37	1.819548e-01
88	38	1.964235e-01
88	39	2.615463e-01
88	40	0.000000e+00
88	41	0.000000e+00
88	42	0.000000e+00
88	43	0.000000e+00
88	44	3.746784e-02
88	45	2.170625e-01
88	46	2.890562e-01
88	47	2.594085e-01
88	48	2.196676e-01
88	49	2.315740e-01
88	50	2.094107e-01
88	51	1.787231e-01
88	52	1.837731e-01
88	53	2.289700e-01
88	54	0.000000e+00
88	55	0.000000e+00
88	56	0.000000e+00
88	57	0.000000e+00
88	58	5.732780e-02
88	59	2.229088e-01
88	60	2.945178e-01
88	61	2.580700e-01
88	62	2.227663e-01
88	63	2.329039e-01
88	64	2.101216e-01
88	65	1.822549e-01
88	66	1.993659e-01
88	67	2.665673e-01
88	68	0.000000e+00
88	69	0.000000e+00
88	70	0.000000e+00
88	71	0.000000e+00
88	72	0.000000e+00
88	73	2.905479e-02
88	74	1.353762e-02
88	75	1.121761e-01
88	76	1.867518e-01
88	77	2.404234e-01
88	78	2.308773e-01
88	79	2.097987e-01
88	80	7.856462e-02
88	81	4.475998e-02
88	82	0.000000e+00
88	83	0.000000e+00
88	84	0.000000e+00
88	85	0.000000e+00
88	86	1.910216e-03
88	87	2.337143e-01
88	88	1.000000e+00
88	89	1.616974e-01
88	90	2.755893e-01
88	91	2.962361e-01
88	92	1.736609e-01
88	93	1.564811e-01
88	94	9.298282e-02
88	95	4.950736e-02
88	96	0.000000e+00
88	97	0.000000e+00
88	98	0.000000e+00
88	99	0.000000e+00
88	100	6.243746e-02
88	101	2.492914e-02
88	102	7.424657e-02
88	103	1.343599e-01
88	104	1.838714e-01
88	105	2.159875e-01
88	106	2.005039e-01
88	107	1.470391e-01
88	108	7.947181e-02
88	109	1.105500e-02
88	110	0.000000e+00
88	111	0.000000e+00
88	112	0.000000e+00
88	113	0.000000e+00
88	114	1.919424e-02
88	115	-6.943118e-02
88	116	1.170296e-01
88	117	5.633329e-02
88	118	1.272252e-01
88	119	1.965269e-01
88	120	1.762515e-01
88	121	1.046831e-01
88	122	8.221540e-02
88	123	-5.476015e-03
88	124	0.000000e+00
88	125	0.000000e+00
88	126	0.000000e+00
88	127	0.000000e+00
89	0	0.000000e+00
89	1	0.000000e+00
89	2	1.803345e-02
89	3	1.515646e-02
89	4	5.915009e-03
89	5	-3.986694e-02
89	6	-1.089822e-01
89	7	-1.020544e-01
89	8	6.306913e-02
89	9	1.539626e-01
89	10	8.297637e-02
89	11	3.859642e-02
89	12	0.000000e+00
89	13	0.000000e+00
89	14	0.000000e+00
89	15	0.000000e+00
89	16	2.500912e-02
89	17	9.170703e-03
89	18	4.075312e-03
89	19	-4.533500e-02
89	20	-1.100563e-01
89	21	-1.035529e-01
89	22	6.793357e-02
89	23	1.512780e-01
89	24	8.046645e-02
89	25	1.065824e-02
89	26	0.000000e+00
89	27	0.000000e+00
89	28	0.000000e+00
89	29	0.000000e+00
89	30	2.027899e-02
89	31	1.831699e-02
89	32	8.478482e-04
89	33	-3.985812e-02
89	34	-1.074041e-01
89	35	-1.023797e-01
89	36	5.835784e-02
89	37	1.529059e-01
89	38	8.116464e-02
89	39	4.638265e-02
89	40	0.000000e+00
89	41	0.000000e+00
89	42	0.000000e+00
89	43	0.000000e+00
89	44	1.225743e-02
89	45	2.636222e-02
89	46	-3.985949e-05
89	47	-3.385538e-02
89	48	-1.060466e-01
89	49	-1.013806e-01
89	50	5.074059e-02
89	51	1.524837e-01
89	52	7.668956e-02
89	53	6.520299e-02
89	54	0.000000e+00
89	55	0.000000e+00
89	56	0.000000e+00
89	57	0.000000e+00
89	58	2.219290e-02
89	59	1.564654e-02
89	60	7.876867e-04
89	61	-4.044674e-02
89	62	-1.080453e-01
89	63	-1.027545e-01
89	64	6.034392e-02
89	65	1.526776e-01
89	66	8.120453e-02
89	67	3.939959e-02
89	68	0.000000e+00
89	69	0.000000e+00
89	70	0.000000e+00
89	71	0.000000e+00
89	72	0.000000e+00
89	73	4.379771e-02
89	74	2.847388e-03
89	75	2.374375e-02
89	76	7.436918e-02
89	77	1.135014e-01
89	78	2.331351e-01
89	79	1.983114e-01
89	80	1.037310e-01
89	81	4.603723e-02
89	82	0.000000e+00
89	83	0.000000e+00
89	84	0.000000e+00
89	85	0.000000e+00
89	86	2.861833e-02
89	87	9.645665e-02
89	88	1.616974e-01
89	89	1.000000e+00
89	90	8.823297e-02
89	91	1.671470e-01
89	92	2.293080e-01
89	93	1.273912e-01
89	94	4.400288e-02
89	95	5.316246e-02
89	96	0.000000e+00
89	97	0.000000e+00
89	98	0.000000e+00
89	99	0.000000e+00
89	100	7.596217e-02
89	101	1.230511e-01
89	102	1.449621e-01
89	103	9.539242e-02
89	104	-3.321506e-02
89	105	8.520978e-02
89	106	1.646191e-01
89	107	1.641173e-01
89	108	1.331816e-01
89	109	3.600363e-02
89	110	0.000000e+00
89	111	0.000000e+00
89	112	0.000000e+00
89	113	0.000000e+00
89	114	6.765771e-03
89	115	1.234724e-01
89	116	8.503841e-02
89	117	4.170239e-02
89	118	-8.765161e-02
89	119	5.601080e-02
89	120	1.492262e-01
89	121	8.749264e-02
89	122	7.570608e-02
89	123	8.355140e-02
89	124	0.000000e+00
89	125	0.000000e+00
89	126	0.000000e+00
89	127	0.000000e+00
90	0	0.000000e+00
90	1	0.000000e+00
90	2	8.025750e-02
90	3	3.976904e-01
90	4	4.100831e-01
90	5	4.517049e-01
90	6	4.329197e-01
90	7	3.833090e-01
90	8	3.718515e-01
90	9	3.879007e-01
90	10	4.039008e-01
90	11	4.165526e-01
90	12	0.000000e+00
90	13	0.000000e+00
90	14	0.000000e+00
90	15	0.000000e+00
90	16	7.377864e-02
90	17	3.965411e-01
90	18	4.142529e-01
90	19	4.489846e-01
90	20	4.311529e-01
90	21	3.822554e-01
90	22	3.699008e-01
90	23	3.865198e-01
90	24	3.998632e-01
90	25	4.004109e-01
90	26	0.000000e+00
90	27	0.000000e+00
90	28	0.000000e+00
90	29	0.000000e+00
90	30	7.008368e-02
90	31	3.941650e-01
90	32	4.058639e-01
90	33	4.503065e-01
90	34	4.327315e-01
90	35	3.837655e-01
90	36	3.697896e-01
90	37	3.847598e-01
90	38	3.997564e-01
90	39	4.007502e-01
90	40	0.000000e+00
90	41	0.000000e+00
90	42	0.000000e+00
90	43	0.000000e+00
90	44	4.639291e-02
90	45	3.794521e-01
90	46	3.944635e-01
90	47	4.453126e-01
90	48	4.313774e-01
90	49	3.824498e-01
90	50	3.669218e-01
90	51	3.793206e-01
90	52	3.843685e-01
90	53	3.575470e-01
90	54	0.000000e+00
90	55	0.000000e+00
90	56	0.000000e+00
90	57	0.000000e+00
90	58	7.444810e-02
90	59	3.963812e-01
90	60	4.081984e-01
90	61	4.507607e-01
90	62	4.327125e-01
90	63	3.836872e-01
90	64	3.701032e-01
90	65	3.856017e-01
90	66	4.018431e-01
90	67	4.072558e-01
90	68	0.000000e+00
90	69	0.000000e+00
90	70	0.000000e+00
90	71	0.000000e+00
90	72	0.000000e+00
90	73	8.733992e-02
90	74	2.722148e-02
90	75	2.241527e-01
90	76	3.159275e-01
90	77	3.966511e-01
90	78	3.555997e-01
90	79	3.779772e-01
90	80	1.844355e-01
90	81	1.432011e-01
90	82	0.000000e+00
90	83	0.000000e+00
90	84	0.000000e+00
90	85	0.000000e+00
90	86	-5.095592e-03
90	87	1.122526e-01
90	88	2.755893e-01
90	89	8.823297e-02
90	90	1.000000e+00
90	91	3.561594e-01
90	92	2.864033e-01
90	93	3.178441e-01
90	94	1.548721e-01
90	95	1.094802e-01
90	96	0.000000e+00
90	97	0.000000e+00
90	98	0.000000e+00
90	99	0.000000e+00
90	100	6.183252e-02
90	101	2.311612e-01
90	102	2.573603e-01
90	103	3.458220e-01
90	104	4.137894e-01
90	105	4.048821e-01
90	106	3.619393e-01
90	107	3.603434e-01
90	108	1.925938e-01
90	109	1.155867e-01
90	110	0.000000e+00
90	111	0.000000e+00
90	112	0.000000e+00
90	113	0.000000e+00
90	114	3.168393e-02
90	115	8.125895e-02
90	116	2.684840e-01
90	117	2.517512e-01
90	118	3.623064e-01
90	119	3.119460e-01
90	120	3.710459e-01
90	121	2.983771e-01
90	122	2.456254e-01
90	123	7.455616e-02
90	124	0.000000e+00
90	125	0.000000e+00
90	126	0.000000e+00
90	127	0.000000e+00
91	0	0.000000e+00
91	1	0.000000e+00
91	2	8.465923e-02
91	3	4.356256e-01
91	4	4.836871e-01
91	5	4.708240e-01
91	6	4.347498e-01
91	7	4.462472e-01
91	8	4.962560e-01
91	9	4.489685e-01
91	10	4.591878e-01
91	11	4.244870e-01
91	12	0.000000e+00
91	13	0.000000e+00
91	14	0.000000e+00
91	15	0.000000e+00
91	16	8.193172e-02
91	17	4.277534e-01
91	18	4.815051e-01
91	19	4.702393e-01
91	20	4.313413e-01
91	21	4.444628e-01
91	22	4.910488e-01
91	23	4.447072e-01
91	24	4.541333e-01
91	25	3.874606e-01
91	26	0.000000e+00
91	27	0.000000e+00
91	28	0.000000e+00
91	29	0.000000e+00
91	30	7.749174e-02
91	31	4.321689e-01
91	32	4.834058e-01
91	33	4.694628e-01
91	34	4.358872e-01
91	35	4.461785e-01
91	36	4.965913e-01
91	37	4.481441e-01
91	38	4.550859e-01
91	39	4.132026e-01
91	40	0.000000e+00
91	41	0.000000e+00
91	42	0.000000e+00
91	43	0.000000e+00
91	44	5.155902e-02
91	45	4.237211e-01
91	46	4.767653e-01
91	47	4.620514e-01
91	48	4.364418e-01
91	49	4.449433e-01
91	50	4.967711e-01
91	51	4.452339e-01
91	52	4.380716e-01
91	53	3.878491e-01
91	54	0.000000e+00
91	55	0.000000e+00
91	56	0.000000e+00
91	57	0.000000e+00
91	58	8.277011e-02
91	59	4.334218e-01
91	60	4.839913e-01
91	61	4.705126e-01
91	62	4.352018e-01
91	63	4.461154e-01
91	64	4.958845e-01
91	65	4.479630e-01
91	66	4.576455e-01
91	67	4.154492e-01
91	68	0.000000e+00
91	69	0.000000e+00
91	70	0.000000e+00
91	71	0.000000e+00
91	72	0.000000e+00
91	73	2.712460e-02
91	74	2.141568e-02
91	75	1.627008e-01
91	76	2.733788e-01
91	77	3.911726e-01
91	78	4.315322e-01
91	79	3.827689e-01
91	80	2.292966e-01
91	81	1.143116e-01
91	82	0.000000e+00
91	83	0.000000e+00
91	84	0.000000e+00
91	85	0.000000e+00
91	86	-1.575807e-02
91	87	1.488790e-01
91	88	2.962361e-01
91	89	1.671470e-01
91	90	3.561594e-01
91	91	1.000000e+00
91	92	3.865767e-01
91	93	3.398759e-01
91	94	1.473154e-01
91	95	1.176641e-01
91	96	0.000000e+00
91	97	0.000000e+00
91	98	0.000000e+00
91	99	0.000000e+00
91	100	8.761401e-02
91	101	2.478828e-01
91	102	2.672346e-01
91	103	3.345606e-01
91	104	4.038724e-01
91	105	4.416074e-01
91	106	3.509501e-01
91	107	3.510357e-01
91	108	2.281344e-01
91	109	1.107166e-01
91	110	0.000000e+00
91	111	0.000000e+00
91	112	0.000000e+00
91	113	0.000000e+00
91	114	-7.106706e-03
91	115	8.715104e-02
91	116	2.682381e-01
91	117	2.092561e-01
91	118	2.850526e-01
91	119	3.966393e-01
91	120	3.157237e-01
91	121	2.713315e-01
91	122	1.903884e-01
91	123	9.738022e-02
91	124	0.000000e+00
91	125	0.000000e+00
91	126	0.000000e+00
91	127	0.000000e+00
92	0	0.000000e+00
92	1	0.000000e+00
92	2	6.461775e-02
92	3	3.522878e-01
92	4	3.781886e-01
92	5	3.890712e-01
92	6	3.468309e-01
92	7	3.658974e-01
92	8	5.396060e-01
92	9	5.634354e-01
92	10	4.665981e-01
92	11	3.404273e-01
92	12	0.000000e+00
92	13	0.000000e+00
92	14	0.000000e+00
92	15	0.000000e+00
92	16	6.392951e-02
92	17	3.475540e-01
92	18	3.746537e-01
92	19	3.839220e-01
92	20	3.417883e-01
92	21	3.618623e-01
92	22	5.357609e-01
92	23	5.538453e-01
92	24	4.535609e-01
92	25	2.967831e-01
92	26	0.000000e+00
92	27	0.000000e+00
92	28	0.000000e+00
92	29	0.000000e+00
92	30	5.721003e-02
92	31	3.529421e-01
92	32	3.755395e-01
92	33	3.875998e-01
92	34	3.495793e-01
92	35	3.664131e-01
92	36	5.377503e-01
92	37	5.641695e-01
92	38	4.664062e-01
92	39	3.433948e-01
92	40	0.000000e+00
92	41	0.000000e+00
92	42	0.000000e+00
92	43	0.000000e+00
92	44	3.658372e-02
92	45	3.460078e-01
92	46	3.707349e-01
92	47	3.860625e-01
92	48	3.524008e-01
92	49	3.676775e-01
92	50	5.351719e-01
92	51	5.654410e-01
92	52	4.554280e-01
92	53	3.400587e-01
92	54	0.000000e+00
92	55	0.000000e+00
92	56	0.000000e+00
92	57	0.000000e+00
92	58	6.154698e-02
92	59	3.531187e-01
92	60	3.760700e-01
92	61	3.879533e-01
92	62	3.483090e-01
92	63	3.657408e-01
92	64	5.378504e-01
92	65	5.628613e-01
92	66	4.660721e-01
92	67	3.398231e-01
92	68	0.000000e+00
92	69	0.000000e+00
92	70	0.000000e+00
92	71	0.000000e+00
92	72	0.000000e+00
92	73	6.880489e-02
92	74	1.518965e-02
92	75	1.544415e-01
92	76	2.904999e-01
92	77	3.572108e-01
92	78	5.081347e-01
92	79	4.879813e-01
92	80	2.570048e-01
92	81	1.303984e-01
92	82	0.000000e+00
92	83	0.000000e+00
92	84	0.000000e+00
92	85	0.000000e+00
92	86	1.516738e-02
92	87	1.020497e-01
92	88	1.736609e-01
92	89	2.293080e-01
92	90	2.864033e-01
92	91	3.865767e-01
92	92	1.000000e+00
92	93	3.886236e-01
92	94	1.275670e-01
92	95	1.166780e-01
92	96	0.000000e+00
92	97	0.000000e+00
92	98	0.000000e+00
92	99	0.000000e+00
92	100	7.795634e-02
92	101	2.762824e-01
92	102	2.784346e-01
92	103	3.094855e-01
92	104	3.264234e-01
92	105	4.480776e-01
92	106	4.428067e-01
92	107	4.503829e-01
92	108	2.882392e-01
92	109	1.377386e-01
92	110	0.000000e+00
92	111	0.000000e+00
92	112	0.000000e+00
92	113	0.000000e+00
92	114	-2.628769e-02
92	115	1.624503e-01
92	116	2.528455e-01
92	117	2.396582e-01
92	118	2.504368e-01
92	119	4.331525e-01
92	120	3.874148e-01
92	121	3.110655e-01
92	122	2.271796e-01
92	123	1.181867e-01
92	124	0.000000e+00
92	125	0.000000e+00
92	126	0.000000e+00
92	127	0.000000e+00
93	0	0.000000e+00
93	1	0.000000e+00
93	2	6.882535e-02
93	3	3.164713e-01
93	4	3.695750e-01
93	5	4.724949e-01
93	6	4.804019e-01
93	7	4.763337e-01
93	8	5.343071e-01
93	9	5.383972e-01
93	10	5.454632e-01
93	11	4.510422e-01
93	12	0.000000e+00
93	13	0.000000e+00
93	14	0.000000e+00
93	15	0.000000e+00
93	16	6.359881e-02
93	17	3.184810e-01
93	18	3.657384e-01
93	19	4.702802e-01
93	20	4.762403e-01
93	21	4.736869e-01
93	22	5.319756e-01
93	23	5.330728e-01
93	24	5.305055e-01
93	25	4.162481e-01
93	26	0.000000e+00
93	27	0.000000e+00
93	28	0.000000e+00
93	29	0.000000e+00
93	30	6.027573e-02
93	31	3.134929e-01
93	32	3.673257e-01
93	33	4.702980e-01
93	34	4.815899e-01
93	35	4.769423e-01
93	36	5.327088e-01
93	37	5.382689e-01
93	38	5.447586e-01
93	39	4.471176e-01
93	40	0.000000e+00
93	41	0.000000e+00
93	42	0.000000e+00
93	43	0.000000e+00
93	44	4.043236e-02
93	45	3.010226e-01
93	46	3.639690e-01
93	47	4.642002e-01
93	48	4.827366e-01
93	49	4.766099e-01
93	50	5.289644e-01
93	51	5.354623e-01
93	52	5.337223e-01
93	53	4.207641e-01
93	54	0.000000e+00
93	55	0.000000e+00
93	56	0.000000e+00
93	57	0.000000e+00
93	58	6.418072e-02
93	59	3.159029e-01
93	60	3.679853e-01
93	61	4.711187e-01
93	62	4.808935e-01
93	63	4.765162e-01
93	64	5.330096e-01
93	65	5.379581e-01
93	66	5.448632e-01
93	67	4.476557e-01
93	68	0.000000e+00
93	69	0.000000e+00
93	70	0.000000e+00
93	71	0.000000e+00
93	72	0.000000e+00
93	73	1.163151e-01
93	74	4.930268e-02
93	75	2.933864e-01
93	76	3.354977e-01
93	77	4.261396e-01
93	78	4.646442e-01
93	79	4.659923e-01
93	80	3.037299e-01
93	81	2.145277e-01
93	82	0.000000e+00
93	83	0.000000e+00
93	84	0.000000e+00
93	85	0.000000e+00
93	86	-9.920223e-03
93	87	1.121424e-01
93	88	1.564811e-01
93	89	1.273912e-01
93	90	3.178441e-01
93	91	3.398759e-01
93	92	3.886236e-01
93	93	1.000000e+00
93	94	2.712072e-01
93	95	1.732667e-01
93	96	0.000000e+00
93	97	0.000000e+00
93	98	0.000000e+00
93	99	0.000000e+00
93	100	1.070188e-01
93	101	4.076840e-01
93	102	4.053391e-01
93	103	4.708273e-01
93	104	5.036976e-01
93	105	5.196776e-01
93	106	4.481151e-01
93	107	4.676624e-01
93	108	3.088236e-01
93	109	2.241349e-01
93	110	0.000000e+00
93	111	0.000000e+00
93	112	0.000000e+00
93	113	0.000000e+00
93	114	1.926356e-02
93	115	2.568938e-01
93	116	3.974612e-01
93	117	4.449608e-01
93	118	4.495460e-01
93	119	4.524300e-01
93	120	4.629857e-01
93	121	4.499617e-01
93	122	3.321866e-01
93	123	1.423775e-01
93	124	0.000000e+00
93	125	0.000000e+00
93	126	0.000000e+00
93	127	0.000000e+00
94	0	0.000000e+00
94	1	0.000000e+00
94	2	4.383831e-02
94	3	1.645792e-01
94	4	1.833231e-01
94	5	2.191873e-01
94	6	2.115932e-01
94	7	2.015071e-01
94	8	1.841039e-01
94	9	1.713028e-01
94	10	2.266080e-01
94	11	2.293943e-01
94	12	0.000000e+00
94	13	0.000000e+00
94	14	0.000000e+00
94	15	0.000000e+00
94	16	3.760807e-02
94	17	1.674918e-01
94	18	1.813491e-01
94	19	2.185922e-01
94	20	2.107899e-01
94	21	2.009432e-01
94	22	1.833173e-01
94	23	1.719832e-01
94	24	2.194287e-01
94	25	2.163578e-01
94	26	0.000000e+00
94	27	0.000000e+00
94	28	0.000000e+00
94	29	0.000000e+00
94	30	3.829325e-02
94	31	1.629678e-01
94	32	1.826564e-01
94	33	2.186265e-01
94	34	2.118436e-01
94	35	2.015256e-01
94	36	1.835263e-01
94	37	1.705768e-01
94	38	2.271967e-01
94	39	2.247645e-01
94	40	0.000000e+00
94	41	0.000000e+00
94	42	0.000000e+00
94	43	0.000000e+00
94	44	2.679037e-02
94	45	1.546034e-01
94	46	1.813503e-01
94	47	2.155471e-01
94	48	2.114578e-01
94	49	2.008779e-01
94	50	1.823078e-01
94	51	1.672413e-01
94	52	2.243653e-01
94	53	2.059980e-01
94	54	0.000000e+00
94	55	0.000000e+00
94	56	0.000000e+00
94	57	0.000000e+00
94	58	4.021698e-02
94	59	1.645388e-01
94	60	1.828434e-01
94	61	2.189269e-01
94	62	2.117836e-01
94	63	2.015018e-01
94	64	1.836852e-01
94	65	1.710806e-01
94	66	2.271316e-01
94	67	2.265187e-01
94	68	0.000000e+00
94	69	0.000000e+00
94	70	0.000000e+00
94	71	0.000000e+00
94	72	0.000000e+00
94	73	1.209296e-01
94	74	4.335761e-02
94	75	1.979914e-01
94	76	2.061624e-01
94	77	2.171934e-01
94	78	1.695723e-01
94	79	1.682311e-01
94	80	1.284004e-01
94	81	1.353656e-01
94	82	0.000000e+00
94	83	0.000000e+00
94	84	0.000000e+00
94	85	0.000000e+00
94	86	-8.911257e-03
94	87	7.975277e-02
94	88	9.298282e-02
94	89	4.400288e-02
94	90	1.548721e-01
94	91	1.473154e-01
94	92	1.275670e-01
94	93	2.712072e-01
94	94	1.000000e+00
94	95	1.128405e-01
94	96	0.000000e+00
94	97	0.000000e+00
94	98	0.000000e+00
94	99	0.000000e+00
94	100	4.863595e-02
94	101	2.057629e-01
94	102	2.031558e-01
94	103	2.354334e-01
94	104	2.545299e-01
94	105	2.390312e-01
94	106	1.717368e-01
94	107	1.771869e-01
94	108	1.139390e-01
94	109	9.806887e-02
94	110	0.000000e+00
94	111	0.000000e+00
94	112	0.000000e+00
94	113	0.000000e+00
94	114	2.455825e-02
94	115	1.407601e-01
94	116	2.100880e-01
94	117	2.396952e-01
94	118	2.341527e-01
94	119	1.929823e-01
94	120	2.089532e-01
94	121	2.003290e-01
94	122	1.605717e-01
94	123	8.321199e-02
94	124	0.000000e+00
94	125	0.000000e+00
94	126	0.000000e+00
94	127	0.000000e+00
95	0	0.000000e+00
95	1	0.000000e+00
95	2	2.403745e-02
95	3	8.530843e-02
95	4	8.831960e-02
95	5	1.264201e-01
95	6	1.348045e-01
95	7	1.415255e-01
95	8	1.624447e-01
95	9	1.634034e-01
95	10	1.772356e-01
95	11	1.304276e-01
95	12	0.000000e+00
95	13	0.000000e+00
95	14	0.000000e+00
95	15	0.000000e+00
95	16	2.155946e-02
95	17	8.794424e-02
95	18	8.767427e-02
95	19	1.271123e-01
95	20	1.326263e-01
95	21	1.394466e-01
95	22	1.629059e-01
95	23	1.635388e-01
95	24	1.748472e-01
95	25	1.142754e-01
95	26	0.000000e+00
95	27	0.000000e+00
95	28	0.000000e+00
95	29	0.000000e+00
95	30	2.160935e-02
95	31	8.416182e-02
95	32	8.825211e-02
95	33	1.251176e-01
95	34	1.356593e-01
95	35	1.416593e-01
95	36	1.611113e-01
95	37	1.622082e-01
95	38	1.770420e-01
95	39	1.320162e-01
95	40	0.000000e+00
95	41	0.000000e+00
95	42	0.000000e+00
95	43	0.000000e+00
95	44	1.511698e-02
95	45	7.874455e-02
95	46	8.730036e-02
95	47	1.219653e-01
95	48	1.369345e-01
95	49	1.427297e-01
95	50	1.586317e-01
95	51	1.591746e-01
95	52	1.709641e-01
95	53	1.309596e-01
95	54	0.000000e+00
95	55	0.000000e+00
95	56	0.000000e+00
95	57	0.000000e+00
95	58	2.281672e-02
95	59	8.523993e-02
95	60	8.834373e-02
95	61	1.257498e-01
95	62	1.351178e-01
95	63	1.412641e-01
95	64	1.616582e-01
95	65	1.627134e-01
95	66	1.773224e-01
95	67	1.304486e-01
95	68	0.000000e+00
95	69	0.000000e+00
95	70	0.000000e+00
95	71	0.000000e+00
95	72	0.000000e+00
95	73	5.328251e-02
95	74	1.374603e-02
95	75	8.078362e-02
95	76	1.110796e-01
95	77	1.381679e-01
95	78	1.553274e-01
95	79	1.440850e-01
95	80	1.259293e-01
95	81	7.461782e-02
95	82	0.000000e+00
95	83	0.000000e+00
95	84	0.000000e+00
95	85	0.000000e+00
95	86	-4.315590e-03
95	87	3.805976e-02
95	88	4.950736e-02
95	89	5.316246e-02
95	90	1.094802e-01
95	91	1.176641e-01
95	92	1.166780e-01
95	93	1.732667e-01
95	94	1.128405e-01
95	95	1.000000e+00
95	96	0.000000e+00
95	97	0.000000e+00
95	98	0.000000e+00
95	99	0.000000e+00
95	100	3.856813e-02
95	101	1.603744e-01
95	102	1.289955e-01
95	103	1.662426e-01
95	104	1.696884e-01
95	105	1.767698e-01
95	106	1.498960e-01
95	107	1.667370e-01
95	108	1.059114e-01
95	109	7.792315e-02
95	110	0.000000e+00
95	111	0.000000e+00
95	112	0.000000e+00
95	113	0.000000e+00
95	114	-1.530609e-04
95	115	9.256116e-02
95	116	1.453879e-01
95	117	1.724271e-01
95	118	1.572986e-01
95	119	1.669162e-01
95	120	1.507061e-01
95	121	1.549394e-01
95	122	1.263371e-01
95	123	7.987702e-02
95	124	0.000000e+00
95	125	0.000000e+00
95	126	0.000000e+00
95	127	0.000000e+00
96	0	0.000000e+00
96	1	0.000000e+00
96	2	0.000000e+00
96	3	0.000000e+00
96	4	0.000000e+00
96	5	0.000000e+00
96	6	0.000000e+00
96	7	0.000000e+00
96	8	0.000000e+00
96	9	0.000000e+00
96	10	0.000000e+00
96	11	0.000000e+00
96	12	0.000000e+00
96	13	0.000000e+00
96	14	0.000000e+00
96	15	0.000000e+00
96	16	0.000000e+00
96	17	0.000000e+00
96	18	0.000000e+00
96	19	0.000000e+00
96	20	0.000000e+00
96	21	0.000000e+00
96	22	0.000000e+00
96	23	0.000000e+00
96	24	0.000000e+00
96	25	0.000000e+00
96	26	0.000000e+00
96	27	0.000000e+00
96	28	0.000000e+00
96	29	0.000000e+00
96	30	0.000000e+00
96	31	0.000000e+00
96	32	0.000000e+00
96	33	0.000000e+00
96	34	0.000000e+00
96	35	0.000000e+00
96	36	0.000000e+00
96	37	0.000000e+00
96	38	0.000000e+00
96	39	0.000000e+00
96	40	0.000000e+00
96	41	0.000000e+00
96	42	0.000000e+00
96	43	0.000000e+00
96	44	0.000000e+00
96	45	0.000000e+00
96	46	0.000000e+00
96	47	0.000000e+00
96	48	0.000000e+00
96	49	0.000000e+00
96	50	0.000000e+00
96	51	0.000000e+00
96	52	0.000000e+00
96	53	0.000000e+00
96	54	0.000000e+00
96	55	0.000000e+00
96	56	0.000000e+00
96	57	0.000000e+00
96	58	0.000000e+00
96	59	0.000000e+00
96	60	0.000000e+00
96	61	0.000000e+00
96	62	0.000000e+00
96	63	0.000000e+00
96	64	0.000000e+00
96	65	0.000000e+00
96	66	0.000000e+00
96	67	0.000000e+00
96	68	0.000000e+00
96	69	0.000000e+00
96	70	0.000000e+00
96	71	0.000000e+00
96	72	0.000000e+00
96	73	0.000000e+00
96	74	0.000000e+00
96	75	0.000000e+00
96	76	0.000000e+00
96	77	0.000000e+00
96	78	0.000000e+00
96	79	0.000000e+00
96	80	0.000000e+00
96	81	0.000000e+00
96	82	0.000000e+00
96	83	0.000000e+00
96	84	0.000000e+00
96	85	0.000000e+00
96	86	0.000000e+00
96	87	0.000000e+00
96	88	0.000000e+00
96	89	0.000000e+00
96	90	0.000000e+00
96	91	0.000000e+00
96	92	0.000000e+00
96	93	0.000000e+00
96	94	0.000000e+00
96	95	0.000000e+00
96	96	0.000000e+00
96	97	0.000000e+00
96	98	0.000000e+00
96	99	0.000000e+00
96	100	0.000000e+00
96	101	0.000000e+00
96	102	0.000000e+00
96	103	0.000000e+00
96	104	0.000000e+00
96	105	0.000000e+00
96	106	0.000000e+00
96	107	0.000000e+00
96	108	0.000000e+00
96	109	0.000000e+00
96	110	0.000000e+00
96	111	0.000000e+00
96	112	0.000000e+00
96	113	0.000000e+00
96	114	0.000000e+00
96	115	0.000000e+00
96	116	0.000000e+00
96	117	0.000000e+00
96	118	0.000000e+00
96	119	0.000000e+00
96	120	0.000000e+00
96	121	0.000000e+00
96	122	0.000000e+00
96	123	0.000000e+00
96	124	0.000000e+00
96	125	0.000000e+00
96	126	0.000000e+00
96	127	0.000000e+00
97	0	0.000000e+00
97	1	0.000000e+00
97	2	0.000000e+00
97	3	0.000000e+00
97	4	0.000000e+00
97	5	0.000000e+00
97	6	0.000000e+00
97	7	0.000000e+00
97	8	0.000000e+00
97	9	0.000000e+00
97	10	0.000000e+00
97	11	0.000000e+00
97	12	0.000000e+00
97	13	0.000000e+00
97	14	0.000000e+00
97	15	0.000000e+00
97	16	0.000000e+00
97	17	0.000000e+00
97	18	0.000000e+00
97	19	0.000000e+00
97	20	0.000000e+00
97	21	0.000000e+00
97	22	0.000000e+00
97	23	0.000000e+00
97	24	0.000000e+00
97	25	0.000000e+00
97	26	0.000000e+00
97	27	0.000000e+00
97	28	0.000000e+00
97	29	0.000000e+00
97	30	0.000000e+00
97	31	0.000000e+00
97	32	0.000000e+00
97	33	0.000000e+00
97	34	0.000000e+00
97	35	0.000000e+00
97	36	0.000000e+00
97	37	0.000000e+00
97	38	0.000000e+00
97	39	0.000000e+00
97	40	0.000000e+00
97	41	0.000000e+00
97	42	0.000000e+00
97	43	0.000000e+00
97	44	0.000000e+00
97	45	0.000000e+00
97	46	0.000000e+00
97	47	0.000000e+00
97	48	0.000000e+00
97	49	0.000000e+00
97	50	0.000000e+00
97	51	0.000000e+00
97	52	0.000000e+00
97	53	0.000000e+00
97	54	0.000000e+00
97	55	0.000000e+00
97	56	0.000000e+00
97	57	0.000000e+00
97	58	0.000000e+00
97	59	0.000000e+00
97	60	0.000000e+00
97	61	0.000000e+00
97	62	0.000000e+00
97	63	0.000000e+00
97	64	0.000000e+00
97	65	0.000000e+00
97	66	0.000000e+00
97	67	0.000000e+00
97	68	0.000000e+00
97	69	0.000000e+00
97	70	0.000000e+00
97	71	0.000000e+00
97	72	0.000000e+00
97	73	0.000000e+00
97	74	0.000000e+00
97	75	0.000000e+00
97	76	0.000000e+00
97	77	0.000000e+00
97	78	0.000000e+00
97	79	0.000000e+00
97	80	0.000000e+00
97	81	0.000000e+00
97	82	0.000000e+00
97	83	0.000000e+00
97	84	0.000000e+00
97	85	0.000000e+00
97	86	0.000000e+00
97	87	0.000000e+00
97	88	0.000000e+00
97	89	0.000000e+00
97	90	0.000000e+00
97	91	0.000000e+00
97	92	0.000000e+00
97	93	0.000000e+00
97	94	0.000000e+00
97	95	0.000000e+00
97	96	0.000000e+00
97	97	0.000000e+00
97	98	0.000000e+00
97	99	0.000000e+00
97	100	0.000000e+00
97	101	0.000000e+00
97	102	0.000000e+00
97	103	0.000000e+00
97	104	0.000000e+00
97	105	0.000000e+00
97	106	0.000000e+00
97	107	0.000000e+00
97	108	0.000000e+00
97	109	0.000000e+00
97	110	0.000000e+00
97	111	0.000000e+00
97	112	0.000000e+00
97	113	0.000000e+00
97	114	0.000000e+00
97	115	0.000000e+00
97	116	0.000000e+00
97	117	0.000000e+00
97	118	0.000000e+00
97	119	0.000000e+00
97	120	0.000000e+00
97	121	0.000000e+00
97	122	0.000000e+00
97	123	0.000000e+00
97	124	0.000000e+00
97	125	0.000000e+00
97	126	0.000000e+00
97	127	0.000000e+00
98	0	0.000000e+00
98	1	0.000000e+00
98	2	0.000000e+00
98	3	0.000000e+00
98	4	0.000000e+00
98	5	0.000000e+00
98	6	0.000000e+00
98	7	0.000000e+00
98	8	0.000000e+00
98	9	0.000000e+00
98	10	0.000000e+00
98	11	0.000000e+00
98	12	0.000000e+00
98	13	0.000000e+00
98	14	0.000000e+00
98	15	0.000000e+00
98	16	0.000000e+00
98	17	0.000000e+00
98	18	0.000000e+00
98	19	0.000000e+00
98	20	0.000000e+00
98	21	0.000000e+00
98	22	0.000000e+00
98	23	0.000000e+00
98	24	0.000000e+00
98	25	0.000000e+00
98	26	0.000000e+00
98	27	0.000000e+00
98	28	0.000000e+00
98	29	0.000000e+00
98	30	0.000000e+00
98	31	0.000000e+00
98	32	0.000000e+00
98	33	0.000000e+00
98	34	0.000000e+00
98	35	0.000000e+00
98	36	0.000000e+00
98	37	0.000000e+00
98	38	0.000000e+00
98	39	0.000000e+00
98	40	0.000000e+00
98	41	0.000000e+00
98	42	0.000000e+00
98	43	0.000000e+00
98	44	0.000000e+00
98	45	0.000000e+00
98	46	0.000000e+00
98	47	0.000000e+00
98	48	0.000000e+00
98	49	0.000000e+00
98	50	0.000000e+00
98	51	0.000000e+00
98	52	0.000000e+00
98	53	0.000000e+00
98	54	0.000000e+00
98	55	0.000000e+00
98	56	0.000000e+00
98	57	0.000000e+00
98	58	0.000000e+00
98	59	0.000000e+00
98	60	0.000000e+00
98	61	0.000000e+00
98	62	0.000000e+00
98	63	0.000000e+00
98	64	0.000000e+00
98	65	0.000000e+00
98	66	0.000000e+00
98	67	0.000000e+00
98	68	0.000000e+00
98	69	0.000000e+00
98	70	0.000000e+00
98	71	0.000000e+00
98	72	0.000000e+00
98	73	0.000000e+00
98	74	0.000000e+00
98	75	0.000000e+00
98	76	0.000000e+00
98	77	0.000000e+00
98	78	0.000000e+00
98	79	0.000000e+00
98	80	0.000000e+00
98	81	0.000000e+00
98	82	0.000000e+00
98	83	0.000000e+00
98	84	0.000000e+00
98	85	0.000000e+00
98	86	0.000000e+00
98	87	0.000000e+00
98	88	0.000000e+00
98	89	0.000000e+00
98	90	0.000000e+00
98	91	0.000000e+00
98	92	0.000000e+00
98	93	0.000000e+00
98	94	0.000000e+00
98	95	0.000000e+00
98	96	0.000000e+00
98	97	0.000000e+00
98	98	0.000000e+00
98	99	0.000000e+00
98	100	0.000000e+00
98	101	0.000000e+00
98	102	0.000000e+00
98	103	0.000000e+00
98	104	0.000000e+00
98	105	0.000000e+00
98	106	0.000000e+00
98	107	0.000000e+00
98	108	0.000000e+00
98	109	0.000000e+00
98	110	0.000000e+00
98	111	0.000000e+00
98	112	0.000000e+00
98	113	0.000000e+00
98	114	0.000000e+00
98	115	0.000000e+00
98	116	0.000000e+00
98	117	0.000000e+00
98	118	0.000000e+00
98	119	0.000000e+00
98	120	0.000000e+00
98	121	0.000000e+00
98	122	0.000000e+00
98	123	0.000000e+00
98	124	0.000000e+00
98	125	0.000000e+00
98	126	0.000000e+00
98	127	0.000000e+00
99	0	0.000000e+00
99	1	0.000000e+00
99	2	0.000000e+00
99	3	0.000000e+00
99	4	0.000000e+00
99	5	0.000000e+00
99	6	0.000000e+00
99	7	0.000000e+00
99	8	0.000000e+00
99	9	0.000000e+00
99	10	0.000000e+00
99	11	0.000000e+00
99	12	0.000000e+00
99	13	0.000000e+00
99	14	0.000000e+00
99	15	0.000000e+00
99	16	0.000000e+00
99	17	0.000000e+00
99	18	0.000000e+00
99	19	0.000000e+00
99	20	0.000000e+00
99	21	0.000000e+00
99	22	0.000000e+00
99	23	0.000000e+00
99	24	0.000000e+00
99	25	0.000000e+00
99	26	0.000000e+00
99	27	0.000000e+00
99	28	0.000000e+00
99	29	0.000000e+00
99	30	0.000000e+00
99	31	0.000000e+00
99	32	0.000000e+00
99	33	0.000000e+00
99	34	0.000000e+00
99	35	0.000000e+00
99	36	0.000000e+00
99	37	0.000000e+00
99	38	0.000000e+00
99	39	0.000000e+00
99	40	0.000000e+00
99	41	0.000000e+00
99	42	0.000000e+00
99	43	0.000000e+00
99	44	0.000000e+00
99	45	0.000000e+00
99	46	0.000000e+00
99	47	0.000000e+00
99	48	0.000000e+00
99	49	0.000000e+00
99	50	0.000000e+00
99	51	0.000000e+00
99	52	0.000000e+00
99	53	0.000000e+00
99	54	0.000000e+00
99	55	0.000000e+00
99	56	0.000000e+00
99	57	0.000000e+00
99	58	0.000000e+00
99	59	0.000000e+00
99	60	0.000000e+00
99	61	0.000000e+00
99	62	0.000000e+00
99	63	0.000000e+00
99	64	0.000000e+00
99	65	0.000000e+00
99	66	0.000000e+00
99	67	0.000000e+00
99	68	0.000000e+00
99	69	0.000000e+00
99	70	0.000000e+00
99	71	0.000000e+00
99	72	0.000000e+00
99	73	0.000000e+00
99	74	0.000000e+00
99	75	0.000000e+00
99	76	0.000000e+00
99	77	0.000000e+00
99	78	0.000000e+00
99	79	0.000000e+00
99	80	0.000000e+00
99	81	0.000000e+00
99	82	0.000000e+00
99	83	0.000000e+00
99	84	0.000000e+00
99	85	0.000000e+00
99	86	0.000000e+00
99	87	0.000000e+00
99	88	0.000000e+00
99	89	0.000000e+00
99	90	0.000000e+00
99	91	0.000000e+00
99	92	0.000000e+00
99	93	0.000000e+00
99	94	0.000000e+00
99	95	0.000000e+00
99	96	0.000000e+00
99	97	0.000000e+00
99	98	0.000000e+00
99	99	0.000000e+00
99	100	0.000000e+00
99	101	0.000000e+00
99	102	0.000000e+00
99	103	0.000000e+00
99	104	0.000000e+00
99	105	0.000000e+00
99	106	0.000000e+00
99	107	0.000000e+00
99	108	0.000000e+00
99	109	0.000000e+00
99	110	0.000000e+00
99	111	0.000000e+00
99	112	0.000000e+00
99	113	0.000000e+00
99	114	0.000000e+00
99	115	0.000000e+00
99	116	0.000000e+00
99	117	0.000000e+00
99	118	0.000000e+00
99	119	0.000000e+00
99	120	0.000000e+00
99	121	0.000000e+00
99	122	0.000000e+00
99	123	0.000000e+00
99	124	0.000000e+00
99	125	0.000000e+00
99	126	0.000000e+00
99	127	0.000000e+00
100	0	0.000000e+00
100	1	0.000000e+00
100	2	1.131063e-02
100	3	3.378097e-02
100	4	6.193879e-02
100	5	1.127175e-01
100	6	1.353300e-01
100	7	1.418054e-01
100	8	1.188417e-01
100	9	9.270819e-02
100	10	1.002987e-01
100	11	7.560098e-02
100	12	0.000000e+00
100	13	0.000000e+00
100	14	0.000000e+00
100	15	0.000000e+00
100	16	1.389260e-02
100	17	3.663989e-02
100	18	5.931842e-02
100	19	1.163550e-01
100	20	1.363034e-01
100	21	1.427891e-01
100	22	1.200392e-01
100	23	9.370038e-02
100	24	9.878093e-02
100	25	6.285444e-02
100	26	0.000000e+00
100	27	0.000000e+00
100	28	0.000000e+00
100	29	0.000000e+00
100	30	8.363728e-03
100	31	3.063316e-02
100	32	6.036679e-02
100	33	1.114137e-01
100	34	1.348223e-01
100	35	1.407445e-01
100	36	1.188912e-01
100	37	9.300409e-02
100	38	1.004184e-01
100	39	7.381846e-02
100	40	0.000000e+00
100	41	0.000000e+00
100	42	0.000000e+00
100	43	0.000000e+00
100	44	3.802548e-03
100	45	2.780143e-02
100	46	6.172980e-02
100	47	1.054359e-01
100	48	1.331315e-01
100	49	1.387602e-01
100	50	1.168243e-01
100	51	9.108172e-02
100	52	9.720049e-02
100	53	7.344514e-02
100	54	0.000000e+00
100	55	0.000000e+00
100	56	0.000000e+00
100	57	0.000000e+00
100	58	1.001007e-02
100	59	3.199273e-02
100	60	6.051141e-02
100	61	1.125131e-01
100	62	1.352182e-01
100	63	1.411960e-01
100	64	1.192368e-01
100	65	9.327515e-02
100	66	1.003603e-01
100	67	7.242957e-02
100	68	0.000000e+00
100	69	0.000000e+00
100	70	0.000000e+00
100	71	0.000000e+00
100	72	0.000000e+00
100	73	-8.710224e-03
100	74	4.187407e-03
100	75	5.062175e-02
100	76	7.890580e-02
100	77	1.020012e-01
100	78	1.104345e-01
100	79	9.868359e-02
100	80	4.594041e-02
100	81	2.668838e-02
100	82	0.000000e+00
100	83	0.000000e+00
100	84	0.000000e+00
100	85	0.000000e+00
100	86	-1.535136e-02
100	87	3.865729e-02
100	88	6.243746e-02
100	89	7.596217e-02
100	90	6.183252e-02
100	91	8.761401e-02
100	92	7.795634e-02
100	93	1.070188e-01
100	94	4.863595e-02
100	95	3.856813e-02
100	96	0.000000e+00
100	97	0.000000e+00
100	98	0.000000e+00
100	99	0.000000e+00
100	100	1.000000e+00
100	101	1.502847e-01
100	102	1.282969e-01
100	103	1.576399e-01
100	104	1.301210e-01
100	105	9.858077e-02
100	106	4.355604e-02
100	107	5.854495e-02
100	108	3.228362e-02
100	109	4.681322e-02
100	110	0.000000e+00
100	111	0.000000e+00
100	112	0.000000e+00
100	113	0.000000e+00
100	114	-2.528417e-02
100	115	8.451650e-02
100	116	1.201898e-01
100	117	1.321294e-01
100	118	7.633740e-02
100	119	7.621794e-02
100	120	5.679098e-02
100	121	6.954423e-02
100	122	4.976647e-02
100	123	-1.686793e-04
100	124	0.000000e+00
100	125	0.000000e+00
100	126	0.000000e+00
100	127	0.000000e+00
101	0	0.000000e+00
101	1	0.000000e+00
101	2	4.162323e-02
101	3	2.435767e-01
101	4	3.128753e-01
101	5	4.064111e-01
101	6	3.942629e-01
101	7	3.744067e-01
101	8	4.098321e-01
101	9	4.118198e-01
101	10	4.341901e-01
101	11	2.743759e-01
101	12	0.000000e+00
101	13	0.000000e+00
101	14	0.000000e+00
101	15	0.000000e+00
101	16	4.748828e-02
101	17	2.612671e-01
101	18	3.116052e-01
101	19	4.185384e-01
101	20	3.939986e-01
101	21	3.761975e-01
101	22	4.126640e-01
101	23	4.160004e-01
101	24	4.260917e-01
101	25	2.388279e-01
101	26	0.000000e+00
101	27	0.000000e+00
101	28	0.000000e+00
101	29	0.000000e+00
101	30	3.615126e-02
101	31	2.364595e-01
101	32	3.081164e-01
101	33	4.000133e-01
101	34	3.950198e-01
101	35	3.733629e-01
101	36	4.077750e-01
101	37	4.097955e-01
101	38	4.343786e-01
101	39	2.769459e-01
101	40	0.000000e+00
101	41	0.000000e+00
101	42	0.000000e+00
101	43	0.000000e+00
101	44	2.066764e-02
101	45	2.140136e-01
101	46	3.036156e-01
101	47	3.805848e-01
101	48	3.937018e-01
101	49	3.691772e-01
101	50	4.010428e-01
101	51	4.001798e-01
101	52	4.233724e-01
101	53	2.766322e-01
101	54	0.000000e+00
101	55	0.000000e+00
101	56	0.000000e+00
101	57	0.000000e+00
101	58	4.079627e-02
101	59	2.422399e-01
101	60	3.096401e-01
101	61	4.042296e-01
101	62	3.952634e-01
101	63	3.740011e-01
101	64	4.089541e-01
101	65	4.116469e-01
101	66	4.349984e-01
101	67	2.733970e-01
101	68	0.000000e+00
101	69	0.000000e+00
101	70	0.000000e+00
101	71	0.000000e+00
101	72	0.000000e+00
101	73	9.276230e-02
101	74	4.297330e-02
101	75	2.258150e-01
101	76	1.932468e-01
101	77	3.223983e-01
101	78	3.760368e-01
101	79	3.749716e-01
101	80	2.702370e-01
101	81	1.957758e-01
101	82	0.000000e+00
101	83	0.000000e+00
101	84	0.000000e+00
101	85	0.000000e+00
101	86	-3.545843e-02
101	87	3.349445e-02
101	88	2.492914e-02
101	89	1.230511e-01
101	90	2.311612e-01
101	91	2.478828e-01
101	92	2.762824e-01
101	93	4.076840e-01
101	94	2.057629e-01
101	95	1.603744e-01
101	96	0.000000e+00
101	97	0.000000e+00
101	98	0.000000e+00
101	99	0.000000e+00
101	100	1.502847e-01
101	101	1.000000e+00
101	102	5.514408e-01
101	103	5.438417e-01
101	104	4.895133e-01
101	105	3.943609e-01
101	106	2.699846e-01
101	107	3.634073e-01
101	108	2.355034e-01
101	109	2.456245e-01
101	110	0.000000e+00
101	111	0.000000e+00
101	112	0.000000e+00
101	113	0.000000e+00
101	114	6.289390e-03
101	115	4.105544e-01
101	116	4.518929e-01
101	117	4.862925e-01
101	118	3.235476e-01
101	119	2.440315e-01
101	120	3.606560e-01
101	121	4.271432e-01
101	122	2.711382e-01
101	123	1.187136e-01
101	124	0.000000e+00
101	125	0.000000e+00
101	126	0.000000e+00
101	127	0.000000e+00
102	0	0.000000e+00
102	1	0.000000e+00
102	2	2.994155e-02
102	3	1.688286e-01
102	4	3.106699e-01
102	5	4.410935e-01
102	6	4.275083e-01
102	7	3.910045e-01
102	8	4.387645e-01
102	9	4.730829e-01
102	10	4.888580e-01
102	11	3.851548e-01
102	12	0.000000e+00
102	13	0.000000e+00
102	14	0.000000e+00
102	15	0.000000e+00
102	16	4.445556e-02
102	17	1.935040e-01
102	18	3.151362e-01
102	19	4.460923e-01
102	20	4.287342e-01
102	21	3.930965e-01
102	22	4.442372e-01
102	23	4.773486e-01
102	24	4.800576e-01
102	25	3.639300e-01
102	26	0.000000e+00
102	27	0.000000e+00
102	28	0.000000e+00
102	29	0.000000e+00
102	30	2.799377e-02
102	31	1.608600e-01
102	32	3.036578e-01
102	33	4.375470e-01
102	34	4.273604e-01
102	35	3.907760e-01
102	36	4.354133e-01
102	37	4.702322e-01
102	38	4.863629e-01
102	39	3.829801e-01
102	40	0.000000e+00
102	41	0.000000e+00
102	42	0.000000e+00
102	43	0.000000e+00
102	44	1.228229e-02
102	45	1.346773e-01
102	46	2.934202e-01
102	47	4.255855e-01
102	48	4.239609e-01
102	49	3.864930e-01
102	50	4.255187e-01
102	51	4.597886e-01
102	52	4.729399e-01
102	53	3.549400e-01
102	54	0.000000e+00
102	55	0.000000e+00
102	56	0.000000e+00
102	57	0.000000e+00
102	58	3.309845e-02
102	59	1.674938e-01
102	60	3.065252e-01
102	61	4.400246e-01
102	62	4.280484e-01
102	63	3.913482e-01
102	64	4.374137e-01
102	65	4.722989e-01
102	66	4.879098e-01
102	67	3.846169e-01
102	68	0.000000e+00
102	69	0.000000e+00
102	70	0.000000e+00
102	71	0.000000e+00
102	72	0.000000e+00
102	73	4.448058e-02
102	74	3.968848e-02
102	75	2.256545e-01
102	76	2.414645e-01
102	77	3.706647e-01
102	78	4.143501e-01
102	79	4.489950e-01
102	80	2.759419e-01
102	81	1.989221e-01
102	82	0.000000e+00
102	83	0.000000e+00
102	84	0.000000e+00
102	85	0.000000e+00
102	86	-3.412735e-02
102	87	-1.610541e-03
102	88	7.424657e-02
102	89	1.449621e-01
102	90	2.573603e-01
102	91	2.672346e-01
102	92	2.784346e-01
102	93	4.053391e-01
102	94	2.031558e-01
102	95	1.289955e-01
102	96	0.000000e+00
102	97	0.000000e+00
102	98	0.000000e+00
102	99	0.000000e+00
102	100	1.282969e-01
102	101	5.514408e-01
102	102	1.000000e+00
102	103	6.040120e-01
102	104	5.254853e-01
102	105	4.677142e-01
102	106	3.429870e-01
102	107	4.117931e-01
102	108	2.906699e-01
102	109	2.581870e-01
102	110	0.000000e+00
102	111	0.000000e+00
102	112	0.000000e+00
102	113	0.000000e+00
102	114	3.666344e-02
102	115	4.251040e-01
102	116	5.366489e-01
102	117	5.382466e-01
102	118	3.843143e-01
102	119	2.219706e-01
102	120	4.300266e-01
102	121	4.880326e-01
102	122	3.205053e-01
102	123	1.508611e-01
102	124	0.000000e+00
102	125	0.000000e+00
102	126	0.000000e+00
102	127	0.000000e+00
103	0	0.000000e+00
103	1	0.000000e+00
103	2	6.603412e-02
103	3	3.082400e-01
103	4	4.142146e-01
103	5	5.944006e-01
103	6	6.235543e-01
103	7	5.866574e-01
103	8	5.542231e-01
103	9	5.469939e-01
103	10	6.104591e-01
103	11	5.118826e-01
103	12	0.000000e+00
103	13	0.000000e+00
103	14	0.000000e+00
103	15	0.000000e+00
103	16	8.127371e-02
103	17	3.233383e-01
103	18	4.161753e-01
103	19	5.986195e-01
103	20	6.222639e-01
103	21	5.872189e-01
103	22	5.585811e-01
103	23	5.527354e-01
103	24	6.032306e-01
103	25	4.813355e-01
103	26	0.000000e+00
103	27	0.000000e+00
103	28	0.000000e+00
103	29	0.000000e+00
103	30	6.145946e-02
103	31	2.983484e-01
103	32	4.091895e-01
103	33	5.900213e-01
103	34	6.235671e-01
103	35	5.864675e-01
103	36	5.520044e-01
103	37	5.429687e-01
103	38	6.078117e-01
103	39	5.071440e-01
103	40	0.000000e+00
103	41	0.000000e+00
103	42	0.000000e+00
103	43	0.000000e+00
103	44	3.404796e-02
103	45	2.745984e-01
103	46	4.004918e-01
103	47	5.756959e-01
103	48	6.217078e-01
103	49	5.829447e-01
103	50	5.427602e-01
103	51	5.299609e-01
103	52	5.880278e-01
103	53	4.719517e-01
103	54	0.000000e+00
103	55	0.000000e+00
103	56	0.000000e+00
103	57	0.000000e+00
103	58	6.880658e-02
103	59	3.049220e-01
103	60	4.117530e-01
103	61	5.926093e-01
103	62	6.239457e-01
103	63	5.868296e-01
103	64	5.537895e-01
103	65	5.458386e-01
103	66	6.097570e-01
103	67	5.093866e-01
103	68	0.000000e+00
103	69	0.000000e+00
103	70	0.000000e+00
103	71	0.000000e+00
103	72	0.000000e+00
103	73	2.039036e-03
103	74	3.609338e-02
103	75	2.715459e-01
103	76	3.721037e-01
103	77	4.714373e-01
103	78	5.189501e-01
103	79	5.256856e-01
103	80	2.840914e-01
103	81	1.892403e-01
103	82	0.000000e+00
103	83	0.000000e+00
103	84	0.000000e+00
103	85	0.000000e+00
103	86	-3.804631e-02
103	87	5.662535e-02
103	88	1.343599e-01
103	89	9.539242e-02
103	90	3.458220e-01
103	91	3.345606e-01
103	92	3.094855e-01
103	93	4.708273e-01
103	94	2.354334e-01
103	95	1.662426e-01
103	96	0.000000e+00
103	97	0.000000e+00
103	98	0.000000e+00
103	99	0.000000e+00
103	100	1.576399e-01
103	101	5.438417e-01
103	102	6.040120e-01
103	103	1.000000e+00
103	104	6.993553e-01
103	105	5.944918e-01
103	106	3.930982e-01
103	107	4.681611e-01
103	108	3.062683e-01
103	109	2.885510e-01
103	110	0.000000e+00
103	111	0.000000e+00
103	112	0.000000e+00
103	113	0.000000e+00
103	114	-1.423577e-02
103	115	3.598078e-01
103	116	5.868391e-01
103	117	5.954455e-01
103	118	5.668517e-01
103	119	4.145040e-01
103	120	4.518305e-01
103	121	4.716867e-01
103	122	3.816112e-01
103	123	1.461897e-01
103	124	0.000000e+00
103	125	0.000000e+00
103	126	0.000000e+00
103	127	0.000000e+00
104	0	0.000000e+00
104	1	0.000000e+00
104	2	9.153896e-02
104	3	4.616527e-01
104	4	5.807340e-01
104	5	7.433346e-01
104	6	7.805700e-01
104	7	7.427354e-01
104	8	6.654515e-01
104	9	6.001288e-01
104	10	6.758259e-01
104	11	6.374318e-01
104	12	0.000000e+00
104	13	0.000000e+00
104	14	0.000000e+00
104	15	0.000000e+00
104	16	9.060606e-02
104	17	4.704683e-01
104	18	5.806635e-01
104	19	7.458903e-01
104	20	7.789082e-01
104	21	7.434727e-01
104	22	6.657943e-01
104	23	6.036024e-01
104	24	6.653171e-01
104	25	6.098429e-01
104	26	0.000000e+00
104	27	0.000000e+00
104	28	0.000000e+00
104	29	0.000000e+00
104	30	8.103667e-02
104	31	4.526376e-01
104	32	5.788633e-01
104	33	7.401327e-01
104	34	7.804170e-01
104	35	7.427720e-01
104	36	6.652883e-01
104	37	5.977272e-01
104	38	6.738952e-01
104	39	6.244261e-01
104	40	0.000000e+00
104	41	0.000000e+00
104	42	0.000000e+00
104	43	0.000000e+00
104	44	5.200389e-02
104	45	4.274849e-01
104	46	5.701134e-01
104	47	7.252125e-01
104	48	7.780125e-01
104	49	7.385231e-01
104	50	6.598353e-01
104	51	5.868526e-01
104	52	6.552471e-01
104	53	5.680943e-01
104	54	0.000000e+00
104	55	0.000000e+00
104	56	0.000000e+00
104	57	0.000000e+00
104	58	8.737335e-02
104	59	4.586825e-01
104	60	5.810131e-01
104	61	7.422192e-01
104	62	7.807577e-01
104	63	7.432583e-01
104	64	6.659468e-01
104	65	5.999051e-01
104	66	6.755966e-01
104	67	6.311511e-01
104	68	0.000000e+00
104	69	0.000000e+00
104	70	0.000000e+00
104	71	0.000000e+00
104	72	0.000000e+00
104	73	4.389224e-02
104	74	4.998775e-02
104	75	3.318074e-01
104	76	4.171296e-01
104	77	5.467809e-01
104	78	5.306860e-01
104	79	5.302792e-01
104	80	3.072222e-01
104	81	2.142370e-01
104	82	0.000000e+00
104	83	0.000000e+00
104	84	0.000000e+00
104	85	0.000000e+00
104	86	-4.456357e-02
104	87	9.041683e-02
104	88	1.838714e-01
104	89	-3.321506e-02
104	90	4.137894e-01
104	91	4.038724e-01
104	92	3.264234e-01
104	93	5.036976e-01
104	94	2.545299e-01
104	95	1.696884e-01
104	96	0.000000e+00
104	97	0.000000e+00
104	98	0.000000e+00
104	99	0.000000e+00
104	100	1.301210e-01
104	101	4.895133e-01
104	102	5.254853e-01
104	103	6.993553e-01
104	104	1.000000e+00
104	105	6.805723e-01
104	106	4.793737e-01
104	107	5.122219e-01
104	108	3.317464e-01
104	109	3.186364e-01
104	110	0.000000e+00
104	111	0.000000e+00
104	112	0.000000e+00
104	113	0.000000e+00
104	114	-1.614686e-03
104	115	2.649542e-01
104	116	5.489260e-01
104	117	5.880700e-01
104	118	6.863536e-01
104	119	5.489381e-01
104	120	5.345697e-01
104	121	5.308942e-01
104	122	3.887000e-01
104	123	1.000154e-01
104	124	0.000000e+00
104	125	0.000000e+00
104	126	0.000000e+00
104	127	0.000000e+00
105	0	0.000000e+00
105	1	0.000000e+00
105	2	9.013175e-02
105	3	4.529678e-01
105	4	5.567687e-01
105	5	6.848280e-01
105	6	6.913316e-01
105	7	6.894813e-01
105	8	7.275984e-01
105	9	7.062801e-01
105	10	7.311548e-01
105	11	6.405803e-01
105	12	0.000000e+00
105	13	0.000000e+00
105	14	0.000000e+00
105	15	0.000000e+00
105	16	8.695800e-02
105	17	4.611135e-01
105	18	5.571387e-01
105	19	6.835419e-01
105	20	6.876705e-01
105	21	6.859871e-01
105	22	7.290220e-01
105	23	7.060235e-01
105	24	7.201625e-01
105	25	6.024440e-01
105	26	0.000000e+00
105	27	0.000000e+00
105	28	0.000000e+00
105	29	0.000000e+00
105	30	7.865767e-02
105	31	4.481384e-01
105	32	5.554712e-01
105	33	6.831138e-01
105	34	6.937201e-01
105	35	6.917527e-01
105	36	7.263435e-01
105	37	7.061340e-01
105	38	7.300807e-01
105	39	6.350787e-01
105	40	0.000000e+00
105	41	0.000000e+00
105	42	0.000000e+00
105	43	0.000000e+00
105	44	5.058751e-02
105	45	4.251123e-01
105	46	5.461361e-01
105	47	6.736438e-01
105	48	6.940406e-01
105	49	6.923639e-01
105	50	7.192166e-01
105	51	6.983220e-01
105	52	7.081288e-01
105	53	5.896132e-01
105	54	0.000000e+00
105	55	0.000000e+00
105	56	0.000000e+00
105	57	0.000000e+00
105	58	8.439789e-02
105	59	4.525546e-01
105	60	5.571137e-01
105	61	6.844200e-01
105	62	6.929581e-01
105	63	6.909497e-01
105	64	7.275224e-01
105	65	7.071717e-01
105	66	7.316069e-01
105	67	6.383630e-01
105	68	0.000000e+00
105	69	0.000000e+00
105	70	0.000000e+00
105	71	0.000000e+00
105	72	0.000000e+00
105	73	5.871205e-02
105	74	3.653727e-02
105	75	2.775910e-01
105	76	4.119807e-01
105	77	5.699392e-01
105	78	6.239910e-01
105	79	6.155449e-01
105	80	3.771668e-01
105	81	2.150172e-01
105	82	0.000000e+00
105	83	0.000000e+00
105	84	0.000000e+00
105	85	0.000000e+00
105	86	-2.315076e-02
105	87	1.102399e-01
105	88	2.159875e-01
105	89	8.520978e-02
105	90	4.048821e-01
105	91	4.416074e-01
105	92	4.480776e-01
105	93	5.196776e-01
105	94	2.390312e-01
105	95	1.767698e-01
105	96	0.000000e+00
105	97	0.000000e+00
105	98	0.000000e+00
105	99	0.000000e+00
105	100	9.858077e-02
105	101	3.943609e-01
105	102	4.677142e-01
105	103	5.944918e-01
105	104	6.805723e-01
105	105	1.000000e+00
105	106	6.073916e-01
105	107	6.034376e-01
105	108	4.033335e-01
105	109	2.915546e-01
105	110	0.000000e+00
105	111	0.000000e+00
105	112	0.000000e+00
105	113	0.000000e+00
105	114	1.858068e-02
105	115	2.547771e-01
105	116	4.989370e-01
105	117	5.261890e-01
105	118	6.101758e-01
105	119	6.111529e-01
105	120	5.898482e-01
105	121	5.415653e-01
105	122	3.996677e-01
105	123	1.458317e-01
105	124	0.000000e+00
105	125	0.000000e+00
105	126	0.000000e+00
105	127	0.000000e+00
106	0	0.000000e+00
106	1	0.000000e+00
106	2	6.858770e-02
106	3	3.256799e-01
106	4	3.916650e-01
106	5	4.879419e-01
106	6	4.793580e-01
106	7	4.852059e-01
106	8	6.500044e-01
106	9	7.365696e-01
106	10	6.449419e-01
106	11	5.313031e-01
106	12	0.000000e+00
106	13	0.000000e+00
106	14	0.000000e+00
106	15	0.000000e+00
106	16	6.057653e-02
106	17	3.281678e-01
106	18	3.957684e-01
106	19	4.786804e-01
106	20	4.740869e-01
106	21	4.792711e-01
106	22	6.534700e-01
106	23	7.361078e-01
106	24	6.340077e-01
106	25	4.956036e-01
106	26	0.000000e+00
106	27	0.000000e+00
106	28	0.000000e+00
106	29	0.000000e+00
106	30	6.071799e-02
106	31	3.264199e-01
106	32	3.897872e-01
106	33	4.888441e-01
106	34	4.833030e-01
106	35	4.893368e-01
106	36	6.467578e-01
106	37	7.355140e-01
106	38	6.438424e-01
106	39	5.347354e-01
106	40	0.000000e+00
106	41	0.000000e+00
106	42	0.000000e+00
106	43	0.000000e+00
106	44	4.207942e-02
106	45	3.133632e-01
106	46	3.791400e-01
106	47	4.913049e-01
106	48	4.863998e-01
106	49	4.937461e-01
106	50	6.375900e-01
106	51	7.277677e-01
106	52	6.246394e-01
106	53	5.039000e-01
106	54	0.000000e+00
106	55	0.000000e+00
106	56	0.000000e+00
106	57	0.000000e+00
106	58	6.358630e-02
106	59	3.277476e-01
106	60	3.914080e-01
106	61	4.880008e-01
106	62	4.817158e-01
106	63	4.875246e-01
106	64	6.487135e-01
106	65	7.367009e-01
106	66	6.447195e-01
106	67	5.350281e-01
106	68	0.000000e+00
106	69	0.000000e+00
106	70	0.000000e+00
106	71	0.000000e+00
106	72	0.000000e+00
106	73	7.067571e-02
106	74	1.941273e-02
106	75	1.835015e-01
106	76	2.620209e-01
106	77	4.523071e-01
106	78	6.127491e-01
106	79	6.226716e-01
106	80	4.029155e-01
106	81	1.933314e-01
106	82	0.000000e+00
106	83	0.000000e+00
106	84	0.000000e+00
106	85	0.000000e+00
106	86	9.489867e-03
106	87	9.689050e-02
106	88	2.005039e-01
106	89	1.646191e-01
106	90	3.619393e-01
106	91	3.509501e-01
106	92	4.428067e-01
106	93	4.481151e-01
106	94	1.717368e-01
106	95	1.498960e-01
106	96	0.000000e+00
106	97	0.000000e+00
106	98	0.000000e+00
106	99	0.000000e+00
106	100	4.355604e-02
106	101	2.699846e-01
106	102	3.429870e-01
106	103	3.930982e-01
106	104	4.793737e-01
106	105	6.073916e-01
106	106	1.000000e+00
106	107	7.081695e-01
106	108	4.760748e-01
106	109	2.868865e-01
106	110	0.000000e+00
106	111	0.000000e+00
106	112	0.000000e+00
106	113	0.000000e+00
106	114	4.594684e-02
106	115	1.823890e-01
106	116	3.221383e-01
106	117	4.080653e-01
106	118	4.957323e-01
106	119	5.794076e-01
106	120	6.894447e-01
106	121	5.978679e-01
106	122	4.081687e-01
106	123	1.599028e-01
106	124	0.000000e+00
106	125	0.000000e+00
106	126	0.000000e+00
106	127	0.000000e+00
107	0	0.000000e+00
107	1	0.000000e+00
107	2	6.910205e-02
107	3	3.302462e-01
107	4	3.742748e-01
107	5	4.992771e-01
107	6	5.006438e-01
107	7	5.020566e-01
107	8	6.817005e-01
107	9	7.911386e-01
107	10	6.875594e-01
107	11	5.300554e-01
107	12	0.000000e+00
107	13	0.000000e+00
107	14	0.000000e+00
107	15	0.000000e+00
107	16	6.751826e-02
107	17	3.365842e-01
107	18	3.799346e-01
107	19	4.908873e-01
107	20	4.936990e-01
107	21	4.949161e-01
107	22	6.843736e-01
107	23	7.902775e-01
107	24	6.771453e-01
107	25	4.875075e-01
107	26	0.000000e+00
107	27	0.000000e+00
107	28	0.000000e+00
107	29	0.000000e+00
107	30	6.257901e-02
107	31	3.287467e-01
107	32	3.719492e-01
107	33	4.997569e-01
107	34	5.054059e-01
107	35	5.071370e-01
107	36	6.799027e-01
107	37	7.910307e-01
107	38	6.865414e-01
107	39	5.374143e-01
107	40	0.000000e+00
107	41	0.000000e+00
107	42	0.000000e+00
107	43	0.000000e+00
107	44	4.138350e-02
107	45	3.116745e-01
107	46	3.600843e-01
107	47	5.009439e-01
107	48	5.103318e-01
107	49	5.128729e-01
107	50	6.713839e-01
107	51	7.828559e-01
107	52	6.651689e-01
107	53	5.150401e-01
107	54	0.000000e+00
107	55	0.000000e+00
107	56	0.000000e+00
107	57	0.000000e+00
107	58	6.662599e-02
107	59	3.314505e-01
107	60	3.739275e-01
107	61	4.991394e-01
107	62	5.034398e-01
107	63	5.048399e-01
107	64	6.814629e-01
107	65	7.919900e-01
107	66	6.877654e-01
107	67	5.354435e-01
107	68	0.000000e+00
107	69	0.000000e+00
107	70	0.000000e+00
107	71	0.000000e+00
107	72	0.000000e+00
107	73	2.902052e-02
107	74	7.000496e-03
107	75	1.341573e-01
107	76	2.060411e-01
107	77	4.000180e-01
107	78	6.116836e-01
107	79	6.309907e-01
107	80	4.037230e-01
107	81	1.806431e-01
107	82	0.000000e+00
107	83	0.000000e+00
107	84	0.000000e+00
107	85	0.000000e+00
107	86	7.665979e-03
107	87	5.920796e-02
107	88	1.470391e-01
107	89	1.641173e-01
107	90	3.603434e-01
107	91	3.510357e-01
107	92	4.503829e-01
107	93	4.676624e-01
107	94	1.771869e-01
107	95	1.667370e-01
107	96	0.000000e+00
107	97	0.000000e+00
107	98	0.000000e+00
107	99	0.000000e+00
107	100	5.854495e-02
107	101	3.634073e-01
107	102	4.117931e-01
107	103	4.681611e-01
107	104	5.122219e-01
107	105	6.034376e-01
107	106	7.081695e-01
107	107	1.000000e+00
107	108	5.259498e-01
107	109	3.092738e-01
107	110	0.000000e+00
107	111	0.000000e+00
107	112	0.000000e+00
107	113	0.000000e+00
107	114	2.271215e-02
107	115	2.177037e-01
107	116	3.587219e-01
107	117	4.590020e-01
107	118	5.215866e-01
107	119	5.905702e-01
107	120	7.152399e-01
107	121	6.784183e-01
107	122	4.369318e-01
107	123	2.177853e-01
107	124	0.000000e+00
107	125	0.000000e+00
107	126	0.000000e+00
107	127	0.000000e+00
108	0	0.000000e+00
108	1	0.000000e+00
108	2	4.218906e-02
108	3	1.849113e-01
108	4	2.268883e-01
108	5	2.961234e-01
108	6	2.880020e-01
108	7	3.035426e-01
108	8	4.538375e-01
108	9	5.248019e-01
108	10	4.655148e-01
108	11	3.524345e-01
108	12	0.000000e+00
108	13	0.000000e+00
108	14	0.000000e+00
108	15	0.000000e+00
108	16	4.226535e-02
108	17	1.894463e-01
108	18	2.310030e-01
108	19	2.892696e-01
108	20	2.821342e-01
108	21	2.969048e-01
108	22	4.553584e-01
108	23	5.204150e-01
108	24	4.575174e-01
108	25	3.182981e-01
108	26	0.000000e+00
108	27	0.000000e+00
108	28	0.000000e+00
108	29	0.000000e+00
108	30	4.031450e-02
108	31	1.844966e-01
108	32	2.257990e-01
108	33	2.968964e-01
108	34	2.920867e-01
108	35	3.078791e-01
108	36	4.534951e-01
108	37	5.271313e-01
108	38	4.650491e-01
108	39	3.602506e-01
108	40	0.000000e+00
108	41	0.000000e+00
108	42	0.000000e+00
108	43	0.000000e+00
108	44	2.738216e-02
108	45	1.746438e-01
108	46	2.176900e-01
108	47	2.996030e-01
108	48	2.970339e-01
108	49	3.139061e-01
108	50	4.482521e-01
108	51	5.257611e-01
108	52	4.513064e-01
108	53	3.510454e-01
108	54	0.000000e+00
108	55	0.000000e+00
108	56	0.000000e+00
108	57	0.000000e+00
108	58	4.268113e-02
108	59	1.859374e-01
108	60	2.269256e-01
108	61	2.961769e-01
108	62	2.902930e-01
108	63	3.057133e-01
108	64	4.542686e-01
108	65	5.265328e-01
108	66	4.656979e-01
108	67	3.570664e-01
108	68	0.000000e+00
108	69	0.000000e+00
108	70	0.000000e+00
108	71	0.000000e+00
108	72	0.000000e+00
108	73	-5.371744e-03
108	74	1.792790e-03
108	75	3.842046e-02
108	76	7.724385e-02
108	77	2.337904e-01
108	78	4.134533e-01
108	79	3.917768e-01
108	80	3.054610e-01
108	81	1.095761e-01
108	82	0.000000e+00
108	83	0.000000e+00
108	84	0.000000e+00
108	85	0.000000e+00
108	86	7.504273e-03
108	87	3.709720e-02
108	88	7.947181e-02
108	89	1.331816e-01
108	90	1.925938e-01
108	91	2.281344e-01
108	92	2.882392e-01
108	93	3.088236e-01
108	94	1.139390e-01
108	95	1.059114e-01
108	96	0.000000e+00
108	97	0.000000e+00
108	98	0.000000e+00
108	99	0.000000e+00
108	100	3.228362e-02
108	101	2.355034e-01
108	102	2.906699e-01
108	103	3.062683e-01
108	104	3.317464e-01
108	105	4.033335e-01
108	106	4.760748e-01
108	107	5.259498e-01
108	108	1.000000e+00
108	109	2.456621e-01
108	110	0.000000e+00
108	111	0.000000e+00
108	112	0.000000e+00
108	113	0.000000e+00
108	114	2.000691e-02
108	115	1.581768e-01
108	116	2.390670e-01
108	117	3.214782e-01
108	118	3.406050e-01
108	119	4.205171e-01
108	120	4.839750e-01
108	121	5.058567e-01
108	122	3.029704e-01
108	123	1.655281e-01
108	124	0.000000e+00
108	125	0.000000e+00
108	126	0.000000e+00
108	127	0.000000e+00
109	0	0.000000e+00
109	1	0.000000e+00
109	2	2.871129e-02
109	3	1.193380e-01
109	4	1.671527e-01
109	5	2.384120e-01
109	6	2.441131e-01
109	7	2.335180e-01
109	8	2.815728e-01
109	9	3.024097e-01
109	10	3.054723e-01
109	11	2.323251e-01
109	12	0.000000e+00
109	13	0.000000e+00
109	14	0.000000e+00
109	15	0.000000e+00
109	16	2.720069e-02
109	17	1.235141e-01
109	18	1.671999e-01
109	19	2.369241e-01
109	20	2.416224e-01
109	21	2.318595e-01
109	22	2.858656e-01
109	23	3.038930e-01
109	24	3.008011e-01
109	25	2.110402e-01
109	26	0.000000e+00
109	27	0.000000e+00
109	28	0.000000e+00
109	29	0.000000e+00
109	30	2.771523e-02
109	31	1.182194e-01
109	32	1.658466e-01
109	33	2.369060e-01
109	34	2.456528e-01
109	35	2.346475e-01
109	36	2.797589e-01
109	37	3.013386e-01
109	38	3.050351e-01
109	39	2.366824e-01
109	40	0.000000e+00
109	41	0.000000e+00
109	42	0.000000e+00
109	43	0.000000e+00
109	44	1.976813e-02
109	45	1.107492e-01
109	46	1.628578e-01
109	47	2.344925e-01
109	48	2.472151e-01
109	49	2.354289e-01
109	50	2.729402e-01
109	51	2.962077e-01
109	52	2.958524e-01
109	53	2.296733e-01
109	54	0.000000e+00
109	55	0.000000e+00
109	56	0.000000e+00
109	57	0.000000e+00
109	58	2.906402e-02
109	59	1.194953e-01
109	60	1.665636e-01
109	61	2.373648e-01
109	62	2.450886e-01
109	63	2.340692e-01
109	64	2.811325e-01
109	65	3.023997e-01
109	66	3.053924e-01
109	67	2.347301e-01
109	68	0.000000e+00
109	69	0.000000e+00
109	70	0.000000e+00
109	71	0.000000e+00
109	72	0.000000e+00
109	73	1.093579e-02
109	74	1.588555e-02
109	75	7.289675e-02
109	76	7.736813e-02
109	77	1.847687e-01
109	78	2.595780e-01
109	79	2.453821e-01
109	80	2.187843e-01
109	81	9.480534e-02
109	82	0.000000e+00
109	83	0.000000e+00
109	84	0.000000e+00
109	85	0.000000e+00
109	86	-4.670913e-03
109	87	1.591344e-02
109	88	1.105500e-02
109	89	3.600363e-02
109	90	1.155867e-01
109	91	1.107166e-01
109	92	1.377386e-01
109	93	2.241349e-01
109	94	9.806887e-02
109	95	7.792315e-02
109	96	0.000000e+00
109	97	0.000000e+00
109	98	0.000000e+00
109	99	0.000000e+00
109	100	4.681322e-02
109	101	2.456245e-01
109	102	2.581870e-01
109	103	2.885510e-01
109	104	3.186364e-01
109	105	2.915546e-01
109	106	2.868865e-01
109	107	3.092738e-01
109	108	2.456621e-01
109	109	1.000000e+00
109	110	0.000000e+00
109	111	0.000000e+00
109	112	0.000000e+00
109	113	0.000000e+00
109	114	1.685674e-02
109	115	1.618392e-01
109	116	2.396288e-01
109	117	3.086522e-01
109	118	2.868490e-01
109	119	2.621440e-01
109	120	3.273642e-01
109	121	3.497851e-01
109	122	2.172325e-01
109	123	7.221552e-02
109	124	0.000000e+00
109	125	0.000000e+00
109	126	0.000000e+00
109	127	0.000000e+00
110	0	0.000000e+00
110	1	0.000000e+00
110	2	0.000000e+00
110	3	0.000000e+00
110	4	0.000000e+00
110	5	0.000000e+00
110	6	0.000000e+00
110	7	0.000000e+00
110	8	0.000000e+00
110	9	0.000000e+00
110	10	0.000000e+00
110	11	0.000000e+00
110	12	0.000000e+00
110	13	0.000000e+00
110	14	0.000000e+00
110	15	0.000000e+00
110	16	0.000000e+00
110	17	0.000000e+00
110	18	0.000000e+00
110	19	0.000000e+00
110	20	0.000000e+00
110	21	0.000000e+00
110	22	0.000000e+00
110	23	0.000000e+00
110	24	0.000000e+00
110	25	0.000000e+00
110	26	0.000000e+00
110	27	0.000000e+00
110	28	0.000000e+00
110	29	0.000000e+00
110	30	0.000000e+00
110	31	0.000000e+00
110	32	0.000000e+00
110	33	0.000000e+00
110	34	0.000000e+00
110	35	0.000000e+00
110	36	0.000000e+00
110	37	0.000000e+00
110	38	0.000000e+00
110	39	0.000000e+00
110	40	0.000000e+00
110	41	0.000000e+00
110	42	0.000000e+00
110	43	0.000000e+00
110	44	0.000000e+00
110	45	0.000000e+00
110	46	0.000000e+00
110	47	0.000000e+00
110	48	0.000000e+00
110	49	0.000000e+00
110	50	0.000000e+00
110	51	0.000000e+00
110	52	0.000000e+00
110	53	0.000000e+00
110	54	0.000000e+00
110	55	0.000000e+00
110	56	0.000000e+00
110	57	0.000000e+00
110	58	0.000000e+00
110	59	0.000000e+00
110	60	0.000000e+00
110	61	0.000000e+00
110	62	0.000000e+00
110	63	0.000000e+00
110	64	0.000000e+00
110	65	0.000000e+00
110	66	0.000000e+00
110	67	0.000000e+00
110	68	0.000000e+00
110	69	0.000000e+00
110	70	0.000000e+00
110	71	0.000000e+00
110	72	0.000000e+00
110	73	0.000000e+00
110	74	0.000000e+00
110	75	0.000000e+00
110	76	0.000000e+00
110	77	0.000000e+00
110	78	0.000000e+00
110	79	0.000000e+00
110	80	0.000000e+00
110	81	0.000000e+00
110	82	0.000000e+00
110	83	0.000000e+00
110	84	0.000000e+00
110	85	0.000000e+00
110	86	0.000000e+00
110	87	0.000000e+00
110	88	0.000000e+00
110	89	0.000000e+00
110	90	0.000000e+00
110	91	0.000000e+00
110	92	0.000000e+00
110	93	0.000000e+00
110	94	0.000000e+00
110	95	0.000000e+00
110	96	0.000000e+00
110	97	0.000000e+00
110	98	0.000000e+00
110	99	0.000000e+00
110	100	0.000000e+00
110	101	0.000000e+00
110	102	0.000000e+00
110	103	0.000000e+00
110	104	0.000000e+00
110	105	0.000000e+00
110	106	0.000000e+00
110	107	0.000000e+00
110	108	0.000000e+00
110	109	0.000000e+00
110	110	0.000000e+00
110	111	0.000000e+00
110	112	0.000000e+00
110	113	0.000000e+00
110	114	0.000000e+00
110	115	0.000000e+00
110	116	0.000000e+00
110	117	0.000000e+00
110	118	0.000000e+00
110	119	0.000000e+00
110	120	0.000000e+00
110	121	0.000000e+00
110	122	0.000000e+00
110	123	0.000000e+00
110	124	0.000000e+00
110	125	0.000000e+00
110	126	0.000000e+00
110	127	0.000000e+00
111	0	0.000000e+00
111	1	0.000000e+00
111	2	0.000000e+00
111	3	0.000000e+00
111	4	0.000000e+00
111	5	0.000000e+00
111	6	0.000000e+00
111	7	0.000000e+00
111	8	0.000000e+00
111	9	0.000000e+00
111	10	0.000000e+00
111	11	0.000000e+00
111	12	0.000000e+00
111	13	0.000000e+00
111	14	0.000000e+00
111	15	0.000000e+00
111	16	0.000000e+00
111	17	0.000000e+00
111	18	0.000000e+00
111	19	0.000000e+00
111	20	0.000000e+00
111	21	0.000000e+00
111	22	0.000000e+00
111	23	0.000000e+00
111	24	0.000000e+00
111	25	0.000000e+00
111	26	0.000000e+00
111	27	0.000000e+00
111	28	0.000000e+00
111	29	0.000000e+00
111	30	0.000000e+00
111	31	0.000000e+00
111	32	0.000000e+00
111	33	0.000000e+00
111	34	0.000000e+00
111	35	0.000000e+00
111	36	0.000000e+00
111	37	0.000000e+00
111	38	0.000000e+00
111	39	0.000000e+00
111	40	0.000000e+00
111	41	0.000000e+00
111	42	0.000000e+00
111	43	0.000000e+00
111	44	0.000000e+00
111	45	0.000000e+00
111	46	0.000000e+00
111	47	0.000000e+00
111	48	0.000000e+00
111	49	0.000000e+00
111	50	0.000000e+00
111	51	0.000000e+00
111	52	0.000000e+00
111	53	0.000000e+00
111	54	0.000000e+00
111	55	0.000000e+00
111	56	0.000000e+00
111	57	0.000000e+00
111	58	0.000000e+00
111	59	0.000000e+00
111	60	0.000000e+00
111	61	0.000000e+00
111	62	0.000000e+00
111	63	0.000000e+00
111	64	0.000000e+00
111	65	0.000000e+00
111	66	0.000000e+00
111	67	0.000000e+00
111	68	0.000000e+00
111	69	0.000000e+00
111	70	0.000000e+00
111	71	0.000000e+00
111	72	0.000000e+00
111	73	0.000000e+00
111	74	0.000000e+00
111	75	0.000000e+00
111	76	0.000000e+00
111	77	0.000000e+00
111	78	0.000000e+00
111	79	0.000000e+00
111	80	0.000000e+00
111	81	0.000000e+00
111	82	0.000000e+00
111	83	0.000000e+00
111	84	0.000000e+00
111	85	0.000000e+00
111	86	0.000000e+00
111	87	0.000000e+00
111	88	0.000000e+00
111	89	0.000000e+00
111	90	0.000000e+00
111	91	0.000000e+00
111	92	0.000000e+00
111	93	0.000000e+00
111	94	0.000000e+00
111	95	0.000000e+00
111	96	0.000000e+00
111	97	0.000000e+00
111	98	0.000000e+00
111	99	0.000000e+00
111	100	0.000000e+00
111	101	0.000000e+00
111	102	0.000000e+00
111	103	0.000000e+00
111	104	0.000000e+00
111	105	0.000000e+00
111	106	0.000000e+00
111	107	0.000000e+00
111	108	0.000000e+00
111	109	0.000000e+00
111	110	0.000000e+00
111	111	0.000000e+00
111	112	0.000000e+00
111	113	0.000000e+00
111	114	0.000000e+00
111	115	0.000000e+00
111	116	0.000000e+00
111	117	0.000000e+00
111	118	0.000000e+00
111	119	0.000000e+00
111	120	0.000000e+00
111	121	0.000000e+00
111	122	0.000000e+00
111	123	0.000000e+00
111	124	0.000000e+00
111	125	0.000000e+00
111	126	0.000000e+00
111	127	0.000000e+00
112	0	0.000000e+00
112	1	0.000000e+00
112	2	0.000000e+00
112	3	0.000000e+00
112	4	0.000000e+00
112	5	0.000000e+00
112	6	0.000000e+00
112	7	0.000000e+00
112	8	0.000000e+00
112	9	0.000000e+00
112	10	0.000000e+00
112	11	0.000000e+00
112	12	0.000000e+00
112	13	0.000000e+00
112	14	0.000000e+00
112	15	0.000000e+00
112	16	0.000000e+00
112	17	0.000000e+00
112	18	0.000000e+00
112	19	0.000000e+00
112	20	0.000000e+00
112	21	0.000000e+00
112	22	0.000000e+00
112	23	0.000000e+00
112	24	0.000000e+00
112	25	0.000000e+00
112	26	0.000000e+00
112	27	0.000000e+00
112	28	0.000000e+00
112	29	0.000000e+00
112	30	0.000000e+00
112	31	0.000000e+00
112	32	0.000000e+00
112	33	0.000000e+00
112	34	0.000000e+00
112	35	0.000000e+00
112	36	0.000000e+00
112	37	0.000000e+00
112	38	0.000000e+00
112	39	0.000000e+00
112	40	0.000000e+00
112	41	0.000000e+00
112	42	0.000000e+00
112	43	0.000000e+00
112	44	0.000000e+00
112	45	0.000000e+00
112	46	0.000000e+00
112	47	0.000000e+00
112	48	0.000000e+00
112	49	0.000000e+00
112	50	0.000000e+00
112	51	0.000000e+00
112	52	0.000000e+00
112	53	0.000000e+00
112	54	0.000000e+00
112	55	0.000000e+00
112	56	0.000000e+00
112	57	0.000000e+00
112	58	0.000000e+00
112	59	0.000000e+00
112	60	0.000000e+00
112	61	0.000000e+00
112	62	0.000000e+00
112	63	0.000000e+00
112	64	0.000000e+00
112	65	0.000000e+00
112	66	0.000000e+00
112	67	0.000000e+00
112	68	0.000000e+00
112	69	0.000000e+00
112	70	0.000000e+00
112	71	0.000000e+00
112	72	0.000000e+00
112	73	0.000000e+00
112	74	0.000000e+00
112	75	0.000000e+00
112	76	0.000000e+00
112	77	0.000000e+00
112	78	0.000000e+00
112	79	0.000000e+00
112	80	0.000000e+00
112	81	0.000000e+00
112	82	0.000000e+00
112	83	0.000000e+00
112	84	0.000000e+00
112	85	0.000000e+00
112	86	0.000000e+00
112	87	0.000000e+00
112	88	0.000000e+00
112	89	0.000000e+00
112	90	0.000000e+00
112	91	0.000000e+00
112	92	0.000000e+00
112	93	0.000000e+00
112	94	0.000000e+00
112	95	0.000000e+00
112	96	0.000000e+00
112	97	0.000000e+00
112	98	0.000000e+00
112	99	0.000000e+00
112	100	0.000000e+00
112	101	0.000000e+00
112	102	0.000000e+00
112	103	0.000000e+00
112	104	0.000000e+00
112	105	0.000000e+00
112	106	0.000000e+00
112	107	0.000000e+00
112	108	0.000000e+00
112	109	0.000000e+00
112	110	0.000000e+00
112	111	0.000000e+00
112	112	0.000000e+00
112	113	0.000000e+00
112	114	0.000000e+00
112	115	0.000000e+00
112	116	0.000000e+00
112	117	0.000000e+00
112	118	0.000000e+00
112	119	0.000000e+00
112	120	0.000000e+00
112	121	0.000000e+00
112	122	0.000000e+00
112	123	0.000000e+00
112	124	0.000000e+00
112	125	0.000000e+00
112	126	0.000000e+00
112	127	0.000000e+00
113	0	0.000000e+00
113	1	0.000000e+00
113	2	0.000000e+00
113	3	0.000000e+00
113	4	0.000000e+00
113	5	0.000000e+00
113	6	0.000000e+00
113	7	0.000000e+00
113	8	0.000000e+00
113	9	0.000000e+00
113	10	0.000000e+00
113	11	0.000000e+00
113	12	0.000000e+00
113	13	0.000000e+00
113	14	0.000000e+00
113	15	0.000000e+00
113	16	0.000000e+00
113	17	0.000000e+00
113	18	0.000000e+00
113	19	0.000000e+00
113	20	0.000000e+00
113	21	0.000000e+00
113	22	0.000000e+00
113	23	0.000000e+00
113	24	0.000000e+00
113	25	0.000000e+00
113	26	0.000000e+00
113	27	0.000000e+00
113	28	0.000000e+00
113	29	0.000000e+00
113	30	0.000000e+00
113	31	0.000000e+00
113	32	0.000000e+00
113	33	0.000000e+00
113	34	0.000000e+00
113	35	0.000000e+00
113	36	0.000000e+00
113	37	0.000000e+00
113	38	0.000000e+00
113	39	0.000000e+00
113	40	0.000000e+00
113	41	0.000000e+00
113	42	0.000000e+00
113	43	0.000000e+00
113	44	0.000000e+00
113	45	0.000000e+00
113	46	0.000000e+00
113	47	0.000000e+00
113	48	0.000000e+00
113	49	0.000000e+00
113	50	0.000000e+00
113	51	0.000000e+00
113	52	0.000000e+00
113	53	0.000000e+00
113	54	0.000000e+00
113	55	0.000000e+00
113	56	0.000000e+00
113	57	0.000000e+00
113	58	0.000000e+00
113	59	0.000000e+00
113	60	0.000000e+00
113	61	0.000000e+00
113	62	0.000000e+00
113	63	0.000000e+00
113	64	0.000000e+00
113	65	0.000000e+00
113	66	0.000000e+00
113	67	0.000000e+00
113	68	0.000000e+00
113	69	0.000000e+00
113	70	0.000000e+00
113	71	0.000000e+00
113	72	0.000000e+00
113	73	0.000000e+00
113	74	0.000000e+00
113	75	0.000000e+00
113	76	0.000000e+00
113	77	0.000000e+00
113	78	0.000000e+00
113	79	0.000000e+00
113	80	0.000000e+00
113	81	0.000000e+00
113	82	0.000000e+00
113	83	0.000000e+00
113	84	0.000000e+00
113	85	0.000000e+00
113	86	0.000000e+00
113	87	0.000000e+00
113	88	0.000000e+00
113	89	0.000000e+00
113	90	0.000000e+00
113	91	0.000000e+00
113	92	0.000000e+00
113	93	0.000000e+00
113	94	0.000000e+00
113	95	0.000000e+00
113	96	0.000000e+00
113	97	0.000000e+00
113	98	0.000000e+00
113	99	0.000000e+00
113	100	0.000000e+00
113	101	0.000000e+00
113	102	0.000000e+00
113	103	0.000000e+00
113	104	0.000000e+00
113	105	0.000000e+00
113	106	0.000000e+00
113	107	0.000000e+00
113	108	0.000000e+00
113	109	0.000000e+00
113	110	0.000000e+00
113	111	0.000000e+00
113	112	0.000000e+00
113	113	0.000000e+00
113	114	0.000000e+00
113	115	0.000000e+00
113	116	0.000000e+00
113	117	0.000000e+00
113	118	0.000000e+00
113	119	0.000000e+00
113	120	0.000000e+00
113	121	0.000000e+00
113	122	0.000000e+00
113	123	0.000000e+00
113	124	0.000000e+00
113	125	0.000000e+00
113	126	0.000000e+00
113	127	0.000000e+00
114	0	0.000000e+00
114	1	0.000000e+00
114	2	-2.066694e-03
114	3	2.517519e-03
114	4	3.405213e-02
114	5	2.883520e-04
114	6	-1.478207e-02
114	7	-2.955677e-02
114	8	-9.670880e-03
114	9	1.592963e-02
114	10	3.176629e-02
114	11	4.977473e-02
114	12	0.000000e+00
114	13	0.000000e+00
114	14	0.000000e+00
114	15	0.000000e+00
114	16	-1.282334e-02
114	17	3.742256e-03
114	18	3.529014e-02
114	19	1.609646e-03
114	20	-1.473169e-02
114	21	-3.047506e-02
114	22	-7.518886e-03
114	23	1.644410e-02
114	24	3.466715e-02
114	25	5.263340e-02
114	26	0.000000e+00
114	27	0.000000e+00
114	28	0.000000e+00
114	29	0.000000e+00
114	30	-3.687812e-03
114	31	5.430646e-03
114	32	3.463831e-02
114	33	-1.164515e-04
114	34	-1.457065e-02
114	35	-2.852256e-02
114	36	-1.162786e-02
114	37	1.519231e-02
114	38	2.904726e-02
114	39	4.611878e-02
114	40	0.000000e+00
114	41	0.000000e+00
114	42	0.000000e+00
114	43	0.000000e+00
114	44	1.211335e-03
114	45	4.530880e-03
114	46	3.300165e-02
114	47	-1.322629e-03
114	48	-1.453987e-02
114	49	-2.721895e-02
114	50	-1.410767e-02
114	51	1.424687e-02
114	52	2.465222e-02
114	53	3.535159e-02
114	54	0.000000e+00
114	55	0.000000e+00
114	56	0.000000e+00
114	57	0.000000e+00
114	58	-5.820996e-03
114	59	4.557336e-03
114	60	3.442154e-02
114	61	1.853898e-04
114	62	-1.471831e-02
114	63	-2.894039e-02
114	64	-1.090789e-02
114	65	1.539827e-02
114	66	3.061707e-02
114	67	4.767952e-02
114	68	0.000000e+00
114	69	0.000000e+00
114	70	0.000000e+00
114	71	0.000000e+00
114	72	0.000000e+00
114	73	2.286987e-02
114	74	7.782020e-03
114	75	3.404997e-02
114	76	-2.302039e-02
114	77	3.089922e-02
114	78	-3.407478e-03
114	79	2.236934e-02
114	80	3.059678e-02
114	81	3.258580e-02
114	82	0.000000e+00
114	83	0.000000e+00
114	84	0.000000e+00
114	85	0.000000e+00
114	86	1.851462e-03
114	87	6.090450e-03
114	88	1.919424e-02
114	89	6.765771e-03
114	90	3.168393e-02
114	91	-7.106706e-03
114	92	-2.628769e-02
114	93	1.926356e-02
114	94	2.455825e-02
114	95	-1.530609e-04
114	96	0.000000e+00
114	97	0.000000e+00
114	98	0.000000e+00
114	99	0.000000e+00
114	100	-2.528417e-02
114	101	6.289390e-03
114	102	3.666344e-02
114	103	-1.423577e-02
114	104	-1.614686e-03
114	105	1.858068e-02
114	106	4.594684e-02
114	107	2.271215e-02
114	108	2.000691e-02
114	109	1.685674e-02
114	110	0.000000e+00
114	111	0.000000e+00
114	112	0.000000e+00
114	113	0.000000e+00
114	114	1.000000e+00
114	115	5.675872e-02
114	116	1.586946e-02
114	117	1.093334e-02
114	118	-7.082140e-03
114	119	-5.742099e-02
114	120	6.103644e-02
114	121	3.594097e-02
114	122	3.038236e-02
114	123	3.890659e-03
114	124	0.000000e+00
114	125	0.000000e+00
114	126	0.000000e+00
114	127	0.000000e+00
115	0	0.000000e+00
115	1	0.000000e+00
115	2	2.497242e-03
115	3	6.030625e-02
115	4	1.332849e-01
115	5	1.783662e-01
115	6	1.586557e-01
115	7	1.499095e-01
115	8	2.271546e-01
115	9	2.692780e-01
115	10	2.836898e-01
115	11	1.479042e-01
115	12	0.000000e+00
115	13	0.000000e+00
115	14	0.000000e+00
115	15	0.000000e+00
115	16	9.328660e-03
115	17	8.187971e-02
115	18	1.356368e-01
115	19	1.915394e-01
115	20	1.607753e-01
115	21	1.515863e-01
115	22	2.327843e-01
115	23	2.735534e-01
115	24	2.775096e-01
115	25	1.296349e-01
115	26	0.000000e+00
115	27	0.000000e+00
115	28	0.000000e+00
115	29	0.000000e+00
115	30	3.302978e-03
115	31	5.622165e-02
115	32	1.289502e-01
115	33	1.727937e-01
115	34	1.586944e-01
115	35	1.493102e-01
115	36	2.226904e-01
115	37	2.669474e-01
115	38	2.824033e-01
115	39	1.521699e-01
115	40	0.000000e+00
115	41	0.000000e+00
115	42	0.000000e+00
115	43	0.000000e+00
115	44	8.324002e-05
115	45	3.789397e-02
115	46	1.238540e-01
115	47	1.561866e-01
115	48	1.561396e-01
115	49	1.465042e-01
115	50	2.143140e-01
115	51	2.592411e-01
115	52	2.755373e-01
115	53	1.525490e-01
115	54	0.000000e+00
115	55	0.000000e+00
115	56	0.000000e+00
115	57	0.000000e+00
115	58	5.045194e-03
115	59	6.072393e-02
115	60	1.303200e-01
115	61	1.766167e-01
115	62	1.593152e-01
115	63	1.497872e-01
115	64	2.247388e-01
115	65	2.687004e-01
115	66	2.830643e-01
115	67	1.494742e-01
115	68	0.000000e+00
115	69	0.000000e+00
115	70	0.000000e+00
115	71	0.000000e+00
115	72	0.000000e+00
115	73	8.201828e-02
115	74	4.024385e-02
115	75	1.873366e-01
115	76	1.218336e-01
115	77	2.056907e-01
115	78	2.447913e-01
115	79	2.652158e-01
115	80	1.995799e-01
115	81	1.742956e-01
115	82	0.000000e+00
115	83	0.000000e+00
115	84	0.000000e+00
115	85	0.000000e+00
115	86	-3.332325e-02
115	87	-3.169151e-02
115	88	-6.943118e-02
115	89	1.234724e-01
115	90	8.125895e-02
115	91	8.715104e-02
115	92	1.624503e-01
115	93	2.568938e-01
115	94	1.407601e-01
115	95	9.256116e-02
115	96	0.000000e+00
115	97	0.000000e+00
115	98	0.000000e+00
115	99	0.000000e+00
115	100	8.451650e-02
115	101	4.105544e-01
115	102	4.251040e-01
115	103	3.598078e-01
115	104	2.649542e-01
115	105	2.547771e-01
115	106	1.823890e-01
115	107	2.177037e-01
115	108	1.581768e-01
115	109	1.618392e-01
115	110	0.000000e+00
115	111	0.000000e+00
115	112	0.000000e+00
115	113	0.000000e+00
115	114	5.675872e-02
115	115	1.000000e+00
115	116	3.135134e-01
115	117	3.566461e-01
115	118	1.588540e-01
115	119	4.444026e-02
115	120	2.188832e-01
115	121	2.644885e-01
115	122	1.867996e-01
115	123	9.764369e-02
115	124	0.000000e+00
115	125	0.000000e+00
115	126	0.000000e+00
115	127	0.000000e+00
116	0	0.000000e+00
116	1	0.000000e+00
116	2	4.075061e-02
116	3	1.920343e-01
116	4	3.255327e-01
116	5	4.645139e-01
116	6	4.721348e-01
116	7	4.457795e-01
116	8	4.419187e-01
116	9	4.339592e-01
116	10	4.876404e-01
116	11	4.055771e-01
116	12	0.000000e+00
116	13	0.000000e+00
116	14	0.000000e+00
116	15	0.000000e+00
116	16	5.343447e-02
116	17	2.119935e-01
116	18	3.269918e-01
116	19	4.695641e-01
116	20	4.722239e-01
116	21	4.467026e-01
116	22	4.491082e-01
116	23	4.404431e-01
116	24	4.862400e-01
116	25	3.826797e-01
116	26	0.000000e+00
116	27	0.000000e+00
116	28	0.000000e+00
116	29	0.000000e+00
116	30	3.605334e-02
116	31	1.839269e-01
116	32	3.211687e-01
116	33	4.609293e-01
116	34	4.722462e-01
116	35	4.455327e-01
116	36	4.390116e-01
116	37	4.303417e-01
116	38	4.847669e-01
116	39	4.006034e-01
116	40	0.000000e+00
116	41	0.000000e+00
116	42	0.000000e+00
116	43	0.000000e+00
116	44	1.684691e-02
116	45	1.597215e-01
116	46	3.140895e-01
116	47	4.482262e-01
116	48	4.698121e-01
116	49	4.423522e-01
116	50	4.278160e-01
116	51	4.178881e-01
116	52	4.647913e-01
116	53	3.702984e-01
116	54	0.000000e+00
116	55	0.000000e+00
116	56	0.000000e+00
116	57	0.000000e+00
116	58	4.157755e-02
116	59	1.901994e-01
116	60	3.231866e-01
116	61	4.634136e-01
116	62	4.726333e-01
116	63	4.459074e-01
116	64	4.412719e-01
116	65	4.330084e-01
116	66	4.874155e-01
116	67	4.026639e-01
116	68	0.000000e+00
116	69	0.000000e+00
116	70	0.000000e+00
116	71	0.000000e+00
116	72	0.000000e+00
116	73	2.517034e-02
116	74	3.588156e-02
116	75	2.281915e-01
116	76	3.047565e-01
116	77	4.003063e-01
116	78	4.156158e-01
116	79	4.179436e-01
116	80	2.764320e-01
116	81	1.765330e-01
116	82	0.000000e+00
116	83	0.000000e+00
116	84	0.000000e+00
116	85	0.000000e+00
116	86	-3.574330e-02
116	87	5.903466e-02
116	88	1.170296e-01
116	89	8.503841e-02
116	90	2.684840e-01
116	91	2.682381e-01
116	92	2.528455e-01
116	93	3.974612e-01
116	94	2.100880e-01
116	95	1.453879e-01
116	96	0.000000e+00
116	97	0.000000e+00
116	98	0.000000e+00
116	99	0.000000e+00
116	100	1.201898e-01
116	101	4.518929e-01
116	102	5.366489e-01
116	103	5.868391e-01
116	104	5.489260e-01
116	105	4.989370e-01
116	106	3.221383e-01
116	107	3.587219e-01
116	108	2.390670e-01
116	109	2.396288e-01
116	110	0.000000e+00
116	111	0.000000e+00
116	112	0.000000e+00
116	113	0.000000e+00
116	114	1.586946e-02
116	115	3.135134e-01
116	116	1.000000e+00
116	117	5.316486e-01
116	118	4.581942e-01
116	119	3.190407e-01
116	120	3.714844e-01
116	121	3.919473e-01
116	122	3.216414e-01
116	123	1.596596e-01
116	124	0.000000e+00
116	125	0.000000e+00
116	126	0.000000e+00
116	127	0.000000e+00
117	0	0.000000e+00
117	1	0.000000e+00
117	2	4.196169e-02
117	3	1.797797e-01
117	4	2.863698e-01
117	5	4.811708e-01
117	6	5.208481e-01
117	7	4.956996e-01
117	8	4.836880e-01
117	9	4.841367e-01
117	10	5.289633e-01
117	11	4.233061e-01
117	12	0.000000e+00
117	13	0.000000e+00
117	14	0.000000e+00
117	15	0.000000e+00
117	16	4.524358e-02
117	17	2.033215e-01
117	18	2.886144e-01
117	19	4.833900e-01
117	20	5.195464e-01
117	21	4.945174e-01
117	22	4.924605e-01
117	23	4.909419e-01
117	24	5.254904e-01
117	25	3.943000e-01
117	26	0.000000e+00
117	27	0.000000e+00
117	28	0.000000e+00
117	29	0.000000e+00
117	30	3.499164e-02
117	31	1.713772e-01
117	32	2.819085e-01
117	33	4.781948e-01
117	34	5.213392e-01
117	35	4.961262e-01
117	36	4.799860e-01
117	37	4.807876e-01
117	38	5.276708e-01
117	39	4.229049e-01
117	40	0.000000e+00
117	41	0.000000e+00
117	42	0.000000e+00
117	43	0.000000e+00
117	44	1.999128e-02
117	45	1.444268e-01
117	46	2.750080e-01
117	47	4.679510e-01
117	48	5.200147e-01
117	49	4.950906e-01
117	50	4.668308e-01
117	51	4.675451e-01
117	52	5.078642e-01
117	53	3.977970e-01
117	54	0.000000e+00
117	55	0.000000e+00
117	56	0.000000e+00
117	57	0.000000e+00
117	58	3.893907e-02
117	59	1.781951e-01
117	60	2.841662e-01
117	61	4.799729e-01
117	62	5.213873e-01
117	63	4.959629e-01
117	64	4.828203e-01
117	65	4.835657e-01
117	66	5.293702e-01
117	67	4.228351e-01
117	68	0.000000e+00
117	69	0.000000e+00
117	70	0.000000e+00
117	71	0.000000e+00
117	72	0.000000e+00
117	73	5.076568e-02
117	74	3.236848e-02
117	75	2.059946e-01
117	76	2.669151e-01
117	77	3.912292e-01
117	78	4.244997e-01
117	79	4.260404e-01
117	80	3.484189e-01
117	81	1.949226e-01
117	82	0.000000e+00
117	83	0.000000e+00
117	84	0.000000e+00
117	85	0.000000e+00
117	86	-3.118814e-02
117	87	2.964570e-02
117	88	5.633329e-02
117	89	4.170239e-02
117	90	2.517512e-01
117	91	2.092561e-01
117	92	2.396582e-01
117	93	4.449608e-01
117	94	2.396952e-01
117	95	1.724271e-01
117	96	0.000000e+00
117	97	0.000000e+00
117	98	0.000000e+00
117	99	0.000000e+00
117	100	1.321294e-01
117	101	4.862925e-01
117	102	5.382466e-01
117	103	5.954455e-01
117	104	5.880700e-01
117	105	5.261890e-01
117	106	4.080653e-01
117	107	4.590020e-01
117	108	3.214782e-01
117	109	3.086522e-01
117	110	0.000000e+00
117	111	0.000000e+00
117	112	0.000000e+00
117	113	0.000000e+00
117	114	1.093334e-02
117	115	3.566461e-01
117	116	5.316486e-01
117	117	1.000000e+00
117	118	5.521019e-01
117	119	4.166105e-01
117	120	4.838786e-01
117	121	5.361145e-01
117	122	3.824756e-01
117	123	1.847907e-01
117	124	0.000000e+00
117	125	0.000000e+00
117	126	0.000000e+00
117	127	0.000000e+00
118	0	0.000000e+00
118	1	0.000000e+00
118	2	7.197120e-02
118	3	3.348980e-01
118	4	4.128836e-01
118	5	6.281478e-01
118	6	6.922072e-01
118	7	6.572208e-01
118	8	5.787222e-01
118	9	5.454748e-01
118	10	6.052061e-01
118	11	5.916811e-01
118	12	0.000000e+00
118	13	0.000000e+00
118	14	0.000000e+00
118	15	0.000000e+00
118	16	7.177283e-02
118	17	3.444454e-01
118	18	4.162995e-01
118	19	6.211634e-01
118	20	6.890944e-01
118	21	6.554286e-01
118	22	5.824278e-01
118	23	5.498510e-01
118	24	5.964399e-01
118	25	5.752580e-01
118	26	0.000000e+00
118	27	0.000000e+00
118	28	0.000000e+00
118	29	0.000000e+00
118	30	6.252473e-02
118	31	3.275009e-01
118	32	4.107801e-01
118	33	6.281943e-01
118	34	6.926938e-01
118	35	6.591415e-01
118	36	5.779915e-01
118	37	5.437145e-01
118	38	6.050224e-01
118	39	5.802457e-01
118	40	0.000000e+00
118	41	0.000000e+00
118	42	0.000000e+00
118	43	0.000000e+00
118	44	3.888674e-02
118	45	3.054875e-01
118	46	4.014200e-01
118	47	6.250164e-01
118	48	6.920466e-01
118	49	6.584372e-01
118	50	5.697952e-01
118	51	5.326036e-01
118	52	5.878440e-01
118	53	5.211440e-01
118	54	0.000000e+00
118	55	0.000000e+00
118	56	0.000000e+00
118	57	0.000000e+00
118	58	6.754851e-02
118	59	3.328703e-01
118	60	4.131353e-01
118	61	6.276462e-01
118	62	6.924398e-01
118	63	6.586719e-01
118	64	5.794191e-01
118	65	5.458238e-01
118	66	6.058990e-01
118	67	5.879122e-01
118	68	0.000000e+00
118	69	0.000000e+00
118	70	0.000000e+00
118	71	0.000000e+00
118	72	0.000000e+00
118	73	3.466585e-02
118	74	3.294513e-02
118	75	2.628285e-01
118	76	3.707933e-01
118	77	4.785495e-01
118	78	4.524760e-01
118	79	4.648336e-01
118	80	2.949656e-01
118	81	1.840877e-01
118	82	0.000000e+00
118	83	0.000000e+00
118	84	0.000000e+00
118	85	0.000000e+00
118	86	-2.548457e-02
118	87	5.725326e-02
118	88	1.272252e-01
118	89	-8.765161e-02
118	90	3.623064e-01
118	91	2.850526e-01
118	92	2.504368e-01
118	93	4.495460e-01
118	94	2.341527e-01
118	95	1.572986e-01
118	96	0.000000e+00
118	97	0.000000e+00
118	98	0.000000e+00
118	99	0.000000e+00
118	100	7.633740e-02
118	101	3.235476e-01
118	102	3.843143e-01
118	103	5.668517e-01
118	104	6.863536e-01
118	105	6.101758e-01
118	106	4.957323e-01
118	107	5.215866e-01
118	108	3.406050e-01
118	109	2.868490e-01
118	110	0.000000e+00
118	111	0.000000e+00
118	112	0.000000e+00
118	113	0.000000e+00
118	114	-7.082140e-03
118	115	1.588540e-01
118	116	4.581942e-01
118	117	5.521019e-01
118	118	1.000000e+00
118	119	5.854743e-01
118	120	5.404385e-01
118	121	5.318936e-01
118	122	4.139470e-01
118	123	1.486892e-01
118	124	0.000000e+00
118	125	0.000000e+00
118	126	0.000000e+00
118	127	0.000000e+00
119	0	0.000000e+00
119	1	0.000000e+00
119	2	9.163429e-02
119	3	4.250968e-01
119	4	4.758050e-01
119	5	5.964001e-01
119	6	6.156362e-01
119	7	6.605354e-01
119	8	7.142970e-01
119	9	6.564690e-01
119	10	6.513220e-01
119	11	5.481523e-01
119	12	0.000000e+00
119	13	0.000000e+00
119	14	0.000000e+00
119	15	0.000000e+00
119	16	8.756825e-02
119	17	4.186923e-01
119	18	4.704713e-01
119	19	5.832187e-01
119	20	6.082701e-01
119	21	6.552454e-01
119	22	7.176844e-01
119	23	6.575169e-01
119	24	6.436476e-01
119	25	4.977745e-01
119	26	0.000000e+00
119	27	0.000000e+00
119	28	0.000000e+00
119	29	0.000000e+00
119	30	8.199114e-02
119	31	4.233521e-01
119	32	4.782165e-01
119	33	5.981702e-01
119	34	6.196496e-01
119	35	6.629972e-01
119	36	7.145587e-01
119	37	6.572367e-01
119	38	6.533196e-01
119	39	5.517134e-01
119	40	0.000000e+00
119	41	0.000000e+00
119	42	0.000000e+00
119	43	0.000000e+00
119	44	5.435146e-02
119	45	4.144913e-01
119	46	4.756773e-01
119	47	6.021820e-01
119	48	6.240947e-01
119	49	6.655902e-01
119	50	7.061495e-01
119	51	6.484565e-01
119	52	6.317729e-01
119	53	5.319229e-01
119	54	0.000000e+00
119	55	0.000000e+00
119	56	0.000000e+00
119	57	0.000000e+00
119	58	8.726744e-02
119	59	4.248761e-01
119	60	4.779169e-01
119	61	5.965266e-01
119	62	6.176811e-01
119	63	6.616776e-01
119	64	7.158930e-01
119	65	6.581826e-01
119	66	6.539314e-01
119	67	5.500220e-01
119	68	0.000000e+00
119	69	0.000000e+00
119	70	0.000000e+00
119	71	0.000000e+00
119	72	0.000000e+00
119	73	7.972840e-03
119	74	3.403387e-03
119	75	1.117514e-01
119	76	2.907583e-01
119	77	4.325529e-01
119	78	5.743280e-01
119	79	5.011370e-01
119	80	3.676738e-01
119	81	1.174252e-01
119	82	0.000000e+00
119	83	0.000000e+00
119	84	0.000000e+00
119	85	0.000000e+00
119	86	3.550778e-03
119	87	1.504684e-01
119	88	1.965269e-01
119	89	5.601080e-02
119	90	3.119460e-01
119	91	3.966393e-01
119	92	4.331525e-01
119	93	4.524300e-01
119	94	1.929823e-01
119	95	1.669162e-01
119	96	0.000000e+00
119	97	0.000000e+00
119	98	0.000000e+00
119	99	0.000000e+00
119	100	7.621794e-02
119	101	2.440315e-01
119	102	2.219706e-01
119	103	4.145040e-01
119	104	5.489381e-01
119	105	6.111529e-01
119	106	5.794076e-01
119	107	5.905702e-01
119	108	4.205171e-01
119	109	2.621440e-01
119	110	0.000000e+00
119	111	0.000000e+00
119	112	0.000000e+00
119	113	0.000000e+00
119	114	-5.742099e-02
119	115	4.444026e-02
119	116	3.190407e-01
119	117	4.166105e-01
119	118	5.854743e-01
119	119	1.000000e+00
119	120	5.515915e-01
119	121	5.080929e-01
119	122	3.755052e-01
119	123	1.728702e-01
119	124	0.000000e+00
119	125	0.000000e+00
119	126	0.000000e+00
119	127	0.000000e+00
120	0	0.000000e+00
120	1	0.000000e+00
120	2	8.377023e-02
120	3	3.939823e-01
120	4	4.564773e-01
120	5	5.606918e-01
120	6	5.242485e-01
120	7	4.806656e-01
120	8	6.001574e-01
120	9	7.008315e-01
120	10	6.348690e-01
120	11	5.798482e-01
120	12	0.000000e+00
120	13	0.000000e+00
120	14	0.000000e+00
120	15	0.000000e+00
120	16	7.391908e-02
120	17	3.993357e-01
120	18	4.601091e-01
120	19	5.489979e-01
120	20	5.201280e-01
120	21	4.771918e-01
120	22	6.052862e-01
120	23	7.028433e-01
120	24	6.234812e-01
120	25	5.462540e-01
120	26	0.000000e+00
120	27	0.000000e+00
120	28	0.000000e+00
120	29	0.000000e+00
120	30	7.223936e-02
120	31	3.934931e-01
120	32	4.518778e-01
120	33	5.619670e-01
120	34	5.275152e-01
120	35	4.841381e-01
120	36	5.966548e-01
120	37	6.988954e-01
120	38	6.342073e-01
120	39	5.810413e-01
120	40	0.000000e+00
120	41	0.000000e+00
120	42	0.000000e+00
120	43	0.000000e+00
120	44	4.918521e-02
120	45	3.750397e-01
120	46	4.400141e-01
120	47	5.656647e-01
120	48	5.292850e-01
120	49	4.860131e-01
120	50	5.860023e-01
120	51	6.887676e-01
120	52	6.163655e-01
120	53	5.412857e-01
120	54	0.000000e+00
120	55	0.000000e+00
120	56	0.000000e+00
120	57	0.000000e+00
120	58	7.596916e-02
120	59	3.956290e-01
120	60	4.540819e-01
120	61	5.606631e-01
120	62	5.264085e-01
120	63	4.828820e-01
120	64	5.989363e-01
120	65	7.006778e-01
120	66	6.349817e-01
120	67	5.826205e-01
120	68	0.000000e+00
120	69	0.000000e+00
120	70	0.000000e+00
120	71	0.000000e+00
120	72	0.000000e+00
120	73	1.111725e-01
120	74	3.095129e-02
120	75	2.168207e-01
120	76	2.532314e-01
120	77	4.491479e-01
120	78	5.514353e-01
120	79	5.763582e-01
120	80	3.753367e-01
120	81	2.172618e-01
120	82	0.000000e+00
120	83	0.000000e+00
120	84	0.000000e+00
120	85	0.000000e+00
120	86	6.906163e-03
120	87	7.465539e-02
120	88	1.762515e-01
120	89	1.492262e-01
120	90	3.710459e-01
120	91	3.157237e-01
120	92	3.874148e-01
120	93	4.629857e-01
120	94	2.089532e-01
120	95	1.507061e-01
120	96	0.000000e+00
120	97	0.000000e+00
120	98	0.000000e+00
120	99	0.000000e+00
120	100	5.679098e-02
120	101	3.606560e-01
120	102	4.300266e-01
120	103	4.518305e-01
120	104	5.345697e-01
120	105	5.898482e-01
120	106	6.894447e-01
120	107	7.152399e-01
120	108	4.839750e-01
120	109	3.273642e-01
120	110	0.000000e+00
120	111	0.000000e+00
120	112	0.000000e+00
120	113	0.000000e+00
120	114	6.103644e-02
120	115	2.188832e-01
120	116	3.714844e-01
120	117	4.838786e-01
120	118	5.404385e-01
120	119	5.515915e-01
120	120	1.000000e+00
120	121	6.902107e-01
120	122	4.178640e-01
120	123	1.742463e-01
120	124	0.000000e+00
120	125	0.000000e+00
120	126	0.000000e+00
120	127	0.000000e+00
121	0	0.000000e+00
121	1	0.000000e+00
121	2	5.699902e-02
121	3	2.687706e-01
121	4	3.474913e-01
121	5	4.760522e-01
121	6	4.807554e-01
121	7	4.794518e-01
121	8	5.943438e-01
121	9	6.676934e-01
121	10	6.367776e-01
121	11	5.110286e-01
121	12	0.000000e+00
121	13	0.000000e+00
121	14	0.000000e+00
121	15	0.000000e+00
121	16	5.273547e-02
121	17	2.861569e-01
121	18	3.552149e-01
121	19	4.739292e-01
121	20	4.774086e-01
121	21	4.750775e-01
121	22	5.985144e-01
121	23	6.677961e-01
121	24	6.280798e-01
121	25	4.783791e-01
121	26	0.000000e+00
121	27	0.000000e+00
121	28	0.000000e+00
121	29	0.000000e+00
121	30	4.950214e-02
121	31	2.636080e-01
121	32	3.443825e-01
121	33	4.752292e-01
121	34	4.829486e-01
121	35	4.826456e-01
121	36	5.917597e-01
121	37	6.669155e-01
121	38	6.348823e-01
121	39	5.140332e-01
121	40	0.000000e+00
121	41	0.000000e+00
121	42	0.000000e+00
121	43	0.000000e+00
121	44	3.331111e-02
121	45	2.382380e-01
121	46	3.313816e-01
121	47	4.701566e-01
121	48	4.841392e-01
121	49	4.854374e-01
121	50	5.824309e-01
121	51	6.588237e-01
121	52	6.147837e-01
121	53	4.830862e-01
121	54	0.000000e+00
121	55	0.000000e+00
121	56	0.000000e+00
121	57	0.000000e+00
121	58	5.270042e-02
121	59	2.688429e-01
121	60	3.470828e-01
121	61	4.758844e-01
121	62	4.821854e-01
121	63	4.812358e-01
121	64	5.935950e-01
121	65	6.680098e-01
121	66	6.365309e-01
121	67	5.143695e-01
121	68	0.000000e+00
121	69	0.000000e+00
121	70	0.000000e+00
121	71	0.000000e+00
121	72	0.000000e+00
121	73	5.913812e-02
121	74	2.157631e-02
121	75	1.288020e-01
121	76	1.128862e-01
121	77	3.469477e-01
121	78	4.831894e-01
121	79	4.873454e-01
121	80	4.182078e-01
121	81	1.994506e-01
121	82	0.000000e+00
121	83	0.000000e+00
121	84	0.000000e+00
121	85	0.000000e+00
121	86	-1.881753e-02
121	87	3.226218e-02
121	88	1.046831e-01
121	89	8.749264e-02
121	90	2.983771e-01
121	91	2.713315e-01
121	92	3.110655e-01
121	93	4.499617e-01
121	94	2.003290e-01
121	95	1.549394e-01
121	96	0.000000e+00
121	97	0.000000e+00
121	98	0.000000e+00
121	99	0.000000e+00
121	100	6.954423e-02
121	101	4.271432e-01
121	102	4.880326e-01
121	103	4.716867e-01
121	104	5.308942e-01
121	105	5.415653e-01
121	106	5.978679e-01
121	107	6.784183e-01
121	108	5.058567e-01
121	109	3.497851e-01
121	110	0.000000e+00
121	111	0.000000e+00
121	112	0.000000e+00
121	113	0.000000e+00
121	114	3.594097e-02
121	115	2.644885e-01
121	116	3.919473e-01
121	117	5.361145e-01
121	118	5.318936e-01
121	119	5.080929e-01
121	120	6.902107e-01
121	121	1.000000e+00
121	122	4.211576e-01
121	123	2.024999e-01
121	124	0.000000e+00
121	125	0.000000e+00
121	126	0.000000e+00
121	127	0.000000e+00
122	0	0.000000e+00
122	1	0.000000e+00
122	2	4.002133e-02
122	3	1.674903e-01
122	4	2.072321e-01
122	5	3.176219e-01
122	6	3.353615e-01
122	7	3.175708e-01
122	8	3.822086e-01
122	9	4.420354e-01
122	10	4.445149e-01
122	11	3.392506e-01
122	12	0.000000e+00
122	13	0.000000e+00
122	14	0.000000e+00
122	15	0.000000e+00
122	16	4.491045e-02
122	17	1.739657e-01
122	18	2.122709e-01
122	19	3.126300e-01
122	20	3.311775e-01
122	21	3.135378e-01
122	22	3.890555e-01
122	23	4.459883e-01
122	24	4.429963e-01
122	25	3.187023e-01
122	26	0.000000e+00
122	27	0.000000e+00
122	28	0.000000e+00
122	29	0.000000e+00
122	30	3.909367e-02
122	31	1.661208e-01
122	32	2.049095e-01
122	33	3.169280e-01
122	34	3.375619e-01
122	35	3.207510e-01
122	36	3.794844e-01
122	37	4.395862e-01
122	38	4.429443e-01
122	39	3.406757e-01
122	40	0.000000e+00
122	41	0.000000e+00
122	42	0.000000e+00
122	43	0.000000e+00
122	44	2.423172e-02
122	45	1.552552e-01
122	46	1.968259e-01
122	47	3.173792e-01
122	48	3.402173e-01
122	49	3.240490e-01
122	50	3.692158e-01
122	51	4.298823e-01
122	52	4.246810e-01
122	53	3.202452e-01
122	54	0.000000e+00
122	55	0.000000e+00
122	56	0.000000e+00
122	57	0.000000e+00
122	58	4.227924e-02
122	59	1.683037e-01
122	60	2.065030e-01
122	61	3.168054e-01
122	62	3.365379e-01
122	63	3.193124e-01
122	64	3.816808e-01
122	65	4.415192e-01
122	66	4.446519e-01
122	67	3.412103e-01
122	68	0.000000e+00
122	69	0.000000e+00
122	70	0.000000e+00
122	71	0.000000e+00
122	72	0.000000e+00
122	73	3.487178e-02
122	74	1.093360e-02
122	75	1.168231e-01
122	76	1.691544e-01
122	77	2.913764e-01
122	78	3.690612e-01
122	79	3.696749e-01
122	80	2.743106e-01
122	81	1.307842e-01
122	82	0.000000e+00
122	83	0.000000e+00
122	84	0.000000e+00
122	85	0.000000e+00
122	86	-1.399362e-03
122	87	3.390140e-02
122	88	8.221540e-02
122	89	7.570608e-02
122	90	2.456254e-01
122	91	1.903884e-01
122	92	2.271796e-01
122	93	3.321866e-01
122	94	1.605717e-01
122	95	1.263371e-01
122	96	0.000000e+00
122	97	0.000000e+00
122	98	0.000000e+00
122	99	0.000000e+00
122	100	4.976647e-02
122	101	2.711382e-01
122	102	3.205053e-01
122	103	3.816112e-01
122	104	3.887000e-01
122	105	3.996677e-01
122	106	4.081687e-01
122	107	4.369318e-01
122	108	3.029704e-01
122	109	2.172325e-01
122	110	0.000000e+00
122	111	0.000000e+00
122	112	0.000000e+00
122	113	0.000000e+00
122	114	3.038236e-02
122	115	1.867996e-01
122	116	3.216414e-01
122	117	3.824756e-01
122	118	4.139470e-01
122	119	3.755052e-01
122	120	4.178640e-01
122	121	4.211576e-01
122	122	1.000000e+00
122	123	1.808937e-01
122	124	0.000000e+00
122	125	0.000000e+00
122	126	0.000000e+00
122	127	0.000000e+00
123	0	0.000000e+00
123	1	0.000000e+00
123	2	5.967215e-03
123	3	4.600407e-02
123	4	4.051274e-02
123	5	6.884560e-02
123	6	5.655605e-02
123	7	5.194878e-02
123	8	1.334436e-01
123	9	1.818995e-01
123	10	1.852532e-01
123	11	9.885323e-02
123	12	0.000000e+00
123	13	0.000000e+00
123	14	0.000000e+00
123	15	0.000000e+00
123	16	9.411689e-03
123	17	5.396271e-02
123	18	4.473887e-02
123	19	6.488115e-02
123	20	5.167088e-02
123	21	4.665339e-02
123	22	1.359378e-01
123	23	1.841078e-01
123	24	1.896697e-01
123	25	8.221551e-02
123	26	0.000000e+00
123	27	0.000000e+00
123	28	0.000000e+00
123	29	0.000000e+00
123	30	5.679194e-03
123	31	4.517187e-02
123	32	4.003493e-02
123	33	6.936002e-02
123	34	5.920422e-02
123	35	5.471458e-02
123	36	1.331783e-01
123	37	1.808712e-01
123	38	1.844548e-01
123	39	1.045140e-01
123	40	0.000000e+00
123	41	0.000000e+00
123	42	0.000000e+00
123	43	0.000000e+00
123	44	1.916214e-03
123	45	3.676299e-02
123	46	3.511133e-02
123	47	7.314840e-02
123	48	6.427763e-02
123	49	6.063310e-02
123	50	1.297587e-01
123	51	1.760779e-01
123	52	1.728261e-01
123	53	1.103423e-01
123	54	0.000000e+00
123	55	0.000000e+00
123	56	0.000000e+00
123	57	0.000000e+00
123	58	6.775875e-03
123	59	4.696278e-02
123	60	4.075349e-02
123	61	6.893399e-02
123	62	5.775704e-02
123	63	5.317146e-02
123	64	1.339136e-01
123	65	1.816426e-01
123	66	1.864568e-01
123	67	1.015911e-01
123	68	0.000000e+00
123	69	0.000000e+00
123	70	0.000000e+00
123	71	0.000000e+00
123	72	0.000000e+00
123	73	-4.014463e-03
123	74	-1.426023e-02
123	75	-3.174547e-02
123	76	9.166706e-03
123	77	5.580531e-02
123	78	1.582657e-01
123	79	1.252617e-01
123	80	1.724271e-01
123	81	4.899313e-02
123	82	0.000000e+00
123	83	0.000000e+00
123	84	0.000000e+00
123	85	0.000000e+00
123	86	9.722667e-03
123	87	-2.825126e-03
123	88	-5.476015e-03
123	89	8.355140e-02
123	90	7.455616e-02
123	91	9.738022e-02
123	92	1.181867e-01
123	93	1.423775e-01
123	94	8.321199e-02
123	95	7.987702e-02
123	96	0.000000e+00
123	97	0.000000e+00
123	98	0.000000e+00
123	99	0.000000e+00
123	100	-1.686793e-04
123	101	1.187136e-01
123	102	1.508611e-01
123	103	1.461897e-01
123	104	1.000154e-01
123	105	1.458317e-01
123	106	1.599028e-01
123	107	2.177853e-01
123	108	1.655281e-01
123	109	7.221552e-02
123	110	0.000000e+00
123	111	0.000000e+00
123	112	0.000000e+00
123	113	0.000000e+00
123	114	3.890659e-03
123	115	9.764369e-02
123	116	1.596596e-01
123	117	1.847907e-01
123	118	1.486892e-01
123	119	1.728702e-01
123	120	1.742463e-01
123	121	2.024999e-01
123	122	1.808937e-01
123	123	1.000000e+00
123	124	0.000000e+00
123	125	0.000000e+00
123	126	0.000000e+00
123	127	0.000000e+00
124	0	0.000000e+00
124	1	0.000000e+00
124	2	0.000000e+00
124	3	0.000000e+00
124	4	0.000000e+00
124	5	0.000000e+00
124	6	0.000000e+00
124	7	0.000000e+00
124	8	0.000000e+00
124	9	0.000000e+00
124	10	0.000000e+00
124	11	0.000000e+00
124	12	0.000000e+00
124	13	0.000000e+00
124	14	0.000000e+00
124	15	0.000000e+00
124	16	0.000000e+00
124	17	0.000000e+00
124	18	0.000000e+00
124	19	0.000000e+00
124	20	0.000000e+00
124	21	0.000000e+00
124	22	0.000000e+00
124	23	0.000000e+00
124	24	0.000000e+00
124	25	0.000000e+00
124	26	0.000000e+00
124	27	0.000000e+00
124	28	0.000000e+00
124	29	0.000000e+00
124	30	0.000000e+00
124	31	0.000000e+00
124	32	0.000000e+00
124	33	0.000000e+00
124	34	0.000000e+00
124	35	0.000000e+00
124	36	0.000000e+00
124	37	0.000000e+00
124	38	0.000000e+00
124	39	0.000000e+00
124	40	0.000000e+00
124	41	0.000000e+00
124	42	0.000000e+00
124	43	0.000000e+00
124	44	0.000000e+00
124	45	0.000000e+00
124	46	0.000000e+00
124	47	0.000000e+00
124	48	0.000000e+00
124	49	0.000000e+00
124	50	0.000000e+00
124	51	0.000000e+00
124	52	0.000000e+00
124	53	0.000000e+00
124	54	0.000000e+00
124	55	0.000000e+00
124	56	0.000000e+00
124	57	0.000000e+00
124	58	0.000000e+00
124	59	0.000000e+00
124	60	0.000000e+00
124	61	0.000000e+00
124	62	0.000000e+00
124	63	0.000000e+00
124	64	0.000000e+00
124	65	0.000000e+00
124	66	0.000000e+00
124	67	0.000000e+00
124	68	0.000000e+00
124	69	0.000000e+00
124	70	0.000000e+00
124	71	0.000000e+00
124	72	0.000000e+00
124	73	0.000000e+00
124	74	0.000000e+00
124	75	0.000000e+00
124	76	0.000000e+00
124	77	0.000000e+00
124	78	0.000000e+00
124	79	0.000000e+00
124	80	0.000000e+00
124	81	0.000000e+00
124	82	0.000000e+00
124	83	0.000000e+00
124	84	0.000000e+00
124	85	0.000000e+00
124	86	0.000000e+00
124	87	0.000000e+00
124	88	0.000000e+00
124	89	0.000000e+00
124	90	0.000000e+00
124	91	0.000000e+00
124	92	0.000000e+00
124	93	0.000000e+00
124	94	0.000000e+00
124	95	0.000000e+00
124	96	0.000000e+00
124	97	0.000000e+00
124	98	0.000000e+00
124	99	0.000000e+00
124	100	0.000000e+00
124	101	0.000000e+00
124	102	0.000000e+00
124	103	0.000000e+00
124	104	0.000000e+00
124	105	0.000000e+00
124	106	0.000000e+00
124	107	0.000000e+00
124	108	0.000000e+00
124	109	0.000000e+00
124	110	0.000000e+00
124	111	0.000000e+00
124	112	0.000000e+00
124	113	0.000000e+00
124	114	0.000000e+00
124	115	0.000000e+00
124	116	0.000000e+00
124	117	0.000000e+00
124	118	0.000000e+00
124	119	0.000000e+00
124	120	0.000000e+00
124	121	0.000000e+00
124	122	0.000000e+00
124	123	0.000000e+00
124	124	0.000000e+00
124	125	0.000000e+00
124	126	0.000000e+00
124	127	0.000000e+00
125	0	0.000000e+00
125	1	0.000000e+00
125	2	0.000000e+00
125	3	0.000000e+00
125	4	0.000000e+00
125	5	0.000000e+00
125	6	0.000000e+00
125	7	0.000000e+00
125	8	0.000000e+00
125	9	0.000000e+00
125	10	0.000000e+00
125	11	0.000000e+00
125	12	0.000000e+00
125	13	0.000000e+00
125	14	0.000000e+00
125	15	0.000000e+00
125	16	0.000000e+00
125	17	0.000000e+00
125	18	0.000000e+00
125	19	0.000000e+00
125	20	0.000000e+00
125	21	0.000000e+00
125	22	0.000000e+00
125	23	0.000000e+00
125	24	0.000000e+00
125	25	0.000000e+00
125	26	0.000000e+00
125	27	0.000000e+00
125	28	0.000000e+00
125	29	0.000000e+00
125	30	0.000000e+00
125	31	0.000000e+00
125	32	0.000000e+00
125	33	0.000000e+00
125	34	0.000000e+00
125	35	0.000000e+00
125	36	0.000000e+00
125	37	0.000000e+00
125	38	0.000000e+00
125	39	0.000000e+00
125	40	0.000000e+00
125	41	0.000000e+00
125	42	0.000000e+00
125	43	0.000000e+00
125	44	0.000000e+00
125	45	0.000000e+00
125	46	0.000000e+00
125	47	0.000000e+00
125	48	0.000000e+00
125	49	0.000000e+00
125	50	0.000000e+00
125	51	0.000000e+00
125	52	0.000000e+00
125	53	0.000000e+00
125	54	0.000000e+00
125	55	0.000000e+00
125	56	0.000000e+00
125	57	0.000000e+00
125	58	0.000000e+00
125	59	0.000000e+00
125	60	0.000000e+00
125	61	0.000000e+00
125	62	0.000000e+00
125	63	0.000000e+00
125	64	0.000000e+00
125	65	0.000000e+00
125	66	0.000000e+00
125	67	0.000000e+00
125	68	0.000000e+00
125	69	0.000000e+00
125	70	0.000000e+00
125	71	0.000000e+00
125	72	0.000000e+00
125	73	0.000000e+00
125	74	0.000000e+00
125	75	0.000000e+00
125	76	0.000000e+00
125	77	0.000000e+00
125	78	0.000000e+00
125	79	0.000000e+00
125	80	0.000000e+00
125	81	0.000000e+00
125	82	0.000000e+00
125	83	0.000000e+00
125	84	0.000000e+00
125	85	0.000000e+00
125	86	0.000000e+00
125	87	0.000000e+00
125	88	0.000000e+00
125	89	0.000000e+00
125	90	0.000000e+00
125	91	0.000000e+00
125	92	0.000000e+00
125	93	0.000000e+00
125	94	0.000000e+00
125	95	0.000000e+00
125	96	0.000000e+00
125	97	0.000000e+00
125	98	0.000000e+00
125	99	0.000000e+00
125	100	0.000000e+00
125	101	0.000000e+00
125	102	0.000000e+00
125	103	0.000000e+00
125	104	0.000000e+00
125	105	0.000000e+00
125	106	0.000000e+00
125	107	0.000000e+00
125	108	0.000000e+00
125	109	0.000000e+00
125	110	0.000000e+00
125	111	0.000000e+00
125	112	0.000000e+00
125	113	0.000000e+00
125	114	0.000000e+00
125	115	0.000000e+00
125	116	0.000000e+00
125	117	0.000000e+00
125	118	0.000000e+00
125	119	0.000000e+00
125	120	0.000000e+00
125	121	0.000000e+00
125	122	0.000000e+00
125	123	0.000000e+00
125	124	0.000000e+00
125	125	0.000000e+00
125	126	0.000000e+00
125	127	0.000000e+00
126	0	0.000000e+00
126	1	0.000000e+00
126	2	0.000000e+00
126	3	0.000000e+00
126	4	0.000000e+00
126	5	0.000000e+00
126	6	0.000000e+00
126	7	0.000000e+00
126	8	0.000000e+00
126	9	0.000000e+00
126	10	0.000000e+00
126	11	0.000000e+00
126	12	0.000000e+00
126	13	0.000000e+00
126	14	0.000000e+00
126	15	0.000000e+00
126	16	0.000000e+00
126	17	0.000000e+00
126	18	0.000000e+00
126	19	0.000000e+00
126	20	0.000000e+00
126	21	0.000000e+00
126	22	0.000000e+00
126	23	0.000000e+00
126	24	0.000000e+00
126	25	0.000000e+00
126	26	0.000000e+00
126	27	0.000000e+00
126	28	0.000000e+00
126	29	0.000000e+00
126	30	0.000000e+00
126	31	0.000000e+00
126	32	0.000000e+00
126	33	0.000000e+00
126	34	0.000000e+00
126	35	0.000000e+00
126	36	0.000000e+00
126	37	0.000000e+00
126	38	0.000000e+00
126	39	0.000000e+00
126	40	0.000000e+00
126	41	0.000000e+00
126	42	0.000000e+00
126	43	0.000000e+00
126	44	0.000000e+00
126	45	0.000000e+00
126	46	0.000000e+00
126	47	0.000000e+00
126	48	0.000000e+00
126	49	0.000000e+00
126	50	0.000000e+00
126	51	0.000000e+00
126	52	0.000000e+00
126	53	0.000000e+00
126	54	0.000000e+00
126	55	0.000000e+00
126	56	0.000000e+00
126	57	0.000000e+00
126	58	0.000000e+00
126	59	0.000000e+00
126	60	0.000000e+00
126	61	0.000000e+00
126	62	0.000000e+00
126	63	0.000000e+00
126	64	0.000000e+00
126	65	0.000000e+00
126	66	0.000000e+00
126	67	0.000000e+00
126	68	0.000000e+00
126	69	0.000000e+00
126	70	0.000000e+00
126	71	0.000000e+00
126	72	0.000000e+00
126	73	0.000000e+00
126	74	0.000000e+00
126	75	0.000000e+00
126	76	0.000000e+00
126	77	0.000000e+00
126	78	0.000000e+00
126	79	0.000000e+00
126	80	0.000000e+00
126	81	0.000000e+00
126	82	0.000000e+00
126	83	0.000000e+00
126	84	0.000000e+00
126	85	0.000000e+00
126	86	0.000000e+00
126	87	0.000000e+00
126	88	0.000000e+00
126	89	0.000000e+00
126	90	0.000000e+00
126	91	0.000000e+00
126	92	0.000000e+00
126	93	0.000000e+00
126	94	0.000000e+00
126	95	0.000000e+00
126	96	0.000000e+00
126	97	0.000000e+00
126	98	0.000000e+00
126	99	0.000000e+00
126	100	0.000000e+00
126	101	0.000000e+00
126	102	0.000000e+00
126	103	0.000000e+00
126	104	0.000000e+00
126	105	0.000000e+00
126	106	0.000000e+00
126	107	0.000000e+00
126	108	0.000000e+00
126	109	0.000000e+00
126	110	0.000000e+00
126	111	0.000000e+00
126	112	0.000000e+00
126	113	0.000000e+00
126	114	0.000000e+00
126	115	0.000000e+00
126	116	0.000000e+00
126	117	0.000000e+00
126	118	0.000000e+00
126	119	0.000000e+00
126	120	0.000000e+00
126	121	0.000000e+00
126	122	0.000000e+00
126	123	0.000000e+00
126	124	0.000000e+00
126	125	0.000000e+00
126	126	0.000000e+00
126	127	0.000000e+00
127	0	0.000000e+00
127	1	0.000000e+00
127	2	0.000000e+00
127	3	0.000000e+00
127	4	0.000000e+00
127	5	0.000000e+00
127	6	0.000000e+00
127	7	0.000000e+00
127	8	0.000000e+00
127	9	0.000000e+00
127	10	0.000000e+00
127	11	0.000000e+00
127	12	0.000000e+00
127	13	0.000000e+00
127	14	0.000000e+00
127	15	0.000000e+00
127	16	0.000000e+00
127	17	0.000000e+00
127	18	0.000000e+00
127	19	0.000000e+00
127	20	0.000000e+00
127	21	0.000000e+00
127	22	0.000000e+00
127	23	0.000000e+00
127	24	0.000000e+00
127	25	0.000000e+00
127	26	0.000000e+00
127	27	0.000000e+00
127	28	0.000000e+00
127	29	0.000000e+00
127	30	0.000000e+00
127	31	0.000000e+00
127	32	0.000000e+00
127	33	0.000000e+00
127	34	0.000000e+00
127	35	0.000000e+00
127	36	0.000000e+00
127	37	0.000000e+00
127	38	0.000000e+00
127	39	0.000000e+00
127	40	0.000000e+00
127	41	0.000000e+00
127	42	0.000000e+00
127	43	0.000000e+00
127	44	0.000000e+00
127	45	0.000000e+00
127	46	0.000000e+00
127	47	0.000000e+00
127	48	0.000000e+00
127	49	0.000000e+00
127	50	0.000000e+00
127	51	0.000000e+00
127	52	0.000000e+00
127	53	0.000000e+00
127	54	0.000000e+00
127	55	0.000000e+00
127	56	0.000000e+00
127	57	0.000000e+00
127	58	0.000000e+00
127	59	0.000000e+00
127	60	0.000000e+00
127	61	0.000000e+00
127	62	0.000000e+00
127	63	0.000000e+00
127	64	0.000000e+00
127	65	0.000000e+00
127	66	0.000000e+00
127	67	0.000000e+00
127	68	0.000000e+00
127	69	0.000000e+00
127	70	0.000000e+00
127	71	0.000000e+00
127	72	0.000000e+00
127	73	0.000000e+00
127	74	0.000000e+00
127	75	0.000000e+00
127	76	0.000000e+00
127	77	0.000000e+00
127	78	0.000000e+00
127	79	0.000000e+00
127	80	0.000000e+00
127	81	0.000000e+00
127	82	0.000000e+00
127	83	0.000000e+00
127	84	0.000000e+00
127	85	0.000000e+00
127	86	0.000000e+00
127	87	0.000000e+00
127	88	0.000000e+00
127	89	0.000000e+00
127	90	0.000000e+00
127	91	0.000000e+00
127	92	0.000000e+00
127	93	0.000000e+00
127	94	0.000000e+00
127	95	0.000000e+00
127	96	0.000000e+00
127	97	0.000000e+00
127	98	0.000000e+00
127	99	0.000000e+00
127	100	0.000000e+00
127	101	0.000000e+00
127	102	0.000000e+00
127	103	0.000000e+00
127	104	0.000000e+00
127	105	0.000000e+00
127	106	0.000000e+00
127	107	0.000000e+00
127	108	0.000000e+00
127	109	0.000000e+00
127	110	0.000000e+00
127	111	0.000000e+00
127	112	0.000000e+00
127	113	0.000000e+00
127	114	0.000000e+00
127	115	0.000000e+00
127	116	0.000000e+00
127	117	0.000000e+00
127	118	0.000000e+00
127	119	0.000000e+00
127	120	0.000000e+00
127	121	0.000000e+00
127	122	0.000000e+00
127	123	0.000000e+00
127	124	0.000000e+00
127	125	0.000000e+00
127	126	0.000000e+00
127	127	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_correlation_muon_p.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
0	83	0.000000e+00
0	84	0.000000e+00
0	85	0.000000e+00
0	86	0.000000e+00
0	87	0.000000e+00
0	88	0.000000e+00
0	89	0.000000e+00
0	90	0.000000e+00
0	91	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.632024e-01
1	3	9.490096e-01
1	4	9.134120e-01
1	5	7.922435e-01
1	6	6.377857e-01
1	7	7.047498e-01
1	8	8.370255e-01
1	9	0.000000e+00
1	10	0.000000e+00
1	11	9.676904e-01
1	12	9.587683e-01
1	13	9.448412e-01
1	14	9.132956e-01
1	15	7.885893e-01
1	16	6.281093e-01
1	17	6.741254e-01
1	18	8.056830e-01
1	19	0.000000e+00
1	20	0.000000e+00
1	21	9.715020e-01
1	22	9.622122e-01
1	23	9.478619e-01
1	24	9.107712e-01
1	25	7.910309e-01
1	26	6.410052e-01
1	27	7.143587e-01
1	28	8.290190e-01
1	29	0.000000e+00
1	30	0.000000e+00
1	31	9.598192e-01
1	32	9.577863e-01
1	33	9.444633e-01
1	34	9.034568e-01
1	35	7.886983e-01
1	36	6.438276e-01
1	37	7.162323e-01
1	38	7.912066e-01
1	39	0.000000e+00
1	40	0.000000e+00
1	41	9.726043e-01
1	42	9.624535e-01
1	43	9.480796e-01
1	44	9.120887e-01
1	45	7.910086e-01
1	46	6.387738e-01
1	47	7.093801e-01
1	48	8.322064e-01
1	49	0.000000e+00
1	50	0.000000e+00
1	51	-3.783737e-02
1	52	6.167620e-01
1	53	6.306242e-01
1	54	6.178964e-01
1	55	5.405021e-01
1	56	3.059255e-01
1	57	2.705890e-01
1	58	3.597360e-01
1	59	0.000000e+00
1	60	0.000000e+00
1	61	2.814116e-01
1	62	4.430121e-01
1	63	5.621003e-01
1	64	5.359884e-01
1	65	5.751311e-01
1	66	3.136598e-01
1	67	3.393805e-02
1	68	1.412021e-01
1	69	0.000000e+00
1	70	0.000000e+00
1	71	5.021193e-01
1	72	6.364061e-01
1	73	6.199645e-01
1	74	5.877895e-01
1	75	5.497023e-01
1	76	4.052054e-01
1	77	3.896901e-01
1	78	3.685357e-01
1	79	0.000000e+00
1	80	0.000000e+00
1	81	4.023374e-01
1	82	6.518394e-01
1	83	5.275213e-01
1	84	5.462057e-01
1	85	5.266957e-01
1	86	4.403709e-01
1	87	4.581538e-01
1	88	4.038271e-01
1	89	0.000000e+00
1	90	0.000000e+00
1	91	0.000000e+00
2	0	0.000000e+00
2	1	9.632024e-01
2	2	1.000000e+00
2	3	9.839089e-01
2	4	9.638402e-01
2	5	8.728291e-01
2	6	7.359916e-01
2	7	7.911568e-01
2	8	8.668443e-01
2	9	0.000000e+00
2	10	0.000000e+00
2	11	9.579032e-01
2	12	9.844688e-01
2	13	9.803557e-01
2	14	9.624208e-01
2	15	8.694984e-01
2	16	7.268327e-01
2	17	7.629876e-01
2	18	8.361811e-01
2	19	0.000000e+00
2	20	0.000000e+00
2	21	9.611879e-01
2	22	9.865362e-01
2	23	9.827137e-01
2	24	9.616261e-01
2	25	8.713445e-01
2	26	7.384325e-01
2	27	7.986347e-01
2	28	8.610505e-01
2	29	0.000000e+00
2	30	0.000000e+00
2	31	9.489245e-01
2	32	9.809375e-01
2	33	9.785125e-01
2	34	9.554566e-01
2	35	8.681796e-01
2	36	7.396042e-01
2	37	7.944870e-01
2	38	8.210103e-01
2	39	0.000000e+00
2	40	0.000000e+00
2	41	9.622585e-01
2	42	9.870703e-01
2	43	9.830522e-01
2	44	9.626045e-01
2	45	8.715276e-01
2	46	7.366225e-01
2	47	7.949181e-01
2	48	8.638977e-01
2	49	0.000000e+00
2	50	0.000000e+00
2	51	-4.568357e-02
2	52	6.389192e-01
2	53	6.417418e-01
2	54	6.366206e-01
2	55	5.691541e-01
2	56	3.530952e-01
2	57	3.034886e-01
2	58	3.664238e-01
2	59	0.000000e+00
2	60	0.000000e+00
2	61	2.560945e-01
2	62	4.347579e-01
2	63	5.577249e-01
2	64	5.664834e-01
2	65	6.123121e-01
2	66	3.689640e-01
2	67	7.156325e-02
2	68	1.399842e-01
2	69	0.000000e+00
2	70	0.000000e+00
2	71	4.807022e-01
2	72	6.298994e-01
2	73	6.190926e-01
2	74	6.085835e-01
2	75	5.872825e-01
2	76	4.748292e-01
2	77	3.977032e-01
2	78	3.792884e-01
2	79	0.000000e+00
2	80	0.000000e+00
2	81	3.631165e-01
2	82	6.249852e-01
2	83	5.273539e-01
2	84	5.550486e-01
2	85	5.518479e-01
2	86	4.872292e-01
2	87	4.809202e-01
2	88	3.968023e-01
2	89	0.000000e+00
2	90	0.000000e+00
2	91	0.000000e+00
3	0	0.000000e+00
3	1	9.490096e-01
3	2	9.839089e-01
3	3	1.000000e+00
3	4	9.811167e-01
3	5	9.075365e-01
3	6	7.838766e-01
3	7	8.299275e-01
3	8	8.755057e-01
3	9	0.000000e+00
3	10	0.000000e+00
3	11	9.433321e-01
3	12	9.813166e-01
3	13	9.884625e-01
3	14	9.796917e-01
3	15	9.049013e-01
3	16	7.754755e-01
3	17	8.035826e-01
3	18	8.461337e-01
3	19	0.000000e+00
3	20	0.000000e+00
3	21	9.470328e-01
3	22	9.818824e-01
3	23	9.903835e-01
3	24	9.789242e-01
3	25	9.056179e-01
3	26	7.854870e-01
3	27	8.356759e-01
3	28	8.703883e-01
3	29	0.000000e+00
3	30	0.000000e+00
3	31	9.353756e-01
3	32	9.753519e-01
3	33	9.858441e-01
3	34	9.726666e-01
3	35	9.013780e-01
3	36	7.851868e-01
3	37	8.280984e-01
3	38	8.293727e-01
3	39	0.000000e+00
3	40	0.000000e+00
3	41	9.479017e-01
3	42	9.827179e-01
3	43	9.907938e-01
3	44	9.798571e-01
3	45	9.060660e-01
3	46	7.840921e-01
3	47	8.328900e-01
3	48	8.735096e-01
3	49	0.000000e+00
3	50	0.000000e+00
3	51	-4.190881e-02
3	52	6.384349e-01
3	53	6.479621e-01
3	54	6.513775e-01
3	55	5.961702e-01
3	56	3.856819e-01
3	57	3.251263e-01
3	58	3.705311e-01
3	59	0.000000e+00
3	60	0.000000e+00
3	61	2.529971e-01
3	62	4.350529e-01
3	63	5.587412e-01
3	64	5.787696e-01
3	65	6.363345e-01
3	66	3.967426e-01
3	67	9.385050e-02
3	68	1.471217e-01
3	69	0.000000e+00
3	70	0.000000e+00
3	71	4.672022e-01
3	72	6.264775e-01
3	73	6.283662e-01
3	74	6.297550e-01
3	75	6.217461e-01
3	76	5.209702e-01
3	77	4.013626e-01
3	78	3.823691e-01
3	79	0.000000e+00
3	80	0.000000e+00
3	81	3.563457e-01
3	82	6.142081e-01
3	83	5.492773e-01
3	84	5.805260e-01
3	85	5.811056e-01
3	86	5.274598e-01
3	87	5.059518e-01
3	88	4.100944e-01
3	89	0.000000e+00
3	90	0.000000e+00
3	91	0.000000e+00
4	0	0.000000e+00
4	1	9.134120e-01
4	2	9.638402e-01
4	3	9.811167e-01
4	4	1.000000e+00
4	5	9.532702e-01
4	6	8.533498e-01
4	7	8.745714e-01
4	8	8.735342e-01
4	9	0.000000e+00
4	10	0.000000e+00
4	11	9.076942e-01
4	12	9.620111e-01
4	13	9.775137e-01
4	14	9.894077e-01
4	15	9.508972e-01
4	16	8.457541e-01
4	17	8.516029e-01
4	18	8.468798e-01
4	19	0.000000e+00
4	20	0.000000e+00
4	21	9.117705e-01
4	22	9.614435e-01
4	23	9.798804e-01
4	24	9.911903e-01
4	25	9.511981e-01
4	26	8.542287e-01
4	27	8.780460e-01
4	28	8.696604e-01
4	29	0.000000e+00
4	30	0.000000e+00
4	31	9.007956e-01
4	32	9.542536e-01
4	33	9.756762e-01
4	34	9.868172e-01
4	35	9.463607e-01
4	36	8.522111e-01
4	37	8.653446e-01
4	38	8.272421e-01
4	39	0.000000e+00
4	40	0.000000e+00
4	41	9.124181e-01
4	42	9.624717e-01
4	43	9.801783e-01
4	44	9.915717e-01
4	45	9.517623e-01
4	46	8.532191e-01
4	47	8.766395e-01
4	48	8.730879e-01
4	49	0.000000e+00
4	50	0.000000e+00
4	51	-3.320363e-02
4	52	6.396885e-01
4	53	6.430181e-01
4	54	6.568895e-01
4	55	6.161165e-01
4	56	4.277697e-01
4	57	3.435845e-01
4	58	3.724120e-01
4	59	0.000000e+00
4	60	0.000000e+00
4	61	2.446783e-01
4	62	4.133604e-01
4	63	5.472153e-01
4	64	5.952439e-01
4	65	6.673466e-01
4	66	4.455222e-01
4	67	1.251660e-01
4	68	1.564009e-01
4	69	0.000000e+00
4	70	0.000000e+00
4	71	4.366233e-01
4	72	6.000422e-01
4	73	6.084563e-01
4	74	6.353346e-01
4	75	6.441985e-01
4	76	5.733206e-01
4	77	4.042599e-01
4	78	3.880278e-01
4	79	0.000000e+00
4	80	0.000000e+00
4	81	3.317687e-01
4	82	5.842792e-01
4	83	5.461148e-01
4	84	5.854708e-01
4	85	6.058815e-01
4	86	5.675920e-01
4	87	5.297007e-01
4	88	4.209559e-01
4	89	0.000000e+00
4	90	0.000000e+00
4	91	0.000000e+00
5	0	0.000000e+00
5	1	7.922435e-01
5	2	8.728291e-01
5	3	9.075365e-01
5	4	9.532702e-01
5	5	1.000000e+00
5	6	9.567561e-01
5	7	9.333413e-01
5	8	8.265388e-01
5	9	0.000000e+00
5	10	0.000000e+00
5	11	7.855598e-01
5	12	8.723622e-01
5	13	9.026524e-01
5	14	9.455839e-01
5	15	9.899602e-01
5	16	9.507495e-01
5	17	9.151129e-01
5	18	8.049525e-01
5	19	0.000000e+00
5	20	0.000000e+00
5	21	7.929169e-01
5	22	8.696170e-01
5	23	9.072669e-01
5	24	9.539638e-01
5	25	9.912200e-01
5	26	9.563443e-01
5	27	9.322402e-01
5	28	8.247301e-01
5	29	0.000000e+00
5	30	0.000000e+00
5	31	7.854972e-01
5	32	8.617465e-01
5	33	9.047569e-01
5	34	9.546287e-01
5	35	9.867746e-01
5	36	9.515122e-01
5	37	9.116734e-01
5	38	7.821534e-01
5	39	0.000000e+00
5	40	0.000000e+00
5	41	7.926295e-01
5	42	8.710456e-01
5	43	9.070584e-01
5	44	9.528700e-01
5	45	9.916458e-01
5	46	9.561409e-01
5	47	9.329113e-01
5	48	8.282596e-01
5	49	0.000000e+00
5	50	0.000000e+00
5	51	1.006879e-02
5	52	6.135063e-01
5	53	5.876149e-01
5	54	6.315999e-01
5	55	6.280035e-01
5	56	5.124254e-01
5	57	3.654553e-01
5	58	3.584711e-01
5	59	0.000000e+00
5	60	0.000000e+00
5	61	2.079176e-01
5	62	3.728544e-01
5	63	4.964478e-01
5	64	5.880368e-01
5	65	6.831158e-01
5	66	5.184782e-01
5	67	1.841430e-01
5	68	1.769210e-01
5	69	0.000000e+00
5	70	0.000000e+00
5	71	3.780946e-01
5	72	5.463241e-01
5	73	5.670329e-01
5	74	6.294811e-01
5	75	6.671154e-01
5	76	6.769890e-01
5	77	3.819584e-01
5	78	3.561693e-01
5	79	0.000000e+00
5	80	0.000000e+00
5	81	2.766699e-01
5	82	5.104476e-01
5	83	5.446257e-01
5	84	5.769176e-01
5	85	6.241421e-01
5	86	6.139117e-01
5	87	5.368880e-01
5	88	4.087427e-01
5	89	0.000000e+00
5	90	0.000000e+00
5	91	0.000000e+00
6	0	0.000000e+00
6	1	6.377857e-01
6	2	7.359916e-01
6	3	7.838766e-01
6	4	8.533498e-01
6	5	9.567561e-01
6	6	1.000000e+00
6	7	9.269591e-01
6	8	7.416441e-01
6	9	0.000000e+00
6	10	0.000000e+00
6	11	6.299377e-01
6	12	7.372620e-01
6	13	7.784253e-01
6	14	8.427751e-01
6	15	9.539354e-01
6	16	9.800909e-01
6	17	9.135788e-01
6	18	7.235456e-01
6	19	0.000000e+00
6	20	0.000000e+00
6	21	6.404528e-01
6	22	7.319764e-01
6	23	7.843005e-01
6	24	8.558131e-01
6	25	9.554648e-01
6	26	9.825070e-01
6	27	9.216179e-01
6	28	7.406267e-01
6	29	0.000000e+00
6	30	0.000000e+00
6	31	6.372901e-01
6	32	7.235065e-01
6	33	7.832069e-01
6	34	8.603541e-01
6	35	9.512135e-01
6	36	9.754008e-01
6	37	8.956890e-01
6	38	7.015388e-01
6	39	0.000000e+00
6	40	0.000000e+00
6	41	6.392355e-01
6	42	7.338467e-01
6	43	7.837597e-01
6	44	8.536221e-01
6	45	9.558336e-01
6	46	9.831164e-01
6	47	9.240630e-01
6	48	7.439542e-01
6	49	0.000000e+00
6	50	0.000000e+00
6	51	6.515501e-02
6	52	5.503251e-01
6	53	5.085645e-01
6	54	5.753228e-01
6	55	6.086541e-01
6	56	5.655802e-01
6	57	3.688338e-01
6	58	3.257934e-01
6	59	0.000000e+00
6	60	0.000000e+00
6	61	1.685767e-01
6	62	3.279552e-01
6	63	4.303742e-01
6	64	5.476629e-01
6	65	6.516932e-01
6	66	5.455137e-01
6	67	2.261496e-01
6	68	1.932833e-01
6	69	0.000000e+00
6	70	0.000000e+00
6	71	3.203973e-01
6	72	4.878053e-01
6	73	5.223967e-01
6	74	6.072886e-01
6	75	6.628213e-01
6	76	7.401328e-01
6	77	3.516826e-01
6	78	3.084203e-01
6	79	0.000000e+00
6	80	0.000000e+00
6	81	2.331842e-01
6	82	4.355514e-01
6	83	5.425704e-01
6	84	5.627990e-01
6	85	6.151991e-01
6	86	6.296546e-01
6	87	5.125909e-01
6	88	3.833636e-01
6	89	0.000000e+00
6	90	0.000000e+00
6	91	0.000000e+00
7	0	0.000000e+00
7	1	7.047498e-01
7	2	7.911568e-01
7	3	8.299275e-01
7	4	8.745714e-01
7	5	9.333413e-01
7	6	9.269591e-01
7	7	1.000000e+00
7	8	7.926063e-01
7	9	0.000000e+00
7	10	0.000000e+00
7	11	6.987905e-01
7	12	7.923041e-01
7	13	8.274417e-01
7	14	8.679648e-01
7	15	9.302190e-01
7	16	9.225583e-01
7	17	9.157197e-01
7	18	7.687965e-01
7	19	0.000000e+00
7	20	0.000000e+00
7	21	7.058326e-01
7	22	7.870785e-01
7	23	8.288375e-01
7	24	8.752032e-01
7	25	9.319779e-01
7	26	9.250237e-01
7	27	9.283798e-01
7	28	7.923474e-01
7	29	0.000000e+00
7	30	0.000000e+00
7	31	6.992495e-01
7	32	7.781716e-01
7	33	8.245574e-01
7	34	8.753951e-01
7	35	9.281355e-01
7	36	9.184427e-01
7	37	9.055060e-01
7	38	7.536870e-01
7	39	0.000000e+00
7	40	0.000000e+00
7	41	7.054122e-01
7	42	7.889624e-01
7	43	8.291844e-01
7	44	8.742913e-01
7	45	9.322936e-01
7	46	9.255376e-01
7	47	9.299787e-01
7	48	7.944289e-01
7	49	0.000000e+00
7	50	0.000000e+00
7	51	7.517145e-02
7	52	5.921174e-01
7	53	5.527377e-01
7	54	6.045576e-01
7	55	6.107017e-01
7	56	5.387848e-01
7	57	3.755242e-01
7	58	3.712622e-01
7	59	0.000000e+00
7	60	0.000000e+00
7	61	2.153142e-01
7	62	3.813522e-01
7	63	4.831860e-01
7	64	5.819982e-01
7	65	6.581444e-01
7	66	5.297989e-01
7	67	2.135585e-01
7	68	2.003459e-01
7	69	0.000000e+00
7	70	0.000000e+00
7	71	3.795490e-01
7	72	5.523078e-01
7	73	5.815940e-01
7	74	6.361554e-01
7	75	6.820592e-01
7	76	6.996529e-01
7	77	3.972978e-01
7	78	3.678682e-01
7	79	0.000000e+00
7	80	0.000000e+00
7	81	2.732885e-01
7	82	4.715518e-01
7	83	5.488393e-01
7	84	5.787289e-01
7	85	6.244779e-01
7	86	6.248018e-01
7	87	5.025398e-01
7	88	4.046155e-01
7	89	0.000000e+00
7	90	0.000000e+00
7	91	0.000000e+00
8	0	0.000000e+00
8	1	8.370255e-01
8	2	8.668443e-01
8	3	8.755057e-01
8	4	8.735342e-01
8	5	8.265388e-01
8	6	7.416441e-01
8	7	7.926063e-01
8	8	1.000000e+00
8	9	0.000000e+00
8	10	0.000000e+00
8	11	8.315355e-01
8	12	8.654164e-01
8	13	8.740511e-01
8	14	8.719698e-01
8	15	8.241896e-01
8	16	7.338377e-01
8	17	7.709592e-01
8	18	8.270379e-01
8	19	0.000000e+00
8	20	0.000000e+00
8	21	8.352575e-01
8	22	8.639993e-01
8	23	8.735064e-01
8	24	8.715010e-01
8	25	8.245033e-01
8	26	7.424082e-01
8	27	7.957190e-01
8	28	8.484442e-01
8	29	0.000000e+00
8	30	0.000000e+00
8	31	8.253453e-01
8	32	8.571627e-01
8	33	8.678468e-01
8	34	8.661158e-01
8	35	8.202299e-01
8	36	7.414302e-01
8	37	7.847093e-01
8	38	8.064656e-01
8	39	0.000000e+00
8	40	0.000000e+00
8	41	8.359393e-01
8	42	8.651719e-01
8	43	8.742390e-01
8	44	8.723089e-01
8	45	8.249698e-01
8	46	7.412834e-01
8	47	7.942112e-01
8	48	8.518541e-01
8	49	0.000000e+00
8	50	0.000000e+00
8	51	4.238077e-02
8	52	6.061779e-01
8	53	6.225468e-01
8	54	6.309299e-01
8	55	6.019298e-01
8	56	4.336787e-01
8	57	3.402504e-01
8	58	4.109884e-01
8	59	0.000000e+00
8	60	0.000000e+00
8	61	2.760031e-01
8	62	4.422893e-01
8	63	5.404911e-01
8	64	5.711122e-01
8	65	6.096276e-01
8	66	3.905937e-01
8	67	1.322147e-01
8	68	2.067063e-01
8	69	0.000000e+00
8	70	0.000000e+00
8	71	4.709382e-01
8	72	6.102831e-01
8	73	6.152158e-01
8	74	6.299370e-01
8	75	6.183352e-01
8	76	5.358262e-01
8	77	4.138769e-01
8	78	3.852799e-01
8	79	0.000000e+00
8	80	0.000000e+00
8	81	3.945653e-01
8	82	6.006439e-01
8	83	5.524047e-01
8	84	5.990942e-01
8	85	5.888357e-01
8	86	5.260545e-01
8	87	4.625686e-01
8	88	4.323789e-01
8	89	0.000000e+00
8	90	0.000000e+00
8	91	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00
9	10	0.000000e+00
9	11	0.000000e+00
9	12	0.000000e+00
9	13	0.000000e+00
9	14	0.000000e+00
9	15	0.000000e+00
9	16	0.000000e+00
9	17	0.000000e+00
9	18	0.000000e+00
9	19	0.000000e+00
9	20	0.000000e+00
9	21	0.000000e+00
9	22	0.000000e+00
9	23	0.000000e+00
9	24	0.000000e+00
9	25	0.000000e+00
9	26	0.000000e+00
9	27	0.000000e+00
9	28	0.000000e+00
9	29	0.000000e+00
9	30	0.000000e+00
9	31	0.000000e+00
9	32	0.000000e+00
9	33	0.000000e+00
9	34	0.000000e+00
9	35	0.000000e+00
9	36	0.000000e+00
9	37	0.000000e+00
9	38	0.000000e+00
9	39	0.000000e+00
9	40	0.000000e+00
9	41	0.000000e+00
9	42	0.000000e+00
9	43	0.000000e+00
9	44	0.000000e+00
9	45	0.000000e+00
9	46	0.000000e+00
9	47	0.000000e+00
9	48	0.000000e+00
9	49	0.000000e+00
9	50	0.000000e+00
9	51	0.000000e+00
9	52	0.000000e+00
9	53	0.000000e+00
9	54	0.000000e+00
9	55	0.000000e+00
9	56	0.000000e+00
9	57	0.000000e+00
9	58	0.000000e+00
9	59	0.000000e+00
9	60	0.000000e+00
9	61	0.000000e+00
9	62	0.000000e+00
9	63	0.000000e+00
9	64	0.000000e+00
9	65	0.000000e+00
9	66	0.000000e+00
9	67	0.000000e+00
9	68	0.000000e+00
9	69	0.000000e+00
9	70	0.000000e+00
9	71	0.000000e+00
9	72	0.000000e+00
9	73	0.000000e+00
9	74	0.000000e+00
9	75	0.000000e+00
9	76	0.000000e+00
9	77	0.000000e+00
9	78	0.000000e+00
9	79	0.000000e+00
9	80	0.000000e+00
9	81	0.000000e+00
9	82	0.000000e+00
9	83	0.000000e+00
9	84	0.000000e+00
9	85	0.000000e+00
9	86	0.000000e+00
9	87	0.000000e+00
9	88	0.000000e+00
9	89	0.000000e+00
9	90	0.000000e+00
9	91	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00
10	11	0.000000e+00
10	12	0.000000e+00
10	13	0.000000e+00
10	14	0.000000e+00
10	15	0.000000e+00
10	16	0.000000e+00
10	17	0.000000e+00
10	18	0.000000e+00
10	19	0.000000e+00
10	20	0.000000e+00
10	21	0.000000e+00
10	22	0.000000e+00
10	23	0.000000e+00
10	24	0.000000e+00
10	25	0.000000e+00
10	26	0.000000e+00
10	27	0.000000e+00
10	28	0.000000e+00
10	29	0.000000e+00
10	30	0.000000e+00
10	31	0.000000e+00
10	32	0.000000e+00
10	33	0.000000e+00
10	34	0.000000e+00
10	35	0.000000e+00
10	36	0.000000e+00
10	37	0.000000e+00
10	38	0.000000e+00
10	39	0.000000e+00
10	40	0.000000e+00
10	41	0.000000e+00
10	42	0.000000e+00
10	43	0.000000e+00
10	44	0.000000e+00
10	45	0.000000e+00
10	46	0.000000e+00
10	47	0.000000e+00
10	48	0.000000e+00
10	49	0.000000e+00
10	50	0.000000e+00
10	51	0.000000e+00
10	52	0.000000e+00
10	53	0.000000e+00
10	54	0.000000e+00
10	55	0.000000e+00
10	56	0.000000e+00
10	57	0.000000e+00
10	58	0.000000e+00
10	59	0.000000e+00
10	60	0.000000e+00
10	61	0.000000e+00
10	62	0.000000e+00
10	63	0.000000e+00
10	64	0.000000e+00
10	65	0.000000e+00
10	66	0.000000e+00
10	67	0.000000e+00
10	68	0.000000e+00
10	69	0.000000e+00
10	70	0.000000e+00
10	71	0.000000e+00
10	72	0.000000e+00
10	73	0.000000e+00
10	74	0.000000e+00
10	75	0.000000e+00
10	76	0.000000e+00
10	77	0.000000e+00
10	78	0.000000e+00
10	79	0.000000e+00
10	80	0.000000e+00
10	81	0.000000e+00
10	82	0.000000e+00
10	83	0.000000e+00
10	84	0.000000e+00
10	85	0.000000e+00
10	86	0.000000e+00
10	87	0.000000e+00
10	88	0.000000e+00
10	89	0.000000e+00
10	90	0.000000e+00
10	91	0.000000e+00
11	0	0.000000e+00
11	1	9.676904e-01
11	2	9.579032e-01
11	3	9.433321e-01
11	4	9.076942e-01
11	5	7.855598e-01
11	6	6.299377e-01
11	7	6.987905e-01
11	8	8.315355e-01
11	9	0.000000e+00
11	10	0.000000e+00
11	11	1.000000e+00
11	12	9.559692e-01
11	13	9.420642e-01
11	14	9.102167e-01
11	15	7.842856e-01
11	16	6.224649e-01
11	17	6.702348e-01
11	18	8.013804e-01
11	19	0.000000e+00
11	20	0.000000e+00
11	21	9.654446e-01
11	22	9.577838e-01
11	23	9.429925e-01
11	24	9.059066e-01
11	25	7.853083e-01
11	26	6.340931e-01
11	27	7.096698e-01
11	28	8.254590e-01
11	29	0.000000e+00
11	30	0.000000e+00
11	31	9.510267e-01
11	32	9.522747e-01
11	33	9.381983e-01
11	34	8.974069e-01
11	35	7.820163e-01
11	36	6.361091e-01
11	37	7.112508e-01
11	38	7.881678e-01
11	39	0.000000e+00
11	40	0.000000e+00
11	41	9.672205e-01
11	42	9.583371e-01
11	43	9.436091e-01
11	44	9.075726e-01
11	45	7.855664e-01
11	46	6.321180e-01
11	47	7.048408e-01
11	48	8.283767e-01
11	49	0.000000e+00
11	50	0.000000e+00
11	51	-4.582199e-02
11	52	6.194801e-01
11	53	6.304695e-01
11	54	6.114116e-01
11	55	5.298095e-01
11	56	2.979959e-01
11	57	2.728293e-01
11	58	3.564494e-01
11	59	0.000000e+00
11	60	0.000000e+00
11	61	2.766996e-01
11	62	4.443907e-01
11	63	5.541431e-01
11	64	5.257875e-01
11	65	5.664783e-01
11	66	3.068029e-01
11	67	3.605779e-02
11	68	1.337083e-01
11	69	0.000000e+00
11	70	0.000000e+00
11	71	4.949648e-01
11	72	6.332130e-01
11	73	6.151265e-01
11	74	5.841741e-01
11	75	5.480093e-01
11	76	3.992520e-01
11	77	3.879703e-01
11	78	3.642318e-01
11	79	0.000000e+00
11	80	0.000000e+00
11	81	4.012867e-01
11	82	6.441417e-01
11	83	5.192149e-01
11	84	5.402829e-01
11	85	5.215388e-01
11	86	4.374384e-01
11	87	4.556542e-01
11	88	3.985294e-01
11	89	0.000000e+00
11	90	0.000000e+00
11	91	0.000000e+00
12	0	0.000000e+00
12	1	9.587683e-01
12	2	9.844688e-01
12	3	9.813166e-01
12	4	9.620111e-01
12	5	8.723622e-01
12	6	7.372620e-01
12	7	7.923041e-01
12	8	8.654164e-01
12	9	0.000000e+00
12	10	0.000000e+00
12	11	9.559692e-01
12	12	1.000000e+00
12	13	9.806772e-01
12	14	9.634299e-01
12	15	8.715500e-01
12	16	7.306232e-01
12	17	7.669123e-01
12	18	8.369974e-01
12	19	0.000000e+00
12	20	0.000000e+00
12	21	9.574460e-01
12	22	9.837017e-01
12	23	9.809354e-01
12	24	9.608179e-01
12	25	8.720294e-01
12	26	7.406952e-01
12	27	8.008471e-01
12	28	8.609425e-01
12	29	0.000000e+00
12	30	0.000000e+00
12	31	9.440199e-01
12	32	9.766093e-01
12	33	9.753222e-01
12	34	9.533158e-01
12	35	8.677928e-01
12	36	7.407232e-01
12	37	7.956042e-01
12	38	8.204482e-01
12	39	0.000000e+00
12	40	0.000000e+00
12	41	9.588230e-01
12	42	9.846625e-01
12	43	9.816579e-01
12	44	9.621466e-01
12	45	8.724761e-01
12	46	7.392057e-01
12	47	7.975387e-01
12	48	8.640227e-01
12	49	0.000000e+00
12	50	0.000000e+00
12	51	-4.467662e-02
12	52	6.411045e-01
12	53	6.474209e-01
12	54	6.425071e-01
12	55	5.728048e-01
12	56	3.600143e-01
12	57	3.096616e-01
12	58	3.666866e-01
12	59	0.000000e+00
12	60	0.000000e+00
12	61	2.596988e-01
12	62	4.404285e-01
12	63	5.598502e-01
12	64	5.677014e-01
12	65	6.131778e-01
12	66	3.711063e-01
12	67	7.835421e-02
12	68	1.398798e-01
12	69	0.000000e+00
12	70	0.000000e+00
12	71	4.802925e-01
12	72	6.341361e-01
12	73	6.263982e-01
12	74	6.174280e-01
12	75	5.971171e-01
12	76	4.814486e-01
12	77	4.003494e-01
12	78	3.793194e-01
12	79	0.000000e+00
12	80	0.000000e+00
12	81	3.653015e-01
12	82	6.263481e-01
12	83	5.341449e-01
12	84	5.650261e-01
12	85	5.599612e-01
12	86	4.964212e-01
12	87	4.843173e-01
12	88	3.977427e-01
12	89	0.000000e+00
12	90	0.000000e+00
12	91	0.000000e+00
13	0	0.000000e+00
13	1	9.448412e-01
13	2	9.803557e-01
13	3	9.884625e-01
13	4	9.775137e-01
13	5	9.026524e-01
13	6	7.784253e-01
13	7	8.274417e-01
13	8	8.740511e-01
13	9	0.000000e+00
13	10	0.000000e+00
13	11	9.420642e-01
13	12	9.806772e-01
13	13	1.000000e+00
13	14	9.794552e-01
13	15	9.029523e-01
13	16	7.728483e-01
13	17	8.045272e-01
13	18	8.472650e-01
13	19	0.000000e+00
13	20	0.000000e+00
13	21	9.434363e-01
13	22	9.791615e-01
13	23	9.878041e-01
13	24	9.762320e-01
13	25	9.018654e-01
13	26	7.810266e-01
13	27	8.343971e-01
13	28	8.703248e-01
13	29	0.000000e+00
13	30	0.000000e+00
13	31	9.302103e-01
13	32	9.712101e-01
13	33	9.812931e-01
13	34	9.681730e-01
13	35	8.962132e-01
13	36	7.793632e-01
13	37	8.254194e-01
13	38	8.284625e-01
13	39	0.000000e+00
13	40	0.000000e+00
13	41	9.447033e-01
13	42	9.803822e-01
13	43	9.887271e-01
13	44	9.776415e-01
13	45	9.026569e-01
13	46	7.799904e-01
13	47	8.321075e-01
13	48	8.736516e-01
13	49	0.000000e+00
13	50	0.000000e+00
13	51	-4.415816e-02
13	52	6.400178e-01
13	53	6.524273e-01
13	54	6.548229e-01
13	55	5.951477e-01
13	56	3.869284e-01
13	57	3.296976e-01
13	58	3.716082e-01
13	59	0.000000e+00
13	60	0.000000e+00
13	61	2.547210e-01
13	62	4.362730e-01
13	63	5.575480e-01
13	64	5.777631e-01
13	65	6.334468e-01
13	66	3.949858e-01
13	67	1.001738e-01
13	68	1.443543e-01
13	69	0.000000e+00
13	70	0.000000e+00
13	71	4.676241e-01
13	72	6.299268e-01
13	73	6.323070e-01
13	74	6.352588e-01
13	75	6.270867e-01
13	76	5.210584e-01
13	77	4.045556e-01
13	78	3.850177e-01
13	79	0.000000e+00
13	80	0.000000e+00
13	81	3.582335e-01
13	82	6.128253e-01
13	83	5.495707e-01
13	84	5.851397e-01
13	85	5.866028e-01
13	86	5.343591e-01
13	87	5.057383e-01
13	88	4.094558e-01
13	89	0.000000e+00
13	90	0.000000e+00
13	91	0.000000e+00
14	0	0.000000e+00
14	1	9.132956e-01
14	2	9.624208e-01
14	3	9.796917e-01
14	4	9.894077e-01
14	5	9.455839e-01
14	6	8.427751e-01
14	7	8.679648e-01
14	8	8.719698e-01
14	9	0.000000e+00
14	10	0.000000e+00
14	11	9.102167e-01
14	12	9.634299e-01
14	13	9.794552e-01
14	14	1.000000e+00
14	15	9.463971e-01
14	16	8.381454e-01
14	17	8.480796e-01
14	18	8.479585e-01
14	19	0.000000e+00
14	20	0.000000e+00
14	21	9.123679e-01
14	22	9.610687e-01
14	23	9.793434e-01
14	24	9.888798e-01
14	25	9.446644e-01
14	26	8.448200e-01
14	27	8.730773e-01
14	28	8.694687e-01
14	29	0.000000e+00
14	30	0.000000e+00
14	31	9.001253e-01
14	32	9.526074e-01
14	33	9.734196e-01
14	34	9.824381e-01
14	35	9.382587e-01
14	36	8.414868e-01
14	37	8.595735e-01
14	38	8.263115e-01
14	39	0.000000e+00
14	40	0.000000e+00
14	41	9.133577e-01
14	42	9.624236e-01
14	43	9.800878e-01
14	44	9.897963e-01
14	45	9.456176e-01
14	46	8.441601e-01
14	47	8.719948e-01
14	48	8.731677e-01
14	49	0.000000e+00
14	50	0.000000e+00
14	51	-3.680137e-02
14	52	6.393750e-01
14	53	6.477744e-01
14	54	6.608312e-01
14	55	6.152796e-01
14	56	4.248507e-01
14	57	3.457209e-01
14	58	3.725865e-01
14	59	0.000000e+00
14	60	0.000000e+00
14	61	2.476565e-01
14	62	4.168929e-01
14	63	5.496989e-01
14	64	5.943389e-01
14	65	6.649479e-01
14	66	4.396105e-01
14	67	1.278654e-01
14	68	1.531506e-01
14	69	0.000000e+00
14	70	0.000000e+00
14	71	4.375867e-01
14	72	6.032613e-01
14	73	6.121353e-01
14	74	6.383109e-01
14	75	6.459552e-01
14	76	5.677994e-01
14	77	4.040305e-01
14	78	3.876455e-01
14	79	0.000000e+00
14	80	0.000000e+00
14	81	3.356483e-01
14	82	5.852716e-01
14	83	5.473452e-01
14	84	5.899759e-01
14	85	6.087719e-01
14	86	5.709001e-01
14	87	5.305935e-01
14	88	4.228295e-01
14	89	0.000000e+00
14	90	0.000000e+00
14	91	0.000000e+00
15	0	0.000000e+00
15	1	7.885893e-01
15	2	8.694984e-01
15	3	9.049013e-01
15	4	9.508972e-01
15	5	9.899602e-01
15	6	9.539354e-01
15	7	9.302190e-01
15	8	8.241896e-01
15	9	0.000000e+00
15	10	0.000000e+00
15	11	7.842856e-01
15	12	8.715500e-01
15	13	9.029523e-01
15	14	9.463971e-01
15	15	1.000000e+00
15	16	9.509019e-01
15	17	9.151629e-01
15	18	8.056289e-01
15	19	0.000000e+00
15	20	0.000000e+00
15	21	7.903417e-01
15	22	8.676286e-01
15	23	9.058699e-01
15	24	9.528410e-01
15	25	9.895806e-01
15	26	9.548418e-01
15	27	9.309048e-01
15	28	8.238684e-01
15	29	0.000000e+00
15	30	0.000000e+00
15	31	7.820856e-01
15	32	8.588967e-01
15	33	9.021446e-01
15	34	9.520666e-01
15	35	9.834976e-01
15	36	9.487315e-01
15	37	9.093357e-01
15	38	7.802725e-01
15	39	0.000000e+00
15	40	0.000000e+00
15	41	7.902737e-01
15	42	8.692625e-01
15	43	9.059640e-01
15	44	9.521062e-01
15	45	9.904180e-01
15	46	9.549680e-01
15	47	9.318763e-01
15	48	8.276930e-01
15	49	0.000000e+00
15	50	0.000000e+00
15	51	7.336759e-03
15	52	6.120347e-01
15	53	5.880698e-01
15	54	6.332232e-01
15	55	6.278423e-01
15	56	5.118943e-01
15	57	3.662246e-01
15	58	3.579755e-01
15	59	0.000000e+00
15	60	0.000000e+00
15	61	2.056119e-01
15	62	3.716864e-01
15	63	4.958760e-01
15	64	5.871959e-01
15	65	6.833871e-01
15	66	5.153054e-01
15	67	1.876392e-01
15	68	1.760627e-01
15	69	0.000000e+00
15	70	0.000000e+00
15	71	3.754229e-01
15	72	5.435248e-01
15	73	5.637450e-01
15	74	6.273048e-01
15	75	6.645542e-01
15	76	6.749967e-01
15	77	3.797629e-01
15	78	3.534451e-01
15	79	0.000000e+00
15	80	0.000000e+00
15	81	2.771389e-01
15	82	5.083692e-01
15	83	5.441106e-01
15	84	5.770262e-01
15	85	6.246798e-01
15	86	6.165536e-01
15	87	5.389840e-01
15	88	4.122953e-01
15	89	0.000000e+00
15	90	0.000000e+00
15	91	0.000000e+00
16	0	0.000000e+00
16	1	6.281093e-01
16	2	7.268327e-01
16	3	7.754755e-01
16	4	8.457541e-01
16	5	9.507495e-01
16	6	9.800909e-01
16	7	9.225583e-01
16	8	7.338377e-01
16	9	0.000000e+00
16	10	0.000000e+00
16	11	6.224649e-01
16	12	7.306232e-01
16	13	7.728483e-01
16	14	8.381454e-01
16	15	9.509019e-01
16	16	1.000000e+00
16	17	9.124137e-01
16	18	7.188679e-01
16	19	0.000000e+00
16	20	0.000000e+00
16	21	6.319209e-01
16	22	7.240764e-01
16	23	7.770834e-01
16	24	8.494909e-01
16	25	9.507442e-01
16	26	9.794455e-01
16	27	9.187510e-01
16	28	7.344529e-01
16	29	0.000000e+00
16	30	0.000000e+00
16	31	6.281846e-01
16	32	7.147469e-01
16	33	7.748785e-01
16	34	8.528054e-01
16	35	9.452067e-01
16	36	9.709104e-01
16	37	8.917509e-01
16	38	6.947093e-01
16	39	0.000000e+00
16	40	0.000000e+00
16	41	6.308702e-01
16	42	7.261630e-01
16	43	7.768289e-01
16	44	8.476067e-01
16	45	9.514413e-01
16	46	9.804353e-01
16	47	9.215609e-01
16	48	7.380136e-01
16	49	0.000000e+00
16	50	0.000000e+00
16	51	6.659252e-02
16	52	5.464745e-01
16	53	5.052029e-01
16	54	5.741772e-01
16	55	6.055781e-01
16	56	5.659967e-01
16	57	3.683087e-01
16	58	3.233780e-01
16	59	0.000000e+00
16	60	0.000000e+00
16	61	1.679667e-01
16	62	3.250424e-01
16	63	4.281434e-01
16	64	5.457557e-01
16	65	6.501146e-01
16	66	5.448206e-01
16	67	2.303651e-01
16	68	1.911880e-01
16	69	0.000000e+00
16	70	0.000000e+00
16	71	3.163904e-01
16	72	4.841326e-01
16	73	5.177586e-01
16	74	6.043633e-01
16	75	6.603809e-01
16	76	7.388458e-01
16	77	3.479961e-01
16	78	3.064945e-01
16	79	0.000000e+00
16	80	0.000000e+00
16	81	2.310197e-01
16	82	4.289552e-01
16	83	5.400794e-01
16	84	5.600767e-01
16	85	6.145813e-01
16	86	6.319880e-01
16	87	5.121921e-01
16	88	3.842707e-01
16	89	0.000000e+00
16	90	0.000000e+00
16	91	0.000000e+00
17	0	0.000000e+00
17	1	6.741254e-01
17	2	7.629876e-01
17	3	8.035826e-01
17	4	8.516029e-01
17	5	9.151129e-01
17	6	9.135788e-01
17	7	9.157197e-01
17	8	7.709592e-01
17	9	0.000000e+00
17	10	0.000000e+00
17	11	6.702348e-01
17	12	7.669123e-01
17	13	8.045272e-01
17	14	8.480796e-01
17	15	9.151629e-01
17	16	9.124137e-01
17	17	1.000000e+00
17	18	7.519687e-01
17	19	0.000000e+00
17	20	0.000000e+00
17	21	6.763478e-01
17	22	7.600080e-01
17	23	8.034192e-01
17	24	8.534330e-01
17	25	9.150667e-01
17	26	9.126123e-01
17	27	9.134278e-01
17	28	7.721509e-01
17	29	0.000000e+00
17	30	0.000000e+00
17	31	6.697271e-01
17	32	7.501840e-01
17	33	7.975720e-01
17	34	8.524148e-01
17	35	9.098558e-01
17	36	9.044408e-01
17	37	8.875411e-01
17	38	7.325204e-01
17	39	0.000000e+00
17	40	0.000000e+00
17	41	6.760348e-01
17	42	7.621687e-01
17	43	8.041860e-01
17	44	8.528675e-01
17	45	9.157404e-01
17	46	9.135536e-01
17	47	9.160750e-01
17	48	7.746982e-01
17	49	0.000000e+00
17	50	0.000000e+00
17	51	7.559143e-02
17	52	5.743828e-01
17	53	5.405654e-01
17	54	5.955881e-01
17	55	6.003830e-01
17	56	5.382962e-01
17	57	3.708553e-01
17	58	3.657486e-01
17	59	0.000000e+00
17	60	0.000000e+00
17	61	2.085774e-01
17	62	3.579685e-01
17	63	4.673657e-01
17	64	5.742059e-01
17	65	6.487928e-01
17	66	5.280906e-01
17	67	2.231150e-01
17	68	1.988971e-01
17	69	0.000000e+00
17	70	0.000000e+00
17	71	3.638158e-01
17	72	5.330499e-01
17	73	5.619056e-01
17	74	6.261784e-01
17	75	6.724398e-01
17	76	6.915601e-01
17	77	3.931921e-01
17	78	3.667511e-01
17	79	0.000000e+00
17	80	0.000000e+00
17	81	2.609723e-01
17	82	4.525706e-01
17	83	5.350609e-01
17	84	5.690145e-01
17	85	6.218457e-01
17	86	6.224478e-01
17	87	4.925375e-01
17	88	3.958338e-01
17	89	0.000000e+00
17	90	0.000000e+00
17	91	0.000000e+00
18	0	0.000000e+00
18	1	8.056830e-01
18	2	8.361811e-01
18	3	8.461337e-01
18	4	8.468798e-01
18	5	8.049525e-01
18	6	7.235456e-01
18	7	7.687965e-01
18	8	8.270379e-01
18	9	0.000000e+00
18	10	0.000000e+00
18	11	8.013804e-01
18	12	8.369974e-01
18	13	8.472650e-01
18	14	8.479585e-01
18	15	8.056289e-01
18	16	7.188679e-01
18	17	7.519687e-01
18	18	1.000000e+00
18	19	0.000000e+00
18	20	0.000000e+00
18	21	8.055181e-01
18	22	8.345015e-01
18	23	8.452789e-01
18	24	8.459544e-01
18	25	8.039720e-01
18	26	7.256477e-01
18	27	7.732368e-01
18	28	8.212963e-01
18	29	0.000000e+00
18	30	0.000000e+00
18	31	7.964606e-01
18	32	8.272413e-01
18	33	8.387912e-01
18	34	8.396823e-01
18	35	7.983824e-01
18	36	7.233381e-01
18	37	7.605870e-01
18	38	7.751254e-01
18	39	0.000000e+00
18	40	0.000000e+00
18	41	8.060693e-01
18	42	8.358211e-01
18	43	8.462147e-01
18	44	8.470397e-01
18	45	8.048299e-01
18	46	7.248349e-01
18	47	7.723951e-01
18	48	8.261731e-01
18	49	0.000000e+00
18	50	0.000000e+00
18	51	4.072276e-02
18	52	5.819282e-01
18	53	6.015720e-01
18	54	6.163948e-01
18	55	5.877653e-01
18	56	4.255262e-01
18	57	3.261325e-01
18	58	4.043077e-01
18	59	0.000000e+00
18	60	0.000000e+00
18	61	2.717429e-01
18	62	4.215225e-01
18	63	5.211318e-01
18	64	5.593314e-01
18	65	5.950115e-01
18	66	3.822770e-01
18	67	1.331898e-01
18	68	2.039690e-01
18	69	0.000000e+00
18	70	0.000000e+00
18	71	4.501105e-01
18	72	5.724026e-01
18	73	5.799586e-01
18	74	5.994461e-01
18	75	5.844856e-01
18	76	5.150087e-01
18	77	4.012496e-01
18	78	3.737082e-01
18	79	0.000000e+00
18	80	0.000000e+00
18	81	3.700848e-01
18	82	5.714845e-01
18	83	5.153803e-01
18	84	5.698603e-01
18	85	5.666820e-01
18	86	5.026241e-01
18	87	4.411922e-01
18	88	4.112202e-01
18	89	0.000000e+00
18	90	0.000000e+00
18	91	0.000000e+00
19	0	0.000000e+00
19	1	0.000000e+00
19	2	0.000000e+00
19	3	0.000000e+00
19	4	0.000000e+00
19	5	0.000000e+00
19	6	0.000000e+00
19	7	0.000000e+00
19	8	0.000000e+00
19	9	0.000000e+00
19	10	0.000000e+00
19	11	0.000000e+00
19	12	0.000000e+00
19	13	0.000000e+00
19	14	0.000000e+00
19	15	0.000000e+00
19	16	0.000000e+00
19	17	0.000000e+00
19	18	0.000000e+00
19	19	0.000000e+00
19	20	0.000000e+00
19	21	0.000000e+00
19	22	0.000000e+00
19	23	0.000000e+00
19	24	0.000000e+00
19	25	0.000000e+00
19	26	0.000000e+00
19	27	0.000000e+00
19	28	0.000000e+00
19	29	0.000000e+00
19	30	0.000000e+00
19	31	0.000000e+00
19	32	0.000000e+00
19	33	0.000000e+00
19	34	0.000000e+00
19	35	0.000000e+00
19	36	0.000000e+00
19	37	0.000000e+00
19	38	0.000000e+00
19	39	0.000000e+00
19	40	0.000000e+00
19	41	0.000000e+00
19	42	0.000000e+00
19	43	0.000000e+00
19	44	0.000000e+00
19	45	0.000000e+00
19	46	0.000000e+00
19	47	0.000000e+00
19	48	0.000000e+00
19	49	0.000000e+00
19	50	0.000000e+00
19	51	0.000000e+00
19	52	0.000000e+00
19	53	0.000000e+00
19	54	0.000000e+00
19	55	0.000000e+00
19	56	0.000000e+00
19	57	0.000000e+00
19	58	0.000000e+00
19	59	0.000000e+00
19	60	0.000000e+00
19	61	0.000000e+00
19	62	0.000000e+00
19	63	0.000000e+00
19	64	0.000000e+00
19	65	0.000000e+00
19	66	0.000000e+00
19	67	0.000000e+00
19	68	0.000000e+00
19	69	0.000000e+00
19	70	0.000000e+00
19	71	0.000000e+00
19	72	0.000000e+00
19	73	0.000000e+00
19	74	0.000000e+00
19	75	0.000000e+00
19	76	0.000000e+00
19	77	0.000000e+00
19	78	0.000000e+00
19	79	0.000000e+00
19	80	0.000000e+00
19	81	0.000000e+00
19	82	0.000000e+00
19	83	0.000000e+00
19	84	0.000000e+00
19	85	0.000000e+00
19	86	0.000000e+00
19	87	0.000000e+00
19	88	0.000000e+00
19	89	0.000000e+00
19	90	0.000000e+00
19	91	0.000000e+00
20	0	0.000000e+00
20	1	0.000000e+00
20	2	0.000000e+00
20	3	0.000000e+00
20	4	0.000000e+00
20	5	0.000000e+00
20	6	0.000000e+00
20	7	0.000000e+00
20	8	0.000000e+00
20	9	0.000000e+00
20	10	0.000000e+00
20	11	0.000000e+00
20	12	0.000000e+00
20	13	0.000000e+00
20	14	0.000000e+00
20	15	0.000000e+00
20	16	0.000000e+00
20	17	0.000000e+00
20	18	0.000000e+00
20	19	0.000000e+00
20	20	0.000000e+00
20	21	0.000000e+00
20	22	0.000000e+00
20	23	0.000000e+00
20	24	0.000000e+00
20	25	0.000000e+00
20	26	0.000000e+00
20	27	0.000000e+00
20	28	0.000000e+00
20	29	0.000000e+00
20	30	0.000000e+00
20	31	0.000000e+00
20	32	0.000000e+00
20	33	0.000000e+00
20	34	0.000000e+00
20	35	0.000000e+00
20	36	0.000000e+00
20	37	0.000000e+00
20	38	0.000000e+00
20	39	0.000000e+00
20	40	0.000000e+00
20	41	0.000000e+00
20	42	0.000000e+00
20	43	0.000000e+00
20	44	0.000000e+00
20	45	0.000000e+00
20	46	0.000000e+00
20	47	0.000000e+00
20	48	0.000000e+00
20	49	0.000000e+00
20	50	0.000000e+00
20	51	0.000000e+00
20	52	0.000000e+00
20	53	0.000000e+00
20	54	0.000000e+00
20	55	0.000000e+00
20	56	0.000000e+00
20	57	0.000000e+00
20	58	0.000000e+00
20	59	0.000000e+00
20	60	0.000000e+00
20	61	0.000000e+00
20	62	0.000000e+00
20	63	0.000000e+00
20	64	0.000000e+00
20	65	0.000000e+00
20	66	0.000000e+00
20	67	0.000000e+00
20	68	0.000000e+00
20	69	0.000000e+00
20	70	0.000000e+00
20	71	0.000000e+00
20	72	0.000000e+00
20	73	0.000000e+00
20	74	0.000000e+00
20	75	0.000000e+00
20	76	0.000000e+00
20	77	0.000000e+00
20	78	0.000000e+00
20	79	0.000000e+00
20	80	0.000000e+00
20	81	0.000000e+00
20	82	0.000000e+00
20	83	0.000000e+00
20	84	0.000000e+00
20	85	0.000000e+00
20	86	0.000000e+00
20	87	0.000000e+00
20	88	0.000000e+00
20	89	0.000000e+00
20	90	0.000000e+00
20	91	0.000000e+00
21	0	0.000000e+00
21	1	9.715020e-01
21	2	9.611879e-01
21	3	9.470328e-01
21	4	9.117705e-01
21	5	7.929169e-01
21	6	6.404528e-01
21	7	7.058326e-01
21	8	8.352575e-01
21	9	0.000000e+00
21	10	0.000000e+00
21	11	9.654446e-01
21	12	9.574460e-01
21	13	9.434363e-01
21	14	9.123679e-01
21	15	7.903417e-01
21	16	6.319209e-01
21	17	6.763478e-01
21	18	8.055181e-01
21	19	0.000000e+00
21	20	0.000000e+00
21	21	1.000000e+00
21	22	9.618474e-01
21	23	9.476971e-01
21	24	9.110628e-01
21	25	7.936485e-01
21	26	6.455154e-01
21	27	7.171779e-01
21	28	8.287313e-01
21	29	0.000000e+00
21	30	0.000000e+00
21	31	9.607702e-01
21	32	9.580707e-01
21	33	9.451101e-01
21	34	9.045853e-01
21	35	7.919105e-01
21	36	6.487844e-01
21	37	7.192836e-01
21	38	7.908005e-01
21	39	0.000000e+00
21	40	0.000000e+00
21	41	9.719122e-01
21	42	9.619052e-01
21	43	9.476775e-01
21	44	9.121344e-01
21	45	7.934543e-01
21	46	6.431451e-01
21	47	7.120715e-01
21	48	8.319453e-01
21	49	0.000000e+00
21	50	0.000000e+00
21	51	-3.303601e-02
21	52	6.145324e-01
21	53	6.259358e-01
21	54	6.167000e-01
21	55	5.419987e-01
21	56	3.087026e-01
21	57	2.679289e-01
21	58	3.599511e-01
21	59	0.000000e+00
21	60	0.000000e+00
21	61	2.820136e-01
21	62	4.444880e-01
21	63	5.664647e-01
21	64	5.417920e-01
21	65	5.791868e-01
21	66	3.175436e-01
21	67	3.373405e-02
21	68	1.441771e-01
21	69	0.000000e+00
21	70	0.000000e+00
21	71	5.045315e-01
21	72	6.364139e-01
21	73	6.204733e-01
21	74	5.872703e-01
21	75	5.489826e-01
21	76	4.091623e-01
21	77	3.892667e-01
21	78	3.687416e-01
21	79	0.000000e+00
21	80	0.000000e+00
21	81	4.007387e-01
21	82	6.527991e-01
21	83	5.291281e-01
21	84	5.455883e-01
21	85	5.271523e-01
21	86	4.406823e-01
21	87	4.576170e-01
21	88	4.043746e-01
21	89	0.000000e+00
21	90	0.000000e+00
21	91	0.000000e+00
22	0	0.000000e+00
22	1	9.622122e-01
22	2	9.865362e-01
22	3	9.818824e-01
22	4	9.614435e-01
22	5	8.696170e-01
22	6	7.319764e-01
22	7	7.870785e-01
22	8	8.639993e-01
22	9	0.000000e+00
22	10	0.000000e+00
22	11	9.577838e-01
22	12	9.837017e-01
22	13	9.791615e-01
22	14	9.610687e-01
22	15	8.676286e-01
22	16	7.240764e-01
22	17	7.600080e-01
22	18	8.345015e-01
22	19	0.000000e+00
22	20	0.000000e+00
22	21	9.618474e-01
22	22	1.000000e+00
22	23	9.824962e-01
22	24	9.610718e-01
22	25	8.699930e-01
22	26	7.362945e-01
22	27	7.965419e-01
22	28	8.600057e-01
22	29	0.000000e+00
22	30	0.000000e+00
22	31	9.500847e-01
22	32	9.820292e-01
22	33	9.789454e-01
22	34	9.554813e-01
22	35	8.672297e-01
22	36	7.379299e-01
22	37	7.929715e-01
22	38	8.203648e-01
22	39	0.000000e+00
22	40	0.000000e+00
22	41	9.627833e-01
22	42	9.872156e-01
22	43	9.826549e-01
22	44	9.618922e-01
22	45	8.700742e-01
22	46	7.343525e-01
22	47	7.926117e-01
22	48	8.626887e-01
22	49	0.000000e+00
22	50	0.000000e+00
22	51	-4.655136e-02
22	52	6.365310e-01
22	53	6.369209e-01
22	54	6.316534e-01
22	55	5.652192e-01
22	56	3.471853e-01
22	57	2.992637e-01
22	58	3.648990e-01
22	59	0.000000e+00
22	60	0.000000e+00
22	61	2.544397e-01
22	62	4.339180e-01
22	63	5.589784e-01
22	64	5.677987e-01
22	65	6.126397e-01
22	66	3.668207e-01
22	67	6.829713e-02
22	68	1.390407e-01
22	69	0.000000e+00
22	70	0.000000e+00
22	71	4.801409e-01
22	72	6.270047e-01
22	73	6.143880e-01
22	74	6.028958e-01
22	75	5.815520e-01
22	76	4.707977e-01
22	77	3.954240e-01
22	78	3.794166e-01
22	79	0.000000e+00
22	80	0.000000e+00
22	81	3.618002e-01
22	82	6.233420e-01
22	83	5.232059e-01
22	84	5.488180e-01
22	85	5.469456e-01
22	86	4.831630e-01
22	87	4.800273e-01
22	88	3.977701e-01
22	89	0.000000e+00
22	90	0.000000e+00
22	91	0.000000e+00
23	0	0.000000e+00
23	1	9.478619e-01
23	2	9.827137e-01
23	3	9.903835e-01
23	4	9.798804e-01
23	5	9.072669e-01
23	6	7.843005e-01
23	7	8.288375e-01
23	8	8.735064e-01
23	9	0.000000e+00
23	10	0.000000e+00
23	11	9.429925e-01
23	12	9.809354e-01
23	13	9.878041e-01
23	14	9.793434e-01
23	15	9.058699e-01
23	16	7.770834e-01
23	17	8.034192e-01
23	18	8.452789e-01
23	19	0.000000e+00
23	20	0.000000e+00
23	21	9.476971e-01
23	22	9.824962e-01
23	23	1.000000e+00
23	24	9.797239e-01
23	25	9.073961e-01
23	26	7.879255e-01
23	27	8.365282e-01
23	28	8.702564e-01
23	29	0.000000e+00
23	30	0.000000e+00
23	31	9.366789e-01
23	32	9.766166e-01
23	33	9.873147e-01
23	34	9.742703e-01
23	35	9.037407e-01
23	36	7.882077e-01
23	37	8.295451e-01
23	38	8.296737e-01
23	39	0.000000e+00
23	40	0.000000e+00
23	41	9.483838e-01
23	42	9.831427e-01
23	43	9.911830e-01
23	44	9.804270e-01
23	45	9.076827e-01
23	46	7.863646e-01
23	47	8.335129e-01
23	48	8.732299e-01
23	49	0.000000e+00
23	50	0.000000e+00
23	51	-4.079943e-02
23	52	6.367431e-01
23	53	6.439873e-01
23	54	6.474788e-01
23	55	5.946492e-01
23	56	3.837398e-01
23	57	3.222897e-01
23	58	3.692562e-01
23	59	0.000000e+00
23	60	0.000000e+00
23	61	2.520012e-01
23	62	4.372996e-01
23	63	5.612838e-01
23	64	5.812598e-01
23	65	6.383430e-01
23	66	3.973527e-01
23	67	9.217000e-02
23	68	1.479458e-01
23	69	0.000000e+00
23	70	0.000000e+00
23	71	4.666870e-01
23	72	6.245695e-01
23	73	6.262511e-01
23	74	6.269697e-01
23	75	6.193141e-01
23	76	5.215146e-01
23	77	3.998948e-01
23	78	3.804605e-01
23	79	0.000000e+00
23	80	0.000000e+00
23	81	3.555584e-01
23	82	6.145465e-01
23	83	5.486134e-01
23	84	5.781299e-01
23	85	5.789163e-01
23	86	5.246926e-01
23	87	5.054250e-01
23	88	4.098819e-01
23	89	0.000000e+00
23	90	0.000000e+00
23	91	0.000000e+00
24	0	0.000000e+00
24	1	9.107712e-01
24	2	9.616261e-01
24	3	9.789242e-01
24	4	9.911903e-01
24	5	9.539638e-01
24	6	8.558131e-01
24	7	8.752032e-01
24	8	8.715010e-01
24	9	0.000000e+00
24	10	0.000000e+00
24	11	9.059066e-01
24	12	9.608179e-01
24	13	9.762320e-01
24	14	9.888798e-01
24	15	9.528410e-01
24	16	8.494909e-01
24	17	8.534330e-01
24	18	8.459544e-01
24	19	0.000000e+00
24	20	0.000000e+00
24	21	9.110628e-01
24	22	9.610718e-01
24	23	9.797239e-01
24	24	1.000000e+00
24	25	9.542061e-01
24	26	8.588386e-01
24	27	8.805651e-01
24	28	8.696443e-01
24	29	0.000000e+00
24	30	0.000000e+00
24	31	9.007658e-01
24	32	9.544022e-01
24	33	9.762388e-01
24	34	9.885316e-01
24	35	9.500780e-01
24	36	8.573952e-01
24	37	8.682275e-01
24	38	8.277809e-01
24	39	0.000000e+00
24	40	0.000000e+00
24	41	9.115019e-01
24	42	9.619412e-01
24	43	9.798076e-01
24	44	9.921168e-01
24	45	9.545484e-01
24	46	8.576527e-01
24	47	8.790154e-01
24	48	8.728883e-01
24	49	0.000000e+00
24	50	0.000000e+00
24	51	-3.048162e-02
24	52	6.385460e-01
24	53	6.397395e-01
24	54	6.536940e-01
24	55	6.154381e-01
24	56	4.282821e-01
24	57	3.420645e-01
24	58	3.713540e-01
24	59	0.000000e+00
24	60	0.000000e+00
24	61	2.453416e-01
24	62	4.154711e-01
24	63	5.498391e-01
24	64	5.993341e-01
24	65	6.699245e-01
24	66	4.488351e-01
24	67	1.252155e-01
24	68	1.574886e-01
24	69	0.000000e+00
24	70	0.000000e+00
24	71	4.367321e-01
24	72	5.998228e-01
24	73	6.092001e-01
24	74	6.361537e-01
24	75	6.458323e-01
24	76	5.774347e-01
24	77	4.050840e-01
24	78	3.883399e-01
24	79	0.000000e+00
24	80	0.000000e+00
24	81	3.308945e-01
24	82	5.847088e-01
24	83	5.471812e-01
24	84	5.860598e-01
24	85	6.072651e-01
24	86	5.688854e-01
24	87	5.296095e-01
24	88	4.203936e-01
24	89	0.000000e+00
24	90	0.000000e+00
24	91	0.000000e+00
25	0	0.000000e+00
25	1	7.910309e-01
25	2	8.713445e-01
25	3	9.056179e-01
25	4	9.511981e-01
25	5	9.912200e-01
25	6	9.554648e-01
25	7	9.319779e-01
25	8	8.245033e-01
25	9	0.000000e+00
25	10	0.000000e+00
25	11	7.853083e-01
25	12	8.720294e-01
25	13	9.018654e-01
25	14	9.446644e-01
25	15	9.895806e-01
25	16	9.507442e-01
25	17	9.150667e-01
25	18	8.039720e-01
25	19	0.000000e+00
25	20	0.000000e+00
25	21	7.936485e-01
25	22	8.699930e-01
25	23	9.073961e-01
25	24	9.542061e-01
25	25	1.000000e+00
25	26	9.573509e-01
25	27	9.328588e-01
25	28	8.248068e-01
25	29	0.000000e+00
25	30	0.000000e+00
25	31	7.868199e-01
25	32	8.625616e-01
25	33	9.054541e-01
25	34	9.556249e-01
25	35	9.885320e-01
25	36	9.532061e-01
25	37	9.127263e-01
25	38	7.829129e-01
25	39	0.000000e+00
25	40	0.000000e+00
25	41	7.931731e-01
25	42	8.712826e-01
25	43	9.070085e-01
25	44	9.528848e-01
25	45	9.922741e-01
25	46	9.569342e-01
25	47	9.333907e-01
25	48	8.281311e-01
25	49	0.000000e+00
25	50	0.000000e+00
25	51	1.220303e-02
25	52	6.128002e-01
25	53	5.860891e-01
25	54	6.292097e-01
25	55	6.267895e-01
25	56	5.116109e-01
25	57	3.639590e-01
25	58	3.578201e-01
25	59	0.000000e+00
25	60	0.000000e+00
25	61	2.102176e-01
25	62	3.760653e-01
25	63	5.000695e-01
25	64	5.921739e-01
25	65	6.846545e-01
25	66	5.207281e-01
25	67	1.836264e-01
25	68	1.774159e-01
25	69	0.000000e+00
25	70	0.000000e+00
25	71	3.795371e-01
25	72	5.478626e-01
25	73	5.698514e-01
25	74	6.317108e-01
25	75	6.698788e-01
25	76	6.789179e-01
25	77	3.840920e-01
25	78	3.580903e-01
25	79	0.000000e+00
25	80	0.000000e+00
25	81	2.765600e-01
25	82	5.125005e-01
25	83	5.454149e-01
25	84	5.784888e-01
25	85	6.261844e-01
25	86	6.142884e-01
25	87	5.353689e-01
25	88	4.068120e-01
25	89	0.000000e+00
25	90	0.000000e+00
25	91	0.000000e+00
26	0	0.000000e+00
26	1	6.410052e-01
26	2	7.384325e-01
26	3	7.854870e-01
26	4	8.542287e-01
26	5	9.563443e-01
26	6	9.825070e-01
26	7	9.250237e-01
26	8	7.424082e-01
26	9	0.000000e+00
26	10	0.000000e+00
26	11	6.340931e-01
26	12	7.406952e-01
26	13	7.810266e-01
26	14	8.448200e-01
26	15	9.548418e-01
26	16	9.794455e-01
26	17	9.126123e-01
26	18	7.256477e-01
26	19	0.000000e+00
26	20	0.000000e+00
26	21	6.455154e-01
26	22	7.362945e-01
26	23	7.879255e-01
26	24	8.588386e-01
26	25	9.573509e-01
26	26	1.000000e+00
26	27	9.218526e-01
26	28	7.432849e-01
26	29	0.000000e+00
26	30	0.000000e+00
26	31	6.428369e-01
26	32	7.283590e-01
26	33	7.874584e-01
26	34	8.640203e-01
26	35	9.537636e-01
26	36	9.767667e-01
26	37	8.966895e-01
26	38	7.043851e-01
26	39	0.000000e+00
26	40	0.000000e+00
26	41	6.441420e-01
26	42	7.379913e-01
26	43	7.871908e-01
26	44	8.564608e-01
26	45	9.575133e-01
26	46	9.834247e-01
26	47	9.240409e-01
26	48	7.465435e-01
26	49	0.000000e+00
26	50	0.000000e+00
26	51	6.346371e-02
26	52	5.501589e-01
26	53	5.082877e-01
26	54	5.740146e-01
26	55	6.089199e-01
26	56	5.623152e-01
26	57	3.669650e-01
26	58	3.262657e-01
26	59	0.000000e+00
26	60	0.000000e+00
26	61	1.706533e-01
26	62	3.331047e-01
26	63	4.344414e-01
26	64	5.520679e-01
26	65	6.535763e-01
26	66	5.445901e-01
26	67	2.233148e-01
26	68	1.943647e-01
26	69	0.000000e+00
26	70	0.000000e+00
26	71	3.222207e-01
26	72	4.875814e-01
26	73	5.230572e-01
26	74	6.058200e-01
26	75	6.611657e-01
26	76	7.391645e-01
26	77	3.529063e-01
26	78	3.092797e-01
26	79	0.000000e+00
26	80	0.000000e+00
26	81	2.333216e-01
26	82	4.389939e-01
26	83	5.412808e-01
26	84	5.625392e-01
26	85	6.146453e-01
26	86	6.272295e-01
26	87	5.124410e-01
26	88	3.834901e-01
26	89	0.000000e+00
26	90	0.000000e+00
26	91	0.000000e+00
27	0	0.000000e+00
27	1	7.143587e-01
27	2	7.986347e-01
27	3	8.356759e-01
27	4	8.780460e-01
27	5	9.322402e-01
27	6	9.216179e-01
27	7	9.283798e-01
27	8	7.957190e-01
27	9	0.000000e+00
27	10	0.000000e+00
27	11	7.096698e-01
27	12	8.008471e-01
27	13	8.343971e-01
27	14	8.730773e-01
27	15	9.309048e-01
27	16	9.187510e-01
27	17	9.134278e-01
27	18	7.732368e-01
27	19	0.000000e+00
27	20	0.000000e+00
27	21	7.171779e-01
27	22	7.965419e-01
27	23	8.365282e-01
27	24	8.805651e-01
27	25	9.328588e-01
27	26	9.218526e-01
27	27	1.000000e+00
27	28	7.973373e-01
27	29	0.000000e+00
27	30	0.000000e+00
27	31	7.107073e-01
27	32	7.881358e-01
27	33	8.326849e-01
27	34	8.809033e-01
27	35	9.291668e-01
27	36	9.157273e-01
27	37	9.063504e-01
27	38	7.586208e-01
27	39	0.000000e+00
27	40	0.000000e+00
27	41	7.167092e-01
27	42	7.982473e-01
27	43	8.367530e-01
27	44	8.796152e-01
27	45	9.331408e-01
27	46	9.222261e-01
27	47	9.292273e-01
27	48	7.993392e-01
27	49	0.000000e+00
27	50	0.000000e+00
27	51	7.208470e-02
27	52	5.951690e-01
27	53	5.526939e-01
27	54	6.048199e-01
27	55	6.093168e-01
27	56	5.310344e-01
27	57	3.702123e-01
27	58	3.714828e-01
27	59	0.000000e+00
27	60	0.000000e+00
27	61	2.166006e-01
27	62	3.871245e-01
27	63	4.906185e-01
27	64	5.858450e-01
27	65	6.607975e-01
27	66	5.246638e-01
27	67	2.068704e-01
27	68	1.998197e-01
27	69	0.000000e+00
27	70	0.000000e+00
27	71	3.832266e-01
27	72	5.533264e-01
27	73	5.814018e-01
27	74	6.307452e-01
27	75	6.756909e-01
27	76	6.914919e-01
27	77	3.965566e-01
27	78	3.686202e-01
27	79	0.000000e+00
27	80	0.000000e+00
27	81	2.743085e-01
27	82	4.755596e-01
27	83	5.457238e-01
27	84	5.735386e-01
27	85	6.189095e-01
27	86	6.191738e-01
27	87	5.028785e-01
27	88	4.076168e-01
27	89	0.000000e+00
27	90	0.000000e+00
27	91	0.000000e+00
28	0	0.000000e+00
28	1	8.290190e-01
28	2	8.610505e-01
28	3	8.703883e-01
28	4	8.696604e-01
28	5	8.247301e-01
28	6	7.406267e-01
28	7	7.923474e-01
28	8	8.484442e-01
28	9	0.000000e+00
28	10	0.000000e+00
28	11	8.254590e-01
28	12	8.609425e-01
28	13	8.703248e-01
28	14	8.694687e-01
28	15	8.238684e-01
28	16	7.344529e-01
28	17	7.721509e-01
28	18	8.212963e-01
28	19	0.000000e+00
28	20	0.000000e+00
28	21	8.287313e-01
28	22	8.600057e-01
28	23	8.702564e-01
28	24	8.696443e-01
28	25	8.248068e-01
28	26	7.432849e-01
28	27	7.973373e-01
28	28	1.000000e+00
28	29	0.000000e+00
28	30	0.000000e+00
28	31	8.184638e-01
28	32	8.534363e-01
28	33	8.649145e-01
28	34	8.647320e-01
28	35	8.209964e-01
28	36	7.425120e-01
28	37	7.865800e-01
28	38	8.042537e-01
28	39	0.000000e+00
28	40	0.000000e+00
28	41	8.294575e-01
28	42	8.610734e-01
28	43	8.709037e-01
28	44	8.703235e-01
28	45	8.251463e-01
28	46	7.421100e-01
28	47	7.957349e-01
28	48	8.477329e-01
28	49	0.000000e+00
28	50	0.000000e+00
28	51	4.198606e-02
28	52	6.052051e-01
28	53	6.174132e-01
28	54	6.236747e-01
28	55	5.955214e-01
28	56	4.279785e-01
28	57	3.388920e-01
28	58	4.080907e-01
28	59	0.000000e+00
28	60	0.000000e+00
28	61	2.739460e-01
28	62	4.428489e-01
28	63	5.394259e-01
28	64	5.717361e-01
28	65	6.098689e-01
28	66	3.916524e-01
28	67	1.316933e-01
28	68	2.030581e-01
28	69	0.000000e+00
28	70	0.000000e+00
28	71	4.633712e-01
28	72	6.037193e-01
28	73	6.092283e-01
28	74	6.244456e-01
28	75	6.177594e-01
28	76	5.350460e-01
28	77	4.125345e-01
28	78	3.875769e-01
28	79	0.000000e+00
28	80	0.000000e+00
28	81	3.869690e-01
28	82	5.902947e-01
28	83	5.434122e-01
28	84	5.908877e-01
28	85	5.837146e-01
28	86	5.254572e-01
28	87	4.612725e-01
28	88	4.306382e-01
28	89	0.000000e+00
28	90	0.000000e+00
28	91	0.000000e+00
29	0	0.000000e+00
29	1	0.000000e+00
29	2	0.000000e+00
29	3	0.000000e+00
29	4	0.000000e+00
29	5	0.000000e+00
29	6	0.000000e+00
29	7	0.000000e+00
29	8	0.000000e+00
29	9	0.000000e+00
29	10	0.000000e+00
29	11	0.000000e+00
29	12	0.000000e+00
29	13	0.000000e+00
29	14	0.000000e+00
29	15	0.000000e+00
29	16	0.000000e+00
29	17	0.000000e+00
29	18	0.000000e+00
29	19	0.000000e+00
29	20	0.000000e+00
29	21	0.000000e+00
29	22	0.000000e+00
29	23	0.000000e+00
29	24	0.000000e+00
29	25	0.000000e+00
29	26	0.000000e+00
29	27	0.000000e+00
29	28	0.000000e+00
29	29	0.000000e+00
29	30	0.000000e+00
29	31	0.000000e+00
29	32	0.000000e+00
29	33	0.000000e+00
29	34	0.000000e+00
29	35	0.000000e+00
29	36	0.000000e+00
29	37	0.000000e+00
29	38	0.000000e+00
29	39	0.000000e+00
29	40	0.000000e+00
29	41	0.000000e+00
29	42	0.000000e+00
29	43	0.000000e+00
29	44	0.000000e+00
29	45	0.000000e+00
29	46	0.000000e+00
29	47	0.000000e+00
29	48	0.000000e+00
29	49	0.000000e+00
29	50	0.000000e+00
29	51	0.000000e+00
29	52	0.000000e+00
29	53	0.000000e+00
29	54	0.000000e+00
29	55	0.000000e+00
29	56	0.000000e+00
29	57	0.000000e+00
29	58	0.000000e+00
29	59	0.000000e+00
29	60	0.000000e+00
29	61	0.000000e+00
29	62	0.000000e+00
29	63	0.000000e+00
29	64	0.000000e+00
29	65	0.000000e+00
29	66	0.000000e+00
29	67	0.000000e+00
29	68	0.000000e+00
29	69	0.000000e+00
29	70	0.000000e+00
29	71	0.000000e+00
29	72	0.000000e+00
29	73	0.000000e+00
29	74	0.000000e+00
29	75	0.000000e+00
29	76	0.000000e+00
29	77	0.000000e+00
29	78	0.000000e+00
29	79	0.000000e+00
29	80	0.000000e+00
29	81	0.000000e+00
29	82	0.000000e+00
29	83	0.000000e+00
29	84	0.000000e+00
29	85	0.000000e+00
29	86	0.000000e+00
29	87	0.000000e+00
29	88	0.000000e+00
29	89	0.000000e+00
29	90	0.000000e+00
29	91	0.000000e+00
30	0	0.000000e+00
30	1	0.000000e+00
30	2	0.000000e+00
30	3	0.000000e+00
30	4	0.000000e+00
30	5	0.000000e+00
30	6	0.000000e+00
30	7	0.000000e+00
30	8	0.000000e+00
30	9	0.000000e+00
30	10	0.000000e+00
30	11	0.000000e+00
30	12	0.000000e+00
30	13	0.000000e+00
30	14	0.000000e+00
30	15	0.000000e+00
30	16	0.000000e+00
30	17	0.000000e+00
30	18	0.000000e+00
30	19	0.000000e+00
30	20	0.000000e+00
30	21	0.000000e+00
30	22	0.000000e+00
30	23	0.000000e+00
30	24	0.000000e+00
30	25	0.000000e+00
30	26	0.000000e+00
30	27	0.000000e+00
30	28	0.000000e+00
30	29	0.000000e+00
30	30	0.000000e+00
30	31	0.000000e+00
30	32	0.000000e+00
30	33	0.000000e+00
30	34	0.000000e+00
30	35	0.000000e+00
30	36	0.000000e+00
30	37	0.000000e+00
30	38	0.000000e+00
30	39	0.000000e+00
30	40	0.000000e+00
30	41	0.000000e+00
30	42	0.000000e+00
30	43	0.000000e+00
30	44	0.000000e+00
30	45	0.000000e+00
30	46	0.000000e+00
30	47	0.000000e+00
30	48	0.000000e+00
30	49	0.000000e+00
30	50	0.000000e+00
30	51	0.000000e+00
30	52	0.000000e+00
30	53	0.000000e+00
30	54	0.000000e+00
30	55	0.000000e+00
30	56	0.000000e+00
30	57	0.000000e+00
30	58	0.000000e+00
30	59	0.000000e+00
30	60	0.000000e+00
30	61	0.000000e+00
30	62	0.000000e+00
30	63	0.000000e+00
30	64	0.000000e+00
30	65	0.000000e+00
30	66	0.000000e+00
30	67	0.000000e+00
30	68	0.000000e+00
30	69	0.000000e+00
30	70	0.000000e+00
30	71	0.000000e+00
30	72	0.000000e+00
30	73	0.000000e+00
30	74	0.000000e+00
30	75	0.000000e+00
30	76	0.000000e+00
30	77	0.000000e+00
30	78	0.000000e+00
30	79	0.000000e+00
30	80	0.000000e+00
30	81	0.000000e+00
30	82	0.000000e+00
30	83	0.000000e+00
30	84	0.000000e+00
30	85	0.000000e+00
30	86	0.000000e+00
30	87	0.000000e+00
30	88	0.000000e+00
30	89	0.000000e+00
30	90	0.000000e+00
30	91	0.000000e+00
31	0	0.000000e+00
31	1	9.598192e-01
31	2	9.489245e-01
31	3	9.353756e-01
31	4	9.007956e-01
31	5	7.854972e-01
31	6	6.372901e-01
31	7	6.992495e-01
31	8	8.253453e-01
31	9	0.000000e+00
31	10	0.000000e+00
31	11	9.510267e-01
31	12	9.440199e-01
31	13	9.302103e-01
31	14	9.001253e-01
31	15	7.820856e-01
31	16	6.281846e-01
31	17	6.697271e-01
31	18	7.964606e-01
31	19	0.000000e+00
31	20	0.000000e+00
31	21	9.607702e-01
31	22	9.500847e-01
31	23	9.366789e-01
31	24	9.007658e-01
31	25	7.868199e-01
31	26	6.428369e-01
31	27	7.107073e-01
31	28	8.184638e-01
31	29	0.000000e+00
31	30	0.000000e+00
31	31	1.000000e+00
31	32	9.475467e-01
31	33	9.356674e-01
31	34	8.956938e-01
31	35	7.861347e-01
31	36	6.468780e-01
31	37	7.130499e-01
31	38	7.805893e-01
31	39	0.000000e+00
31	40	0.000000e+00
31	41	9.608028e-01
31	42	9.498122e-01
31	43	9.362270e-01
31	44	9.014421e-01
31	45	7.863406e-01
31	46	6.402496e-01
31	47	7.055270e-01
31	48	8.219092e-01
31	49	0.000000e+00
31	50	0.000000e+00
31	51	-2.375894e-02
31	52	6.007918e-01
31	53	6.139645e-01
31	54	6.122161e-01
31	55	5.432975e-01
31	56	3.118609e-01
31	57	2.603213e-01
31	58	3.569365e-01
31	59	0.000000e+00
31	60	0.000000e+00
31	61	2.822318e-01
31	62	4.370405e-01
31	63	5.672917e-01
31	64	5.451743e-01
31	65	5.797856e-01
31	66	3.197834e-01
31	67	3.168267e-02
31	68	1.497239e-01
31	69	0.000000e+00
31	70	0.000000e+00
31	71	5.035926e-01
31	72	6.292092e-01
31	73	6.149262e-01
31	74	5.812504e-01
31	75	5.415797e-01
31	76	4.092061e-01
31	77	3.836645e-01
31	78	3.660280e-01
31	79	0.000000e+00
31	80	0.000000e+00
31	81	3.951995e-01
31	82	6.499147e-01
31	83	5.294761e-01
31	84	5.423582e-01
31	85	5.237662e-01
31	86	4.364001e-01
31	87	4.528107e-01
31	88	4.031904e-01
31	89	0.000000e+00
31	90	0.000000e+00
31	91	0.000000e+00
32	0	0.000000e+00
32	1	9.577863e-01
32	2	9.809375e-01
32	3	9.753519e-01
32	4	9.542536e-01
32	5	8.617465e-01
32	6	7.235065e-01
32	7	7.781716e-01
32	8	8.571627e-01
32	9	0.000000e+00
32	10	0.000000e+00
32	11	9.522747e-01
32	12	9.766093e-01
32	13	9.712101e-01
32	14	9.526074e-01
32	15	8.588967e-01
32	16	7.147469e-01
32	17	7.501840e-01
32	18	8.272413e-01
32	19	0.000000e+00
32	20	0.000000e+00
32	21	9.580707e-01
32	22	9.820292e-01
32	23	9.766166e-01
32	24	9.544022e-01
32	25	8.625616e-01
32	26	7.283590e-01
32	27	7.881358e-01
32	28	8.534363e-01
32	29	0.000000e+00
32	30	0.000000e+00
32	31	9.475467e-01
32	32	1.000000e+00
32	33	9.745223e-01
32	34	9.501921e-01
32	35	8.608830e-01
32	36	7.311165e-01
32	37	7.856900e-01
32	38	8.145444e-01
32	39	0.000000e+00
32	40	0.000000e+00
32	41	9.587049e-01
32	42	9.819149e-01
32	43	9.763934e-01
32	44	9.548722e-01
32	45	8.623920e-01
32	46	7.261210e-01
32	47	7.838275e-01
32	48	8.558700e-01
32	49	0.000000e+00
32	50	0.000000e+00
32	51	-4.734032e-02
32	52	6.288058e-01
32	53	6.252689e-01
32	54	6.200900e-01
32	55	5.564934e-01
32	56	3.369223e-01
32	57	2.903365e-01
32	58	3.614715e-01
32	59	0.000000e+00
32	60	0.000000e+00
32	61	2.491916e-01
32	62	4.266571e-01
32	63	5.544749e-01
32	64	5.640316e-01
32	65	6.079690e-01
32	66	3.616520e-01
32	67	6.132479e-02
32	68	1.379204e-01
32	69	0.000000e+00
32	70	0.000000e+00
32	71	4.771120e-01
32	72	6.181667e-01
32	73	6.023955e-01
32	74	5.893908e-01
32	75	5.672492e-01
32	76	4.607388e-01
32	77	3.894526e-01
32	78	3.763981e-01
32	79	0.000000e+00
32	80	0.000000e+00
32	81	3.570675e-01
32	82	6.171698e-01
32	83	5.126451e-01
32	84	5.343997e-01
32	85	5.345306e-01
32	86	4.704955e-01
32	87	4.732621e-01
32	88	3.941785e-01
32	89	0.000000e+00
32	90	0.000000e+00
32	91	0.000000e+00
33	0	0.000000e+00
33	1	9.444633e-01
33	2	9.785125e-01
33	3	9.858441e-01
33	4	9.756762e-01
33	5	9.047569e-01
33	6	7.832069e-01
33	7	8.245574e-01
33	8	8.678468e-01
33	9	0.000000e+00
33	10	0.000000e+00
33	11	9.381983e-01
33	12	9.753222e-01
33	13	9.812931e-01
33	14	9.734196e-01
33	15	9.021446e-01
33	16	7.748785e-01
33	17	7.975720e-01
33	18	8.387912e-01
33	19	0.000000e+00
33	20	0.000000e+00
33	21	9.451101e-01
33	22	9.789454e-01
33	23	9.873147e-01
33	24	9.762388e-01
33	25	9.054541e-01
33	26	7.874584e-01
33	27	8.326849e-01
33	28	8.649145e-01
33	29	0.000000e+00
33	30	0.000000e+00
33	31	9.356674e-01
33	32	9.745223e-01
33	33	1.000000e+00
33	34	9.726179e-01
33	35	9.032345e-01
33	36	7.890928e-01
33	37	8.271418e-01
33	38	8.254901e-01
33	39	0.000000e+00
33	40	0.000000e+00
33	41	9.454094e-01
33	42	9.792047e-01
33	43	9.869770e-01
33	44	9.764637e-01
33	45	9.053975e-01
33	46	7.855541e-01
33	47	8.291938e-01
33	48	8.676362e-01
33	49	0.000000e+00
33	50	0.000000e+00
33	51	-3.807048e-02
33	52	6.306374e-01
33	53	6.345634e-01
33	54	6.387978e-01
33	55	5.908657e-01
33	56	3.791427e-01
33	57	3.152566e-01
33	58	3.655037e-01
33	59	0.000000e+00
33	60	0.000000e+00
33	61	2.490739e-01
33	62	4.353831e-01
33	63	5.609076e-01
33	64	5.805354e-01
33	65	6.380119e-01
33	66	3.965187e-01
33	67	8.569143e-02
33	68	1.494664e-01
33	69	0.000000e+00
33	70	0.000000e+00
33	71	4.633804e-01
33	72	6.173810e-01
33	73	6.185449e-01
33	74	6.177734e-01
33	75	6.104677e-01
33	76	5.183558e-01
33	77	3.943952e-01
33	78	3.756318e-01
33	79	0.000000e+00
33	80	0.000000e+00
33	81	3.516490e-01
33	82	6.119838e-01
33	83	5.448308e-01
33	84	5.698056e-01
33	85	5.697635e-01
33	86	5.146596e-01
33	87	5.022653e-01
33	88	4.078208e-01
33	89	0.000000e+00
33	90	0.000000e+00
33	91	0.000000e+00
34	0	0.000000e+00
34	1	9.034568e-01
34	2	9.554566e-01
34	3	9.726666e-01
34	4	9.868172e-01
34	5	9.546287e-01
34	6	8.603541e-01
34	7	8.753951e-01
34	8	8.661158e-01
34	9	0.000000e+00
34	10	0.000000e+00
34	11	8.974069e-01
34	12	9.533158e-01
34	13	9.681730e-01
34	14	9.824381e-01
34	15	9.520666e-01
34	16	8.528054e-01
34	17	8.524148e-01
34	18	8.396823e-01
34	19	0.000000e+00
34	20	0.000000e+00
34	21	9.045853e-01
34	22	9.554813e-01
34	23	9.742703e-01
34	24	9.885316e-01
34	25	9.556249e-01
34	26	8.640203e-01
34	27	8.809033e-01
34	28	8.647320e-01
34	29	0.000000e+00
34	30	0.000000e+00
34	31	8.956938e-01
34	32	9.501921e-01
34	33	9.726179e-01
34	34	1.000000e+00
34	35	9.531949e-01
34	36	8.639787e-01
34	37	8.694733e-01
34	38	8.239871e-01
34	39	0.000000e+00
34	40	0.000000e+00
34	41	9.046512e-01
34	42	9.559933e-01
34	43	9.738777e-01
34	44	9.880687e-01
34	45	9.555392e-01
34	46	8.624657e-01
34	47	8.790256e-01
34	48	8.676355e-01
34	49	0.000000e+00
34	50	0.000000e+00
34	51	-2.610821e-02
34	52	6.343228e-01
34	53	6.299298e-01
34	54	6.444767e-01
34	55	6.117205e-01
34	56	4.279554e-01
34	57	3.372453e-01
34	58	3.684500e-01
34	59	0.000000e+00
34	60	0.000000e+00
34	61	2.415740e-01
34	62	4.113648e-01
34	63	5.462073e-01
34	64	5.992588e-01
34	65	6.695497e-01
34	66	4.526140e-01
34	67	1.221981e-01
34	68	1.597326e-01
34	69	0.000000e+00
34	70	0.000000e+00
34	71	4.330790e-01
34	72	5.929332e-01
34	73	6.021576e-01
34	74	6.297490e-01
34	75	6.409372e-01
34	76	5.804580e-01
34	77	4.033643e-01
34	78	3.869616e-01
34	79	0.000000e+00
34	80	0.000000e+00
34	81	3.248125e-01
34	82	5.800615e-01
34	83	5.426620e-01
34	84	5.782064e-01
34	85	6.011991e-01
34	86	5.629238e-01
34	87	5.254987e-01
34	88	4.159722e-01
34	89	0.000000e+00
34	90	0.000000e+00
34	91	0.000000e+00
35	0	0.000000e+00
35	1	7.886983e-01
35	2	8.681796e-01
35	3	9.013780e-01
35	4	9.463607e-01
35	5	9.867746e-01
35	6	9.512135e-01
35	7	9.281355e-01
35	8	8.202299e-01
35	9	0.000000e+00
35	10	0.000000e+00
35	11	7.820163e-01
35	12	8.677928e-01
35	13	8.962132e-01
35	14	9.382587e-01
35	15	9.834976e-01
35	16	9.452067e-01
35	17	9.098558e-01
35	18	7.983824e-01
35	19	0.000000e+00
35	20	0.000000e+00
35	21	7.919105e-01
35	22	8.672297e-01
35	23	9.037407e-01
35	24	9.500780e-01
35	25	9.885320e-01
35	26	9.537636e-01
35	27	9.291668e-01
35	28	8.209964e-01
35	29	0.000000e+00
35	30	0.000000e+00
35	31	7.861347e-01
35	32	8.608830e-01
35	33	9.032345e-01
35	34	9.531949e-01
35	35	1.000000e+00
35	36	9.511522e-01
35	37	9.102939e-01
35	38	7.805697e-01
35	39	0.000000e+00
35	40	0.000000e+00
35	41	7.911612e-01
35	42	8.682502e-01
35	43	9.029883e-01
35	44	9.483270e-01
35	45	9.881849e-01
35	46	9.529488e-01
35	47	9.293428e-01
35	48	8.239297e-01
35	49	0.000000e+00
35	50	0.000000e+00
35	51	1.522787e-02
35	52	6.101197e-01
35	53	5.809158e-01
35	54	6.223115e-01
35	55	6.220668e-01
35	56	5.079668e-01
35	57	3.599799e-01
35	58	3.558203e-01
35	59	0.000000e+00
35	60	0.000000e+00
35	61	2.123548e-01
35	62	3.772879e-01
35	63	5.002935e-01
35	64	5.923415e-01
35	65	6.817373e-01
35	66	5.215113e-01
35	67	1.790855e-01
35	68	1.773316e-01
35	69	0.000000e+00
35	70	0.000000e+00
35	71	3.802816e-01
35	72	5.476085e-01
35	73	5.701946e-01
35	74	6.304866e-01
35	75	6.691043e-01
35	76	6.773846e-01
35	77	3.846861e-01
35	78	3.594128e-01
35	79	0.000000e+00
35	80	0.000000e+00
35	81	2.743826e-01
35	82	5.121619e-01
35	83	5.425389e-01
35	84	5.749122e-01
35	85	6.224948e-01
35	86	6.080188e-01
35	87	5.298777e-01
35	88	4.004378e-01
35	89	0.000000e+00
35	90	0.000000e+00
35	91	0.000000e+00
36	0	0.000000e+00
36	1	6.438276e-01
36	2	7.396042e-01
36	3	7.851868e-01
36	4	8.522111e-01
36	5	9.515122e-01
36	6	9.754008e-01
36	7	9.184427e-01
36	8	7.414302e-01
36	9	0.000000e+00
36	10	0.000000e+00
36	11	6.361091e-01
36	12	7.407232e-01
36	13	7.793632e-01
36	14	8.414868e-01
36	15	9.487315e-01
36	16	9.709104e-01
36	17	9.044408e-01
36	18	7.233381e-01
36	19	0.000000e+00
36	20	0.000000e+00
36	21	6.487844e-01
36	22	7.379299e-01
36	23	7.882077e-01
36	24	8.573952e-01
36	25	9.532061e-01
36	26	9.767667e-01
36	27	9.157273e-01
36	28	7.425120e-01
36	29	0.000000e+00
36	30	0.000000e+00
36	31	6.468780e-01
36	32	7.311165e-01
36	33	7.890928e-01
36	34	8.639787e-01
36	35	9.511522e-01
36	36	1.000000e+00
36	37	8.921615e-01
36	38	7.047669e-01
36	39	0.000000e+00
36	40	0.000000e+00
36	41	6.472046e-01
36	42	7.393330e-01
36	43	7.871234e-01
36	44	8.546682e-01
36	45	9.529749e-01
36	46	9.766643e-01
36	47	9.174342e-01
36	48	7.454713e-01
36	49	0.000000e+00
36	50	0.000000e+00
36	51	6.092689e-02
36	52	5.479370e-01
36	53	5.055313e-01
36	54	5.682369e-01
36	55	6.054869e-01
36	56	5.547053e-01
36	57	3.628589e-01
36	58	3.251642e-01
36	59	0.000000e+00
36	60	0.000000e+00
36	61	1.704506e-01
36	62	3.358544e-01
36	63	4.350393e-01
36	64	5.512988e-01
36	65	6.500299e-01
36	66	5.395654e-01
36	67	2.161389e-01
36	68	1.948442e-01
36	69	0.000000e+00
36	70	0.000000e+00
36	71	3.234777e-01
36	72	4.860937e-01
36	73	5.224412e-01
36	74	6.018057e-01
36	75	6.563183e-01
36	76	7.331803e-01
36	77	3.530798e-01
36	78	3.082664e-01
36	79	0.000000e+00
36	80	0.000000e+00
36	81	2.330068e-01
36	82	4.420904e-01
36	83	5.379663e-01
36	84	5.591535e-01
36	85	6.086506e-01
36	86	6.180246e-01
36	87	5.080946e-01
36	88	3.792767e-01
36	89	0.000000e+00
36	90	0.000000e+00
36	91	0.000000e+00
37	0	0.000000e+00
37	1	7.162323e-01
37	2	7.944870e-01
37	3	8.280984e-01
37	4	8.653446e-01
37	5	9.116734e-01
37	6	8.956890e-01
37	7	9.055060e-01
37	8	7.847093e-01
37	9	0.000000e+00
37	10	0.000000e+00
37	11	7.112508e-01
37	12	7.956042e-01
37	13	8.254194e-01
37	14	8.595735e-01
37	15	9.093357e-01
37	16	8.917509e-01
37	17	8.875411e-01
37	18	7.605870e-01
37	19	0.000000e+00
37	20	0.000000e+00
37	21	7.192836e-01
37	22	7.929715e-01
37	23	8.295451e-01
37	24	8.682275e-01
37	25	9.127263e-01
37	26	8.966895e-01
37	27	9.063504e-01
37	28	7.865800e-01
37	29	0.000000e+00
37	30	0.000000e+00
37	31	7.130499e-01
37	32	7.856900e-01
37	33	8.271418e-01
37	34	8.694733e-01
37	35	9.102939e-01
37	36	8.921615e-01
37	37	1.000000e+00
37	38	7.499472e-01
37	39	0.000000e+00
37	40	0.000000e+00
37	41	7.187506e-01
37	42	7.943570e-01
37	43	8.294196e-01
37	44	8.670589e-01
37	45	9.127085e-01
37	46	8.966725e-01
37	47	9.065398e-01
37	48	7.881356e-01
37	49	0.000000e+00
37	50	0.000000e+00
37	51	6.853998e-02
37	52	5.887034e-01
37	53	5.426062e-01
37	54	5.905458e-01
37	55	5.949797e-01
37	56	5.089759e-01
37	57	3.582672e-01
37	58	3.629722e-01
37	59	0.000000e+00
37	60	0.000000e+00
37	61	2.162268e-01
37	62	3.947959e-01
37	63	4.897344e-01
37	64	5.744132e-01
37	65	6.461187e-01
37	66	5.054843e-01
37	67	1.893767e-01
37	68	1.934276e-01
37	69	0.000000e+00
37	70	0.000000e+00
37	71	3.834912e-01
37	72	5.492936e-01
37	73	5.767075e-01
37	74	6.144173e-01
37	75	6.572097e-01
37	76	6.693690e-01
37	77	3.861719e-01
37	78	3.581905e-01
37	79	0.000000e+00
37	80	0.000000e+00
37	81	2.740680e-01
37	82	4.743381e-01
37	83	5.352590e-01
37	84	5.587750e-01
37	85	5.968594e-01
37	86	5.970656e-01
37	87	4.921450e-01
37	88	4.008201e-01
37	89	0.000000e+00
37	90	0.000000e+00
37	91	0.000000e+00
38	0	0.000000e+00
38	1	7.912066e-01
38	2	8.210103e-01
38	3	8.293727e-01
38	4	8.272421e-01
38	5	7.821534e-01
38	6	7.015388e-01
38	7	7.536870e-01
38	8	8.064656e-01
38	9	0.000000e+00
38	10	0.000000e+00
38	11	7.881678e-01
38	12	8.204482e-01
38	13	8.284625e-01
38	14	8.263115e-01
38	15	7.802725e-01
38	16	6.947093e-01
38	17	7.325204e-01
38	18	7.751254e-01
38	19	0.000000e+00
38	20	0.000000e+00
38	21	7.908005e-01
38	22	8.203648e-01
38	23	8.296737e-01
38	24	8.277809e-01
38	25	7.829129e-01
38	26	7.043851e-01
38	27	7.586208e-01
38	28	8.042537e-01
38	29	0.000000e+00
38	30	0.000000e+00
38	31	7.805893e-01
38	32	8.145444e-01
38	33	8.254901e-01
38	34	8.239871e-01
38	35	7.805697e-01
38	36	7.047669e-01
38	37	7.499472e-01
38	38	1.000000e+00
38	39	0.000000e+00
38	40	0.000000e+00
38	41	7.915815e-01
38	42	8.212475e-01
38	43	8.300910e-01
38	44	8.281760e-01
38	45	7.828749e-01
38	46	7.030421e-01
38	47	7.566283e-01
38	48	8.056814e-01
38	49	0.000000e+00
38	50	0.000000e+00
38	51	4.024770e-02
38	52	5.799389e-01
38	53	5.900118e-01
38	54	5.900788e-01
38	55	5.642145e-01
38	56	4.030464e-01
38	57	3.266687e-01
38	58	3.830945e-01
38	59	0.000000e+00
38	60	0.000000e+00
38	61	2.591469e-01
38	62	4.291206e-01
38	63	5.182895e-01
38	64	5.429934e-01
38	65	5.800780e-01
38	66	3.713812e-01
38	67	1.217700e-01
38	68	1.897649e-01
38	69	0.000000e+00
38	70	0.000000e+00
38	71	4.438283e-01
38	72	5.882335e-01
38	73	5.931534e-01
38	74	6.041914e-01
38	75	6.028720e-01
38	76	5.148689e-01
38	77	3.929618e-01
38	78	3.709806e-01
38	79	0.000000e+00
38	80	0.000000e+00
38	81	3.762105e-01
38	82	5.684481e-01
38	83	5.331493e-01
38	84	5.721492e-01
38	85	5.598998e-01
38	86	5.086252e-01
38	87	4.475903e-01
38	88	4.181501e-01
38	89	0.000000e+00
38	90	0.000000e+00
38	91	0.000000e+00
39	0	0.000000e+00
39	1	0.000000e+00
39	2	0.000000e+00
39	3	0.000000e+00
39	4	0.000000e+00
39	5	0.000000e+00
39	6	0.000000e+00
39	7	0.000000e+00
39	8	0.000000e+00
39	9	0.000000e+00
39	10	0.000000e+00
39	11	0.000000e+00
39	12	0.000000e+00
39	13	0.000000e+00
39	14	0.000000e+00
39	15	0.000000e+00
39	16	0.000000e+00
39	17	0.000000e+00
39	18	0.000000e+00
39	19	0.000000e+00
39	20	0.000000e+00
39	21	0.000000e+00
39	22	0.000000e+00
39	23	0.000000e+00
39	24	0.000000e+00
39	25	0.000000e+00
39	26	0.000000e+00
39	27	0.000000e+00
39	28	0.000000e+00
39	29	0.000000e+00
39	30	0.000000e+00
39	31	0.000000e+00
39	32	0.000000e+00
39	33	0.000000e+00
39	34	0.000000e+00
39	35	0.000000e+00
39	36	0.000000e+00
39	37	0.000000e+00
39	38	0.000000e+00
39	39	0.000000e+00
39	40	0.000000e+00
39	41	0.000000e+00
39	42	0.000000e+00
39	43	0.000000e+00
39	44	0.000000e+00
39	45	0.000000e+00
39	46	0.000000e+00
39	47	0.000000e+00
39	48	0.000000e+00
39	49	0.000000e+00
39	50	0.000000e+00
39	51	0.000000e+00
39	52	0.000000e+00
39	53	0.000000e+00
39	54	0.000000e+00
39	55	0.000000e+00
39	56	0.000000e+00
39	57	0.000000e+00
39	58	0.000000e+00
39	59	0.000000e+00
39	60	0.000000e+00
39	61	0.000000e+00
39	62	0.000000e+00
39	63	0.000000e+00
39	64	0.000000e+00
39	65	0.000000e+00
39	66	0.000000e+00
39	67	0.000000e+00
39	68	0.000000e+00
39	69	0.000000e+00
39	70	0.000000e+00
39	71	0.000000e+00
39	72	0.000000e+00
39	73	0.000000e+00
39	74	0.000000e+00
39	75	0.000000e+00
39	76	0.000000e+00
39	77	0.000000e+00
39	78	0.000000e+00
39	79	0.000000e+00
39	80	0.000000e+00
39	81	0.000000e+00
39	82	0.000000e+00
39	83	0.000000e+00
39	84	0.000000e+00
39	85	0.000000e+00
39	86	0.000000e+00
39	87	0.000000e+00
39	88	0.000000e+00
39	89	0.000000e+00
39	90	0.000000e+00
39	91	0.000000e+00
40	0	0.000000e+00
40	1	0.000000e+00
40	2	0.000000e+00
40	3	0.000000e+00
40	4	0.000000e+00
40	5	0.000000e+00
40	6	0.000000e+00
40	7	0.000000e+00
40	8	0.000000e+00
40	9	0.000000e+00
40	10	0.000000e+00
40	11	0.000000e+00
40	12	0.000000e+00
40	13	0.000000e+00
40	14	0.000000e+00
40	15	0.000000e+00
40	16	0.000000e+00
40	17	0.000000e+00
40	18	0.000000e+00
40	19	0.000000e+00
40	20	0.000000e+00
40	21	0.000000e+00
40	22	0.000000e+00
40	23	0.000000e+00
40	24	0.000000e+00
40	25	0.000000e+00
40	26	0.000000e+00
40	27	0.000000e+00
40	28	0.000000e+00
40	29	0.000000e+00
40	30	0.000000e+00
40	31	0.000000e+00
40	32	0.000000e+00
40	33	0.000000e+00
40	34	0.000000e+00
40	35	0.000000e+00
40	36	0.000000e+00
40	37	0.000000e+00
40	38	0.000000e+00
40	39	0.000000e+00
40	40	0.000000e+00
40	41	0.000000e+00
40	42	0.000000e+00
40	43	0.000000e+00
40	44	0.000000e+00
40	45	0.000000e+00
40	46	0.000000e+00
40	47	0.000000e+00
40	48	0.000000e+00
40	49	0.000000e+00
40	50	0.000000e+00
40	51	0.000000e+00
40	52	0.000000e+00
40	53	0.000000e+00
40	54	0.000000e+00
40	55	0.000000e+00
40	56	0.000000e+00
40	57	0.000000e+00
40	58	0.000000e+00
40	59	0.000000e+00
40	60	0.000000e+00
40	61	0.000000e+00
40	62	0.000000e+00
40	63	0.000000e+00
40	64	0.000000e+00
40	65	0.000000e+00
40	66	0.000000e+00
40	67	0.000000e+00
40	68	0.000000e+00
40	69	0.000000e+00
40	70	0.000000e+00
40	71	0.000000e+00
40	72	0.000000e+00
40	73	0.000000e+00
40	74	0.000000e+00
40	75	0.000000e+00
40	76	0.000000e+00
40	77	0.000000e+00
40	78	0.000000e+00
40	79	0.000000e+00
40	80	0.000000e+00
40	81	0.000000e+00
40	82	0.000000e+00
40	83	0.000000e+00
40	84	0.000000e+00
40	85	0.000000e+00
40	86	0.000000e+00
40	87	0.000000e+00
40	88	0.000000e+00
40	89	0.000000e+00
40	90	0.000000e+00
40	91	0.000000e+00
41	0	0.000000e+00
41	1	9.726043e-01
41	2	9.622585e-01
41	3	9.479017e-01
41	4	9.124181e-01
41	5	7.926295e-01
41	6	6.392355e-01
41	7	7.054122e-01
41	8	8.359393e-01
41	9	0.000000e+00
41	10	0.000000e+00
41	11	9.672205e-01
41	12	9.588230e-01
41	13	9.447033e-01
41	14	9.133577e-01
41	15	7.902737e-01
41	16	6.308702e-01
41	17	6.760348e-01
41	18	8.060693e-01
41	19	0.000000e+00
41	20	0.000000e+00
41	21	9.719122e-01
41	22	9.627833e-01
41	23	9.483838e-01
41	24	9.115019e-01
41	25	7.931731e-01
41	26	6.441420e-01
41	27	7.167092e-01
41	28	8.294575e-01
41	29	0.000000e+00
41	30	0.000000e+00
41	31	9.608028e-01
41	32	9.587049e-01
41	33	9.454094e-01
41	34	9.046512e-01
41	35	7.911612e-01
41	36	6.472046e-01
41	37	7.187506e-01
41	38	7.915815e-01
41	39	0.000000e+00
41	40	0.000000e+00
41	41	1.000000e+00
41	42	9.629285e-01
41	43	9.484780e-01
41	44	9.126853e-01
41	45	7.930625e-01
41	46	6.418382e-01
41	47	7.116367e-01
41	48	8.326287e-01
41	49	0.000000e+00
41	50	0.000000e+00
41	51	-3.567834e-02
41	52	6.163275e-01
41	53	6.276464e-01
41	54	6.167444e-01
41	55	5.405448e-01
41	56	3.070593e-01
41	57	2.690144e-01
41	58	3.598017e-01
41	59	0.000000e+00
41	60	0.000000e+00
41	61	2.814785e-01
41	62	4.449955e-01
41	63	5.651626e-01
41	64	5.396700e-01
41	65	5.777104e-01
41	66	3.158293e-01
41	67	3.403227e-02
41	68	1.425496e-01
41	69	0.000000e+00
41	70	0.000000e+00
41	71	5.037043e-01
41	72	6.368624e-01
41	73	6.203320e-01
41	74	5.873877e-01
41	75	5.492877e-01
41	76	4.076226e-01
41	77	3.893594e-01
41	78	3.682728e-01
41	79	0.000000e+00
41	80	0.000000e+00
41	81	4.015285e-01
41	82	6.523991e-01
41	83	5.281730e-01
41	84	5.452833e-01
41	85	5.267290e-01
41	86	4.404369e-01
41	87	4.580398e-01
41	88	4.040192e-01
41	89	0.000000e+00
41	90	0.000000e+00
41	91	0.000000e+00
42	0	0.000000e+00
42	1	9.624535e-01
42	2	9.870703e-01
42	3	9.827179e-01
42	4	9.624717e-01
42	5	8.710456e-01
42	6	7.338467e-01
42	7	7.889624e-01
42	8	8.651719e-01
42	9	0.000000e+00
42	10	0.000000e+00
42	11	9.583371e-01
42	12	9.846625e-01
42	13	9.803822e-01
42	14	9.624236e-01
42	15	8.692625e-01
42	16	7.261630e-01
42	17	7.621687e-01
42	18	8.358211e-01
42	19	0.000000e+00
42	20	0.000000e+00
42	21	9.619052e-01
42	22	9.872156e-01
42	23	9.831427e-01
42	24	9.619412e-01
42	25	8.712826e-01
42	26	7.379913e-01
42	27	7.982473e-01
42	28	8.610734e-01
42	29	0.000000e+00
42	30	0.000000e+00
42	31	9.498122e-01
42	32	9.819149e-01
42	33	9.792047e-01
42	34	9.559933e-01
42	35	8.682502e-01
42	36	7.393330e-01
42	37	7.943570e-01
42	38	8.212475e-01
42	39	0.000000e+00
42	40	0.000000e+00
42	41	9.629285e-01
42	42	1.000000e+00
42	43	9.834090e-01
42	44	9.628577e-01
42	45	8.714329e-01
42	46	7.361343e-01
42	47	7.944316e-01
42	48	8.638326e-01
42	49	0.000000e+00
42	50	0.000000e+00
42	51	-4.619308e-02
42	52	6.380684e-01
42	53	6.395318e-01
42	54	6.343602e-01
42	55	5.672659e-01
42	56	3.502024e-01
42	57	3.017200e-01
42	58	3.656077e-01
42	59	0.000000e+00
42	60	0.000000e+00
42	61	2.556415e-01
42	62	4.357533e-01
42	63	5.597568e-01
42	64	5.682880e-01
42	65	6.133462e-01
42	66	3.680812e-01
42	67	7.042083e-02
42	68	1.393609e-01
42	69	0.000000e+00
42	70	0.000000e+00
42	71	4.807259e-01
42	72	6.292400e-01
42	73	6.175384e-01
42	74	6.065284e-01
42	75	5.853418e-01
42	76	4.735571e-01
42	77	3.966688e-01
42	78	3.795513e-01
42	79	0.000000e+00
42	80	0.000000e+00
42	81	3.629915e-01
42	82	6.246156e-01
42	83	5.261542e-01
42	84	5.526901e-01
42	85	5.500951e-01
42	86	4.863037e-01
42	87	4.813919e-01
42	88	3.980942e-01
42	89	0.000000e+00
42	90	0.000000e+00
42	91	0.000000e+00
43	0	0.000000e+00
43	1	9.480796e-01
43	2	9.830522e-01
43	3	9.907938e-01
43	4	9.801783e-01
43	5	9.070584e-01
43	6	7.837597e-01
43	7	8.291844e-01
43	8	8.742390e-01
43	9	0.000000e+00
43	10	0.000000e+00
43	11	9.436091e-01
43	12	9.816579e-01
43	13	9.887271e-01
43	14	9.800878e-01
43	15	9.059640e-01
43	16	7.768289e-01
43	17	8.041860e-01
43	18	8.462147e-01
43	19	0.000000e+00
43	20	0.000000e+00
43	21	9.476775e-01
43	22	9.826549e-01
43	23	9.911830e-01
43	24	9.798076e-01
43	25	9.070085e-01
43	26	7.871908e-01
43	27	8.367530e-01
43	28	8.709037e-01
43	29	0.000000e+00
43	30	0.000000e+00
43	31	9.362270e-01
43	32	9.763934e-01
43	33	9.869770e-01
43	34	9.738777e-01
43	35	9.029883e-01
43	36	7.871234e-01
43	37	8.294196e-01
43	38	8.300910e-01
43	39	0.000000e+00
43	40	0.000000e+00
43	41	9.484780e-01
43	42	9.834090e-01
43	43	1.000000e+00
43	44	9.806424e-01
43	45	9.073906e-01
43	46	7.857266e-01
43	47	8.338634e-01
43	48	8.739355e-01
43	49	0.000000e+00
43	50	0.000000e+00
43	51	-4.147763e-02
43	52	6.378930e-01
43	53	6.459485e-01
43	54	6.492103e-01
43	55	5.950864e-01
43	56	3.844982e-01
43	57	3.238728e-01
43	58	3.699006e-01
43	59	0.000000e+00
43	60	0.000000e+00
43	61	2.525206e-01
43	62	4.374734e-01
43	63	5.609959e-01
43	64	5.809370e-01
43	65	6.378554e-01
43	66	3.970996e-01
43	67	9.355315e-02
43	68	1.473257e-01
43	69	0.000000e+00
43	70	0.000000e+00
43	71	4.672268e-01
43	72	6.261107e-01
43	73	6.278895e-01
43	74	6.289210e-01
43	75	6.212098e-01
43	76	5.218014e-01
43	77	4.010626e-01
43	78	3.816217e-01
43	79	0.000000e+00
43	80	0.000000e+00
43	81	3.563069e-01
43	82	6.146705e-01
43	83	5.492832e-01
43	84	5.797427e-01
43	85	5.805945e-01
43	86	5.268232e-01
43	87	5.059407e-01
43	88	4.102081e-01
43	89	0.000000e+00
43	90	0.000000e+00
43	91	0.000000e+00
44	0	0.000000e+00
44	1	9.120887e-01
44	2	9.626045e-01
44	3	9.798571e-01
44	4	9.915717e-01
44	5	9.528700e-01
44	6	8.536221e-01
44	7	8.742913e-01
44	8	8.723089e-01
44	9	0.000000e+00
44	10	0.000000e+00
44	11	9.075726e-01
44	12	9.621466e-01
44	13	9.776415e-01
44	14	9.897963e-01
44	15	9.521062e-01
44	16	8.476067e-01
44	17	8.528675e-01
44	18	8.470397e-01
44	19	0.000000e+00
44	20	0.000000e+00
44	21	9.121344e-01
44	22	9.618922e-01
44	23	9.804270e-01
44	24	9.921168e-01
44	25	9.528848e-01
44	26	8.564608e-01
44	27	8.796152e-01
44	28	8.703235e-01
44	29	0.000000e+00
44	30	0.000000e+00
44	31	9.014421e-01
44	32	9.548722e-01
44	33	9.764637e-01
44	34	9.880687e-01
44	35	9.483270e-01
44	36	8.546682e-01
44	37	8.670589e-01
44	38	8.281760e-01
44	39	0.000000e+00
44	40	0.000000e+00
44	41	9.126853e-01
44	42	9.628577e-01
44	43	9.806424e-01
44	44	1.000000e+00
44	45	9.533445e-01
44	46	8.553728e-01
44	47	8.781540e-01
44	48	8.736596e-01
44	49	0.000000e+00
44	50	0.000000e+00
44	51	-3.176948e-02
44	52	6.391916e-01
44	53	6.418509e-01
44	54	6.555661e-01
44	55	6.157731e-01
44	56	4.277240e-01
44	57	3.429376e-01
44	58	3.719134e-01
44	59	0.000000e+00
44	60	0.000000e+00
44	61	2.460555e-01
44	62	4.160562e-01
44	63	5.502736e-01
44	64	5.988903e-01
44	65	6.693496e-01
44	66	4.472222e-01
44	67	1.256771e-01
44	68	1.567307e-01
44	69	0.000000e+00
44	70	0.000000e+00
44	71	4.372780e-01
44	72	6.009016e-01
44	73	6.102205e-01
44	74	6.369503e-01
44	75	6.461940e-01
44	76	5.756730e-01
44	77	4.053520e-01
44	78	3.887367e-01
44	79	0.000000e+00
44	80	0.000000e+00
44	81	3.319516e-01
44	82	5.851913e-01
44	83	5.473466e-01
44	84	5.870975e-01
44	85	6.077840e-01
44	86	5.694629e-01
44	87	5.299224e-01
44	88	4.209900e-01
44	89	0.000000e+00
44	90	0.000000e+00
44	91	0.000000e+00
45	0	0.000000e+00
45	1	7.910086e-01
45	2	8.715276e-01
45	3	9.060660e-01
45	4	9.517623e-01
45	5	9.916458e-01
45	6	9.558336e-01
45	7	9.322936e-01
45	8	8.249698e-01
45	9	0.000000e+00
45	10	0.000000e+00
45	11	7.855664e-01
45	12	8.724761e-01
45	13	9.026569e-01
45	14	9.456176e-01
45	15	9.904180e-01
45	16	9.514413e-01
45	17	9.157404e-01
45	18	8.048299e-01
45	19	0.000000e+00
45	20	0.000000e+00
45	21	7.934543e-01
45	22	8.700742e-01
45	23	9.076827e-01
45	24	9.545484e-01
45	25	9.922741e-01
45	26	9.575133e-01
45	27	9.331408e-01
45	28	8.251463e-01
45	29	0.000000e+00
45	30	0.000000e+00
45	31	7.863406e-01
45	32	8.623920e-01
45	33	9.053975e-01
45	34	9.555392e-01
45	35	9.881849e-01
45	36	9.529749e-01
45	37	9.127085e-01
45	38	7.828749e-01
45	39	0.000000e+00
45	40	0.000000e+00
45	41	7.930625e-01
45	42	8.714329e-01
45	43	9.073906e-01
45	44	9.533445e-01
45	45	1.000000e+00
45	46	9.572081e-01
45	47	9.337595e-01
45	48	8.285751e-01
45	49	0.000000e+00
45	50	0.000000e+00
45	51	1.109965e-02
45	52	6.129915e-01
45	53	5.867056e-01
45	54	6.303682e-01
45	55	6.273397e-01
45	56	5.119505e-01
45	57	3.645886e-01
45	58	3.580279e-01
45	59	0.000000e+00
45	60	0.000000e+00
45	61	2.092726e-01
45	62	3.753167e-01
45	63	4.995017e-01
45	64	5.914649e-01
45	65	6.848891e-01
45	66	5.199386e-01
45	67	1.845300e-01
45	68	1.772966e-01
45	69	0.000000e+00
45	70	0.000000e+00
45	71	3.787871e-01
45	72	5.471693e-01
45	73	5.687322e-01
45	74	6.309764e-01
45	75	6.690180e-01
45	76	6.784642e-01
45	77	3.833070e-01
45	78	3.572860e-01
45	79	0.000000e+00
45	80	0.000000e+00
45	81	2.767295e-01
45	82	5.118293e-01
45	83	5.454051e-01
45	84	5.783048e-01
45	85	6.260703e-01
45	86	6.149923e-01
45	87	5.365342e-01
45	88	4.082312e-01
45	89	0.000000e+00
45	90	0.000000e+00
45	91	0.000000e+00
46	0	0.000000e+00
46	1	6.387738e-01
46	2	7.366225e-01
46	3	7.840921e-01
46	4	8.532191e-01
46	5	9.561409e-01
46	6	9.831164e-01
46	7	9.255376e-01
46	8	7.412834e-01
46	9	0.000000e+00
46	10	0.000000e+00
46	11	6.321180e-01
46	12	7.392057e-01
46	13	7.799904e-01
46	14	8.441601e-01
46	15	9.549680e-01
46	16	9.804353e-01
46	17	9.135536e-01
46	18	7.248349e-01
46	19	0.000000e+00
46	20	0.000000e+00
46	21	6.431451e-01
46	22	7.343525e-01
46	23	7.863646e-01
46	24	8.576527e-01
46	25	9.569342e-01
46	26	9.834247e-01
46	27	9.222261e-01
46	28	7.421100e-01
46	29	0.000000e+00
46	30	0.000000e+00
46	31	6.402496e-01
46	32	7.261210e-01
46	33	7.855541e-01
46	34	8.624657e-01
46	35	9.529488e-01
46	36	9.766643e-01
46	37	8.966725e-01
46	38	7.030421e-01
46	39	0.000000e+00
46	40	0.000000e+00
46	41	6.418382e-01
46	42	7.361343e-01
46	43	7.857266e-01
46	44	8.553728e-01
46	45	9.572081e-01
46	46	1.000000e+00
46	47	9.245407e-01
46	48	7.454270e-01
46	49	0.000000e+00
46	50	0.000000e+00
46	51	6.413150e-02
46	52	5.499044e-01
46	53	5.080578e-01
46	54	5.745739e-01
46	55	6.089120e-01
46	56	5.637880e-01
46	57	3.677722e-01
46	58	3.258729e-01
46	59	0.000000e+00
46	60	0.000000e+00
46	61	1.700663e-01
46	62	3.318969e-01
46	63	4.335022e-01
46	64	5.511746e-01
46	65	6.534820e-01
46	66	5.451885e-01
46	67	2.250254e-01
46	68	1.939630e-01
46	69	0.000000e+00
46	70	0.000000e+00
46	71	3.212391e-01
46	72	4.874169e-01
46	73	5.225874e-01
46	74	6.061610e-01
46	75	6.618005e-01
46	76	7.401256e-01
46	77	3.520469e-01
46	78	3.087704e-01
46	79	0.000000e+00
46	80	0.000000e+00
46	81	2.330626e-01
46	82	4.373155e-01
46	83	5.418763e-01
46	84	5.626969e-01
46	85	6.152022e-01
46	86	6.289357e-01
46	87	5.131406e-01
46	88	3.841672e-01
46	89	0.000000e+00
46	90	0.000000e+00
46	91	0.000000e+00
47	0	0.000000e+00
47	1	7.093801e-01
47	2	7.949181e-01
47	3	8.328900e-01
47	4	8.766395e-01
47	5	9.329113e-01
47	6	9.240630e-01
47	7	9.299787e-01
47	8	7.942112e-01
47	9	0.000000e+00
47	10	0.000000e+00
47	11	7.048408e-01
47	12	7.975387e-01
47	13	8.321075e-01
47	14	8.719948e-01
47	15	9.318763e-01
47	16	9.215609e-01
47	17	9.160750e-01
47	18	7.723951e-01
47	19	0.000000e+00
47	20	0.000000e+00
47	21	7.120715e-01
47	22	7.926117e-01
47	23	8.335129e-01
47	24	8.790154e-01
47	25	9.333907e-01
47	26	9.240409e-01
47	27	9.292273e-01
47	28	7.957349e-01
47	29	0.000000e+00
47	30	0.000000e+00
47	31	7.055270e-01
47	32	7.838275e-01
47	33	8.291938e-01
47	34	8.790256e-01
47	35	9.293428e-01
47	36	9.174342e-01
47	37	9.065398e-01
47	38	7.566283e-01
47	39	0.000000e+00
47	40	0.000000e+00
47	41	7.116367e-01
47	42	7.944316e-01
47	43	8.338634e-01
47	44	8.781540e-01
47	45	9.337595e-01
47	46	9.245407e-01
47	47	1.000000e+00
47	48	7.978765e-01
47	49	0.000000e+00
47	50	0.000000e+00
47	51	7.332768e-02
47	52	5.935501e-01
47	53	5.529567e-01
47	54	6.059010e-01
47	55	6.103593e-01
47	56	5.350295e-01
47	57	3.721415e-01
47	58	3.721232e-01
47	59	0.000000e+00
47	60	0.000000e+00
47	61	2.163475e-01
47	62	3.829747e-01
47	63	4.883143e-01
47	64	5.863922e-01
47	65	6.614306e-01
47	66	5.279279e-01
47	67	2.112857e-01
47	68	2.003529e-01
47	69	0.000000e+00
47	70	0.000000e+00
47	71	3.809985e-01
47	72	5.518064e-01
47	73	5.803565e-01
47	74	6.329958e-01
47	75	6.783712e-01
47	76	6.946166e-01
47	77	3.978738e-01
47	78	3.702646e-01
47	79	0.000000e+00
47	80	0.000000e+00
47	81	2.727651e-01
47	82	4.728716e-01
47	83	5.460261e-01
47	84	5.755580e-01
47	85	6.226363e-01
47	86	6.230443e-01
47	87	5.029985e-01
47	88	4.070146e-01
47	89	0.000000e+00
47	90	0.000000e+00
47	91	0.000000e+00
48	0	0.000000e+00
48	1	8.322064e-01
48	2	8.638977e-01
48	3	8.735096e-01
48	4	8.730879e-01
48	5	8.282596e-01
48	6	7.439542e-01
48	7	7.944289e-01
48	8	8.518541e-01
48	9	0.000000e+00
48	10	0.000000e+00
48	11	8.283767e-01
48	12	8.640227e-01
48	13	8.736516e-01
48	14	8.731677e-01
48	15	8.276930e-01
48	16	7.380136e-01
48	17	7.746982e-01
48	18	8.261731e-01
48	19	0.000000e+00
48	20	0.000000e+00
48	21	8.319453e-01
48	22	8.626887e-01
48	23	8.732299e-01
48	24	8.728883e-01
48	25	8.281311e-01
48	26	7.465435e-01
48	27	7.993392e-01
48	28	8.477329e-01
48	29	0.000000e+00
48	30	0.000000e+00
48	31	8.219092e-01
48	32	8.558700e-01
48	33	8.676362e-01
48	34	8.676355e-01
48	35	8.239297e-01
48	36	7.454713e-01
48	37	7.881356e-01
48	38	8.056814e-01
48	39	0.000000e+00
48	40	0.000000e+00
48	41	8.326287e-01
48	42	8.638326e-01
48	43	8.739355e-01
48	44	8.736596e-01
48	45	8.285751e-01
48	46	7.454270e-01
48	47	7.978765e-01
48	48	1.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	4.242178e-02
48	52	6.058574e-01
48	53	6.208568e-01
48	54	6.289869e-01
48	55	6.005681e-01
48	56	4.321563e-01
48	57	3.399547e-01
48	58	4.109947e-01
48	59	0.000000e+00
48	60	0.000000e+00
48	61	2.767733e-01
48	62	4.432483e-01
48	63	5.414968e-01
48	64	5.747636e-01
48	65	6.129070e-01
48	66	3.932315e-01
48	67	1.330599e-01
48	68	2.054400e-01
48	69	0.000000e+00
48	70	0.000000e+00
48	71	4.651342e-01
48	72	6.032566e-01
48	73	6.098083e-01
48	74	6.260092e-01
48	75	6.175375e-01
48	76	5.364503e-01
48	77	4.139927e-01
48	78	3.882313e-01
48	79	0.000000e+00
48	80	0.000000e+00
48	81	3.877323e-01
48	82	5.930243e-01
48	83	5.441684e-01
48	84	5.936273e-01
48	85	5.863606e-01
48	86	5.261992e-01
48	87	4.623743e-01
48	88	4.315095e-01
48	89	0.000000e+00
48	90	0.000000e+00
48	91	0.000000e+00
49	0	0.000000e+00
49	1	0.000000e+00
49	2	0.000000e+00
49	3	0.000000e+00
49	4	0.000000e+00
49	5	0.000000e+00
49	6	0.000000e+00
49	7	0.000000e+00
49	8	0.000000e+00
49	9	0.000000e+00
49	10	0.000000e+00
49	11	0.000000e+00
49	12	0.000000e+00
49	13	0.000000e+00
49	14	0.000000e+00
49	15	0.000000e+00
49	16	0.000000e+00
49	17	0.000000e+00
49	18	0.000000e+00
49	19	0.000000e+00
49	20	0.000000e+00
49	21	0.000000e+00
49	22	0.000000e+00
49	23	0.000000e+00
49	24	0.000000e+00
49	25	0.000000e+00
49	26	0.000000e+00
49	27	0.000000e+00
49	28	0.000000e+00
49	29	0.000000e+00
49	30	0.000000e+00
49	31	0.000000e+00
49	32	0.000000e+00
49	33	0.000000e+00
49	34	0.000000e+00
49	35	0.000000e+00
49	36	0.000000e+00
49	37	0.000000e+00
49	38	0.000000e+00
49	39	0.000000e+00
49	40	0.000000e+00
49	41	0.000000e+00
49	42	0.000000e+00
49	43	0.000000e+00
49	44	0.000000e+00
49	45	0.000000e+00
49	46	0.000000e+00
49	47	0.000000e+00
49	48	0.000000e+00
49	49	0.000000e+00
49	50	0.000000e+00
49	51	0.000000e+00
49	52	0.000000e+00
49	53	0.000000e+00
49	54	0.000000e+00
49	55	0.000000e+00
49	56	0.000000e+00
49	57	0.000000e+00
49	58	0.000000e+00
49	59	0.000000e+00
49	60	0.000000e+00
49	61	0.000000e+00
49	62	0.000000e+00
49	63	0.000000e+00
49	64	0.000000e+00
49	65	0.000000e+00
49	66	0.000000e+00
49	67	0.000000e+00
49	68	0.000000e+00
49	69	0.000000e+00
49	70	0.000000e+00
49	71	0.000000e+00
49	72	0.000000e+00
49	73	0.000000e+00
49	74	0.000000e+00
49	75	0.000000e+00
49	76	0.000000e+00
49	77	0.000000e+00
49	78	0.000000e+00
49	79	0.000000e+00
49	80	0.000000e+00
49	81	0.000000e+00
49	82	0.000000e+00
49	83	0.000000e+00
49	84	0.000000e+00
49	85	0.000000e+00
49	86	0.000000e+00
49	87	0.000000e+00
49	88	0.000000e+00
49	89	0.000000e+00
49	90	0.000000e+00
49	91	0.000000e+00
50	0	0.000000e+00
50	1	0.000000e+00
50	2	0.000000e+00
50	3	0.000000e+00
50	4	0.000000e+00
50	5	0.000000e+00
50	6	0.000000e+00
50	7	0.000000e+00
50	8	0.000000e+00
50	9	0.000000e+00
50	10	0.000000e+00
50	11	0.000000e+00
50	12	0.000000e+00
50	13	0.000000e+00
50	14	0.000000e+00
50	15	0.000000e+00
50	16	0.000000e+00
50	17	0.000000e+00
50	18	0.000000e+00
50	19	0.000000e+00
50	20	0.000000e+00
50	21	0.000000e+00
50	22	0.000000e+00
50	23	0.000000e+00
50	24	0.000000e+00
50	25	0.000000e+00
50	26	0.000000e+00
50	27	0.000000e+00
50	28	0.000000e+00
50	29	0.000000e+00
50	30	0.000000e+00
50	31	0.000000e+00
50	32	0.000000e+00
50	33	0.000000e+00
50	34	0.000000e+00
50	35	0.000000e+00
50	36	0.000000e+00
50	37	0.000000e+00
50	38	0.000000e+00
50	39	0.000000e+00
50	40	0.000000e+00
50	41	0.000000e+00
50	42	0.000000e+00
50	43	0.000000e+00
50	44	0.000000e+00
50	45	0.000000e+00
50	46	0.000000e+00
50	47	0.000000e+00
50	48	0.000000e+00
50	49	0.000000e+00
50	50	0.000000e+00
50	51	0.000000e+00
50	52	0.000000e+00
50	53	0.000000e+00
50	54	0.000000e+00
50	55	0.000000e+00
50	56	0.000000e+00
50	57	0.000000e+00
50	58	0.000000e+00
50	59	0.000000e+00
50	60	0.000000e+00
50	61	0.000000e+00
50	62	0.000000e+00
50	63	0.000000e+00
50	64	0.000000e+00
50	65	0.000000e+00
50	66	0.000000e+00
50	67	0.000000e+00
50	68	0.000000e+00
50	69	0.000000e+00
50	70	0.000000e+00
50	71	0.000000e+00
50	72	0.000000e+00
50	73	0.000000e+00
50	74	0.000000e+00
50	75	0.000000e+00
50	76	0.000000e+00
50	77	0.000000e+00
50	78	0.000000e+00
50	79	0.000000e+00
50	80	0.000000e+00
50	81	0.000000e+00
50	82	0.000000e+00
50	83	0.000000e+00
50	84	0.000000e+00
50	85	0.000000e+00
50	86	0.000000e+00
50	87	0.000000e+00
50	88	0.000000e+00
50	89	0.000000e+00
50	90	0.000000e+00
50	91	0.000000e+00
51	0	0.000000e+00
51	1	-3.783737e-02
51	2	-4.568357e-02
51	3	-4.190881e-02
51	4	-3.320363e-02
51	5	1.006879e-02
51	6	6.515501e-02
51	7	7.517145e-02
51	8	4.238077e-02
51	9	0.000000e+00
51	10	0.000000e+00
51	11	-4.582199e-02
51	12	-4.467662e-02
51	13	-4.415816e-02
51	14	-3.680137e-02
51	15	7.336759e-03
51	16	6.659252e-02
51	17	7.559143e-02
51	18	4.072276e-02
51	19	0.000000e+00
51	20	0.000000e+00
51	21	-3.303601e-02
51	22	-4.655136e-02
51	23	-4.079943e-02
51	24	-3.048162e-02
51	25	1.220303e-02
51	26	6.346371e-02
51	27	7.208470e-02
51	28	4.198606e-02
51	29	0.000000e+00
51	30	0.000000e+00
51	31	-2.375894e-02
51	32	-4.734032e-02
51	33	-3.807048e-02
51	34	-2.610821e-02
51	35	1.522787e-02
51	36	6.092689e-02
51	37	6.853998e-02
51	38	4.024770e-02
51	39	0.000000e+00
51	40	0.000000e+00
51	41	-3.567834e-02
51	42	-4.619308e-02
51	43	-4.147763e-02
51	44	-3.176948e-02
51	45	1.109965e-02
51	46	6.413150e-02
51	47	7.332768e-02
51	48	4.242178e-02
51	49	0.000000e+00
51	50	0.000000e+00
51	51	1.000000e+00
51	52	1.284974e-01
51	53	1.205921e-01
51	54	1.475485e-01
51	55	1.917724e-01
51	56	2.416414e-01
51	57	1.041565e-01
51	58	2.314880e-01
51	59	0.000000e+00
51	60	0.000000e+00
51	61	1.339113e-01
51	62	1.817546e-01
51	63	2.012098e-01
51	64	2.162127e-01
51	65	1.734660e-01
51	66	1.738055e-01
51	67	7.668269e-02
51	68	1.991388e-01
51	69	0.000000e+00
51	70	0.000000e+00
51	71	2.003533e-01
51	72	1.807836e-01
51	73	1.572394e-01
51	74	1.507527e-01
51	75	1.406825e-01
51	76	1.683366e-01
51	77	1.576334e-01
51	78	2.164572e-01
51	79	0.000000e+00
51	80	0.000000e+00
51	81	1.753511e-01
51	82	1.494882e-01
51	83	1.737612e-01
51	84	1.375230e-01
51	85	8.668789e-02
51	86	8.418846e-02
51	87	-3.375511e-02
51	88	1.970243e-01
51	89	0.000000e+00
51	90	0.000000e+00
51	91	0.000000e+00
52	0	0.000000e+00
52	1	6.167620e-01
52	2	6.389192e-01
52	3	6.384349e-01
52	4	6.396885e-01
52	5	6.135063e-01
52	6	5.503251e-01
52	7	5.921174e-01
52	8	6.061779e-01
52	9	0.000000e+00
52	10	0.000000e+00
52	11	6.194801e-01
52	12	6.411045e-01
52	13	6.400178e-01
52	14	6.393750e-01
52	15	6.120347e-01
52	16	5.464745e-01
52	17	5.743828e-01
52	18	5.819282e-01
52	19	0.000000e+00
52	20	0.000000e+00
52	21	6.145324e-01
52	22	6.365310e-01
52	23	6.367431e-01
52	24	6.385460e-01
52	25	6.128002e-01
52	26	5.501589e-01
52	27	5.951690e-01
52	28	6.052051e-01
52	29	0.000000e+00
52	30	0.000000e+00
52	31	6.007918e-01
52	32	6.288058e-01
52	33	6.306374e-01
52	34	6.343228e-01
52	35	6.101197e-01
52	36	5.479370e-01
52	37	5.887034e-01
52	38	5.799389e-01
52	39	0.000000e+00
52	40	0.000000e+00
52	41	6.163275e-01
52	42	6.380684e-01
52	43	6.378930e-01
52	44	6.391916e-01
52	45	6.129915e-01
52	46	5.499044e-01
52	47	5.935501e-01
52	48	6.058574e-01
52	49	0.000000e+00
52	50	0.000000e+00
52	51	1.284974e-01
52	52	1.000000e+00
52	53	5.763940e-01
52	54	5.741810e-01
52	55	5.319279e-01
52	56	4.192654e-01
52	57	3.373213e-01
52	58	4.014904e-01
52	59	0.000000e+00
52	60	0.000000e+00
52	61	2.391336e-01
52	62	4.150244e-01
52	63	4.798328e-01
52	64	4.912167e-01
52	65	5.382574e-01
52	66	3.849920e-01
52	67	1.294951e-01
52	68	2.044783e-01
52	69	0.000000e+00
52	70	0.000000e+00
52	71	4.350543e-01
52	72	5.552537e-01
52	73	5.316635e-01
52	74	5.283563e-01
52	75	5.320016e-01
52	76	4.625300e-01
52	77	3.781040e-01
52	78	3.916499e-01
52	79	0.000000e+00
52	80	0.000000e+00
52	81	3.554547e-01
52	82	5.160827e-01
52	83	4.601974e-01
52	84	4.696644e-01
52	85	4.638909e-01
52	86	4.280376e-01
52	87	3.754453e-01
52	88	4.191130e-01
52	89	0.000000e+00
52	90	0.000000e+00
52	91	0.000000e+00
53	0	0.000000e+00
53	1	6.306242e-01
53	2	6.417418e-01
53	3	6.479621e-01
53	4	6.430181e-01
53	5	5.876149e-01
53	6	5.085645e-01
53	7	5.527377e-01
53	8	6.225468e-01
53	9	0.000000e+00
53	10	0.000000e+00
53	11	6.304695e-01
53	12	6.474209e-01
53	13	6.524273e-01
53	14	6.477744e-01
53	15	5.880698e-01
53	16	5.052029e-01
53	17	5.405654e-01
53	18	6.015720e-01
53	19	0.000000e+00
53	20	0.000000e+00
53	21	6.259358e-01
53	22	6.369209e-01
53	23	6.439873e-01
53	24	6.397395e-01
53	25	5.860891e-01
53	26	5.082877e-01
53	27	5.526939e-01
53	28	6.174132e-01
53	29	0.000000e+00
53	30	0.000000e+00
53	31	6.139645e-01
53	32	6.252689e-01
53	33	6.345634e-01
53	34	6.299298e-01
53	35	5.809158e-01
53	36	5.055313e-01
53	37	5.426062e-01
53	38	5.900118e-01
53	39	0.000000e+00
53	40	0.000000e+00
53	41	6.276464e-01
53	42	6.395318e-01
53	43	6.459485e-01
53	44	6.418509e-01
53	45	5.867056e-01
53	46	5.080578e-01
53	47	5.529567e-01
53	48	6.208568e-01
53	49	0.000000e+00
53	50	0.000000e+00
53	51	1.205921e-01
53	52	5.763940e-01
53	53	1.000000e+00
53	54	6.563320e-01
53	55	6.123180e-01
53	56	4.513442e-01
53	57	3.828421e-01
53	58	4.180333e-01
53	59	0.000000e+00
53	60	0.000000e+00
53	61	2.852463e-01
53	62	4.346511e-01
53	63	5.135407e-01
53	64	5.165426e-01
53	65	5.526411e-01
53	66	3.655720e-01
53	67	1.410171e-01
53	68	2.246142e-01
53	69	0.000000e+00
53	70	0.000000e+00
53	71	4.302424e-01
53	72	5.682356e-01
53	73	5.651271e-01
53	74	5.795459e-01
53	75	5.725485e-01
53	76	4.494205e-01
53	77	3.847623e-01
53	78	4.028220e-01
53	79	0.000000e+00
53	80	0.000000e+00
53	81	3.916531e-01
53	82	5.720315e-01
53	83	5.098395e-01
53	84	5.614286e-01
53	85	5.046970e-01
53	86	4.365749e-01
53	87	3.787206e-01
53	88	4.286901e-01
53	89	0.000000e+00
53	90	0.000000e+00
53	91	0.000000e+00
54	0	0.000000e+00
54	1	6.178964e-01
54	2	6.366206e-01
54	3	6.513775e-01
54	4	6.568895e-01
54	5	6.315999e-01
54	6	5.753228e-01
54	7	6.045576e-01
54	8	6.309299e-01
54	9	0.000000e+00
54	10	0.000000e+00
54	11	6.114116e-01
54	12	6.425071e-01
54	13	6.548229e-01
54	14	6.608312e-01
54	15	6.332232e-01
54	16	5.741772e-01
54	17	5.955881e-01
54	18	6.163948e-01
54	19	0.000000e+00
54	20	0.000000e+00
54	21	6.167000e-01
54	22	6.316534e-01
54	23	6.474788e-01
54	24	6.536940e-01
54	25	6.292097e-01
54	26	5.740146e-01
54	27	6.048199e-01
54	28	6.236747e-01
54	29	0.000000e+00
54	30	0.000000e+00
54	31	6.122161e-01
54	32	6.200900e-01
54	33	6.387978e-01
54	34	6.444767e-01
54	35	6.223115e-01
54	36	5.682369e-01
54	37	5.905458e-01
54	38	5.900788e-01
54	39	0.000000e+00
54	40	0.000000e+00
54	41	6.167444e-01
54	42	6.343602e-01
54	43	6.492103e-01
54	44	6.555661e-01
54	45	6.303682e-01
54	46	5.745739e-01
54	47	6.059010e-01
54	48	6.289869e-01
54	49	0.000000e+00
54	50	0.000000e+00
54	51	1.475485e-01
54	52	5.741810e-01
54	53	6.563320e-01
54	54	1.000000e+00
54	55	6.757781e-01
54	56	5.269576e-01
54	57	3.907160e-01
54	58	4.264183e-01
54	59	0.000000e+00
54	60	0.000000e+00
54	61	2.818948e-01
54	62	4.296017e-01
54	63	5.459630e-01
54	64	5.656997e-01
54	65	6.111408e-01
54	66	4.181763e-01
54	67	1.685979e-01
54	68	2.584878e-01
54	69	0.000000e+00
54	70	0.000000e+00
54	71	4.310831e-01
54	72	5.715505e-01
54	73	5.652933e-01
54	74	5.752225e-01
54	75	5.790429e-01
54	76	4.938257e-01
54	77	3.459542e-01
54	78	3.899906e-01
54	79	0.000000e+00
54	80	0.000000e+00
54	81	3.655166e-01
54	82	5.559281e-01
54	83	5.347424e-01
54	84	5.629243e-01
54	85	5.126382e-01
54	86	4.706241e-01
54	87	3.903017e-01
54	88	4.477460e-01
54	89	0.000000e+00
54	90	0.000000e+00
54	91	0.000000e+00
55	0	0.000000e+00
55	1	5.405021e-01
55	2	5.691541e-01
55	3	5.961702e-01
55	4	6.161165e-01
55	5	6.280035e-01
55	6	6.086541e-01
55	7	6.107017e-01
55	8	6.019298e-01
55	9	0.000000e+00
55	10	0.000000e+00
55	11	5.298095e-01
55	12	5.728048e-01
55	13	5.951477e-01
55	14	6.152796e-01
55	15	6.278423e-01
55	16	6.055781e-01
55	17	6.003830e-01
55	18	5.877653e-01
55	19	0.000000e+00
55	20	0.000000e+00
55	21	5.419987e-01
55	22	5.652192e-01
55	23	5.946492e-01
55	24	6.154381e-01
55	25	6.267895e-01
55	26	6.089199e-01
55	27	6.093168e-01
55	28	5.955214e-01
55	29	0.000000e+00
55	30	0.000000e+00
55	31	5.432975e-01
55	32	5.564934e-01
55	33	5.908657e-01
55	34	6.117205e-01
55	35	6.220668e-01
55	36	6.054869e-01
55	37	5.949797e-01
55	38	5.642145e-01
55	39	0.000000e+00
55	40	0.000000e+00
55	41	5.405448e-01
55	42	5.672659e-01
55	43	5.950864e-01
55	44	6.157731e-01
55	45	6.273397e-01
55	46	6.089120e-01
55	47	6.103593e-01
55	48	6.005681e-01
55	49	0.000000e+00
55	50	0.000000e+00
55	51	1.917724e-01
55	52	5.319279e-01
55	53	6.123180e-01
55	54	6.757781e-01
55	55	1.000000e+00
55	56	5.650226e-01
55	57	4.007720e-01
55	58	4.404769e-01
55	59	0.000000e+00
55	60	0.000000e+00
55	61	2.703632e-01
55	62	4.448539e-01
55	63	5.213386e-01
55	64	5.715760e-01
55	65	6.097962e-01
55	66	4.315666e-01
55	67	1.783463e-01
55	68	2.958839e-01
55	69	0.000000e+00
55	70	0.000000e+00
55	71	4.159517e-01
55	72	5.427570e-01
55	73	5.520029e-01
55	74	5.656082e-01
55	75	5.832333e-01
55	76	5.544703e-01
55	77	3.379410e-01
55	78	3.690838e-01
55	79	0.000000e+00
55	80	0.000000e+00
55	81	3.599378e-01
55	82	5.354909e-01
55	83	5.562388e-01
55	84	5.763274e-01
55	85	5.196301e-01
55	86	4.933033e-01
55	87	3.958106e-01
55	88	4.748912e-01
55	89	0.000000e+00
55	90	0.000000e+00
55	91	0.000000e+00
56	0	0.000000e+00
56	1	3.059255e-01
56	2	3.530952e-01
56	3	3.856819e-01
56	4	4.277697e-01
56	5	5.124254e-01
56	6	5.655802e-01
56	7	5.387848e-01
56	8	4.336787e-01
56	9	0.000000e+00
56	10	0.000000e+00
56	11	2.979959e-01
56	12	3.600143e-01
56	13	3.869284e-01
56	14	4.248507e-01
56	15	5.118943e-01
56	16	5.659967e-01
56	17	5.382962e-01
56	18	4.255262e-01
56	19	0.000000e+00
56	20	0.000000e+00
56	21	3.087026e-01
56	22	3.471853e-01
56	23	3.837398e-01
56	24	4.282821e-01
56	25	5.116109e-01
56	26	5.623152e-01
56	27	5.310344e-01
56	28	4.279785e-01
56	29	0.000000e+00
56	30	0.000000e+00
56	31	3.118609e-01
56	32	3.369223e-01
56	33	3.791427e-01
56	34	4.279554e-01
56	35	5.079668e-01
56	36	5.547053e-01
56	37	5.089759e-01
56	38	4.030464e-01
56	39	0.000000e+00
56	40	0.000000e+00
56	41	3.070593e-01
56	42	3.502024e-01
56	43	3.844982e-01
56	44	4.277240e-01
56	45	5.119505e-01
56	46	5.637880e-01
56	47	5.350295e-01
56	48	4.321563e-01
56	49	0.000000e+00
56	50	0.000000e+00
56	51	2.416414e-01
56	52	4.192654e-01
56	53	4.513442e-01
56	54	5.269576e-01
56	55	5.650226e-01
56	56	1.000000e+00
56	57	3.539921e-01
56	58	3.527911e-01
56	59	0.000000e+00
56	60	0.000000e+00
56	61	1.993463e-01
56	62	3.225677e-01
56	63	3.804298e-01
56	64	4.518577e-01
56	65	4.909892e-01
56	66	4.356914e-01
56	67	2.284326e-01
56	68	2.637612e-01
56	69	0.000000e+00
56	70	0.000000e+00
56	71	3.241953e-01
56	72	4.406499e-01
56	73	4.594103e-01
56	74	5.081694e-01
56	75	5.311998e-01
56	76	5.645765e-01
56	77	2.874248e-01
56	78	2.784146e-01
56	79	0.000000e+00
56	80	0.000000e+00
56	81	2.748424e-01
56	82	3.898700e-01
56	83	4.906814e-01
56	84	4.986593e-01
56	85	4.775470e-01
56	86	4.583116e-01
56	87	3.075276e-01
56	88	3.526641e-01
56	89	0.000000e+00
56	90	0.000000e+00
56	91	0.000000e+00
57	0	0.000000e+00
57	1	2.705890e-01
57	2	3.034886e-01
57	3	3.251263e-01
57	4	3.435845e-01
57	5	3.654553e-01
57	6	3.688338e-01
57	7	3.755242e-01
57	8	3.402504e-01
57	9	0.000000e+00
57	10	0.000000e+00
57	11	2.728293e-01
57	12	3.096616e-01
57	13	3.296976e-01
57	14	3.457209e-01
57	15	3.662246e-01
57	16	3.683087e-01
57	17	3.708553e-01
57	18	3.261325e-01
57	19	0.000000e+00
57	20	0.000000e+00
57	21	2.679289e-01
57	22	2.992637e-01
57	23	3.222897e-01
57	24	3.420645e-01
57	25	3.639590e-01
57	26	3.669650e-01
57	27	3.702123e-01
57	28	3.388920e-01
57	29	0.000000e+00
57	30	0.000000e+00
57	31	2.603213e-01
57	32	2.903365e-01
57	33	3.152566e-01
57	34	3.372453e-01
57	35	3.599799e-01
57	36	3.628589e-01
57	37	3.582672e-01
57	38	3.266687e-01
57	39	0.000000e+00
57	40	0.000000e+00
57	41	2.690144e-01
57	42	3.017200e-01
57	43	3.238728e-01
57	44	3.429376e-01
57	45	3.645886e-01
57	46	3.677722e-01
57	47	3.721415e-01
57	48	3.399547e-01
57	49	0.000000e+00
57	50	0.000000e+00
57	51	1.041565e-01
57	52	3.373213e-01
57	53	3.828421e-01
57	54	3.907160e-01
57	55	4.007720e-01
57	56	3.539921e-01
57	57	1.000000e+00
57	58	2.556706e-01
57	59	0.000000e+00
57	60	0.000000e+00
57	61	1.291824e-01
57	62	2.794683e-01
57	63	2.796162e-01
57	64	3.036753e-01
57	65	3.394874e-01
57	66	2.722568e-01
57	67	1.415969e-01
57	68	1.371918e-01
57	69	0.000000e+00
57	70	0.000000e+00
57	71	2.434027e-01
57	72	3.571843e-01
57	73	3.596680e-01
57	74	3.784390e-01
57	75	4.050045e-01
57	76	3.888125e-01
57	77	2.093730e-01
57	78	2.323556e-01
57	79	0.000000e+00
57	80	0.000000e+00
57	81	2.203963e-01
57	82	2.956393e-01
57	83	3.435911e-01
57	84	3.626932e-01
57	85	3.254548e-01
57	86	3.410921e-01
57	87	2.482569e-01
57	88	2.759124e-01
57	89	0.000000e+00
57	90	0.000000e+00
57	91	0.000000e+00
58	0	0.000000e+00
58	1	3.597360e-01
58	2	3.664238e-01
58	3	3.705311e-01
58	4	3.724120e-01
58	5	3.584711e-01
58	6	3.257934e-01
58	7	3.712622e-01
58	8	4.109884e-01
58	9	0.000000e+00
58	10	0.000000e+00
58	11	3.564494e-01
58	12	3.666866e-01
58	13	3.716082e-01
58	14	3.725865e-01
58	15	3.579755e-01
58	16	3.233780e-01
58	17	3.657486e-01
58	18	4.043077e-01
58	19	0.000000e+00
58	20	0.000000e+00
58	21	3.599511e-01
58	22	3.648990e-01
58	23	3.692562e-01
58	24	3.713540e-01
58	25	3.578201e-01
58	26	3.262657e-01
58	27	3.714828e-01
58	28	4.080907e-01
58	29	0.000000e+00
58	30	0.000000e+00
58	31	3.569365e-01
58	32	3.614715e-01
58	33	3.655037e-01
58	34	3.684500e-01
58	35	3.558203e-01
58	36	3.251642e-01
58	37	3.629722e-01
58	38	3.830945e-01
58	39	0.000000e+00
58	40	0.000000e+00
58	41	3.598017e-01
58	42	3.656077e-01
58	43	3.699006e-01
58	44	3.719134e-01
58	45	3.580279e-01
58	46	3.258729e-01
58	47	3.721232e-01
58	48	4.109947e-01
58	49	0.000000e+00
58	50	0.000000e+00
58	51	2.314880e-01
58	52	4.014904e-01
58	53	4.180333e-01
58	54	4.264183e-01
58	55	4.404769e-01
58	56	3.527911e-01
58	57	2.556706e-01
58	58	1.000000e+00
58	59	0.000000e+00
58	60	0.000000e+00
58	61	2.677941e-01
58	62	3.482196e-01
58	63	3.957825e-01
58	64	4.450120e-01
58	65	4.279094e-01
58	66	3.006686e-01
58	67	1.360307e-01
58	68	2.720551e-01
58	69	0.000000e+00
58	70	0.000000e+00
58	71	3.660997e-01
58	72	3.888784e-01
58	73	3.624449e-01
58	74	3.663652e-01
58	75	3.481258e-01
58	76	3.220053e-01
58	77	3.125472e-01
58	78	3.492307e-01
58	79	0.000000e+00
58	80	0.000000e+00
58	81	3.238164e-01
58	82	3.886453e-01
58	83	3.438604e-01
58	84	3.648525e-01
58	85	3.584791e-01
58	86	2.998937e-01
58	87	2.367906e-01
58	88	4.086886e-01
58	89	0.000000e+00
58	90	0.000000e+00
58	91	0.000000e+00
59	0	0.000000e+00
59	1	0.000000e+00
59	2	0.000000e+00
59	3	0.000000e+00
59	4	0.000000e+00
59	5	0.000000e+00
59	6	0.000000e+00
59	7	0.000000e+00
59	8	0.000000e+00
59	9	0.000000e+00
59	10	0.000000e+00
59	11	0.000000e+00
59	12	0.000000e+00
59	13	0.000000e+00
59	14	0.000000e+00
59	15	0.000000e+00
59	16	0.000000e+00
59	17	0.000000e+00
59	18	0.000000e+00
59	19	0.000000e+00
59	20	0.000000e+00
59	21	0.000000e+00
59	22	0.000000e+00
59	23	0.000000e+00
59	24	0.000000e+00
59	25	0.000000e+00
59	26	0.000000e+00
59	27	0.000000e+00
59	28	0.000000e+00
59	29	0.000000e+00
59	30	0.000000e+00
59	31	0.000000e+00
59	32	0.000000e+00
59	33	0.000000e+00
59	34	0.000000e+00
59	35	0.000000e+00
59	36	0.000000e+00
59	37	0.000000e+00
59	38	0.000000e+00
59	39	0.000000e+00
59	40	0.000000e+00
59	41	0.000000e+00
59	42	0.000000e+00
59	43	0.000000e+00
59	44	0.000000e+00
59	45	0.000000e+00
59	46	0.000000e+00
59	47	0.000000e+00
59	48	0.000000e+00
59	49	0.000000e+00
59	50	0.000000e+00
59	51	0.000000e+00
59	52	0.000000e+00
59	53	0.000000e+00
59	54	0.000000e+00
59	55	0.000000e+00
59	56	0.000000e+00
59	57	0.000000e+00
59	58	0.000000e+00
59	59	0.000000e+00
59	60	0.000000e+00
59	61	0.000000e+00
59	62	0.000000e+00
59	63	0.000000e+00
59	64	0.000000e+00
59	65	0.000000e+00
59	66	0.000000e+00
59	67	0.000000e+00
59	68	0.000000e+00
59	69	0.000000e+00
59	70	0.000000e+00
59	71	0.000000e+00
59	72	0.000000e+00
59	73	0.000000e+00
59	74	0.000000e+00
59	75	0.000000e+00
59	76	0.000000e+00
59	77	0.000000e+00
59	78	0.000000e+00
59	79	0.000000e+00
59	80	0.000000e+00
59	81	0.000000e+00
59	82	0.000000e+00
59	83	0.000000e+00
59	84	0.000000e+00
59	85	0.000000e+00
59	86	0.000000e+00
59	87	0.000000e+00
59	88	0.000000e+00
59	89	0.000000e+00
59	90	0.000000e+00
59	91	0.000000e+00
60	0	0.000000e+00
60	1	0.000000e+00
60	2	0.000000e+00
60	3	0.000000e+00
60	4	0.000000e+00
60	5	0.000000e+00
60	6	0.000000e+00
60	7	0.000000e+00
60	8	0.000000e+00
60	9	0.000000e+00
60	10	0.000000e+00
60	11	0.000000e+00
60	12	0.000000e+00
60	13	0.000000e+00
60	14	0.000000e+00
60	15	0.000000e+00
60	16	0.000000e+00
60	17	0.000000e+00
60	18	0.000000e+00
60	19	0.000000e+00
60	20	0.000000e+00
60	21	0.000000e+00
60	22	0.000000e+00
60	23	0.000000e+00
60	24	0.000000e+00
60	25	0.000000e+00
60	26	0.000000e+00
60	27	0.000000e+00
60	28	0.000000e+00
60	29	0.000000e+00
60	30	0.000000e+00
60	31	0.000000e+00
60	32	0.000000e+00
60	33	0.000000e+00
60	34	0.000000e+00
60	35	0.000000e+00
60	36	0.000000e+00
60	37	0.000000e+00
60	38	0.000000e+00
60	39	0.000000e+00
60	40	0.000000e+00
60	41	0.000000e+00
60	42	0.000000e+00
60	43	0.000000e+00
60	44	0.000000e+00
60	45	0.000000e+00
60	46	0.000000e+00
60	47	0.000000e+00
60	48	0.000000e+00
60	49	0.000000e+00
60	50	0.000000e+00
60	51	0.000000e+00
60	52	0.000000e+00
60	53	0.000000e+00
60	54	0.000000e+00
60	55	0.000000e+00
60	56	0.000000e+00
60	57	0.000000e+00
60	58	0.000000e+00
60	59	0.000000e+00
60	60	0.000000e+00
60	61	0.000000e+00
60	62	0.000000e+00
60	63	0.000000e+00
60	64	0.000000e+00
60	65	0.000000e+00
60	66	0.000000e+00
60	67	0.000000e+00
60	68	0.000000e+00
60	69	0.000000e+00
60	70	0.000000e+00
60	71	0.000000e+00
60	72	0.000000e+00
60	73	0.000000e+00
60	74	0.000000e+00
60	75	0.000000e+00
60	76	0.000000e+00
60	77	0.000000e+00
60	78	0.000000e+00
60	79	0.000000e+00
60	80	0.000000e+00
60	81	0.000000e+00
60	82	0.000000e+00
60	83	0.000000e+00
60	84	0.000000e+00
60	85	0.000000e+00
60	86	0.000000e+00
60	87	0.000000e+00
60	88	0.000000e+00
60	89	0.000000e+00
60	90	0.000000e+00
60	91	0.000000e+00
61	0	0.000000e+00
61	1	2.814116e-01
61	2	2.560945e-01
61	3	2.529971e-01
61	4	2.446783e-01
61	5	2.079176e-01
61	6	1.685767e-01
61	7	2.153142e-01
61	8	2.760031e-01
61	9	0.000000e+00
61	10	0.000000e+00
61	11	2.766996e-01
61	12	2.596988e-01
61	13	2.547210e-01
61	14	2.476565e-01
61	15	2.056119e-01
61	16	1.679667e-01
61	17	2.085774e-01
61	18	2.717429e-01
61	19	0.000000e+00
61	20	0.000000e+00
61	21	2.820136e-01
61	22	2.544397e-01
61	23	2.520012e-01
61	24	2.453416e-01
61	25	2.102176e-01
61	26	1.706533e-01
61	27	2.166006e-01
61	28	2.739460e-01
61	29	0.000000e+00
61	30	0.000000e+00
61	31	2.822318e-01
61	32	2.491916e-01
61	33	2.490739e-01
61	34	2.415740e-01
61	35	2.123548e-01
61	36	1.704506e-01
61	37	2.162268e-01
61	38	2.591469e-01
61	39	0.000000e+00
61	40	0.000000e+00
61	41	2.814785e-01
61	42	2.556415e-01
61	43	2.525206e-01
61	44	2.460555e-01
61	45	2.092726e-01
61	46	1.700663e-01
61	47	2.163475e-01
61	48	2.767733e-01
61	49	0.000000e+00
61	50	0.000000e+00
61	51	1.339113e-01
61	52	2.391336e-01
61	53	2.852463e-01
61	54	2.818948e-01
61	55	2.703632e-01
61	56	1.993463e-01
61	57	1.291824e-01
61	58	2.677941e-01
61	59	0.000000e+00
61	60	0.000000e+00
61	61	1.000000e+00
61	62	2.854585e-01
61	63	3.098025e-01
61	64	3.085068e-01
61	65	2.627628e-01
61	66	1.800576e-01
61	67	8.640646e-02
61	68	1.835505e-01
61	69	0.000000e+00
61	70	0.000000e+00
61	71	2.684690e-01
61	72	2.847933e-01
61	73	3.304179e-01
61	74	3.225288e-01
61	75	2.932103e-01
61	76	1.992242e-01
61	77	2.498423e-01
61	78	2.184456e-01
61	79	0.000000e+00
61	80	0.000000e+00
61	81	2.668699e-01
61	82	3.061020e-01
61	83	2.933729e-01
61	84	3.573615e-01
61	85	3.608932e-01
61	86	2.747536e-01
61	87	2.314951e-01
61	88	2.911572e-01
61	89	0.000000e+00
61	90	0.000000e+00
61	91	0.000000e+00
62	0	0.000000e+00
62	1	4.430121e-01
62	2	4.347579e-01
62	3	4.350529e-01
62	4	4.133604e-01
62	5	3.728544e-01
62	6	3.279552e-01
62	7	3.813522e-01
62	8	4.422893e-01
62	9	0.000000e+00
62	10	0.000000e+00
62	11	4.443907e-01
62	12	4.404285e-01
62	13	4.362730e-01
62	14	4.168929e-01
62	15	3.716864e-01
62	16	3.250424e-01
62	17	3.579685e-01
62	18	4.215225e-01
62	19	0.000000e+00
62	20	0.000000e+00
62	21	4.444880e-01
62	22	4.339180e-01
62	23	4.372996e-01
62	24	4.154711e-01
62	25	3.760653e-01
62	26	3.331047e-01
62	27	3.871245e-01
62	28	4.428489e-01
62	29	0.000000e+00
62	30	0.000000e+00
62	31	4.370405e-01
62	32	4.266571e-01
62	33	4.353831e-01
62	34	4.113648e-01
62	35	3.772879e-01
62	36	3.358544e-01
62	37	3.947959e-01
62	38	4.291206e-01
62	39	0.000000e+00
62	40	0.000000e+00
62	41	4.449955e-01
62	42	4.357533e-01
62	43	4.374734e-01
62	44	4.160562e-01
62	45	3.753167e-01
62	46	3.318969e-01
62	47	3.829747e-01
62	48	4.432483e-01
62	49	0.000000e+00
62	50	0.000000e+00
62	51	1.817546e-01
62	52	4.150244e-01
62	53	4.346511e-01
62	54	4.296017e-01
62	55	4.448539e-01
62	56	3.225677e-01
62	57	2.794683e-01
62	58	3.482196e-01
62	59	0.000000e+00
62	60	0.000000e+00
62	61	2.854585e-01
62	62	1.000000e+00
62	63	4.529325e-01
62	64	4.034878e-01
62	65	3.883188e-01
62	66	2.459936e-01
62	67	8.747650e-02
62	68	2.141706e-01
62	69	0.000000e+00
62	70	0.000000e+00
62	71	3.934986e-01
62	72	4.810127e-01
62	73	4.976582e-01
62	74	4.225896e-01
62	75	4.223456e-01
62	76	3.568065e-01
62	77	2.851611e-01
62	78	2.658359e-01
62	79	0.000000e+00
62	80	0.000000e+00
62	81	3.605689e-01
62	82	4.582241e-01
62	83	4.315523e-01
62	84	4.499308e-01
62	85	3.638822e-01
62	86	3.325986e-01
62	87	2.679638e-01
62	88	3.677719e-01
62	89	0.000000e+00
62	90	0.000000e+00
62	91	0.000000e+00
63	0	0.000000e+00
63	1	5.621003e-01
63	2	5.577249e-01
63	3	5.587412e-01
63	4	5.472153e-01
63	5	4.964478e-01
63	6	4.303742e-01
63	7	4.831860e-01
63	8	5.404911e-01
63	9	0.000000e+00
63	10	0.000000e+00
63	11	5.541431e-01
63	12	5.598502e-01
63	13	5.575480e-01
63	14	5.496989e-01
63	15	4.958760e-01
63	16	4.281434e-01
63	17	4.673657e-01
63	18	5.211318e-01
63	19	0.000000e+00
63	20	0.000000e+00
63	21	5.664647e-01
63	22	5.589784e-01
63	23	5.612838e-01
63	24	5.498391e-01
63	25	5.000695e-01
63	26	4.344414e-01
63	27	4.906185e-01
63	28	5.394259e-01
63	29	0.000000e+00
63	30	0.000000e+00
63	31	5.672917e-01
63	32	5.544749e-01
63	33	5.609076e-01
63	34	5.462073e-01
63	35	5.002935e-01
63	36	4.350393e-01
63	37	4.897344e-01
63	38	5.182895e-01
63	39	0.000000e+00
63	40	0.000000e+00
63	41	5.651626e-01
63	42	5.597568e-01
63	43	5.609959e-01
63	44	5.502736e-01
63	45	4.995017e-01
63	46	4.335022e-01
63	47	4.883143e-01
63	48	5.414968e-01
63	49	0.000000e+00
63	50	0.000000e+00
63	51	2.012098e-01
63	52	4.798328e-01
63	53	5.135407e-01
63	54	5.459630e-01
63	55	5.213386e-01
63	56	3.804298e-01
63	57	2.796162e-01
63	58	3.957825e-01
63	59	0.000000e+00
63	60	0.000000e+00
63	61	3.098025e-01
63	62	4.529325e-01
63	63	1.000000e+00
63	64	5.354211e-01
63	65	5.357240e-01
63	66	3.469951e-01
63	67	1.125755e-01
63	68	2.410565e-01
63	69	0.000000e+00
63	70	0.000000e+00
63	71	4.358527e-01
63	72	5.233797e-01
63	73	5.153886e-01
63	74	4.792893e-01
63	75	4.672061e-01
63	76	3.761399e-01
63	77	3.226430e-01
63	78	3.646396e-01
63	79	0.000000e+00
63	80	0.000000e+00
63	81	3.703031e-01
63	82	5.079110e-01
63	83	4.697369e-01
63	84	4.805981e-01
63	85	4.269606e-01
63	86	3.871136e-01
63	87	3.197440e-01
63	88	4.307967e-01
63	89	0.000000e+00
63	90	0.000000e+00
63	91	0.000000e+00
64	0	0.000000e+00
64	1	5.359884e-01
64	2	5.664834e-01
64	3	5.787696e-01
64	4	5.952439e-01
64	5	5.880368e-01
64	6	5.476629e-01
64	7	5.819982e-01
64	8	5.711122e-01
64	9	0.000000e+00
64	10	0.000000e+00
64	11	5.257875e-01
64	12	5.677014e-01
64	13	5.777631e-01
64	14	5.943389e-01
64	15	5.871959e-01
64	16	5.457557e-01
64	17	5.742059e-01
64	18	5.593314e-01
64	19	0.000000e+00
64	20	0.000000e+00
64	21	5.417920e-01
64	22	5.677987e-01
64	23	5.812598e-01
64	24	5.993341e-01
64	25	5.921739e-01
64	26	5.520679e-01
64	27	5.858450e-01
64	28	5.717361e-01
64	29	0.000000e+00
64	30	0.000000e+00
64	31	5.451743e-01
64	32	5.640316e-01
64	33	5.805354e-01
64	34	5.992588e-01
64	35	5.923415e-01
64	36	5.512988e-01
64	37	5.744132e-01
64	38	5.429934e-01
64	39	0.000000e+00
64	40	0.000000e+00
64	41	5.396700e-01
64	42	5.682880e-01
64	43	5.809370e-01
64	44	5.988903e-01
64	45	5.914649e-01
64	46	5.511746e-01
64	47	5.863922e-01
64	48	5.747636e-01
64	49	0.000000e+00
64	50	0.000000e+00
64	51	2.162127e-01
64	52	4.912167e-01
64	53	5.165426e-01
64	54	5.656997e-01
64	55	5.715760e-01
64	56	4.518577e-01
64	57	3.036753e-01
64	58	4.450120e-01
64	59	0.000000e+00
64	60	0.000000e+00
64	61	3.085068e-01
64	62	4.034878e-01
64	63	5.354211e-01
64	64	1.000000e+00
64	65	5.964397e-01
64	66	4.431715e-01
64	67	1.626891e-01
64	68	2.780777e-01
64	69	0.000000e+00
64	70	0.000000e+00
64	71	4.148520e-01
64	72	4.843698e-01
64	73	4.844422e-01
64	74	4.866523e-01
64	75	4.895790e-01
64	76	4.534699e-01
64	77	3.650640e-01
64	78	4.151057e-01
64	79	0.000000e+00
64	80	0.000000e+00
64	81	3.076577e-01
64	82	4.495909e-01
64	83	4.319099e-01
64	84	4.740723e-01
64	85	4.671000e-01
64	86	4.401258e-01
64	87	3.264083e-01
64	88	4.264475e-01
64	89	0.000000e+00
64	90	0.000000e+00
64	91	0.000000e+00
65	0	0.000000e+00
65	1	5.751311e-01
65	2	6.123121e-01
65	3	6.363345e-01
65	4	6.673466e-01
65	5	6.831158e-01
65	6	6.516932e-01
65	7	6.581444e-01
65	8	6.096276e-01
65	9	0.000000e+00
65	10	0.000000e+00
65	11	5.664783e-01
65	12	6.131778e-01
65	13	6.334468e-01
65	14	6.649479e-01
65	15	6.833871e-01
65	16	6.501146e-01
65	17	6.487928e-01
65	18	5.950115e-01
65	19	0.000000e+00
65	20	0.000000e+00
65	21	5.791868e-01
65	22	6.126397e-01
65	23	6.383430e-01
65	24	6.699245e-01
65	25	6.846545e-01
65	26	6.535763e-01
65	27	6.607975e-01
65	28	6.098689e-01
65	29	0.000000e+00
65	30	0.000000e+00
65	31	5.797856e-01
65	32	6.079690e-01
65	33	6.380119e-01
65	34	6.695497e-01
65	35	6.817373e-01
65	36	6.500299e-01
65	37	6.461187e-01
65	38	5.800780e-01
65	39	0.000000e+00
65	40	0.000000e+00
65	41	5.777104e-01
65	42	6.133462e-01
65	43	6.378554e-01
65	44	6.693496e-01
65	45	6.848891e-01
65	46	6.534820e-01
65	47	6.614306e-01
65	48	6.129070e-01
65	49	0.000000e+00
65	50	0.000000e+00
65	51	1.734660e-01
65	52	5.382574e-01
65	53	5.526411e-01
65	54	6.111408e-01
65	55	6.097962e-01
65	56	4.909892e-01
65	57	3.394874e-01
65	58	4.279094e-01
65	59	0.000000e+00
65	60	0.000000e+00
65	61	2.627628e-01
65	62	3.883188e-01
65	63	5.357240e-01
65	64	5.964397e-01
65	65	1.000000e+00
65	66	4.833214e-01
65	67	1.853237e-01
65	68	2.798275e-01
65	69	0.000000e+00
65	70	0.000000e+00
65	71	3.821263e-01
65	72	4.890081e-01
65	73	4.734614e-01
65	74	4.999366e-01
65	75	5.271953e-01
65	76	5.110944e-01
65	77	3.435354e-01
65	78	3.948502e-01
65	79	0.000000e+00
65	80	0.000000e+00
65	81	3.245811e-01
65	82	4.794025e-01
65	83	4.832892e-01
65	84	4.938882e-01
65	85	5.016745e-01
65	86	4.795452e-01
65	87	4.127689e-01
65	88	4.846849e-01
65	89	0.000000e+00
65	90	0.000000e+00
65	91	0.000000e+00
66	0	0.000000e+00
66	1	3.136598e-01
66	2	3.689640e-01
66	3	3.967426e-01
66	4	4.455222e-01
66	5	5.184782e-01
66	6	5.455137e-01
66	7	5.297989e-01
66	8	3.905937e-01
66	9	0.000000e+00
66	10	0.000000e+00
66	11	3.068029e-01
66	12	3.711063e-01
66	13	3.949858e-01
66	14	4.396105e-01
66	15	5.153054e-01
66	16	5.448206e-01
66	17	5.280906e-01
66	18	3.822770e-01
66	19	0.000000e+00
66	20	0.000000e+00
66	21	3.175436e-01
66	22	3.668207e-01
66	23	3.973527e-01
66	24	4.488351e-01
66	25	5.207281e-01
66	26	5.445901e-01
66	27	5.246638e-01
66	28	3.916524e-01
66	29	0.000000e+00
66	30	0.000000e+00
66	31	3.197834e-01
66	32	3.616520e-01
66	33	3.965187e-01
66	34	4.526140e-01
66	35	5.215113e-01
66	36	5.395654e-01
66	37	5.054843e-01
66	38	3.713812e-01
66	39	0.000000e+00
66	40	0.000000e+00
66	41	3.158293e-01
66	42	3.680812e-01
66	43	3.970996e-01
66	44	4.472222e-01
66	45	5.199386e-01
66	46	5.451885e-01
66	47	5.279279e-01
66	48	3.932315e-01
66	49	0.000000e+00
66	50	0.000000e+00
66	51	1.738055e-01
66	52	3.849920e-01
66	53	3.655720e-01
66	54	4.181763e-01
66	55	4.315666e-01
66	56	4.356914e-01
66	57	2.722568e-01
66	58	3.006686e-01
66	59	0.000000e+00
66	60	0.000000e+00
66	61	1.800576e-01
66	62	2.459936e-01
66	63	3.469951e-01
66	64	4.431715e-01
66	65	4.833214e-01
66	66	1.000000e+00
66	67	2.072180e-01
66	68	2.072764e-01
66	69	0.000000e+00
66	70	0.000000e+00
66	71	2.534687e-01
66	72	3.471164e-01
66	73	3.514326e-01
66	74	4.005104e-01
66	75	4.370734e-01
66	76	4.683657e-01
66	77	2.779311e-01
66	78	2.955393e-01
66	79	0.000000e+00
66	80	0.000000e+00
66	81	1.845507e-01
66	82	2.833765e-01
66	83	3.472571e-01
66	84	3.681374e-01
66	85	4.148875e-01
66	86	4.039207e-01
66	87	2.837721e-01
66	88	2.954827e-01
66	89	0.000000e+00
66	90	0.000000e+00
66	91	0.000000e+00
67	0	0.000000e+00
67	1	3.393805e-02
67	2	7.156325e-02
67	3	9.385050e-02
67	4	1.251660e-01
67	5	1.841430e-01
67	6	2.261496e-01
67	7	2.135585e-01
67	8	1.322147e-01
67	9	0.000000e+00
67	10	0.000000e+00
67	11	3.605779e-02
67	12	7.835421e-02
67	13	1.001738e-01
67	14	1.278654e-01
67	15	1.876392e-01
67	16	2.303651e-01
67	17	2.231150e-01
67	18	1.331898e-01
67	19	0.000000e+00
67	20	0.000000e+00
67	21	3.373405e-02
67	22	6.829713e-02
67	23	9.217000e-02
67	24	1.252155e-01
67	25	1.836264e-01
67	26	2.233148e-01
67	27	2.068704e-01
67	28	1.316933e-01
67	29	0.000000e+00
67	30	0.000000e+00
67	31	3.168267e-02
67	32	6.132479e-02
67	33	8.569143e-02
67	34	1.221981e-01
67	35	1.790855e-01
67	36	2.161389e-01
67	37	1.893767e-01
67	38	1.217700e-01
67	39	0.000000e+00
67	40	0.000000e+00
67	41	3.403227e-02
67	42	7.042083e-02
67	43	9.355315e-02
67	44	1.256771e-01
67	45	1.845300e-01
67	46	2.250254e-01
67	47	2.112857e-01
67	48	1.330599e-01
67	49	0.000000e+00
67	50	0.000000e+00
67	51	7.668269e-02
67	52	1.294951e-01
67	53	1.410171e-01
67	54	1.685979e-01
67	55	1.783463e-01
67	56	2.284326e-01
67	57	1.415969e-01
67	58	1.360307e-01
67	59	0.000000e+00
67	60	0.000000e+00
67	61	8.640646e-02
67	62	8.747650e-02
67	63	1.125755e-01
67	64	1.626891e-01
67	65	1.853237e-01
67	66	2.072180e-01
67	67	1.000000e+00
67	68	1.184063e-01
67	69	0.000000e+00
67	70	0.000000e+00
67	71	7.747221e-02
67	72	1.220267e-01
67	73	1.334052e-01
67	74	1.877110e-01
67	75	2.028725e-01
67	76	2.320651e-01
67	77	1.109741e-01
67	78	8.127956e-02
67	79	0.000000e+00
67	80	0.000000e+00
67	81	9.865646e-02
67	82	9.576784e-02
67	83	1.735533e-01
67	84	2.059550e-01
67	85	2.368242e-01
67	86	2.170816e-01
67	87	1.314806e-01
67	88	1.319172e-01
67	89	0.000000e+00
67	90	0.000000e+00
67	91	0.000000e+00
68	0	0.000000e+00
68	1	1.412021e-01
68	2	1.399842e-01
68	3	1.471217e-01
68	4	1.564009e-01
68	5	1.769210e-01
68	6	1.932833e-01
68	7	2.003459e-01
68	8	2.067063e-01
68	9	0.000000e+00
68	10	0.000000e+00
68	11	1.337083e-01
68	12	1.398798e-01
68	13	1.443543e-01
68	14	1.531506e-01
68	15	1.760627e-01
68	16	1.911880e-01
68	17	1.988971e-01
68	18	2.039690e-01
68	19	0.000000e+00
68	20	0.000000e+00
68	21	1.441771e-01
68	22	1.390407e-01
68	23	1.479458e-01
68	24	1.574886e-01
68	25	1.774159e-01
68	26	1.943647e-01
68	27	1.998197e-01
68	28	2.030581e-01
68	29	0.000000e+00
68	30	0.000000e+00
68	31	1.497239e-01
68	32	1.379204e-01
68	33	1.494664e-01
68	34	1.597326e-01
68	35	1.773316e-01
68	36	1.948442e-01
68	37	1.934276e-01
68	38	1.897649e-01
68	39	0.000000e+00
68	40	0.000000e+00
68	41	1.425496e-01
68	42	1.393609e-01
68	43	1.473257e-01
68	44	1.567307e-01
68	45	1.772966e-01
68	46	1.939630e-01
68	47	2.003529e-01
68	48	2.054400e-01
68	49	0.000000e+00
68	50	0.000000e+00
68	51	1.991388e-01
68	52	2.044783e-01
68	53	2.246142e-01
68	54	2.584878e-01
68	55	2.958839e-01
68	56	2.637612e-01
68	57	1.371918e-01
68	58	2.720551e-01
68	59	0.000000e+00
68	60	0.000000e+00
68	61	1.835505e-01
68	62	2.141706e-01
68	63	2.410565e-01
68	64	2.780777e-01
68	65	2.798275e-01
68	66	2.072764e-01
68	67	1.184063e-01
68	68	1.000000e+00
68	69	0.000000e+00
68	70	0.000000e+00
68	71	1.998105e-01
68	72	1.856695e-01
68	73	1.853790e-01
68	74	1.892899e-01
68	75	1.847591e-01
68	76	2.083358e-01
68	77	1.986116e-01
68	78	1.838762e-01
68	79	0.000000e+00
68	80	0.000000e+00
68	81	2.206976e-01
68	82	2.582920e-01
68	83	2.524183e-01
68	84	2.476849e-01
68	85	2.333648e-01
68	86	1.669694e-01
68	87	1.539458e-01
68	88	3.000190e-01
68	89	0.000000e+00
68	90	0.000000e+00
68	91	0.000000e+00
69	0	0.000000e+00
69	1	0.000000e+00
69	2	0.000000e+00
69	3	0.000000e+00
69	4	0.000000e+00
69	5	0.000000e+00
69	6	0.000000e+00
69	7	0.000000e+00
69	8	0.000000e+00
69	9	0.000000e+00
69	10	0.000000e+00
69	11	0.000000e+00
69	12	0.000000e+00
69	13	0.000000e+00
69	14	0.000000e+00
69	15	0.000000e+00
69	16	0.000000e+00
69	17	0.000000e+00
69	18	0.000000e+00
69	19	0.000000e+00
69	20	0.000000e+00
69	21	0.000000e+00
69	22	0.000000e+00
69	23	0.000000e+00
69	24	0.000000e+00
69	25	0.000000e+00
69	26	0.000000e+00
69	27	0.000000e+00
69	28	0.000000e+00
69	29	0.000000e+00
69	30	0.000000e+00
69	31	0.000000e+00
69	32	0.000000e+00
69	33	0.000000e+00
69	34	0.000000e+00
69	35	0.000000e+00
69	36	0.000000e+00
69	37	0.000000e+00
69	38	0.000000e+00
69	39	0.000000e+00
69	40	0.000000e+00
69	41	0.000000e+00
69	42	0.000000e+00
69	43	0.000000e+00
69	44	0.000000e+00
69	45	0.000000e+00
69	46	0.000000e+00
69	47	0.000000e+00
69	48	0.000000e+00
69	49	0.000000e+00
69	50	0.000000e+00
69	51	0.000000e+00
69	52	0.000000e+00
69	53	0.000000e+00
69	54	0.000000e+00
69	55	0.000000e+00
69	56	0.000000e+00
69	57	0.000000e+00
69	58	0.000000e+00
69	59	0.000000e+00
69	60	0.000000e+00
69	61	0.000000e+00
69	62	0.000000e+00
69	63	0.000000e+00
69	64	0.000000e+00
69	65	0.000000e+00
69	66	0.000000e+00
69	67	0.000000e+00
69	68	0.000000e+00
69	69	0.000000e+00
69	70	0.000000e+00
69	71	0.000000e+00
69	72	0.000000e+00
69	73	0.000000e+00
69	74	0.000000e+00
69	75	0.000000e+00
69	76	0.000000e+00
69	77	0.000000e+00
69	78	0.000000e+00
69	79	0.000000e+00
69	80	0.000000e+00
69	81	0.000000e+00
69	82	0.000000e+00
69	83	0.000000e+00
69	84	0.000000e+00
69	85	0.000000e+00
69	86	0.000000e+00
69	87	0.000000e+00
69	88	0.000000e+00
69	89	0.000000e+00
69	90	0.000000e+00
69	91	0.000000e+00
70	0	0.000000e+00
70	1	0.000000e+00
70	2	0.000000e+00
70	3	0.000000e+00
70	4	0.000000e+00
70	5	0.000000e+00
70	6	0.000000e+00
70	7	0.000000e+00
70	8	0.000000e+00
70	9	0.000000e+00
70	10	0.000000e+00
70	11	0.000000e+00
70	12	0.000000e+00
70	13	0.000000e+00
70	14	0.000000e+00
70	15	0.000000e+00
70	16	0.000000e+00
70	17	0.000000e+00
70	18	0.000000e+00
70	19	0.000000e+00
70	20	0.000000e+00
70	21	0.000000e+00
70	22	0.000000e+00
70	23	0.000000e+00
70	24	0.000000e+00
70	25	0.000000e+00
70	26	0.000000e+00
70	27	0.000000e+00
70	28	0.000000e+00
70	29	0.000000e+00
70	30	0.000000e+00
70	31	0.000000e+00
70	32	0.000000e+00
70	33	0.000000e+00
70	34	0.000000e+00
70	35	0.000000e+00
70	36	0.000000e+00
70	37	0.000000e+00
70	38	0.000000e+00
70	39	0.000000e+00
70	40	0.000000e+00
70	41	0.000000e+00
70	42	0.000000e+00
70	43	0.000000e+00
70	44	0.000000e+00
70	45	0.000000e+00
70	46	0.000000e+00
70	47	0.000000e+00
70	48	0.000000e+00
70	49	0.000000e+00
70	50	0.000000e+00
70	51	0.000000e+00
70	52	0.000000e+00
70	53	0.000000e+00
70	54	0.000000e+00
70	55	0.000000e+00
70	56	0.000000e+00
70	57	0.000000e+00
70	58	0.000000e+00
70	59	0.000000e+00
70	60	0.000000e+00
70	61	0.000000e+00
70	62	0.000000e+00
70	63	0.000000e+00
70	64	0.000000e+00
70	65	0.000000e+00
70	66	0.000000e+00
70	67	0.000000e+00
70	68	0.000000e+00
70	69	0.000000e+00
70	70	0.000000e+00
70	71	0.000000e+00
70	72	0.000000e+00
70	73	0.000000e+00
70	74	0.000000e+00
70	75	0.000000e+00
70	76	0.000000e+00
70	77	0.000000e+00
70	78	0.000000e+00
70	79	0.000000e+00
70	80	0.000000e+00
70	81	0.000000e+00
70	82	0.000000e+00
70	83	0.000000e+00
70	84	0.000000e+00
70	85	0.000000e+00
70	86	0.000000e+00
70	87	0.000000e+00
70	88	0.000000e+00
70	89	0.000000e+00
70	90	0.000000e+00
70	91	0.000000e+00
71	0	0.000000e+00
71	1	5.021193e-01
71	2	4.807022e-01
71	3	4.672022e-01
71	4	4.366233e-01
71	5	3.780946e-01
71	6	3.203973e-01
71	7	3.795490e-01
71	8	4.709382e-01
71	9	0.000000e+00
71	10	0.000000e+00
71	11	4.949648e-01
71	12	4.802925e-01
71	13	4.676241e-01
71	14	4.375867e-01
71	15	3.754229e-01
71	16	3.163904e-01
71	17	3.638158e-01
71	18	4.501105e-01
71	19	0.000000e+00
71	20	0.000000e+00
71	21	5.045315e-01
71	22	4.801409e-01
71	23	4.666870e-01
71	24	4.367321e-01
71	25	3.795371e-01
71	26	3.222207e-01
71	27	3.832266e-01
71	28	4.633712e-01
71	29	0.000000e+00
71	30	0.000000e+00
71	31	5.035926e-01
71	32	4.771120e-01
71	33	4.633804e-01
71	34	4.330790e-01
71	35	3.802816e-01
71	36	3.234777e-01
71	37	3.834912e-01
71	38	4.438283e-01
71	39	0.000000e+00
71	40	0.000000e+00
71	41	5.037043e-01
71	42	4.807259e-01
71	43	4.672268e-01
71	44	4.372780e-01
71	45	3.787871e-01
71	46	3.212391e-01
71	47	3.809985e-01
71	48	4.651342e-01
71	49	0.000000e+00
71	50	0.000000e+00
71	51	2.003533e-01
71	52	4.350543e-01
71	53	4.302424e-01
71	54	4.310831e-01
71	55	4.159517e-01
71	56	3.241953e-01
71	57	2.434027e-01
71	58	3.660997e-01
71	59	0.000000e+00
71	60	0.000000e+00
71	61	2.684690e-01
71	62	3.934986e-01
71	63	4.358527e-01
71	64	4.148520e-01
71	65	3.821263e-01
71	66	2.534687e-01
71	67	7.747221e-02
71	68	1.998105e-01
71	69	0.000000e+00
71	70	0.000000e+00
71	71	1.000000e+00
71	72	5.598329e-01
71	73	5.472255e-01
71	74	4.975191e-01
71	75	4.487848e-01
71	76	3.875086e-01
71	77	3.683288e-01
71	78	3.652540e-01
71	79	0.000000e+00
71	80	0.000000e+00
71	81	4.102655e-01
71	82	5.303508e-01
71	83	4.908244e-01
71	84	4.689883e-01
71	85	4.374136e-01
71	86	3.842925e-01
71	87	3.007567e-01
71	88	4.108560e-01
71	89	0.000000e+00
71	90	0.000000e+00
71	91	0.000000e+00
72	0	0.000000e+00
72	1	6.364061e-01
72	2	6.298994e-01
72	3	6.264775e-01
72	4	6.000422e-01
72	5	5.463241e-01
72	6	4.878053e-01
72	7	5.523078e-01
72	8	6.102831e-01
72	9	0.000000e+00
72	10	0.000000e+00
72	11	6.332130e-01
72	12	6.341361e-01
72	13	6.299268e-01
72	14	6.032613e-01
72	15	5.435248e-01
72	16	4.841326e-01
72	17	5.330499e-01
72	18	5.724026e-01
72	19	0.000000e+00
72	20	0.000000e+00
72	21	6.364139e-01
72	22	6.270047e-01
72	23	6.245695e-01
72	24	5.998228e-01
72	25	5.478626e-01
72	26	4.875814e-01
72	27	5.533264e-01
72	28	6.037193e-01
72	29	0.000000e+00
72	30	0.000000e+00
72	31	6.292092e-01
72	32	6.181667e-01
72	33	6.173810e-01
72	34	5.929332e-01
72	35	5.476085e-01
72	36	4.860937e-01
72	37	5.492936e-01
72	38	5.882335e-01
72	39	0.000000e+00
72	40	0.000000e+00
72	41	6.368624e-01
72	42	6.292400e-01
72	43	6.261107e-01
72	44	6.009016e-01
72	45	5.471693e-01
72	46	4.874169e-01
72	47	5.518064e-01
72	48	6.032566e-01
72	49	0.000000e+00
72	50	0.000000e+00
72	51	1.807836e-01
72	52	5.552537e-01
72	53	5.682356e-01
72	54	5.715505e-01
72	55	5.427570e-01
72	56	4.406499e-01
72	57	3.571843e-01
72	58	3.888784e-01
72	59	0.000000e+00
72	60	0.000000e+00
72	61	2.847933e-01
72	62	4.810127e-01
72	63	5.233797e-01
72	64	4.843698e-01
72	65	4.890081e-01
72	66	3.471164e-01
72	67	1.220267e-01
72	68	1.856695e-01
72	69	0.000000e+00
72	70	0.000000e+00
72	71	5.598329e-01
72	72	1.000000e+00
72	73	7.130075e-01
72	74	6.819666e-01
72	75	6.546497e-01
72	76	5.312358e-01
72	77	3.866101e-01
72	78	3.808251e-01
72	79	0.000000e+00
72	80	0.000000e+00
72	81	4.810784e-01
72	82	6.347694e-01
72	83	6.651928e-01
72	84	6.333096e-01
72	85	5.721651e-01
72	86	5.316506e-01
72	87	4.058434e-01
72	88	4.523078e-01
72	89	0.000000e+00
72	90	0.000000e+00
72	91	0.000000e+00
73	0	0.000000e+00
73	1	6.199645e-01
73	2	6.190926e-01
73	3	6.283662e-01
73	4	6.084563e-01
73	5	5.670329e-01
73	6	5.223967e-01
73	7	5.815940e-01
73	8	6.152158e-01
73	9	0.000000e+00
73	10	0.000000e+00
73	11	6.151265e-01
73	12	6.263982e-01
73	13	6.323070e-01
73	14	6.121353e-01
73	15	5.637450e-01
73	16	5.177586e-01
73	17	5.619056e-01
73	18	5.799586e-01
73	19	0.000000e+00
73	20	0.000000e+00
73	21	6.204733e-01
73	22	6.143880e-01
73	23	6.262511e-01
73	24	6.092001e-01
73	25	5.698514e-01
73	26	5.230572e-01
73	27	5.814018e-01
73	28	6.092283e-01
73	29	0.000000e+00
73	30	0.000000e+00
73	31	6.149262e-01
73	32	6.023955e-01
73	33	6.185449e-01
73	34	6.021576e-01
73	35	5.701946e-01
73	36	5.224412e-01
73	37	5.767075e-01
73	38	5.931534e-01
73	39	0.000000e+00
73	40	0.000000e+00
73	41	6.203320e-01
73	42	6.175384e-01
73	43	6.278895e-01
73	44	6.102205e-01
73	45	5.687322e-01
73	46	5.225874e-01
73	47	5.803565e-01
73	48	6.098083e-01
73	49	0.000000e+00
73	50	0.000000e+00
73	51	1.572394e-01
73	52	5.316635e-01
73	53	5.651271e-01
73	54	5.652933e-01
73	55	5.520029e-01
73	56	4.594103e-01
73	57	3.596680e-01
73	58	3.624449e-01
73	59	0.000000e+00
73	60	0.000000e+00
73	61	3.304179e-01
73	62	4.976582e-01
73	63	5.153886e-01
73	64	4.844422e-01
73	65	4.734614e-01
73	66	3.514326e-01
73	67	1.334052e-01
73	68	1.853790e-01
73	69	0.000000e+00
73	70	0.000000e+00
73	71	5.472255e-01
73	72	7.130075e-01
73	73	1.000000e+00
73	74	7.470755e-01
73	75	7.308668e-01
73	76	5.956383e-01
73	77	4.413004e-01
73	78	3.694453e-01
73	79	0.000000e+00
73	80	0.000000e+00
73	81	4.507625e-01
73	82	6.239098e-01
73	83	6.999255e-01
73	84	7.190009e-01
73	85	6.618458e-01
73	86	6.111534e-01
73	87	4.557347e-01
73	88	4.363202e-01
73	89	0.000000e+00
73	90	0.000000e+00
73	91	0.000000e+00
74	0	0.000000e+00
74	1	5.877895e-01
74	2	6.085835e-01
74	3	6.297550e-01
74	4	6.353346e-01
74	5	6.294811e-01
74	6	6.072886e-01
74	7	6.361554e-01
74	8	6.299370e-01
74	9	0.000000e+00
74	10	0.000000e+00
74	11	5.841741e-01
74	12	6.174280e-01
74	13	6.352588e-01
74	14	6.383109e-01
74	15	6.273048e-01
74	16	6.043633e-01
74	17	6.261784e-01
74	18	5.994461e-01
74	19	0.000000e+00
74	20	0.000000e+00
74	21	5.872703e-01
74	22	6.028958e-01
74	23	6.269697e-01
74	24	6.361537e-01
74	25	6.317108e-01
74	26	6.058200e-01
74	27	6.307452e-01
74	28	6.244456e-01
74	29	0.000000e+00
74	30	0.000000e+00
74	31	5.812504e-01
74	32	5.893908e-01
74	33	6.177734e-01
74	34	6.297490e-01
74	35	6.304866e-01
74	36	6.018057e-01
74	37	6.144173e-01
74	38	6.041914e-01
74	39	0.000000e+00
74	40	0.000000e+00
74	41	5.873877e-01
74	42	6.065284e-01
74	43	6.289210e-01
74	44	6.369503e-01
74	45	6.309764e-01
74	46	6.061610e-01
74	47	6.329958e-01
74	48	6.260092e-01
74	49	0.000000e+00
74	50	0.000000e+00
74	51	1.507527e-01
74	52	5.283563e-01
74	53	5.795459e-01
74	54	5.752225e-01
74	55	5.656082e-01
74	56	5.081694e-01
74	57	3.784390e-01
74	58	3.663652e-01
74	59	0.000000e+00
74	60	0.000000e+00
74	61	3.225288e-01
74	62	4.225896e-01
74	63	4.792893e-01
74	64	4.866523e-01
74	65	4.999366e-01
74	66	4.005104e-01
74	67	1.877110e-01
74	68	1.892899e-01
74	69	0.000000e+00
74	70	0.000000e+00
74	71	4.975191e-01
74	72	6.819666e-01
74	73	7.470755e-01
74	74	1.000000e+00
74	75	7.759998e-01
74	76	6.489351e-01
74	77	4.481303e-01
74	78	3.688271e-01
74	79	0.000000e+00
74	80	0.000000e+00
74	81	4.479732e-01
74	82	6.100498e-01
74	83	7.114729e-01
74	84	7.522896e-01
74	85	7.239498e-01
74	86	6.523248e-01
74	87	4.850215e-01
74	88	4.310696e-01
74	89	0.000000e+00
74	90	0.000000e+00
74	91	0.000000e+00
75	0	0.000000e+00
75	1	5.497023e-01
75	2	5.872825e-01
75	3	6.217461e-01
75	4	6.441985e-01
75	5	6.671154e-01
75	6	6.628213e-01
75	7	6.820592e-01
75	8	6.183352e-01
75	9	0.000000e+00
75	10	0.000000e+00
75	11	5.480093e-01
75	12	5.971171e-01
75	13	6.270867e-01
75	14	6.459552e-01
75	15	6.645542e-01
75	16	6.603809e-01
75	17	6.724398e-01
75	18	5.844856e-01
75	19	0.000000e+00
75	20	0.000000e+00
75	21	5.489826e-01
75	22	5.815520e-01
75	23	6.193141e-01
75	24	6.458323e-01
75	25	6.698788e-01
75	26	6.611657e-01
75	27	6.756909e-01
75	28	6.177594e-01
75	29	0.000000e+00
75	30	0.000000e+00
75	31	5.415797e-01
75	32	5.672492e-01
75	33	6.104677e-01
75	34	6.409372e-01
75	35	6.691043e-01
75	36	6.563183e-01
75	37	6.572097e-01
75	38	6.028720e-01
75	39	0.000000e+00
75	40	0.000000e+00
75	41	5.492877e-01
75	42	5.853418e-01
75	43	6.212098e-01
75	44	6.461940e-01
75	45	6.690180e-01
75	46	6.618005e-01
75	47	6.783712e-01
75	48	6.175375e-01
75	49	0.000000e+00
75	50	0.000000e+00
75	51	1.406825e-01
75	52	5.320016e-01
75	53	5.725485e-01
75	54	5.790429e-01
75	55	5.832333e-01
75	56	5.311998e-01
75	57	4.050045e-01
75	58	3.481258e-01
75	59	0.000000e+00
75	60	0.000000e+00
75	61	2.932103e-01
75	62	4.223456e-01
75	63	4.672061e-01
75	64	4.895790e-01
75	65	5.271953e-01
75	66	4.370734e-01
75	67	2.028725e-01
75	68	1.847591e-01
75	69	0.000000e+00
75	70	0.000000e+00
75	71	4.487848e-01
75	72	6.546497e-01
75	73	7.308668e-01
75	74	7.759998e-01
75	75	1.000000e+00
75	76	6.956110e-01
75	77	4.358800e-01
75	78	3.804581e-01
75	79	0.000000e+00
75	80	0.000000e+00
75	81	4.017910e-01
75	82	5.583467e-01
75	83	6.980997e-01
75	84	7.371786e-01
75	85	7.218581e-01
75	86	6.906166e-01
75	87	5.104860e-01
75	88	4.434700e-01
75	89	0.000000e+00
75	90	0.000000e+00
75	91	0.000000e+00
76	0	0.000000e+00
76	1	4.052054e-01
76	2	4.748292e-01
76	3	5.209702e-01
76	4	5.733206e-01
76	5	6.769890e-01
76	6	7.401328e-01
76	7	6.996529e-01
76	8	5.358262e-01
76	9	0.000000e+00
76	10	0.000000e+00
76	11	3.992520e-01
76	12	4.814486e-01
76	13	5.210584e-01
76	14	5.677994e-01
76	15	6.749967e-01
76	16	7.388458e-01
76	17	6.915601e-01
76	18	5.150087e-01
76	19	0.000000e+00
76	20	0.000000e+00
76	21	4.091623e-01
76	22	4.707977e-01
76	23	5.215146e-01
76	24	5.774347e-01
76	25	6.789179e-01
76	26	7.391645e-01
76	27	6.914919e-01
76	28	5.350460e-01
76	29	0.000000e+00
76	30	0.000000e+00
76	31	4.092061e-01
76	32	4.607388e-01
76	33	5.183558e-01
76	34	5.804580e-01
76	35	6.773846e-01
76	36	7.331803e-01
76	37	6.693690e-01
76	38	5.148689e-01
76	39	0.000000e+00
76	40	0.000000e+00
76	41	4.076226e-01
76	42	4.735571e-01
76	43	5.218014e-01
76	44	5.756730e-01
76	45	6.784642e-01
76	46	7.401256e-01
76	47	6.946166e-01
76	48	5.364503e-01
76	49	0.000000e+00
76	50	0.000000e+00
76	51	1.683366e-01
76	52	4.625300e-01
76	53	4.494205e-01
76	54	4.938257e-01
76	55	5.544703e-01
76	56	5.645765e-01
76	57	3.888125e-01
76	58	3.220053e-01
76	59	0.000000e+00
76	60	0.000000e+00
76	61	1.992242e-01
76	62	3.568065e-01
76	63	3.761399e-01
76	64	4.534699e-01
76	65	5.110944e-01
76	66	4.683657e-01
76	67	2.320651e-01
76	68	2.083358e-01
76	69	0.000000e+00
76	70	0.000000e+00
76	71	3.875086e-01
76	72	5.312358e-01
76	73	5.956383e-01
76	74	6.489351e-01
76	75	6.956110e-01
76	76	1.000000e+00
76	77	3.811885e-01
76	78	3.220774e-01
76	79	0.000000e+00
76	80	0.000000e+00
76	81	3.097386e-01
76	82	4.511549e-01
76	83	6.250222e-01
76	84	6.256756e-01
76	85	6.424507e-01
76	86	6.581443e-01
76	87	4.888403e-01
76	88	4.309879e-01
76	89	0.000000e+00
76	90	0.000000e+00
76	91	0.000000e+00
77	0	0.000000e+00
77	1	3.896901e-01
77	2	3.977032e-01
77	3	4.013626e-01
77	4	4.042599e-01
77	5	3.819584e-01
77	6	3.516826e-01
77	7	3.972978e-01
77	8	4.138769e-01
77	9	0.000000e+00
77	10	0.000000e+00
77	11	3.879703e-01
77	12	4.003494e-01
77	13	4.045556e-01
77	14	4.040305e-01
77	15	3.797629e-01
77	16	3.479961e-01
77	17	3.931921e-01
77	18	4.012496e-01
77	19	0.000000e+00
77	20	0.000000e+00
77	21	3.892667e-01
77	22	3.954240e-01
77	23	3.998948e-01
77	24	4.050840e-01
77	25	3.840920e-01
77	26	3.529063e-01
77	27	3.965566e-01
77	28	4.125345e-01
77	29	0.000000e+00
77	30	0.000000e+00
77	31	3.836645e-01
77	32	3.894526e-01
77	33	3.943952e-01
77	34	4.033643e-01
77	35	3.846861e-01
77	36	3.530798e-01
77	37	3.861719e-01
77	38	3.929618e-01
77	39	0.000000e+00
77	40	0.000000e+00
77	41	3.893594e-01
77	42	3.966688e-01
77	43	4.010626e-01
77	44	4.053520e-01
77	45	3.833070e-01
77	46	3.520469e-01
77	47	3.978738e-01
77	48	4.139927e-01
77	49	0.000000e+00
77	50	0.000000e+00
77	51	1.576334e-01
77	52	3.781040e-01
77	53	3.847623e-01
77	54	3.459542e-01
77	55	3.379410e-01
77	56	2.874248e-01
77	57	2.093730e-01
77	58	3.125472e-01
77	59	0.000000e+00
77	60	0.000000e+00
77	61	2.498423e-01
77	62	2.851611e-01
77	63	3.226430e-01
77	64	3.650640e-01
77	65	3.435354e-01
77	66	2.779311e-01
77	67	1.109741e-01
77	68	1.986116e-01
77	69	0.000000e+00
77	70	0.000000e+00
77	71	3.683288e-01
77	72	3.866101e-01
77	73	4.413004e-01
77	74	4.481303e-01
77	75	4.358800e-01
77	76	3.811885e-01
77	77	1.000000e+00
77	78	4.000110e-01
77	79	0.000000e+00
77	80	0.000000e+00
77	81	2.929105e-01
77	82	4.103761e-01
77	83	3.738118e-01
77	84	4.295703e-01
77	85	4.616048e-01
77	86	3.856279e-01
77	87	2.999194e-01
77	88	3.434523e-01
77	89	0.000000e+00
77	90	0.000000e+00
77	91	0.000000e+00
78	0	0.000000e+00
78	1	3.685357e-01
78	2	3.792884e-01
78	3	3.823691e-01
78	4	3.880278e-01
78	5	3.561693e-01
78	6	3.084203e-01
78	7	3.678682e-01
78	8	3.852799e-01
78	9	0.000000e+00
78	10	0.000000e+00
78	11	3.642318e-01
78	12	3.793194e-01
78	13	3.850177e-01
78	14	3.876455e-01
78	15	3.534451e-01
78	16	3.064945e-01
78	17	3.667511e-01
78	18	3.737082e-01
78	19	0.000000e+00
78	20	0.000000e+00
78	21	3.687416e-01
78	22	3.794166e-01
78	23	3.804605e-01
78	24	3.883399e-01
78	25	3.580903e-01
78	26	3.092797e-01
78	27	3.686202e-01
78	28	3.875769e-01
78	29	0.000000e+00
78	30	0.000000e+00
78	31	3.660280e-01
78	32	3.763981e-01
78	33	3.756318e-01
78	34	3.869616e-01
78	35	3.594128e-01
78	36	3.082664e-01
78	37	3.581905e-01
78	38	3.709806e-01
78	39	0.000000e+00
78	40	0.000000e+00
78	41	3.682728e-01
78	42	3.795513e-01
78	43	3.816217e-01
78	44	3.887367e-01
78	45	3.572860e-01
78	46	3.087704e-01
78	47	3.702646e-01
78	48	3.882313e-01
78	49	0.000000e+00
78	50	0.000000e+00
78	51	2.164572e-01
78	52	3.916499e-01
78	53	4.028220e-01
78	54	3.899906e-01
78	55	3.690838e-01
78	56	2.784146e-01
78	57	2.323556e-01
78	58	3.492307e-01
78	59	0.000000e+00
78	60	0.000000e+00
78	61	2.184456e-01
78	62	2.658359e-01
78	63	3.646396e-01
78	64	4.151057e-01
78	65	3.948502e-01
78	66	2.955393e-01
78	67	8.127956e-02
78	68	1.838762e-01
78	69	0.000000e+00
78	70	0.000000e+00
78	71	3.652540e-01
78	72	3.808251e-01
78	73	3.694453e-01
78	74	3.688271e-01
78	75	3.804581e-01
78	76	3.220774e-01
78	77	4.000110e-01
78	78	1.000000e+00
78	79	0.000000e+00
78	80	0.000000e+00
78	81	2.528184e-01
78	82	3.536519e-01
78	83	2.872030e-01
78	84	3.074660e-01
78	85	3.355251e-01
78	86	3.354727e-01
78	87	2.380853e-01
78	88	3.925577e-01
78	89	0.000000e+00
78	90	0.000000e+00
78	91	0.000000e+00
79	0	0.000000e+00
79	1	0.000000e+00
79	2	0.000000e+00
79	3	0.000000e+00
79	4	0.000000e+00
79	5	0.000000e+00
79	6	0.000000e+00
79	7	0.000000e+00
79	8	0.000000e+00
79	9	0.000000e+00
79	10	0.000000e+00
79	11	0.000000e+00
79	12	0.000000e+00
79	13	0.000000e+00
79	14	0.000000e+00
79	15	0.000000e+00
79	16	0.000000e+00
79	17	0.000000e+00
79	18	0.000000e+00
79	19	0.000000e+00
79	20	0.000000e+00
79	21	0.000000e+00
79	22	0.000000e+00
79	23	0.000000e+00
79	24	0.000000e+00
79	25	0.000000e+00
79	26	0.000000e+00
79	27	0.000000e+00
79	28	0.000000e+00
79	29	0.000000e+00
79	30	0.000000e+00
79	31	0.000000e+00
79	32	0.000000e+00
79	33	0.000000e+00
79	34	0.000000e+00
79	35	0.000000e+00
79	36	0.000000e+00
79	37	0.000000e+00
79	38	0.000000e+00
79	39	0.000000e+00
79	40	0.000000e+00
79	41	0.000000e+00
79	42	0.000000e+00
79	43	0.000000e+00
79	44	0.000000e+00
79	45	0.000000e+00
79	46	0.000000e+00
79	47	0.000000e+00
79	48	0.000000e+00
79	49	0.000000e+00
79	50	0.000000e+00
79	51	0.000000e+00
79	52	0.000000e+00
79	53	0.000000e+00
79	54	0.000000e+00
79	55	0.000000e+00
79	56	0.000000e+00
79	57	0.000000e+00
79	58	0.000000e+00
79	59	0.000000e+00
79	60	0.000000e+00
79	61	0.000000e+00
79	62	0.000000e+00
79	63	0.000000e+00
79	64	0.000000e+00
79	65	0.000000e+00
79	66	0.000000e+00
79	67	0.000000e+00
79	68	0.000000e+00
79	69	0.000000e+00
79	70	0.000000e+00
79	71	0.000000e+00
79	72	0.000000e+00
79	73	0.000000e+00
79	74	0.000000e+00
79	75	0.000000e+00
79	76	0.000000e+00
79	77	0.000000e+00
79	78	0.000000e+00
79	79	0.000000e+00
79	80	0.000000e+00
79	81	0.000000e+00
79	82	0.000000e+00
79	83	0.000000e+00
79	84	0.000000e+00
79	85	0.000000e+00
79	86	0.000000e+00
79	87	0.000000e+00
79	88	0.000000e+00
79	89	0.000000e+00
79	90	0.000000e+00
79	91	0.000000e+00
80	0	0.000000e+00
80	1	0.000000e+00
80	2	0.000000e+00
80	3	0.000000e+00
80	4	0.000000e+00
80	5	0.000000e+00
80	6	0.000000e+00
80	7	0.000000e+00
80	8	0.000000e+00
80	9	0.000000e+00
80	10	0.000000e+00
80	11	0.000000e+00
80	12	0.000000e+00
80	13	0.000000e+00
80	14	0.000000e+00
80	15	0.000000e+00
80	16	0.000000e+00
80	17	0.000000e+00
80	18	0.000000e+00
80	19	0.000000e+00
80	20	0.000000e+00
80	21	0.000000e+00
80	22	0.000000e+00
80	23	0.000000e+00
80	24	0.000000e+00
80	25	0.000000e+00
80	26	0.000000e+00
80	27	0.000000e+00
80	28	0.000000e+00
80	29	0.000000e+00
80	30	0.000000e+00
80	31	0.000000e+00
80	32	0.000000e+00
80	33	0.000000e+00
80	34	0.000000e+00
80	35	0.000000e+00
80	36	0.000000e+00
80	37	0.000000e+00
80	38	0.000000e+00
80	39	0.000000e+00
80	40	0.000000e+00
80	41	0.000000e+00
80	42	0.000000e+00
80	43	0.000000e+00
80	44	0.000000e+00
80	45	0.000000e+00
80	46	0.000000e+00
80	47	0.000000e+00
80	48	0.000000e+00
80	49	0.000000e+00
80	50	0.000000e+00
80	51	0.000000e+00
80	52	0.000000e+00
80	53	0.000000e+00
80	54	0.000000e+00
80	55	0.000000e+00
80	56	0.000000e+00
80	57	0.000000e+00
80	58	0.000000e+00
80	59	0.000000e+00
80	60	0.000000e+00
80	61	0.000000e+00
80	62	0.000000e+00
80	63	0.000000e+00
80	64	0.000000e+00
80	65	0.000000e+00
80	66	0.000000e+00
80	67	0.000000e+00
80	68	0.000000e+00
80	69	0.000000e+00
80	70	0.000000e+00
80	71	0.000000e+00
80	72	0.000000e+00
80	73	0.000000e+00
80	74	0.000000e+00
80	75	0.000000e+00
80	76	0.000000e+00
80	77	0.000000e+00
80	78	0.000000e+00
80	79	0.000000e+00
80	80	0.000000e+00
80	81	0.000000e+00
80	82	0.000000e+00
80	83	0.000000e+00
80	84	0.000000e+00
80	85	0.000000e+00
80	86	0.000000e+00
80	87	0.000000e+00
80	88	0.000000e+00
80	89	0.000000e+00
80	90	0.000000e+00
80	91	0.000000e+00
81	0	0.000000e+00
81	1	4.023374e-01
81	2	3.631165e-01
81	3	3.563457e-01
81	4	3.317687e-01
81	5	2.766699e-01
81	6	2.331842e-01
81	7	2.732885e-01
81	8	3.945653e-01
81	9	0.000000e+00
81	10	0.000000e+00
81	11	4.012867e-01
81	12	3.653015e-01
81	13	3.582335e-01
81	14	3.356483e-01
81	15	2.771389e-01
81	16	2.310197e-01
81	17	2.609723e-01
81	18	3.700848e-01
81	19	0.000000e+00
81	20	0.000000e+00
81	21	4.007387e-01
81	22	3.618002e-01
81	23	3.555584e-01
81	24	3.308945e-01
81	25	2.765600e-01
81	26	2.333216e-01
81	27	2.743085e-01
81	28	3.869690e-01
81	29	0.000000e+00
81	30	0.000000e+00
81	31	3.951995e-01
81	32	3.570675e-01
81	33	3.516490e-01
81	34	3.248125e-01
81	35	2.743826e-01
81	36	2.330068e-01
81	37	2.740680e-01
81	38	3.762105e-01
81	39	0.000000e+00
81	40	0.000000e+00
81	41	4.015285e-01
81	42	3.629915e-01
81	43	3.563069e-01
81	44	3.319516e-01
81	45	2.767295e-01
81	46	2.330626e-01
81	47	2.727651e-01
81	48	3.877323e-01
81	49	0.000000e+00
81	50	0.000000e+00
81	51	1.753511e-01
81	52	3.554547e-01
81	53	3.916531e-01
81	54	3.655166e-01
81	55	3.599378e-01
81	56	2.748424e-01
81	57	2.203963e-01
81	58	3.238164e-01
81	59	0.000000e+00
81	60	0.000000e+00
81	61	2.668699e-01
81	62	3.605689e-01
81	63	3.703031e-01
81	64	3.076577e-01
81	65	3.245811e-01
81	66	1.845507e-01
81	67	9.865646e-02
81	68	2.206976e-01
81	69	0.000000e+00
81	70	0.000000e+00
81	71	4.102655e-01
81	72	4.810784e-01
81	73	4.507625e-01
81	74	4.479732e-01
81	75	4.017910e-01
81	76	3.097386e-01
81	77	2.929105e-01
81	78	2.528184e-01
81	79	0.000000e+00
81	80	0.000000e+00
81	81	1.000000e+00
81	82	5.204364e-01
81	83	5.050704e-01
81	84	4.829576e-01
81	85	4.279238e-01
81	86	3.366468e-01
81	87	3.121672e-01
81	88	4.318863e-01
81	89	0.000000e+00
81	90	0.000000e+00
81	91	0.000000e+00
82	0	0.000000e+00
82	1	6.518394e-01
82	2	6.249852e-01
82	3	6.142081e-01
82	4	5.842792e-01
82	5	5.104476e-01
82	6	4.355514e-01
82	7	4.715518e-01
82	8	6.006439e-01
82	9	0.000000e+00
82	10	0.000000e+00
82	11	6.441417e-01
82	12	6.263481e-01
82	13	6.128253e-01
82	14	5.852716e-01
82	15	5.083692e-01
82	16	4.289552e-01
82	17	4.525706e-01
82	18	5.714845e-01
82	19	0.000000e+00
82	20	0.000000e+00
82	21	6.527991e-01
82	22	6.233420e-01
82	23	6.145465e-01
82	24	5.847088e-01
82	25	5.125005e-01
82	26	4.389939e-01
82	27	4.755596e-01
82	28	5.902947e-01
82	29	0.000000e+00
82	30	0.000000e+00
82	31	6.499147e-01
82	32	6.171698e-01
82	33	6.119838e-01
82	34	5.800615e-01
82	35	5.121619e-01
82	36	4.420904e-01
82	37	4.743381e-01
82	38	5.684481e-01
82	39	0.000000e+00
82	40	0.000000e+00
82	41	6.523991e-01
82	42	6.246156e-01
82	43	6.146705e-01
82	44	5.851913e-01
82	45	5.118293e-01
82	46	4.373155e-01
82	47	4.728716e-01
82	48	5.930243e-01
82	49	0.000000e+00
82	50	0.000000e+00
82	51	1.494882e-01
82	52	5.160827e-01
82	53	5.720315e-01
82	54	5.559281e-01
82	55	5.354909e-01
82	56	3.898700e-01
82	57	2.956393e-01
82	58	3.886453e-01
82	59	0.000000e+00
82	60	0.000000e+00
82	61	3.061020e-01
82	62	4.582241e-01
82	63	5.079110e-01
82	64	4.495909e-01
82	65	4.794025e-01
82	66	2.833765e-01
82	67	9.576784e-02
82	68	2.582920e-01
82	69	0.000000e+00
82	70	0.000000e+00
82	71	5.303508e-01
82	72	6.347694e-01
82	73	6.239098e-01
82	74	6.100498e-01
82	75	5.583467e-01
82	76	4.511549e-01
82	77	4.103761e-01
82	78	3.536519e-01
82	79	0.000000e+00
82	80	0.000000e+00
82	81	5.204364e-01
82	82	1.000000e+00
82	83	6.512007e-01
82	84	6.331284e-01
82	85	5.659958e-01
82	86	4.428418e-01
82	87	4.275158e-01
82	88	4.973094e-01
82	89	0.000000e+00
82	90	0.000000e+00
82	91	0.000000e+00
83	0	0.000000e+00
83	1	5.275213e-01
83	2	5.273539e-01
83	3	5.492773e-01
83	4	5.461148e-01
83	5	5.446257e-01
83	6	5.425704e-01
83	7	5.488393e-01
83	8	5.524047e-01
83	9	0.000000e+00
83	10	0.000000e+00
83	11	5.192149e-01
83	12	5.341449e-01
83	13	5.495707e-01
83	14	5.473452e-01
83	15	5.441106e-01
83	16	5.400794e-01
83	17	5.350609e-01
83	18	5.153803e-01
83	19	0.000000e+00
83	20	0.000000e+00
83	21	5.291281e-01
83	22	5.232059e-01
83	23	5.486134e-01
83	24	5.471812e-01
83	25	5.454149e-01
83	26	5.412808e-01
83	27	5.457238e-01
83	28	5.434122e-01
83	29	0.000000e+00
83	30	0.000000e+00
83	31	5.294761e-01
83	32	5.126451e-01
83	33	5.448308e-01
83	34	5.426620e-01
83	35	5.425389e-01
83	36	5.379663e-01
83	37	5.352590e-01
83	38	5.331493e-01
83	39	0.000000e+00
83	40	0.000000e+00
83	41	5.281730e-01
83	42	5.261542e-01
83	43	5.492832e-01
83	44	5.473466e-01
83	45	5.454051e-01
83	46	5.418763e-01
83	47	5.460261e-01
83	48	5.441684e-01
83	49	0.000000e+00
83	50	0.000000e+00
83	51	1.737612e-01
83	52	4.601974e-01
83	53	5.098395e-01
83	54	5.347424e-01
83	55	5.562388e-01
83	56	4.906814e-01
83	57	3.435911e-01
83	58	3.438604e-01
83	59	0.000000e+00
83	60	0.000000e+00
83	61	2.933729e-01
83	62	4.315523e-01
83	63	4.697369e-01
83	64	4.319099e-01
83	65	4.832892e-01
83	66	3.472571e-01
83	67	1.735533e-01
83	68	2.524183e-01
83	69	0.000000e+00
83	70	0.000000e+00
83	71	4.908244e-01
83	72	6.651928e-01
83	73	6.999255e-01
83	74	7.114729e-01
83	75	6.980997e-01
83	76	6.250222e-01
83	77	3.738118e-01
83	78	2.872030e-01
83	79	0.000000e+00
83	80	0.000000e+00
83	81	5.050704e-01
83	82	6.512007e-01
83	83	1.000000e+00
83	84	7.505051e-01
83	85	6.911571e-01
83	86	6.207581e-01
83	87	5.315881e-01
83	88	5.364836e-01
83	89	0.000000e+00
83	90	0.000000e+00
83	91	0.000000e+00
84	0	0.000000e+00
84	1	5.462057e-01
84	2	5.550486e-01
84	3	5.805260e-01
84	4	5.854708e-01
84	5	5.769176e-01
84	6	5.627990e-01
84	7	5.787289e-01
84	8	5.990942e-01
84	9	0.000000e+00
84	10	0.000000e+00
84	11	5.402829e-01
84	12	5.650261e-01
84	13	5.851397e-01
84	14	5.899759e-01
84	15	5.770262e-01
84	16	5.600767e-01
84	17	5.690145e-01
84	18	5.698603e-01
84	19	0.000000e+00
84	20	0.000000e+00
84	21	5.455883e-01
84	22	5.488180e-01
84	23	5.781299e-01
84	24	5.860598e-01
84	25	5.784888e-01
84	26	5.625392e-01
84	27	5.735386e-01
84	28	5.908877e-01
84	29	0.000000e+00
84	30	0.000000e+00
84	31	5.423582e-01
84	32	5.343997e-01
84	33	5.698056e-01
84	34	5.782064e-01
84	35	5.749122e-01
84	36	5.591535e-01
84	37	5.587750e-01
84	38	5.721492e-01
84	39	0.000000e+00
84	40	0.000000e+00
84	41	5.452833e-01
84	42	5.526901e-01
84	43	5.797427e-01
84	44	5.870975e-01
84	45	5.783048e-01
84	46	5.626969e-01
84	47	5.755580e-01
84	48	5.936273e-01
84	49	0.000000e+00
84	50	0.000000e+00
84	51	1.375230e-01
84	52	4.696644e-01
84	53	5.614286e-01
84	54	5.629243e-01
84	55	5.763274e-01
84	56	4.986593e-01
84	57	3.626932e-01
84	58	3.648525e-01
84	59	0.000000e+00
84	60	0.000000e+00
84	61	3.573615e-01
84	62	4.499308e-01
84	63	4.805981e-01
84	64	4.740723e-01
84	65	4.938882e-01
84	66	3.681374e-01
84	67	2.059550e-01
84	68	2.476849e-01
84	69	0.000000e+00
84	70	0.000000e+00
84	71	4.689883e-01
84	72	6.333096e-01
84	73	7.190009e-01
84	74	7.522896e-01
84	75	7.371786e-01
84	76	6.256756e-01
84	77	4.295703e-01
84	78	3.074660e-01
84	79	0.000000e+00
84	80	0.000000e+00
84	81	4.829576e-01
84	82	6.331284e-01
84	83	7.505051e-01
84	84	1.000000e+00
84	85	7.523351e-01
84	86	6.530630e-01
84	87	5.221156e-01
84	88	4.858140e-01
84	89	0.000000e+00
84	90	0.000000e+00
84	91	0.000000e+00
85	0	0.000000e+00
85	1	5.266957e-01
85	2	5.518479e-01
85	3	5.811056e-01
85	4	6.058815e-01
85	5	6.241421e-01
85	6	6.151991e-01
85	7	6.244779e-01
85	8	5.888357e-01
85	9	0.000000e+00
85	10	0.000000e+00
85	11	5.215388e-01
85	12	5.599612e-01
85	13	5.866028e-01
85	14	6.087719e-01
85	15	6.246798e-01
85	16	6.145813e-01
85	17	6.218457e-01
85	18	5.666820e-01
85	19	0.000000e+00
85	20	0.000000e+00
85	21	5.271523e-01
85	22	5.469456e-01
85	23	5.789163e-01
85	24	6.072651e-01
85	25	6.261844e-01
85	26	6.146453e-01
85	27	6.189095e-01
85	28	5.837146e-01
85	29	0.000000e+00
85	30	0.000000e+00
85	31	5.237662e-01
85	32	5.345306e-01
85	33	5.697635e-01
85	34	6.011991e-01
85	35	6.224948e-01
85	36	6.086506e-01
85	37	5.968594e-01
85	38	5.598998e-01
85	39	0.000000e+00
85	40	0.000000e+00
85	41	5.267290e-01
85	42	5.500951e-01
85	43	5.805945e-01
85	44	6.077840e-01
85	45	6.260703e-01
85	46	6.152022e-01
85	47	6.226363e-01
85	48	5.863606e-01
85	49	0.000000e+00
85	50	0.000000e+00
85	51	8.668789e-02
85	52	4.638909e-01
85	53	5.046970e-01
85	54	5.126382e-01
85	55	5.196301e-01
85	56	4.775470e-01
85	57	3.254548e-01
85	58	3.584791e-01
85	59	0.000000e+00
85	60	0.000000e+00
85	61	3.608932e-01
85	62	3.638822e-01
85	63	4.269606e-01
85	64	4.671000e-01
85	65	5.016745e-01
85	66	4.148875e-01
85	67	2.368242e-01
85	68	2.333648e-01
85	69	0.000000e+00
85	70	0.000000e+00
85	71	4.374136e-01
85	72	5.721651e-01
85	73	6.618458e-01
85	74	7.239498e-01
85	75	7.218581e-01
85	76	6.424507e-01
85	77	4.616048e-01
85	78	3.355251e-01
85	79	0.000000e+00
85	80	0.000000e+00
85	81	4.279238e-01
85	82	5.659958e-01
85	83	6.911571e-01
85	84	7.523351e-01
85	85	1.000000e+00
85	86	7.045921e-01
85	87	5.787592e-01
85	88	4.998539e-01
85	89	0.000000e+00
85	90	0.000000e+00
85	91	0.000000e+00
86	0	0.000000e+00
86	1	4.403709e-01
86	2	4.872292e-01
86	3	5.274598e-01
86	4	5.675920e-01
86	5	6.139117e-01
86	6	6.296546e-01
86	7	6.248018e-01
86	8	5.260545e-01
86	9	0.000000e+00
86	10	0.000000e+00
86	11	4.374384e-01
86	12	4.964212e-01
86	13	5.343591e-01
86	14	5.709001e-01
86	15	6.165536e-01
86	16	6.319880e-01
86	17	6.224478e-01
86	18	5.026241e-01
86	19	0.000000e+00
86	20	0.000000e+00
86	21	4.406823e-01
86	22	4.831630e-01
86	23	5.246926e-01
86	24	5.688854e-01
86	25	6.142884e-01
86	26	6.272295e-01
86	27	6.191738e-01
86	28	5.254572e-01
86	29	0.000000e+00
86	30	0.000000e+00
86	31	4.364001e-01
86	32	4.704955e-01
86	33	5.146596e-01
86	34	5.629238e-01
86	35	6.080188e-01
86	36	6.180246e-01
86	37	5.970656e-01
86	38	5.086252e-01
86	39	0.000000e+00
86	40	0.000000e+00
86	41	4.404369e-01
86	42	4.863037e-01
86	43	5.268232e-01
86	44	5.694629e-01
86	45	6.149923e-01
86	46	6.289357e-01
86	47	6.230443e-01
86	48	5.261992e-01
86	49	0.000000e+00
86	50	0.000000e+00
86	51	8.418846e-02
86	52	4.280376e-01
86	53	4.365749e-01
86	54	4.706241e-01
86	55	4.933033e-01
86	56	4.583116e-01
86	57	3.410921e-01
86	58	2.998937e-01
86	59	0.000000e+00
86	60	0.000000e+00
86	61	2.747536e-01
86	62	3.325986e-01
86	63	3.871136e-01
86	64	4.401258e-01
86	65	4.795452e-01
86	66	4.039207e-01
86	67	2.170816e-01
86	68	1.669694e-01
86	69	0.000000e+00
86	70	0.000000e+00
86	71	3.842925e-01
86	72	5.316506e-01
86	73	6.111534e-01
86	74	6.523248e-01
86	75	6.906166e-01
86	76	6.581443e-01
86	77	3.856279e-01
86	78	3.354727e-01
86	79	0.000000e+00
86	80	0.000000e+00
86	81	3.366468e-01
86	82	4.428418e-01
86	83	6.207581e-01
86	84	6.530630e-01
86	85	7.045921e-01
86	86	1.000000e+00
86	87	5.569757e-01
86	88	4.846946e-01
86	89	0.000000e+00
86	90	0.000000e+00
86	91	0.000000e+00
87	0	0.000000e+00
87	1	4.581538e-01
87	2	4.809202e-01
87	3	5.059518e-01
87	4	5.297007e-01
87	5	5.368880e-01
87	6	5.125909e-01
87	7	5.025398e-01
87	8	4.625686e-01
87	9	0.000000e+00
87	10	0.000000e+00
87	11	4.556542e-01
87	12	4.843173e-01
87	13	5.057383e-01
87	14	5.305935e-01
87	15	5.389840e-01
87	16	5.121921e-01
87	17	4.925375e-01
87	18	4.411922e-01
87	19	0.000000e+00
87	20	0.000000e+00
87	21	4.576170e-01
87	22	4.800273e-01
87	23	5.054250e-01
87	24	5.296095e-01
87	25	5.353689e-01
87	26	5.124410e-01
87	27	5.028785e-01
87	28	4.612725e-01
87	29	0.000000e+00
87	30	0.000000e+00
87	31	4.528107e-01
87	32	4.732621e-01
87	33	5.022653e-01
87	34	5.254987e-01
87	35	5.298777e-01
87	36	5.080946e-01
87	37	4.921450e-01
87	38	4.475903e-01
87	39	0.000000e+00
87	40	0.000000e+00
87	41	4.580398e-01
87	42	4.813919e-01
87	43	5.059407e-01
87	44	5.299224e-01
87	45	5.365342e-01
87	46	5.131406e-01
87	47	5.029985e-01
87	48	4.623743e-01
87	49	0.000000e+00
87	50	0.000000e+00
87	51	-3.375511e-02
87	52	3.754453e-01
87	53	3.787206e-01
87	54	3.903017e-01
87	55	3.958106e-01
87	56	3.075276e-01
87	57	2.482569e-01
87	58	2.367906e-01
87	59	0.000000e+00
87	60	0.000000e+00
87	61	2.314951e-01
87	62	2.679638e-01
87	63	3.197440e-01
87	64	3.264083e-01
87	65	4.127689e-01
87	66	2.837721e-01
87	67	1.314806e-01
87	68	1.539458e-01
87	69	0.000000e+00
87	70	0.000000e+00
87	71	3.007567e-01
87	72	4.058434e-01
87	73	4.557347e-01
87	74	4.850215e-01
87	75	5.104860e-01
87	76	4.888403e-01
87	77	2.999194e-01
87	78	2.380853e-01
87	79	0.000000e+00
87	80	0.000000e+00
87	81	3.121672e-01
87	82	4.275158e-01
87	83	5.315881e-01
87	84	5.221156e-01
87	85	5.787592e-01
87	86	5.569757e-01
87	87	1.000000e+00
87	88	4.959911e-01
87	89	0.000000e+00
87	90	0.000000e+00
87	91	0.000000e+00
88	0	0.000000e+00
88	1	4.038271e-01
88	2	3.968023e-01
88	3	4.100944e-01
88	4	4.209559e-01
88	5	4.087427e-01
88	6	3.833636e-01
88	7	4.046155e-01
88	8	4.323789e-01
88	9	0.000000e+00
88	10	0.000000e+00
88	11	3.985294e-01
88	12	3.977427e-01
88	13	4.094558e-01
88	14	4.228295e-01
88	15	4.122953e-01
88	16	3.842707e-01
88	17	3.958338e-01
88	18	4.112202e-01
88	19	0.000000e+00
88	20	0.000000e+00
88	21	4.043746e-01
88	22	3.977701e-01
88	23	4.098819e-01
88	24	4.203936e-01
88	25	4.068120e-01
88	26	3.834901e-01
88	27	4.076168e-01
88	28	4.306382e-01
88	29	0.000000e+00
88	30	0.000000e+00
88	31	4.031904e-01
88	32	3.941785e-01
88	33	4.078208e-01
88	34	4.159722e-01
88	35	4.004378e-01
88	36	3.792767e-01
88	37	4.008201e-01
88	38	4.181501e-01
88	39	0.000000e+00
88	40	0.000000e+00
88	41	4.040192e-01
88	42	3.980942e-01
88	43	4.102081e-01
88	44	4.209900e-01
88	45	4.082312e-01
88	46	3.841672e-01
88	47	4.070146e-01
88	48	4.315095e-01
88	49	0.000000e+00
88	50	0.000000e+00
88	51	1.970243e-01
88	52	4.191130e-01
88	53	4.286901e-01
88	54	4.477460e-01
88	55	4.748912e-01
88	56	3.526641e-01
88	57	2.759124e-01
88	58	4.086886e-01
88	59	0.000000e+00
88	60	0.000000e+00
88	61	2.911572e-01
88	62	3.677719e-01
88	63	4.307967e-01
88	64	4.264475e-01
88	65	4.846849e-01
88	66	2.954827e-01
88	67	1.319172e-01
88	68	3.000190e-01
88	69	0.000000e+00
88	70	0.000000e+00
88	71	4.108560e-01
88	72	4.523078e-01
88	73	4.363202e-01
88	74	4.310696e-01
88	75	4.434700e-01
88	76	4.309879e-01
88	77	3.434523e-01
88	78	3.925577e-01
88	79	0.000000e+00
88	80	0.000000e+00
88	81	4.318863e-01
88	82	4.973094e-01
88	83	5.364836e-01
88	84	4.858140e-01
88	85	4.998539e-01
88	86	4.846946e-01
88	87	4.959911e-01
88	88	1.000000e+00
88	89	0.000000e+00
88	90	0.000000e+00
88	91	0.000000e+00
89	0	0.000000e+00
89	1	0.000000e+00
89	2	0.000000e+00
89	3	0.000000e+00
89	4	0.000000e+00
89	5	0.000000e+00
89	6	0.000000e+00
89	7	0.000000e+00
89	8	0.000000e+00
89	9	0.000000e+00
89	10	0.000000e+00
89	11	0.000000e+00
89	12	0.000000e+00
89	13	0.000000e+00
89	14	0.000000e+00
89	15	0.000000e+00
89	16	0.000000e+00
89	17	0.000000e+00
89	18	0.000000e+00
89	19	0.000000e+00
89	20	0.000000e+00
89	21	0.000000e+00
89	22	0.000000e+00
89	23	0.000000e+00
89	24	0.000000e+00
89	25	0.000000e+00
89	26	0.000000e+00
89	27	0.000000e+00
89	28	0.000000e+00
89	29	0.000000e+00
89	30	0.000000e+00
89	31	0.000000e+00
89	32	0.000000e+00
89	33	0.000000e+00
89	34	0.000000e+00
89	35	0.000000e+00
89	36	0.000000e+00
89	37	0.000000e+00
89	38	0.000000e+00
89	39	0.000000e+00
89	40	0.000000e+00
89	41	0.000000e+00
89	42	0.000000e+00
89	43	0.000000e+00
89	44	0.000000e+00
89	45	0.000000e+00
89	46	0.000000e+00
89	47	0.000000e+00
89	48	0.000000e+00
89	49	0.000000e+00
89	50	0.000000e+00
89	51	0.000000e+00
89	52	0.000000e+00
89	53	0.000000e+00
89	54	0.000000e+00
89	55	0.000000e+00
89	56	0.000000e+00
89	57	0.000000e+00
89	58	0.000000e+00
89	59	0.000000e+00
89	60	0.000000e+00
89	61	0.000000e+00
89	62	0.000000e+00
89	63	0.000000e+00
89	64	0.000000e+00
89	65	0.000000e+00
89	66	0.000000e+00
89	67	0.000000e+00
89	68	0.000000e+00
89	69	0.000000e+00
89	70	0.000000e+00
89	71	0.000000e+00
89	72	0.000000e+00
89	73	0.000000e+00
89	74	0.000000e+00
89	75	0.000000e+00
89	76	0.000000e+00
89	77	0.000000e+00
89	78	0.000000e+00
89	79	0.000000e+00
89	80	0.000000e+00
89	81	0.000000e+00
89	82	0.000000e+00
89	83	0.000000e+00
89	84	0.000000e+00
89	85	0.000000e+00
89	86	0.000000e+00
89	87	0.000000e+00
89	88	0.000000e+00
89	89	0.000000e+00
89	90	0.000000e+00
89	91	0.000000e+00
90	0	0.000000e+00
90	1	0.000000e+00
90	2	0.000000e+00
90	3	0.000000e+00
90	4	0.000000e+00
90	5	0.000000e+00
90	6	0.000000e+00
90	7	0.000000e+00
90	8	0.000000e+00
90	9	0.000000e+00
90	10	0.000000e+00
90	11	0.000000e+00
90	12	0.000000e+00
90	13	0.000000e+00
90	14	0.000000e+00
90	15	0.000000e+00
90	16	0.000000e+00
90	17	0.000000e+00
90	18	0.000000e+00
90	19	0.000000e+00
90	20	0.000000e+00
90	21	0.000000e+00
90	22	0.000000e+00
90	23	0.000000e+00
90	24	0.000000e+00
90	25	0.000000e+00
90	26	0.000000e+00
90	27	0.000000e+00
90	28	0.000000e+00
90	29	0.000000e+00
90	30	0.000000e+00
90	31	0.000000e+00
90	32	0.000000e+00
90	33	0.000000e+00
90	34	0.000000e+00
90	35	0.000000e+00
90	36	0.000000e+00
90	37	0.000000e+00
90	38	0.000000e+00
90	39	0.000000e+00
90	40	0.000000e+00
90	41	0.000000e+00
90	42	0.000000e+00
90	43	0.000000e+00
90	44	0.000000e+00
90	45	0.000000e+00
90	46	0.000000e+00
90	47	0.000000e+00
90	48	0.000000e+00
90	49	0.000000e+00
90	50	0.000000e+00
90	51	0.000000e+00
90	52	0.000000e+00
90	53	0.000000e+00
90	54	0.000000e+00
90	55	0.000000e+00
90	56	0.000000e+00
90	57	0.000000e+00
90	58	0.000000e+00
90	59	0.000000e+00
90	60	0.000000e+00
90	61	0.000000e+00
90	62	0.000000e+00
90	63	0.000000e+00
90	64	0.000000e+00
90	65	0.000000e+00
90	66	0.000000e+00
90	67	0.000000e+00
90	68	0.000000e+00
90	69	0.000000e+00
90	70	0.000000e+00
90	71	0.000000e+00
90	72	0.000000e+00
90	73	0.000000e+00
90	74	0.000000e+00
90	75	0.000000e+00
90	76	0.000000e+00
90	77	0.000000e+00
90	78	0.000000e+00
90	79	0.000000e+00
90	80	0.000000e+00
90	81	0.000000e+00
90	82	0.000000e+00
90	83	0.000000e+00
90	84	0.000000e+00
90	85	0.000000e+00
90	86	0.000000e+00
90	87	0.000000e+00
90	88	0.000000e+00
90	89	0.000000e+00
90	90	0.000000e+00
90	91	0.000000e+00
91	0	0.000000e+00
91	1	0.000000e+00
91	2	0.000000e+00
91	3	0.000000e+00
91	4	0.000000e+00
91	5	0.000000e+00
91	6	0.000000e+00
91	7	0.000000e+00
91	8	0.000000e+00
91	9	0.000000e+00
91	10	0.000000e+00
91	11	0.000000e+00
91	12	0.000000e+00
91	13	0.000000e+00
91	14	0.000000e+00
91	15	0.000000e+00
91	16	0.000000e+00
91	17	0.000000e+00
91	18	0.000000e+00
91	19	0.000000e+00
91	20	0.000000e+00
91	21	0.000000e+00
91	22	0.000000e+00
91	23	0.000000e+00
91	24	0.000000e+00
91	25	0.000000e+00
91	26	0.000000e+00
91	27	0.000000e+00
91	28	0.000000e+00
91	29	0.000000e+00
91	30	0.000000e+00
91	31	0.000000e+00
91	32	0.000000e+00
91	33	0.000000e+00
91	34	0.000000e+00
91	35	0.000000e+00
91	36	0.000000e+00
91	37	0.000000e+00
91	38	0.000000e+00
91	39	0.000000e+00
91	40	0.000000e+00
91	41	0.000000e+00
91	42	0.000000e+00
91	43	0.000000e+00
91	44	0.000000e+00
91	45	0.000000e+00
91	46	0.000000e+00
91	47	0.000000e+00
91	48	0.000000e+00
91	49	0.000000e+00
91	50	0.000000e+00
91	51	0.000000e+00
91	52	0.000000e+00
91	53	0.000000e+00
91	54	0.000000e+00
91	55	0.000000e+00
91	56	0.000000e+00
91	57	0.000000e+00
91	58	0.000000e+00
91	59	0.000000e+00
91	60	0.000000e+00
91	61	0.000000e+00
91	62	0.000000e+00
91	63	0.000000e+00
91	64	0.000000e+00
91	65	0.000000e+00
91	66	0.000000e+00
91	67	0.000000e+00
91	68	0.000000e+00
91	69	0.000000e+00
91	70	0.000000e+00
91	71	0.000000e+00
91	72	0.000000e+00
91	73	0.000000e+00
91	74	0.000000e+00
91	75	0.000000e+00
91	76	0.000000e+00
91	77	0.000000e+00
91	78	0.000000e+00
91	79	0.000000e+00
91	80	0.000000e+00
91	81	0.000000e+00
91	82	0.000000e+00
91	83	0.000000e+00
91	84	0.000000e+00
91	85	0.000000e+00
91	86	0.000000e+00
91	87	0.000000e+00
91	88	0.000000e+00
91	89	0.000000e+00
91	90	0.000000e+00
91	91	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_correlation_muon_pt.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
0	83	0.000000e+00
0	84	0.000000e+00
0	85	0.000000e+00
0	86	0.000000e+00
0	87	0.000000e+00
0	88	0.000000e+00
0	89	0.000000e+00
0	90	0.000000e+00
0	91	0.000000e+00
0	92	0.000000e+00
0	93	0.000000e+00
0	94	0.000000e+00
0	95	0.000000e+00
0	96	0.000000e+00
0	97	0.000000e+00
0	98	0.000000e+00
0	99	0.000000e+00
0	100	0.000000e+00
0	101	0.000000e+00
0	102	0.000000e+00
0	103	0.000000e+00
0	104	0.000000e+00
0	105	0.000000e+00
0	106	0.000000e+00
0	107	0.000000e+00
0	108	0.000000e+00
0	109	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.811237e-01
1	3	7.898752e-01
1	4	7.747899e-01
1	5	7.289263e-01
1	6	7.021278e-01
1	7	6.527127e-01
1	8	5.728184e-01
1	9	4.222608e-01
1	10	2.420779e-03
1	11	0.000000e+00
1	12	0.000000e+00
1	13	7.220183e-01
1	14	7.697251e-01
1	15	7.810335e-01
1	16	7.717625e-01
1	17	7.272863e-01
1	18	7.014825e-01
1	19	6.521901e-01
1	20	5.718782e-01
1	21	4.247670e-01
1	22	3.913913e-03
1	23	0.000000e+00
1	24	0.000000e+00
1	25	7.487159e-01
1	26	7.788694e-01
1	27	7.865702e-01
1	28	7.725676e-01
1	29	7.269792e-01
1	30	6.997158e-01
1	31	6.489936e-01
1	32	5.732118e-01
1	33	4.109029e-01
1	34	7.665731e-03
1	35	0.000000e+00
1	36	0.000000e+00
1	37	6.911622e-01
1	38	7.503438e-01
1	39	7.693725e-01
1	40	7.664315e-01
1	41	7.205182e-01
1	42	6.930014e-01
1	43	6.415737e-01
1	44	5.698142e-01
1	45	3.802794e-01
1	46	8.747118e-03
1	47	0.000000e+00
1	48	0.000000e+00
1	49	7.532766e-01
1	50	7.810174e-01
1	51	7.884347e-01
1	52	7.733198e-01
1	53	7.278438e-01
1	54	7.006372e-01
1	55	6.504364e-01
1	56	5.735505e-01
1	57	4.173422e-01
1	58	7.352118e-03
1	59	0.000000e+00
1	60	0.000000e+00
1	61	2.064138e-01
1	62	2.399659e-01
1	63	3.157270e-01
1	64	4.392273e-01
1	65	4.337353e-01
1	66	4.494978e-01
1	67	3.972189e-01
1	68	3.157761e-01
1	69	2.776894e-02
1	70	0.000000e+00
1	71	0.000000e+00
1	72	0.000000e+00
1	73	1.028656e-01
1	74	2.879983e-01
1	75	2.312365e-01
1	76	4.080895e-01
1	77	4.337901e-01
1	78	4.221004e-01
1	79	3.033333e-01
1	80	2.380011e-01
1	81	1.416753e-02
1	82	0.000000e+00
1	83	0.000000e+00
1	84	0.000000e+00
1	85	1.732757e-01
1	86	2.286083e-01
1	87	3.491251e-01
1	88	4.676548e-01
1	89	5.005773e-01
1	90	5.136904e-01
1	91	4.628126e-01
1	92	4.549294e-01
1	93	1.461215e-01
1	94	0.000000e+00
1	95	0.000000e+00
1	96	0.000000e+00
1	97	1.223561e-01
1	98	1.667863e-01
1	99	2.342671e-01
1	100	4.913123e-01
1	101	4.341647e-01
1	102	4.189772e-01
1	103	5.306200e-01
1	104	5.242945e-01
1	105	3.297119e-01
1	106	0.000000e+00
1	107	0.000000e+00
1	108	0.000000e+00
1	109	0.000000e+00
2	0	0.000000e+00
2	1	7.811237e-01
2	2	1.000000e+00
2	3	9.115301e-01
2	4	8.989230e-01
2	5	8.667447e-01
2	6	8.329106e-01
2	7	7.515748e-01
2	8	6.480215e-01
2	9	4.490198e-01
2	10	2.821573e-03
2	11	0.000000e+00
2	12	0.000000e+00
2	13	7.531159e-01
2	14	8.865924e-01
2	15	8.994572e-01
2	16	8.958904e-01
2	17	8.625615e-01
2	18	8.337722e-01
2	19	7.509175e-01
2	20	6.484189e-01
2	21	4.546357e-01
2	22	4.879244e-03
2	23	0.000000e+00
2	24	0.000000e+00
2	25	7.732870e-01
2	26	8.996106e-01
2	27	9.086550e-01
2	28	8.958375e-01
2	29	8.642361e-01
2	30	8.282594e-01
2	31	7.470310e-01
2	32	6.481204e-01
2	33	4.372951e-01
2	34	1.010007e-02
2	35	0.000000e+00
2	36	0.000000e+00
2	37	7.072825e-01
2	38	8.694296e-01
2	39	8.907917e-01
2	40	8.877658e-01
2	41	8.585381e-01
2	42	8.178904e-01
2	43	7.378857e-01
2	44	6.428505e-01
2	45	4.019975e-01
2	46	1.165186e-02
2	47	0.000000e+00
2	48	0.000000e+00
2	49	7.790664e-01
2	50	9.019239e-01
2	51	9.100240e-01
2	52	8.968378e-01
2	53	8.648804e-01
2	54	8.300629e-01
2	55	7.486944e-01
2	56	6.487957e-01
2	57	4.447895e-01
2	58	9.656679e-03
2	59	0.000000e+00
2	60	0.000000e+00
2	61	1.562976e-01
2	62	2.423429e-01
2	63	3.935862e-01
2	64	4.961755e-01
2	65	5.220041e-01
2	66	5.200508e-01
2	67	4.269667e-01
2	68	2.957742e-01
2	69	1.586283e-02
2	70	0.000000e+00
2	71	0.000000e+00
2	72	0.000000e+00
2	73	1.367196e-01
2	74	3.306621e-01
2	75	2.586611e-01
2	76	4.574730e-01
2	77	4.655210e-01
2	78	4.562958e-01
2	79	2.737399e-01
2	80	2.164332e-01
2	81	8.796985e-03
2	82	0.000000e+00
2	83	0.000000e+00
2	84	0.000000e+00
2	85	1.366691e-01
2	86	2.377150e-01
2	87	3.834748e-01
2	88	5.453072e-01
2	89	5.932421e-01
2	90	6.084855e-01
2	91	5.091652e-01
2	92	4.897375e-01
2	93	1.300429e-01
2	94	0.000000e+00
2	95	0.000000e+00
2	96	0.000000e+00
2	97	7.197835e-02
2	98	1.821140e-01
2	99	2.576119e-01
2	100	5.510431e-01
2	101	5.271799e-01
2	102	5.188688e-01
2	103	5.870539e-01
2	104	5.673541e-01
2	105	3.422342e-01
2	106	0.000000e+00
2	107	0.000000e+00
2	108	0.000000e+00
2	109	0.000000e+00
3	0	0.000000e+00
3	1	7.898752e-01
3	2	9.115301e-01
3	3	1.000000e+00
3	4	9.312631e-01
3	5	9.080790e-01
3	6	8.770169e-01
3	7	7.958210e-01
3	8	6.846321e-01
3	9	4.653338e-01
3	10	3.001551e-03
3	11	0.000000e+00
3	12	0.000000e+00
3	13	7.607775e-01
3	14	8.943603e-01
3	15	9.325812e-01
3	16	9.282951e-01
3	17	9.055699e-01
3	18	8.783318e-01
3	19	7.953427e-01
3	20	6.835738e-01
3	21	4.718985e-01
3	22	3.930443e-03
3	23	0.000000e+00
3	24	0.000000e+00
3	25	7.824291e-01
3	26	9.073864e-01
3	27	9.404862e-01
3	28	9.279409e-01
3	29	9.050617e-01
3	30	8.723664e-01
3	31	7.906039e-01
3	32	6.848272e-01
3	33	4.518877e-01
3	34	9.829699e-03
3	35	0.000000e+00
3	36	0.000000e+00
3	37	7.166297e-01
3	38	8.770150e-01
3	39	9.207619e-01
3	40	9.192690e-01
3	41	8.972094e-01
3	42	8.611263e-01
3	43	7.805058e-01
3	44	6.806579e-01
3	45	4.145779e-01
3	46	1.171409e-02
3	47	0.000000e+00
3	48	0.000000e+00
3	49	7.881162e-01
3	50	9.097364e-01
3	51	9.422000e-01
3	52	9.289772e-01
3	53	9.061040e-01
3	54	8.743018e-01
3	55	7.924426e-01
3	56	6.852184e-01
3	57	4.600985e-01
3	58	9.309146e-03
3	59	0.000000e+00
3	60	0.000000e+00
3	61	1.522901e-01
3	62	2.331023e-01
3	63	3.988926e-01
3	64	5.051685e-01
3	65	5.413425e-01
3	66	5.516271e-01
3	67	4.378529e-01
3	68	3.056876e-01
3	69	1.309951e-02
3	70	0.000000e+00
3	71	0.000000e+00
3	72	0.000000e+00
3	73	1.476805e-01
3	74	3.286704e-01
3	75	2.372294e-01
3	76	4.675674e-01
3	77	4.804977e-01
3	78	4.746375e-01
3	79	2.999148e-01
3	80	2.199659e-01
3	81	8.537419e-03
3	82	0.000000e+00
3	83	0.000000e+00
3	84	0.000000e+00
3	85	1.200691e-01
3	86	2.334866e-01
3	87	3.851425e-01
3	88	5.601376e-01
3	89	6.185787e-01
3	90	6.369485e-01
3	91	5.155450e-01
3	92	5.131127e-01
3	93	1.375239e-01
3	94	0.000000e+00
3	95	0.000000e+00
3	96	0.000000e+00
3	97	7.068366e-02
3	98	1.763855e-01
3	99	2.398192e-01
3	100	5.504961e-01
3	101	5.473061e-01
3	102	5.341838e-01
3	103	6.066255e-01
3	104	5.778142e-01
3	105	3.459006e-01
3	106	0.000000e+00
3	107	0.000000e+00
3	108	0.000000e+00
3	109	0.000000e+00
4	0	0.000000e+00
4	1	7.747899e-01
4	2	8.989230e-01
4	3	9.312631e-01
4	4	1.000000e+00
4	5	9.617589e-01
4	6	9.419300e-01
4	7	8.638421e-01
4	8	7.469226e-01
4	9	4.407710e-01
4	10	3.171021e-03
4	11	0.000000e+00
4	12	0.000000e+00
4	13	7.427882e-01
4	14	8.818501e-01
4	15	9.188074e-01
4	16	9.775373e-01
4	17	9.580342e-01
4	18	9.416552e-01
4	19	8.623442e-01
4	20	7.470418e-01
4	21	4.537996e-01
4	22	-8.015668e-04
4	23	0.000000e+00
4	24	0.000000e+00
4	25	7.681545e-01
4	26	8.949289e-01
4	27	9.269920e-01
4	28	9.799397e-01
4	29	9.593511e-01
4	30	9.382098e-01
4	31	8.594041e-01
4	32	7.465258e-01
4	33	4.251469e-01
4	34	7.277555e-03
4	35	0.000000e+00
4	36	0.000000e+00
4	37	7.065253e-01
4	38	8.651739e-01
4	39	9.086976e-01
4	40	9.724415e-01
4	41	9.522840e-01
4	42	9.284731e-01
4	43	8.498599e-01
4	44	7.408705e-01
4	45	3.836596e-01
4	46	1.037000e-02
4	47	0.000000e+00
4	48	0.000000e+00
4	49	7.727053e-01
4	50	8.973044e-01
4	51	9.286207e-01
4	52	9.806167e-01
4	53	9.600288e-01
4	54	9.397665e-01
4	55	8.609507e-01
4	56	7.472675e-01
4	57	4.357045e-01
4	58	6.488280e-03
4	59	0.000000e+00
4	60	0.000000e+00
4	61	1.536909e-01
4	62	2.461667e-01
4	63	3.817631e-01
4	64	5.152991e-01
4	65	5.647124e-01
4	66	5.635943e-01
4	67	4.808682e-01
4	68	3.161765e-01
4	69	6.696187e-03
4	70	0.000000e+00
4	71	0.000000e+00
4	72	0.000000e+00
4	73	1.497942e-01
4	74	3.409284e-01
4	75	2.599431e-01
4	76	5.150703e-01
4	77	5.457123e-01
4	78	5.183790e-01
4	79	3.073942e-01
4	80	2.201517e-01
4	81	8.324234e-03
4	82	0.000000e+00
4	83	0.000000e+00
4	84	0.000000e+00
4	85	1.347735e-01
4	86	2.219617e-01
4	87	4.055457e-01
4	88	5.646356e-01
4	89	6.085691e-01
4	90	6.526558e-01
4	91	5.767067e-01
4	92	5.076072e-01
4	93	1.423640e-01
4	94	0.000000e+00
4	95	0.000000e+00
4	96	0.000000e+00
4	97	6.211710e-02
4	98	1.660963e-01
4	99	2.739772e-01
4	100	5.629964e-01
4	101	5.712043e-01
4	102	5.578146e-01
4	103	6.289170e-01
4	104	5.938094e-01
4	105	3.653615e-01
4	106	0.000000e+00
4	107	0.000000e+00
4	108	0.000000e+00
4	109	0.000000e+00
5	0	0.000000e+00
5	1	7.289263e-01
5	2	8.667447e-01
5	3	9.080790e-01
5	4	9.617589e-01
5	5	1.000000e+00
5	6	9.731719e-01
5	7	9.117954e-01
5	8	7.954749e-01
5	9	4.857875e-01
5	10	3.446362e-03
5	11	0.000000e+00
5	12	0.000000e+00
5	13	6.970787e-01
5	14	8.508878e-01
5	15	8.947438e-01
5	16	9.572280e-01
5	17	9.830233e-01
5	18	9.707038e-01
5	19	9.119163e-01
5	20	7.937339e-01
5	21	4.933908e-01
5	22	-8.665367e-04
5	23	0.000000e+00
5	24	0.000000e+00
5	25	7.236483e-01
5	26	8.629500e-01
5	27	9.038662e-01
5	28	9.595150e-01
5	29	9.851274e-01
5	30	9.699159e-01
5	31	9.064856e-01
5	32	7.950045e-01
5	33	4.728787e-01
5	34	7.562470e-03
5	35	0.000000e+00
5	36	0.000000e+00
5	37	6.669711e-01
5	38	8.335948e-01
5	39	8.867974e-01
5	40	9.522118e-01
5	41	9.783758e-01
5	42	9.621988e-01
5	43	8.943300e-01
5	44	7.905660e-01
5	45	4.345806e-01
5	46	1.079132e-02
5	47	0.000000e+00
5	48	0.000000e+00
5	49	7.270724e-01
5	50	8.654612e-01
5	51	9.052705e-01
5	52	9.601083e-01
5	53	9.857942e-01
5	54	9.710144e-01
5	55	9.084930e-01
5	56	7.954295e-01
5	57	4.819789e-01
5	58	6.738649e-03
5	59	0.000000e+00
5	60	0.000000e+00
5	61	1.547100e-01
5	62	2.504190e-01
5	63	3.889364e-01
5	64	5.262267e-01
5	65	5.972826e-01
5	66	6.143970e-01
5	67	5.021488e-01
5	68	3.667289e-01
5	69	1.780277e-02
5	70	0.000000e+00
5	71	0.000000e+00
5	72	0.000000e+00
5	73	1.508262e-01
5	74	3.498890e-01
5	75	2.696877e-01
5	76	5.217136e-01
5	77	5.486262e-01
5	78	5.348029e-01
5	79	3.403247e-01
5	80	2.252188e-01
5	81	6.746119e-03
5	82	0.000000e+00
5	83	0.000000e+00
5	84	0.000000e+00
5	85	1.410626e-01
5	86	2.338295e-01
5	87	4.311226e-01
5	88	5.838395e-01
5	89	6.530156e-01
5	90	7.028791e-01
5	91	6.163368e-01
5	92	5.768216e-01
5	93	1.696077e-01
5	94	0.000000e+00
5	95	0.000000e+00
5	96	0.000000e+00
5	97	7.590100e-02
5	98	1.869616e-01
5	99	2.851206e-01
5	100	5.815719e-01
5	101	6.089852e-01
5	102	6.224180e-01
5	103	6.594950e-01
5	104	6.339540e-01
5	105	3.768372e-01
5	106	0.000000e+00
5	107	0.000000e+00
5	108	0.000000e+00
5	109	0.000000e+00
6	0	0.000000e+00
6	1	7.021278e-01
6	2	8.329106e-01
6	3	8.770169e-01
6	4	9.419300e-01
6	5	9.731719e-01
6	6	1.000000e+00
6	7	9.454802e-01
6	8	8.322308e-01
6	9	4.736406e-01
6	10	3.507733e-03
6	11	0.000000e+00
6	12	0.000000e+00
6	13	6.731539e-01
6	14	8.168686e-01
6	15	8.648067e-01
6	16	9.361641e-01
6	17	9.665109e-01
6	18	9.854809e-01
6	19	9.430398e-01
6	20	8.296879e-01
6	21	4.819258e-01
6	22	-3.431104e-03
6	23	0.000000e+00
6	24	0.000000e+00
6	25	6.957182e-01
6	26	8.292348e-01
6	27	8.736183e-01
6	28	9.409478e-01
6	29	9.725508e-01
6	30	9.869877e-01
6	31	9.417262e-01
6	32	8.320326e-01
6	33	4.600866e-01
6	34	6.490257e-03
6	35	0.000000e+00
6	36	0.000000e+00
6	37	6.393960e-01
6	38	8.017029e-01
6	39	8.567145e-01
6	40	9.355499e-01
6	41	9.688093e-01
6	42	9.806192e-01
6	43	9.322811e-01
6	44	8.283307e-01
6	45	4.213012e-01
6	46	1.049027e-02
6	47	0.000000e+00
6	48	0.000000e+00
6	49	6.996516e-01
6	50	8.313555e-01
6	51	8.749642e-01
6	52	9.410822e-01
6	53	9.724746e-01
6	54	9.876395e-01
6	55	9.430021e-01
6	56	8.322336e-01
6	57	4.696559e-01
6	58	5.490790e-03
6	59	0.000000e+00
6	60	0.000000e+00
6	61	1.455810e-01
6	62	2.396985e-01
6	63	3.686834e-01
6	64	5.039552e-01
6	65	5.672957e-01
6	66	5.923997e-01
6	67	5.220033e-01
6	68	3.819617e-01
6	69	1.488143e-02
6	70	0.000000e+00
6	71	0.000000e+00
6	72	0.000000e+00
6	73	1.410546e-01
6	74	3.278276e-01
6	75	2.582810e-01
6	76	5.054414e-01
6	77	5.554926e-01
6	78	5.520675e-01
6	79	3.426091e-01
6	80	2.012139e-01
6	81	6.193140e-03
6	82	0.000000e+00
6	83	0.000000e+00
6	84	0.000000e+00
6	85	1.320545e-01
6	86	2.046977e-01
6	87	3.908951e-01
6	88	5.333105e-01
6	89	5.960963e-01
6	90	6.697290e-01
6	91	6.113947e-01
6	92	5.715377e-01
6	93	1.640684e-01
6	94	0.000000e+00
6	95	0.000000e+00
6	96	0.000000e+00
6	97	6.554132e-02
6	98	1.607139e-01
6	99	2.431431e-01
6	100	5.670903e-01
6	101	5.643113e-01
6	102	5.890790e-01
6	103	6.635225e-01
6	104	6.402068e-01
6	105	3.943984e-01
6	106	0.000000e+00
6	107	0.000000e+00
6	108	0.000000e+00
6	109	0.000000e+00
7	0	0.000000e+00
7	1	6.527127e-01
7	2	7.515748e-01
7	3	7.958210e-01
7	4	8.638421e-01
7	5	9.117954e-01
7	6	9.454802e-01
7	7	1.000000e+00
7	8	9.326520e-01
7	9	5.993828e-01
7	10	3.765195e-03
7	11	0.000000e+00
7	12	0.000000e+00
7	13	6.252278e-01
7	14	7.376831e-01
7	15	7.848663e-01
7	16	8.584955e-01
7	17	9.030316e-01
7	18	9.369768e-01
7	19	9.826409e-01
7	20	9.301033e-01
7	21	6.005177e-01
7	22	-4.615403e-03
7	23	0.000000e+00
7	24	0.000000e+00
7	25	6.472152e-01
7	26	7.493657e-01
7	27	7.927659e-01
7	28	8.625548e-01
7	29	9.142092e-01
7	30	9.465580e-01
7	31	9.847025e-01
7	32	9.321782e-01
7	33	5.858428e-01
7	34	4.860847e-03
7	35	0.000000e+00
7	36	0.000000e+00
7	37	5.954180e-01
7	38	7.244757e-01
7	39	7.771691e-01
7	40	8.580164e-01
7	41	9.141203e-01
7	42	9.468714e-01
7	43	9.771276e-01
7	44	9.275413e-01
7	45	5.449362e-01
7	46	8.792081e-03
7	47	0.000000e+00
7	48	0.000000e+00
7	49	6.506441e-01
7	50	7.510980e-01
7	51	7.940764e-01
7	52	8.627593e-01
7	53	9.132478e-01
7	54	9.455995e-01
7	55	9.854299e-01
7	56	9.324767e-01
7	57	5.949571e-01
7	58	3.889696e-03
7	59	0.000000e+00
7	60	0.000000e+00
7	61	1.480680e-01
7	62	2.276766e-01
7	63	2.993356e-01
7	64	4.681207e-01
7	65	5.418355e-01
7	66	5.525197e-01
7	67	5.591117e-01
7	68	4.994677e-01
7	69	4.053421e-02
7	70	0.000000e+00
7	71	0.000000e+00
7	72	0.000000e+00
7	73	1.131154e-01
7	74	2.870808e-01
7	75	2.595178e-01
7	76	4.475040e-01
7	77	5.219571e-01
7	78	5.661273e-01
7	79	3.617495e-01
7	80	2.007888e-01
7	81	9.513505e-03
7	82	0.000000e+00
7	83	0.000000e+00
7	84	0.000000e+00
7	85	1.355637e-01
7	86	1.979761e-01
7	87	3.428563e-01
7	88	4.749383e-01
7	89	5.273988e-01
7	90	6.059064e-01
7	91	6.192218e-01
7	92	5.885254e-01
7	93	2.183263e-01
7	94	0.000000e+00
7	95	0.000000e+00
7	96	0.000000e+00
7	97	8.510250e-02
7	98	1.377889e-01
7	99	2.211298e-01
7	100	5.251367e-01
7	101	5.050801e-01
7	102	5.652637e-01
7	103	6.265906e-01
7	104	6.597917e-01
7	105	4.274111e-01
7	106	0.000000e+00
7	107	0.000000e+00
7	108	0.000000e+00
7	109	0.000000e+00
8	0	0.000000e+00
8	1	5.728184e-01
8	2	6.480215e-01
8	3	6.846321e-01
8	4	7.469226e-01
8	5	7.954749e-01
8	6	8.322308e-01
8	7	9.326520e-01
8	8	1.000000e+00
8	9	7.482597e-01
8	10	4.082835e-03
8	11	0.000000e+00
8	12	0.000000e+00
8	13	5.487332e-01
8	14	6.348910e-01
8	15	6.775779e-01
8	16	7.439181e-01
8	17	7.884953e-01
8	18	8.224306e-01
8	19	9.311274e-01
8	20	9.869670e-01
8	21	7.407867e-01
8	22	-3.512280e-03
8	23	0.000000e+00
8	24	0.000000e+00
8	25	5.682795e-01
8	26	6.478257e-01
8	27	6.806758e-01
8	28	7.444414e-01
8	29	7.982614e-01
8	30	8.339103e-01
8	31	9.321174e-01
8	32	9.884799e-01
8	33	7.323511e-01
8	34	5.275318e-03
8	35	0.000000e+00
8	36	0.000000e+00
8	37	5.228005e-01
8	38	6.284352e-01
8	39	6.649621e-01
8	40	7.390069e-01
8	41	7.979352e-01
8	42	8.372595e-01
8	43	9.241594e-01
8	44	9.831912e-01
8	45	6.890704e-01
8	46	8.857305e-03
8	47	0.000000e+00
8	48	0.000000e+00
8	49	5.712849e-01
8	50	6.486625e-01
8	51	6.825086e-01
8	52	7.451622e-01
8	53	7.975592e-01
8	54	8.324302e-01
8	55	9.330624e-01
8	56	9.889795e-01
8	57	7.411583e-01
8	58	4.384219e-03
8	59	0.000000e+00
8	60	0.000000e+00
8	61	1.250775e-01
8	62	2.000996e-01
8	63	2.312268e-01
8	64	3.958642e-01
8	65	4.806232e-01
8	66	4.629406e-01
8	67	5.116085e-01
8	68	5.557896e-01
8	69	5.789414e-02
8	70	0.000000e+00
8	71	0.000000e+00
8	72	0.000000e+00
8	73	9.175358e-02
8	74	2.344014e-01
8	75	2.282891e-01
8	76	3.574652e-01
8	77	4.412598e-01
8	78	4.938026e-01
8	79	3.165366e-01
8	80	2.122124e-01
8	81	1.140923e-02
8	82	0.000000e+00
8	83	0.000000e+00
8	84	0.000000e+00
8	85	1.108267e-01
8	86	1.897569e-01
8	87	2.727758e-01
8	88	3.651281e-01
8	89	4.394804e-01
8	90	4.872718e-01
8	91	5.387342e-01
8	92	5.609393e-01
8	93	2.353319e-01
8	94	0.000000e+00
8	95	0.000000e+00
8	96	0.000000e+00
8	97	9.152037e-02
8	98	1.080988e-01
8	99	1.889060e-01
8	100	4.405342e-01
8	101	3.994845e-01
8	102	4.878395e-01
8	103	5.092953e-01
8	104	6.044542e-01
8	105	4.022747e-01
8	106	0.000000e+00
8	107	0.000000e+00
8	108	0.000000e+00
8	109	0.000000e+00
9	0	0.000000e+00
9	1	4.222608e-01
9	2	4.490198e-01
9	3	4.653338e-01
9	4	4.407710e-01
9	5	4.857875e-01
9	6	4.736406e-01
9	7	5.993828e-01
9	8	7.482597e-01
9	9	1.000000e+00
9	10	3.320529e-03
9	11	0.000000e+00
9	12	0.000000e+00
9	13	3.982999e-01
9	14	4.444721e-01
9	15	4.640684e-01
9	16	4.399712e-01
9	17	4.836844e-01
9	18	4.644768e-01
9	19	6.013554e-01
9	20	7.455727e-01
9	21	8.647653e-01
9	22	1.024984e-02
9	23	0.000000e+00
9	24	0.000000e+00
9	25	4.217208e-01
9	26	4.495014e-01
9	27	4.611270e-01
9	28	4.358264e-01
9	29	4.868360e-01
9	30	4.754098e-01
9	31	5.978943e-01
9	32	7.477381e-01
9	33	8.803832e-01
9	34	1.012945e-02
9	35	0.000000e+00
9	36	0.000000e+00
9	37	3.940901e-01
9	38	4.328356e-01
9	39	4.465261e-01
9	40	4.305650e-01
9	41	4.841830e-01
9	42	4.812301e-01
9	43	5.900435e-01
9	44	7.438744e-01
9	45	8.452632e-01
9	46	9.236187e-03
9	47	0.000000e+00
9	48	0.000000e+00
9	49	4.220647e-01
9	50	4.511316e-01
9	51	4.633862e-01
9	52	4.368680e-01
9	53	4.870718e-01
9	54	4.737118e-01
9	55	5.993140e-01
9	56	7.481048e-01
9	57	8.836195e-01
9	58	1.026771e-02
9	59	0.000000e+00
9	60	0.000000e+00
9	61	1.190070e-01
9	62	1.751569e-01
9	63	1.868562e-01
9	64	2.974543e-01
9	65	3.652751e-01
9	66	3.239517e-01
9	67	2.751288e-01
9	68	4.724801e-01
9	69	8.271985e-02
9	70	0.000000e+00
9	71	0.000000e+00
9	72	0.000000e+00
9	73	6.588150e-02
9	74	1.812299e-01
9	75	1.883212e-01
9	76	2.309501e-01
9	77	2.421807e-01
9	78	2.664316e-01
9	79	2.392875e-01
9	80	2.476327e-01
9	81	1.562953e-02
9	82	0.000000e+00
9	83	0.000000e+00
9	84	0.000000e+00
9	85	9.225427e-02
9	86	2.333900e-01
9	87	2.428716e-01
9	88	2.945634e-01
9	89	3.801946e-01
9	90	3.588564e-01
9	91	3.740579e-01
9	92	4.939802e-01
9	93	2.751970e-01
9	94	0.000000e+00
9	95	0.000000e+00
9	96	0.000000e+00
9	97	1.164169e-01
9	98	1.230021e-01
9	99	1.788424e-01
9	100	3.220595e-01
9	101	3.066403e-01
9	102	3.702697e-01
9	103	3.237873e-01
9	104	4.712469e-01
9	105	2.796160e-01
9	106	0.000000e+00
9	107	0.000000e+00
9	108	0.000000e+00
9	109	0.000000e+00
10	0	0.000000e+00
10	1	2.420779e-03
10	2	2.821573e-03
10	3	3.001551e-03
10	4	3.171021e-03
10	5	3.446362e-03
10	6	3.507733e-03
10	7	3.765195e-03
10	8	4.082835e-03
10	9	3.320529e-03
10	10	1.000000e+00
10	11	0.000000e+00
10	12	0.000000e+00
10	13	2.313451e-03
10	14	2.762836e-03
10	15	2.976559e-03
10	16	3.166237e-03
10	17	3.436589e-03
10	18	3.474393e-03
10	19	3.805024e-03
10	20	4.078478e-03
10	21	3.261451e-03
10	22	1.348219e-05
10	23	0.000000e+00
10	24	0.000000e+00
10	25	2.409741e-03
10	26	2.819576e-03
10	27	2.981961e-03
10	28	3.144357e-03
10	29	3.445328e-03
10	30	3.504688e-03
10	31	3.741408e-03
10	32	4.071734e-03
10	33	3.235312e-03
10	34	8.016196e-05
10	35	0.000000e+00
10	36	0.000000e+00
10	37	2.222739e-03
10	38	2.738754e-03
10	39	2.906948e-03
10	40	3.108554e-03
10	41	3.421036e-03
10	42	3.507649e-03
10	43	3.656390e-03
10	44	4.041462e-03
10	45	3.069949e-03
10	46	1.040217e-04
10	47	0.000000e+00
10	48	0.000000e+00
10	49	2.419354e-03
10	50	2.825141e-03
10	51	2.991210e-03
10	52	3.151062e-03
10	53	3.449787e-03
10	54	3.502078e-03
10	55	3.757521e-03
10	56	4.076388e-03
10	57	3.268455e-03
10	58	7.389521e-05
10	59	0.000000e+00
10	60	0.000000e+00
10	61	5.733949e-04
10	62	6.747128e-04
10	63	1.246364e-03
10	64	1.627518e-03
10	65	2.010532e-03
10	66	1.987974e-03
10	67	1.859280e-03
10	68	2.223011e-03
10	69	3.155322e-04
10	70	0.000000e+00
10	71	0.000000e+00
10	72	0.000000e+00
10	73	4.821481e-04
10	74	1.216376e-03
10	75	9.242729e-04
10	76	1.544725e-03
10	77	1.818014e-03
10	78	1.757694e-03
10	79	1.333787e-03
10	80	7.991333e-04
10	81	2.090640e-05
10	82	0.000000e+00
10	83	0.000000e+00
10	84	0.000000e+00
10	85	3.805623e-04
10	86	7.995349e-04
10	87	1.283334e-03
10	88	1.535944e-03
10	89	1.855849e-03
10	90	1.843391e-03
10	91	1.760165e-03
10	92	2.409485e-03
10	93	5.963730e-04
10	94	0.000000e+00
10	95	0.000000e+00
10	96	0.000000e+00
10	97	2.854048e-04
10	98	5.314709e-04
10	99	9.613879e-04
10	100	1.990013e-03
10	101	1.708575e-03
10	102	2.236801e-03
10	103	1.814952e-03
10	104	2.336042e-03
10	105	1.321451e-03
10	106	0.000000e+00
10	107	0.000000e+00
10	108	0.000000e+00
10	109	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00
11	12	0.000000e+00
11	13	0.000000e+00
11	14	0.000000e+00
11	15	0.000000e+00
11	16	0.000000e+00
11	17	0.000000e+00
11	18	0.000000e+00
11	19	0.000000e+00
11	20	0.000000e+00
11	21	0.000000e+00
11	22	0.000000e+00
11	23	0.000000e+00
11	24	0.000000e+00
11	25	0.000000e+00
11	26	0.000000e+00
11	27	0.000000e+00
11	28	0.000000e+00
11	29	0.000000e+00
11	30	0.000000e+00
11	31	0.000000e+00
11	32	0.000000e+00
11	33	0.000000e+00
11	34	0.000000e+00
11	35	0.000000e+00
11	36	0.000000e+00
11	37	0.000000e+00
11	38	0.000000e+00
11	39	0.000000e+00
11	40	0.000000e+00
11	41	0.000000e+00
11	42	0.000000e+00
11	43	0.000000e+00
11	44	0.000000e+00
11	45	0.000000e+00
11	46	0.000000e+00
11	47	0.000000e+00
11	48	0.000000e+00
11	49	0.000000e+00
11	50	0.000000e+00
11	51	0.000000e+00
11	52	0.000000e+00
11	53	0.000000e+00
11	54	0.000000e+00
11	55	0.000000e+00
11	56	0.000000e+00
11	57	0.000000e+00
11	58	0.000000e+00
11	59	0.000000e+00
11	60	0.000000e+00
11	61	0.000000e+00
11	62	0.000000e+00
11	63	0.000000e+00
11	64	0.000000e+00
11	65	0.000000e+00
11	66	0.000000e+00
11	67	0.000000e+00
11	68	0.000000e+00
11	69	0.000000e+00
11	70	0.000000e+00
11	71	0.000000e+00
11	72	0.000000e+00
11	73	0.000000e+00
11	74	0.000000e+00
11	75	0.000000e+00
11	76	0.000000e+00
11	77	0.000000e+00
11	78	0.000000e+00
11	79	0.000000e+00
11	80	0.000000e+00
11	81	0.000000e+00
11	82	0.000000e+00
11	83	0.000000e+00
11	84	0.000000e+00
11	85	0.000000e+00
11	86	0.000000e+00
11	87	0.000000e+00
11	88	0.000000e+00
11	89	0.000000e+00
11	90	0.000000e+00
11	91	0.000000e+00
11	92	0.000000e+00
11	93	0.000000e+00
11	94	0.000000e+00
11	95	0.000000e+00
11	96	0.000000e+00
11	97	0.000000e+00
11	98	0.000000e+00
11	99	0.000000e+00
11	100	0.000000e+00
11	101	0.000000e+00
11	102	0.000000e+00
11	103	0.000000e+00
11	104	0.000000e+00
11	105	0.000000e+00
11	106	0.000000e+00
11	107	0.000000e+00
11	108	0.000000e+00
11	109	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
12	14	0.000000e+00
12	15	0.000000e+00
12	16	0.000000e+00
12	17	0.000000e+00
12	18	0.000000e+00
12	19	0.000000e+00
12	20	0.000000e+00
12	21	0.000000e+00
12	22	0.000000e+00
12	23	0.000000e+00
12	24	0.000000e+00
12	25	0.000000e+00
12	26	0.000000e+00
12	27	0.000000e+00
12	28	0.000000e+00
12	29	0.000000e+00
12	30	0.000000e+00
12	31	0.000000e+00
12	32	0.000000e+00
12	33	0.000000e+00
12	34	0.000000e+00
12	35	0.000000e+00
12	36	0.000000e+00
12	37	0.000000e+00
12	38	0.000000e+00
12	39	0.000000e+00
12	40	0.000000e+00
12	41	0.000000e+00
12	42	0.000000e+00
12	43	0.000000e+00
12	44	0.000000e+00
12	45	0.000000e+00
12	46	0.000000e+00
12	47	0.000000e+00
12	48	0.000000e+00
12	49	0.000000e+00
12	50	0.000000e+00
12	51	0.000000e+00
12	52	0.000000e+00
12	53	0.000000e+00
12	54	0.000000e+00
12	55	0.000000e+00
12	56	0.000000e+00
12	57	0.000000e+00
12	58	0.000000e+00
12	59	0.000000e+00
12	60	0.000000e+00
12	61	0.000000e+00
12	62	0.000000e+00
12	63	0.000000e+00
12	64	0.000000e+00
12	65	0.000000e+00
12	66	0.000000e+00
12	67	0.000000e+00
12	68	0.000000e+00
12	69	0.000000e+00
12	70	0.000000e+00
12	71	0.000000e+00
12	72	0.000000e+00
12	73	0.000000e+00
12	74	0.000000e+00
12	75	0.000000e+00
12	76	0.000000e+00
12	77	0.000000e+00
12	78	0.000000e+00
12	79	0.000000e+00
12	80	0.000000e+00
12	81	0.000000e+00
12	82	0.000000e+00
12	83	0.000000e+00
12	84	0.000000e+00
12	85	0.000000e+00
12	86	0.000000e+00
12	87	0.000000e+00
12	88	0.000000e+00
12	89	0.000000e+00
12	90	0.000000e+00
12	91	0.000000e+00
12	92	0.000000e+00
12	93	0.000000e+00
12	94	0.000000e+00
12	95	0.000000e+00
12	96	0.000000e+00
12	97	0.000000e+00
12	98	0.000000e+00
12	99	0.000000e+00
12	100	0.000000e+00
12	101	0.000000e+00
12	102	0.000000e+00
12	103	0.000000e+00
12	104	0.000000e+00
12	105	0.000000e+00
12	106	0.000000e+00
12	107	0.000000e+00
12	108	0.000000e+00
12	109	0.000000e+00
13	0	0.000000e+00
13	1	7.220183e-01
13	2	7.531159e-01
13	3	7.607775e-01
13	4	7.427882e-01
13	5	6.970787e-01
13	6	6.731539e-01
13	7	6.252278e-01
13	8	5.487332e-01
13	9	3.982999e-01
13	10	2.313451e-03
13	11	0.000000e+00
13	12	0.000000e+00
13	13	1.000000e+00
13	14	7.418582e-01
13	15	7.530190e-01
13	16	7.410707e-01
13	17	6.956738e-01
13	18	6.737041e-01
13	19	6.248065e-01
13	20	5.482216e-01
13	21	4.014784e-01
13	22	3.511557e-03
13	23	0.000000e+00
13	24	0.000000e+00
13	25	7.152620e-01
13	26	7.521925e-01
13	27	7.595773e-01
13	28	7.419705e-01
13	29	6.972577e-01
13	30	6.723040e-01
13	31	6.230393e-01
13	32	5.499899e-01
13	33	3.876275e-01
13	34	7.282975e-03
13	35	0.000000e+00
13	36	0.000000e+00
13	37	6.573777e-01
13	38	7.259806e-01
13	39	7.437076e-01
13	40	7.362210e-01
13	41	6.924534e-01
13	42	6.659674e-01
13	43	6.169040e-01
13	44	5.469980e-01
13	45	3.580151e-01
13	46	8.404980e-03
13	47	0.000000e+00
13	48	0.000000e+00
13	49	7.205080e-01
13	50	7.539281e-01
13	51	7.611067e-01
13	52	7.426784e-01
13	53	6.977282e-01
13	54	6.731048e-01
13	55	6.242044e-01
13	56	5.502030e-01
13	57	3.938648e-01
13	58	6.962498e-03
13	59	0.000000e+00
13	60	0.000000e+00
13	61	1.916768e-01
13	62	2.253637e-01
13	63	3.014254e-01
13	64	4.167121e-01
13	65	4.150754e-01
13	66	4.259447e-01
13	67	3.779916e-01
13	68	2.991316e-01
13	69	2.578069e-02
13	70	0.000000e+00
13	71	0.000000e+00
13	72	0.000000e+00
13	73	9.685899e-02
13	74	2.724144e-01
13	75	2.185166e-01
13	76	3.895075e-01
13	77	4.113636e-01
13	78	4.056182e-01
13	79	2.871183e-01
13	80	2.252992e-01
13	81	1.309329e-02
13	82	0.000000e+00
13	83	0.000000e+00
13	84	0.000000e+00
13	85	1.612093e-01
13	86	2.111130e-01
13	87	3.194355e-01
13	88	4.423938e-01
13	89	4.721852e-01
13	90	4.879497e-01
13	91	4.343796e-01
13	92	4.297679e-01
13	93	1.341949e-01
13	94	0.000000e+00
13	95	0.000000e+00
13	96	0.000000e+00
13	97	1.103383e-01
13	98	1.530968e-01
13	99	2.076264e-01
13	100	4.661861e-01
13	101	4.031694e-01
13	102	3.900420e-01
13	103	5.025968e-01
13	104	4.985934e-01
13	105	3.151974e-01
13	106	0.000000e+00
13	107	0.000000e+00
13	108	0.000000e+00
13	109	0.000000e+00
14	0	0.000000e+00
14	1	7.697251e-01
14	2	8.865924e-01
14	3	8.943603e-01
14	4	8.818501e-01
14	5	8.508878e-01
14	6	8.168686e-01
14	7	7.376831e-01
14	8	6.348910e-01
14	9	4.444721e-01
14	10	2.762836e-03
14	11	0.000000e+00
14	12	0.000000e+00
14	13	7.418582e-01
14	14	1.000000e+00
14	15	8.849886e-01
14	16	8.807723e-01
14	17	8.495290e-01
14	18	8.197744e-01
14	19	7.391418e-01
14	20	6.363803e-01
14	21	4.505483e-01
14	22	4.798670e-03
14	23	0.000000e+00
14	24	0.000000e+00
14	25	7.637812e-01
14	26	8.842048e-01
14	27	8.933602e-01
14	28	8.806553e-01
14	29	8.502748e-01
14	30	8.142035e-01
14	31	7.343587e-01
14	32	6.356014e-01
14	33	4.335956e-01
14	34	9.817007e-03
14	35	0.000000e+00
14	36	0.000000e+00
14	37	7.000264e-01
14	38	8.530240e-01
14	39	8.753679e-01
14	40	8.727297e-01
14	41	8.440566e-01
14	42	8.039474e-01
14	43	7.246368e-01
14	44	6.300983e-01
14	45	3.988129e-01
14	46	1.129961e-02
14	47	0.000000e+00
14	48	0.000000e+00
14	49	7.690578e-01
14	50	8.868855e-01
14	51	8.948560e-01
14	52	8.816312e-01
14	53	8.510952e-01
14	54	8.160194e-01
14	55	7.361605e-01
14	56	6.363762e-01
14	57	4.409365e-01
14	58	9.392166e-03
14	59	0.000000e+00
14	60	0.000000e+00
14	61	1.542040e-01
14	62	2.387574e-01
14	63	3.868467e-01
14	64	4.890081e-01
14	65	5.119515e-01
14	66	5.110732e-01
14	67	4.211093e-01
14	68	2.920410e-01
14	69	1.671886e-02
14	70	0.000000e+00
14	71	0.000000e+00
14	72	0.000000e+00
14	73	1.351092e-01
14	74	3.263348e-01
14	75	2.555130e-01
14	76	4.467341e-01
14	77	4.622376e-01
14	78	4.507313e-01
14	79	2.775226e-01
14	80	2.157556e-01
14	81	9.018414e-03
14	82	0.000000e+00
14	83	0.000000e+00
14	84	0.000000e+00
14	85	1.337942e-01
14	86	2.351734e-01
14	87	3.866786e-01
14	88	5.395641e-01
14	89	5.886121e-01
14	90	6.029032e-01
14	91	5.056089e-01
14	92	4.853242e-01
14	93	1.287482e-01
14	94	0.000000e+00
14	95	0.000000e+00
14	96	0.000000e+00
14	97	7.183437e-02
14	98	1.807744e-01
14	99	2.645679e-01
14	100	5.437090e-01
14	101	5.270770e-01
14	102	5.182787e-01
14	103	5.812876e-01
14	104	5.606802e-01
14	105	3.371681e-01
14	106	0.000000e+00
14	107	0.000000e+00
14	108	0.000000e+00
14	109	0.000000e+00
15	0	0.000000e+00
15	1	7.810335e-01
15	2	8.994572e-01
15	3	9.325812e-01
15	4	9.188074e-01
15	5	8.947438e-01
15	6	8.648067e-01
15	7	7.848663e-01
15	8	6.775779e-01
15	9	4.640684e-01
15	10	2.976559e-03
15	11	0.000000e+00
15	12	0.000000e+00
15	13	7.530190e-01
15	14	8.849886e-01
15	15	1.000000e+00
15	16	9.183664e-01
15	17	8.957154e-01
15	18	8.690419e-01
15	19	7.868094e-01
15	20	6.773329e-01
15	21	4.709354e-01
15	22	3.968732e-03
15	23	0.000000e+00
15	24	0.000000e+00
15	25	7.752458e-01
15	26	8.976766e-01
15	27	9.306325e-01
15	28	9.173506e-01
15	29	8.934678e-01
15	30	8.619279e-01
15	31	7.807064e-01
15	32	6.785140e-01
15	33	4.510772e-01
15	34	9.744011e-03
15	35	0.000000e+00
15	36	0.000000e+00
15	37	7.106291e-01
15	38	8.674824e-01
15	39	9.086911e-01
15	40	9.082678e-01
15	41	8.844559e-01
15	42	8.498658e-01
15	43	7.697212e-01
15	44	6.743703e-01
15	45	4.141030e-01
15	46	1.157879e-02
15	47	0.000000e+00
15	48	0.000000e+00
15	49	7.807341e-01
15	50	9.000337e-01
15	51	9.329510e-01
15	52	9.184812e-01
15	53	8.948298e-01
15	54	8.640531e-01
15	55	7.827892e-01
15	56	6.789160e-01
15	57	4.592810e-01
15	58	9.235885e-03
15	59	0.000000e+00
15	60	0.000000e+00
15	61	1.525849e-01
15	62	2.326964e-01
15	63	3.962962e-01
15	64	5.000733e-01
15	65	5.352574e-01
15	66	5.468534e-01
15	67	4.268961e-01
15	68	3.042441e-01
15	69	1.278483e-02
15	70	0.000000e+00
15	71	0.000000e+00
15	72	0.000000e+00
15	73	1.461689e-01
15	74	3.240374e-01
15	75	2.275751e-01
15	76	4.589012e-01
15	77	4.770232e-01
15	78	4.688027e-01
15	79	2.995028e-01
15	80	2.178174e-01
15	81	8.740934e-03
15	82	0.000000e+00
15	83	0.000000e+00
15	84	0.000000e+00
15	85	1.153562e-01
15	86	2.339200e-01
15	87	3.812451e-01
15	88	5.472195e-01
15	89	6.089121e-01
15	90	6.260056e-01
15	91	5.054216e-01
15	92	5.051343e-01
15	93	1.398071e-01
15	94	0.000000e+00
15	95	0.000000e+00
15	96	0.000000e+00
15	97	7.039195e-02
15	98	1.748765e-01
15	99	2.356315e-01
15	100	5.450348e-01
15	101	5.395098e-01
15	102	5.245464e-01
15	103	5.971657e-01
15	104	5.697747e-01
15	105	3.412688e-01
15	106	0.000000e+00
15	107	0.000000e+00
15	108	0.000000e+00
15	109	0.000000e+00
16	0	0.000000e+00
16	1	7.717625e-01
16	2	8.958904e-01
16	3	9.282951e-01
16	4	9.775373e-01
16	5	9.572280e-01
16	6	9.361641e-01
16	7	8.584955e-01
16	8	7.439181e-01
16	9	4.399712e-01
16	10	3.166237e-03
16	11	0.000000e+00
16	12	0.000000e+00
16	13	7.410707e-01
16	14	8.807723e-01
16	15	9.183664e-01
16	16	1.000000e+00
16	17	9.566017e-01
16	18	9.386944e-01
16	19	8.593666e-01
16	20	7.454336e-01
16	21	4.532736e-01
16	22	-7.065358e-04
16	23	0.000000e+00
16	24	0.000000e+00
16	25	7.665907e-01
16	26	8.939699e-01
16	27	9.258584e-01
16	28	9.771824e-01
16	29	9.564460e-01
16	30	9.338484e-01
16	31	8.551000e-01
16	32	7.439808e-01
16	33	4.248655e-01
16	34	7.330533e-03
16	35	0.000000e+00
16	36	0.000000e+00
16	37	7.052188e-01
16	38	8.643355e-01
16	39	9.071038e-01
16	40	9.688366e-01
16	41	9.483533e-01
16	42	9.231619e-01
16	43	8.445863e-01
16	44	7.376471e-01
16	45	3.835642e-01
16	46	1.039935e-02
16	47	0.000000e+00
16	48	0.000000e+00
16	49	7.710739e-01
16	50	8.963086e-01
16	51	9.276143e-01
16	52	9.780911e-01
16	53	9.573999e-01
16	54	9.356668e-01
16	55	8.568802e-01
16	56	7.448963e-01
16	57	4.353530e-01
16	58	6.546483e-03
16	59	0.000000e+00
16	60	0.000000e+00
16	61	1.531870e-01
16	62	2.460687e-01
16	63	3.813414e-01
16	64	5.136141e-01
16	65	5.650506e-01
16	66	5.637436e-01
16	67	4.804362e-01
16	68	3.172011e-01
16	69	7.216693e-03
16	70	0.000000e+00
16	71	0.000000e+00
16	72	0.000000e+00
16	73	1.479185e-01
16	74	3.384591e-01
16	75	2.602642e-01
16	76	5.132043e-01
16	77	5.430868e-01
16	78	5.176536e-01
16	79	3.075431e-01
16	80	2.237595e-01
16	81	8.468034e-03
16	82	0.000000e+00
16	83	0.000000e+00
16	84	0.000000e+00
16	85	1.353505e-01
16	86	2.224857e-01
16	87	4.040175e-01
16	88	5.640913e-01
16	89	6.093363e-01
16	90	6.503848e-01
16	91	5.726053e-01
16	92	5.052877e-01
16	93	1.422656e-01
16	94	0.000000e+00
16	95	0.000000e+00
16	96	0.000000e+00
16	97	6.246084e-02
16	98	1.655953e-01
16	99	2.751370e-01
16	100	5.618984e-01
16	101	5.714883e-01
16	102	5.596366e-01
16	103	6.260483e-01
16	104	5.909676e-01
16	105	3.636730e-01
16	106	0.000000e+00
16	107	0.000000e+00
16	108	0.000000e+00
16	109	0.000000e+00
17	0	0.000000e+00
17	1	7.272863e-01
17	2	8.625615e-01
17	3	9.055699e-01
17	4	9.580342e-01
17	5	9.830233e-01
17	6	9.665109e-01
17	7	9.030316e-01
17	8	7.884953e-01
17	9	4.836844e-01
17	10	3.436589e-03
17	11	0.000000e+00
17	12	0.000000e+00
17	13	6.956738e-01
17	14	8.495290e-01
17	15	8.957154e-01
17	16	9.566017e-01
17	17	1.000000e+00
17	18	9.675957e-01
17	19	9.063094e-01
17	20	7.882603e-01
17	21	4.918026e-01
17	22	-7.378849e-04
17	23	0.000000e+00
17	24	0.000000e+00
17	25	7.239242e-01
17	26	8.611226e-01
17	27	9.030418e-01
17	28	9.575033e-01
17	29	9.822085e-01
17	30	9.646226e-01
17	31	8.985486e-01
17	32	7.884327e-01
17	33	4.712473e-01
17	34	7.657543e-03
17	35	0.000000e+00
17	36	0.000000e+00
17	37	6.684324e-01
17	38	8.314700e-01
17	39	8.847734e-01
17	40	9.491831e-01
17	41	9.732783e-01
17	42	9.553938e-01
17	43	8.847439e-01
17	44	7.832933e-01
17	45	4.331703e-01
17	46	1.086316e-02
17	47	0.000000e+00
17	48	0.000000e+00
17	49	7.269834e-01
17	50	8.637214e-01
17	51	9.048078e-01
17	52	9.583482e-01
17	53	9.834487e-01
17	54	9.661327e-01
17	55	9.009660e-01
17	56	7.890707e-01
17	57	4.803347e-01
17	58	6.838543e-03
17	59	0.000000e+00
17	60	0.000000e+00
17	61	1.559723e-01
17	62	2.516759e-01
17	63	3.914344e-01
17	64	5.262964e-01
17	65	5.980390e-01
17	66	6.172489e-01
17	67	4.988126e-01
17	68	3.654508e-01
17	69	1.742580e-02
17	70	0.000000e+00
17	71	0.000000e+00
17	72	0.000000e+00
17	73	1.502940e-01
17	74	3.486695e-01
17	75	2.675891e-01
17	76	5.205149e-01
17	77	5.471264e-01
17	78	5.324536e-01
17	79	3.408005e-01
17	80	2.301433e-01
17	81	6.988981e-03
17	82	0.000000e+00
17	83	0.000000e+00
17	84	0.000000e+00
17	85	1.401398e-01
17	86	2.378240e-01
17	87	4.353344e-01
17	88	5.846467e-01
17	89	6.581953e-01
17	90	7.023238e-01
17	91	6.118326e-01
17	92	5.737208e-01
17	93	1.687461e-01
17	94	0.000000e+00
17	95	0.000000e+00
17	96	0.000000e+00
17	97	7.755845e-02
17	98	1.896308e-01
17	99	2.914946e-01
17	100	5.805674e-01
17	101	6.129952e-01
17	102	6.260679e-01
17	103	6.570628e-01
17	104	6.290159e-01
17	105	3.735597e-01
17	106	0.000000e+00
17	107	0.000000e+00
17	108	0.000000e+00
17	109	0.000000e+00
18	0	0.000000e+00
18	1	7.014825e-01
18	2	8.337722e-01
18	3	8.783318e-01
18	4	9.416552e-01
18	5	9.707038e-01
18	6	9.854809e-01
18	7	9.369768e-01
18	8	8.224306e-01
18	9	4.644768e-01
18	10	3.474393e-03
18	11	0.000000e+00
18	12	0.000000e+00
18	13	6.737041e-01
18	14	8.197744e-01
18	15	8.690419e-01
18	16	9.386944e-01
18	17	9.675957e-01
18	18	1.000000e+00
18	19	9.372181e-01
18	20	8.216132e-01
18	21	4.739636e-01
18	22	-3.305226e-03
18	23	0.000000e+00
18	24	0.000000e+00
18	25	6.965199e-01
18	26	8.320065e-01
18	27	8.767942e-01
18	28	9.423181e-01
18	29	9.714008e-01
18	30	9.845194e-01
18	31	9.340621e-01
18	32	8.226239e-01
18	33	4.512140e-01
18	34	6.585075e-03
18	35	0.000000e+00
18	36	0.000000e+00
18	37	6.403310e-01
18	38	8.043577e-01
18	39	8.590189e-01
18	40	9.360057e-01
18	41	9.661369e-01
18	42	9.761264e-01
18	43	9.233276e-01
18	44	8.179952e-01
18	45	4.122477e-01
18	46	1.056302e-02
18	47	0.000000e+00
18	48	0.000000e+00
18	49	7.004087e-01
18	50	8.341649e-01
18	51	8.783351e-01
18	52	9.426706e-01
18	53	9.717287e-01
18	54	9.856892e-01
18	55	9.356580e-01
18	56	8.230702e-01
18	57	4.608861e-01
18	58	5.590152e-03
18	59	0.000000e+00
18	60	0.000000e+00
18	61	1.462085e-01
18	62	2.419552e-01
18	63	3.746320e-01
18	64	5.048189e-01
18	65	5.676280e-01
18	66	5.923305e-01
18	67	5.175232e-01
18	68	3.735788e-01
18	69	1.309827e-02
18	70	0.000000e+00
18	71	0.000000e+00
18	72	0.000000e+00
18	73	1.411140e-01
18	74	3.275963e-01
18	75	2.593564e-01
18	76	5.070527e-01
18	77	5.569672e-01
18	78	5.503755e-01
18	79	3.405557e-01
18	80	2.061087e-01
18	81	6.112339e-03
18	82	0.000000e+00
18	83	0.000000e+00
18	84	0.000000e+00
18	85	1.322536e-01
18	86	2.041579e-01
18	87	3.914655e-01
18	88	5.324083e-01
18	89	5.977904e-01
18	90	6.693901e-01
18	91	6.057879e-01
18	92	5.676057e-01
18	93	1.601873e-01
18	94	0.000000e+00
18	95	0.000000e+00
18	96	0.000000e+00
18	97	6.457562e-02
18	98	1.622719e-01
18	99	2.437482e-01
18	100	5.681271e-01
18	101	5.653667e-01
18	102	5.880674e-01
18	103	6.622719e-01
18	104	6.350829e-01
18	105	3.910523e-01
18	106	0.000000e+00
18	107	0.000000e+00
18	108	0.000000e+00
18	109	0.000000e+00
19	0	0.000000e+00
19	1	6.521901e-01
19	2	7.509175e-01
19	3	7.953427e-01
19	4	8.623442e-01
19	5	9.119163e-01
19	6	9.430398e-01
19	7	9.826409e-01
19	8	9.311274e-01
19	9	6.013554e-01
19	10	3.805024e-03
19	11	0.000000e+00
19	12	0.000000e+00
19	13	6.248065e-01
19	14	7.391418e-01
19	15	7.868094e-01
19	16	8.593666e-01
19	17	9.063094e-01
19	18	9.372181e-01
19	19	1.000000e+00
19	20	9.300195e-01
19	21	6.026348e-01
19	22	-4.420252e-03
19	23	0.000000e+00
19	24	0.000000e+00
19	25	6.481620e-01
19	26	7.502250e-01
19	27	7.933934e-01
19	28	8.619673e-01
19	29	9.151400e-01
19	30	9.447927e-01
19	31	9.812275e-01
19	32	9.307708e-01
19	33	5.880174e-01
19	34	5.008272e-03
19	35	0.000000e+00
19	36	0.000000e+00
19	37	5.971164e-01
19	38	7.248784e-01
19	39	7.768459e-01
19	40	8.564220e-01
19	41	9.133622e-01
19	42	9.437202e-01
19	43	9.712281e-01
19	44	9.251668e-01
19	45	5.471921e-01
19	46	8.905467e-03
19	47	0.000000e+00
19	48	0.000000e+00
19	49	6.512917e-01
19	50	7.520893e-01
19	51	7.949562e-01
19	52	8.624265e-01
19	53	9.146445e-01
19	54	9.441986e-01
19	55	9.825444e-01
19	56	9.313341e-01
19	57	5.970856e-01
19	58	4.044133e-03
19	59	0.000000e+00
19	60	0.000000e+00
19	61	1.495478e-01
19	62	2.298573e-01
19	63	3.000252e-01
19	64	4.691172e-01
19	65	5.458241e-01
19	66	5.556325e-01
19	67	5.560387e-01
19	68	5.024817e-01
19	69	4.260103e-02
19	70	0.000000e+00
19	71	0.000000e+00
19	72	0.000000e+00
19	73	1.124274e-01
19	74	2.890844e-01
19	75	2.598630e-01
19	76	4.442866e-01
19	77	5.200692e-01
19	78	5.641847e-01
19	79	3.670353e-01
19	80	2.044218e-01
19	81	9.372866e-03
19	82	0.000000e+00
19	83	0.000000e+00
19	84	0.000000e+00
19	85	1.368553e-01
19	86	2.002634e-01
19	87	3.498844e-01
19	88	4.748876e-01
19	89	5.334114e-01
19	90	6.093464e-01
19	91	6.190698e-01
19	92	5.930159e-01
19	93	2.186651e-01
19	94	0.000000e+00
19	95	0.000000e+00
19	96	0.000000e+00
19	97	8.707553e-02
19	98	1.409897e-01
19	99	2.315295e-01
19	100	5.281786e-01
19	101	5.104282e-01
19	102	5.741158e-01
19	103	6.233998e-01
19	104	6.589309e-01
19	105	4.278190e-01
19	106	0.000000e+00
19	107	0.000000e+00
19	108	0.000000e+00
19	109	0.000000e+00
20	0	0.000000e+00
20	1	5.718782e-01
20	2	6.484189e-01
20	3	6.835738e-01
20	4	7.470418e-01
20	5	7.937339e-01
20	6	8.296879e-01
20	7	9.301033e-01
20	8	9.869670e-01
20	9	7.455727e-01
20	10	4.078478e-03
20	11	0.000000e+00
20	12	0.000000e+00
20	13	5.482216e-01
20	14	6.363803e-01
20	15	6.773329e-01
20	16	7.454336e-01
20	17	7.882603e-01
20	18	8.216132e-01
20	19	9.300195e-01
20	20	1.000000e+00
20	21	7.391641e-01
20	22	-3.612084e-03
20	23	0.000000e+00
20	24	0.000000e+00
20	25	5.680617e-01
20	26	6.488342e-01
20	27	6.803925e-01
20	28	7.450081e-01
20	29	7.969501e-01
20	30	8.315719e-01
20	31	9.298475e-01
20	32	9.858380e-01
20	33	7.294685e-01
20	34	5.215522e-03
20	35	0.000000e+00
20	36	0.000000e+00
20	37	5.227952e-01
20	38	6.291143e-01
20	39	6.647258e-01
20	40	7.389417e-01
20	41	7.959514e-01
20	42	8.338915e-01
20	43	9.210312e-01
20	44	9.791445e-01
20	45	6.853219e-01
20	46	8.820740e-03
20	47	0.000000e+00
20	48	0.000000e+00
20	49	5.709894e-01
20	50	6.497975e-01
20	51	6.822141e-01
20	52	7.459211e-01
20	53	7.964538e-01
20	54	8.303896e-01
20	55	9.309990e-01
20	56	9.866925e-01
20	57	7.385105e-01
20	58	4.319331e-03
20	59	0.000000e+00
20	60	0.000000e+00
20	61	1.252936e-01
20	62	2.014474e-01
20	63	2.315739e-01
20	64	3.954419e-01
20	65	4.817504e-01
20	66	4.597300e-01
20	67	5.150246e-01
20	68	5.553781e-01
20	69	5.848356e-02
20	70	0.000000e+00
20	71	0.000000e+00
20	72	0.000000e+00
20	73	9.043944e-02
20	74	2.345064e-01
20	75	2.351083e-01
20	76	3.573792e-01
20	77	4.426615e-01
20	78	4.948552e-01
20	79	3.141811e-01
20	80	2.144029e-01
20	81	1.152696e-02
20	82	0.000000e+00
20	83	0.000000e+00
20	84	0.000000e+00
20	85	1.128994e-01
20	86	1.884767e-01
20	87	2.741826e-01
20	88	3.657504e-01
20	89	4.387375e-01
20	90	4.855566e-01
20	91	5.400597e-01
20	92	5.565395e-01
20	93	2.342227e-01
20	94	0.000000e+00
20	95	0.000000e+00
20	96	0.000000e+00
20	97	8.975200e-02
20	98	1.067823e-01
20	99	1.949845e-01
20	100	4.403373e-01
20	101	4.013199e-01
20	102	4.908764e-01
20	103	5.067560e-01
20	104	6.034164e-01
20	105	4.034945e-01
20	106	0.000000e+00
20	107	0.000000e+00
20	108	0.000000e+00
20	109	0.000000e+00
21	0	0.000000e+00
21	1	4.247670e-01
21	2	4.546357e-01
21	3	4.718985e-01
21	4	4.537996e-01
21	5	4.933908e-01
21	6	4.819258e-01
21	7	6.005177e-01
21	8	7.407867e-01
21	9	8.647653e-01
21	10	3.261451e-03
21	11	0.000000e+00
21	12	0.000000e+00
21	13	4.014784e-01
21	14	4.505483e-01
21	15	4.709354e-01
21	16	4.532736e-01
21	17	4.918026e-01
21	18	4.739636e-01
21	19	6.026348e-01
21	20	7.391641e-01
21	21	1.000000e+00
21	22	9.421348e-03
21	23	0.000000e+00
21	24	0.000000e+00
21	25	4.244785e-01
21	26	4.553491e-01
21	27	4.682993e-01
21	28	4.495713e-01
21	29	4.949047e-01
21	30	4.840332e-01
21	31	5.993915e-01
21	32	7.404270e-01
21	33	8.547453e-01
21	34	9.467390e-03
21	35	0.000000e+00
21	36	0.000000e+00
21	37	3.963349e-01
21	38	4.384544e-01
21	39	4.538311e-01
21	40	4.444849e-01
21	41	4.922580e-01
21	42	4.890549e-01
21	43	5.917723e-01
21	44	7.359060e-01
21	45	8.171616e-01
21	46	8.705015e-03
21	47	0.000000e+00
21	48	0.000000e+00
21	49	4.250054e-01
21	50	4.570846e-01
21	51	4.704722e-01
21	52	4.505613e-01
21	53	4.951240e-01
21	54	4.825109e-01
21	55	6.007800e-01
21	56	7.409552e-01
21	57	8.590169e-01
21	58	9.579358e-03
21	59	0.000000e+00
21	60	0.000000e+00
21	61	1.165062e-01
21	62	1.743598e-01
21	63	1.848365e-01
21	64	2.961053e-01
21	65	3.657127e-01
21	66	3.203325e-01
21	67	2.755472e-01
21	68	4.565180e-01
21	69	7.834301e-02
21	70	0.000000e+00
21	71	0.000000e+00
21	72	0.000000e+00
21	73	6.835100e-02
21	74	1.827716e-01
21	75	1.875052e-01
21	76	2.354710e-01
21	77	2.510123e-01
21	78	2.698328e-01
21	79	2.347579e-01
21	80	2.449504e-01
21	81	1.547410e-02
21	82	0.000000e+00
21	83	0.000000e+00
21	84	0.000000e+00
21	85	8.868380e-02
21	86	2.262758e-01
21	87	2.449217e-01
21	88	2.941248e-01
21	89	3.795597e-01
21	90	3.632442e-01
21	91	3.788110e-01
21	92	4.825828e-01
21	93	2.691189e-01
21	94	0.000000e+00
21	95	0.000000e+00
21	96	0.000000e+00
21	97	1.079388e-01
21	98	1.154560e-01
21	99	1.787814e-01
21	100	3.182830e-01
21	101	3.074394e-01
21	102	3.653711e-01
21	103	3.220023e-01
21	104	4.654144e-01
21	105	2.798963e-01
21	106	0.000000e+00
21	107	0.000000e+00
21	108	0.000000e+00
21	109	0.000000e+00
22	0	0.000000e+00
22	1	3.913913e-03
22	2	4.879244e-03
22	3	3.930443e-03
22	4	-8.015668e-04
22	5	-8.665367e-04
22	6	-3.431104e-03
22	7	-4.615403e-03
22	8	-3.512280e-03
22	9	1.024984e-02
22	10	1.348219e-05
22	11	0.000000e+00
22	12	0.000000e+00
22	13	3.511557e-03
22	14	4.798670e-03
22	15	3.968732e-03
22	16	-7.065358e-04
22	17	-7.378849e-04
22	18	-3.305226e-03
22	19	-4.420252e-03
22	20	-3.612084e-03
22	21	9.421348e-03
22	22	1.000000e+00
22	23	0.000000e+00
22	24	0.000000e+00
22	25	3.944739e-03
22	26	4.896572e-03
22	27	3.970215e-03
22	28	-9.110550e-04
22	29	-9.702280e-04
22	30	-3.521210e-03
22	31	-4.756054e-03
22	32	-3.427314e-03
22	33	1.061667e-02
22	34	9.576712e-04
22	35	0.000000e+00
22	36	0.000000e+00
22	37	3.867172e-03
22	38	4.725885e-03
22	39	3.798803e-03
22	40	-1.031728e-03
22	41	-1.113657e-03
22	42	-3.649927e-03
22	43	-4.926026e-03
22	44	-3.312824e-03
22	45	1.077992e-02
22	46	5.433477e-04
22	47	0.000000e+00
22	48	0.000000e+00
22	49	3.885322e-03
22	50	4.897906e-03
22	51	3.974190e-03
22	52	-8.807901e-04
22	53	-9.309768e-04
22	54	-3.479349e-03
22	55	-4.696157e-03
22	56	-3.460262e-03
22	57	1.037434e-02
22	58	1.049232e-03
22	59	0.000000e+00
22	60	0.000000e+00
22	61	5.433128e-04
22	62	1.817064e-03
22	63	4.158826e-03
22	64	2.203963e-03
22	65	2.644262e-03
22	66	3.010713e-03
22	67	-5.842633e-03
22	68	-2.540998e-03
22	69	6.035572e-04
22	70	0.000000e+00
22	71	0.000000e+00
22	72	0.000000e+00
22	73	4.303306e-04
22	74	1.798662e-03
22	75	2.510678e-03
22	76	2.843943e-03
22	77	-3.369829e-03
22	78	-1.564600e-03
22	79	7.663285e-04
22	80	5.083646e-03
22	81	3.023743e-04
22	82	0.000000e+00
22	83	0.000000e+00
22	84	0.000000e+00
22	85	1.334730e-03
22	86	6.129584e-03
22	87	4.821230e-03
22	88	8.214901e-03
22	89	8.260682e-03
22	90	5.301653e-03
22	91	2.482627e-03
22	92	6.260980e-03
22	93	7.604302e-03
22	94	0.000000e+00
22	95	0.000000e+00
22	96	0.000000e+00
22	97	2.711986e-03
22	98	2.455958e-03
22	99	4.782622e-03
22	100	5.728612e-03
22	101	7.004191e-03
22	102	5.393008e-03
22	103	4.452568e-03
22	104	3.922917e-03
22	105	-2.385758e-05
22	106	0.000000e+00
22	107	0.000000e+00
22	108	0.000000e+00
22	109	0.000000e+00
23	0	0.000000e+00
23	1	0.000000e+00
23	2	0.000000e+00
23	3	0.000000e+00
23	4	0.000000e+00
23	5	0.000000e+00
23	6	0.000000e+00
23	7	0.000000e+00
23	8	0.000000e+00
23	9	0.000000e+00
23	10	0.000000e+00
23	11	0.000000e+00
23	12	0.000000e+00
23	13	0.000000e+00
23	14	0.000000e+00
23	15	0.000000e+00
23	16	0.000000e+00
23	17	0.000000e+00
23	18	0.000000e+00
23	19	0.000000e+00
23	20	0.000000e+00
23	21	0.000000e+00
23	22	0.000000e+00
23	23	0.000000e+00
23	24	0.000000e+00
23	25	0.000000e+00
23	26	0.000000e+00
23	27	0.000000e+00
23	28	0.000000e+00
23	29	0.000000e+00
23	30	0.000000e+00
23	31	0.000000e+00
23	32	0.000000e+00
23	33	0.000000e+00
23	34	0.000000e+00
23	35	0.000000e+00
23	36	0.000000e+00
23	37	0.000000e+00
23	38	0.000000e+00
23	39	0.000000e+00
23	40	0.000000e+00
23	41	0.000000e+00
23	42	0.000000e+00
23	43	0.000000e+00
23	44	0.000000e+00
23	45	0.000000e+00
23	46	0.000000e+00
23	47	0.000000e+00
23	48	0.000000e+00
23	49	0.000000e+00
23	50	0.000000e+00
23	51	0.000000e+00
23	52	0.000000e+00
23	53	0.000000e+00
23	54	0.000000e+00
23	55	0.000000e+00
23	56	0.000000e+00
23	57	0.000000e+00
23	58	0.000000e+00
23	59	0.000000e+00
23	60	0.000000e+00
23	61	0.000000e+00
23	62	0.000000e+00
23	63	0.000000e+00
23	64	0.000000e+00
23	65	0.000000e+00
23	66	0.000000e+00
23	67	0.000000e+00
23	68	0.000000e+00
23	69	0.000000e+00
23	70	0.000000e+00
23	71	0.000000e+00
23	72	0.000000e+00
23	73	0.000000e+00
23	74	0.000000e+00
23	75	0.000000e+00
23	76	0.000000e+00
23	77	0.000000e+00
23	78	0.000000e+00
23	79	0.000000e+00
23	80	0.000000e+00
23	81	0.000000e+00
23	82	0.000000e+00
23	83	0.000000e+00
23	84	0.000000e+00
23	85	0.000000e+00
23	86	0.000000e+00
23	87	0.000000e+00
23	88	0.000000e+00
23	89	0.000000e+00
23	90	0.000000e+00
23	91	0.000000e+00
23	92	0.000000e+00
23	93	0.000000e+00
23	94	0.000000e+00
23	95	0.000000e+00
23	96	0.000000e+00
23	97	0.000000e+00
23	98	0.000000e+00
23	99	0.000000e+00
23	100	0.000000e+00
23	101	0.000000e+00
23	102	0.000000e+00
23	103	0.000000e+00
23	104	0.000000e+00
23	105	0.000000e+00
23	106	0.000000e+00
23	107	0.000000e+00
23	108	0.000000e+00
23	109	0.000000e+00
24	0	0.000000e+00
24	1	0.000000e+00
24	2	0.000000e+00
24	3	0.000000e+00
24	4	0.000000e+00
24	5	0.000000e+00
24	6	0.000000e+00
24	7	0.000000e+00
24	8	0.000000e+00
24	9	0.000000e+00
24	10	0.000000e+00
24	11	0.000000e+00
24	12	0.000000e+00
24	13	0.000000e+00
24	14	0.000000e+00
24	15	0.000000e+00
24	16	0.000000e+00
24	17	0.000000e+00
24	18	0.000000e+00
24	19	0.000000e+00
24	20	0.000000e+00
24	21	0.000000e+00
24	22	0.000000e+00
24	23	0.000000e+00
24	24	0.000000e+00
24	25	0.000000e+00
24	26	0.000000e+00
24	27	0.000000e+00
24	28	0.000000e+00
24	29	0.000000e+00
24	30	0.000000e+00
24	31	0.000000e+00
24	32	0.000000e+00
24	33	0.000000e+00
24	34	0.000000e+00
24	35	0.000000e+00
24	36	0.000000e+00
24	37	0.000000e+00
24	38	0.000000e+00
24	39	0.000000e+00
24	40	0.000000e+00
24	41	0.000000e+00
24	42	0.000000e+00
24	43	0.000000e+00
24	44	0.000000e+00
24	45	0.000000e+00
24	46	0.000000e+00
24	47	0.000000e+00
24	48	0.000000e+00
24	49	0.000000e+00
24	50	0.000000e+00
24	51	0.000000e+00
24	52	0.000000e+00
24	53	0.000000e+00
24	54	0.000000e+00
24	55	0.000000e+00
24	56	0.000000e+00
24	57	0.000000e+00
24	58	0.000000e+00
24	59	0.000000e+00
24	60	0.000000e+00
24	61	0.000000e+00
24	62	0.000000e+00
24	63	0.000000e+00
24	64	0.000000e+00
24	65	0.000000e+00
24	66	0.000000e+00
24	67	0.000000e+00
24	68	0.000000e+00
24	69	0.000000e+00
24	70	0.000000e+00
24	71	0.000000e+00
24	72	0.000000e+00
24	73	0.000000e+00
24	74	0.000000e+00
24	75	0.000000e+00
24	76	0.000000e+00
24	77	0.000000e+00
24	78	0.000000e+00
24	79	0.000000e+00
24	80	0.000000e+00
24	81	0.000000e+00
24	82	0.000000e+00
24	83	0.000000e+00
24	84	0.000000e+00
24	85	0.000000e+00
24	86	0.000000e+00
24	87	0.000000e+00
24	88	0.000000e+00
24	89	0.000000e+00
24	90	0.000000e+00
24	91	0.000000e+00
24	92	0.000000e+00
24	93	0.000000e+00
24	94	0.000000e+00
24	95	0.000000e+00
24	96	0.000000e+00
24	97	0.000000e+00
24	98	0.000000e+00
24	99	0.000000e+00
24	100	0.000000e+00
24	101	0.000000e+00
24	102	0.000000e+00
24	103	0.000000e+00
24	104	0.000000e+00
24	105	0.000000e+00
24	106	0.000000e+00
24	107	0.000000e+00
24	108	0.000000e+00
24	109	0.000000e+00
25	0	0.000000e+00
25	1	7.487159e-01
25	2	7.732870e-01
25	3	7.824291e-01
25	4	7.681545e-01
25	5	7.236483e-01
25	6	6.957182e-01
25	7	6.472152e-01
25	8	5.682795e-01
25	9	4.217208e-01
25	10	2.409741e-03
25	11	0.000000e+00
25	12	0.000000e+00
25	13	7.152620e-01
25	14	7.637812e-01
25	15	7.752458e-01
25	16	7.665907e-01
25	17	7.239242e-01
25	18	6.965199e-01
25	19	6.481620e-01
25	20	5.680617e-01
25	21	4.244785e-01
25	22	3.944739e-03
25	23	0.000000e+00
25	24	0.000000e+00
25	25	1.000000e+00
25	26	7.724463e-01
25	27	7.804521e-01
25	28	7.671916e-01
25	29	7.230105e-01
25	30	6.945162e-01
25	31	6.442747e-01
25	32	5.690705e-01
25	33	4.108291e-01
25	34	7.581744e-03
25	35	0.000000e+00
25	36	0.000000e+00
25	37	6.869148e-01
25	38	7.438344e-01
25	39	7.632316e-01
25	40	7.609581e-01
25	41	7.161533e-01
25	42	6.877505e-01
25	43	6.363684e-01
25	44	5.654971e-01
25	45	3.804428e-01
25	46	8.617585e-03
25	47	0.000000e+00
25	48	0.000000e+00
25	49	7.473540e-01
25	50	7.746977e-01
25	51	7.823523e-01
25	52	7.679632e-01
25	53	7.239941e-01
25	54	6.954953e-01
25	55	6.458334e-01
25	56	5.694725e-01
25	57	4.172003e-01
25	58	7.279587e-03
25	59	0.000000e+00
25	60	0.000000e+00
25	61	2.071010e-01
25	62	2.391843e-01
25	63	3.139744e-01
25	64	4.380623e-01
25	65	4.330415e-01
25	66	4.484570e-01
25	67	3.941456e-01
25	68	3.140322e-01
25	69	2.797150e-02
25	70	0.000000e+00
25	71	0.000000e+00
25	72	0.000000e+00
25	73	1.033010e-01
25	74	2.873926e-01
25	75	2.332368e-01
25	76	4.046052e-01
25	77	4.349403e-01
25	78	4.223250e-01
25	79	3.029454e-01
25	80	2.397403e-01
25	81	1.408727e-02
25	82	0.000000e+00
25	83	0.000000e+00
25	84	0.000000e+00
25	85	1.742230e-01
25	86	2.295953e-01
25	87	3.525221e-01
25	88	4.678420e-01
25	89	5.021865e-01
25	90	5.136013e-01
25	91	4.633351e-01
25	92	4.543712e-01
25	93	1.480962e-01
25	94	0.000000e+00
25	95	0.000000e+00
25	96	0.000000e+00
25	97	1.247116e-01
25	98	1.708543e-01
25	99	2.396209e-01
25	100	4.897602e-01
25	101	4.381028e-01
25	102	4.223157e-01
25	103	5.264062e-01
25	104	5.198366e-01
25	105	3.268441e-01
25	106	0.000000e+00
25	107	0.000000e+00
25	108	0.000000e+00
25	109	0.000000e+00
26	0	0.000000e+00
26	1	7.788694e-01
26	2	8.996106e-01
26	3	9.073864e-01
26	4	8.949289e-01
26	5	8.629500e-01
26	6	8.292348e-01
26	7	7.493657e-01
26	8	6.478257e-01
26	9	4.495014e-01
26	10	2.819576e-03
26	11	0.000000e+00
26	12	0.000000e+00
26	13	7.521925e-01
26	14	8.842048e-01
26	15	8.976766e-01
26	16	8.939699e-01
26	17	8.611226e-01
26	18	8.320065e-01
26	19	7.502250e-01
26	20	6.488342e-01
26	21	4.553491e-01
26	22	4.896572e-03
26	23	0.000000e+00
26	24	0.000000e+00
26	25	7.724463e-01
26	26	1.000000e+00
26	27	9.065317e-01
26	28	8.938279e-01
26	29	8.626526e-01
26	30	8.266521e-01
26	31	7.462877e-01
26	32	6.487898e-01
26	33	4.383913e-01
26	34	1.007399e-02
26	35	0.000000e+00
26	36	0.000000e+00
26	37	7.065940e-01
26	38	8.676566e-01
26	39	8.884805e-01
26	40	8.856907e-01
26	41	8.568176e-01
26	42	8.164162e-01
26	43	7.371133e-01
26	44	6.437200e-01
26	45	4.033620e-01
26	46	1.160809e-02
26	47	0.000000e+00
26	48	0.000000e+00
26	49	7.781943e-01
26	50	8.997808e-01
26	51	9.079728e-01
26	52	8.948454e-01
26	53	8.633223e-01
26	54	8.284194e-01
26	55	7.479609e-01
26	56	6.494148e-01
26	57	4.458233e-01
26	58	9.634994e-03
26	59	0.000000e+00
26	60	0.000000e+00
26	61	1.558522e-01
26	62	2.412990e-01
26	63	3.903395e-01
26	64	4.937611e-01
26	65	5.199606e-01
26	66	5.194704e-01
26	67	4.258573e-01
26	68	2.972306e-01
26	69	1.594699e-02
26	70	0.000000e+00
26	71	0.000000e+00
26	72	0.000000e+00
26	73	1.348124e-01
26	74	3.282102e-01
26	75	2.572903e-01
26	76	4.567270e-01
26	77	4.653514e-01
26	78	4.581655e-01
26	79	2.755497e-01
26	80	2.189973e-01
26	81	9.019832e-03
26	82	0.000000e+00
26	83	0.000000e+00
26	84	0.000000e+00
26	85	1.364840e-01
26	86	2.387672e-01
26	87	3.827726e-01
26	88	5.441728e-01
26	89	5.926744e-01
26	90	6.070372e-01
26	91	5.086266e-01
26	92	4.897578e-01
26	93	1.317845e-01
26	94	0.000000e+00
26	95	0.000000e+00
26	96	0.000000e+00
26	97	7.297096e-02
26	98	1.808605e-01
26	99	2.567778e-01
26	100	5.505440e-01
26	101	5.263833e-01
26	102	5.182352e-01
26	103	5.864447e-01
26	104	5.668413e-01
26	105	3.418556e-01
26	106	0.000000e+00
26	107	0.000000e+00
26	108	0.000000e+00
26	109	0.000000e+00
27	0	0.000000e+00
27	1	7.865702e-01
27	2	9.086550e-01
27	3	9.404862e-01
27	4	9.269920e-01
27	5	9.038662e-01
27	6	8.736183e-01
27	7	7.927659e-01
27	8	6.806758e-01
27	9	4.611270e-01
27	10	2.981961e-03
27	11	0.000000e+00
27	12	0.000000e+00
27	13	7.595773e-01
27	14	8.933602e-01
27	15	9.306325e-01
27	16	9.258584e-01
27	17	9.030418e-01
27	18	8.767942e-01
27	19	7.933934e-01
27	20	6.803925e-01
27	21	4.682993e-01
27	22	3.970215e-03
27	23	0.000000e+00
27	24	0.000000e+00
27	25	7.804521e-01
27	26	9.065317e-01
27	27	1.000000e+00
27	28	9.259374e-01
27	29	9.035258e-01
27	30	8.713102e-01
27	31	7.894088e-01
27	32	6.818872e-01
27	33	4.484902e-01
27	34	9.854974e-03
27	35	0.000000e+00
27	36	0.000000e+00
27	37	7.142907e-01
27	38	8.763443e-01
27	39	9.210053e-01
27	40	9.175596e-01
27	41	8.963548e-01
27	42	8.603542e-01
27	43	7.798123e-01
27	44	6.778589e-01
27	45	4.113835e-01
27	46	1.173065e-02
27	47	0.000000e+00
27	48	0.000000e+00
27	49	7.862667e-01
27	50	9.088426e-01
27	51	9.412961e-01
27	52	9.268870e-01
27	53	9.043687e-01
27	54	8.731535e-01
27	55	7.910963e-01
27	56	6.822208e-01
27	57	4.566037e-01
27	58	9.336310e-03
27	59	0.000000e+00
27	60	0.000000e+00
27	61	1.512792e-01
27	62	2.316454e-01
27	63	3.976866e-01
27	64	5.035182e-01
27	65	5.386123e-01
27	66	5.478645e-01
27	67	4.367807e-01
27	68	3.025340e-01
27	69	1.288089e-02
27	70	0.000000e+00
27	71	0.000000e+00
27	72	0.000000e+00
27	73	1.462330e-01
27	74	3.272615e-01
27	75	2.401117e-01
27	76	4.681397e-01
27	77	4.816324e-01
27	78	4.777258e-01
27	79	3.019188e-01
27	80	2.231246e-01
27	81	8.443752e-03
27	82	0.000000e+00
27	83	0.000000e+00
27	84	0.000000e+00
27	85	1.210941e-01
27	86	2.311186e-01
27	87	3.823804e-01
27	88	5.601276e-01
27	89	6.168798e-01
27	90	6.368271e-01
27	91	5.138749e-01
27	92	5.131201e-01
27	93	1.347064e-01
27	94	0.000000e+00
27	95	0.000000e+00
27	96	0.000000e+00
27	97	7.009014e-02
27	98	1.773383e-01
27	99	2.362795e-01
27	100	5.502695e-01
27	101	5.447777e-01
27	102	5.321300e-01
27	103	6.065988e-01
27	104	5.771275e-01
27	105	3.454997e-01
27	106	0.000000e+00
27	107	0.000000e+00
27	108	0.000000e+00
27	109	0.000000e+00
28	0	0.000000e+00
28	1	7.725676e-01
28	2	8.958375e-01
28	3	9.279409e-01
28	4	9.799397e-01
28	5	9.595150e-01
28	6	9.409478e-01
28	7	8.625548e-01
28	8	7.444414e-01
28	9	4.358264e-01
28	10	3.144357e-03
28	11	0.000000e+00
28	12	0.000000e+00
28	13	7.419705e-01
28	14	8.806553e-01
28	15	9.173506e-01
28	16	9.771824e-01
28	17	9.575033e-01
28	18	9.423181e-01
28	19	8.619673e-01
28	20	7.450081e-01
28	21	4.495713e-01
28	22	-9.110550e-04
28	23	0.000000e+00
28	24	0.000000e+00
28	25	7.671916e-01
28	26	8.938279e-01
28	27	9.259374e-01
28	28	1.000000e+00
28	29	9.595418e-01
28	30	9.394968e-01
28	31	8.598398e-01
28	32	7.450543e-01
28	33	4.208855e-01
28	34	7.178858e-03
28	35	0.000000e+00
28	36	0.000000e+00
28	37	7.055797e-01
28	38	8.641784e-01
28	39	9.079150e-01
28	40	9.732446e-01
28	41	9.529213e-01
28	42	9.301135e-01
28	43	8.508528e-01
28	44	7.398066e-01
28	45	3.795757e-01
28	46	1.028441e-02
28	47	0.000000e+00
28	48	0.000000e+00
28	49	7.717452e-01
28	50	8.961707e-01
28	51	9.274889e-01
28	52	9.808479e-01
28	53	9.600659e-01
28	54	9.409326e-01
28	55	8.612279e-01
28	56	7.456802e-01
28	57	4.314367e-01
28	58	6.387189e-03
28	59	0.000000e+00
28	60	0.000000e+00
28	61	1.532764e-01
28	62	2.458134e-01
28	63	3.805134e-01
28	64	5.144641e-01
28	65	5.620100e-01
28	66	5.611014e-01
28	67	4.797483e-01
28	68	3.127860e-01
28	69	5.476465e-03
28	70	0.000000e+00
28	71	0.000000e+00
28	72	0.000000e+00
28	73	1.489412e-01
28	74	3.400706e-01
28	75	2.607427e-01
28	76	5.173677e-01
28	77	5.495888e-01
28	78	5.221465e-01
28	79	3.087617e-01
28	80	2.223394e-01
28	81	8.383522e-03
28	82	0.000000e+00
28	83	0.000000e+00
28	84	0.000000e+00
28	85	1.351936e-01
28	86	2.215604e-01
28	87	4.056414e-01
28	88	5.643661e-01
28	89	6.072064e-01
28	90	6.531557e-01
28	91	5.782688e-01
28	92	5.074762e-01
28	93	1.418325e-01
28	94	0.000000e+00
28	95	0.000000e+00
28	96	0.000000e+00
28	97	6.191152e-02
28	98	1.664416e-01
28	99	2.726984e-01
28	100	5.633878e-01
28	101	5.707192e-01
28	102	5.560808e-01
28	103	6.312576e-01
28	104	5.944887e-01
28	105	3.661735e-01
28	106	0.000000e+00
28	107	0.000000e+00
28	108	0.000000e+00
28	109	0.000000e+00
29	0	0.000000e+00
29	1	7.269792e-01
29	2	8.642361e-01
29	3	9.050617e-01
29	4	9.593511e-01
29	5	9.851274e-01
29	6	9.725508e-01
29	7	9.142092e-01
29	8	7.982614e-01
29	9	4.868360e-01
29	10	3.445328e-03
29	11	0.000000e+00
29	12	0.000000e+00
29	13	6.972577e-01
29	14	8.502748e-01
29	15	8.934678e-01
29	16	9.564460e-01
29	17	9.822085e-01
29	18	9.714008e-01
29	19	9.151400e-01
29	20	7.969501e-01
29	21	4.949047e-01
29	22	-9.702280e-04
29	23	0.000000e+00
29	24	0.000000e+00
29	25	7.230105e-01
29	26	8.626526e-01
29	27	9.035258e-01
29	28	9.595418e-01
29	29	1.000000e+00
29	30	9.720690e-01
29	31	9.109763e-01
29	32	7.990076e-01
29	33	4.746640e-01
29	34	7.459359e-03
29	35	0.000000e+00
29	36	0.000000e+00
29	37	6.657891e-01
29	38	8.335318e-01
29	39	8.870492e-01
29	40	9.527919e-01
29	41	9.804003e-01
29	42	9.653047e-01
29	43	8.996491e-01
29	44	7.950531e-01
29	45	4.363940e-01
29	46	1.069701e-02
29	47	0.000000e+00
29	48	0.000000e+00
29	49	7.265923e-01
29	50	8.650891e-01
29	51	9.047446e-01
29	52	9.599770e-01
29	53	9.863679e-01
29	54	9.728827e-01
29	55	9.127505e-01
29	56	7.992727e-01
29	57	4.837252e-01
29	58	6.634201e-03
29	59	0.000000e+00
29	60	0.000000e+00
29	61	1.534389e-01
29	62	2.484497e-01
29	63	3.847174e-01
29	64	5.243197e-01
29	65	5.951909e-01
29	66	6.111014e-01
29	67	5.030324e-01
29	68	3.686412e-01
29	69	1.827594e-02
29	70	0.000000e+00
29	71	0.000000e+00
29	72	0.000000e+00
29	73	1.491109e-01
29	74	3.483144e-01
29	75	2.708109e-01
29	76	5.220707e-01
29	77	5.512419e-01
29	78	5.406929e-01
29	79	3.445207e-01
29	80	2.272203e-01
29	81	6.865252e-03
29	82	0.000000e+00
29	83	0.000000e+00
29	84	0.000000e+00
29	85	1.414554e-01
29	86	2.324257e-01
29	87	4.288115e-01
29	88	5.837567e-01
29	89	6.501183e-01
29	90	7.027662e-01
29	91	6.187621e-01
29	92	5.785274e-01
29	93	1.709648e-01
29	94	0.000000e+00
29	95	0.000000e+00
29	96	0.000000e+00
29	97	7.553711e-02
29	98	1.853734e-01
29	99	2.822734e-01
29	100	5.818516e-01
29	101	6.073283e-01
29	102	6.212081e-01
29	103	6.607935e-01
29	104	6.369013e-01
29	105	3.794143e-01
29	106	0.000000e+00
29	107	0.000000e+00
29	108	0.000000e+00
29	109	0.000000e+00
30	0	0.000000e+00
30	1	6.997158e-01
30	2	8.282594e-01
30	3	8.723664e-01
30	4	9.382098e-01
30	5	9.699159e-01
30	6	9.869877e-01
30	7	9.465580e-01
30	8	8.339103e-01
30	9	4.754098e-01
30	10	3.504688e-03
30	11	0.000000e+00
30	12	0.000000e+00
30	13	6.723040e-01
30	14	8.142035e-01
30	15	8.619279e-01
30	16	9.338484e-01
30	17	9.646226e-01
30	18	9.845194e-01
30	19	9.447927e-01
30	20	8.315719e-01
30	21	4.840332e-01
30	22	-3.521210e-03
30	23	0.000000e+00
30	24	0.000000e+00
30	25	6.945162e-01
30	26	8.266521e-01
30	27	8.713102e-01
30	28	9.394968e-01
30	29	9.720690e-01
30	30	1.000000e+00
30	31	9.447366e-01
30	32	8.348769e-01
30	33	4.625803e-01
30	34	6.387672e-03
30	35	0.000000e+00
30	36	0.000000e+00
30	37	6.380765e-01
30	38	7.992408e-01
30	39	8.548017e-01
30	40	9.346909e-01
30	41	9.692006e-01
30	42	9.824086e-01
30	43	9.361230e-01
30	44	8.318061e-01
30	45	4.239108e-01
30	46	1.039047e-02
30	47	0.000000e+00
30	48	0.000000e+00
30	49	6.985021e-01
30	50	8.287337e-01
30	51	8.725477e-01
30	52	9.394585e-01
30	53	9.717136e-01
30	54	9.880140e-01
30	55	9.457768e-01
30	56	8.348860e-01
30	57	4.721044e-01
30	58	5.388295e-03
30	59	0.000000e+00
30	60	0.000000e+00
30	61	1.446224e-01
30	62	2.378015e-01
30	63	3.639881e-01
30	64	5.016232e-01
30	65	5.647565e-01
30	66	5.896200e-01
30	67	5.214351e-01
30	68	3.834536e-01
30	69	1.531806e-02
30	70	0.000000e+00
30	71	0.000000e+00
30	72	0.000000e+00
30	73	1.393773e-01
30	74	3.261915e-01
30	75	2.574398e-01
30	76	5.059998e-01
30	77	5.573085e-01
30	78	5.560547e-01
30	79	3.474380e-01
30	80	2.025970e-01
30	81	6.439003e-03
30	82	0.000000e+00
30	83	0.000000e+00
30	84	0.000000e+00
30	85	1.317941e-01
30	86	2.043726e-01
30	87	3.896432e-01
30	88	5.329624e-01
30	89	5.935520e-01
30	90	6.693645e-01
30	91	6.132063e-01
30	92	5.721400e-01
30	93	1.655387e-01
30	94	0.000000e+00
30	95	0.000000e+00
30	96	0.000000e+00
30	97	6.496309e-02
30	98	1.585937e-01
30	99	2.411049e-01
30	100	5.658130e-01
30	101	5.624478e-01
30	102	5.876024e-01
30	103	6.644140e-01
30	104	6.422226e-01
30	105	3.961448e-01
30	106	0.000000e+00
30	107	0.000000e+00
30	108	0.000000e+00
30	109	0.000000e+00
31	0	0.000000e+00
31	1	6.489936e-01
31	2	7.470310e-01
31	3	7.906039e-01
31	4	8.594041e-01
31	5	9.064856e-01
31	6	9.417262e-01
31	7	9.847025e-01
31	8	9.321174e-01
31	9	5.978943e-01
31	10	3.741408e-03
31	11	0.000000e+00
31	12	0.000000e+00
31	13	6.230393e-01
31	14	7.343587e-01
31	15	7.807064e-01
31	16	8.551000e-01
31	17	8.985486e-01
31	18	9.340621e-01
31	19	9.812275e-01
31	20	9.298475e-01
31	21	5.993915e-01
31	22	-4.756054e-03
31	23	0.000000e+00
31	24	0.000000e+00
31	25	6.442747e-01
31	26	7.462877e-01
31	27	7.894088e-01
31	28	8.598398e-01
31	29	9.109763e-01
31	30	9.447366e-01
31	31	1.000000e+00
31	32	9.324681e-01
31	33	5.848703e-01
31	34	4.754432e-03
31	35	0.000000e+00
31	36	0.000000e+00
31	37	5.922945e-01
31	38	7.216851e-01
31	39	7.744296e-01
31	40	8.557580e-01
31	41	9.117287e-01
31	42	9.457769e-01
31	43	9.783755e-01
31	44	9.281824e-01
31	45	5.440440e-01
31	46	8.710135e-03
31	47	0.000000e+00
31	48	0.000000e+00
31	49	6.478148e-01
31	50	7.479455e-01
31	51	7.905503e-01
31	52	8.599157e-01
31	53	9.097564e-01
31	54	9.435709e-01
31	55	9.852842e-01
31	56	9.326473e-01
31	57	5.939621e-01
31	58	3.778239e-03
31	59	0.000000e+00
31	60	0.000000e+00
31	61	1.462503e-01
31	62	2.253973e-01
31	63	2.962718e-01
31	64	4.649899e-01
31	65	5.373684e-01
31	66	5.473807e-01
31	67	5.599864e-01
31	68	4.986163e-01
31	69	3.993259e-02
31	70	0.000000e+00
31	71	0.000000e+00
31	72	0.000000e+00
31	73	1.115847e-01
31	74	2.840526e-01
31	75	2.606611e-01
31	76	4.473563e-01
31	77	5.231609e-01
31	78	5.689030e-01
31	79	3.607747e-01
31	80	2.020551e-01
31	81	9.685905e-03
31	82	0.000000e+00
31	83	0.000000e+00
31	84	0.000000e+00
31	85	1.353771e-01
31	86	1.963237e-01
31	87	3.383229e-01
31	88	4.731247e-01
31	89	5.223279e-01
31	90	6.014842e-01
31	91	6.177412e-01
31	92	5.849093e-01
31	93	2.174729e-01
31	94	0.000000e+00
31	95	0.000000e+00
31	96	0.000000e+00
31	97	8.399297e-02
31	98	1.356792e-01
31	99	2.168087e-01
31	100	5.224415e-01
31	101	5.010999e-01
31	102	5.607340e-01
31	103	6.260122e-01
31	104	6.589991e-01
31	105	4.269697e-01
31	106	0.000000e+00
31	107	0.000000e+00
31	108	0.000000e+00
31	109	0.000000e+00
32	0	0.000000e+00
32	1	5.732118e-01
32	2	6.481204e-01
32	3	6.848272e-01
32	4	7.465258e-01
32	5	7.950045e-01
32	6	8.320326e-01
32	7	9.321782e-01
32	8	9.884799e-01
32	9	7.477381e-01
32	10	4.071734e-03
32	11	0.000000e+00
32	12	0.000000e+00
32	13	5.499899e-01
32	14	6.356014e-01
32	15	6.785140e-01
32	16	7.439808e-01
32	17	7.884327e-01
32	18	8.226239e-01
32	19	9.307708e-01
32	20	9.858380e-01
32	21	7.404270e-01
32	22	-3.427314e-03
32	23	0.000000e+00
32	24	0.000000e+00
32	25	5.690705e-01
32	26	6.487898e-01
32	27	6.818872e-01
32	28	7.450543e-01
32	29	7.990076e-01
32	30	8.348769e-01
32	31	9.324681e-01
32	32	1.000000e+00
32	33	7.321882e-01
32	34	5.276576e-03
32	35	0.000000e+00
32	36	0.000000e+00
32	37	5.231849e-01
32	38	6.295474e-01
32	39	6.662833e-01
32	40	7.399786e-01
32	41	7.992022e-01
32	42	8.387033e-01
32	43	9.250236e-01
32	44	9.834940e-01
32	45	6.890534e-01
32	46	8.820183e-03
32	47	0.000000e+00
32	48	0.000000e+00
32	49	5.721955e-01
32	50	6.495700e-01
32	51	6.836709e-01
32	52	7.456648e-01
32	53	7.981451e-01
32	54	8.332396e-01
32	55	9.332854e-01
32	56	9.885286e-01
32	57	7.409553e-01
32	58	4.394600e-03
32	59	0.000000e+00
32	60	0.000000e+00
32	61	1.247347e-01
32	62	1.992386e-01
32	63	2.302792e-01
32	64	3.951555e-01
32	65	4.796296e-01
32	66	4.624137e-01
32	67	5.087430e-01
32	68	5.539897e-01
32	69	5.764779e-02
32	70	0.000000e+00
32	71	0.000000e+00
32	72	0.000000e+00
32	73	9.166112e-02
32	74	2.340482e-01
32	75	2.264193e-01
32	76	3.582841e-01
32	77	4.416143e-01
32	78	4.947165e-01
32	79	3.192021e-01
32	80	2.134905e-01
32	81	1.146025e-02
32	82	0.000000e+00
32	83	0.000000e+00
32	84	0.000000e+00
32	85	1.103722e-01
32	86	1.897445e-01
32	87	2.721430e-01
32	88	3.653313e-01
32	89	4.399141e-01
32	90	4.887102e-01
32	91	5.388352e-01
32	92	5.621708e-01
32	93	2.358113e-01
32	94	0.000000e+00
32	95	0.000000e+00
32	96	0.000000e+00
32	97	9.162153e-02
32	98	1.075155e-01
32	99	1.864902e-01
32	100	4.405889e-01
32	101	3.986249e-01
32	102	4.861138e-01
32	103	5.102109e-01
32	104	6.052324e-01
32	105	4.021644e-01
32	106	0.000000e+00
32	107	0.000000e+00
32	108	0.000000e+00
32	109	0.000000e+00
33	0	0.000000e+00
33	1	4.109029e-01
33	2	4.372951e-01
33	3	4.518877e-01
33	4	4.251469e-01
33	5	4.728787e-01
33	6	4.600866e-01
33	7	5.858428e-01
33	8	7.323511e-01
33	9	8.803832e-01
33	10	3.235312e-03
33	11	0.000000e+00
33	12	0.000000e+00
33	13	3.876275e-01
33	14	4.335956e-01
33	15	4.510772e-01
33	16	4.248655e-01
33	17	4.712473e-01
33	18	4.512140e-01
33	19	5.880174e-01
33	20	7.294685e-01
33	21	8.547453e-01
33	22	1.061667e-02
33	23	0.000000e+00
33	24	0.000000e+00
33	25	4.108291e-01
33	26	4.383913e-01
33	27	4.484902e-01
33	28	4.208855e-01
33	29	4.746640e-01
33	30	4.625803e-01
33	31	5.848703e-01
33	32	7.321882e-01
33	33	1.000000e+00
33	34	1.024665e-02
33	35	0.000000e+00
33	36	0.000000e+00
33	37	3.841253e-01
33	38	4.219560e-01
33	39	4.344324e-01
33	40	4.158468e-01
33	41	4.722867e-01
33	42	4.688150e-01
33	43	5.773540e-01
33	44	7.288552e-01
33	45	8.405726e-01
33	46	9.229542e-03
33	47	0.000000e+00
33	48	0.000000e+00
33	49	4.110355e-01
33	50	4.400062e-01
33	51	4.506760e-01
33	52	4.218862e-01
33	53	4.748457e-01
33	54	4.607902e-01
33	55	5.862115e-01
33	56	7.324396e-01
33	57	8.759425e-01
33	58	1.041353e-02
33	59	0.000000e+00
33	60	0.000000e+00
33	61	1.182967e-01
33	62	1.745800e-01
33	63	1.875789e-01
33	64	2.951404e-01
33	65	3.611231e-01
33	66	3.226455e-01
33	67	2.687112e-01
33	68	4.678424e-01
33	69	8.304060e-02
33	70	0.000000e+00
33	71	0.000000e+00
33	72	0.000000e+00
33	73	6.304583e-02
33	74	1.793724e-01
33	75	1.872063e-01
33	76	2.290440e-01
33	77	2.339351e-01
33	78	2.610652e-01
33	79	2.392526e-01
33	80	2.461246e-01
33	81	1.545621e-02
33	82	0.000000e+00
33	83	0.000000e+00
33	84	0.000000e+00
33	85	9.362598e-02
33	86	2.340864e-01
33	87	2.405960e-01
33	88	2.965822e-01
33	89	3.780056e-01
33	90	3.570958e-01
33	91	3.707247e-01
33	92	4.905913e-01
33	93	2.734881e-01
33	94	0.000000e+00
33	95	0.000000e+00
33	96	0.000000e+00
33	97	1.174048e-01
33	98	1.277688e-01
33	99	1.792236e-01
33	100	3.217131e-01
33	101	3.064915e-01
33	102	3.706868e-01
33	103	3.253285e-01
33	104	4.682159e-01
33	105	2.749045e-01
33	106	0.000000e+00
33	107	0.000000e+00
33	108	0.000000e+00
33	109	0.000000e+00
34	0	0.000000e+00
34	1	7.665731e-03
34	2	1.010007e-02
34	3	9.829699e-03
34	4	7.277555e-03
34	5	7.562470e-03
34	6	6.490257e-03
34	7	4.860847e-03
34	8	5.275318e-03
34	9	1.012945e-02
34	10	8.016196e-05
34	11	0.000000e+00
34	12	0.000000e+00
34	13	7.282975e-03
34	14	9.817007e-03
34	15	9.744011e-03
34	16	7.330533e-03
34	17	7.657543e-03
34	18	6.585075e-03
34	19	5.008272e-03
34	20	5.215522e-03
34	21	9.467390e-03
34	22	9.576712e-04
34	23	0.000000e+00
34	24	0.000000e+00
34	25	7.581744e-03
34	26	1.007399e-02
34	27	9.854974e-03
34	28	7.178858e-03
34	29	7.459359e-03
34	30	6.387672e-03
34	31	4.754432e-03
34	32	5.276576e-03
34	33	1.024665e-02
34	34	1.000000e+00
34	35	0.000000e+00
34	36	0.000000e+00
34	37	7.016801e-03
34	38	9.818843e-03
34	39	9.631907e-03
34	40	7.017791e-03
34	41	7.265543e-03
34	42	6.204277e-03
34	43	4.520597e-03
34	44	5.281556e-03
34	45	1.025746e-02
34	46	8.333417e-04
34	47	0.000000e+00
34	48	0.000000e+00
34	49	7.593858e-03
34	50	1.008016e-02
34	51	9.867904e-03
34	52	7.210025e-03
34	53	7.506935e-03
34	54	6.434703e-03
34	55	4.804000e-03
34	56	5.270504e-03
34	57	1.013103e-02
34	58	9.398592e-04
34	59	0.000000e+00
34	60	0.000000e+00
34	61	1.131697e-03
34	62	1.504915e-03
34	63	8.028326e-03
34	64	4.922618e-03
34	65	4.819432e-03
34	66	5.945470e-03
34	67	1.036020e-03
34	68	1.559473e-03
34	69	5.604548e-04
34	70	0.000000e+00
34	71	0.000000e+00
34	72	0.000000e+00
34	73	1.606659e-03
34	74	4.121887e-03
34	75	3.387101e-03
34	76	6.269687e-03
34	77	2.060202e-03
34	78	2.195269e-03
34	79	1.875985e-03
34	80	3.254855e-03
34	81	8.323845e-05
34	82	0.000000e+00
34	83	0.000000e+00
34	84	0.000000e+00
34	85	9.972015e-04
34	86	5.085758e-03
34	87	4.963288e-03
34	88	8.878656e-03
34	89	8.191739e-03
34	90	5.517434e-03
34	91	2.609612e-03
34	92	7.243706e-03
34	93	1.874853e-03
34	94	0.000000e+00
34	95	0.000000e+00
34	96	0.000000e+00
34	97	1.008669e-03
34	98	2.755703e-03
34	99	4.759694e-03
34	100	8.702728e-03
34	101	8.208779e-03
34	102	8.746263e-03
34	103	7.670466e-03
34	104	7.306768e-03
34	105	1.723777e-03
34	106	0.000000e+00
34	107	0.000000e+00
34	108	0.000000e+00
34	109	0.000000e+00
35	0	0.000000e+00
35	1	0.000000e+00
35	2	0.000000e+00
35	3	0.000000e+00
35	4	0.000000e+00
35	5	0.000000e+00
35	6	0.000000e+00
35	7	0.000000e+00
35	8	0.000000e+00
35	9	0.000000e+00
35	10	0.000000e+00
35	11	0.000000e+00
35	12	0.000000e+00
35	13	0.000000e+00
35	14	0.000000e+00
35	15	0.000000e+00
35	16	0.000000e+00
35	17	0.000000e+00
35	18	0.000000e+00
35	19	0.000000e+00
35	20	0.000000e+00
35	21	0.000000e+00
35	22	0.000000e+00
35	23	0.000000e+00
35	24	0.000000e+00
35	25	0.000000e+00
35	26	0.000000e+00
35	27	0.000000e+00
35	28	0.000000e+00
35	29	0.000000e+00
35	30	0.000000e+00
35	31	0.000000e+00
35	32	0.000000e+00
35	33	0.000000e+00
35	34	0.000000e+00
35	35	0.000000e+00
35	36	0.000000e+00
35	37	0.000000e+00
35	38	0.000000e+00
35	39	0.000000e+00
35	40	0.000000e+00
35	41	0.000000e+00
35	42	0.000000e+00
35	43	0.000000e+00
35	44	0.000000e+00
35	45	0.000000e+00
35	46	0.000000e+00
35	47	0.000000e+00
35	48	0.000000e+00
35	49	0.000000e+00
35	50	0.000000e+00
35	51	0.000000e+00
35	52	0.000000e+00
35	53	0.000000e+00
35	54	0.000000e+00
35	55	0.000000e+00
35	56	0.000000e+00
35	57	0.000000e+00
35	58	0.000000e+00
35	59	0.000000e+00
35	60	0.000000e+00
35	61	0.000000e+00
35	62	0.000000e+00
35	63	0.000000e+00
35	64	0.000000e+00
35	65	0.000000e+00
35	66	0.000000e+00
35	67	0.000000e+00
35	68	0.000000e+00
35	69	0.000000e+00
35	70	0.000000e+00
35	71	0.000000e+00
35	72	0.000000e+00
35	73	0.000000e+00
35	74	0.000000e+00
35	75	0.000000e+00
35	76	0.000000e+00
35	77	0.000000e+00
35	78	0.000000e+00
35	79	0.000000e+00
35	80	0.000000e+00
35	81	0.000000e+00
35	82	0.000000e+00
35	83	0.000000e+00
35	84	0.000000e+00
35	85	0.000000e+00
35	86	0.000000e+00
35	87	0.000000e+00
35	88	0.000000e+00
35	89	0.000000e+00
35	90	0.000000e+00
35	91	0.000000e+00
35	92	0.000000e+00
35	93	0.000000e+00
35	94	0.000000e+00
35	95	0.000000e+00
35	96	0.000000e+00
35	97	0.000000e+00
35	98	0.000000e+00
35	99	0.000000e+00
35	100	0.000000e+00
35	101	0.000000e+00
35	102	0.000000e+00
35	103	0.000000e+00
35	104	0.000000e+00
35	105	0.000000e+00
35	106	0.000000e+00
35	107	0.000000e+00
35	108	0.000000e+00
35	109	0.000000e+00
36	0	0.000000e+00
36	1	0.000000e+00
36	2	0.000000e+00
36	3	0.000000e+00
36	4	0.000000e+00
36	5	0.000000e+00
36	6	0.000000e+00
36	7	0.000000e+00
36	8	0.000000e+00
36	9	0.000000e+00
36	10	0.000000e+00
36	11	0.000000e+00
36	12	0.000000e+00
36	13	0.000000e+00
36	14	0.000000e+00
36	15	0.000000e+00
36	16	0.000000e+00
36	17	0.000000e+00
36	18	0.000000e+00
36	19	0.000000e+00
36	20	0.000000e+00
36	21	0.000000e+00
36	22	0.000000e+00
36	23	0.000000e+00
36	24	0.000000e+00
36	25	0.000000e+00
36	26	0.000000e+00
36	27	0.000000e+00
36	28	0.000000e+00
36	29	0.000000e+00
36	30	0.000000e+00
36	31	0.000000e+00
36	32	0.000000e+00
36	33	0.000000e+00
36	34	0.000000e+00
36	35	0.000000e+00
36	36	0.000000e+00
36	37	0.000000e+00
36	38	0.000000e+00
36	39	0.000000e+00
36	40	0.000000e+00
36	41	0.000000e+00
36	42	0.000000e+00
36	43	0.000000e+00
36	44	0.000000e+00
36	45	0.000000e+00
36	46	0.000000e+00
36	47	0.000000e+00
36	48	0.000000e+00
36	49	0.000000e+00
36	50	0.000000e+00
36	51	0.000000e+00
36	52	0.000000e+00
36	53	0.000000e+00
36	54	0.000000e+00
36	55	0.000000e+00
36	56	0.000000e+00
36	57	0.000000e+00
36	58	0.000000e+00
36	59	0.000000e+00
36	60	0.000000e+00
36	61	0.000000e+00
36	62	0.000000e+00
36	63	0.000000e+00
36	64	0.000000e+00
36	65	0.000000e+00
36	66	0.000000e+00
36	67	0.000000e+00
36	68	0.000000e+00
36	69	0.000000e+00
36	70	0.000000e+00
36	71	0.000000e+00
36	72	0.000000e+00
36	73	0.000000e+00
36	74	0.000000e+00
36	75	0.000000e+00
36	76	0.000000e+00
36	77	0.000000e+00
36	78	0.000000e+00
36	79	0.000000e+00
36	80	0.000000e+00
36	81	0.000000e+00
36	82	0.000000e+00
36	83	0.000000e+00
36	84	0.000000e+00
36	85	0.000000e+00
36	86	0.000000e+00
36	87	0.000000e+00
36	88	0.000000e+00
36	89	0.000000e+00
36	90	0.000000e+00
36	91	0.000000e+00
36	92	0.000000e+00
36	93	0.000000e+00
36	94	0.000000e+00
36	95	0.000000e+00
36	96	0.000000e+00
36	97	0.000000e+00
36	98	0.000000e+00
36	99	0.000000e+00
36	100	0.000000e+00
36	101	0.000000e+00
36	102	0.000000e+00
36	103	0.000000e+00
36	104	0.000000e+00
36	105	0.000000e+00
36	106	0.000000e+00
36	107	0.000000e+00
36	108	0.000000e+00
36	109	0.000000e+00
37	0	0.000000e+00
37	1	6.911622e-01
37	2	7.072825e-01
37	3	7.166297e-01
37	4	7.065253e-01
37	5	6.669711e-01
37	6	6.393960e-01
37	7	5.954180e-01
37	8	5.228005e-01
37	9	3.940901e-01
37	10	2.222739e-03
37	11	0.000000e+00
37	12	0.000000e+00
37	13	6.573777e-01
37	14	7.000264e-01
37	15	7.106291e-01
37	16	7.052188e-01
37	17	6.684324e-01
37	18	6.403310e-01
37	19	5.971164e-01
37	20	5.227952e-01
37	21	3.963349e-01
37	22	3.867172e-03
37	23	0.000000e+00
37	24	0.000000e+00
37	25	6.869148e-01
37	26	7.065940e-01
37	27	7.142907e-01
37	28	7.055797e-01
37	29	6.657891e-01
37	30	6.380765e-01
37	31	5.922945e-01
37	32	5.231849e-01
37	33	3.841253e-01
37	34	7.016801e-03
37	35	0.000000e+00
37	36	0.000000e+00
37	37	1.000000e+00
37	38	6.792253e-01
37	39	6.978675e-01
37	40	6.996699e-01
37	41	6.581611e-01
37	42	6.316737e-01
37	43	5.840906e-01
37	44	5.195925e-01
37	45	3.562892e-01
37	46	7.876528e-03
37	47	0.000000e+00
37	48	0.000000e+00
37	49	6.899574e-01
37	50	7.089712e-01
37	51	7.162652e-01
37	52	7.063150e-01
37	53	6.670386e-01
37	54	6.390873e-01
37	55	5.939395e-01
37	56	5.236726e-01
37	57	3.899554e-01
37	58	6.760707e-03
37	59	0.000000e+00
37	60	0.000000e+00
37	61	1.976042e-01
37	62	2.249436e-01
37	63	2.907883e-01
37	64	4.081042e-01
37	65	4.002057e-01
37	66	4.181301e-01
37	67	3.655034e-01
37	68	2.923493e-01
37	69	2.650559e-02
37	70	0.000000e+00
37	71	0.000000e+00
37	72	0.000000e+00
37	73	9.695008e-02
37	74	2.679329e-01
37	75	2.193145e-01
37	76	3.747595e-01
37	77	4.075054e-01
37	78	3.905962e-01
37	79	2.834121e-01
37	80	2.264137e-01
37	81	1.348158e-02
37	82	0.000000e+00
37	83	0.000000e+00
37	84	0.000000e+00
37	85	1.660433e-01
37	86	2.192305e-01
37	87	3.392009e-01
37	88	4.372475e-01
37	89	4.707543e-01
37	90	4.778886e-01
37	91	4.354774e-01
37	92	4.247144e-01
37	93	1.426978e-01
37	94	0.000000e+00
37	95	0.000000e+00
37	96	0.000000e+00
37	97	1.223512e-01
37	98	1.653692e-01
37	99	2.361457e-01
37	100	4.558914e-01
37	101	4.163639e-01
37	102	3.997481e-01
37	103	4.897367e-01
37	104	4.815383e-01
37	105	3.010549e-01
37	106	0.000000e+00
37	107	0.000000e+00
37	108	0.000000e+00
37	109	0.000000e+00
38	0	0.000000e+00
38	1	7.503438e-01
38	2	8.694296e-01
38	3	8.770150e-01
38	4	8.651739e-01
38	5	8.335948e-01
38	6	8.017029e-01
38	7	7.244757e-01
38	8	6.284352e-01
38	9	4.328356e-01
38	10	2.738754e-03
38	11	0.000000e+00
38	12	0.000000e+00
38	13	7.259806e-01
38	14	8.530240e-01
38	15	8.674824e-01
38	16	8.643355e-01
38	17	8.314700e-01
38	18	8.043577e-01
38	19	7.248784e-01
38	20	6.291143e-01
38	21	4.384544e-01
38	22	4.725885e-03
38	23	0.000000e+00
38	24	0.000000e+00
38	25	7.438344e-01
38	26	8.676566e-01
38	27	8.763443e-01
38	28	8.641784e-01
38	29	8.335318e-01
38	30	7.992408e-01
38	31	7.216851e-01
38	32	6.295474e-01
38	33	4.219560e-01
38	34	9.818843e-03
38	35	0.000000e+00
38	36	0.000000e+00
38	37	6.792253e-01
38	38	1.000000e+00
38	39	8.590674e-01
38	40	8.562496e-01
38	41	8.282715e-01
38	42	7.893469e-01
38	43	7.132962e-01
38	44	6.249686e-01
38	45	3.881146e-01
38	46	1.133544e-02
38	47	0.000000e+00
38	48	0.000000e+00
38	49	7.497316e-01
38	50	8.694285e-01
38	51	8.776650e-01
38	52	8.651805e-01
38	53	8.340559e-01
38	54	8.009204e-01
38	55	7.232018e-01
38	56	6.300478e-01
38	57	4.291845e-01
38	58	9.385878e-03
38	59	0.000000e+00
38	60	0.000000e+00
38	61	1.503154e-01
38	62	2.326098e-01
38	63	3.761217e-01
38	64	4.754972e-01
38	65	5.033459e-01
38	66	5.018288e-01
38	67	4.091269e-01
38	68	2.870148e-01
38	69	1.460246e-02
38	70	0.000000e+00
38	71	0.000000e+00
38	72	0.000000e+00
38	73	1.288185e-01
38	74	3.151370e-01
38	75	2.471249e-01
38	76	4.442469e-01
38	77	4.469754e-01
38	78	4.429369e-01
38	79	2.616232e-01
38	80	2.119165e-01
38	81	8.532423e-03
38	82	0.000000e+00
38	83	0.000000e+00
38	84	0.000000e+00
38	85	1.319537e-01
38	86	2.300633e-01
38	87	3.616647e-01
38	88	5.223038e-01
38	89	5.684064e-01
38	90	5.826728e-01
38	91	4.870664e-01
38	92	4.703877e-01
38	93	1.272888e-01
38	94	0.000000e+00
38	95	0.000000e+00
38	96	0.000000e+00
38	97	7.004208e-02
38	98	1.733366e-01
38	99	2.382735e-01
38	100	5.301397e-01
38	101	5.006742e-01
38	102	4.934796e-01
38	103	5.625090e-01
38	104	5.452134e-01
38	105	3.298916e-01
38	106	0.000000e+00
38	107	0.000000e+00
38	108	0.000000e+00
38	109	0.000000e+00
39	0	0.000000e+00
39	1	7.693725e-01
39	2	8.907917e-01
39	3	9.207619e-01
39	4	9.086976e-01
39	5	8.867974e-01
39	6	8.567145e-01
39	7	7.771691e-01
39	8	6.649621e-01
39	9	4.465261e-01
39	10	2.906948e-03
39	11	0.000000e+00
39	12	0.000000e+00
39	13	7.437076e-01
39	14	8.753679e-01
39	15	9.086911e-01
39	16	9.071038e-01
39	17	8.847734e-01
39	18	8.590189e-01
39	19	7.768459e-01
39	20	6.647258e-01
39	21	4.538311e-01
39	22	3.798803e-03
39	23	0.000000e+00
39	24	0.000000e+00
39	25	7.632316e-01
39	26	8.884805e-01
39	27	9.210053e-01
39	28	9.079150e-01
39	29	8.870492e-01
39	30	8.548017e-01
39	31	7.744296e-01
39	32	6.662833e-01
39	33	4.344324e-01
39	34	9.631907e-03
39	35	0.000000e+00
39	36	0.000000e+00
39	37	6.978675e-01
39	38	8.590674e-01
39	39	1.000000e+00
39	40	9.002461e-01
39	41	8.813081e-01
39	42	8.449482e-01
39	43	7.660700e-01
39	44	6.623803e-01
39	45	3.981511e-01
39	46	1.150243e-02
39	47	0.000000e+00
39	48	0.000000e+00
39	49	7.690880e-01
39	50	8.907133e-01
39	51	9.217813e-01
39	52	9.087237e-01
39	53	8.875302e-01
39	54	8.564076e-01
39	55	7.758026e-01
39	56	6.665862e-01
39	57	4.423034e-01
39	58	9.116112e-03
39	59	0.000000e+00
39	60	0.000000e+00
39	61	1.463622e-01
39	62	2.246697e-01
39	63	3.880352e-01
39	64	4.926060e-01
39	65	5.270237e-01
39	66	5.342526e-01
39	67	4.332376e-01
39	68	2.935568e-01
39	69	1.255009e-02
39	70	0.000000e+00
39	71	0.000000e+00
39	72	0.000000e+00
39	73	1.425909e-01
39	74	3.209642e-01
39	75	2.432857e-01
39	76	4.628630e-01
39	77	4.727110e-01
39	78	4.715601e-01
39	79	2.949348e-01
39	80	2.217066e-01
39	81	8.052116e-03
39	82	0.000000e+00
39	83	0.000000e+00
39	84	0.000000e+00
39	85	1.221222e-01
39	86	2.233514e-01
39	87	3.740941e-01
39	88	5.554508e-01
39	89	6.072509e-01
39	90	6.279613e-01
39	91	5.072723e-01
39	92	5.048515e-01
39	93	1.274374e-01
39	94	0.000000e+00
39	95	0.000000e+00
39	96	0.000000e+00
39	97	6.823619e-02
39	98	1.744357e-01
39	99	2.323721e-01
39	100	5.389459e-01
39	101	5.352660e-01
39	102	5.246043e-01
39	103	5.971885e-01
39	104	5.668563e-01
39	105	3.389666e-01
39	106	0.000000e+00
39	107	0.000000e+00
39	108	0.000000e+00
39	109	0.000000e+00
40	0	0.000000e+00
40	1	7.664315e-01
40	2	8.877658e-01
40	3	9.192690e-01
40	4	9.724415e-01
40	5	9.522118e-01
40	6	9.355499e-01
40	7	8.580164e-01
40	8	7.390069e-01
40	9	4.305650e-01
40	10	3.108554e-03
40	11	0.000000e+00
40	12	0.000000e+00
40	13	7.362210e-01
40	14	8.727297e-01
40	15	9.082678e-01
40	16	9.688366e-01
40	17	9.491831e-01
40	18	9.360057e-01
40	19	8.564220e-01
40	20	7.389417e-01
40	21	4.444849e-01
40	22	-1.031728e-03
40	23	0.000000e+00
40	24	0.000000e+00
40	25	7.609581e-01
40	26	8.856907e-01
40	27	9.175596e-01
40	28	9.732446e-01
40	29	9.527919e-01
40	30	9.346909e-01
40	31	8.557580e-01
40	32	7.399786e-01
40	33	4.158468e-01
40	34	7.017791e-03
40	35	0.000000e+00
40	36	0.000000e+00
40	37	6.996699e-01
40	38	8.562496e-01
40	39	9.002461e-01
40	40	1.000000e+00
40	41	9.473385e-01
40	42	9.263925e-01
40	43	8.479071e-01
40	44	7.354992e-01
40	45	3.748110e-01
40	46	1.011821e-02
40	47	0.000000e+00
40	48	0.000000e+00
40	49	7.655464e-01
40	50	8.880332e-01
40	51	9.189494e-01
40	52	9.735253e-01
40	53	9.530095e-01
40	54	9.358342e-01
40	55	8.568756e-01
40	56	7.404119e-01
40	57	4.263576e-01
40	58	6.228532e-03
40	59	0.000000e+00
40	60	0.000000e+00
40	61	1.518714e-01
40	62	2.430763e-01
40	63	3.759633e-01
40	64	5.100704e-01
40	65	5.547435e-01
40	66	5.540725e-01
40	67	4.752606e-01
40	68	3.082405e-01
40	69	4.741815e-03
40	70	0.000000e+00
40	71	0.000000e+00
40	72	0.000000e+00
40	73	1.481241e-01
40	74	3.379528e-01
40	75	2.585399e-01
40	76	5.146137e-01
40	77	5.486853e-01
40	78	5.205643e-01
40	79	3.075868e-01
40	80	2.192852e-01
40	81	8.274855e-03
40	82	0.000000e+00
40	83	0.000000e+00
40	84	0.000000e+00
40	85	1.334481e-01
40	86	2.186313e-01
40	87	4.028933e-01
40	88	5.592869e-01
40	89	6.001041e-01
40	90	6.490317e-01
40	91	5.771683e-01
40	92	5.047880e-01
40	93	1.404539e-01
40	94	0.000000e+00
40	95	0.000000e+00
40	96	0.000000e+00
40	97	6.081828e-02
40	98	1.651901e-01
40	99	2.686226e-01
40	100	5.591461e-01
40	101	5.645700e-01
40	102	5.485338e-01
40	103	6.285787e-01
40	104	5.918660e-01
40	105	3.646526e-01
40	106	0.000000e+00
40	107	0.000000e+00
40	108	0.000000e+00
40	109	0.000000e+00
41	0	0.000000e+00
41	1	7.205182e-01
41	2	8.585381e-01
41	3	8.972094e-01
41	4	9.522840e-01
41	5	9.783758e-01
41	6	9.688093e-01
41	7	9.141203e-01
41	8	7.979352e-01
41	9	4.841830e-01
41	10	3.421036e-03
41	11	0.000000e+00
41	12	0.000000e+00
41	13	6.924534e-01
41	14	8.440566e-01
41	15	8.844559e-01
41	16	9.483533e-01
41	17	9.732783e-01
41	18	9.661369e-01
41	19	9.133622e-01
41	20	7.959514e-01
41	21	4.922580e-01
41	22	-1.113657e-03
41	23	0.000000e+00
41	24	0.000000e+00
41	25	7.161533e-01
41	26	8.568176e-01
41	27	8.963548e-01
41	28	9.529213e-01
41	29	9.804003e-01
41	30	9.692006e-01
41	31	9.117287e-01
41	32	7.992022e-01
41	33	4.722867e-01
41	34	7.265543e-03
41	35	0.000000e+00
41	36	0.000000e+00
41	37	6.581611e-01
41	38	8.282715e-01
41	39	8.813081e-01
41	40	9.473385e-01
41	41	1.000000e+00
41	42	9.641579e-01
41	43	9.022607e-01
41	44	7.960581e-01
41	45	4.341443e-01
41	46	1.049620e-02
41	47	0.000000e+00
41	48	0.000000e+00
41	49	7.200963e-01
41	50	8.591386e-01
41	51	8.971740e-01
41	52	9.530782e-01
41	53	9.801071e-01
41	54	9.695536e-01
41	55	9.130481e-01
41	56	7.992293e-01
41	57	4.812710e-01
41	58	6.443481e-03
41	59	0.000000e+00
41	60	0.000000e+00
41	61	1.504723e-01
41	62	2.442935e-01
41	63	3.773660e-01
41	64	5.186523e-01
41	65	5.881525e-01
41	66	6.016265e-01
41	67	5.019014e-01
41	68	3.671323e-01
41	69	1.862496e-02
41	70	0.000000e+00
41	71	0.000000e+00
41	72	0.000000e+00
41	73	1.472339e-01
41	74	3.451814e-01
41	75	2.712785e-01
41	76	5.187444e-01
41	77	5.500866e-01
41	78	5.417868e-01
41	79	3.438540e-01
41	80	2.232195e-01
41	81	6.689597e-03
41	82	0.000000e+00
41	83	0.000000e+00
41	84	0.000000e+00
41	85	1.411866e-01
41	86	2.260620e-01
41	87	4.204486e-01
41	88	5.778587e-01
41	89	6.390647e-01
41	90	6.974225e-01
41	91	6.184606e-01
41	92	5.771983e-01
41	93	1.708170e-01
41	94	0.000000e+00
41	95	0.000000e+00
41	96	0.000000e+00
41	97	7.324273e-02
41	98	1.809545e-01
41	99	2.729920e-01
41	100	5.778285e-01
41	101	5.978280e-01
41	102	6.121510e-01
41	103	6.577606e-01
41	104	6.368626e-01
41	105	3.798666e-01
41	106	0.000000e+00
41	107	0.000000e+00
41	108	0.000000e+00
41	109	0.000000e+00
42	0	0.000000e+00
42	1	6.930014e-01
42	2	8.178904e-01
42	3	8.611263e-01
42	4	9.284731e-01
42	5	9.621988e-01
42	6	9.806192e-01
42	7	9.468714e-01
42	8	8.372595e-01
42	9	4.812301e-01
42	10	3.507649e-03
42	11	0.000000e+00
42	12	0.000000e+00
42	13	6.659674e-01
42	14	8.039474e-01
42	15	8.498658e-01
42	16	9.231619e-01
42	17	9.553938e-01
42	18	9.761264e-01
42	19	9.437202e-01
42	20	8.338915e-01
42	21	4.890549e-01
42	22	-3.649927e-03
42	23	0.000000e+00
42	24	0.000000e+00
42	25	6.877505e-01
42	26	8.164162e-01
42	27	8.603542e-01
42	28	9.301135e-01
42	29	9.653047e-01
42	30	9.824086e-01
42	31	9.457769e-01
42	32	8.387033e-01
42	33	4.688150e-01
42	34	6.204277e-03
42	35	0.000000e+00
42	36	0.000000e+00
42	37	6.316737e-01
42	38	7.893469e-01
42	39	8.449482e-01
42	40	9.263925e-01
42	41	9.641579e-01
42	42	1.000000e+00
42	43	9.386938e-01
42	44	8.367157e-01
42	45	4.306720e-01
42	46	1.019727e-02
42	47	0.000000e+00
42	48	0.000000e+00
42	49	6.917390e-01
42	50	8.184397e-01
42	51	8.613636e-01
42	52	9.298191e-01
42	53	9.644905e-01
42	54	9.821364e-01
42	55	9.464369e-01
42	56	8.384274e-01
42	57	4.781453e-01
42	58	5.208590e-03
42	59	0.000000e+00
42	60	0.000000e+00
42	61	1.425117e-01
42	62	2.329546e-01
42	63	3.532697e-01
42	64	4.956894e-01
42	65	5.587069e-01
42	66	5.837147e-01
42	67	5.217712e-01
42	68	3.895698e-01
42	69	1.713699e-02
42	70	0.000000e+00
42	71	0.000000e+00
42	72	0.000000e+00
42	73	1.371056e-01
42	74	3.226251e-01
42	75	2.548323e-01
42	76	5.006625e-01
42	77	5.534132e-01
42	78	5.564295e-01
42	79	3.495097e-01
42	80	1.988685e-01
42	81	6.641254e-03
42	82	0.000000e+00
42	83	0.000000e+00
42	84	0.000000e+00
42	85	1.306534e-01
42	86	2.034517e-01
42	87	3.859746e-01
42	88	5.297649e-01
42	89	5.868516e-01
42	90	6.643978e-01
42	91	6.147494e-01
42	92	5.719887e-01
42	93	1.687690e-01
42	94	0.000000e+00
42	95	0.000000e+00
42	96	0.000000e+00
42	97	6.551401e-02
42	98	1.555176e-01
42	99	2.386693e-01
42	100	5.601335e-01
42	101	5.569101e-01
42	102	5.841441e-01
42	103	6.608449e-01
42	104	6.429510e-01
42	105	3.968486e-01
42	106	0.000000e+00
42	107	0.000000e+00
42	108	0.000000e+00
42	109	0.000000e+00
43	0	0.000000e+00
43	1	6.415737e-01
43	2	7.378857e-01
43	3	7.805058e-01
43	4	8.498599e-01
43	5	8.943300e-01
43	6	9.322811e-01
43	7	9.771276e-01
43	8	9.241594e-01
43	9	5.900435e-01
43	10	3.656390e-03
43	11	0.000000e+00
43	12	0.000000e+00
43	13	6.169040e-01
43	14	7.246368e-01
43	15	7.697212e-01
43	16	8.445863e-01
43	17	8.847439e-01
43	18	9.233276e-01
43	19	9.712281e-01
43	20	9.210312e-01
43	21	5.917723e-01
43	22	-4.926026e-03
43	23	0.000000e+00
43	24	0.000000e+00
43	25	6.363684e-01
43	26	7.371133e-01
43	27	7.798123e-01
43	28	8.508528e-01
43	29	8.996491e-01
43	30	9.361230e-01
43	31	9.783755e-01
43	32	9.250236e-01
43	33	5.773540e-01
43	34	4.520597e-03
43	35	0.000000e+00
43	36	0.000000e+00
43	37	5.840906e-01
43	38	7.132962e-01
43	39	7.660700e-01
43	40	8.479071e-01
43	41	9.022607e-01
43	42	9.386938e-01
43	43	1.000000e+00
43	44	9.217867e-01
43	45	5.368155e-01
43	46	8.466461e-03
43	47	0.000000e+00
43	48	0.000000e+00
43	49	6.402078e-01
43	50	7.385984e-01
43	51	7.806552e-01
43	52	8.506524e-01
43	53	8.979226e-01
43	54	9.345602e-01
43	55	9.781507e-01
43	56	9.249195e-01
43	57	5.864054e-01
43	58	3.548467e-03
43	59	0.000000e+00
43	60	0.000000e+00
43	61	1.425457e-01
43	62	2.202131e-01
43	63	2.907723e-01
43	64	4.577765e-01
43	65	5.261651e-01
43	66	5.365347e-01
43	67	5.573329e-01
43	68	4.908276e-01
43	69	3.746338e-02
43	70	0.000000e+00
43	71	0.000000e+00
43	72	0.000000e+00
43	73	1.099076e-01
43	74	2.775248e-01
43	75	2.582690e-01
43	76	4.457916e-01
43	77	5.206356e-01
43	78	5.670338e-01
43	79	3.528222e-01
43	80	1.985360e-01
43	81	9.874357e-03
43	82	0.000000e+00
43	83	0.000000e+00
43	84	0.000000e+00
43	85	1.325078e-01
43	86	1.916052e-01
43	87	3.264492e-01
43	88	4.674856e-01
43	89	5.095008e-01
43	90	5.905019e-01
43	91	6.113945e-01
43	92	5.735860e-01
43	93	2.150434e-01
43	94	0.000000e+00
43	95	0.000000e+00
43	96	0.000000e+00
43	97	8.082506e-02
43	98	1.302163e-01
43	99	2.032124e-01
43	100	5.132298e-01
43	101	4.891009e-01
43	102	5.446373e-01
43	103	6.223520e-01
43	104	6.530404e-01
43	105	4.223865e-01
43	106	0.000000e+00
43	107	0.000000e+00
43	108	0.000000e+00
43	109	0.000000e+00
44	0	0.000000e+00
44	1	5.698142e-01
44	2	6.428505e-01
44	3	6.806579e-01
44	4	7.408705e-01
44	5	7.905660e-01
44	6	8.283307e-01
44	7	9.275413e-01
44	8	9.831912e-01
44	9	7.438744e-01
44	10	4.041462e-03
44	11	0.000000e+00
44	12	0.000000e+00
44	13	5.469980e-01
44	14	6.300983e-01
44	15	6.743703e-01
44	16	7.376471e-01
44	17	7.832933e-01
44	18	8.179952e-01
44	19	9.251668e-01
44	20	9.791445e-01
44	21	7.359060e-01
44	22	-3.312824e-03
44	23	0.000000e+00
44	24	0.000000e+00
44	25	5.654971e-01
44	26	6.437200e-01
44	27	6.778589e-01
44	28	7.398066e-01
44	29	7.950531e-01
44	30	8.318061e-01
44	31	9.281824e-01
44	32	9.834940e-01
44	33	7.288552e-01
44	34	5.281556e-03
44	35	0.000000e+00
44	36	0.000000e+00
44	37	5.195925e-01
44	38	6.249686e-01
44	39	6.623803e-01
44	40	7.354992e-01
44	41	7.960581e-01
44	42	8.367157e-01
44	43	9.217867e-01
44	44	1.000000e+00
44	45	6.868461e-01
44	46	8.774686e-03
44	47	0.000000e+00
44	48	0.000000e+00
44	49	5.687189e-01
44	50	6.443603e-01
44	51	6.796233e-01
44	52	7.401939e-01
44	53	7.939565e-01
44	54	8.298576e-01
44	55	9.287589e-01
44	56	9.834467e-01
44	57	7.373501e-01
44	58	4.411557e-03
44	59	0.000000e+00
44	60	0.000000e+00
44	61	1.235282e-01
44	62	1.961443e-01
44	63	2.278873e-01
44	64	3.923469e-01
44	65	4.745316e-01
44	66	4.615420e-01
44	67	5.011130e-01
44	68	5.495515e-01
44	69	5.645264e-02
44	70	0.000000e+00
44	71	0.000000e+00
44	72	0.000000e+00
44	73	9.209161e-02
44	74	2.319054e-01
44	75	2.179469e-01
44	76	3.563813e-01
44	77	4.380345e-01
44	78	4.913527e-01
44	79	3.203735e-01
44	80	2.109706e-01
44	81	1.130920e-02
44	82	0.000000e+00
44	83	0.000000e+00
44	84	0.000000e+00
44	85	1.073818e-01
44	86	1.894126e-01
44	87	2.686686e-01
44	88	3.621150e-01
44	89	4.375801e-01
44	90	4.873686e-01
44	91	5.338980e-01
44	92	5.625542e-01
44	93	2.350307e-01
44	94	0.000000e+00
44	95	0.000000e+00
44	96	0.000000e+00
44	97	9.260782e-02
44	98	1.078118e-01
44	99	1.786881e-01
44	100	4.375502e-01
44	101	3.936640e-01
44	102	4.791267e-01
44	103	5.094074e-01
44	104	6.021432e-01
44	105	3.982038e-01
44	106	0.000000e+00
44	107	0.000000e+00
44	108	0.000000e+00
44	109	0.000000e+00
45	0	0.000000e+00
45	1	3.802794e-01
45	2	4.019975e-01
45	3	4.145779e-01
45	4	3.836596e-01
45	5	4.345806e-01
45	6	4.213012e-01
45	7	5.449362e-01
45	8	6.890704e-01
45	9	8.452632e-01
45	10	3.069949e-03
45	11	0.000000e+00
45	12	0.000000e+00
45	13	3.580151e-01
45	14	3.988129e-01
45	15	4.141030e-01
45	16	3.835642e-01
45	17	4.331703e-01
45	18	4.122477e-01
45	19	5.471921e-01
45	20	6.853219e-01
45	21	8.171616e-01
45	22	1.077992e-02
45	23	0.000000e+00
45	24	0.000000e+00
45	25	3.804428e-01
45	26	4.033620e-01
45	27	4.113835e-01
45	28	3.795757e-01
45	29	4.363940e-01
45	30	4.239108e-01
45	31	5.440440e-01
45	32	6.890534e-01
45	33	8.405726e-01
45	34	1.025746e-02
45	35	0.000000e+00
45	36	0.000000e+00
45	37	3.562892e-01
45	38	3.881146e-01
45	39	3.981511e-01
45	40	3.748110e-01
45	41	4.341443e-01
45	42	4.306720e-01
45	43	5.368155e-01
45	44	6.868461e-01
45	45	1.000000e+00
45	46	9.169753e-03
45	47	0.000000e+00
45	48	0.000000e+00
45	49	3.803668e-01
45	50	4.048094e-01
45	51	4.135196e-01
45	52	3.805300e-01
45	53	4.365859e-01
45	54	4.220315e-01
45	55	5.453252e-01
45	56	6.890726e-01
45	57	8.417802e-01
45	58	1.044106e-02
45	59	0.000000e+00
45	60	0.000000e+00
45	61	1.136344e-01
45	62	1.648184e-01
45	63	1.795718e-01
45	64	2.787648e-01
45	65	3.382945e-01
45	66	3.077612e-01
45	67	2.492179e-01
45	68	4.514764e-01
45	69	8.182973e-02
45	70	0.000000e+00
45	71	0.000000e+00
45	72	0.000000e+00
45	73	5.699527e-02
45	74	1.679004e-01
45	75	1.753962e-01
45	76	2.113696e-01
45	77	2.109560e-01
45	78	2.405864e-01
45	79	2.297589e-01
45	80	2.340172e-01
45	81	1.454707e-02
45	82	0.000000e+00
45	83	0.000000e+00
45	84	0.000000e+00
45	85	9.147425e-02
45	86	2.273178e-01
45	87	2.256122e-01
45	88	2.812330e-01
45	89	3.570609e-01
45	90	3.327815e-01
45	91	3.435576e-01
45	92	4.705357e-01
45	93	2.608293e-01
45	94	0.000000e+00
45	95	0.000000e+00
45	96	0.000000e+00
45	97	1.184638e-01
45	98	1.303871e-01
45	99	1.704173e-01
45	100	3.067817e-01
45	101	2.894550e-01
45	102	3.543968e-01
45	103	3.084910e-01
45	104	4.437055e-01
45	105	2.551072e-01
45	106	0.000000e+00
45	107	0.000000e+00
45	108	0.000000e+00
45	109	0.000000e+00
46	0	0.000000e+00
46	1	8.747118e-03
46	2	1.165186e-02
46	3	1.171409e-02
46	4	1.037000e-02
46	5	1.079132e-02
46	6	1.049027e-02
46	7	8.792081e-03
46	8	8.857305e-03
46	9	9.236187e-03
46	10	1.040217e-04
46	11	0.000000e+00
46	12	0.000000e+00
46	13	8.404980e-03
46	14	1.129961e-02
46	15	1.157879e-02
46	16	1.039935e-02
46	17	1.086316e-02
46	18	1.056302e-02
46	19	8.905467e-03
46	20	8.820740e-03
46	21	8.705015e-03
46	22	5.433477e-04
46	23	0.000000e+00
46	24	0.000000e+00
46	25	8.617585e-03
46	26	1.160809e-02
46	27	1.173065e-02
46	28	1.028441e-02
46	29	1.069701e-02
46	30	1.039047e-02
46	31	8.710135e-03
46	32	8.820183e-03
46	33	9.229542e-03
46	34	8.333417e-04
46	35	0.000000e+00
46	36	0.000000e+00
46	37	7.876528e-03
46	38	1.133544e-02
46	39	1.150243e-02
46	40	1.011821e-02
46	41	1.049620e-02
46	42	1.019727e-02
46	43	8.466461e-03
46	44	8.774686e-03
46	45	9.169753e-03
46	46	1.000000e+00
46	47	0.000000e+00
46	48	0.000000e+00
46	49	8.661404e-03
46	50	1.161596e-02
46	51	1.174661e-02
46	52	1.031341e-02
46	53	1.074446e-02
46	54	1.043597e-02
46	55	8.750875e-03
46	56	8.826903e-03
46	57	9.181430e-03
46	58	8.120682e-04
46	59	0.000000e+00
46	60	0.000000e+00
46	61	1.307153e-03
46	62	1.237652e-03
46	63	9.133472e-03
46	64	5.758475e-03
46	65	5.415316e-03
46	66	6.795446e-03
46	67	4.095858e-03
46	68	3.305550e-03
46	69	4.943697e-04
46	70	0.000000e+00
46	71	0.000000e+00
46	72	0.000000e+00
46	73	2.011651e-03
46	74	4.843173e-03
46	75	3.507599e-03
46	76	7.317432e-03
46	77	4.372812e-03
46	78	3.732963e-03
46	79	2.228173e-03
46	80	2.149107e-03
46	81	-2.386268e-05
46	82	0.000000e+00
46	83	0.000000e+00
46	84	0.000000e+00
46	85	7.603390e-04
46	86	4.187562e-03
46	87	4.617584e-03
46	88	8.447453e-03
46	89	7.482317e-03
46	90	5.159534e-03
46	91	2.451741e-03
46	92	7.093602e-03
46	93	-9.003241e-04
46	94	0.000000e+00
46	95	0.000000e+00
46	96	0.000000e+00
46	97	1.462836e-04
46	98	2.664735e-03
46	99	4.355327e-03
46	100	9.342589e-03
46	101	8.080314e-03
46	102	9.555879e-03
46	103	8.507206e-03
46	104	8.249439e-03
46	105	2.380359e-03
46	106	0.000000e+00
46	107	0.000000e+00
46	108	0.000000e+00
46	109	0.000000e+00
47	0	0.000000e+00
47	1	0.000000e+00
47	2	0.000000e+00
47	3	0.000000e+00
47	4	0.000000e+00
47	5	0.000000e+00
47	6	0.000000e+00
47	7	0.000000e+00
47	8	0.000000e+00
47	9	0.000000e+00
47	10	0.000000e+00
47	11	0.000000e+00
47	12	0.000000e+00
47	13	0.000000e+00
47	14	0.000000e+00
47	15	0.000000e+00
47	16	0.000000e+00
47	17	0.000000e+00
47	18	0.000000e+00
47	19	0.000000e+00
47	20	0.000000e+00
47	21	0.000000e+00
47	22	0.000000e+00
47	23	0.000000e+00
47	24	0.000000e+00
47	25	0.000000e+00
47	26	0.000000e+00
47	27	0.000000e+00
47	28	0.000000e+00
47	29	0.000000e+00
47	30	0.000000e+00
47	31	0.000000e+00
47	32	0.000000e+00
47	33	0.000000e+00
47	34	0.000000e+00
47	35	0.000000e+00
47	36	0.000000e+00
47	37	0.000000e+00
47	38	0.000000e+00
47	39	0.000000e+00
47	40	0.000000e+00
47	41	0.000000e+00
47	42	0.000000e+00
47	43	0.000000e+00
47	44	0.000000e+00
47	45	0.000000e+00
47	46	0.000000e+00
47	47	0.000000e+00
47	48	0.000000e+00
47	49	0.000000e+00
47	50	0.000000e+00
47	51	0.000000e+00
47	52	0.000000e+00
47	53	0.000000e+00
47	54	0.000000e+00
47	55	0.000000e+00
47	56	0.000000e+00
47	57	0.000000e+00
47	58	0.000000e+00
47	59	0.000000e+00
47	60	0.000000e+00
47	61	0.000000e+00
47	62	0.000000e+00
47	63	0.000000e+00
47	64	0.000000e+00
47	65	0.000000e+00
47	66	0.000000e+00
47	67	0.000000e+00
47	68	0.000000e+00
47	69	0.000000e+00
47	70	0.000000e+00
47	71	0.000000e+00
47	72	0.000000e+00
47	73	0.000000e+00
47	74	0.000000e+00
47	75	0.000000e+00
47	76	0.000000e+00
47	77	0.000000e+00
47	78	0.000000e+00
47	79	0.000000e+00
47	80	0.000000e+00
47	81	0.000000e+00
47	82	0.000000e+00
47	83	0.000000e+00
47	84	0.000000e+00
47	85	0.000000e+00
47	86	0.000000e+00
47	87	0.000000e+00
47	88	0.000000e+00
47	89	0.000000e+00
47	90	0.000000e+00
47	91	0.000000e+00
47	92	0.000000e+00
47	93	0.000000e+00
47	94	0.000000e+00
47	95	0.000000e+00
47	96	0.000000e+00
47	97	0.000000e+00
47	98	0.000000e+00
47	99	0.000000e+00
47	100	0.000000e+00
47	101	0.000000e+00
47	102	0.000000e+00
47	103	0.000000e+00
47	104	0.000000e+00
47	105	0.000000e+00
47	106	0.000000e+00
47	107	0.000000e+00
47	108	0.000000e+00
47	109	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	0.000000e+00
48	3	0.000000e+00
48	4	0.000000e+00
48	5	0.000000e+00
48	6	0.000000e+00
48	7	0.000000e+00
48	8	0.000000e+00
48	9	0.000000e+00
48	10	0.000000e+00
48	11	0.000000e+00
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	0.000000e+00
48	17	0.000000e+00
48	18	0.000000e+00
48	19	0.000000e+00
48	20	0.000000e+00
48	21	0.000000e+00
48	22	0.000000e+00
48	23	0.000000e+00
48	24	0.000000e+00
48	25	0.000000e+00
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	0.000000e+00
48	31	0.000000e+00
48	32	0.000000e+00
48	33	0.000000e+00
48	34	0.000000e+00
48	35	0.000000e+00
48	36	0.000000e+00
48	37	0.000000e+00
48	38	0.000000e+00
48	39	0.000000e+00
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	0.000000e+00
48	45	0.000000e+00
48	46	0.000000e+00
48	47	0.000000e+00
48	48	0.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	0.000000e+00
48	52	0.000000e+00
48	53	0.000000e+00
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	0.000000e+00
48	59	0.000000e+00
48	60	0.000000e+00
48	61	0.000000e+00
48	62	0.000000e+00
48	63	0.000000e+00
48	64	0.000000e+00
48	65	0.000000e+00
48	66	0.000000e+00
48	67	0.000000e+00
48	68	0.000000e+00
48	69	0.000000e+00
48	70	0.000000e+00
48	71	0.000000e+00
48	72	0.000000e+00
48	73	0.000000e+00
48	74	0.000000e+00
48	75	0.000000e+00
48	76	0.000000e+00
48	77	0.000000e+00
48	78	0.000000e+00
48	79	0.000000e+00
48	80	0.000000e+00
48	81	0.000000e+00
48	82	0.000000e+00
48	83	0.000000e+00
48	84	0.000000e+00
48	85	0.000000e+00
48	86	0.000000e+00
48	87	0.000000e+00
48	88	0.000000e+00
48	89	0.000000e+00
48	90	0.000000e+00
48	91	0.000000e+00
48	92	0.000000e+00
48	93	0.000000e+00
48	94	0.000000e+00
48	95	0.000000e+00
48	96	0.000000e+00
48	97	0.000000e+00
48	98	0.000000e+00
48	99	0.000000e+00
48	100	0.000000e+00
48	101	0.000000e+00
48	102	0.000000e+00
48	103	0.000000e+00
48	104	0.000000e+00
48	105	0.000000e+00
48	106	0.000000e+00
48	107	0.000000e+00
48	108	0.000000e+00
48	109	0.000000e+00
49	0	0.000000e+00
49	1	7.532766e-01
49	2	7.790664e-01
49	3	7.881162e-01
49	4	7.727053e-01
49	5	7.270724e-01
49	6	6.996516e-01
49	7	6.506441e-01
49	8	5.712849e-01
49	9	4.220647e-01
49	10	2.419354e-03
49	11	0.000000e+00
49	12	0.000000e+00
49	13	7.205080e-01
49	14	7.690578e-01
49	15	7.807341e-01
49	16	7.710739e-01
49	17	7.269834e-01
49	18	7.004087e-01
49	19	6.512917e-01
49	20	5.709894e-01
49	21	4.250054e-01
49	22	3.885322e-03
49	23	0.000000e+00
49	24	0.000000e+00
49	25	7.473540e-01
49	26	7.781943e-01
49	27	7.862667e-01
49	28	7.717452e-01
49	29	7.265923e-01
49	30	6.985021e-01
49	31	6.478148e-01
49	32	5.721955e-01
49	33	4.110355e-01
49	34	7.593858e-03
49	35	0.000000e+00
49	36	0.000000e+00
49	37	6.899574e-01
49	38	7.497316e-01
49	39	7.690880e-01
49	40	7.655464e-01
49	41	7.200963e-01
49	42	6.917390e-01
49	43	6.402078e-01
49	44	5.687189e-01
49	45	3.803668e-01
49	46	8.661404e-03
49	47	0.000000e+00
49	48	0.000000e+00
49	49	1.000000e+00
49	50	7.803626e-01
49	51	7.881187e-01
49	52	7.725157e-01
49	53	7.274805e-01
49	54	6.994562e-01
49	55	6.493115e-01
49	56	5.725597e-01
49	57	4.174803e-01
49	58	7.284070e-03
49	59	0.000000e+00
49	60	0.000000e+00
49	61	2.068615e-01
49	62	2.394471e-01
49	63	3.151224e-01
49	64	4.390930e-01
49	65	4.346600e-01
49	66	4.492718e-01
49	67	3.956122e-01
49	68	3.152301e-01
49	69	2.796843e-02
49	70	0.000000e+00
49	71	0.000000e+00
49	72	0.000000e+00
49	73	1.031565e-01
49	74	2.877458e-01
49	75	2.325743e-01
49	76	4.065248e-01
49	77	4.354869e-01
49	78	4.241200e-01
49	79	3.040159e-01
49	80	2.401155e-01
49	81	1.409183e-02
49	82	0.000000e+00
49	83	0.000000e+00
49	84	0.000000e+00
49	85	1.735784e-01
49	86	2.283993e-01
49	87	3.495085e-01
49	88	4.679512e-01
49	89	5.017398e-01
49	90	5.143246e-01
49	91	4.626306e-01
49	92	4.546642e-01
49	93	1.469243e-01
49	94	0.000000e+00
49	95	0.000000e+00
49	96	0.000000e+00
49	97	1.233392e-01
49	98	1.691667e-01
49	99	2.350523e-01
49	100	4.906341e-01
49	101	4.352020e-01
49	102	4.195759e-01
49	103	5.275961e-01
49	104	5.216823e-01
49	105	3.284509e-01
49	106	0.000000e+00
49	107	0.000000e+00
49	108	0.000000e+00
49	109	0.000000e+00
50	0	0.000000e+00
50	1	7.810174e-01
50	2	9.019239e-01
50	3	9.097364e-01
50	4	8.973044e-01
50	5	8.654612e-01
50	6	8.313555e-01
50	7	7.510980e-01
50	8	6.486625e-01
50	9	4.511316e-01
50	10	2.825141e-03
50	11	0.000000e+00
50	12	0.000000e+00
50	13	7.539281e-01
50	14	8.868855e-01
50	15	9.000337e-01
50	16	8.963086e-01
50	17	8.637214e-01
50	18	8.341649e-01
50	19	7.520893e-01
50	20	6.497975e-01
50	21	4.570846e-01
50	22	4.897906e-03
50	23	0.000000e+00
50	24	0.000000e+00
50	25	7.746977e-01
50	26	8.997808e-01
50	27	9.088426e-01
50	28	8.961707e-01
50	29	8.650891e-01
50	30	8.287337e-01
50	31	7.479455e-01
50	32	6.495700e-01
50	33	4.400062e-01
50	34	1.008016e-02
50	35	0.000000e+00
50	36	0.000000e+00
50	37	7.089712e-01
50	38	8.694285e-01
50	39	8.907133e-01
50	40	8.880332e-01
50	41	8.591386e-01
50	42	8.184397e-01
50	43	7.385984e-01
50	44	6.443603e-01
50	45	4.048094e-01
50	46	1.161596e-02
50	47	0.000000e+00
50	48	0.000000e+00
50	49	7.803626e-01
50	50	1.000000e+00
50	51	9.103018e-01
50	52	8.971858e-01
50	53	8.657972e-01
50	54	8.305245e-01
50	55	7.496568e-01
50	56	6.502355e-01
50	57	4.474679e-01
50	58	9.640723e-03
50	59	0.000000e+00
50	60	0.000000e+00
50	61	1.565178e-01
50	62	2.421486e-01
50	63	3.921887e-01
50	64	4.957355e-01
50	65	5.215115e-01
50	66	5.208104e-01
50	67	4.272164e-01
50	68	2.976363e-01
50	69	1.621840e-02
50	70	0.000000e+00
50	71	0.000000e+00
50	72	0.000000e+00
50	73	1.358833e-01
50	74	3.299474e-01
50	75	2.587103e-01
50	76	4.573431e-01
50	77	4.676463e-01
50	78	4.591856e-01
50	79	2.772905e-01
50	80	2.196320e-01
50	81	9.056006e-03
50	82	0.000000e+00
50	83	0.000000e+00
50	84	0.000000e+00
50	85	1.368182e-01
50	86	2.395411e-01
50	87	3.862100e-01
50	88	5.467308e-01
50	89	5.956017e-01
50	90	6.098838e-01
50	91	5.110895e-01
50	92	4.915909e-01
50	93	1.319285e-01
50	94	0.000000e+00
50	95	0.000000e+00
50	96	0.000000e+00
50	97	7.317098e-02
50	98	1.822473e-01
50	99	2.603865e-01
50	100	5.523190e-01
50	101	5.301625e-01
50	102	5.217669e-01
50	103	5.885657e-01
50	104	5.686791e-01
50	105	3.425834e-01
50	106	0.000000e+00
50	107	0.000000e+00
50	108	0.000000e+00
50	109	0.000000e+00
51	0	0.000000e+00
51	1	7.884347e-01
51	2	9.100240e-01
51	3	9.422000e-01
51	4	9.286207e-01
51	5	9.052705e-01
51	6	8.749642e-01
51	7	7.940764e-01
51	8	6.825086e-01
51	9	4.633862e-01
51	10	2.991210e-03
51	11	0.000000e+00
51	12	0.000000e+00
51	13	7.611067e-01
51	14	8.948560e-01
51	15	9.329510e-01
51	16	9.276143e-01
51	17	9.048078e-01
51	18	8.783351e-01
51	19	7.949562e-01
51	20	6.822141e-01
51	21	4.704722e-01
51	22	3.974190e-03
51	23	0.000000e+00
51	24	0.000000e+00
51	25	7.823523e-01
51	26	9.079728e-01
51	27	9.412961e-01
51	28	9.274889e-01
51	29	9.047446e-01
51	30	8.725477e-01
51	31	7.905503e-01
51	32	6.836709e-01
51	33	4.506760e-01
51	34	9.867904e-03
51	35	0.000000e+00
51	36	0.000000e+00
51	37	7.162652e-01
51	38	8.776650e-01
51	39	9.217813e-01
51	40	9.189494e-01
51	41	8.971740e-01
51	42	8.613636e-01
51	43	7.806552e-01
51	44	6.796233e-01
51	45	4.135196e-01
51	46	1.174661e-02
51	47	0.000000e+00
51	48	0.000000e+00
51	49	7.881187e-01
51	50	9.103018e-01
51	51	1.000000e+00
51	52	9.284772e-01
51	53	9.056969e-01
51	54	8.744464e-01
51	55	7.923209e-01
51	56	6.840170e-01
51	57	4.588203e-01
51	58	9.348429e-03
51	59	0.000000e+00
51	60	0.000000e+00
51	61	1.520232e-01
51	62	2.325949e-01
51	63	3.987044e-01
51	64	5.045205e-01
51	65	5.396824e-01
51	66	5.495308e-01
51	67	4.365418e-01
51	68	3.041508e-01
51	69	1.291937e-02
51	70	0.000000e+00
51	71	0.000000e+00
51	72	0.000000e+00
51	73	1.465484e-01
51	74	3.277228e-01
51	75	2.384538e-01
51	76	4.681152e-01
51	77	4.821737e-01
51	78	4.776752e-01
51	79	3.026162e-01
51	80	2.227554e-01
51	81	8.552638e-03
51	82	0.000000e+00
51	83	0.000000e+00
51	84	0.000000e+00
51	85	1.202898e-01
51	86	2.325819e-01
51	87	3.835742e-01
51	88	5.597220e-01
51	89	6.174453e-01
51	90	6.368656e-01
51	91	5.141731e-01
51	92	5.132787e-01
51	93	1.360524e-01
51	94	0.000000e+00
51	95	0.000000e+00
51	96	0.000000e+00
51	97	7.041548e-02
51	98	1.773346e-01
51	99	2.372517e-01
51	100	5.511130e-01
51	101	5.457074e-01
51	102	5.327107e-01
51	103	6.072337e-01
51	104	5.779132e-01
51	105	3.460512e-01
51	106	0.000000e+00
51	107	0.000000e+00
51	108	0.000000e+00
51	109	0.000000e+00
52	0	0.000000e+00
52	1	7.733198e-01
52	2	8.968378e-01
52	3	9.289772e-01
52	4	9.806167e-01
52	5	9.601083e-01
52	6	9.410822e-01
52	7	8.627593e-01
52	8	7.451622e-01
52	9	4.368680e-01
52	10	3.151062e-03
52	11	0.000000e+00
52	12	0.000000e+00
52	13	7.426784e-01
52	14	8.816312e-01
52	15	9.184812e-01
52	16	9.780911e-01
52	17	9.583482e-01
52	18	9.426706e-01
52	19	8.624265e-01
52	20	7.459211e-01
52	21	4.505613e-01
52	22	-8.807901e-04
52	23	0.000000e+00
52	24	0.000000e+00
52	25	7.679632e-01
52	26	8.948454e-01
52	27	9.268870e-01
52	28	9.808479e-01
52	29	9.599770e-01
52	30	9.394585e-01
52	31	8.599157e-01
52	32	7.456648e-01
52	33	4.218862e-01
52	34	7.210025e-03
52	35	0.000000e+00
52	36	0.000000e+00
52	37	7.063150e-01
52	38	8.651805e-01
52	39	9.087237e-01
52	40	9.735253e-01
52	41	9.530782e-01
52	42	9.298191e-01
52	43	8.506524e-01
52	44	7.401939e-01
52	45	3.805300e-01
52	46	1.031341e-02
52	47	0.000000e+00
52	48	0.000000e+00
52	49	7.725157e-01
52	50	8.971858e-01
52	51	9.284772e-01
52	52	1.000000e+00
52	53	9.605837e-01
52	54	9.409708e-01
52	55	8.613766e-01
52	56	7.463502e-01
52	57	4.324402e-01
52	58	6.418647e-03
52	59	0.000000e+00
52	60	0.000000e+00
52	61	1.533786e-01
52	62	2.461561e-01
52	63	3.809598e-01
52	64	5.147803e-01
52	65	5.631292e-01
52	66	5.621721e-01
52	67	4.805883e-01
52	68	3.139363e-01
52	69	5.785276e-03
52	70	0.000000e+00
52	71	0.000000e+00
52	72	0.000000e+00
52	73	1.487753e-01
52	74	3.400394e-01
52	75	2.609490e-01
52	76	5.172792e-01
52	77	5.489253e-01
52	78	5.218857e-01
52	79	3.087572e-01
52	80	2.228461e-01
52	81	8.419581e-03
52	82	0.000000e+00
52	83	0.000000e+00
52	84	0.000000e+00
52	85	1.353926e-01
52	86	2.218799e-01
52	87	4.055614e-01
52	88	5.649696e-01
52	89	6.080888e-01
52	90	6.532549e-01
52	91	5.779037e-01
52	92	5.074111e-01
52	93	1.420265e-01
52	94	0.000000e+00
52	95	0.000000e+00
52	96	0.000000e+00
52	97	6.194872e-02
52	98	1.663034e-01
52	99	2.732680e-01
52	100	5.636846e-01
52	101	5.713139e-01
52	102	5.571796e-01
52	103	6.310696e-01
52	104	5.944969e-01
52	105	3.661508e-01
52	106	0.000000e+00
52	107	0.000000e+00
52	108	0.000000e+00
52	109	0.000000e+00
53	0	0.000000e+00
53	1	7.278438e-01
53	2	8.648804e-01
53	3	9.061040e-01
53	4	9.600288e-01
53	5	9.857942e-01
53	6	9.724746e-01
53	7	9.132478e-01
53	8	7.975592e-01
53	9	4.870718e-01
53	10	3.449787e-03
53	11	0.000000e+00
53	12	0.000000e+00
53	13	6.977282e-01
53	14	8.510952e-01
53	15	8.948298e-01
53	16	9.573999e-01
53	17	9.834487e-01
53	18	9.717287e-01
53	19	9.146445e-01
53	20	7.964538e-01
53	21	4.951240e-01
53	22	-9.309768e-04
53	23	0.000000e+00
53	24	0.000000e+00
53	25	7.239941e-01
53	26	8.633223e-01
53	27	9.043687e-01
53	28	9.600659e-01
53	29	9.863679e-01
53	30	9.717136e-01
53	31	9.097564e-01
53	32	7.981451e-01
53	33	4.748457e-01
53	34	7.506935e-03
53	35	0.000000e+00
53	36	0.000000e+00
53	37	6.670386e-01
53	38	8.340559e-01
53	39	8.875302e-01
53	40	9.530095e-01
53	41	9.801071e-01
53	42	9.644905e-01
53	43	8.979226e-01
53	44	7.939565e-01
53	45	4.365859e-01
53	46	1.074446e-02
53	47	0.000000e+00
53	48	0.000000e+00
53	49	7.274805e-01
53	50	8.657972e-01
53	51	9.056969e-01
53	52	9.605837e-01
53	53	1.000000e+00
53	54	9.726603e-01
53	55	9.116639e-01
53	56	7.984855e-01
53	57	4.839143e-01
53	58	6.681463e-03
53	59	0.000000e+00
53	60	0.000000e+00
53	61	1.541047e-01
53	62	2.492830e-01
53	63	3.862680e-01
53	64	5.252070e-01
53	65	5.963466e-01
53	66	6.128971e-01
53	67	5.029223e-01
53	68	3.689251e-01
53	69	1.827525e-02
53	70	0.000000e+00
53	71	0.000000e+00
53	72	0.000000e+00
53	73	1.494221e-01
53	74	3.487151e-01
53	75	2.704848e-01
53	76	5.219791e-01
53	77	5.508657e-01
53	78	5.397244e-01
53	79	3.443690e-01
53	80	2.278503e-01
53	81	6.890189e-03
53	82	0.000000e+00
53	83	0.000000e+00
53	84	0.000000e+00
53	85	1.412872e-01
53	86	2.336578e-01
53	87	4.304946e-01
53	88	5.843550e-01
53	89	6.522967e-01
53	90	7.033470e-01
53	91	6.181220e-01
53	92	5.784038e-01
53	93	1.707422e-01
53	94	0.000000e+00
53	95	0.000000e+00
53	96	0.000000e+00
53	97	7.607531e-02
53	98	1.864562e-01
53	99	2.844232e-01
53	100	5.822164e-01
53	101	6.088989e-01
53	102	6.228913e-01
53	103	6.606333e-01
53	104	6.361664e-01
53	105	3.787882e-01
53	106	0.000000e+00
53	107	0.000000e+00
53	108	0.000000e+00
53	109	0.000000e+00
54	0	0.000000e+00
54	1	7.006372e-01
54	2	8.300629e-01
54	3	8.743018e-01
54	4	9.397665e-01
54	5	9.710144e-01
54	6	9.876395e-01
54	7	9.455995e-01
54	8	8.324302e-01
54	9	4.737118e-01
54	10	3.502078e-03
54	11	0.000000e+00
54	12	0.000000e+00
54	13	6.731048e-01
54	14	8.160194e-01
54	15	8.640531e-01
54	16	9.356668e-01
54	17	9.661327e-01
54	18	9.856892e-01
54	19	9.441986e-01
54	20	8.303896e-01
54	21	4.825109e-01
54	22	-3.479349e-03
54	23	0.000000e+00
54	24	0.000000e+00
54	25	6.954953e-01
54	26	8.284194e-01
54	27	8.731535e-01
54	28	9.409326e-01
54	29	9.728827e-01
54	30	9.880140e-01
54	31	9.435709e-01
54	32	8.332396e-01
54	33	4.607902e-01
54	34	6.434703e-03
54	35	0.000000e+00
54	36	0.000000e+00
54	37	6.390873e-01
54	38	8.009204e-01
54	39	8.564076e-01
54	40	9.358342e-01
54	41	9.695536e-01
54	42	9.821364e-01
54	43	9.345602e-01
54	44	8.298576e-01
54	45	4.220315e-01
54	46	1.043597e-02
54	47	0.000000e+00
54	48	0.000000e+00
54	49	6.994562e-01
54	50	8.305245e-01
54	51	8.744464e-01
54	52	9.409708e-01
54	53	9.726603e-01
54	54	1.000000e+00
54	55	9.447147e-01
54	56	8.333363e-01
54	57	4.703508e-01
54	58	5.435348e-03
54	59	0.000000e+00
54	60	0.000000e+00
54	61	1.451357e-01
54	62	2.388539e-01
54	63	3.665257e-01
54	64	5.028197e-01
54	65	5.658981e-01
54	66	5.908117e-01
54	67	5.214145e-01
54	68	3.818480e-01
54	69	1.486066e-02
54	70	0.000000e+00
54	71	0.000000e+00
54	72	0.000000e+00
54	73	1.399483e-01
54	74	3.268232e-01
54	75	2.583117e-01
54	76	5.067501e-01
54	77	5.580633e-01
54	78	5.556390e-01
54	79	3.462598e-01
54	80	2.035655e-01
54	81	6.383525e-03
54	82	0.000000e+00
54	83	0.000000e+00
54	84	0.000000e+00
54	85	1.321323e-01
54	86	2.045532e-01
54	87	3.904947e-01
54	88	5.336265e-01
54	89	5.951070e-01
54	90	6.700954e-01
54	91	6.124883e-01
54	92	5.718193e-01
54	93	1.647321e-01
54	94	0.000000e+00
54	95	0.000000e+00
54	96	0.000000e+00
54	97	6.504609e-02
54	98	1.596718e-01
54	99	2.419550e-01
54	100	5.668536e-01
54	101	5.638360e-01
54	102	5.884357e-01
54	103	6.647640e-01
54	104	6.414089e-01
54	105	3.954257e-01
54	106	0.000000e+00
54	107	0.000000e+00
54	108	0.000000e+00
54	109	0.000000e+00
55	0	0.000000e+00
55	1	6.504364e-01
55	2	7.486944e-01
55	3	7.924426e-01
55	4	8.609507e-01
55	5	9.084930e-01
55	6	9.430021e-01
55	7	9.854299e-01
55	8	9.330624e-01
55	9	5.993140e-01
55	10	3.757521e-03
55	11	0.000000e+00
55	12	0.000000e+00
55	13	6.242044e-01
55	14	7.361605e-01
55	15	7.827892e-01
55	16	8.568802e-01
55	17	9.009660e-01
55	18	9.356580e-01
55	19	9.825444e-01
55	20	9.309990e-01
55	21	6.007800e-01
55	22	-4.696157e-03
55	23	0.000000e+00
55	24	0.000000e+00
55	25	6.458334e-01
55	26	7.479609e-01
55	27	7.910963e-01
55	28	8.612279e-01
55	29	9.127505e-01
55	30	9.457768e-01
55	31	9.852842e-01
55	32	9.332854e-01
55	33	5.862115e-01
55	34	4.804000e-03
55	35	0.000000e+00
55	36	0.000000e+00
55	37	5.939395e-01
55	38	7.232018e-01
55	39	7.758026e-01
55	40	8.568756e-01
55	41	9.130481e-01
55	42	9.464369e-01
55	43	9.781507e-01
55	44	9.287589e-01
55	45	5.453252e-01
55	46	8.750875e-03
55	47	0.000000e+00
55	48	0.000000e+00
55	49	6.493115e-01
55	50	7.496568e-01
55	51	7.923209e-01
55	52	8.613766e-01
55	53	9.116639e-01
55	54	9.447147e-01
55	55	1.000000e+00
55	56	9.335354e-01
55	57	5.953136e-01
55	58	3.829548e-03
55	59	0.000000e+00
55	60	0.000000e+00
55	61	1.470119e-01
55	62	2.264786e-01
55	63	2.971803e-01
55	64	4.662255e-01
55	65	5.395438e-01
55	66	5.494718e-01
55	67	5.597989e-01
55	68	5.000186e-01
55	69	4.050929e-02
55	70	0.000000e+00
55	71	0.000000e+00
55	72	0.000000e+00
55	73	1.118196e-01
55	74	2.852343e-01
55	75	2.606465e-01
55	76	4.471979e-01
55	77	5.230494e-01
55	78	5.686162e-01
55	79	3.623634e-01
55	80	2.026797e-01
55	81	9.643019e-03
55	82	0.000000e+00
55	83	0.000000e+00
55	84	0.000000e+00
55	85	1.356760e-01
55	86	1.972348e-01
55	87	3.407128e-01
55	88	4.738417e-01
55	89	5.248755e-01
55	90	6.035486e-01
55	91	6.186757e-01
55	92	5.870239e-01
55	93	2.180133e-01
55	94	0.000000e+00
55	95	0.000000e+00
55	96	0.000000e+00
55	97	8.461738e-02
55	98	1.367327e-01
55	99	2.196345e-01
55	100	5.239489e-01
55	101	5.031064e-01
55	102	5.635781e-01
55	103	6.260444e-01
55	104	6.596807e-01
55	105	4.276451e-01
55	106	0.000000e+00
55	107	0.000000e+00
55	108	0.000000e+00
55	109	0.000000e+00
56	0	0.000000e+00
56	1	5.735505e-01
56	2	6.487957e-01
56	3	6.852184e-01
56	4	7.472675e-01
56	5	7.954295e-01
56	6	8.322336e-01
56	7	9.324767e-01
56	8	9.889795e-01
56	9	7.481048e-01
56	10	4.076388e-03
56	11	0.000000e+00
56	12	0.000000e+00
56	13	5.502030e-01
56	14	6.363762e-01
56	15	6.789160e-01
56	16	7.448963e-01
56	17	7.890707e-01
56	18	8.230702e-01
56	19	9.313341e-01
56	20	9.866925e-01
56	21	7.409552e-01
56	22	-3.460262e-03
56	23	0.000000e+00
56	24	0.000000e+00
56	25	5.694725e-01
56	26	6.494148e-01
56	27	6.822208e-01
56	28	7.456802e-01
56	29	7.992727e-01
56	30	8.348860e-01
56	31	9.326473e-01
56	32	9.885286e-01
56	33	7.324396e-01
56	34	5.270504e-03
56	35	0.000000e+00
56	36	0.000000e+00
56	37	5.236726e-01
56	38	6.300478e-01
56	39	6.665862e-01
56	40	7.404119e-01
56	41	7.992293e-01
56	42	8.384274e-01
56	43	9.249195e-01
56	44	9.834467e-01
56	45	6.890726e-01
56	46	8.826903e-03
56	47	0.000000e+00
56	48	0.000000e+00
56	49	5.725597e-01
56	50	6.502355e-01
56	51	6.840170e-01
56	52	7.463502e-01
56	53	7.984855e-01
56	54	8.333363e-01
56	55	9.335354e-01
56	56	1.000000e+00
56	57	7.412653e-01
56	58	4.385532e-03
56	59	0.000000e+00
56	60	0.000000e+00
56	61	1.249710e-01
56	62	1.998716e-01
56	63	2.306556e-01
56	64	3.955787e-01
56	65	4.804542e-01
56	66	4.622190e-01
56	67	5.102616e-01
56	68	5.547832e-01
56	69	5.789384e-02
56	70	0.000000e+00
56	71	0.000000e+00
56	72	0.000000e+00
56	73	9.149793e-02
56	74	2.343489e-01
56	75	2.282115e-01
56	76	3.583471e-01
56	77	4.420570e-01
56	78	4.950425e-01
56	79	3.186453e-01
56	80	2.138580e-01
56	81	1.148608e-02
56	82	0.000000e+00
56	83	0.000000e+00
56	84	0.000000e+00
56	85	1.108604e-01
56	86	1.897126e-01
56	87	2.728485e-01
56	88	3.656574e-01
56	89	4.401044e-01
56	90	4.885496e-01
56	91	5.394869e-01
56	92	5.616006e-01
56	93	2.356904e-01
56	94	0.000000e+00
56	95	0.000000e+00
56	96	0.000000e+00
56	97	9.139831e-02
56	98	1.075523e-01
56	99	1.883721e-01
56	100	4.408537e-01
56	101	3.993898e-01
56	102	4.873754e-01
56	103	5.098955e-01
56	104	6.053859e-01
56	105	4.027714e-01
56	106	0.000000e+00
56	107	0.000000e+00
56	108	0.000000e+00
56	109	0.000000e+00
57	0	0.000000e+00
57	1	4.173422e-01
57	2	4.447895e-01
57	3	4.600985e-01
57	4	4.357045e-01
57	5	4.819789e-01
57	6	4.696559e-01
57	7	5.949571e-01
57	8	7.411583e-01
57	9	8.836195e-01
57	10	3.268455e-03
57	11	0.000000e+00
57	12	0.000000e+00
57	13	3.938648e-01
57	14	4.409365e-01
57	15	4.592810e-01
57	16	4.353530e-01
57	17	4.803347e-01
57	18	4.608861e-01
57	19	5.970856e-01
57	20	7.385105e-01
57	21	8.590169e-01
57	22	1.037434e-02
57	23	0.000000e+00
57	24	0.000000e+00
57	25	4.172003e-01
57	26	4.458233e-01
57	27	4.566037e-01
57	28	4.314367e-01
57	29	4.837252e-01
57	30	4.721044e-01
57	31	5.939621e-01
57	32	7.409553e-01
57	33	8.759425e-01
57	34	1.013103e-02
57	35	0.000000e+00
57	36	0.000000e+00
57	37	3.899554e-01
57	38	4.291845e-01
57	39	4.423034e-01
57	40	4.263576e-01
57	41	4.812710e-01
57	42	4.781453e-01
57	43	5.864054e-01
57	44	7.373501e-01
57	45	8.417802e-01
57	46	9.181430e-03
57	47	0.000000e+00
57	48	0.000000e+00
57	49	4.174803e-01
57	50	4.474679e-01
57	51	4.588203e-01
57	52	4.324402e-01
57	53	4.839143e-01
57	54	4.703508e-01
57	55	5.953136e-01
57	56	7.412653e-01
57	57	1.000000e+00
57	58	1.028269e-02
57	59	0.000000e+00
57	60	0.000000e+00
57	61	1.190286e-01
57	62	1.760965e-01
57	63	1.885277e-01
57	64	2.978816e-01
57	65	3.653148e-01
57	66	3.250185e-01
57	67	2.731415e-01
57	68	4.695133e-01
57	69	8.254677e-02
57	70	0.000000e+00
57	71	0.000000e+00
57	72	0.000000e+00
57	73	6.468515e-02
57	74	1.816915e-01
57	75	1.887330e-01
57	76	2.329869e-01
57	77	2.401814e-01
57	78	2.658553e-01
57	79	2.403386e-01
57	80	2.477227e-01
57	81	1.560710e-02
57	82	0.000000e+00
57	83	0.000000e+00
57	84	0.000000e+00
57	85	9.344289e-02
57	86	2.342758e-01
57	87	2.434212e-01
57	88	2.985332e-01
57	89	3.811465e-01
57	90	3.614250e-01
57	91	3.762301e-01
57	92	4.924500e-01
57	93	2.747036e-01
57	94	0.000000e+00
57	95	0.000000e+00
57	96	0.000000e+00
57	97	1.161691e-01
57	98	1.259162e-01
57	99	1.808057e-01
57	100	3.238583e-01
57	101	3.094094e-01
57	102	3.729168e-01
57	103	3.280385e-01
57	104	4.718936e-01
57	105	2.787460e-01
57	106	0.000000e+00
57	107	0.000000e+00
57	108	0.000000e+00
57	109	0.000000e+00
58	0	0.000000e+00
58	1	7.352118e-03
58	2	9.656679e-03
58	3	9.309146e-03
58	4	6.488280e-03
58	5	6.738649e-03
58	6	5.490790e-03
58	7	3.889696e-03
58	8	4.384219e-03
58	9	1.026771e-02
58	10	7.389521e-05
58	11	0.000000e+00
58	12	0.000000e+00
58	13	6.962498e-03
58	14	9.392166e-03
58	15	9.235885e-03
58	16	6.546483e-03
58	17	6.838543e-03
58	18	5.590152e-03
58	19	4.044133e-03
58	20	4.319331e-03
58	21	9.579358e-03
58	22	1.049232e-03
58	23	0.000000e+00
58	24	0.000000e+00
58	25	7.279587e-03
58	26	9.634994e-03
58	27	9.336310e-03
58	28	6.387189e-03
58	29	6.634201e-03
58	30	5.388295e-03
58	31	3.778239e-03
58	32	4.394600e-03
58	33	1.041353e-02
58	34	9.398592e-04
58	35	0.000000e+00
58	36	0.000000e+00
58	37	6.760707e-03
58	38	9.385878e-03
58	39	9.116112e-03
58	40	6.228532e-03
58	41	6.443481e-03
58	42	5.208590e-03
58	43	3.548467e-03
58	44	4.411557e-03
58	45	1.044106e-02
58	46	8.120682e-04
58	47	0.000000e+00
58	48	0.000000e+00
58	49	7.284070e-03
58	50	9.640723e-03
58	51	9.348429e-03
58	52	6.418647e-03
58	53	6.681463e-03
58	54	5.435348e-03
58	55	3.829548e-03
58	56	4.385532e-03
58	57	1.028269e-02
58	58	1.000000e+00
58	59	0.000000e+00
58	60	0.000000e+00
58	61	1.081638e-03
58	62	1.557475e-03
58	63	7.706307e-03
58	64	4.687571e-03
58	65	4.642260e-03
58	66	5.699558e-03
58	67	3.002588e-04
58	68	1.132544e-03
58	69	5.720653e-04
58	70	0.000000e+00
58	71	0.000000e+00
58	72	0.000000e+00
58	73	1.498490e-03
58	74	3.919970e-03
58	75	3.333559e-03
58	76	5.974307e-03
58	77	1.494788e-03
58	78	1.813280e-03
58	79	1.778477e-03
58	80	3.494162e-03
58	81	1.081157e-04
58	82	0.000000e+00
58	83	0.000000e+00
58	84	0.000000e+00
58	85	1.046243e-03
58	86	5.262134e-03
58	87	5.009141e-03
58	88	8.916088e-03
58	89	8.300494e-03
58	90	5.562210e-03
58	91	2.628099e-03
58	92	7.226313e-03
58	93	2.521581e-03
58	94	0.000000e+00
58	95	0.000000e+00
58	96	0.000000e+00
58	97	1.206512e-03
58	98	2.757146e-03
58	99	4.821004e-03
58	100	8.486540e-03
58	101	8.179116e-03
58	102	8.489412e-03
58	103	7.415090e-03
58	104	7.028861e-03
58	105	1.554943e-03
58	106	0.000000e+00
58	107	0.000000e+00
58	108	0.000000e+00
58	109	0.000000e+00
59	0	0.000000e+00
59	1	0.000000e+00
59	2	0.000000e+00
59	3	0.000000e+00
59	4	0.000000e+00
59	5	0.000000e+00
59	6	0.000000e+00
59	7	0.000000e+00
59	8	0.000000e+00
59	9	0.000000e+00
59	10	0.000000e+00
59	11	0.000000e+00
59	12	0.000000e+00
59	13	0.000000e+00
59	14	0.000000e+00
59	15	0.000000e+00
59	16	0.000000e+00
59	17	0.000000e+00
59	18	0.000000e+00
59	19	0.000000e+00
59	20	0.000000e+00
59	21	0.000000e+00
59	22	0.000000e+00
59	23	0.000000e+00
59	24	0.000000e+00
59	25	0.000000e+00
59	26	0.000000e+00
59	27	0.000000e+00
59	28	0.000000e+00
59	29	0.000000e+00
59	30	0.000000e+00
59	31	0.000000e+00
59	32	0.000000e+00
59	33	0.000000e+00
59	34	0.000000e+00
59	35	0.000000e+00
59	36	0.000000e+00
59	37	0.000000e+00
59	38	0.000000e+00
59	39	0.000000e+00
59	40	0.000000e+00
59	41	0.000000e+00
59	42	0.000000e+00
59	43	0.000000e+00
59	44	0.000000e+00
59	45	0.000000e+00
59	46	0.000000e+00
59	47	0.000000e+00
59	48	0.000000e+00
59	49	0.000000e+00
59	50	0.000000e+00
59	51	0.000000e+00
59	52	0.000000e+00
59	53	0.000000e+00
59	54	0.000000e+00
59	55	0.000000e+00
59	56	0.000000e+00
59	57	0.000000e+00
59	58	0.000000e+00
59	59	0.000000e+00
59	60	0.000000e+00
59	61	0.000000e+00
59	62	0.000000e+00
59	63	0.000000e+00
59	64	0.000000e+00
59	65	0.000000e+00
59	66	0.000000e+00
59	67	0.000000e+00
59	68	0.000000e+00
59	69	0.000000e+00
59	70	0.000000e+00
59	71	0.000000e+00
59	72	0.000000e+00
59	73	0.000000e+00
59	74	0.000000e+00
59	75	0.000000e+00
59	76	0.000000e+00
59	77	0.000000e+00
59	78	0.000000e+00
59	79	0.000000e+00
59	80	0.000000e+00
59	81	0.000000e+00
59	82	0.000000e+00
59	83	0.000000e+00
59	84	0.000000e+00
59	85	0.000000e+00
59	86	0.000000e+00
59	87	0.000000e+00
59	88	0.000000e+00
59	89	0.000000e+00
59	90	0.000000e+00
59	91	0.000000e+00
59	92	0.000000e+00
59	93	0.000000e+00
59	94	0.000000e+00
59	95	0.000000e+00
59	96	0.000000e+00
59	97	0.000000e+00
59	98	0.000000e+00
59	99	0.000000e+00
59	100	0.000000e+00
59	101	0.000000e+00
59	102	0.000000e+00
59	103	0.000000e+00
59	104	0.000000e+00
59	105	0.000000e+00
59	106	0.000000e+00
59	107	0.000000e+00
59	108	0.000000e+00
59	109	0.000000e+00
60	0	0.000000e+00
60	1	0.000000e+00
60	2	0.000000e+00
60	3	0.000000e+00
60	4	0.000000e+00
60	5	0.000000e+00
60	6	0.000000e+00
60	7	0.000000e+00
60	8	0.000000e+00
60	9	0.000000e+00
60	10	0.000000e+00
60	11	0.000000e+00
60	12	0.000000e+00
60	13	0.000000e+00
60	14	0.000000e+00
60	15	0.000000e+00
60	16	0.000000e+00
60	17	0.000000e+00
60	18	0.000000e+00
60	19	0.000000e+00
60	20	0.000000e+00
60	21	0.000000e+00
60	22	0.000000e+00
60	23	0.000000e+00
60	24	0.000000e+00
60	25	0.000000e+00
60	26	0.000000e+00
60	27	0.000000e+00
60	28	0.000000e+00
60	29	0.000000e+00
60	30	0.000000e+00
60	31	0.000000e+00
60	32	0.000000e+00
60	33	0.000000e+00
60	34	0.000000e+00
60	35	0.000000e+00
60	36	0.000000e+00
60	37	0.000000e+00
60	38	0.000000e+00
60	39	0.000000e+00
60	40	0.000000e+00
60	41	0.000000e+00
60	42	0.000000e+00
60	43	0.000000e+00
60	44	0.000000e+00
60	45	0.000000e+00
60	46	0.000000e+00
60	47	0.000000e+00
60	48	0.000000e+00
60	49	0.000000e+00
60	50	0.000000e+00
60	51	0.000000e+00
60	52	0.000000e+00
60	53	0.000000e+00
60	54	0.000000e+00
60	55	0.000000e+00
60	56	0.000000e+00
60	57	0.000000e+00
60	58	0.000000e+00
60	59	0.000000e+00
60	60	0.000000e+00
60	61	0.000000e+00
60	62	0.000000e+00
60	63	0.000000e+00
60	64	0.000000e+00
60	65	0.000000e+00
60	66	0.000000e+00
60	67	0.000000e+00
60	68	0.000000e+00
60	69	0.000000e+00
60	70	0.000000e+00
60	71	0.000000e+00
60	72	0.000000e+00
60	73	0.000000e+00
60	74	0.000000e+00
60	75	0.000000e+00
60	76	0.000000e+00
60	77	0.000000e+00
60	78	0.000000e+00
60	79	0.000000e+00
60	80	0.000000e+00
60	81	0.000000e+00
60	82	0.000000e+00
60	83	0.000000e+00
60	84	0.000000e+00
60	85	0.000000e+00
60	86	0.000000e+00
60	87	0.000000e+00
60	88	0.000000e+00
60	89	0.000000e+00
60	90	0.000000e+00
60	91	0.000000e+00
60	92	0.000000e+00
60	93	0.000000e+00
60	94	0.000000e+00
60	95	0.000000e+00
60	96	0.000000e+00
60	97	0.000000e+00
60	98	0.000000e+00
60	99	0.000000e+00
60	100	0.000000e+00
60	101	0.000000e+00
60	102	0.000000e+00
60	103	0.000000e+00
60	104	0.000000e+00
60	105	0.000000e+00
60	106	0.000000e+00
60	107	0.000000e+00
60	108	0.000000e+00
60	109	0.000000e+00
61	0	0.000000e+00
61	1	2.064138e-01
61	2	1.562976e-01
61	3	1.522901e-01
61	4	1.536909e-01
61	5	1.547100e-01
61	6	1.455810e-01
61	7	1.480680e-01
61	8	1.250775e-01
61	9	1.190070e-01
61	10	5.733949e-04
61	11	0.000000e+00
61	12	0.000000e+00
61	13	1.916768e-01
61	14	1.542040e-01
61	15	1.525849e-01
61	16	1.531870e-01
61	17	1.559723e-01
61	18	1.462085e-01
61	19	1.495478e-01
61	20	1.252936e-01
61	21	1.165062e-01
61	22	5.433128e-04
61	23	0.000000e+00
61	24	0.000000e+00
61	25	2.071010e-01
61	26	1.558522e-01
61	27	1.512792e-01
61	28	1.532764e-01
61	29	1.534389e-01
61	30	1.446224e-01
61	31	1.462503e-01
61	32	1.247347e-01
61	33	1.182967e-01
61	34	1.131697e-03
61	35	0.000000e+00
61	36	0.000000e+00
61	37	1.976042e-01
61	38	1.503154e-01
61	39	1.463622e-01
61	40	1.518714e-01
61	41	1.504723e-01
61	42	1.425117e-01
61	43	1.425457e-01
61	44	1.235282e-01
61	45	1.136344e-01
61	46	1.307153e-03
61	47	0.000000e+00
61	48	0.000000e+00
61	49	2.068615e-01
61	50	1.565178e-01
61	51	1.520232e-01
61	52	1.533786e-01
61	53	1.541047e-01
61	54	1.451357e-01
61	55	1.470119e-01
61	56	1.249710e-01
61	57	1.190286e-01
61	58	1.081638e-03
61	59	0.000000e+00
61	60	0.000000e+00
61	61	1.000000e+00
61	62	2.317808e-01
61	63	1.874912e-01
61	64	2.535685e-01
61	65	2.567389e-01
61	66	2.306982e-01
61	67	2.348350e-01
61	68	2.894405e-01
61	69	5.303684e-02
61	70	0.000000e+00
61	71	0.000000e+00
61	72	0.000000e+00
61	73	4.504677e-02
61	74	1.757939e-01
61	75	2.045509e-01
61	76	2.676206e-01
61	77	2.807372e-01
61	78	2.470184e-01
61	79	2.137101e-01
61	80	2.940473e-01
61	81	1.677583e-02
61	82	0.000000e+00
61	83	0.000000e+00
61	84	0.000000e+00
61	85	3.532498e-01
61	86	2.003118e-01
61	87	2.083520e-01
61	88	2.211482e-01
61	89	2.148338e-01
61	90	2.140065e-01
61	91	2.408732e-01
61	92	2.840301e-01
61	93	2.147628e-01
61	94	0.000000e+00
61	95	0.000000e+00
61	96	0.000000e+00
61	97	2.801930e-01
61	98	2.452761e-01
61	99	1.721306e-01
61	100	2.564235e-01
61	101	1.886488e-01
61	102	2.006208e-01
61	103	2.406540e-01
61	104	2.839454e-01
61	105	2.072703e-01
61	106	0.000000e+00
61	107	0.000000e+00
61	108	0.000000e+00
61	109	0.000000e+00
62	0	0.000000e+00
62	1	2.399659e-01
62	2	2.423429e-01
62	3	2.331023e-01
62	4	2.461667e-01
62	5	2.504190e-01
62	6	2.396985e-01
62	7	2.276766e-01
62	8	2.000996e-01
62	9	1.751569e-01
62	10	6.747128e-04
62	11	0.000000e+00
62	12	0.000000e+00
62	13	2.253637e-01
62	14	2.387574e-01
62	15	2.326964e-01
62	16	2.460687e-01
62	17	2.516759e-01
62	18	2.419552e-01
62	19	2.298573e-01
62	20	2.014474e-01
62	21	1.743598e-01
62	22	1.817064e-03
62	23	0.000000e+00
62	24	0.000000e+00
62	25	2.391843e-01
62	26	2.412990e-01
62	27	2.316454e-01
62	28	2.458134e-01
62	29	2.484497e-01
62	30	2.378015e-01
62	31	2.253973e-01
62	32	1.992386e-01
62	33	1.745800e-01
62	34	1.504915e-03
62	35	0.000000e+00
62	36	0.000000e+00
62	37	2.249436e-01
62	38	2.326098e-01
62	39	2.246697e-01
62	40	2.430763e-01
62	41	2.442935e-01
62	42	2.329546e-01
62	43	2.202131e-01
62	44	1.961443e-01
62	45	1.648184e-01
62	46	1.237652e-03
62	47	0.000000e+00
62	48	0.000000e+00
62	49	2.394471e-01
62	50	2.421486e-01
62	51	2.325949e-01
62	52	2.461561e-01
62	53	2.492830e-01
62	54	2.388539e-01
62	55	2.264786e-01
62	56	1.998716e-01
62	57	1.760965e-01
62	58	1.557475e-03
62	59	0.000000e+00
62	60	0.000000e+00
62	61	2.317808e-01
62	62	1.000000e+00
62	63	2.033848e-01
62	64	2.886061e-01
62	65	3.117316e-01
62	66	2.805850e-01
62	67	2.118821e-01
62	68	2.346111e-01
62	69	2.998843e-02
62	70	0.000000e+00
62	71	0.000000e+00
62	72	0.000000e+00
62	73	4.885577e-02
62	74	1.824353e-01
62	75	1.837435e-01
62	76	2.816412e-01
62	77	2.687991e-01
62	78	2.255142e-01
62	79	1.605961e-01
62	80	2.140114e-01
62	81	9.748899e-03
62	82	0.000000e+00
62	83	0.000000e+00
62	84	0.000000e+00
62	85	2.125875e-01
62	86	1.731213e-01
62	87	1.978575e-01
62	88	2.294514e-01
62	89	2.432032e-01
62	90	2.658800e-01
62	91	2.619416e-01
62	92	2.480024e-01
62	93	1.622141e-01
62	94	0.000000e+00
62	95	0.000000e+00
62	96	0.000000e+00
62	97	1.479644e-01
62	98	2.070157e-01
62	99	1.285536e-01
62	100	2.519788e-01
62	101	1.803488e-01
62	102	1.801603e-01
62	103	2.429308e-01
62	104	2.564828e-01
62	105	1.821737e-01
62	106	0.000000e+00
62	107	0.000000e+00
62	108	0.000000e+00
62	109	0.000000e+00
63	0	0.000000e+00
63	1	3.157270e-01
63	2	3.935862e-01
63	3	3.988926e-01
63	4	3.817631e-01
63	5	3.889364e-01
63	6	3.686834e-01
63	7	2.993356e-01
63	8	2.312268e-01
63	9	1.868562e-01
63	10	1.246364e-03
63	11	0.000000e+00
63	12	0.000000e+00
63	13	3.014254e-01
63	14	3.868467e-01
63	15	3.962962e-01
63	16	3.813414e-01
63	17	3.914344e-01
63	18	3.746320e-01
63	19	3.000252e-01
63	20	2.315739e-01
63	21	1.848365e-01
63	22	4.158826e-03
63	23	0.000000e+00
63	24	0.000000e+00
63	25	3.139744e-01
63	26	3.903395e-01
63	27	3.976866e-01
63	28	3.805134e-01
63	29	3.847174e-01
63	30	3.639881e-01
63	31	2.962718e-01
63	32	2.302792e-01
63	33	1.875789e-01
63	34	8.028326e-03
63	35	0.000000e+00
63	36	0.000000e+00
63	37	2.907883e-01
63	38	3.761217e-01
63	39	3.880352e-01
63	40	3.759633e-01
63	41	3.773660e-01
63	42	3.532697e-01
63	43	2.907723e-01
63	44	2.278873e-01
63	45	1.795718e-01
63	46	9.133472e-03
63	47	0.000000e+00
63	48	0.000000e+00
63	49	3.151224e-01
63	50	3.921887e-01
63	51	3.987044e-01
63	52	3.809598e-01
63	53	3.862680e-01
63	54	3.665257e-01
63	55	2.971803e-01
63	56	2.306556e-01
63	57	1.885277e-01
63	58	7.706307e-03
63	59	0.000000e+00
63	60	0.000000e+00
63	61	1.874912e-01
63	62	2.033848e-01
63	63	1.000000e+00
63	64	3.612599e-01
63	65	3.626388e-01
63	66	3.843958e-01
63	67	2.405863e-01
63	68	1.628192e-01
63	69	1.047720e-02
63	70	0.000000e+00
63	71	0.000000e+00
63	72	0.000000e+00
63	73	1.103137e-01
63	74	2.333372e-01
63	75	1.870326e-01
63	76	3.470794e-01
63	77	3.182366e-01
63	78	2.462281e-01
63	79	1.440412e-01
63	80	1.974812e-01
63	81	4.575563e-03
63	82	0.000000e+00
63	83	0.000000e+00
63	84	0.000000e+00
63	85	1.624540e-01
63	86	1.950651e-01
63	87	2.578656e-01
63	88	3.734322e-01
63	89	3.803991e-01
63	90	3.624859e-01
63	91	2.647923e-01
63	92	2.998035e-01
63	93	7.732907e-02
63	94	0.000000e+00
63	95	0.000000e+00
63	96	0.000000e+00
63	97	9.462195e-02
63	98	2.213488e-01
63	99	1.664367e-01
63	100	3.549471e-01
63	101	3.482243e-01
63	102	3.332537e-01
63	103	3.709186e-01
63	104	3.171206e-01
63	105	1.474544e-01
63	106	0.000000e+00
63	107	0.000000e+00
63	108	0.000000e+00
63	109	0.000000e+00
64	0	0.000000e+00
64	1	4.392273e-01
64	2	4.961755e-01
64	3	5.051685e-01
64	4	5.152991e-01
64	5	5.262267e-01
64	6	5.039552e-01
64	7	4.681207e-01
64	8	3.958642e-01
64	9	2.974543e-01
64	10	1.627518e-03
64	11	0.000000e+00
64	12	0.000000e+00
64	13	4.167121e-01
64	14	4.890081e-01
64	15	5.000733e-01
64	16	5.136141e-01
64	17	5.262964e-01
64	18	5.048189e-01
64	19	4.691172e-01
64	20	3.954419e-01
64	21	2.961053e-01
64	22	2.203963e-03
64	23	0.000000e+00
64	24	0.000000e+00
64	25	4.380623e-01
64	26	4.937611e-01
64	27	5.035182e-01
64	28	5.144641e-01
64	29	5.243197e-01
64	30	5.016232e-01
64	31	4.649899e-01
64	32	3.951555e-01
64	33	2.951404e-01
64	34	4.922618e-03
64	35	0.000000e+00
64	36	0.000000e+00
64	37	4.081042e-01
64	38	4.754972e-01
64	39	4.926060e-01
64	40	5.100704e-01
64	41	5.186523e-01
64	42	4.956894e-01
64	43	4.577765e-01
64	44	3.923469e-01
64	45	2.787648e-01
64	46	5.758475e-03
64	47	0.000000e+00
64	48	0.000000e+00
64	49	4.390930e-01
64	50	4.957355e-01
64	51	5.045205e-01
64	52	5.147803e-01
64	53	5.252070e-01
64	54	5.028197e-01
64	55	4.662255e-01
64	56	3.955787e-01
64	57	2.978816e-01
64	58	4.687571e-03
64	59	0.000000e+00
64	60	0.000000e+00
64	61	2.535685e-01
64	62	2.886061e-01
64	63	3.612599e-01
64	64	1.000000e+00
64	65	4.997890e-01
64	66	4.874939e-01
64	67	3.591010e-01
64	68	3.238759e-01
64	69	3.021034e-02
64	70	0.000000e+00
64	71	0.000000e+00
64	72	0.000000e+00
64	73	1.126818e-01
64	74	2.871595e-01
64	75	2.493408e-01
64	76	4.288269e-01
64	77	4.215235e-01
64	78	3.754491e-01
64	79	2.445485e-01
64	80	2.522429e-01
64	81	8.820080e-03
64	82	0.000000e+00
64	83	0.000000e+00
64	84	0.000000e+00
64	85	2.165863e-01
64	86	2.440217e-01
64	87	3.212113e-01
64	88	4.297818e-01
64	89	4.498877e-01
64	90	4.700040e-01
64	91	4.077029e-01
64	92	4.056416e-01
64	93	1.784195e-01
64	94	0.000000e+00
64	95	0.000000e+00
64	96	0.000000e+00
64	97	1.490159e-01
64	98	2.801140e-01
64	99	1.980918e-01
64	100	4.218873e-01
64	101	3.775768e-01
64	102	3.726160e-01
64	103	4.332982e-01
64	104	4.187792e-01
64	105	2.531739e-01
64	106	0.000000e+00
64	107	0.000000e+00
64	108	0.000000e+00
64	109	0.000000e+00
65	0	0.000000e+00
65	1	4.337353e-01
65	2	5.220041e-01
65	3	5.413425e-01
65	4	5.647124e-01
65	5	5.972826e-01
65	6	5.672957e-01
65	7	5.418355e-01
65	8	4.806232e-01
65	9	3.652751e-01
65	10	2.010532e-03
65	11	0.000000e+00
65	12	0.000000e+00
65	13	4.150754e-01
65	14	5.119515e-01
65	15	5.352574e-01
65	16	5.650506e-01
65	17	5.980390e-01
65	18	5.676280e-01
65	19	5.458241e-01
65	20	4.817504e-01
65	21	3.657127e-01
65	22	2.644262e-03
65	23	0.000000e+00
65	24	0.000000e+00
65	25	4.330415e-01
65	26	5.199606e-01
65	27	5.386123e-01
65	28	5.620100e-01
65	29	5.951909e-01
65	30	5.647565e-01
65	31	5.373684e-01
65	32	4.796296e-01
65	33	3.611231e-01
65	34	4.819432e-03
65	35	0.000000e+00
65	36	0.000000e+00
65	37	4.002057e-01
65	38	5.033459e-01
65	39	5.270237e-01
65	40	5.547435e-01
65	41	5.881525e-01
65	42	5.587069e-01
65	43	5.261651e-01
65	44	4.745316e-01
65	45	3.382945e-01
65	46	5.415316e-03
65	47	0.000000e+00
65	48	0.000000e+00
65	49	4.346600e-01
65	50	5.215115e-01
65	51	5.396824e-01
65	52	5.631292e-01
65	53	5.963466e-01
65	54	5.658981e-01
65	55	5.395438e-01
65	56	4.804542e-01
65	57	3.653148e-01
65	58	4.642260e-03
65	59	0.000000e+00
65	60	0.000000e+00
65	61	2.567389e-01
65	62	3.117316e-01
65	63	3.626388e-01
65	64	4.997890e-01
65	65	1.000000e+00
65	66	5.711313e-01
65	67	3.994450e-01
65	68	3.920933e-01
65	69	4.369326e-02
65	70	0.000000e+00
65	71	0.000000e+00
65	72	0.000000e+00
65	73	1.173023e-01
65	74	3.110801e-01
65	75	2.693569e-01
65	76	4.709498e-01
65	77	4.410071e-01
65	78	4.181374e-01
65	79	2.783292e-01
65	80	2.890398e-01
65	81	9.737029e-03
65	82	0.000000e+00
65	83	0.000000e+00
65	84	0.000000e+00
65	85	2.330273e-01
65	86	2.630075e-01
65	87	3.442206e-01
65	88	4.896604e-01
65	89	5.346736e-01
65	90	5.554292e-01
65	91	4.878593e-01
65	92	4.463257e-01
65	93	2.512342e-01
65	94	0.000000e+00
65	95	0.000000e+00
65	96	0.000000e+00
65	97	1.517791e-01
65	98	2.716158e-01
65	99	2.379589e-01
65	100	4.355872e-01
65	101	4.341280e-01
65	102	4.487874e-01
65	103	4.542039e-01
65	104	4.603936e-01
65	105	3.019372e-01
65	106	0.000000e+00
65	107	0.000000e+00
65	108	0.000000e+00
65	109	0.000000e+00
66	0	0.000000e+00
66	1	4.494978e-01
66	2	5.200508e-01
66	3	5.516271e-01
66	4	5.635943e-01
66	5	6.143970e-01
66	6	5.923997e-01
66	7	5.525197e-01
66	8	4.629406e-01
66	9	3.239517e-01
66	10	1.987974e-03
66	11	0.000000e+00
66	12	0.000000e+00
66	13	4.259447e-01
66	14	5.110732e-01
66	15	5.468534e-01
66	16	5.637436e-01
66	17	6.172489e-01
66	18	5.923305e-01
66	19	5.556325e-01
66	20	4.597300e-01
66	21	3.203325e-01
66	22	3.010713e-03
66	23	0.000000e+00
66	24	0.000000e+00
66	25	4.484570e-01
66	26	5.194704e-01
66	27	5.478645e-01
66	28	5.611014e-01
66	29	6.111014e-01
66	30	5.896200e-01
66	31	5.473807e-01
66	32	4.624137e-01
66	33	3.226455e-01
66	34	5.945470e-03
66	35	0.000000e+00
66	36	0.000000e+00
66	37	4.181301e-01
66	38	5.018288e-01
66	39	5.342526e-01
66	40	5.540725e-01
66	41	6.016265e-01
66	42	5.837147e-01
66	43	5.365347e-01
66	44	4.615420e-01
66	45	3.077612e-01
66	46	6.795446e-03
66	47	0.000000e+00
66	48	0.000000e+00
66	49	4.492718e-01
66	50	5.208104e-01
66	51	5.495308e-01
66	52	5.621721e-01
66	53	6.128971e-01
66	54	5.908117e-01
66	55	5.494718e-01
66	56	4.622190e-01
66	57	3.250185e-01
66	58	5.699558e-03
66	59	0.000000e+00
66	60	0.000000e+00
66	61	2.306982e-01
66	62	2.805850e-01
66	63	3.843958e-01
66	64	4.874939e-01
66	65	5.711313e-01
66	66	1.000000e+00
66	67	4.031328e-01
66	68	3.584442e-01
66	69	3.322255e-02
66	70	0.000000e+00
66	71	0.000000e+00
66	72	0.000000e+00
66	73	1.195998e-01
66	74	2.995278e-01
66	75	2.292740e-01
66	76	4.564871e-01
66	77	4.334377e-01
66	78	4.138763e-01
66	79	2.886630e-01
66	80	2.591559e-01
66	81	8.468826e-03
66	82	0.000000e+00
66	83	0.000000e+00
66	84	0.000000e+00
66	85	2.081395e-01
66	86	2.660062e-01
66	87	3.674625e-01
66	88	5.208471e-01
66	89	5.817161e-01
66	90	5.897841e-01
66	91	4.940973e-01
66	92	4.890000e-01
66	93	2.252681e-01
66	94	0.000000e+00
66	95	0.000000e+00
66	96	0.000000e+00
66	97	1.426977e-01
66	98	2.530738e-01
66	99	2.278127e-01
66	100	4.809412e-01
66	101	4.966532e-01
66	102	4.983907e-01
66	103	5.265987e-01
66	104	4.895013e-01
66	105	2.715331e-01
66	106	0.000000e+00
66	107	0.000000e+00
66	108	0.000000e+00
66	109	0.000000e+00
67	0	0.000000e+00
67	1	3.972189e-01
67	2	4.269667e-01
67	3	4.378529e-01
67	4	4.808682e-01
67	5	5.021488e-01
67	6	5.220033e-01
67	7	5.591117e-01
67	8	5.116085e-01
67	9	2.751288e-01
67	10	1.859280e-03
67	11	0.000000e+00
67	12	0.000000e+00
67	13	3.779916e-01
67	14	4.211093e-01
67	15	4.268961e-01
67	16	4.804362e-01
67	17	4.988126e-01
67	18	5.175232e-01
67	19	5.560387e-01
67	20	5.150246e-01
67	21	2.755472e-01
67	22	-5.842633e-03
67	23	0.000000e+00
67	24	0.000000e+00
67	25	3.941456e-01
67	26	4.258573e-01
67	27	4.367807e-01
67	28	4.797483e-01
67	29	5.030324e-01
67	30	5.214351e-01
67	31	5.599864e-01
67	32	5.087430e-01
67	33	2.687112e-01
67	34	1.036020e-03
67	35	0.000000e+00
67	36	0.000000e+00
67	37	3.655034e-01
67	38	4.091269e-01
67	39	4.332376e-01
67	40	4.752606e-01
67	41	5.019014e-01
67	42	5.217712e-01
67	43	5.573329e-01
67	44	5.011130e-01
67	45	2.492179e-01
67	46	4.095858e-03
67	47	0.000000e+00
67	48	0.000000e+00
67	49	3.956122e-01
67	50	4.272164e-01
67	51	4.365418e-01
67	52	4.805883e-01
67	53	5.029223e-01
67	54	5.214145e-01
67	55	5.597989e-01
67	56	5.102616e-01
67	57	2.731415e-01
67	58	3.002588e-04
67	59	0.000000e+00
67	60	0.000000e+00
67	61	2.348350e-01
67	62	2.118821e-01
67	63	2.405863e-01
67	64	3.591010e-01
67	65	3.994450e-01
67	66	4.031328e-01
67	67	1.000000e+00
67	68	4.589255e-01
67	69	4.575994e-02
67	70	0.000000e+00
67	71	0.000000e+00
67	72	0.000000e+00
67	73	6.953234e-02
67	74	2.036338e-01
67	75	2.580879e-01
67	76	3.357596e-01
67	77	3.941563e-01
67	78	4.463168e-01
67	79	2.411949e-01
67	80	2.271365e-01
67	81	1.435350e-02
67	82	0.000000e+00
67	83	0.000000e+00
67	84	0.000000e+00
67	85	2.455071e-01
67	86	1.973467e-01
67	87	2.633570e-01
67	88	3.820713e-01
67	89	3.738028e-01
67	90	3.806199e-01
67	91	4.508775e-01
67	92	4.046528e-01
67	93	2.113120e-01
67	94	0.000000e+00
67	95	0.000000e+00
67	96	0.000000e+00
67	97	1.712692e-01
67	98	1.686369e-01
67	99	2.284802e-01
67	100	3.801523e-01
67	101	3.734675e-01
67	102	4.260464e-01
67	103	4.647021e-01
67	104	4.916628e-01
67	105	3.402738e-01
67	106	0.000000e+00
67	107	0.000000e+00
67	108	0.000000e+00
67	109	0.000000e+00
68	0	0.000000e+00
68	1	3.157761e-01
68	2	2.957742e-01
68	3	3.056876e-01
68	4	3.161765e-01
68	5	3.667289e-01
68	6	3.819617e-01
68	7	4.994677e-01
68	8	5.557896e-01
68	9	4.724801e-01
68	10	2.223011e-03
68	11	0.000000e+00
68	12	0.000000e+00
68	13	2.991316e-01
68	14	2.920410e-01
68	15	3.042441e-01
68	16	3.172011e-01
68	17	3.654508e-01
68	18	3.735788e-01
68	19	5.024817e-01
68	20	5.553781e-01
68	21	4.565180e-01
68	22	-2.540998e-03
68	23	0.000000e+00
68	24	0.000000e+00
68	25	3.140322e-01
68	26	2.972306e-01
68	27	3.025340e-01
68	28	3.127860e-01
68	29	3.686412e-01
68	30	3.834536e-01
68	31	4.986163e-01
68	32	5.539897e-01
68	33	4.678424e-01
68	34	1.559473e-03
68	35	0.000000e+00
68	36	0.000000e+00
68	37	2.923493e-01
68	38	2.870148e-01
68	39	2.935568e-01
68	40	3.082405e-01
68	41	3.671323e-01
68	42	3.895698e-01
68	43	4.908276e-01
68	44	5.495515e-01
68	45	4.514764e-01
68	46	3.305550e-03
68	47	0.000000e+00
68	48	0.000000e+00
68	49	3.152301e-01
68	50	2.976363e-01
68	51	3.041508e-01
68	52	3.139363e-01
68	53	3.689251e-01
68	54	3.818480e-01
68	55	5.000186e-01
68	56	5.547832e-01
68	57	4.695133e-01
68	58	1.132544e-03
68	59	0.000000e+00
68	60	0.000000e+00
68	61	2.894405e-01
68	62	2.346111e-01
68	63	1.628192e-01
68	64	3.238759e-01
68	65	3.920933e-01
68	66	3.584442e-01
68	67	4.589255e-01
68	68	1.000000e+00
68	69	9.856797e-02
68	70	0.000000e+00
68	71	0.000000e+00
68	72	0.000000e+00
68	73	2.940704e-02
68	74	1.690781e-01
68	75	2.170727e-01
68	76	2.541631e-01
68	77	2.903149e-01
68	78	3.902244e-01
68	79	3.008034e-01
68	80	2.718856e-01
68	81	1.822396e-02
68	82	0.000000e+00
68	83	0.000000e+00
68	84	0.000000e+00
68	85	2.509931e-01
68	86	2.383511e-01
68	87	2.105968e-01
68	88	2.608296e-01
68	89	2.875477e-01
68	90	2.749725e-01
68	91	3.731183e-01
68	92	4.182379e-01
68	93	2.899837e-01
68	94	0.000000e+00
68	95	0.000000e+00
68	96	0.000000e+00
68	97	2.437513e-01
68	98	2.154513e-01
68	99	1.811790e-01
68	100	3.086902e-01
68	101	2.206148e-01
68	102	3.184059e-01
68	103	3.179516e-01
68	104	4.598617e-01
68	105	3.362441e-01
68	106	0.000000e+00
68	107	0.000000e+00
68	108	0.000000e+00
68	109	0.000000e+00
69	0	0.000000e+00
69	1	2.776894e-02
69	2	1.586283e-02
69	3	1.309951e-02
69	4	6.696187e-03
69	5	1.780277e-02
69	6	1.488143e-02
69	7	4.053421e-02
69	8	5.789414e-02
69	9	8.271985e-02
69	10	3.155322e-04
69	11	0.000000e+00
69	12	0.000000e+00
69	13	2.578069e-02
69	14	1.671886e-02
69	15	1.278483e-02
69	16	7.216693e-03
69	17	1.742580e-02
69	18	1.309827e-02
69	19	4.260103e-02
69	20	5.848356e-02
69	21	7.834301e-02
69	22	6.035572e-04
69	23	0.000000e+00
69	24	0.000000e+00
69	25	2.797150e-02
69	26	1.594699e-02
69	27	1.288089e-02
69	28	5.476465e-03
69	29	1.827594e-02
69	30	1.531806e-02
69	31	3.993259e-02
69	32	5.764779e-02
69	33	8.304060e-02
69	34	5.604548e-04
69	35	0.000000e+00
69	36	0.000000e+00
69	37	2.650559e-02
69	38	1.460246e-02
69	39	1.255009e-02
69	40	4.741815e-03
69	41	1.862496e-02
69	42	1.713699e-02
69	43	3.746338e-02
69	44	5.645264e-02
69	45	8.182973e-02
69	46	4.943697e-04
69	47	0.000000e+00
69	48	0.000000e+00
69	49	2.796843e-02
69	50	1.621840e-02
69	51	1.291937e-02
69	52	5.785276e-03
69	53	1.827525e-02
69	54	1.486066e-02
69	55	4.050929e-02
69	56	5.789384e-02
69	57	8.254677e-02
69	58	5.720653e-04
69	59	0.000000e+00
69	60	0.000000e+00
69	61	5.303684e-02
69	62	2.998843e-02
69	63	1.047720e-02
69	64	3.021034e-02
69	65	4.369326e-02
69	66	3.322255e-02
69	67	4.575994e-02
69	68	9.856797e-02
69	69	1.000000e+00
69	70	0.000000e+00
69	71	0.000000e+00
69	72	0.000000e+00
69	73	-3.196463e-03
69	74	1.987078e-02
69	75	3.053001e-02
69	76	1.804491e-02
69	77	1.724813e-02
69	78	3.371859e-02
69	79	6.038175e-02
69	80	4.585575e-02
69	81	3.382120e-03
69	82	0.000000e+00
69	83	0.000000e+00
69	84	0.000000e+00
69	85	5.157400e-02
69	86	3.465265e-02
69	87	3.098053e-02
69	88	3.096977e-02
69	89	3.386152e-02
69	90	2.889782e-02
69	91	4.379149e-02
69	92	6.593445e-02
69	93	5.005929e-02
69	94	0.000000e+00
69	95	0.000000e+00
69	96	0.000000e+00
69	97	4.725941e-02
69	98	2.824679e-02
69	99	3.860126e-02
69	100	3.673611e-02
69	101	2.589379e-02
69	102	4.908323e-02
69	103	2.599809e-02
69	104	6.569850e-02
69	105	4.468347e-02
69	106	0.000000e+00
69	107	0.000000e+00
69	108	0.000000e+00
69	109	0.000000e+00
70	0	0.000000e+00
70	1	0.000000e+00
70	2	0.000000e+00
70	3	0.000000e+00
70	4	0.000000e+00
70	5	0.000000e+00
70	6	0.000000e+00
70	7	0.000000e+00
70	8	0.000000e+00
70	9	0.000000e+00
70	10	0.000000e+00
70	11	0.000000e+00
70	12	0.000000e+00
70	13	0.000000e+00
70	14	0.000000e+00
70	15	0.000000e+00
70	16	0.000000e+00
70	17	0.000000e+00
70	18	0.000000e+00
70	19	0.000000e+00
70	20	0.000000e+00
70	21	0.000000e+00
70	22	0.000000e+00
70	23	0.000000e+00
70	24	0.000000e+00
70	25	0.000000e+00
70	26	0.000000e+00
70	27	0.000000e+00
70	28	0.000000e+00
70	29	0.000000e+00
70	30	0.000000e+00
70	31	0.000000e+00
70	32	0.000000e+00
70	33	0.000000e+00
70	34	0.000000e+00
70	35	0.000000e+00
70	36	0.000000e+00
70	37	0.000000e+00
70	38	0.000000e+00
70	39	0.000000e+00
70	40	0.000000e+00
70	41	0.000000e+00
70	42	0.000000e+00
70	43	0.000000e+00
70	44	0.000000e+00
70	45	0.000000e+00
70	46	0.000000e+00
70	47	0.000000e+00
70	48	0.000000e+00
70	49	0.000000e+00
70	50	0.000000e+00
70	51	0.000000e+00
70	52	0.000000e+00
70	53	0.000000e+00
70	54	0.000000e+00
70	55	0.000000e+00
70	56	0.000000e+00
70	57	0.000000e+00
70	58	0.000000e+00
70	59	0.000000e+00
70	60	0.000000e+00
70	61	0.000000e+00
70	62	0.000000e+00
70	63	0.000000e+00
70	64	0.000000e+00
70	65	0.000000e+00
70	66	0.000000e+00
70	67	0.000000e+00
70	68	0.000000e+00
70	69	0.000000e+00
70	70	0.000000e+00
70	71	0.000000e+00
70	72	0.000000e+00
70	73	0.000000e+00
70	74	0.000000e+00
70	75	0.000000e+00
70	76	0.000000e+00
70	77	0.000000e+00
70	78	0.000000e+00
70	79	0.000000e+00
70	80	0.000000e+00
70	81	0.000000e+00
70	82	0.000000e+00
70	83	0.000000e+00
70	84	0.000000e+00
70	85	0.000000e+00
70	86	0.000000e+00
70	87	0.000000e+00
70	88	0.000000e+00
70	89	0.000000e+00
70	90	0.000000e+00
70	91	0.000000e+00
70	92	0.000000e+00
70	93	0.000000e+00
70	94	0.000000e+00
70	95	0.000000e+00
70	96	0.000000e+00
70	97	0.000000e+00
70	98	0.000000e+00
70	99	0.000000e+00
70	100	0.000000e+00
70	101	0.000000e+00
70	102	0.000000e+00
70	103	0.000000e+00
70	104	0.000000e+00
70	105	0.000000e+00
70	106	0.000000e+00
70	107	0.000000e+00
70	108	0.000000e+00
70	109	0.000000e+00
71	0	0.000000e+00
71	1	0.000000e+00
71	2	0.000000e+00
71	3	0.000000e+00
71	4	0.000000e+00
71	5	0.000000e+00
71	6	0.000000e+00
71	7	0.000000e+00
71	8	0.000000e+00
71	9	0.000000e+00
71	10	0.000000e+00
71	11	0.000000e+00
71	12	0.000000e+00
71	13	0.000000e+00
71	14	0.000000e+00
71	15	0.000000e+00
71	16	0.000000e+00
71	17	0.000000e+00
71	18	0.000000e+00
71	19	0.000000e+00
71	20	0.000000e+00
71	21	0.000000e+00
71	22	0.000000e+00
71	23	0.000000e+00
71	24	0.000000e+00
71	25	0.000000e+00
71	26	0.000000e+00
71	27	0.000000e+00
71	28	0.000000e+00
71	29	0.000000e+00
71	30	0.000000e+00
71	31	0.000000e+00
71	32	0.000000e+00
71	33	0.000000e+00
71	34	0.000000e+00
71	35	0.000000e+00
71	36	0.000000e+00
71	37	0.000000e+00
71	38	0.000000e+00
71	39	0.000000e+00
71	40	0.000000e+00
71	41	0.000000e+00
71	42	0.000000e+00
71	43	0.000000e+00
71	44	0.000000e+00
71	45	0.000000e+00
71	46	0.000000e+00
71	47	0.000000e+00
71	48	0.000000e+00
71	49	0.000000e+00
71	50	0.000000e+00
71	51	0.000000e+00
71	52	0.000000e+00
71	53	0.000000e+00
71	54	0.000000e+00
71	55	0.000000e+00
71	56	0.000000e+00
71	57	0.000000e+00
71	58	0.000000e+00
71	59	0.000000e+00
71	60	0.000000e+00
71	61	0.000000e+00
71	62	0.000000e+00
71	63	0.000000e+00
71	64	0.000000e+00
71	65	0.000000e+00
71	66	0.000000e+00
71	67	0.000000e+00
71	68	0.000000e+00
71	69	0.000000e+00
71	70	0.000000e+00
71	71	0.000000e+00
71	72	0.000000e+00
71	73	0.000000e+00
71	74	0.000000e+00
71	75	0.000000e+00
71	76	0.000000e+00
71	77	0.000000e+00
71	78	0.000000e+00
71	79	0.000000e+00
71	80	0.000000e+00
71	81	0.000000e+00
71	82	0.000000e+00
71	83	0.000000e+00
71	84	0.000000e+00
71	85	0.000000e+00
71	86	0.000000e+00
71	87	0.000000e+00
71	88	0.000000e+00
71	89	0.000000e+00
71	90	0.000000e+00
71	91	0.000000e+00
71	92	0.000000e+00
71	93	0.000000e+00
71	94	0.000000e+00
71	95	0.000000e+00
71	96	0.000000e+00
71	97	0.000000e+00
71	98	0.000000e+00
71	99	0.000000e+00
71	100	0.000000e+00
71	101	0.000000e+00
71	102	0.000000e+00
71	103	0.000000e+00
71	104	0.000000e+00
71	105	0.000000e+00
71	106	0.000000e+00
71	107	0.000000e+00
71	108	0.000000e+00
71	109	0.000000e+00
72	0	0.000000e+00
72	1	0.000000e+00
72	2	0.000000e+00
72	3	0.000000e+00
72	4	0.000000e+00
72	5	0.000000e+00
72	6	0.000000e+00
72	7	0.000000e+00
72	8	0.000000e+00
72	9	0.000000e+00
72	10	0.000000e+00
72	11	0.000000e+00
72	12	0.000000e+00
72	13	0.000000e+00
72	14	0.000000e+00
72	15	0.000000e+00
72	16	0.000000e+00
72	17	0.000000e+00
72	18	0.000000e+00
72	19	0.000000e+00
72	20	0.000000e+00
72	21	0.000000e+00
72	22	0.000000e+00
72	23	0.000000e+00
72	24	0.000000e+00
72	25	0.000000e+00
72	26	0.000000e+00
72	27	0.000000e+00
72	28	0.000000e+00
72	29	0.000000e+00
72	30	0.000000e+00
72	31	0.000000e+00
72	32	0.000000e+00
72	33	0.000000e+00
72	34	0.000000e+00
72	35	0.000000e+00
72	36	0.000000e+00
72	37	0.000000e+00
72	38	0.000000e+00
72	39	0.000000e+00
72	40	0.000000e+00
72	41	0.000000e+00
72	42	0.000000e+00
72	43	0.000000e+00
72	44	0.000000e+00
72	45	0.000000e+00
72	46	0.000000e+00
72	47	0.000000e+00
72	48	0.000000e+00
72	49	0.000000e+00
72	50	0.000000e+00
72	51	0.000000e+00
72	52	0.000000e+00
72	53	0.000000e+00
72	54	0.000000e+00
72	55	0.000000e+00
72	56	0.000000e+00
72	57	0.000000e+00
72	58	0.000000e+00
72	59	0.000000e+00
72	60	0.000000e+00
72	61	0.000000e+00
72	62	0.000000e+00
72	63	0.000000e+00
72	64	0.000000e+00
72	65	0.000000e+00
72	66	0.000000e+00
72	67	0.000000e+00
72	68	0.000000e+00
72	69	0.000000e+00
72	70	0.000000e+00
72	71	0.000000e+00
72	72	0.000000e+00
72	73	0.000000e+00
72	74	0.000000e+00
72	75	0.000000e+00
72	76	0.000000e+00
72	77	0.000000e+00
72	78	0.000000e+00
72	79	0.000000e+00
72	80	0.000000e+00
72	81	0.000000e+00
72	82	0.000000e+00
72	83	0.000000e+00
72	84	0.000000e+00
72	85	0.000000e+00
72	86	0.000000e+00
72	87	0.000000e+00
72	88	0.000000e+00
72	89	0.000000e+00
72	90	0.000000e+00
72	91	0.000000e+00
72	92	0.000000e+00
72	93	0.000000e+00
72	94	0.000000e+00
72	95	0.000000e+00
72	96	0.000000e+00
72	97	0.000000e+00
72	98	0.000000e+00
72	99	0.000000e+00
72	100	0.000000e+00
72	101	0.000000e+00
72	102	0.000000e+00
72	103	0.000000e+00
72	104	0.000000e+00
72	105	0.000000e+00
72	106	0.000000e+00
72	107	0.000000e+00
72	108	0.000000e+00
72	109	0.000000e+00
73	0	0.000000e+00
73	1	1.028656e-01
73	2	1.367196e-01
73	3	1.476805e-01
73	4	1.497942e-01
73	5	1.508262e-01
73	6	1.410546e-01
73	7	1.131154e-01
73	8	9.175358e-02
73	9	6.588150e-02
73	10	4.821481e-04
73	11	0.000000e+00
73	12	0.000000e+00
73	13	9.685899e-02
73	14	1.351092e-01
73	15	1.461689e-01
73	16	1.479185e-01
73	17	1.502940e-01
73	18	1.411140e-01
73	19	1.124274e-01
73	20	9.043944e-02
73	21	6.835100e-02
73	22	4.303306e-04
73	23	0.000000e+00
73	24	0.000000e+00
73	25	1.033010e-01
73	26	1.348124e-01
73	27	1.462330e-01
73	28	1.489412e-01
73	29	1.491109e-01
73	30	1.393773e-01
73	31	1.115847e-01
73	32	9.166112e-02
73	33	6.304583e-02
73	34	1.606659e-03
73	35	0.000000e+00
73	36	0.000000e+00
73	37	9.695008e-02
73	38	1.288185e-01
73	39	1.425909e-01
73	40	1.481241e-01
73	41	1.472339e-01
73	42	1.371056e-01
73	43	1.099076e-01
73	44	9.209161e-02
73	45	5.699527e-02
73	46	2.011651e-03
73	47	0.000000e+00
73	48	0.000000e+00
73	49	1.031565e-01
73	50	1.358833e-01
73	51	1.465484e-01
73	52	1.487753e-01
73	53	1.494221e-01
73	54	1.399483e-01
73	55	1.118196e-01
73	56	9.149793e-02
73	57	6.468515e-02
73	58	1.498490e-03
73	59	0.000000e+00
73	60	0.000000e+00
73	61	4.504677e-02
73	62	4.885577e-02
73	63	1.103137e-01
73	64	1.126818e-01
73	65	1.173023e-01
73	66	1.195998e-01
73	67	6.953234e-02
73	68	2.940704e-02
73	69	-3.196463e-03
73	70	0.000000e+00
73	71	0.000000e+00
73	72	0.000000e+00
73	73	1.000000e+00
73	74	7.761714e-02
73	75	4.254344e-02
73	76	9.351685e-02
73	77	1.177474e-01
73	78	7.625800e-02
73	79	4.069072e-02
73	80	5.179932e-02
73	81	3.056856e-04
73	82	0.000000e+00
73	83	0.000000e+00
73	84	0.000000e+00
73	85	3.672849e-02
73	86	5.118259e-02
73	87	9.526756e-02
73	88	1.155129e-01
73	89	1.362775e-01
73	90	1.312977e-01
73	91	8.693701e-02
73	92	1.036530e-01
73	93	2.828141e-02
73	94	0.000000e+00
73	95	0.000000e+00
73	96	0.000000e+00
73	97	2.411675e-02
73	98	6.116032e-02
73	99	6.246949e-02
73	100	1.021230e-01
73	101	1.328441e-01
73	102	1.168874e-01
73	103	1.048859e-01
73	104	8.560361e-02
73	105	3.720772e-02
73	106	0.000000e+00
73	107	0.000000e+00
73	108	0.000000e+00
73	109	0.000000e+00
74	0	0.000000e+00
74	1	2.879983e-01
74	2	3.306621e-01
74	3	3.286704e-01
74	4	3.409284e-01
74	5	3.498890e-01
74	6	3.278276e-01
74	7	2.870808e-01
74	8	2.344014e-01
74	9	1.812299e-01
74	10	1.216376e-03
74	11	0.000000e+00
74	12	0.000000e+00
74	13	2.724144e-01
74	14	3.263348e-01
74	15	3.240374e-01
74	16	3.384591e-01
74	17	3.486695e-01
74	18	3.275963e-01
74	19	2.890844e-01
74	20	2.345064e-01
74	21	1.827716e-01
74	22	1.798662e-03
74	23	0.000000e+00
74	24	0.000000e+00
74	25	2.873926e-01
74	26	3.282102e-01
74	27	3.272615e-01
74	28	3.400706e-01
74	29	3.483144e-01
74	30	3.261915e-01
74	31	2.840526e-01
74	32	2.340482e-01
74	33	1.793724e-01
74	34	4.121887e-03
74	35	0.000000e+00
74	36	0.000000e+00
74	37	2.679329e-01
74	38	3.151370e-01
74	39	3.209642e-01
74	40	3.379528e-01
74	41	3.451814e-01
74	42	3.226251e-01
74	43	2.775248e-01
74	44	2.319054e-01
74	45	1.679004e-01
74	46	4.843173e-03
74	47	0.000000e+00
74	48	0.000000e+00
74	49	2.877458e-01
74	50	3.299474e-01
74	51	3.277228e-01
74	52	3.400394e-01
74	53	3.487151e-01
74	54	3.268232e-01
74	55	2.852343e-01
74	56	2.343489e-01
74	57	1.816915e-01
74	58	3.919970e-03
74	59	0.000000e+00
74	60	0.000000e+00
74	61	1.757939e-01
74	62	1.824353e-01
74	63	2.333372e-01
74	64	2.871595e-01
74	65	3.110801e-01
74	66	2.995278e-01
74	67	2.036338e-01
74	68	1.690781e-01
74	69	1.987078e-02
74	70	0.000000e+00
74	71	0.000000e+00
74	72	0.000000e+00
74	73	7.761714e-02
74	74	1.000000e+00
74	75	1.733813e-01
74	76	2.792518e-01
74	77	2.804005e-01
74	78	2.233785e-01
74	79	1.560767e-01
74	80	1.738761e-01
74	81	5.442584e-03
74	82	0.000000e+00
74	83	0.000000e+00
74	84	0.000000e+00
74	85	1.639790e-01
74	86	1.606159e-01
74	87	2.467401e-01
74	88	2.902347e-01
74	89	3.115939e-01
74	90	3.277519e-01
74	91	2.809049e-01
74	92	2.736424e-01
74	93	1.048758e-01
74	94	0.000000e+00
74	95	0.000000e+00
74	96	0.000000e+00
74	97	9.878446e-02
74	98	1.814797e-01
74	99	1.787754e-01
74	100	2.974003e-01
74	101	2.840146e-01
74	102	2.825588e-01
74	103	2.885332e-01
74	104	2.789313e-01
74	105	1.621399e-01
74	106	0.000000e+00
74	107	0.000000e+00
74	108	0.000000e+00
74	109	0.000000e+00
75	0	0.000000e+00
75	1	2.312365e-01
75	2	2.586611e-01
75	3	2.372294e-01
75	4	2.599431e-01
75	5	2.696877e-01
75	6	2.582810e-01
75	7	2.595178e-01
75	8	2.282891e-01
75	9	1.883212e-01
75	10	9.242729e-04
75	11	0.000000e+00
75	12	0.000000e+00
75	13	2.185166e-01
75	14	2.555130e-01
75	15	2.275751e-01
75	16	2.602642e-01
75	17	2.675891e-01
75	18	2.593564e-01
75	19	2.598630e-01
75	20	2.351083e-01
75	21	1.875052e-01
75	22	2.510678e-03
75	23	0.000000e+00
75	24	0.000000e+00
75	25	2.332368e-01
75	26	2.572903e-01
75	27	2.401117e-01
75	28	2.607427e-01
75	29	2.708109e-01
75	30	2.574398e-01
75	31	2.606611e-01
75	32	2.264193e-01
75	33	1.872063e-01
75	34	3.387101e-03
75	35	0.000000e+00
75	36	0.000000e+00
75	37	2.193145e-01
75	38	2.471249e-01
75	39	2.432857e-01
75	40	2.585399e-01
75	41	2.712785e-01
75	42	2.548323e-01
75	43	2.582690e-01
75	44	2.179469e-01
75	45	1.753962e-01
75	46	3.507599e-03
75	47	0.000000e+00
75	48	0.000000e+00
75	49	2.325743e-01
75	50	2.587103e-01
75	51	2.384538e-01
75	52	2.609490e-01
75	53	2.704848e-01
75	54	2.583117e-01
75	55	2.606465e-01
75	56	2.282115e-01
75	57	1.887330e-01
75	58	3.333559e-03
75	59	0.000000e+00
75	60	0.000000e+00
75	61	2.045509e-01
75	62	1.837435e-01
75	63	1.870326e-01
75	64	2.493408e-01
75	65	2.693569e-01
75	66	2.292740e-01
75	67	2.580879e-01
75	68	2.170727e-01
75	69	3.053001e-02
75	70	0.000000e+00
75	71	0.000000e+00
75	72	0.000000e+00
75	73	4.254344e-02
75	74	1.733813e-01
75	75	1.000000e+00
75	76	2.657519e-01
75	77	2.826492e-01
75	78	2.682023e-01
75	79	1.296778e-01
75	80	2.231740e-01
75	81	9.081052e-03
75	82	0.000000e+00
75	83	0.000000e+00
75	84	0.000000e+00
75	85	2.327828e-01
75	86	1.561958e-01
75	87	2.179178e-01
75	88	2.683343e-01
75	89	2.596971e-01
75	90	2.576150e-01
75	91	3.030437e-01
75	92	2.536010e-01
75	93	1.506490e-01
75	94	0.000000e+00
75	95	0.000000e+00
75	96	0.000000e+00
75	97	1.520506e-01
75	98	1.831309e-01
75	99	2.018797e-01
75	100	2.730034e-01
75	101	2.584151e-01
75	102	2.716608e-01
75	103	2.649897e-01
75	104	2.757000e-01
75	105	1.774766e-01
75	106	0.000000e+00
75	107	0.000000e+00
75	108	0.000000e+00
75	109	0.000000e+00
76	0	0.000000e+00
76	1	4.080895e-01
76	2	4.574730e-01
76	3	4.675674e-01
76	4	5.150703e-01
76	5	5.217136e-01
76	6	5.054414e-01
76	7	4.475040e-01
76	8	3.574652e-01
76	9	2.309501e-01
76	10	1.544725e-03
76	11	0.000000e+00
76	12	0.000000e+00
76	13	3.895075e-01
76	14	4.467341e-01
76	15	4.589012e-01
76	16	5.132043e-01
76	17	5.205149e-01
76	18	5.070527e-01
76	19	4.442866e-01
76	20	3.573792e-01
76	21	2.354710e-01
76	22	2.843943e-03
76	23	0.000000e+00
76	24	0.000000e+00
76	25	4.046052e-01
76	26	4.567270e-01
76	27	4.681397e-01
76	28	5.173677e-01
76	29	5.220707e-01
76	30	5.059998e-01
76	31	4.473563e-01
76	32	3.582841e-01
76	33	2.290440e-01
76	34	6.269687e-03
76	35	0.000000e+00
76	36	0.000000e+00
76	37	3.747595e-01
76	38	4.442469e-01
76	39	4.628630e-01
76	40	5.146137e-01
76	41	5.187444e-01
76	42	5.006625e-01
76	43	4.457916e-01
76	44	3.563813e-01
76	45	2.113696e-01
76	46	7.317432e-03
76	47	0.000000e+00
76	48	0.000000e+00
76	49	4.065248e-01
76	50	4.573431e-01
76	51	4.681152e-01
76	52	5.172792e-01
76	53	5.219791e-01
76	54	5.067501e-01
76	55	4.471979e-01
76	56	3.583471e-01
76	57	2.329869e-01
76	58	5.974307e-03
76	59	0.000000e+00
76	60	0.000000e+00
76	61	2.676206e-01
76	62	2.816412e-01
76	63	3.470794e-01
76	64	4.288269e-01
76	65	4.709498e-01
76	66	4.564871e-01
76	67	3.357596e-01
76	68	2.541631e-01
76	69	1.804491e-02
76	70	0.000000e+00
76	71	0.000000e+00
76	72	0.000000e+00
76	73	9.351685e-02
76	74	2.792518e-01
76	75	2.657519e-01
76	76	1.000000e+00
76	77	4.369610e-01
76	78	3.735401e-01
76	79	2.463633e-01
76	80	2.895337e-01
76	81	1.200733e-02
76	82	0.000000e+00
76	83	0.000000e+00
76	84	0.000000e+00
76	85	2.579643e-01
76	86	2.352413e-01
76	87	3.118535e-01
76	88	4.513728e-01
76	89	4.262654e-01
76	90	4.657080e-01
76	91	4.225294e-01
76	92	3.803625e-01
76	93	1.774633e-01
76	94	0.000000e+00
76	95	0.000000e+00
76	96	0.000000e+00
76	97	1.454274e-01
76	98	2.218461e-01
76	99	1.956374e-01
76	100	4.183726e-01
76	101	3.819403e-01
76	102	3.679733e-01
76	103	4.741327e-01
76	104	4.336216e-01
76	105	2.572039e-01
76	106	0.000000e+00
76	107	0.000000e+00
76	108	0.000000e+00
76	109	0.000000e+00
77	0	0.000000e+00
77	1	4.337901e-01
77	2	4.655210e-01
77	3	4.804977e-01
77	4	5.457123e-01
77	5	5.486262e-01
77	6	5.554926e-01
77	7	5.219571e-01
77	8	4.412598e-01
77	9	2.421807e-01
77	10	1.818014e-03
77	11	0.000000e+00
77	12	0.000000e+00
77	13	4.113636e-01
77	14	4.622376e-01
77	15	4.770232e-01
77	16	5.430868e-01
77	17	5.471264e-01
77	18	5.569672e-01
77	19	5.200692e-01
77	20	4.426615e-01
77	21	2.510123e-01
77	22	-3.369829e-03
77	23	0.000000e+00
77	24	0.000000e+00
77	25	4.349403e-01
77	26	4.653514e-01
77	27	4.816324e-01
77	28	5.495888e-01
77	29	5.512419e-01
77	30	5.573085e-01
77	31	5.231609e-01
77	32	4.416143e-01
77	33	2.339351e-01
77	34	2.060202e-03
77	35	0.000000e+00
77	36	0.000000e+00
77	37	4.075054e-01
77	38	4.469754e-01
77	39	4.727110e-01
77	40	5.486853e-01
77	41	5.500866e-01
77	42	5.534132e-01
77	43	5.206356e-01
77	44	4.380345e-01
77	45	2.109560e-01
77	46	4.372812e-03
77	47	0.000000e+00
77	48	0.000000e+00
77	49	4.354869e-01
77	50	4.676463e-01
77	51	4.821737e-01
77	52	5.489253e-01
77	53	5.508657e-01
77	54	5.580633e-01
77	55	5.230494e-01
77	56	4.420570e-01
77	57	2.401814e-01
77	58	1.494788e-03
77	59	0.000000e+00
77	60	0.000000e+00
77	61	2.807372e-01
77	62	2.687991e-01
77	63	3.182366e-01
77	64	4.215235e-01
77	65	4.410071e-01
77	66	4.334377e-01
77	67	3.941563e-01
77	68	2.903149e-01
77	69	1.724813e-02
77	70	0.000000e+00
77	71	0.000000e+00
77	72	0.000000e+00
77	73	1.177474e-01
77	74	2.804005e-01
77	75	2.826492e-01
77	76	4.369610e-01
77	77	1.000000e+00
77	78	4.325474e-01
77	79	2.534330e-01
77	80	2.742668e-01
77	81	1.066098e-02
77	82	0.000000e+00
77	83	0.000000e+00
77	84	0.000000e+00
77	85	2.706037e-01
77	86	1.958050e-01
77	87	3.253618e-01
77	88	3.932901e-01
77	89	4.024280e-01
77	90	4.485237e-01
77	91	4.531148e-01
77	92	4.056101e-01
77	93	1.892729e-01
77	94	0.000000e+00
77	95	0.000000e+00
77	96	0.000000e+00
77	97	1.697449e-01
77	98	2.329890e-01
77	99	2.187725e-01
77	100	4.256222e-01
77	101	3.974347e-01
77	102	3.732610e-01
77	103	4.569031e-01
77	104	4.273641e-01
77	105	2.695003e-01
77	106	0.000000e+00
77	107	0.000000e+00
77	108	0.000000e+00
77	109	0.000000e+00
78	0	0.000000e+00
78	1	4.221004e-01
78	2	4.562958e-01
78	3	4.746375e-01
78	4	5.183790e-01
78	5	5.348029e-01
78	6	5.520675e-01
78	7	5.661273e-01
78	8	4.938026e-01
78	9	2.664316e-01
78	10	1.757694e-03
78	11	0.000000e+00
78	12	0.000000e+00
78	13	4.056182e-01
78	14	4.507313e-01
78	15	4.688027e-01
78	16	5.176536e-01
78	17	5.324536e-01
78	18	5.503755e-01
78	19	5.641847e-01
78	20	4.948552e-01
78	21	2.698328e-01
78	22	-1.564600e-03
78	23	0.000000e+00
78	24	0.000000e+00
78	25	4.223250e-01
78	26	4.581655e-01
78	27	4.777258e-01
78	28	5.221465e-01
78	29	5.406929e-01
78	30	5.560547e-01
78	31	5.689030e-01
78	32	4.947165e-01
78	33	2.610652e-01
78	34	2.195269e-03
78	35	0.000000e+00
78	36	0.000000e+00
78	37	3.905962e-01
78	38	4.429369e-01
78	39	4.715601e-01
78	40	5.205643e-01
78	41	5.417868e-01
78	42	5.564295e-01
78	43	5.670338e-01
78	44	4.913527e-01
78	45	2.405864e-01
78	46	3.732963e-03
78	47	0.000000e+00
78	48	0.000000e+00
78	49	4.241200e-01
78	50	4.591856e-01
78	51	4.776752e-01
78	52	5.218857e-01
78	53	5.397244e-01
78	54	5.556390e-01
78	55	5.686162e-01
78	56	4.950425e-01
78	57	2.658553e-01
78	58	1.813280e-03
78	59	0.000000e+00
78	60	0.000000e+00
78	61	2.470184e-01
78	62	2.255142e-01
78	63	2.462281e-01
78	64	3.754491e-01
78	65	4.181374e-01
78	66	4.138763e-01
78	67	4.463168e-01
78	68	3.902244e-01
78	69	3.371859e-02
78	70	0.000000e+00
78	71	0.000000e+00
78	72	0.000000e+00
78	73	7.625800e-02
78	74	2.233785e-01
78	75	2.682023e-01
78	76	3.735401e-01
78	77	4.325474e-01
78	78	1.000000e+00
78	79	2.770400e-01
78	80	2.477119e-01
78	81	1.261246e-02
78	82	0.000000e+00
78	83	0.000000e+00
78	84	0.000000e+00
78	85	2.429738e-01
78	86	1.977784e-01
78	87	2.733897e-01
78	88	3.928430e-01
78	89	3.817845e-01
78	90	4.192474e-01
78	91	4.658637e-01
78	92	3.973100e-01
78	93	2.214403e-01
78	94	0.000000e+00
78	95	0.000000e+00
78	96	0.000000e+00
78	97	1.843548e-01
78	98	2.010384e-01
78	99	2.092956e-01
78	100	4.075125e-01
78	101	3.806744e-01
78	102	3.964706e-01
78	103	4.670541e-01
78	104	4.645151e-01
78	105	3.250503e-01
78	106	0.000000e+00
78	107	0.000000e+00
78	108	0.000000e+00
78	109	0.000000e+00
79	0	0.000000e+00
79	1	3.033333e-01
79	2	2.737399e-01
79	3	2.999148e-01
79	4	3.073942e-01
79	5	3.403247e-01
79	6	3.426091e-01
79	7	3.617495e-01
79	8	3.165366e-01
79	9	2.392875e-01
79	10	1.333787e-03
79	11	0.000000e+00
79	12	0.000000e+00
79	13	2.871183e-01
79	14	2.775226e-01
79	15	2.995028e-01
79	16	3.075431e-01
79	17	3.408005e-01
79	18	3.405557e-01
79	19	3.670353e-01
79	20	3.141811e-01
79	21	2.347579e-01
79	22	7.663285e-04
79	23	0.000000e+00
79	24	0.000000e+00
79	25	3.029454e-01
79	26	2.755497e-01
79	27	3.019188e-01
79	28	3.087617e-01
79	29	3.445207e-01
79	30	3.474380e-01
79	31	3.607747e-01
79	32	3.192021e-01
79	33	2.392526e-01
79	34	1.875985e-03
79	35	0.000000e+00
79	36	0.000000e+00
79	37	2.834121e-01
79	38	2.616232e-01
79	39	2.949348e-01
79	40	3.075868e-01
79	41	3.438540e-01
79	42	3.495097e-01
79	43	3.528222e-01
79	44	3.203735e-01
79	45	2.297589e-01
79	46	2.228173e-03
79	47	0.000000e+00
79	48	0.000000e+00
79	49	3.040159e-01
79	50	2.772905e-01
79	51	3.026162e-01
79	52	3.087572e-01
79	53	3.443690e-01
79	54	3.462598e-01
79	55	3.623634e-01
79	56	3.186453e-01
79	57	2.403386e-01
79	58	1.778477e-03
79	59	0.000000e+00
79	60	0.000000e+00
79	61	2.137101e-01
79	62	1.605961e-01
79	63	1.440412e-01
79	64	2.445485e-01
79	65	2.783292e-01
79	66	2.886630e-01
79	67	2.411949e-01
79	68	3.008034e-01
79	69	6.038175e-02
79	70	0.000000e+00
79	71	0.000000e+00
79	72	0.000000e+00
79	73	4.069072e-02
79	74	1.560767e-01
79	75	1.296778e-01
79	76	2.463633e-01
79	77	2.534330e-01
79	78	2.770400e-01
79	79	1.000000e+00
79	80	2.062174e-01
79	81	1.150461e-02
79	82	0.000000e+00
79	83	0.000000e+00
79	84	0.000000e+00
79	85	1.928194e-01
79	86	1.349802e-01
79	87	2.116531e-01
79	88	2.560387e-01
79	89	2.759933e-01
79	90	3.203965e-01
79	91	2.996059e-01
79	92	3.489307e-01
79	93	1.625060e-01
79	94	0.000000e+00
79	95	0.000000e+00
79	96	0.000000e+00
79	97	1.643247e-01
79	98	1.244586e-01
79	99	1.491447e-01
79	100	2.843641e-01
79	101	2.501824e-01
79	102	2.839733e-01
79	103	3.246956e-01
79	104	3.572914e-01
79	105	2.165383e-01
79	106	0.000000e+00
79	107	0.000000e+00
79	108	0.000000e+00
79	109	0.000000e+00
80	0	0.000000e+00
80	1	2.380011e-01
80	2	2.164332e-01
80	3	2.199659e-01
80	4	2.201517e-01
80	5	2.252188e-01
80	6	2.012139e-01
80	7	2.007888e-01
80	8	2.122124e-01
80	9	2.476327e-01
80	10	7.991333e-04
80	11	0.000000e+00
80	12	0.000000e+00
80	13	2.252992e-01
80	14	2.157556e-01
80	15	2.178174e-01
80	16	2.237595e-01
80	17	2.301433e-01
80	18	2.061087e-01
80	19	2.044218e-01
80	20	2.144029e-01
80	21	2.449504e-01
80	22	5.083646e-03
80	23	0.000000e+00
80	24	0.000000e+00
80	25	2.397403e-01
80	26	2.189973e-01
80	27	2.231246e-01
80	28	2.223394e-01
80	29	2.272203e-01
80	30	2.025970e-01
80	31	2.020551e-01
80	32	2.134905e-01
80	33	2.461246e-01
80	34	3.254855e-03
80	35	0.000000e+00
80	36	0.000000e+00
80	37	2.264137e-01
80	38	2.119165e-01
80	39	2.217066e-01
80	40	2.192852e-01
80	41	2.232195e-01
80	42	1.988685e-01
80	43	1.985360e-01
80	44	2.109706e-01
80	45	2.340172e-01
80	46	2.149107e-03
80	47	0.000000e+00
80	48	0.000000e+00
80	49	2.401155e-01
80	50	2.196320e-01
80	51	2.227554e-01
80	52	2.228461e-01
80	53	2.278503e-01
80	54	2.035655e-01
80	55	2.026797e-01
80	56	2.138580e-01
80	57	2.477227e-01
80	58	3.494162e-03
80	59	0.000000e+00
80	60	0.000000e+00
80	61	2.940473e-01
80	62	2.140114e-01
80	63	1.974812e-01
80	64	2.522429e-01
80	65	2.890398e-01
80	66	2.591559e-01
80	67	2.271365e-01
80	68	2.718856e-01
80	69	4.585575e-02
80	70	0.000000e+00
80	71	0.000000e+00
80	72	0.000000e+00
80	73	5.179932e-02
80	74	1.738761e-01
80	75	2.231740e-01
80	76	2.895337e-01
80	77	2.742668e-01
80	78	2.477119e-01
80	79	2.062174e-01
80	80	1.000000e+00
80	81	1.690015e-02
80	82	0.000000e+00
80	83	0.000000e+00
80	84	0.000000e+00
80	85	2.977441e-01
80	86	2.100157e-01
80	87	2.280759e-01
80	88	2.843158e-01
80	89	3.049639e-01
80	90	2.806476e-01
80	91	2.841157e-01
80	92	3.240357e-01
80	93	2.227125e-01
80	94	0.000000e+00
80	95	0.000000e+00
80	96	0.000000e+00
80	97	2.381763e-01
80	98	2.181450e-01
80	99	1.939324e-01
80	100	2.742790e-01
80	101	2.557139e-01
80	102	2.518512e-01
80	103	2.773623e-01
80	104	3.015895e-01
80	105	1.877555e-01
80	106	0.000000e+00
80	107	0.000000e+00
80	108	0.000000e+00
80	109	0.000000e+00
81	0	0.000000e+00
81	1	1.416753e-02
81	2	8.796985e-03
81	3	8.537419e-03
81	4	8.324234e-03
81	5	6.746119e-03
81	6	6.193140e-03
81	7	9.513505e-03
81	8	1.140923e-02
81	9	1.562953e-02
81	10	2.090640e-05
81	11	0.000000e+00
81	12	0.000000e+00
81	13	1.309329e-02
81	14	9.018414e-03
81	15	8.740934e-03
81	16	8.468034e-03
81	17	6.988981e-03
81	18	6.112339e-03
81	19	9.372866e-03
81	20	1.152696e-02
81	21	1.547410e-02
81	22	3.023743e-04
81	23	0.000000e+00
81	24	0.000000e+00
81	25	1.408727e-02
81	26	9.019832e-03
81	27	8.443752e-03
81	28	8.383522e-03
81	29	6.865252e-03
81	30	6.439003e-03
81	31	9.685905e-03
81	32	1.146025e-02
81	33	1.545621e-02
81	34	8.323845e-05
81	35	0.000000e+00
81	36	0.000000e+00
81	37	1.348158e-02
81	38	8.532423e-03
81	39	8.052116e-03
81	40	8.274855e-03
81	41	6.689597e-03
81	42	6.641254e-03
81	43	9.874357e-03
81	44	1.130920e-02
81	45	1.454707e-02
81	46	-2.386268e-05
81	47	0.000000e+00
81	48	0.000000e+00
81	49	1.409183e-02
81	50	9.056006e-03
81	51	8.552638e-03
81	52	8.419581e-03
81	53	6.890189e-03
81	54	6.383525e-03
81	55	9.643019e-03
81	56	1.148608e-02
81	57	1.560710e-02
81	58	1.081157e-04
81	59	0.000000e+00
81	60	0.000000e+00
81	61	1.677583e-02
81	62	9.748899e-03
81	63	4.575563e-03
81	64	8.820080e-03
81	65	9.737029e-03
81	66	8.468826e-03
81	67	1.435350e-02
81	68	1.822396e-02
81	69	3.382120e-03
81	70	0.000000e+00
81	71	0.000000e+00
81	72	0.000000e+00
81	73	3.056856e-04
81	74	5.442584e-03
81	75	9.081052e-03
81	76	1.200733e-02
81	77	1.066098e-02
81	78	1.261246e-02
81	79	1.150461e-02
81	80	1.690015e-02
81	81	1.000000e+00
81	82	0.000000e+00
81	83	0.000000e+00
81	84	0.000000e+00
81	85	1.688140e-02
81	86	1.210960e-02
81	87	1.064027e-02
81	88	1.322838e-02
81	89	1.158738e-02
81	90	9.924207e-03
81	91	1.610256e-02
81	92	1.491966e-02
81	93	1.679604e-02
81	94	0.000000e+00
81	95	0.000000e+00
81	96	0.000000e+00
81	97	1.417803e-02
81	98	5.022989e-03
81	99	1.163446e-02
81	100	1.161520e-02
81	101	1.197623e-02
81	102	1.214956e-02
81	103	1.566407e-02
81	104	1.989590e-02
81	105	1.464655e-02
81	106	0.000000e+00
81	107	0.000000e+00
81	108	0.000000e+00
81	109	0.000000e+00
82	0	0.000000e+00
82	1	0.000000e+00
82	2	0.000000e+00
82	3	0.000000e+00
82	4	0.000000e+00
82	5	0.000000e+00
82	6	0.000000e+00
82	7	0.000000e+00
82	8	0.000000e+00
82	9	0.000000e+00
82	10	0.000000e+00
82	11	0.000000e+00
82	12	0.000000e+00
82	13	0.000000e+00
82	14	0.000000e+00
82	15	0.000000e+00
82	16	0.000000e+00
82	17	0.000000e+00
82	18	0.000000e+00
82	19	0.000000e+00
82	20	0.000000e+00
82	21	0.000000e+00
82	22	0.000000e+00
82	23	0.000000e+00
82	24	0.000000e+00
82	25	0.000000e+00
82	26	0.000000e+00
82	27	0.000000e+00
82	28	0.000000e+00
82	29	0.000000e+00
82	30	0.000000e+00
82	31	0.000000e+00
82	32	0.000000e+00
82	33	0.000000e+00
82	34	0.000000e+00
82	35	0.000000e+00
82	36	0.000000e+00
82	37	0.000000e+00
82	38	0.000000e+00
82	39	0.000000e+00
82	40	0.000000e+00
82	41	0.000000e+00
82	42	0.000000e+00
82	43	0.000000e+00
82	44	0.000000e+00
82	45	0.000000e+00
82	46	0.000000e+00
82	47	0.000000e+00
82	48	0.000000e+00
82	49	0.000000e+00
82	50	0.000000e+00
82	51	0.000000e+00
82	52	0.000000e+00
82	53	0.000000e+00
82	54	0.000000e+00
82	55	0.000000e+00
82	56	0.000000e+00
82	57	0.000000e+00
82	58	0.000000e+00
82	59	0.000000e+00
82	60	0.000000e+00
82	61	0.000000e+00
82	62	0.000000e+00
82	63	0.000000e+00
82	64	0.000000e+00
82	65	0.000000e+00
82	66	0.000000e+00
82	67	0.000000e+00
82	68	0.000000e+00
82	69	0.000000e+00
82	70	0.000000e+00
82	71	0.000000e+00
82	72	0.000000e+00
82	73	0.000000e+00
82	74	0.000000e+00
82	75	0.000000e+00
82	76	0.000000e+00
82	77	0.000000e+00
82	78	0.000000e+00
82	79	0.000000e+00
82	80	0.000000e+00
82	81	0.000000e+00
82	82	0.000000e+00
82	83	0.000000e+00
82	84	0.000000e+00
82	85	0.000000e+00
82	86	0.000000e+00
82	87	0.000000e+00
82	88	0.000000e+00
82	89	0.000000e+00
82	90	0.000000e+00
82	91	0.000000e+00
82	92	0.000000e+00
82	93	0.000000e+00
82	94	0.000000e+00
82	95	0.000000e+00
82	96	0.000000e+00
82	97	0.000000e+00
82	98	0.000000e+00
82	99	0.000000e+00
82	100	0.000000e+00
82	101	0.000000e+00
82	102	0.000000e+00
82	103	0.000000e+00
82	104	0.000000e+00
82	105	0.000000e+00
82	106	0.000000e+00
82	107	0.000000e+00
82	108	0.000000e+00
82	109	0.000000e+00
83	0	0.000000e+00
83	1	0.000000e+00
83	2	0.000000e+00
83	3	0.000000e+00
83	4	0.000000e+00
83	5	0.000000e+00
83	6	0.000000e+00
83	7	0.000000e+00
83	8	0.000000e+00
83	9	0.000000e+00
83	10	0.000000e+00
83	11	0.000000e+00
83	12	0.000000e+00
83	13	0.000000e+00
83	14	0.000000e+00
83	15	0.000000e+00
83	16	0.000000e+00
83	17	0.000000e+00
83	18	0.000000e+00
83	19	0.000000e+00
83	20	0.000000e+00
83	21	0.000000e+00
83	22	0.000000e+00
83	23	0.000000e+00
83	24	0.000000e+00
83	25	0.000000e+00
83	26	0.000000e+00
83	27	0.000000e+00
83	28	0.000000e+00
83	29	0.000000e+00
83	30	0.000000e+00
83	31	0.000000e+00
83	32	0.000000e+00
83	33	0.000000e+00
83	34	0.000000e+00
83	35	0.000000e+00
83	36	0.000000e+00
83	37	0.000000e+00
83	38	0.000000e+00
83	39	0.000000e+00
83	40	0.000000e+00
83	41	0.000000e+00
83	42	0.000000e+00
83	43	0.000000e+00
83	44	0.000000e+00
83	45	0.000000e+00
83	46	0.000000e+00
83	47	0.000000e+00
83	48	0.000000e+00
83	49	0.000000e+00
83	50	0.000000e+00
83	51	0.000000e+00
83	52	0.000000e+00
83	53	0.000000e+00
83	54	0.000000e+00
83	55	0.000000e+00
83	56	0.000000e+00
83	57	0.000000e+00
83	58	0.000000e+00
83	59	0.000000e+00
83	60	0.000000e+00
83	61	0.000000e+00
83	62	0.000000e+00
83	63	0.000000e+00
83	64	0.000000e+00
83	65	0.000000e+00
83	66	0.000000e+00
83	67	0.000000e+00
83	68	0.000000e+00
83	69	0.000000e+00
83	70	0.000000e+00
83	71	0.000000e+00
83	72	0.000000e+00
83	73	0.000000e+00
83	74	0.000000e+00
83	75	0.000000e+00
83	76	0.000000e+00
83	77	0.000000e+00
83	78	0.000000e+00
83	79	0.000000e+00
83	80	0.000000e+00
83	81	0.000000e+00
83	82	0.000000e+00
83	83	0.000000e+00
83	84	0.000000e+00
83	85	0.000000e+00
83	86	0.000000e+00
83	87	0.000000e+00
83	88	0.000000e+00
83	89	0.000000e+00
83	90	0.000000e+00
83	91	0.000000e+00
83	92	0.000000e+00
83	93	0.000000e+00
83	94	0.000000e+00
83	95	0.000000e+00
83	96	0.000000e+00
83	97	0.000000e+00
83	98	0.000000e+00
83	99	0.000000e+00
83	100	0.000000e+00
83	101	0.000000e+00
83	102	0.000000e+00
83	103	0.000000e+00
83	104	0.000000e+00
83	105	0.000000e+00
83	106	0.000000e+00
83	107	0.000000e+00
83	108	0.000000e+00
83	109	0.000000e+00
84	0	0.000000e+00
84	1	0.000000e+00
84	2	0.000000e+00
84	3	0.000000e+00
84	4	0.000000e+00
84	5	0.000000e+00
84	6	0.000000e+00
84	7	0.000000e+00
84	8	0.000000e+00
84	9	0.000000e+00
84	10	0.000000e+00
84	11	0.000000e+00
84	12	0.000000e+00
84	13	0.000000e+00
84	14	0.000000e+00
84	15	0.000000e+00
84	16	0.000000e+00
84	17	0.000000e+00
84	18	0.000000e+00
84	19	0.000000e+00
84	20	0.000000e+00
84	21	0.000000e+00
84	22	0.000000e+00
84	23	0.000000e+00
84	24	0.000000e+00
84	25	0.000000e+00
84	26	0.000000e+00
84	27	0.000000e+00
84	28	0.000000e+00
84	29	0.000000e+00
84	30	0.000000e+00
84	31	0.000000e+00
84	32	0.000000e+00
84	33	0.000000e+00
84	34	0.000000e+00
84	35	0.000000e+00
84	36	0.000000e+00
84	37	0.000000e+00
84	38	0.000000e+00
84	39	0.000000e+00
84	40	0.000000e+00
84	41	0.000000e+00
84	42	0.000000e+00
84	43	0.000000e+00
84	44	0.000000e+00
84	45	0.000000e+00
84	46	0.000000e+00
84	47	0.000000e+00
84	48	0.000000e+00
84	49	0.000000e+00
84	50	0.000000e+00
84	51	0.000000e+00
84	52	0.000000e+00
84	53	0.000000e+00
84	54	0.000000e+00
84	55	0.000000e+00
84	56	0.000000e+00
84	57	0.000000e+00
84	58	0.000000e+00
84	59	0.000000e+00
84	60	0.000000e+00
84	61	0.000000e+00
84	62	0.000000e+00
84	63	0.000000e+00
84	64	0.000000e+00
84	65	0.000000e+00
84	66	0.000000e+00
84	67	0.000000e+00
84	68	0.000000e+00
84	69	0.000000e+00
84	70	0.000000e+00
84	71	0.000000e+00
84	72	0.000000e+00
84	73	0.000000e+00
84	74	0.000000e+00
84	75	0.000000e+00
84	76	0.000000e+00
84	77	0.000000e+00
84	78	0.000000e+00
84	79	0.000000e+00
84	80	0.000000e+00
84	81	0.000000e+00
84	82	0.000000e+00
84	83	0.000000e+00
84	84	0.000000e+00
84	85	0.000000e+00
84	86	0.000000e+00
84	87	0.000000e+00
84	88	0.000000e+00
84	89	0.000000e+00
84	90	0.000000e+00
84	91	0.000000e+00
84	92	0.000000e+00
84	93	0.000000e+00
84	94	0.000000e+00
84	95	0.000000e+00
84	96	0.000000e+00
84	97	0.000000e+00
84	98	0.000000e+00
84	99	0.000000e+00
84	100	0.000000e+00
84	101	0.000000e+00
84	102	0.000000e+00
84	103	0.000000e+00
84	104	0.000000e+00
84	105	0.000000e+00
84	106	0.000000e+00
84	107	0.000000e+00
84	108	0.000000e+00
84	109	0.000000e+00
85	0	0.000000e+00
85	1	1.732757e-01
85	2	1.366691e-01
85	3	1.200691e-01
85	4	1.347735e-01
85	5	1.410626e-01
85	6	1.320545e-01
85	7	1.355637e-01
85	8	1.108267e-01
85	9	9.225427e-02
85	10	3.805623e-04
85	11	0.000000e+00
85	12	0.000000e+00
85	13	1.612093e-01
85	14	1.337942e-01
85	15	1.153562e-01
85	16	1.353505e-01
85	17	1.401398e-01
85	18	1.322536e-01
85	19	1.368553e-01
85	20	1.128994e-01
85	21	8.868380e-02
85	22	1.334730e-03
85	23	0.000000e+00
85	24	0.000000e+00
85	25	1.742230e-01
85	26	1.364840e-01
85	27	1.210941e-01
85	28	1.351936e-01
85	29	1.414554e-01
85	30	1.317941e-01
85	31	1.353771e-01
85	32	1.103722e-01
85	33	9.362598e-02
85	34	9.972015e-04
85	35	0.000000e+00
85	36	0.000000e+00
85	37	1.660433e-01
85	38	1.319537e-01
85	39	1.221222e-01
85	40	1.334481e-01
85	41	1.411866e-01
85	42	1.306534e-01
85	43	1.325078e-01
85	44	1.073818e-01
85	45	9.147425e-02
85	46	7.603390e-04
85	47	0.000000e+00
85	48	0.000000e+00
85	49	1.735784e-01
85	50	1.368182e-01
85	51	1.202898e-01
85	52	1.353926e-01
85	53	1.412872e-01
85	54	1.321323e-01
85	55	1.356760e-01
85	56	1.108604e-01
85	57	9.344289e-02
85	58	1.046243e-03
85	59	0.000000e+00
85	60	0.000000e+00
85	61	3.532498e-01
85	62	2.125875e-01
85	63	1.624540e-01
85	64	2.165863e-01
85	65	2.330273e-01
85	66	2.081395e-01
85	67	2.455071e-01
85	68	2.509931e-01
85	69	5.157400e-02
85	70	0.000000e+00
85	71	0.000000e+00
85	72	0.000000e+00
85	73	3.672849e-02
85	74	1.639790e-01
85	75	2.327828e-01
85	76	2.579643e-01
85	77	2.706037e-01
85	78	2.429738e-01
85	79	1.928194e-01
85	80	2.977441e-01
85	81	1.688140e-02
85	82	0.000000e+00
85	83	0.000000e+00
85	84	0.000000e+00
85	85	1.000000e+00
85	86	1.871574e-01
85	87	2.176337e-01
85	88	2.485390e-01
85	89	2.322083e-01
85	90	2.342028e-01
85	91	2.826853e-01
85	92	3.095841e-01
85	93	2.428980e-01
85	94	0.000000e+00
85	95	0.000000e+00
85	96	0.000000e+00
85	97	2.821076e-01
85	98	2.051594e-01
85	99	2.277964e-01
85	100	2.757176e-01
85	101	2.478478e-01
85	102	2.655129e-01
85	103	2.745320e-01
85	104	3.087730e-01
85	105	2.268606e-01
85	106	0.000000e+00
85	107	0.000000e+00
85	108	0.000000e+00
85	109	0.000000e+00
86	0	0.000000e+00
86	1	2.286083e-01
86	2	2.377150e-01
86	3	2.334866e-01
86	4	2.219617e-01
86	5	2.338295e-01
86	6	2.046977e-01
86	7	1.979761e-01
86	8	1.897569e-01
86	9	2.333900e-01
86	10	7.995349e-04
86	11	0.000000e+00
86	12	0.000000e+00
86	13	2.111130e-01
86	14	2.351734e-01
86	15	2.339200e-01
86	16	2.224857e-01
86	17	2.378240e-01
86	18	2.041579e-01
86	19	2.002634e-01
86	20	1.884767e-01
86	21	2.262758e-01
86	22	6.129584e-03
86	23	0.000000e+00
86	24	0.000000e+00
86	25	2.295953e-01
86	26	2.387672e-01
86	27	2.311186e-01
86	28	2.215604e-01
86	29	2.324257e-01
86	30	2.043726e-01
86	31	1.963237e-01
86	32	1.897445e-01
86	33	2.340864e-01
86	34	5.085758e-03
86	35	0.000000e+00
86	36	0.000000e+00
86	37	2.192305e-01
86	38	2.300633e-01
86	39	2.233514e-01
86	40	2.186313e-01
86	41	2.260620e-01
86	42	2.034517e-01
86	43	1.916052e-01
86	44	1.894126e-01
86	45	2.273178e-01
86	46	4.187562e-03
86	47	0.000000e+00
86	48	0.000000e+00
86	49	2.283993e-01
86	50	2.395411e-01
86	51	2.325819e-01
86	52	2.218799e-01
86	53	2.336578e-01
86	54	2.045532e-01
86	55	1.972348e-01
86	56	1.897126e-01
86	57	2.342758e-01
86	58	5.262134e-03
86	59	0.000000e+00
86	60	0.000000e+00
86	61	2.003118e-01
86	62	1.731213e-01
86	63	1.950651e-01
86	64	2.440217e-01
86	65	2.630075e-01
86	66	2.660062e-01
86	67	1.973467e-01
86	68	2.383511e-01
86	69	3.465265e-02
86	70	0.000000e+00
86	71	0.000000e+00
86	72	0.000000e+00
86	73	5.118259e-02
86	74	1.606159e-01
86	75	1.561958e-01
86	76	2.352413e-01
86	77	1.958050e-01
86	78	1.977784e-01
86	79	1.349802e-01
86	80	2.100157e-01
86	81	1.210960e-02
86	82	0.000000e+00
86	83	0.000000e+00
86	84	0.000000e+00
86	85	1.871574e-01
86	86	1.000000e+00
86	87	2.383316e-01
86	88	2.812609e-01
86	89	3.016224e-01
86	90	2.641713e-01
86	91	2.564232e-01
86	92	2.691910e-01
86	93	1.803065e-01
86	94	0.000000e+00
86	95	0.000000e+00
86	96	0.000000e+00
86	97	1.596391e-01
86	98	1.869189e-01
86	99	1.934878e-01
86	100	2.646677e-01
86	101	2.707606e-01
86	102	2.743871e-01
86	103	2.640873e-01
86	104	2.924823e-01
86	105	1.744618e-01
86	106	0.000000e+00
86	107	0.000000e+00
86	108	0.000000e+00
86	109	0.000000e+00
87	0	0.000000e+00
87	1	3.491251e-01
87	2	3.834748e-01
87	3	3.851425e-01
87	4	4.055457e-01
87	5	4.311226e-01
87	6	3.908951e-01
87	7	3.428563e-01
87	8	2.727758e-01
87	9	2.428716e-01
87	10	1.283334e-03
87	11	0.000000e+00
87	12	0.000000e+00
87	13	3.194355e-01
87	14	3.866786e-01
87	15	3.812451e-01
87	16	4.040175e-01
87	17	4.353344e-01
87	18	3.914655e-01
87	19	3.498844e-01
87	20	2.741826e-01
87	21	2.449217e-01
87	22	4.821230e-03
87	23	0.000000e+00
87	24	0.000000e+00
87	25	3.525221e-01
87	26	3.827726e-01
87	27	3.823804e-01
87	28	4.056414e-01
87	29	4.288115e-01
87	30	3.896432e-01
87	31	3.383229e-01
87	32	2.721430e-01
87	33	2.405960e-01
87	34	4.963288e-03
87	35	0.000000e+00
87	36	0.000000e+00
87	37	3.392009e-01
87	38	3.616647e-01
87	39	3.740941e-01
87	40	4.028933e-01
87	41	4.204486e-01
87	42	3.859746e-01
87	43	3.264492e-01
87	44	2.686686e-01
87	45	2.256122e-01
87	46	4.617584e-03
87	47	0.000000e+00
87	48	0.000000e+00
87	49	3.495085e-01
87	50	3.862100e-01
87	51	3.835742e-01
87	52	4.055614e-01
87	53	4.304946e-01
87	54	3.904947e-01
87	55	3.407128e-01
87	56	2.728485e-01
87	57	2.434212e-01
87	58	5.009141e-03
87	59	0.000000e+00
87	60	0.000000e+00
87	61	2.083520e-01
87	62	1.978575e-01
87	63	2.578656e-01
87	64	3.212113e-01
87	65	3.442206e-01
87	66	3.674625e-01
87	67	2.633570e-01
87	68	2.105968e-01
87	69	3.098053e-02
87	70	0.000000e+00
87	71	0.000000e+00
87	72	0.000000e+00
87	73	9.526756e-02
87	74	2.467401e-01
87	75	2.179178e-01
87	76	3.118535e-01
87	77	3.253618e-01
87	78	2.733897e-01
87	79	2.116531e-01
87	80	2.280759e-01
87	81	1.064027e-02
87	82	0.000000e+00
87	83	0.000000e+00
87	84	0.000000e+00
87	85	2.176337e-01
87	86	2.383316e-01
87	87	1.000000e+00
87	88	4.134657e-01
87	89	4.700295e-01
87	90	4.575878e-01
87	91	4.271410e-01
87	92	4.081748e-01
87	93	1.941517e-01
87	94	0.000000e+00
87	95	0.000000e+00
87	96	0.000000e+00
87	97	1.562912e-01
87	98	1.921120e-01
87	99	3.383969e-01
87	100	3.940031e-01
87	101	4.783358e-01
87	102	4.701444e-01
87	103	4.126004e-01
87	104	4.095121e-01
87	105	2.224986e-01
87	106	0.000000e+00
87	107	0.000000e+00
87	108	0.000000e+00
87	109	0.000000e+00
88	0	0.000000e+00
88	1	4.676548e-01
88	2	5.453072e-01
88	3	5.601376e-01
88	4	5.646356e-01
88	5	5.838395e-01
88	6	5.333105e-01
88	7	4.749383e-01
88	8	3.651281e-01
88	9	2.945634e-01
88	10	1.535944e-03
88	11	0.000000e+00
88	12	0.000000e+00
88	13	4.423938e-01
88	14	5.395641e-01
88	15	5.472195e-01
88	16	5.640913e-01
88	17	5.846467e-01
88	18	5.324083e-01
88	19	4.748876e-01
88	20	3.657504e-01
88	21	2.941248e-01
88	22	8.214901e-03
88	23	0.000000e+00
88	24	0.000000e+00
88	25	4.678420e-01
88	26	5.441728e-01
88	27	5.601276e-01
88	28	5.643661e-01
88	29	5.837567e-01
88	30	5.329624e-01
88	31	4.731247e-01
88	32	3.653313e-01
88	33	2.965822e-01
88	34	8.878656e-03
88	35	0.000000e+00
88	36	0.000000e+00
88	37	4.372475e-01
88	38	5.223038e-01
88	39	5.554508e-01
88	40	5.592869e-01
88	41	5.778587e-01
88	42	5.297649e-01
88	43	4.674856e-01
88	44	3.621150e-01
88	45	2.812330e-01
88	46	8.447453e-03
88	47	0.000000e+00
88	48	0.000000e+00
88	49	4.679512e-01
88	50	5.467308e-01
88	51	5.597220e-01
88	52	5.649696e-01
88	53	5.843550e-01
88	54	5.336265e-01
88	55	4.738417e-01
88	56	3.656574e-01
88	57	2.985332e-01
88	58	8.916088e-03
88	59	0.000000e+00
88	60	0.000000e+00
88	61	2.211482e-01
88	62	2.294514e-01
88	63	3.734322e-01
88	64	4.297818e-01
88	65	4.896604e-01
88	66	5.208471e-01
88	67	3.820713e-01
88	68	2.608296e-01
88	69	3.096977e-02
88	70	0.000000e+00
88	71	0.000000e+00
88	72	0.000000e+00
88	73	1.155129e-01
88	74	2.902347e-01
88	75	2.683343e-01
88	76	4.513728e-01
88	77	3.932901e-01
88	78	3.928430e-01
88	79	2.560387e-01
88	80	2.843158e-01
88	81	1.322838e-02
88	82	0.000000e+00
88	83	0.000000e+00
88	84	0.000000e+00
88	85	2.485390e-01
88	86	2.812609e-01
88	87	4.134657e-01
88	88	1.000000e+00
88	89	6.123592e-01
88	90	5.953693e-01
88	91	5.277322e-01
88	92	4.687996e-01
88	93	2.281856e-01
88	94	0.000000e+00
88	95	0.000000e+00
88	96	0.000000e+00
88	97	1.557288e-01
88	98	2.214512e-01
88	99	3.490995e-01
88	100	4.967327e-01
88	101	6.167988e-01
88	102	5.968657e-01
88	103	5.834757e-01
88	104	5.339046e-01
88	105	2.917232e-01
88	106	0.000000e+00
88	107	0.000000e+00
88	108	0.000000e+00
88	109	0.000000e+00
89	0	0.000000e+00
89	1	5.005773e-01
89	2	5.932421e-01
89	3	6.185787e-01
89	4	6.085691e-01
89	5	6.530156e-01
89	6	5.960963e-01
89	7	5.273988e-01
89	8	4.394804e-01
89	9	3.801946e-01
89	10	1.855849e-03
89	11	0.000000e+00
89	12	0.000000e+00
89	13	4.721852e-01
89	14	5.886121e-01
89	15	6.089121e-01
89	16	6.093363e-01
89	17	6.581953e-01
89	18	5.977904e-01
89	19	5.334114e-01
89	20	4.387375e-01
89	21	3.795597e-01
89	22	8.260682e-03
89	23	0.000000e+00
89	24	0.000000e+00
89	25	5.021865e-01
89	26	5.926744e-01
89	27	6.168798e-01
89	28	6.072064e-01
89	29	6.501183e-01
89	30	5.935520e-01
89	31	5.223279e-01
89	32	4.399141e-01
89	33	3.780056e-01
89	34	8.191739e-03
89	35	0.000000e+00
89	36	0.000000e+00
89	37	4.707543e-01
89	38	5.684064e-01
89	39	6.072509e-01
89	40	6.001041e-01
89	41	6.390647e-01
89	42	5.868516e-01
89	43	5.095008e-01
89	44	4.375801e-01
89	45	3.570609e-01
89	46	7.482317e-03
89	47	0.000000e+00
89	48	0.000000e+00
89	49	5.017398e-01
89	50	5.956017e-01
89	51	6.174453e-01
89	52	6.080888e-01
89	53	6.522967e-01
89	54	5.951070e-01
89	55	5.248755e-01
89	56	4.401044e-01
89	57	3.811465e-01
89	58	8.300494e-03
89	59	0.000000e+00
89	60	0.000000e+00
89	61	2.148338e-01
89	62	2.432032e-01
89	63	3.803991e-01
89	64	4.498877e-01
89	65	5.346736e-01
89	66	5.817161e-01
89	67	3.738028e-01
89	68	2.875477e-01
89	69	3.386152e-02
89	70	0.000000e+00
89	71	0.000000e+00
89	72	0.000000e+00
89	73	1.362775e-01
89	74	3.115939e-01
89	75	2.596971e-01
89	76	4.262654e-01
89	77	4.024280e-01
89	78	3.817845e-01
89	79	2.759933e-01
89	80	3.049639e-01
89	81	1.158738e-02
89	82	0.000000e+00
89	83	0.000000e+00
89	84	0.000000e+00
89	85	2.322083e-01
89	86	3.016224e-01
89	87	4.700295e-01
89	88	6.123592e-01
89	89	1.000000e+00
89	90	6.862111e-01
89	91	5.653176e-01
89	92	5.690057e-01
89	93	2.574199e-01
89	94	0.000000e+00
89	95	0.000000e+00
89	96	0.000000e+00
89	97	1.689720e-01
89	98	2.337904e-01
89	99	3.651391e-01
89	100	5.105425e-01
89	101	6.514359e-01
89	102	6.490296e-01
89	103	5.860400e-01
89	104	5.643335e-01
89	105	3.026343e-01
89	106	0.000000e+00
89	107	0.000000e+00
89	108	0.000000e+00
89	109	0.000000e+00
90	0	0.000000e+00
90	1	5.136904e-01
90	2	6.084855e-01
90	3	6.369485e-01
90	4	6.526558e-01
90	5	7.028791e-01
90	6	6.697290e-01
90	7	6.059064e-01
90	8	4.872718e-01
90	9	3.588564e-01
90	10	1.843391e-03
90	11	0.000000e+00
90	12	0.000000e+00
90	13	4.879497e-01
90	14	6.029032e-01
90	15	6.260056e-01
90	16	6.503848e-01
90	17	7.023238e-01
90	18	6.693901e-01
90	19	6.093464e-01
90	20	4.855566e-01
90	21	3.632442e-01
90	22	5.301653e-03
90	23	0.000000e+00
90	24	0.000000e+00
90	25	5.136013e-01
90	26	6.070372e-01
90	27	6.368271e-01
90	28	6.531557e-01
90	29	7.027662e-01
90	30	6.693645e-01
90	31	6.014842e-01
90	32	4.887102e-01
90	33	3.570958e-01
90	34	5.517434e-03
90	35	0.000000e+00
90	36	0.000000e+00
90	37	4.778886e-01
90	38	5.826728e-01
90	39	6.279613e-01
90	40	6.490317e-01
90	41	6.974225e-01
90	42	6.643978e-01
90	43	5.905019e-01
90	44	4.873686e-01
90	45	3.327815e-01
90	46	5.159534e-03
90	47	0.000000e+00
90	48	0.000000e+00
90	49	5.143246e-01
90	50	6.098838e-01
90	51	6.368656e-01
90	52	6.532549e-01
90	53	7.033470e-01
90	54	6.700954e-01
90	55	6.035486e-01
90	56	4.885496e-01
90	57	3.614250e-01
90	58	5.562210e-03
90	59	0.000000e+00
90	60	0.000000e+00
90	61	2.140065e-01
90	62	2.658800e-01
90	63	3.624859e-01
90	64	4.700040e-01
90	65	5.554292e-01
90	66	5.897841e-01
90	67	3.806199e-01
90	68	2.749725e-01
90	69	2.889782e-02
90	70	0.000000e+00
90	71	0.000000e+00
90	72	0.000000e+00
90	73	1.312977e-01
90	74	3.277519e-01
90	75	2.576150e-01
90	76	4.657080e-01
90	77	4.485237e-01
90	78	4.192474e-01
90	79	3.203965e-01
90	80	2.806476e-01
90	81	9.924207e-03
90	82	0.000000e+00
90	83	0.000000e+00
90	84	0.000000e+00
90	85	2.342028e-01
90	86	2.641713e-01
90	87	4.575878e-01
90	88	5.953693e-01
90	89	6.862111e-01
90	90	1.000000e+00
90	91	6.167605e-01
90	92	5.966057e-01
90	93	2.603024e-01
90	94	0.000000e+00
90	95	0.000000e+00
90	96	0.000000e+00
90	97	1.427541e-01
90	98	2.209527e-01
90	99	3.172912e-01
90	100	5.305863e-01
90	101	6.257885e-01
90	102	6.247843e-01
90	103	6.276006e-01
90	104	5.981343e-01
90	105	3.452847e-01
90	106	0.000000e+00
90	107	0.000000e+00
90	108	0.000000e+00
90	109	0.000000e+00
91	0	0.000000e+00
91	1	4.628126e-01
91	2	5.091652e-01
91	3	5.155450e-01
91	4	5.767067e-01
91	5	6.163368e-01
91	6	6.113947e-01
91	7	6.192218e-01
91	8	5.387342e-01
91	9	3.740579e-01
91	10	1.760165e-03
91	11	0.000000e+00
91	12	0.000000e+00
91	13	4.343796e-01
91	14	5.056089e-01
91	15	5.054216e-01
91	16	5.726053e-01
91	17	6.118326e-01
91	18	6.057879e-01
91	19	6.190698e-01
91	20	5.400597e-01
91	21	3.788110e-01
91	22	2.482627e-03
91	23	0.000000e+00
91	24	0.000000e+00
91	25	4.633351e-01
91	26	5.086266e-01
91	27	5.138749e-01
91	28	5.782688e-01
91	29	6.187621e-01
91	30	6.132063e-01
91	31	6.177412e-01
91	32	5.388352e-01
91	33	3.707247e-01
91	34	2.609612e-03
91	35	0.000000e+00
91	36	0.000000e+00
91	37	4.354774e-01
91	38	4.870664e-01
91	39	5.072723e-01
91	40	5.771683e-01
91	41	6.184606e-01
91	42	6.147494e-01
91	43	6.113945e-01
91	44	5.338980e-01
91	45	3.435576e-01
91	46	2.451741e-03
91	47	0.000000e+00
91	48	0.000000e+00
91	49	4.626306e-01
91	50	5.110895e-01
91	51	5.141731e-01
91	52	5.779037e-01
91	53	6.181220e-01
91	54	6.124883e-01
91	55	6.186757e-01
91	56	5.394869e-01
91	57	3.762301e-01
91	58	2.628099e-03
91	59	0.000000e+00
91	60	0.000000e+00
91	61	2.408732e-01
91	62	2.619416e-01
91	63	2.647923e-01
91	64	4.077029e-01
91	65	4.878593e-01
91	66	4.940973e-01
91	67	4.508775e-01
91	68	3.731183e-01
91	69	4.379149e-02
91	70	0.000000e+00
91	71	0.000000e+00
91	72	0.000000e+00
91	73	8.693701e-02
91	74	2.809049e-01
91	75	3.030437e-01
91	76	4.225294e-01
91	77	4.531148e-01
91	78	4.658637e-01
91	79	2.996059e-01
91	80	2.841157e-01
91	81	1.610256e-02
91	82	0.000000e+00
91	83	0.000000e+00
91	84	0.000000e+00
91	85	2.826853e-01
91	86	2.564232e-01
91	87	4.271410e-01
91	88	5.277322e-01
91	89	5.653176e-01
91	90	6.167605e-01
91	91	1.000000e+00
91	92	5.585018e-01
91	93	3.375573e-01
91	94	0.000000e+00
91	95	0.000000e+00
91	96	0.000000e+00
91	97	1.783701e-01
91	98	1.774295e-01
91	99	3.683740e-01
91	100	4.959011e-01
91	101	5.763771e-01
91	102	5.897829e-01
91	103	5.998185e-01
91	104	6.159982e-01
91	105	4.059702e-01
91	106	0.000000e+00
91	107	0.000000e+00
91	108	0.000000e+00
91	109	0.000000e+00
92	0	0.000000e+00
92	1	4.549294e-01
92	2	4.897375e-01
92	3	5.131127e-01
92	4	5.076072e-01
92	5	5.768216e-01
92	6	5.715377e-01
92	7	5.885254e-01
92	8	5.609393e-01
92	9	4.939802e-01
92	10	2.409485e-03
92	11	0.000000e+00
92	12	0.000000e+00
92	13	4.297679e-01
92	14	4.853242e-01
92	15	5.051343e-01
92	16	5.052877e-01
92	17	5.737208e-01
92	18	5.676057e-01
92	19	5.930159e-01
92	20	5.565395e-01
92	21	4.825828e-01
92	22	6.260980e-03
92	23	0.000000e+00
92	24	0.000000e+00
92	25	4.543712e-01
92	26	4.897578e-01
92	27	5.131201e-01
92	28	5.074762e-01
92	29	5.785274e-01
92	30	5.721400e-01
92	31	5.849093e-01
92	32	5.621708e-01
92	33	4.905913e-01
92	34	7.243706e-03
92	35	0.000000e+00
92	36	0.000000e+00
92	37	4.247144e-01
92	38	4.703877e-01
92	39	5.048515e-01
92	40	5.047880e-01
92	41	5.771983e-01
92	42	5.719887e-01
92	43	5.735860e-01
92	44	5.625542e-01
92	45	4.705357e-01
92	46	7.093602e-03
92	47	0.000000e+00
92	48	0.000000e+00
92	49	4.546642e-01
92	50	4.915909e-01
92	51	5.132787e-01
92	52	5.074111e-01
92	53	5.784038e-01
92	54	5.718193e-01
92	55	5.870239e-01
92	56	5.616006e-01
92	57	4.924500e-01
92	58	7.226313e-03
92	59	0.000000e+00
92	60	0.000000e+00
92	61	2.840301e-01
92	62	2.480024e-01
92	63	2.998035e-01
92	64	4.056416e-01
92	65	4.463257e-01
92	66	4.890000e-01
92	67	4.046528e-01
92	68	4.182379e-01
92	69	6.593445e-02
92	70	0.000000e+00
92	71	0.000000e+00
92	72	0.000000e+00
92	73	1.036530e-01
92	74	2.736424e-01
92	75	2.536010e-01
92	76	3.803625e-01
92	77	4.056101e-01
92	78	3.973100e-01
92	79	3.489307e-01
92	80	3.240357e-01
92	81	1.491966e-02
92	82	0.000000e+00
92	83	0.000000e+00
92	84	0.000000e+00
92	85	3.095841e-01
92	86	2.691910e-01
92	87	4.081748e-01
92	88	4.687996e-01
92	89	5.690057e-01
92	90	5.966057e-01
92	91	5.585018e-01
92	92	1.000000e+00
92	93	3.325093e-01
92	94	0.000000e+00
92	95	0.000000e+00
92	96	0.000000e+00
92	97	2.371952e-01
92	98	2.130844e-01
92	99	2.922803e-01
92	100	5.105462e-01
92	101	5.288799e-01
92	102	5.764083e-01
92	103	5.781041e-01
92	104	6.413570e-01
92	105	3.799388e-01
92	106	0.000000e+00
92	107	0.000000e+00
92	108	0.000000e+00
92	109	0.000000e+00
93	0	0.000000e+00
93	1	1.461215e-01
93	2	1.300429e-01
93	3	1.375239e-01
93	4	1.423640e-01
93	5	1.696077e-01
93	6	1.640684e-01
93	7	2.183263e-01
93	8	2.353319e-01
93	9	2.751970e-01
93	10	5.963730e-04
93	11	0.000000e+00
93	12	0.000000e+00
93	13	1.341949e-01
93	14	1.287482e-01
93	15	1.398071e-01
93	16	1.422656e-01
93	17	1.687461e-01
93	18	1.601873e-01
93	19	2.186651e-01
93	20	2.342227e-01
93	21	2.691189e-01
93	22	7.604302e-03
93	23	0.000000e+00
93	24	0.000000e+00
93	25	1.480962e-01
93	26	1.317845e-01
93	27	1.347064e-01
93	28	1.418325e-01
93	29	1.709648e-01
93	30	1.655387e-01
93	31	2.174729e-01
93	32	2.358113e-01
93	33	2.734881e-01
93	34	1.874853e-03
93	35	0.000000e+00
93	36	0.000000e+00
93	37	1.426978e-01
93	38	1.272888e-01
93	39	1.274374e-01
93	40	1.404539e-01
93	41	1.708170e-01
93	42	1.687690e-01
93	43	2.150434e-01
93	44	2.350307e-01
93	45	2.608293e-01
93	46	-9.003241e-04
93	47	0.000000e+00
93	48	0.000000e+00
93	49	1.469243e-01
93	50	1.319285e-01
93	51	1.360524e-01
93	52	1.420265e-01
93	53	1.707422e-01
93	54	1.647321e-01
93	55	2.180133e-01
93	56	2.356904e-01
93	57	2.747036e-01
93	58	2.521581e-03
93	59	0.000000e+00
93	60	0.000000e+00
93	61	2.147628e-01
93	62	1.622141e-01
93	63	7.732907e-02
93	64	1.784195e-01
93	65	2.512342e-01
93	66	2.252681e-01
93	67	2.113120e-01
93	68	2.899837e-01
93	69	5.005929e-02
93	70	0.000000e+00
93	71	0.000000e+00
93	72	0.000000e+00
93	73	2.828141e-02
93	74	1.048758e-01
93	75	1.506490e-01
93	76	1.774633e-01
93	77	1.892729e-01
93	78	2.214403e-01
93	79	1.625060e-01
93	80	2.227125e-01
93	81	1.679604e-02
93	82	0.000000e+00
93	83	0.000000e+00
93	84	0.000000e+00
93	85	2.428980e-01
93	86	1.803065e-01
93	87	1.941517e-01
93	88	2.281856e-01
93	89	2.574199e-01
93	90	2.603024e-01
93	91	3.375573e-01
93	92	3.325093e-01
93	93	1.000000e+00
93	94	0.000000e+00
93	95	0.000000e+00
93	96	0.000000e+00
93	97	2.013518e-01
93	98	1.028591e-01
93	99	1.895978e-01
93	100	2.121111e-01
93	101	2.521602e-01
93	102	2.543342e-01
93	103	2.458339e-01
93	104	3.205895e-01
93	105	2.460129e-01
93	106	0.000000e+00
93	107	0.000000e+00
93	108	0.000000e+00
93	109	0.000000e+00
94	0	0.000000e+00
94	1	0.000000e+00
94	2	0.000000e+00
94	3	0.000000e+00
94	4	0.000000e+00
94	5	0.000000e+00
94	6	0.000000e+00
94	7	0.000000e+00
94	8	0.000000e+00
94	9	0.000000e+00
94	10	0.000000e+00
94	11	0.000000e+00
94	12	0.000000e+00
94	13	0.000000e+00
94	14	0.000000e+00
94	15	0.000000e+00
94	16	0.000000e+00
94	17	0.000000e+00
94	18	0.000000e+00
94	19	0.000000e+00
94	20	0.000000e+00
94	21	0.000000e+00
94	22	0.000000e+00
94	23	0.000000e+00
94	24	0.000000e+00
94	25	0.000000e+00
94	26	0.000000e+00
94	27	0.000000e+00
94	28	0.000000e+00
94	29	0.000000e+00
94	30	0.000000e+00
94	31	0.000000e+00
94	32	0.000000e+00
94	33	0.000000e+00
94	34	0.000000e+00
94	35	0.000000e+00
94	36	0.000000e+00
94	37	0.000000e+00
94	38	0.000000e+00
94	39	0.000000e+00
94	40	0.000000e+00
94	41	0.000000e+00
94	42	0.000000e+00
94	43	0.000000e+00
94	44	0.000000e+00
94	45	0.000000e+00
94	46	0.000000e+00
94	47	0.000000e+00
94	48	0.000000e+00
94	49	0.000000e+00
94	50	0.000000e+00
94	51	0.000000e+00
94	52	0.000000e+00
94	53	0.000000e+00
94	54	0.000000e+00
94	55	0.000000e+00
94	56	0.000000e+00
94	57	0.000000e+00
94	58	0.000000e+00
94	59	0.000000e+00
94	60	0.000000e+00
94	61	0.000000e+00
94	62	0.000000e+00
94	63	0.000000e+00
94	64	0.000000e+00
94	65	0.000000e+00
94	66	0.000000e+00
94	67	0.000000e+00
94	68	0.000000e+00
94	69	0.000000e+00
94	70	0.000000e+00
94	71	0.000000e+00
94	72	0.000000e+00
94	73	0.000000e+00
94	74	0.000000e+00
94	75	0.000000e+00
94	76	0.000000e+00
94	77	0.000000e+00
94	78	0.000000e+00
94	79	0.000000e+00
94	80	0.000000e+00
94	81	0.000000e+00
94	82	0.000000e+00
94	83	0.000000e+00
94	84	0.000000e+00
94	85	0.000000e+00
94	86	0.000000e+00
94	87	0.000000e+00
94	88	0.000000e+00
94	89	0.000000e+00
94	90	0.000000e+00
94	91	0.000000e+00
94	92	0.000000e+00
94	93	0.000000e+00
94	94	0.000000e+00
94	95	0.000000e+00
94	96	0.000000e+00
94	97	0.000000e+00
94	98	0.000000e+00
94	99	0.000000e+00
94	100	0.000000e+00
94	101	0.000000e+00
94	102	0.000000e+00
94	103	0.000000e+00
94	104	0.000000e+00
94	105	0.000000e+00
94	106	0.000000e+00
94	107	0.000000e+00
94	108	0.000000e+00
94	109	0.000000e+00
95	0	0.000000e+00
95	1	0.000000e+00
95	2	0.000000e+00
95	3	0.000000e+00
95	4	0.000000e+00
95	5	0.000000e+00
95	6	0.000000e+00
95	7	0.000000e+00
95	8	0.000000e+00
95	9	0.000000e+00
95	10	0.000000e+00
95	11	0.000000e+00
95	12	0.000000e+00
95	13	0.000000e+00
95	14	0.000000e+00
95	15	0.000000e+00
95	16	0.000000e+00
95	17	0.000000e+00
95	18	0.000000e+00
95	19	0.000000e+00
95	20	0.000000e+00
95	21	0.000000e+00
95	22	0.000000e+00
95	23	0.000000e+00
95	24	0.000000e+00
95	25	0.000000e+00
95	26	0.000000e+00
95	27	0.000000e+00
95	28	0.000000e+00
95	29	0.000000e+00
95	30	0.000000e+00
95	31	0.000000e+00
95	32	0.000000e+00
95	33	0.000000e+00
95	34	0.000000e+00
95	35	0.000000e+00
95	36	0.000000e+00
95	37	0.000000e+00
95	38	0.000000e+00
95	39	0.000000e+00
95	40	0.000000e+00
95	41	0.000000e+00
95	42	0.000000e+00
95	43	0.000000e+00
95	44	0.000000e+00
95	45	0.000000e+00
95	46	0.000000e+00
95	47	0.000000e+00
95	48	0.000000e+00
95	49	0.000000e+00
95	50	0.000000e+00
95	51	0.000000e+00
95	52	0.000000e+00
95	53	0.000000e+00
95	54	0.000000e+00
95	55	0.000000e+00
95	56	0.000000e+00
95	57	0.000000e+00
95	58	0.000000e+00
95	59	0.000000e+00
95	60	0.000000e+00
95	61	0.000000e+00
95	62	0.000000e+00
95	63	0.000000e+00
95	64	0.000000e+00
95	65	0.000000e+00
95	66	0.000000e+00
95	67	0.000000e+00
95	68	0.000000e+00
95	69	0.000000e+00
95	70	0.000000e+00
95	71	0.000000e+00
95	72	0.000000e+00
95	73	0.000000e+00
95	74	0.000000e+00
95	75	0.000000e+00
95	76	0.000000e+00
95	77	0.000000e+00
95	78	0.000000e+00
95	79	0.000000e+00
95	80	0.000000e+00
95	81	0.000000e+00
95	82	0.000000e+00
95	83	0.000000e+00
95	84	0.000000e+00
95	85	0.000000e+00
95	86	0.000000e+00
95	87	0.000000e+00
95	88	0.000000e+00
95	89	0.000000e+00
95	90	0.000000e+00
95	91	0.000000e+00
95	92	0.000000e+00
95	93	0.000000e+00
95	94	0.000000e+00
95	95	0.000000e+00
95	96	0.000000e+00
95	97	0.000000e+00
95	98	0.000000e+00
95	99	0.000000e+00
95	100	0.000000e+00
95	101	0.000000e+00
95	102	0.000000e+00
95	103	0.000000e+00
95	104	0.000000e+00
95	105	0.000000e+00
95	106	0.000000e+00
95	107	0.000000e+00
95	108	0.000000e+00
95	109	0.000000e+00
96	0	0.000000e+00
96	1	0.000000e+00
96	2	0.000000e+00
96	3	0.000000e+00
96	4	0.000000e+00
96	5	0.000000e+00
96	6	0.000000e+00
96	7	0.000000e+00
96	8	0.000000e+00
96	9	0.000000e+00
96	10	0.000000e+00
96	11	0.000000e+00
96	12	0.000000e+00
96	13	0.000000e+00
96	14	0.000000e+00
96	15	0.000000e+00
96	16	0.000000e+00
96	17	0.000000e+00
96	18	0.000000e+00
96	19	0.000000e+00
96	20	0.000000e+00
96	21	0.000000e+00
96	22	0.000000e+00
96	23	0.000000e+00
96	24	0.000000e+00
96	25	0.000000e+00
96	26	0.000000e+00
96	27	0.000000e+00
96	28	0.000000e+00
96	29	0.000000e+00
96	30	0.000000e+00
96	31	0.000000e+00
96	32	0.000000e+00
96	33	0.000000e+00
96	34	0.000000e+00
96	35	0.000000e+00
96	36	0.000000e+00
96	37	0.000000e+00
96	38	0.000000e+00
96	39	0.000000e+00
96	40	0.000000e+00
96	41	0.000000e+00
96	42	0.000000e+00
96	43	0.000000e+00
96	44	0.000000e+00
96	45	0.000000e+00
96	46	0.000000e+00
96	47	0.000000e+00
96	48	0.000000e+00
96	49	0.000000e+00
96	50	0.000000e+00
96	51	0.000000e+00
96	52	0.000000e+00
96	53	0.000000e+00
96	54	0.000000e+00
96	55	0.000000e+00
96	56	0.000000e+00
96	57	0.000000e+00
96	58	0.000000e+00
96	59	0.000000e+00
96	60	0.000000e+00
96	61	0.000000e+00
96	62	0.000000e+00
96	63	0.000000e+00
96	64	0.000000e+00
96	65	0.000000e+00
96	66	0.000000e+00
96	67	0.000000e+00
96	68	0.000000e+00
96	69	0.000000e+00
96	70	0.000000e+00
96	71	0.000000e+00
96	72	0.000000e+00
96	73	0.000000e+00
96	74	0.000000e+00
96	75	0.000000e+00
96	76	0.000000e+00
96	77	0.000000e+00
96	78	0.000000e+00
96	79	0.000000e+00
96	80	0.000000e+00
96	81	0.000000e+00
96	82	0.000000e+00
96	83	0.000000e+00
96	84	0.000000e+00
96	85	0.000000e+00
96	86	0.000000e+00
96	87	0.000000e+00
96	88	0.000000e+00
96	89	0.000000e+00
96	90	0.000000e+00
96	91	0.000000e+00
96	92	0.000000e+00
96	93	0.000000e+00
96	94	0.000000e+00
96	95	0.000000e+00
96	96	0.000000e+00
96	97	0.000000e+00
96	98	0.000000e+00
96	99	0.000000e+00
96	100	0.000000e+00
96	101	0.000000e+00
96	102	0.000000e+00
96	103	0.000000e+00
96	104	0.000000e+00
96	105	0.000000e+00
96	106	0.000000e+00
96	107	0.000000e+00
96	108	0.000000e+00
96	109	0.000000e+00
97	0	0.000000e+00
97	1	1.223561e-01
97	2	7.197835e-02
97	3	7.068366e-02
97	4	6.211710e-02
97	5	7.590100e-02
97	6	6.554132e-02
97	7	8.510250e-02
97	8	9.152037e-02
97	9	1.164169e-01
97	10	2.854048e-04
97	11	0.000000e+00
97	12	0.000000e+00
97	13	1.103383e-01
97	14	7.183437e-02
97	15	7.039195e-02
97	16	6.246084e-02
97	17	7.755845e-02
97	18	6.457562e-02
97	19	8.707553e-02
97	20	8.975200e-02
97	21	1.079388e-01
97	22	2.711986e-03
97	23	0.000000e+00
97	24	0.000000e+00
97	25	1.247116e-01
97	26	7.297096e-02
97	27	7.009014e-02
97	28	6.191152e-02
97	29	7.553711e-02
97	30	6.496309e-02
97	31	8.399297e-02
97	32	9.162153e-02
97	33	1.174048e-01
97	34	1.008669e-03
97	35	0.000000e+00
97	36	0.000000e+00
97	37	1.223512e-01
97	38	7.004208e-02
97	39	6.823619e-02
97	40	6.081828e-02
97	41	7.324273e-02
97	42	6.551401e-02
97	43	8.082506e-02
97	44	9.260782e-02
97	45	1.184638e-01
97	46	1.462836e-04
97	47	0.000000e+00
97	48	0.000000e+00
97	49	1.233392e-01
97	50	7.317098e-02
97	51	7.041548e-02
97	52	6.194872e-02
97	53	7.607531e-02
97	54	6.504609e-02
97	55	8.461738e-02
97	56	9.139831e-02
97	57	1.161691e-01
97	58	1.206512e-03
97	59	0.000000e+00
97	60	0.000000e+00
97	61	2.801930e-01
97	62	1.479644e-01
97	63	9.462195e-02
97	64	1.490159e-01
97	65	1.517791e-01
97	66	1.426977e-01
97	67	1.712692e-01
97	68	2.437513e-01
97	69	4.725941e-02
97	70	0.000000e+00
97	71	0.000000e+00
97	72	0.000000e+00
97	73	2.411675e-02
97	74	9.878446e-02
97	75	1.520506e-01
97	76	1.454274e-01
97	77	1.697449e-01
97	78	1.843548e-01
97	79	1.643247e-01
97	80	2.381763e-01
97	81	1.417803e-02
97	82	0.000000e+00
97	83	0.000000e+00
97	84	0.000000e+00
97	85	2.821076e-01
97	86	1.596391e-01
97	87	1.562912e-01
97	88	1.557288e-01
97	89	1.689720e-01
97	90	1.427541e-01
97	91	1.783701e-01
97	92	2.371952e-01
97	93	2.013518e-01
97	94	0.000000e+00
97	95	0.000000e+00
97	96	0.000000e+00
97	97	1.000000e+00
97	98	1.870347e-01
97	99	1.572704e-01
97	100	1.785153e-01
97	101	1.614488e-01
97	102	1.747227e-01
97	103	1.740530e-01
97	104	2.193434e-01
97	105	1.560150e-01
97	106	0.000000e+00
97	107	0.000000e+00
97	108	0.000000e+00
97	109	0.000000e+00
98	0	0.000000e+00
98	1	1.667863e-01
98	2	1.821140e-01
98	3	1.763855e-01
98	4	1.660963e-01
98	5	1.869616e-01
98	6	1.607139e-01
98	7	1.377889e-01
98	8	1.080988e-01
98	9	1.230021e-01
98	10	5.314709e-04
98	11	0.000000e+00
98	12	0.000000e+00
98	13	1.530968e-01
98	14	1.807744e-01
98	15	1.748765e-01
98	16	1.655953e-01
98	17	1.896308e-01
98	18	1.622719e-01
98	19	1.409897e-01
98	20	1.067823e-01
98	21	1.154560e-01
98	22	2.455958e-03
98	23	0.000000e+00
98	24	0.000000e+00
98	25	1.708543e-01
98	26	1.808605e-01
98	27	1.773383e-01
98	28	1.664416e-01
98	29	1.853734e-01
98	30	1.585937e-01
98	31	1.356792e-01
98	32	1.075155e-01
98	33	1.277688e-01
98	34	2.755703e-03
98	35	0.000000e+00
98	36	0.000000e+00
98	37	1.653692e-01
98	38	1.733366e-01
98	39	1.744357e-01
98	40	1.651901e-01
98	41	1.809545e-01
98	42	1.555176e-01
98	43	1.302163e-01
98	44	1.078118e-01
98	45	1.303871e-01
98	46	2.664735e-03
98	47	0.000000e+00
98	48	0.000000e+00
98	49	1.691667e-01
98	50	1.822473e-01
98	51	1.773346e-01
98	52	1.663034e-01
98	53	1.864562e-01
98	54	1.596718e-01
98	55	1.367327e-01
98	56	1.075523e-01
98	57	1.259162e-01
98	58	2.757146e-03
98	59	0.000000e+00
98	60	0.000000e+00
98	61	2.452761e-01
98	62	2.070157e-01
98	63	2.213488e-01
98	64	2.801140e-01
98	65	2.716158e-01
98	66	2.530738e-01
98	67	1.686369e-01
98	68	2.154513e-01
98	69	2.824679e-02
98	70	0.000000e+00
98	71	0.000000e+00
98	72	0.000000e+00
98	73	6.116032e-02
98	74	1.814797e-01
98	75	1.831309e-01
98	76	2.218461e-01
98	77	2.329890e-01
98	78	2.010384e-01
98	79	1.244586e-01
98	80	2.181450e-01
98	81	5.022989e-03
98	82	0.000000e+00
98	83	0.000000e+00
98	84	0.000000e+00
98	85	2.051594e-01
98	86	1.869189e-01
98	87	1.921120e-01
98	88	2.214512e-01
98	89	2.337904e-01
98	90	2.209527e-01
98	91	1.774295e-01
98	92	2.130844e-01
98	93	1.028591e-01
98	94	0.000000e+00
98	95	0.000000e+00
98	96	0.000000e+00
98	97	1.870347e-01
98	98	1.000000e+00
98	99	1.260926e-01
98	100	2.347930e-01
98	101	1.736878e-01
98	102	1.736224e-01
98	103	1.821435e-01
98	104	1.835602e-01
98	105	1.089641e-01
98	106	0.000000e+00
98	107	0.000000e+00
98	108	0.000000e+00
98	109	0.000000e+00
99	0	0.000000e+00
99	1	2.342671e-01
99	2	2.576119e-01
99	3	2.398192e-01
99	4	2.739772e-01
99	5	2.851206e-01
99	6	2.431431e-01
99	7	2.211298e-01
99	8	1.889060e-01
99	9	1.788424e-01
99	10	9.613879e-04
99	11	0.000000e+00
99	12	0.000000e+00
99	13	2.076264e-01
99	14	2.645679e-01
99	15	2.356315e-01
99	16	2.751370e-01
99	17	2.914946e-01
99	18	2.437482e-01
99	19	2.315295e-01
99	20	1.949845e-01
99	21	1.787814e-01
99	22	4.782622e-03
99	23	0.000000e+00
99	24	0.000000e+00
99	25	2.396209e-01
99	26	2.567778e-01
99	27	2.362795e-01
99	28	2.726984e-01
99	29	2.822734e-01
99	30	2.411049e-01
99	31	2.168087e-01
99	32	1.864902e-01
99	33	1.792236e-01
99	34	4.759694e-03
99	35	0.000000e+00
99	36	0.000000e+00
99	37	2.361457e-01
99	38	2.382735e-01
99	39	2.323721e-01
99	40	2.686226e-01
99	41	2.729920e-01
99	42	2.386693e-01
99	43	2.032124e-01
99	44	1.786881e-01
99	45	1.704173e-01
99	46	4.355327e-03
99	47	0.000000e+00
99	48	0.000000e+00
99	49	2.350523e-01
99	50	2.603865e-01
99	51	2.372517e-01
99	52	2.732680e-01
99	53	2.844232e-01
99	54	2.419550e-01
99	55	2.196345e-01
99	56	1.883721e-01
99	57	1.808057e-01
99	58	4.821004e-03
99	59	0.000000e+00
99	60	0.000000e+00
99	61	1.721306e-01
99	62	1.285536e-01
99	63	1.664367e-01
99	64	1.980918e-01
99	65	2.379589e-01
99	66	2.278127e-01
99	67	2.284802e-01
99	68	1.811790e-01
99	69	3.860126e-02
99	70	0.000000e+00
99	71	0.000000e+00
99	72	0.000000e+00
99	73	6.246949e-02
99	74	1.787754e-01
99	75	2.018797e-01
99	76	1.956374e-01
99	77	2.187725e-01
99	78	2.092956e-01
99	79	1.491447e-01
99	80	1.939324e-01
99	81	1.163446e-02
99	82	0.000000e+00
99	83	0.000000e+00
99	84	0.000000e+00
99	85	2.277964e-01
99	86	1.934878e-01
99	87	3.383969e-01
99	88	3.490995e-01
99	89	3.651391e-01
99	90	3.172912e-01
99	91	3.683740e-01
99	92	2.922803e-01
99	93	1.895978e-01
99	94	0.000000e+00
99	95	0.000000e+00
99	96	0.000000e+00
99	97	1.572704e-01
99	98	1.260926e-01
99	99	1.000000e+00
99	100	3.040660e-01
99	101	4.483861e-01
99	102	4.612244e-01
99	103	3.152484e-01
99	104	3.249383e-01
99	105	2.032764e-01
99	106	0.000000e+00
99	107	0.000000e+00
99	108	0.000000e+00
99	109	0.000000e+00
100	0	0.000000e+00
100	1	4.913123e-01
100	2	5.510431e-01
100	3	5.504961e-01
100	4	5.629964e-01
100	5	5.815719e-01
100	6	5.670903e-01
100	7	5.251367e-01
100	8	4.405342e-01
100	9	3.220595e-01
100	10	1.990013e-03
100	11	0.000000e+00
100	12	0.000000e+00
100	13	4.661861e-01
100	14	5.437090e-01
100	15	5.450348e-01
100	16	5.618984e-01
100	17	5.805674e-01
100	18	5.681271e-01
100	19	5.281786e-01
100	20	4.403373e-01
100	21	3.182830e-01
100	22	5.728612e-03
100	23	0.000000e+00
100	24	0.000000e+00
100	25	4.897602e-01
100	26	5.505440e-01
100	27	5.502695e-01
100	28	5.633878e-01
100	29	5.818516e-01
100	30	5.658130e-01
100	31	5.224415e-01
100	32	4.405889e-01
100	33	3.217131e-01
100	34	8.702728e-03
100	35	0.000000e+00
100	36	0.000000e+00
100	37	4.558914e-01
100	38	5.301397e-01
100	39	5.389459e-01
100	40	5.591461e-01
100	41	5.778285e-01
100	42	5.601335e-01
100	43	5.132298e-01
100	44	4.375502e-01
100	45	3.067817e-01
100	46	9.342589e-03
100	47	0.000000e+00
100	48	0.000000e+00
100	49	4.906341e-01
100	50	5.523190e-01
100	51	5.511130e-01
100	52	5.636846e-01
100	53	5.822164e-01
100	54	5.668536e-01
100	55	5.239489e-01
100	56	4.408537e-01
100	57	3.238583e-01
100	58	8.486540e-03
100	59	0.000000e+00
100	60	0.000000e+00
100	61	2.564235e-01
100	62	2.519788e-01
100	63	3.549471e-01
100	64	4.218873e-01
100	65	4.355872e-01
100	66	4.809412e-01
100	67	3.801523e-01
100	68	3.086902e-01
100	69	3.673611e-02
100	70	0.000000e+00
100	71	0.000000e+00
100	72	0.000000e+00
100	73	1.021230e-01
100	74	2.974003e-01
100	75	2.730034e-01
100	76	4.183726e-01
100	77	4.256222e-01
100	78	4.075125e-01
100	79	2.843641e-01
100	80	2.742790e-01
100	81	1.161520e-02
100	82	0.000000e+00
100	83	0.000000e+00
100	84	0.000000e+00
100	85	2.757176e-01
100	86	2.646677e-01
100	87	3.940031e-01
100	88	4.967327e-01
100	89	5.105425e-01
100	90	5.305863e-01
100	91	4.959011e-01
100	92	5.105462e-01
100	93	2.121111e-01
100	94	0.000000e+00
100	95	0.000000e+00
100	96	0.000000e+00
100	97	1.785153e-01
100	98	2.347930e-01
100	99	3.040660e-01
100	100	1.000000e+00
100	101	5.342024e-01
100	102	5.299358e-01
100	103	5.711169e-01
100	104	5.511046e-01
100	105	3.051078e-01
100	106	0.000000e+00
100	107	0.000000e+00
100	108	0.000000e+00
100	109	0.000000e+00
101	0	0.000000e+00
101	1	4.341647e-01
101	2	5.271799e-01
101	3	5.473061e-01
101	4	5.712043e-01
101	5	6.089852e-01
101	6	5.643113e-01
101	7	5.050801e-01
101	8	3.994845e-01
101	9	3.066403e-01
101	10	1.708575e-03
101	11	0.000000e+00
101	12	0.000000e+00
101	13	4.031694e-01
101	14	5.270770e-01
101	15	5.395098e-01
101	16	5.714883e-01
101	17	6.129952e-01
101	18	5.653667e-01
101	19	5.104282e-01
101	20	4.013199e-01
101	21	3.074394e-01
101	22	7.004191e-03
101	23	0.000000e+00
101	24	0.000000e+00
101	25	4.381028e-01
101	26	5.263833e-01
101	27	5.447777e-01
101	28	5.707192e-01
101	29	6.073283e-01
101	30	5.624478e-01
101	31	5.010999e-01
101	32	3.986249e-01
101	33	3.064915e-01
101	34	8.208779e-03
101	35	0.000000e+00
101	36	0.000000e+00
101	37	4.163639e-01
101	38	5.006742e-01
101	39	5.352660e-01
101	40	5.645700e-01
101	41	5.978280e-01
101	42	5.569101e-01
101	43	4.891009e-01
101	44	3.936640e-01
101	45	2.894550e-01
101	46	8.080314e-03
101	47	0.000000e+00
101	48	0.000000e+00
101	49	4.352020e-01
101	50	5.301625e-01
101	51	5.457074e-01
101	52	5.713139e-01
101	53	6.088989e-01
101	54	5.638360e-01
101	55	5.031064e-01
101	56	3.993898e-01
101	57	3.094094e-01
101	58	8.179116e-03
101	59	0.000000e+00
101	60	0.000000e+00
101	61	1.886488e-01
101	62	1.803488e-01
101	63	3.482243e-01
101	64	3.775768e-01
101	65	4.341280e-01
101	66	4.966532e-01
101	67	3.734675e-01
101	68	2.206148e-01
101	69	2.589379e-02
101	70	0.000000e+00
101	71	0.000000e+00
101	72	0.000000e+00
101	73	1.328441e-01
101	74	2.840146e-01
101	75	2.584151e-01
101	76	3.819403e-01
101	77	3.974347e-01
101	78	3.806744e-01
101	79	2.501824e-01
101	80	2.557139e-01
101	81	1.197623e-02
101	82	0.000000e+00
101	83	0.000000e+00
101	84	0.000000e+00
101	85	2.478478e-01
101	86	2.707606e-01
101	87	4.783358e-01
101	88	6.167988e-01
101	89	6.514359e-01
101	90	6.257885e-01
101	91	5.763771e-01
101	92	5.288799e-01
101	93	2.521602e-01
101	94	0.000000e+00
101	95	0.000000e+00
101	96	0.000000e+00
101	97	1.614488e-01
101	98	1.736878e-01
101	99	4.483861e-01
101	100	5.342024e-01
101	101	1.000000e+00
101	102	7.183144e-01
101	103	6.222164e-01
101	104	5.719906e-01
101	105	2.952173e-01
101	106	0.000000e+00
101	107	0.000000e+00
101	108	0.000000e+00
101	109	0.000000e+00
102	0	0.000000e+00
102	1	4.189772e-01
102	2	5.188688e-01
102	3	5.341838e-01
102	4	5.578146e-01
102	5	6.224180e-01
102	6	5.890790e-01
102	7	5.652637e-01
102	8	4.878395e-01
102	9	3.702697e-01
102	10	2.236801e-03
102	11	0.000000e+00
102	12	0.000000e+00
102	13	3.900420e-01
102	14	5.182787e-01
102	15	5.245464e-01
102	16	5.596366e-01
102	17	6.260679e-01
102	18	5.880674e-01
102	19	5.741158e-01
102	20	4.908764e-01
102	21	3.653711e-01
102	22	5.393008e-03
102	23	0.000000e+00
102	24	0.000000e+00
102	25	4.223157e-01
102	26	5.182352e-01
102	27	5.321300e-01
102	28	5.560808e-01
102	29	6.212081e-01
102	30	5.876024e-01
102	31	5.607340e-01
102	32	4.861138e-01
102	33	3.706868e-01
102	34	8.746263e-03
102	35	0.000000e+00
102	36	0.000000e+00
102	37	3.997481e-01
102	38	4.934796e-01
102	39	5.246043e-01
102	40	5.485338e-01
102	41	6.121510e-01
102	42	5.841441e-01
102	43	5.446373e-01
102	44	4.791267e-01
102	45	3.543968e-01
102	46	9.555879e-03
102	47	0.000000e+00
102	48	0.000000e+00
102	49	4.195759e-01
102	50	5.217669e-01
102	51	5.327107e-01
102	52	5.571796e-01
102	53	6.228913e-01
102	54	5.884357e-01
102	55	5.635781e-01
102	56	4.873754e-01
102	57	3.729168e-01
102	58	8.489412e-03
102	59	0.000000e+00
102	60	0.000000e+00
102	61	2.006208e-01
102	62	1.801603e-01
102	63	3.332537e-01
102	64	3.726160e-01
102	65	4.487874e-01
102	66	4.983907e-01
102	67	4.260464e-01
102	68	3.184059e-01
102	69	4.908323e-02
102	70	0.000000e+00
102	71	0.000000e+00
102	72	0.000000e+00
102	73	1.168874e-01
102	74	2.825588e-01
102	75	2.716608e-01
102	76	3.679733e-01
102	77	3.732610e-01
102	78	3.964706e-01
102	79	2.839733e-01
102	80	2.518512e-01
102	81	1.214956e-02
102	82	0.000000e+00
102	83	0.000000e+00
102	84	0.000000e+00
102	85	2.655129e-01
102	86	2.743871e-01
102	87	4.701444e-01
102	88	5.968657e-01
102	89	6.490296e-01
102	90	6.247843e-01
102	91	5.897829e-01
102	92	5.764083e-01
102	93	2.543342e-01
102	94	0.000000e+00
102	95	0.000000e+00
102	96	0.000000e+00
102	97	1.747227e-01
102	98	1.736224e-01
102	99	4.612244e-01
102	100	5.299358e-01
102	101	7.183144e-01
102	102	1.000000e+00
102	103	6.257156e-01
102	104	6.234727e-01
102	105	3.446662e-01
102	106	0.000000e+00
102	107	0.000000e+00
102	108	0.000000e+00
102	109	0.000000e+00
103	0	0.000000e+00
103	1	5.306200e-01
103	2	5.870539e-01
103	3	6.066255e-01
103	4	6.289170e-01
103	5	6.594950e-01
103	6	6.635225e-01
103	7	6.265906e-01
103	8	5.092953e-01
103	9	3.237873e-01
103	10	1.814952e-03
103	11	0.000000e+00
103	12	0.000000e+00
103	13	5.025968e-01
103	14	5.812876e-01
103	15	5.971657e-01
103	16	6.260483e-01
103	17	6.570628e-01
103	18	6.622719e-01
103	19	6.233998e-01
103	20	5.067560e-01
103	21	3.220023e-01
103	22	4.452568e-03
103	23	0.000000e+00
103	24	0.000000e+00
103	25	5.264062e-01
103	26	5.864447e-01
103	27	6.065988e-01
103	28	6.312576e-01
103	29	6.607935e-01
103	30	6.644140e-01
103	31	6.260122e-01
103	32	5.102109e-01
103	33	3.253285e-01
103	34	7.670466e-03
103	35	0.000000e+00
103	36	0.000000e+00
103	37	4.897367e-01
103	38	5.625090e-01
103	39	5.971885e-01
103	40	6.285787e-01
103	41	6.577606e-01
103	42	6.608449e-01
103	43	6.223520e-01
103	44	5.094074e-01
103	45	3.084910e-01
103	46	8.507206e-03
103	47	0.000000e+00
103	48	0.000000e+00
103	49	5.275961e-01
103	50	5.885657e-01
103	51	6.072337e-01
103	52	6.310696e-01
103	53	6.606333e-01
103	54	6.647640e-01
103	55	6.260444e-01
103	56	5.098955e-01
103	57	3.280385e-01
103	58	7.415090e-03
103	59	0.000000e+00
103	60	0.000000e+00
103	61	2.406540e-01
103	62	2.429308e-01
103	63	3.709186e-01
103	64	4.332982e-01
103	65	4.542039e-01
103	66	5.265987e-01
103	67	4.647021e-01
103	68	3.179516e-01
103	69	2.599809e-02
103	70	0.000000e+00
103	71	0.000000e+00
103	72	0.000000e+00
103	73	1.048859e-01
103	74	2.885332e-01
103	75	2.649897e-01
103	76	4.741327e-01
103	77	4.569031e-01
103	78	4.670541e-01
103	79	3.246956e-01
103	80	2.773623e-01
103	81	1.566407e-02
103	82	0.000000e+00
103	83	0.000000e+00
103	84	0.000000e+00
103	85	2.745320e-01
103	86	2.640873e-01
103	87	4.126004e-01
103	88	5.834757e-01
103	89	5.860400e-01
103	90	6.276006e-01
103	91	5.998185e-01
103	92	5.781041e-01
103	93	2.458339e-01
103	94	0.000000e+00
103	95	0.000000e+00
103	96	0.000000e+00
103	97	1.740530e-01
103	98	1.821435e-01
103	99	3.152484e-01
103	100	5.711169e-01
103	101	6.222164e-01
103	102	6.257156e-01
103	103	1.000000e+00
103	104	6.708720e-01
103	105	3.879860e-01
103	106	0.000000e+00
103	107	0.000000e+00
103	108	0.000000e+00
103	109	0.000000e+00
104	0	0.000000e+00
104	1	5.242945e-01
104	2	5.673541e-01
104	3	5.778142e-01
104	4	5.938094e-01
104	5	6.339540e-01
104	6	6.402068e-01
104	7	6.597917e-01
104	8	6.044542e-01
104	9	4.712469e-01
104	10	2.336042e-03
104	11	0.000000e+00
104	12	0.000000e+00
104	13	4.985934e-01
104	14	5.606802e-01
104	15	5.697747e-01
104	16	5.909676e-01
104	17	6.290159e-01
104	18	6.350829e-01
104	19	6.589309e-01
104	20	6.034164e-01
104	21	4.654144e-01
104	22	3.922917e-03
104	23	0.000000e+00
104	24	0.000000e+00
104	25	5.198366e-01
104	26	5.668413e-01
104	27	5.771275e-01
104	28	5.944887e-01
104	29	6.369013e-01
104	30	6.422226e-01
104	31	6.589991e-01
104	32	6.052324e-01
104	33	4.682159e-01
104	34	7.306768e-03
104	35	0.000000e+00
104	36	0.000000e+00
104	37	4.815383e-01
104	38	5.452134e-01
104	39	5.668563e-01
104	40	5.918660e-01
104	41	6.368626e-01
104	42	6.429510e-01
104	43	6.530404e-01
104	44	6.021432e-01
104	45	4.437055e-01
104	46	8.249439e-03
104	47	0.000000e+00
104	48	0.000000e+00
104	49	5.216823e-01
104	50	5.686791e-01
104	51	5.779132e-01
104	52	5.944969e-01
104	53	6.361664e-01
104	54	6.414089e-01
104	55	6.596807e-01
104	56	6.053859e-01
104	57	4.718936e-01
104	58	7.028861e-03
104	59	0.000000e+00
104	60	0.000000e+00
104	61	2.839454e-01
104	62	2.564828e-01
104	63	3.171206e-01
104	64	4.187792e-01
104	65	4.603936e-01
104	66	4.895013e-01
104	67	4.916628e-01
104	68	4.598617e-01
104	69	6.569850e-02
104	70	0.000000e+00
104	71	0.000000e+00
104	72	0.000000e+00
104	73	8.560361e-02
104	74	2.789313e-01
104	75	2.757000e-01
104	76	4.336216e-01
104	77	4.273641e-01
104	78	4.645151e-01
104	79	3.572914e-01
104	80	3.015895e-01
104	81	1.989590e-02
104	82	0.000000e+00
104	83	0.000000e+00
104	84	0.000000e+00
104	85	3.087730e-01
104	86	2.924823e-01
104	87	4.095121e-01
104	88	5.339046e-01
104	89	5.643335e-01
104	90	5.981343e-01
104	91	6.159982e-01
104	92	6.413570e-01
104	93	3.205895e-01
104	94	0.000000e+00
104	95	0.000000e+00
104	96	0.000000e+00
104	97	2.193434e-01
104	98	1.835602e-01
104	99	3.249383e-01
104	100	5.511046e-01
104	101	5.719906e-01
104	102	6.234727e-01
104	103	6.708720e-01
104	104	1.000000e+00
104	105	4.580164e-01
104	106	0.000000e+00
104	107	0.000000e+00
104	108	0.000000e+00
104	109	0.000000e+00
105	0	0.000000e+00
105	1	3.297119e-01
105	2	3.422342e-01
105	3	3.459006e-01
105	4	3.653615e-01
105	5	3.768372e-01
105	6	3.943984e-01
105	7	4.274111e-01
105	8	4.022747e-01
105	9	2.796160e-01
105	10	1.321451e-03
105	11	0.000000e+00
105	12	0.000000e+00
105	13	3.151974e-01
105	14	3.371681e-01
105	15	3.412688e-01
105	16	3.636730e-01
105	17	3.735597e-01
105	18	3.910523e-01
105	19	4.278190e-01
105	20	4.034945e-01
105	21	2.798963e-01
105	22	-2.385758e-05
105	23	0.000000e+00
105	24	0.000000e+00
105	25	3.268441e-01
105	26	3.418556e-01
105	27	3.454997e-01
105	28	3.661735e-01
105	29	3.794143e-01
105	30	3.961448e-01
105	31	4.269697e-01
105	32	4.021644e-01
105	33	2.749045e-01
105	34	1.723777e-03
105	35	0.000000e+00
105	36	0.000000e+00
105	37	3.010549e-01
105	38	3.298916e-01
105	39	3.389666e-01
105	40	3.646526e-01
105	41	3.798666e-01
105	42	3.968486e-01
105	43	4.223865e-01
105	44	3.982038e-01
105	45	2.551072e-01
105	46	2.380359e-03
105	47	0.000000e+00
105	48	0.000000e+00
105	49	3.284509e-01
105	50	3.425834e-01
105	51	3.460512e-01
105	52	3.661508e-01
105	53	3.787882e-01
105	54	3.954257e-01
105	55	4.276451e-01
105	56	4.027714e-01
105	57	2.787460e-01
105	58	1.554943e-03
105	59	0.000000e+00
105	60	0.000000e+00
105	61	2.072703e-01
105	62	1.821737e-01
105	63	1.474544e-01
105	64	2.531739e-01
105	65	3.019372e-01
105	66	2.715331e-01
105	67	3.402738e-01
105	68	3.362441e-01
105	69	4.468347e-02
105	70	0.000000e+00
105	71	0.000000e+00
105	72	0.000000e+00
105	73	3.720772e-02
105	74	1.621399e-01
105	75	1.774766e-01
105	76	2.572039e-01
105	77	2.695003e-01
105	78	3.250503e-01
105	79	2.165383e-01
105	80	1.877555e-01
105	81	1.464655e-02
105	82	0.000000e+00
105	83	0.000000e+00
105	84	0.000000e+00
105	85	2.268606e-01
105	86	1.744618e-01
105	87	2.224986e-01
105	88	2.917232e-01
105	89	3.026343e-01
105	90	3.452847e-01
105	91	4.059702e-01
105	92	3.799388e-01
105	93	2.460129e-01
105	94	0.000000e+00
105	95	0.000000e+00
105	96	0.000000e+00
105	97	1.560150e-01
105	98	1.089641e-01
105	99	2.032764e-01
105	100	3.051078e-01
105	101	2.952173e-01
105	102	3.446662e-01
105	103	3.879860e-01
105	104	4.580164e-01
105	105	1.000000e+00
105	106	0.000000e+00
105	107	0.000000e+00
105	108	0.000000e+00
105	109	0.000000e+00
106	0	0.000000e+00
106	1	0.000000e+00
106	2	0.000000e+00
106	3	0.000000e+00
106	4	0.000000e+00
106	5	0.000000e+00
106	6	0.000000e+00
106	7	0.000000e+00
106	8	0.000000e+00
106	9	0.000000e+00
106	10	0.000000e+00
106	11	0.000000e+00
106	12	0.000000e+00
106	13	0.000000e+00
106	14	0.000000e+00
106	15	0.000000e+00
106	16	0.000000e+00
106	17	0.000000e+00
106	18	0.000000e+00
106	19	0.000000e+00
106	20	0.000000e+00
106	21	0.000000e+00
106	22	0.000000e+00
106	23	0.000000e+00
106	24	0.000000e+00
106	25	0.000000e+00
106	26	0.000000e+00
106	27	0.000000e+00
106	28	0.000000e+00
106	29	0.000000e+00
106	30	0.000000e+00
106	31	0.000000e+00
106	32	0.000000e+00
106	33	0.000000e+00
106	34	0.000000e+00
106	35	0.000000e+00
106	36	0.000000e+00
106	37	0.000000e+00
106	38	0.000000e+00
106	39	0.000000e+00
106	40	0.000000e+00
106	41	0.000000e+00
106	42	0.000000e+00
106	43	0.000000e+00
106	44	0.000000e+00
106	45	0.000000e+00
106	46	0.000000e+00
106	47	0.000000e+00
106	48	0.000000e+00
106	49	0.000000e+00
106	50	0.000000e+00
106	51	0.000000e+00
106	52	0.000000e+00
106	53	0.000000e+00
106	54	0.000000e+00
106	55	0.000000e+00
106	56	0.000000e+00
106	57	0.000000e+00
106	58	0.000000e+00
106	59	0.000000e+00
106	60	0.000000e+00
106	61	0.000000e+00
106	62	0.000000e+00
106	63	0.000000e+00
106	64	0.000000e+00
106	65	0.000000e+00
106	66	0.000000e+00
106	67	0.000000e+00
106	68	0.000000e+00
106	69	0.000000e+00
106	70	0.000000e+00
106	71	0.000000e+00
106	72	0.000000e+00
106	73	0.000000e+00
106	74	0.000000e+00
106	75	0.000000e+00
106	76	0.000000e+00
106	77	0.000000e+00
106	78	0.000000e+00
106	79	0.000000e+00
106	80	0.000000e+00
106	81	0.000000e+00
106	82	0.000000e+00
106	83	0.000000e+00
106	84	0.000000e+00
106	85	0.000000e+00
106	86	0.000000e+00
106	87	0.000000e+00
106	88	0.000000e+00
106	89	0.000000e+00
106	90	0.000000e+00
106	91	0.000000e+00
106	92	0.000000e+00
106	93	0.000000e+00
106	94	0.000000e+00
106	95	0.000000e+00
106	96	0.000000e+00
106	97	0.000000e+00
106	98	0.000000e+00
106	99	0.000000e+00
106	100	0.000000e+00
106	101	0.000000e+00
106	102	0.000000e+00
106	103	0.000000e+00
106	104	0.000000e+00
106	105	0.000000e+00
106	106	0.000000e+00
106	107	0.000000e+00
106	108	0.000000e+00
106	109	0.000000e+00
107	0	0.000000e+00
107	1	0.000000e+00
107	2	0.000000e+00
107	3	0.000000e+00
107	4	0.000000e+00
107	5	0.000000e+00
107	6	0.000000e+00
107	7	0.000000e+00
107	8	0.000000e+00
107	9	0.000000e+00
107	10	0.000000e+00
107	11	0.000000e+00
107	12	0.000000e+00
107	13	0.000000e+00
107	14	0.000000e+00
107	15	0.000000e+00
107	16	0.000000e+00
107	17	0.000000e+00
107	18	0.000000e+00
107	19	0.000000e+00
107	20	0.000000e+00
107	21	0.000000e+00
107	22	0.000000e+00
107	23	0.000000e+00
107	24	0.000000e+00
107	25	0.000000e+00
107	26	0.000000e+00
107	27	0.000000e+00
107	28	0.000000e+00
107	29	0.000000e+00
107	30	0.000000e+00
107	31	0.000000e+00
107	32	0.000000e+00
107	33	0.000000e+00
107	34	0.000000e+00
107	35	0.000000e+00
107	36	0.000000e+00
107	37	0.000000e+00
107	38	0.000000e+00
107	39	0.000000e+00
107	40	0.000000e+00
107	41	0.000000e+00
107	42	0.000000e+00
107	43	0.000000e+00
107	44	0.000000e+00
107	45	0.000000e+00
107	46	0.000000e+00
107	47	0.000000e+00
107	48	0.000000e+00
107	49	0.000000e+00
107	50	0.000000e+00
107	51	0.000000e+00
107	52	0.000000e+00
107	53	0.000000e+00
107	54	0.000000e+00
107	55	0.000000e+00
107	56	0.000000e+00
107	57	0.000000e+00
107	58	0.000000e+00
107	59	0.000000e+00
107	60	0.000000e+00
107	61	0.000000e+00
107	62	0.000000e+00
107	63	0.000000e+00
107	64	0.000000e+00
107	65	0.000000e+00
107	66	0.000000e+00
107	67	0.000000e+00
107	68	0.000000e+00
107	69	0.000000e+00
107	70	0.000000e+00
107	71	0.000000e+00
107	72	0.000000e+00
107	73	0.000000e+00
107	74	0.000000e+00
107	75	0.000000e+00
107	76	0.000000e+00
107	77	0.000000e+00
107	78	0.000000e+00
107	79	0.000000e+00
107	80	0.000000e+00
107	81	0.000000e+00
107	82	0.000000e+00
107	83	0.000000e+00
107	84	0.000000e+00
107	85	0.000000e+00
107	86	0.000000e+00
107	87	0.000000e+00
107	88	0.000000e+00
107	89	0.000000e+00
107	90	0.000000e+00
107	91	0.000000e+00
107	92	0.000000e+00
107	93	0.000000e+00
107	94	0.000000e+00
107	95	0.000000e+00
107	96	0.000000e+00
107	97	0.000000e+00
107	98	0.000000e+00
107	99	0.000000e+00
107	100	0.000000e+00
107	101	0.000000e+00
107	102	0.000000e+00
107	103	0.000000e+00
107	104	0.000000e+00
107	105	0.000000e+00
107	106	0.000000e+00
107	107	0.000000e+00
107	108	0.000000e+00
107	109	0.000000e+00
108	0	0.000000e+00
108	1	0.000000e+00
108	2	0.000000e+00
108	3	0.000000e+00
108	4	0.000000e+00
108	5	0.000000e+00
108	6	0.000000e+00
108	7	0.000000e+00
108	8	0.000000e+00
108	9	0.000000e+00
108	10	0.000000e+00
108	11	0.000000e+00
108	12	0.000000e+00
108	13	0.000000e+00
108	14	0.000000e+00
108	15	0.000000e+00
108	16	0.000000e+00
108	17	0.000000e+00
108	18	0.000000e+00
108	19	0.000000e+00
108	20	0.000000e+00
108	21	0.000000e+00
108	22	0.000000e+00
108	23	0.000000e+00
108	24	0.000000e+00
108	25	0.000000e+00
108	26	0.000000e+00
108	27	0.000000e+00
108	28	0.000000e+00
108	29	0.000000e+00
108	30	0.000000e+00
108	31	0.000000e+00
108	32	0.000000e+00
108	33	0.000000e+00
108	34	0.000000e+00
108	35	0.000000e+00
108	36	0.000000e+00
108	37	0.000000e+00
108	38	0.000000e+00
108	39	0.000000e+00
108	40	0.000000e+00
108	41	0.000000e+00
108	42	0.000000e+00
108	43	0.000000e+00
108	44	0.000000e+00
108	45	0.000000e+00
108	46	0.000000e+00
108	47	0.000000e+00
108	48	0.000000e+00
108	49	0.000000e+00
108	50	0.000000e+00
108	51	0.000000e+00
108	52	0.000000e+00
108	53	0.000000e+00
108	54	0.000000e+00
108	55	0.000000e+00
108	56	0.000000e+00
108	57	0.000000e+00
108	58	0.000000e+00
108	59	0.000000e+00
108	60	0.000000e+00
108	61	0.000000e+00
108	62	0.000000e+00
108	63	0.000000e+00
108	64	0.000000e+00
108	65	0.000000e+00
108	66	0.000000e+00
108	67	0.000000e+00
108	68	0.000000e+00
108	69	0.000000e+00
108	70	0.000000e+00
108	71	0.000000e+00
108	72	0.000000e+00
108	73	0.000000e+00
108	74	0.000000e+00
108	75	0.000000e+00
108	76	0.000000e+00
108	77	0.000000e+00
108	78	0.000000e+00
108	79	0.000000e+00
108	80	0.000000e+00
108	81	0.000000e+00
108	82	0.000000e+00
108	83	0.000000e+00
108	84	0.000000e+00
108	85	0.000000e+00
108	86	0.000000e+00
108	87	0.000000e+00
108	88	0.000000e+00
108	89	0.000000e+00
108	90	0.000000e+00
108	91	0.000000e+00
108	92	0.000000e+00
108	93	0.000000e+00
108	94	0.000000e+00
108	95	0.000000e+00
108	96	0.000000e+00
108	97	0.000000e+00
108	98	0.000000e+00
108	99	0.000000e+00
108	100	0.000000e+00
108	101	0.000000e+00
108	102	0.000000e+00
108	103	0.000000e+00
108	104	0.000000e+00
108	105	0.000000e+00
108	106	0.000000e+00
108	107	0.000000e+00
108	108	0.000000e+00
108	109	0.000000e+00
109	0	0.000000e+00
109	1	0.000000e+00
109	2	0.000000e+00
109	3	0.000000e+00
109	4	0.000000e+00
109	5	0.000000e+00
109	6	0.000000e+00
109	7	0.000000e+00
109	8	0.000000e+00
109	9	0.000000e+00
109	10	0.000000e+00
109	11	0.000000e+00
109	12	0.000000e+00
109	13	0.000000e+00
109	14	0.000000e+00
109	15	0.000000e+00
109	16	0.000000e+00
109	17	0.000000e+00
109	18	0.000000e+00
109	19	0.000000e+00
109	20	0.000000e+00
109	21	0.000000e+00
109	22	0.000000e+00
109	23	0.000000e+00
109	24	0.000000e+00
109	25	0.000000e+00
109	26	0.000000e+00
109	27	0.000000e+00
109	28	0.000000e+00
109	29	0.000000e+00
109	30	0.000000e+00
109	31	0.000000e+00
109	32	0.000000e+00
109	33	0.000000e+00
109	34	0.000000e+00
109	35	0.000000e+00
109	36	0.000000e+00
109	37	0.000000e+00
109	38	0.000000e+00
109	39	0.000000e+00
109	40	0.000000e+00
109	41	0.000000e+00
109	42	0.000000e+00
109	43	0.000000e+00
109	44	0.000000e+00
109	45	0.000000e+00
109	46	0.000000e+00
109	47	0.000000e+00
109	48	0.000000e+00
109	49	0.000000e+00
109	50	0.000000e+00
109	51	0.000000e+00
109	52	0.000000e+00
109	53	0.000000e+00
109	54	0.000000e+00
109	55	0.000000e+00
109	56	0.000000e+00
109	57	0.000000e+00
109	58	0.000000e+00
109	59	0.000000e+00
109	60	0.000000e+00
109	61	0.000000e+00
109	62	0.000000e+00
109	63	0.000000e+00
109	64	0.000000e+00
109	65	0.000000e+00
109	66	0.000000e+00
109	67	0.000000e+00
109	68	0.000000e+00
109	69	0.000000e+00
109	70	0.000000e+00
109	71	0.000000e+00
109	72	0.000000e+00
109	73	0.000000e+00
109	74	0.000000e+00
109	75	0.000000e+00
109	76	0.000000e+00
109	77	0.000000e+00
109	78	0.000000e+00
109	79	0.000000e+00
109	80	0.000000e+00
109	81	0.000000e+00
109	82	0.000000e+00
109	83	0.000000e+00
109	84	0.000000e+00
109	85	0.000000e+00
109	86	0.000000e+00
109	87	0.000000e+00
109	88	0.000000e+00
109	89	0.000000e+00
109	90	0.000000e+00
109	91	0.000000e+00
109	92	0.000000e+00
109	93	0.000000e+00
109	94	0.000000e+00
109	95	0.000000e+00
109	96	0.000000e+00
109	97	0.000000e+00
109	98	0.000000e+00
109	99	0.000000e+00
109	100	0.000000e+00
109	101	0.000000e+00
109	102	0.000000e+00
109	103	0.000000e+00
109	104	0.000000e+00
109	105	0.000000e+00
109	106	0.000000e+00
109	107	0.000000e+00
109	108	0.000000e+00
109	109	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_correlation_muon_theta.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
0	83	0.000000e+00
0	84	0.000000e+00
0	85	0.000000e+00
0	86	0.000000e+00
0	87	0.000000e+00
0	88	0.000000e+00
0	89	0.000000e+00
0	90	0.000000e+00
0	91	0.000000e+00
0	92	0.000000e+00
0	93	0.000000e+00
0	94	0.000000e+00
0	95	0.000000e+00
0	96	0.000000e+00
0	97	0.000000e+00
0	98	0.000000e+00
0	99	0.000000e+00
0	100	0.000000e+00
0	101	0.000000e+00
0	102	0.000000e+00
0	103	0.000000e+00
0	104	0.000000e+00
0	105	0.000000e+00
0	106	0.000000e+00
0	107	0.000000e+00
0	108	0.000000e+00
0	109	0.000000e+00
0	110	0.000000e+00
0	111	0.000000e+00
0	112	0.000000e+00
0	113	0.000000e+00
0	114	0.000000e+00
0	115	0.000000e+00
0	116	0.000000e+00
0	117	0.000000e+00
0	118	0.000000e+00
0	119	0.000000e+00
0	120	0.000000e+00
0	121	0.000000e+00
0	122	0.000000e+00
0	123	0.000000e+00
0	124	0.000000e+00
0	125	0.000000e+00
0	126	0.000000e+00
0	127	0.000000e+00
0	128	0.000000e+00
0	129	0.000000e+00
0	130	0.000000e+00
0	131	0.000000e+00
0	132	0.000000e+00
0	133	0.000000e+00
0	134	0.000000e+00
0	135	0.000000e+00
0	136	0.000000e+00
0	137	0.000000e+00
0	138	0.000000e+00
0	139	0.000000e+00
0	140	0.000000e+00
0	141	0.000000e+00
0	142	0.000000e+00
0	143	0.000000e+00
0	144	0.000000e+00
0	145	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	8.529947e-01
1	3	8.252068e-01
1	4	8.127477e-01
1	5	7.984251e-01
1	6	7.881267e-01
1	7	7.756610e-01
1	8	7.550166e-01
1	9	7.527310e-01
1	10	7.359341e-01
1	11	7.152459e-01
1	12	7.140430e-01
1	13	6.318405e-01
1	14	5.494463e-01
1	15	0.000000e+00
1	16	0.000000e+00
1	17	8.406523e-01
1	18	8.366033e-01
1	19	8.191970e-01
1	20	8.090113e-01
1	21	7.929034e-01
1	22	7.881066e-01
1	23	7.740825e-01
1	24	7.555410e-01
1	25	7.544169e-01
1	26	7.374014e-01
1	27	7.198957e-01
1	28	7.182643e-01
1	29	6.333549e-01
1	30	5.495430e-01
1	31	0.000000e+00
1	32	0.000000e+00
1	33	8.598533e-01
1	34	8.525446e-01
1	35	8.219367e-01
1	36	8.103120e-01
1	37	7.964667e-01
1	38	7.829717e-01
1	39	7.737892e-01
1	40	7.508370e-01
1	41	7.479811e-01
1	42	7.319733e-01
1	43	7.109329e-01
1	44	7.071514e-01
1	45	6.306067e-01
1	46	5.488337e-01
1	47	0.000000e+00
1	48	0.000000e+00
1	49	8.194773e-01
1	50	8.440375e-01
1	51	8.103143e-01
1	52	8.016712e-01
1	53	7.910448e-01
1	54	7.724831e-01
1	55	7.673077e-01
1	56	7.400228e-01
1	57	7.358539e-01
1	58	7.195022e-01
1	59	6.936985e-01
1	60	6.871640e-01
1	61	6.236246e-01
1	62	5.456637e-01
1	63	0.000000e+00
1	64	0.000000e+00
1	65	8.629506e-01
1	66	8.518987e-01
1	67	8.230728e-01
1	68	8.113338e-01
1	69	7.971707e-01
1	70	7.846910e-01
1	71	7.748672e-01
1	72	7.527571e-01
1	73	7.503779e-01
1	74	7.341932e-01
1	75	7.136603e-01
1	76	7.106870e-01
1	77	6.317856e-01
1	78	5.493773e-01
1	79	0.000000e+00
1	80	0.000000e+00
1	81	2.433975e-01
1	82	4.059488e-01
1	83	3.192456e-01
1	84	5.046961e-01
1	85	4.829594e-01
1	86	4.516536e-01
1	87	5.215944e-01
1	88	5.142439e-01
1	89	4.451695e-01
1	90	2.979245e-01
1	91	2.795879e-01
1	92	2.498492e-01
1	93	3.782423e-01
1	94	1.816441e-01
1	95	0.000000e+00
1	96	0.000000e+00
1	97	1.043150e-01
1	98	2.235744e-01
1	99	2.287680e-01
1	100	3.974449e-01
1	101	5.240769e-01
1	102	5.086460e-01
1	103	3.860318e-01
1	104	3.216216e-01
1	105	2.650797e-01
1	106	3.072007e-01
1	107	2.805947e-01
1	108	6.884324e-02
1	109	3.012065e-01
1	110	2.804404e-01
1	111	0.000000e+00
1	112	0.000000e+00
1	113	2.018046e-01
1	114	4.130183e-01
1	115	5.051837e-01
1	116	5.424950e-01
1	117	5.233827e-01
1	118	5.842414e-01
1	119	5.807987e-01
1	120	5.643458e-01
1	121	5.193509e-01
1	122	4.829727e-01
1	123	4.459913e-01
1	124	4.426059e-01
1	125	4.534574e-01
1	126	3.811822e-01
1	127	0.000000e+00
1	128	0.000000e+00
1	129	1.103802e-01
1	130	2.078694e-01
1	131	4.603159e-01
1	132	5.170631e-01
1	133	4.676891e-01
1	134	4.946465e-01
1	135	4.917349e-01
1	136	5.049268e-01
1	137	4.758243e-01
1	138	4.549624e-01
1	139	3.030499e-01
1	140	3.169501e-01
1	141	3.453754e-01
1	142	3.643969e-01
1	143	0.000000e+00
1	144	0.000000e+00
1	145	0.000000e+00
2	0	0.000000e+00
2	1	8.529947e-01
2	2	1.000000e+00
2	3	9.364250e-01
2	4	9.253352e-01
2	5	9.200246e-01
2	6	9.150734e-01
2	7	9.018427e-01
2	8	8.829433e-01
2	9	8.773150e-01
2	10	8.523206e-01
2	11	8.396345e-01
2	12	8.292452e-01
2	13	7.748256e-01
2	14	7.027261e-01
2	15	0.000000e+00
2	16	0.000000e+00
2	17	8.305244e-01
2	18	9.402619e-01
2	19	9.307291e-01
2	20	9.211316e-01
2	21	9.152453e-01
2	22	9.125198e-01
2	23	8.997887e-01
2	24	8.830555e-01
2	25	8.776512e-01
2	26	8.540143e-01
2	27	8.412767e-01
2	28	8.317202e-01
2	29	7.775274e-01
2	30	7.028744e-01
2	31	0.000000e+00
2	32	0.000000e+00
2	33	8.472387e-01
2	34	9.494631e-01
2	35	9.328282e-01
2	36	9.222405e-01
2	37	9.173036e-01
2	38	9.111350e-01
2	39	8.989334e-01
2	40	8.775427e-01
2	41	8.719139e-01
2	42	8.471532e-01
2	43	8.349168e-01
2	44	8.224594e-01
2	45	7.717583e-01
2	46	7.007313e-01
2	47	0.000000e+00
2	48	0.000000e+00
2	49	8.057389e-01
2	50	9.335874e-01
2	51	9.186863e-01
2	52	9.119120e-01
2	53	9.092284e-01
2	54	9.021895e-01
2	55	8.909610e-01
2	56	8.651256e-01
2	57	8.589427e-01
2	58	8.322732e-01
2	59	8.190761e-01
2	60	8.015769e-01
2	61	7.621707e-01
2	62	6.962672e-01
2	63	0.000000e+00
2	64	0.000000e+00
2	65	8.502621e-01
2	66	9.504965e-01
2	67	9.343890e-01
2	68	9.233657e-01
2	69	9.182326e-01
2	70	9.124416e-01
2	71	9.001248e-01
2	72	8.797422e-01
2	73	8.741612e-01
2	74	8.498664e-01
2	75	8.376382e-01
2	76	8.258526e-01
2	77	7.736329e-01
2	78	7.015943e-01
2	79	0.000000e+00
2	80	0.000000e+00
2	81	2.303756e-01
2	82	4.467876e-01
2	83	3.869185e-01
2	84	5.564638e-01
2	85	5.538742e-01
2	86	5.311963e-01
2	87	5.946609e-01
2	88	5.870921e-01
2	89	5.291066e-01
2	90	3.466921e-01
2	91	2.855198e-01
2	92	2.023118e-01
2	93	4.421155e-01
2	94	2.601186e-01
2	95	0.000000e+00
2	96	0.000000e+00
2	97	9.247598e-02
2	98	2.669565e-01
2	99	2.328744e-01
2	100	4.120607e-01
2	101	5.902066e-01
2	102	5.245404e-01
2	103	4.809423e-01
2	104	3.460640e-01
2	105	3.018785e-01
2	106	3.340138e-01
2	107	3.036036e-01
2	108	9.264323e-02
2	109	3.534204e-01
2	110	3.212165e-01
2	111	0.000000e+00
2	112	0.000000e+00
2	113	1.869382e-01
2	114	4.736172e-01
2	115	5.451846e-01
2	116	5.800037e-01
2	117	5.737793e-01
2	118	6.189174e-01
2	119	6.014346e-01
2	120	6.075198e-01
2	121	5.923526e-01
2	122	5.408274e-01
2	123	5.137438e-01
2	124	5.188938e-01
2	125	5.192308e-01
2	126	5.210056e-01
2	127	0.000000e+00
2	128	0.000000e+00
2	129	9.716526e-02
2	130	2.776659e-01
2	131	5.006266e-01
2	132	5.262043e-01
2	133	5.246968e-01
2	134	5.348836e-01
2	135	5.459604e-01
2	136	5.300951e-01
2	137	5.296501e-01
2	138	5.181815e-01
2	139	3.588060e-01
2	140	3.181748e-01
2	141	4.029858e-01
2	142	4.610365e-01
2	143	0.000000e+00
2	144	0.000000e+00
2	145	0.000000e+00
3	0	0.000000e+00
3	1	8.252068e-01
3	2	9.364250e-01
3	3	1.000000e+00
3	4	9.617093e-01
3	5	9.577607e-01
3	6	9.525606e-01
3	7	9.366038e-01
3	8	9.137600e-01
3	9	9.039702e-01
3	10	8.765540e-01
3	11	8.590483e-01
3	12	8.420948e-01
3	13	7.903023e-01
3	14	7.134483e-01
3	15	0.000000e+00
3	16	0.000000e+00
3	17	8.022570e-01
3	18	9.254600e-01
3	19	9.595639e-01
3	20	9.568247e-01
3	21	9.525009e-01
3	22	9.492199e-01
3	23	9.343985e-01
3	24	9.121536e-01
3	25	9.027332e-01
3	26	8.768790e-01
3	27	8.591812e-01
3	28	8.431488e-01
3	29	7.913285e-01
3	30	7.123717e-01
3	31	0.000000e+00
3	32	0.000000e+00
3	33	8.206154e-01
3	34	9.338395e-01
3	35	9.649005e-01
3	36	9.590508e-01
3	37	9.555234e-01
3	38	9.495531e-01
3	39	9.338751e-01
3	40	9.097348e-01
3	41	8.998349e-01
3	42	8.718159e-01
3	43	8.544597e-01
3	44	8.364946e-01
3	45	7.877757e-01
3	46	7.118249e-01
3	47	0.000000e+00
3	48	0.000000e+00
3	49	7.814806e-01
3	50	9.175520e-01
3	51	9.524694e-01
3	52	9.489855e-01
3	53	9.473363e-01
3	54	9.412429e-01
3	55	9.255670e-01
3	56	8.990595e-01
3	57	8.882235e-01
3	58	8.576891e-01
3	59	8.397496e-01
3	60	8.166827e-01
3	61	7.794797e-01
3	62	7.083535e-01
3	63	0.000000e+00
3	64	0.000000e+00
3	65	8.232714e-01
3	66	9.348983e-01
3	67	9.658836e-01
3	68	9.599980e-01
3	69	9.562014e-01
3	70	9.505162e-01
3	71	9.350198e-01
3	72	9.113756e-01
3	73	9.014965e-01
3	74	8.741591e-01
3	75	8.568678e-01
3	76	8.393920e-01
3	77	7.892241e-01
3	78	7.124115e-01
3	79	0.000000e+00
3	80	0.000000e+00
3	81	2.175430e-01
3	82	4.312643e-01
3	83	4.011013e-01
3	84	5.820882e-01
3	85	5.677418e-01
3	86	5.444830e-01
3	87	6.106264e-01
3	88	5.998170e-01
3	89	5.377707e-01
3	90	3.335473e-01
3	91	2.798767e-01
3	92	1.850066e-01
3	93	4.479834e-01
3	94	2.703695e-01
3	95	0.000000e+00
3	96	0.000000e+00
3	97	8.043579e-02
3	98	2.812478e-01
3	99	2.336813e-01
3	100	4.175706e-01
3	101	6.064214e-01
3	102	5.363133e-01
3	103	5.016454e-01
3	104	3.601569e-01
3	105	3.050662e-01
3	106	3.439542e-01
3	107	3.100029e-01
3	108	1.002345e-01
3	109	3.633189e-01
3	110	3.295878e-01
3	111	0.000000e+00
3	112	0.000000e+00
3	113	1.583576e-01
3	114	4.569251e-01
3	115	5.568578e-01
3	116	6.054790e-01
3	117	5.850281e-01
3	118	6.448262e-01
3	119	6.245964e-01
3	120	6.190014e-01
3	121	6.259238e-01
3	122	5.589198e-01
3	123	5.273657e-01
3	124	5.210967e-01
3	125	5.163802e-01
3	126	5.388965e-01
3	127	0.000000e+00
3	128	0.000000e+00
3	129	8.007433e-02
3	130	2.836197e-01
3	131	5.235593e-01
3	132	5.576734e-01
3	133	5.487855e-01
3	134	5.677852e-01
3	135	5.754862e-01
3	136	5.590755e-01
3	137	5.610988e-01
3	138	5.458770e-01
3	139	3.637070e-01
3	140	2.990657e-01
3	141	4.021841e-01
3	142	4.822480e-01
3	143	0.000000e+00
3	144	0.000000e+00
3	145	0.000000e+00
4	0	0.000000e+00
4	1	8.127477e-01
4	2	9.253352e-01
4	3	9.617093e-01
4	4	1.000000e+00
4	5	9.729389e-01
4	6	9.676455e-01
4	7	9.545765e-01
4	8	9.340244e-01
4	9	9.247108e-01
4	10	8.994373e-01
4	11	8.773033e-01
4	12	8.603111e-01
4	13	8.193674e-01
4	14	7.466822e-01
4	15	0.000000e+00
4	16	0.000000e+00
4	17	7.956677e-01
4	18	9.120477e-01
4	19	9.537917e-01
4	20	9.712937e-01
4	21	9.682520e-01
4	22	9.637359e-01
4	23	9.519962e-01
4	24	9.320551e-01
4	25	9.238424e-01
4	26	8.995028e-01
4	27	8.768448e-01
4	28	8.601837e-01
4	29	8.207373e-01
4	30	7.461444e-01
4	31	0.000000e+00
4	32	0.000000e+00
4	33	8.051547e-01
4	34	9.238469e-01
4	35	9.581484e-01
4	36	9.745886e-01
4	37	9.703342e-01
4	38	9.649388e-01
4	39	9.518979e-01
4	40	9.302002e-01
4	41	9.203632e-01
4	42	8.951134e-01
4	43	8.731446e-01
4	44	8.549744e-01
4	45	8.160183e-01
4	46	7.448025e-01
4	47	0.000000e+00
4	48	0.000000e+00
4	49	7.608114e-01
4	50	9.101666e-01
4	51	9.454382e-01
4	52	9.652650e-01
4	53	9.612584e-01
4	54	9.572143e-01
4	55	9.437589e-01
4	56	9.197517e-01
4	57	9.082105e-01
4	58	8.810073e-01
4	59	8.589248e-01
4	60	8.362133e-01
4	61	8.069747e-01
4	62	7.406482e-01
4	63	0.000000e+00
4	64	0.000000e+00
4	65	8.091869e-01
4	66	9.242380e-01
4	67	9.593757e-01
4	68	9.753966e-01
4	69	9.712594e-01
4	70	9.657778e-01
4	71	9.529387e-01
4	72	9.316944e-01
4	73	9.221891e-01
4	74	8.972758e-01
4	75	8.754176e-01
4	76	8.576922e-01
4	77	8.177247e-01
4	78	7.455232e-01
4	79	0.000000e+00
4	80	0.000000e+00
4	81	2.270543e-01
4	82	4.479349e-01
4	83	4.084414e-01
4	84	6.026006e-01
4	85	5.938314e-01
4	86	5.666938e-01
4	87	6.427443e-01
4	88	6.187006e-01
4	89	5.522988e-01
4	90	3.462764e-01
4	91	2.700232e-01
4	92	1.795464e-01
4	93	4.537541e-01
4	94	2.883938e-01
4	95	0.000000e+00
4	96	0.000000e+00
4	97	6.462622e-02
4	98	2.871650e-01
4	99	2.403798e-01
4	100	4.291465e-01
4	101	6.256596e-01
4	102	5.594237e-01
4	103	5.278992e-01
4	104	3.997109e-01
4	105	3.147711e-01
4	106	3.697895e-01
4	107	3.422780e-01
4	108	1.407075e-01
4	109	3.943664e-01
4	110	3.141683e-01
4	111	0.000000e+00
4	112	0.000000e+00
4	113	1.771153e-01
4	114	4.739071e-01
4	115	5.687629e-01
4	116	6.314049e-01
4	117	6.072786e-01
4	118	6.437704e-01
4	119	6.376280e-01
4	120	6.284345e-01
4	121	6.467409e-01
4	122	6.006830e-01
4	123	5.515174e-01
4	124	5.629594e-01
4	125	5.451130e-01
4	126	5.678370e-01
4	127	0.000000e+00
4	128	0.000000e+00
4	129	9.639821e-02
4	130	3.036959e-01
4	131	5.292675e-01
4	132	5.659493e-01
4	133	5.578636e-01
4	134	6.029928e-01
4	135	5.937522e-01
4	136	5.774644e-01
4	137	5.574277e-01
4	138	5.676098e-01
4	139	3.937764e-01
4	140	3.085750e-01
4	141	4.356600e-01
4	142	5.088541e-01
4	143	0.000000e+00
4	144	0.000000e+00
4	145	0.000000e+00
5	0	0.000000e+00
5	1	7.984251e-01
5	2	9.200246e-01
5	3	9.577607e-01
5	4	9.729389e-01
5	5	1.000000e+00
5	6	9.743769e-01
5	7	9.696374e-01
5	8	9.496626e-01
5	9	9.407542e-01
5	10	9.124255e-01
5	11	8.899724e-01
5	12	8.757978e-01
5	13	8.372878e-01
5	14	7.689373e-01
5	15	0.000000e+00
5	16	0.000000e+00
5	17	7.827872e-01
5	18	9.069911e-01
5	19	9.502801e-01
5	20	9.666257e-01
5	21	9.764099e-01
5	22	9.700539e-01
5	23	9.665850e-01
5	24	9.474090e-01
5	25	9.390621e-01
5	26	9.119114e-01
5	27	8.890152e-01
5	28	8.752968e-01
5	29	8.386777e-01
5	30	7.682922e-01
5	31	0.000000e+00
5	32	0.000000e+00
5	33	7.909556e-01
5	34	9.180221e-01
5	35	9.552427e-01
5	36	9.708108e-01
5	37	9.794524e-01
5	38	9.720480e-01
5	39	9.668943e-01
5	40	9.461546e-01
5	41	9.364418e-01
5	42	9.079096e-01
5	43	8.860419e-01
5	44	8.706159e-01
5	45	8.337208e-01
5	46	7.668230e-01
5	47	0.000000e+00
5	48	0.000000e+00
5	49	7.470718e-01
5	50	9.039899e-01
5	51	9.425399e-01
5	52	9.622902e-01
5	53	9.710645e-01
5	54	9.647232e-01
5	55	9.588853e-01
5	56	9.358855e-01
5	57	9.248554e-01
5	58	8.939249e-01
5	59	8.722040e-01
5	60	8.518263e-01
5	61	8.242814e-01
5	62	7.625234e-01
5	63	0.000000e+00
5	64	0.000000e+00
5	65	7.951311e-01
5	66	9.185467e-01
5	67	9.563221e-01
5	68	9.714394e-01
5	69	9.802085e-01
5	70	9.727486e-01
5	71	9.677911e-01
5	72	9.475755e-01
5	73	9.381560e-01
5	74	9.099994e-01
5	75	8.882391e-01
5	76	8.732669e-01
5	77	8.354134e-01
5	78	7.675848e-01
5	79	0.000000e+00
5	80	0.000000e+00
5	81	2.318316e-01
5	82	4.538048e-01
5	83	4.014372e-01
5	84	6.095947e-01
5	85	5.992853e-01
5	86	5.727597e-01
5	87	6.500659e-01
5	88	6.233487e-01
5	89	5.617300e-01
5	90	3.465035e-01
5	91	2.699012e-01
5	92	1.729982e-01
5	93	4.638607e-01
5	94	3.013305e-01
5	95	0.000000e+00
5	96	0.000000e+00
5	97	6.941065e-02
5	98	2.957716e-01
5	99	2.561330e-01
5	100	4.398260e-01
5	101	6.336830e-01
5	102	5.562838e-01
5	103	5.380732e-01
5	104	4.170681e-01
5	105	3.272689e-01
5	106	3.848384e-01
5	107	3.472613e-01
5	108	1.499704e-01
5	109	4.096952e-01
5	110	3.254110e-01
5	111	0.000000e+00
5	112	0.000000e+00
5	113	1.826327e-01
5	114	4.802739e-01
5	115	5.698183e-01
5	116	6.266533e-01
5	117	6.060657e-01
5	118	6.417971e-01
5	119	6.461789e-01
5	120	6.396185e-01
5	121	6.537399e-01
5	122	6.161965e-01
5	123	5.704399e-01
5	124	5.802878e-01
5	125	5.625049e-01
5	126	5.868063e-01
5	127	0.000000e+00
5	128	0.000000e+00
5	129	9.759557e-02
5	130	3.122441e-01
5	131	5.330432e-01
5	132	5.626231e-01
5	133	5.677864e-01
5	134	6.077462e-01
5	135	5.982784e-01
5	136	5.864684e-01
5	137	5.779570e-01
5	138	5.869286e-01
5	139	4.036415e-01
5	140	3.196060e-01
5	141	4.469121e-01
5	142	5.287545e-01
5	143	0.000000e+00
5	144	0.000000e+00
5	145	0.000000e+00
6	0	0.000000e+00
6	1	7.881267e-01
6	2	9.150734e-01
6	3	9.525606e-01
6	4	9.676455e-01
6	5	9.743769e-01
6	6	1.000000e+00
6	7	9.786250e-01
6	8	9.667294e-01
6	9	9.602839e-01
6	10	9.387777e-01
6	11	9.204482e-01
6	12	9.032974e-01
6	13	8.797781e-01
6	14	8.142719e-01
6	15	0.000000e+00
6	16	0.000000e+00
6	17	7.687336e-01
6	18	9.040438e-01
6	19	9.434716e-01
6	20	9.626009e-01
6	21	9.685709e-01
6	22	9.803278e-01
6	23	9.758659e-01
6	24	9.645657e-01
6	25	9.583817e-01
6	26	9.384070e-01
6	27	9.194629e-01
6	28	9.024080e-01
6	29	8.802900e-01
6	30	8.133524e-01
6	31	0.000000e+00
6	32	0.000000e+00
6	33	7.827813e-01
6	34	9.131518e-01
6	35	9.500259e-01
6	36	9.653117e-01
6	37	9.721647e-01
6	38	9.826014e-01
6	39	9.762318e-01
6	40	9.630500e-01
6	41	9.567593e-01
6	42	9.344879e-01
6	43	9.161651e-01
6	44	8.986844e-01
6	45	8.768666e-01
6	46	8.123387e-01
6	47	0.000000e+00
6	48	0.000000e+00
6	49	7.429163e-01
6	50	8.976104e-01
6	51	9.388588e-01
6	52	9.555853e-01
6	53	9.642431e-01
6	54	9.754561e-01
6	55	9.681572e-01
6	56	9.525872e-01
6	57	9.453961e-01
6	58	9.202885e-01
6	59	9.018351e-01
6	60	8.799434e-01
6	61	8.681766e-01
6	62	8.081764e-01
6	63	0.000000e+00
6	64	0.000000e+00
6	65	7.857627e-01
6	66	9.139852e-01
6	67	9.506942e-01
6	68	9.662591e-01
6	69	9.727644e-01
6	70	9.832798e-01
6	71	9.772109e-01
6	72	9.644988e-01
6	73	9.582487e-01
6	74	9.366401e-01
6	75	9.184220e-01
6	76	9.012912e-01
6	77	8.783759e-01
6	78	8.130436e-01
6	79	0.000000e+00
6	80	0.000000e+00
6	81	2.205875e-01
6	82	4.430792e-01
6	83	4.002291e-01
6	84	5.917871e-01
6	85	5.826976e-01
6	86	5.647260e-01
6	87	6.505869e-01
6	88	6.362844e-01
6	89	5.758145e-01
6	90	3.553368e-01
6	91	2.601713e-01
6	92	1.637322e-01
6	93	4.757060e-01
6	94	3.185576e-01
6	95	0.000000e+00
6	96	0.000000e+00
6	97	6.301988e-02
6	98	2.788773e-01
6	99	2.344679e-01
6	100	4.264805e-01
6	101	6.355049e-01
6	102	5.729757e-01
6	103	5.494939e-01
6	104	4.020447e-01
6	105	3.113566e-01
6	106	3.777130e-01
6	107	3.499607e-01
6	108	1.334326e-01
6	109	4.150026e-01
6	110	3.520607e-01
6	111	0.000000e+00
6	112	0.000000e+00
6	113	1.729555e-01
6	114	4.731315e-01
6	115	5.469621e-01
6	116	6.171176e-01
6	117	5.865040e-01
6	118	6.397540e-01
6	119	6.297748e-01
6	120	6.224756e-01
6	121	6.679031e-01
6	122	6.305874e-01
6	123	5.808002e-01
6	124	5.982616e-01
6	125	5.859187e-01
6	126	6.083424e-01
6	127	0.000000e+00
6	128	0.000000e+00
6	129	8.374169e-02
6	130	3.067174e-01
6	131	5.214329e-01
6	132	5.478098e-01
6	133	5.489584e-01
6	134	6.016373e-01
6	135	5.937985e-01
6	136	5.684423e-01
6	137	5.674309e-01
6	138	5.737278e-01
6	139	3.987124e-01
6	140	3.076038e-01
6	141	4.508464e-01
6	142	5.396248e-01
6	143	0.000000e+00
6	144	0.000000e+00
6	145	0.000000e+00
7	0	0.000000e+00
7	1	7.756610e-01
7	2	9.018427e-01
7	3	9.366038e-01
7	4	9.545765e-01
7	5	9.696374e-01
7	6	9.786250e-01
7	7	1.000000e+00
7	8	9.785645e-01
7	9	9.734348e-01
7	10	9.553812e-01
7	11	9.362799e-01
7	12	9.238091e-01
7	13	9.016906e-01
7	14	8.398480e-01
7	15	0.000000e+00
7	16	0.000000e+00
7	17	7.568285e-01
7	18	8.896575e-01
7	19	9.271993e-01
7	20	9.481811e-01
7	21	9.626965e-01
7	22	9.730563e-01
7	23	9.813633e-01
7	24	9.750961e-01
7	25	9.704402e-01
7	26	9.532388e-01
7	27	9.339675e-01
7	28	9.206010e-01
7	29	9.014006e-01
7	30	8.380574e-01
7	31	0.000000e+00
7	32	0.000000e+00
7	33	7.700366e-01
7	34	9.000735e-01
7	35	9.355083e-01
7	36	9.533029e-01
7	37	9.679288e-01
7	38	9.774614e-01
7	39	9.835244e-01
7	40	9.759909e-01
7	41	9.701553e-01
7	42	9.516861e-01
7	43	9.327876e-01
7	44	9.202844e-01
7	45	8.989492e-01
7	46	8.380921e-01
7	47	0.000000e+00
7	48	0.000000e+00
7	49	7.309662e-01
7	50	8.858165e-01
7	51	9.254884e-01
7	52	9.453972e-01
7	53	9.613298e-01
7	54	9.718895e-01
7	55	9.766914e-01
7	56	9.669937e-01
7	57	9.598092e-01
7	58	9.389081e-01
7	59	9.195643e-01
7	60	9.035434e-01
7	61	8.906620e-01
7	62	8.344594e-01
7	63	0.000000e+00
7	64	0.000000e+00
7	65	7.730798e-01
7	66	9.006081e-01
7	67	9.357985e-01
7	68	9.537351e-01
7	69	9.682376e-01
7	70	9.777471e-01
7	71	9.840972e-01
7	72	9.769902e-01
7	73	9.714782e-01
7	74	9.533866e-01
7	75	9.346279e-01
7	76	9.223466e-01
7	77	9.002338e-01
7	78	8.386069e-01
7	79	0.000000e+00
7	80	0.000000e+00
7	81	2.189347e-01
7	82	4.420975e-01
7	83	3.828288e-01
7	84	5.889842e-01
7	85	5.808600e-01
7	86	5.649186e-01
7	87	6.536311e-01
7	88	6.367856e-01
7	89	5.803066e-01
7	90	3.614712e-01
7	91	2.701095e-01
7	92	1.711393e-01
7	93	4.822620e-01
7	94	3.377309e-01
7	95	0.000000e+00
7	96	0.000000e+00
7	97	6.000054e-02
7	98	2.827394e-01
7	99	2.419403e-01
7	100	4.305430e-01
7	101	6.427247e-01
7	102	5.754846e-01
7	103	5.547381e-01
7	104	4.219909e-01
7	105	3.253929e-01
7	106	3.959579e-01
7	107	3.612449e-01
7	108	1.413470e-01
7	109	4.352572e-01
7	110	3.433133e-01
7	111	0.000000e+00
7	112	0.000000e+00
7	113	1.688193e-01
7	114	4.686718e-01
7	115	5.424405e-01
7	116	5.988152e-01
7	117	5.738362e-01
7	118	6.251214e-01
7	119	6.273956e-01
7	120	6.238759e-01
7	121	6.661061e-01
7	122	6.362289e-01
7	123	5.886685e-01
7	124	6.091135e-01
7	125	6.047639e-01
7	126	6.232550e-01
7	127	0.000000e+00
7	128	0.000000e+00
7	129	8.816430e-02
7	130	2.997963e-01
7	131	5.083237e-01
7	132	5.362827e-01
7	133	5.431703e-01
7	134	5.953477e-01
7	135	5.856966e-01
7	136	5.643030e-01
7	137	5.753121e-01
7	138	5.896451e-01
7	139	3.998202e-01
7	140	3.232568e-01
7	141	4.646766e-01
7	142	5.569944e-01
7	143	0.000000e+00
7	144	0.000000e+00
7	145	0.000000e+00
8	0	0.000000e+00
8	1	7.550166e-01
8	2	8.829433e-01
8	3	9.137600e-01
8	4	9.340244e-01
8	5	9.496626e-01
8	6	9.667294e-01
8	7	9.785645e-01
8	8	1.000000e+00
8	9	9.802824e-01
8	10	9.702907e-01
8	11	9.566196e-01
8	12	9.445909e-01
8	13	9.298137e-01
8	14	8.733472e-01
8	15	0.000000e+00
8	16	0.000000e+00
8	17	7.356541e-01
8	18	8.715324e-01
8	19	9.030827e-01
8	20	9.274909e-01
8	21	9.429375e-01
8	22	9.604863e-01
8	23	9.742240e-01
8	24	9.808390e-01
8	25	9.760576e-01
8	26	9.673517e-01
8	27	9.534084e-01
8	28	9.380982e-01
8	29	9.279444e-01
8	30	8.703644e-01
8	31	0.000000e+00
8	32	0.000000e+00
8	33	7.506086e-01
8	34	8.812936e-01
8	35	9.138260e-01
8	36	9.333752e-01
8	37	9.477813e-01
8	38	9.662859e-01
8	39	9.771046e-01
8	40	9.826031e-01
8	41	9.780035e-01
8	42	9.670681e-01
8	43	9.532827e-01
8	44	9.423151e-01
8	45	9.276632e-01
8	46	8.721613e-01
8	47	0.000000e+00
8	48	0.000000e+00
8	49	7.136744e-01
8	50	8.668395e-01
8	51	9.058997e-01
8	52	9.262019e-01
8	53	9.411608e-01
8	54	9.620115e-01
8	55	9.709596e-01
8	56	9.742655e-01
8	57	9.691081e-01
8	58	9.550522e-01
8	59	9.406699e-01
8	60	9.286031e-01
8	61	9.206564e-01
8	62	8.694955e-01
8	63	0.000000e+00
8	64	0.000000e+00
8	65	7.531617e-01
8	66	8.818094e-01
8	67	9.135747e-01
8	68	9.336596e-01
8	69	9.481359e-01
8	70	9.663824e-01
8	71	9.775349e-01
8	72	9.834613e-01
8	73	9.789005e-01
8	74	9.685887e-01
8	75	9.548941e-01
8	76	9.436228e-01
8	77	9.285909e-01
8	78	8.723591e-01
8	79	0.000000e+00
8	80	0.000000e+00
8	81	2.022448e-01
8	82	4.304244e-01
8	83	3.666152e-01
8	84	5.709152e-01
8	85	5.686200e-01
8	86	5.618937e-01
8	87	6.557435e-01
8	88	6.321683e-01
8	89	5.854917e-01
8	90	3.799339e-01
8	91	2.780415e-01
8	92	1.720714e-01
8	93	4.883627e-01
8	94	3.643435e-01
8	95	0.000000e+00
8	96	0.000000e+00
8	97	4.061008e-02
8	98	2.671320e-01
8	99	2.300962e-01
8	100	4.235660e-01
8	101	6.499375e-01
8	102	5.856427e-01
8	103	5.785105e-01
8	104	4.317772e-01
8	105	3.376880e-01
8	106	4.103461e-01
8	107	3.775737e-01
8	108	1.455156e-01
8	109	4.493299e-01
8	110	3.366328e-01
8	111	0.000000e+00
8	112	0.000000e+00
8	113	1.525137e-01
8	114	4.556232e-01
8	115	5.196493e-01
8	116	5.659061e-01
8	117	5.362043e-01
8	118	6.026439e-01
8	119	6.023957e-01
8	120	6.046730e-01
8	121	6.673521e-01
8	122	6.393069e-01
8	123	5.939454e-01
8	124	6.107057e-01
8	125	6.271225e-01
8	126	6.323998e-01
8	127	0.000000e+00
8	128	0.000000e+00
8	129	7.830999e-02
8	130	2.804027e-01
8	131	4.808508e-01
8	132	5.068065e-01
8	133	5.164718e-01
8	134	5.717680e-01
8	135	5.660633e-01
8	136	5.382089e-01
8	137	5.610168e-01
8	138	5.823882e-01
8	139	3.931047e-01
8	140	3.264988e-01
8	141	4.790913e-01
8	142	5.670596e-01
8	143	0.000000e+00
8	144	0.000000e+00
8	145	0.000000e+00
9	0	0.000000e+00
9	1	7.527310e-01
9	2	8.773150e-01
9	3	9.039702e-01
9	4	9.247108e-01
9	5	9.407542e-01
9	6	9.602839e-01
9	7	9.734348e-01
9	8	9.802824e-01
9	9	1.000000e+00
9	10	9.745457e-01
9	11	9.635506e-01
9	12	9.518627e-01
9	13	9.322113e-01
9	14	8.707741e-01
9	15	0.000000e+00
9	16	0.000000e+00
9	17	7.321603e-01
9	18	8.657399e-01
9	19	8.941223e-01
9	20	9.186776e-01
9	21	9.331821e-01
9	22	9.544237e-01
9	23	9.685935e-01
9	24	9.764002e-01
9	25	9.776777e-01
9	26	9.713449e-01
9	27	9.602091e-01
9	28	9.462945e-01
9	29	9.304446e-01
9	30	8.680342e-01
9	31	0.000000e+00
9	32	0.000000e+00
9	33	7.482063e-01
9	34	8.757365e-01
9	35	9.034146e-01
9	36	9.239571e-01
9	37	9.392438e-01
9	38	9.595250e-01
9	39	9.723096e-01
9	40	9.780371e-01
9	41	9.796923e-01
9	42	9.714970e-01
9	43	9.606179e-01
9	44	9.488048e-01
9	45	9.300753e-01
9	46	8.695271e-01
9	47	0.000000e+00
9	48	0.000000e+00
9	49	7.125183e-01
9	50	8.616944e-01
9	51	8.946843e-01
9	52	9.163943e-01
9	53	9.337222e-01
9	54	9.548295e-01
9	55	9.668649e-01
9	56	9.696844e-01
9	57	9.708759e-01
9	58	9.598601e-01
9	59	9.482308e-01
9	60	9.340658e-01
9	61	9.230949e-01
9	62	8.666774e-01
9	63	0.000000e+00
9	64	0.000000e+00
9	65	7.506180e-01
9	66	8.762012e-01
9	67	9.034010e-01
9	68	9.243536e-01
9	69	9.393596e-01
9	70	9.597320e-01
9	71	9.725861e-01
9	72	9.788942e-01
9	73	9.806496e-01
9	74	9.729548e-01
9	75	9.621665e-01
9	76	9.504425e-01
9	77	9.310529e-01
9	78	8.697746e-01
9	79	0.000000e+00
9	80	0.000000e+00
9	81	2.025684e-01
9	82	4.300126e-01
9	83	3.594581e-01
9	84	5.663902e-01
9	85	5.613831e-01
9	86	5.507973e-01
9	87	6.516766e-01
9	88	6.292403e-01
9	89	5.790545e-01
9	90	3.769776e-01
9	91	2.765098e-01
9	92	1.749708e-01
9	93	4.824751e-01
9	94	3.599702e-01
9	95	0.000000e+00
9	96	0.000000e+00
9	97	4.675600e-02
9	98	2.623820e-01
9	99	2.336257e-01
9	100	4.304887e-01
9	101	6.517189e-01
9	102	5.916770e-01
9	103	5.683394e-01
9	104	4.223803e-01
9	105	3.371260e-01
9	106	4.141576e-01
9	107	3.773998e-01
9	108	1.352263e-01
9	109	4.450438e-01
9	110	3.356514e-01
9	111	0.000000e+00
9	112	0.000000e+00
9	113	1.502804e-01
9	114	4.457956e-01
9	115	5.102501e-01
9	116	5.610055e-01
9	117	5.328591e-01
9	118	6.003481e-01
9	119	5.992287e-01
9	120	6.019038e-01
9	121	6.621531e-01
9	122	6.370345e-01
9	123	5.842302e-01
9	124	6.050328e-01
9	125	6.222387e-01
9	126	6.341579e-01
9	127	0.000000e+00
9	128	0.000000e+00
9	129	7.646023e-02
9	130	2.711978e-01
9	131	4.798162e-01
9	132	5.081980e-01
9	133	5.129232e-01
9	134	5.752867e-01
9	135	5.630517e-01
9	136	5.399242e-01
9	137	5.557356e-01
9	138	5.828678e-01
9	139	3.908556e-01
9	140	3.214589e-01
9	141	4.728931e-01
9	142	5.578757e-01
9	143	0.000000e+00
9	144	0.000000e+00
9	145	0.000000e+00
10	0	0.000000e+00
10	1	7.359341e-01
10	2	8.523206e-01
10	3	8.765540e-01
10	4	8.994373e-01
10	5	9.124255e-01
10	6	9.387777e-01
10	7	9.553812e-01
10	8	9.702907e-01
10	9	9.745457e-01
10	10	1.000000e+00
10	11	9.712206e-01
10	12	9.596065e-01
10	13	9.463300e-01
10	14	8.865268e-01
10	15	0.000000e+00
10	16	0.000000e+00
10	17	7.137153e-01
10	18	8.406170e-01
10	19	8.664412e-01
10	20	8.943752e-01
10	21	9.043802e-01
10	22	9.328227e-01
10	23	9.496589e-01
10	24	9.662852e-01
10	25	9.697555e-01
10	26	9.751225e-01
10	27	9.674668e-01
10	28	9.523796e-01
10	29	9.432895e-01
10	30	8.827859e-01
10	31	0.000000e+00
10	32	0.000000e+00
10	33	7.322916e-01
10	34	8.514316e-01
10	35	8.759267e-01
10	36	8.990308e-01
10	37	9.112644e-01
10	38	9.382473e-01
10	39	9.551234e-01
10	40	9.683686e-01
10	41	9.730741e-01
10	42	9.779209e-01
10	43	9.686833e-01
10	44	9.574025e-01
10	45	9.451307e-01
10	46	8.861412e-01
10	47	0.000000e+00
10	48	0.000000e+00
10	49	6.993692e-01
10	50	8.383305e-01
10	51	8.680660e-01
10	52	8.910488e-01
10	53	9.067372e-01
10	54	9.342342e-01
10	55	9.511222e-01
10	56	9.604305e-01
10	57	9.652749e-01
10	58	9.681000e-01
10	59	9.565256e-01
10	60	9.444763e-01
10	61	9.394825e-01
10	62	8.842773e-01
10	63	0.000000e+00
10	64	0.000000e+00
10	65	7.342060e-01
10	66	8.516124e-01
10	67	8.758025e-01
10	68	8.995324e-01
10	69	9.111943e-01
10	70	9.384219e-01
10	71	9.550762e-01
10	72	9.690887e-01
10	73	9.738086e-01
10	74	9.789081e-01
10	75	9.699611e-01
10	76	9.586709e-01
10	77	9.457609e-01
10	78	8.860360e-01
10	79	0.000000e+00
10	80	0.000000e+00
10	81	1.899245e-01
10	82	4.133677e-01
10	83	3.389040e-01
10	84	5.369815e-01
10	85	5.403859e-01
10	86	5.356204e-01
10	87	6.432271e-01
10	88	6.237712e-01
10	89	5.686579e-01
10	90	3.829862e-01
10	91	2.808255e-01
10	92	1.876746e-01
10	93	4.801917e-01
10	94	3.732594e-01
10	95	0.000000e+00
10	96	0.000000e+00
10	97	3.589189e-02
10	98	2.387254e-01
10	99	2.094553e-01
10	100	4.151031e-01
10	101	6.485359e-01
10	102	5.978443e-01
10	103	5.654097e-01
10	104	4.149770e-01
10	105	3.259563e-01
10	106	4.195273e-01
10	107	3.923941e-01
10	108	1.273415e-01
10	109	4.475683e-01
10	110	3.258543e-01
10	111	0.000000e+00
10	112	0.000000e+00
10	113	1.296291e-01
10	114	4.217143e-01
10	115	4.860236e-01
10	116	5.312531e-01
10	117	5.023108e-01
10	118	5.780130e-01
10	119	5.740113e-01
10	120	5.734284e-01
10	121	6.497869e-01
10	122	6.341902e-01
10	123	5.679495e-01
10	124	5.977406e-01
10	125	6.288216e-01
10	126	6.313441e-01
10	127	0.000000e+00
10	128	0.000000e+00
10	129	6.644739e-02
10	130	2.464771e-01
10	131	4.582520e-01
10	132	4.916890e-01
10	133	4.868438e-01
10	134	5.678692e-01
10	135	5.488844e-01
10	136	5.187104e-01
10	137	5.348250e-01
10	138	5.744897e-01
10	139	3.773735e-01
10	140	3.115227e-01
10	141	4.731489e-01
10	142	5.521448e-01
10	143	0.000000e+00
10	144	0.000000e+00
10	145	0.000000e+00
11	0	0.000000e+00
11	1	7.152459e-01
11	2	8.396345e-01
11	3	8.590483e-01
11	4	8.773033e-01
11	5	8.899724e-01
11	6	9.204482e-01
11	7	9.362799e-01
11	8	9.566196e-01
11	9	9.635506e-01
11	10	9.712206e-01
11	11	1.000000e+00
11	12	9.639974e-01
11	13	9.406024e-01
11	14	8.738698e-01
11	15	0.000000e+00
11	16	0.000000e+00
11	17	6.921311e-01
11	18	8.303864e-01
11	19	8.491306e-01
11	20	8.726778e-01
11	21	8.819210e-01
11	22	9.141431e-01
11	23	9.305968e-01
11	24	9.523232e-01
11	25	9.577592e-01
11	26	9.663596e-01
11	27	9.705564e-01
11	28	9.560169e-01
11	29	9.372847e-01
11	30	8.699401e-01
11	31	0.000000e+00
11	32	0.000000e+00
11	33	7.131295e-01
11	34	8.382052e-01
11	35	8.589986e-01
11	36	8.770820e-01
11	37	8.890177e-01
11	38	9.204776e-01
11	39	9.361519e-01
11	40	9.548291e-01
11	41	9.630371e-01
11	42	9.692731e-01
11	43	9.732204e-01
11	44	9.619017e-01
11	45	9.396493e-01
11	46	8.733868e-01
11	47	0.000000e+00
11	48	0.000000e+00
11	49	6.829270e-01
11	50	8.232153e-01
11	51	8.515262e-01
11	52	8.690830e-01
11	53	8.848520e-01
11	54	9.173007e-01
11	55	9.324621e-01
11	56	9.474977e-01
11	57	9.565861e-01
11	58	9.598002e-01
11	59	9.623857e-01
11	60	9.496223e-01
11	61	9.344609e-01
11	62	8.717037e-01
11	63	0.000000e+00
11	64	0.000000e+00
11	65	7.143943e-01
11	66	8.388708e-01
11	67	8.587202e-01
11	68	8.775956e-01
11	69	8.888170e-01
11	70	9.205028e-01
11	71	9.360503e-01
11	72	9.554736e-01
11	73	9.633508e-01
11	74	9.702890e-01
11	75	9.742851e-01
11	76	9.630229e-01
11	77	9.402149e-01
11	78	8.732135e-01
11	79	0.000000e+00
11	80	0.000000e+00
11	81	1.786193e-01
11	82	4.034053e-01
11	83	3.268007e-01
11	84	5.214131e-01
11	85	5.248694e-01
11	86	5.246619e-01
11	87	6.327707e-01
11	88	6.046436e-01
11	89	5.602961e-01
11	90	3.874230e-01
11	91	2.881475e-01
11	92	1.881949e-01
11	93	4.721950e-01
11	94	3.709729e-01
11	95	0.000000e+00
11	96	0.000000e+00
11	97	3.758398e-02
11	98	2.326663e-01
11	99	2.087014e-01
11	100	4.097385e-01
11	101	6.421818e-01
11	102	5.848294e-01
11	103	5.689860e-01
11	104	4.012890e-01
11	105	3.391601e-01
11	106	4.234007e-01
11	107	3.993145e-01
11	108	1.208388e-01
11	109	4.453285e-01
11	110	3.227968e-01
11	111	0.000000e+00
11	112	0.000000e+00
11	113	1.235827e-01
11	114	4.172571e-01
11	115	4.663612e-01
11	116	5.052484e-01
11	117	4.780760e-01
11	118	5.655118e-01
11	119	5.562908e-01
11	120	5.619436e-01
11	121	6.451315e-01
11	122	6.215752e-01
11	123	5.551715e-01
11	124	5.713518e-01
11	125	6.222032e-01
11	126	6.176316e-01
11	127	0.000000e+00
11	128	0.000000e+00
11	129	6.051485e-02
11	130	2.427831e-01
11	131	4.505260e-01
11	132	4.773165e-01
11	133	4.721303e-01
11	134	5.424854e-01
11	135	5.337477e-01
11	136	4.995728e-01
11	137	5.300166e-01
11	138	5.606738e-01
11	139	3.734292e-01
11	140	3.128547e-01
11	141	4.725416e-01
11	142	5.377096e-01
11	143	0.000000e+00
11	144	0.000000e+00
11	145	0.000000e+00
12	0	0.000000e+00
12	1	7.140430e-01
12	2	8.292452e-01
12	3	8.420948e-01
12	4	8.603111e-01
12	5	8.757978e-01
12	6	9.032974e-01
12	7	9.238091e-01
12	8	9.445909e-01
12	9	9.518627e-01
12	10	9.596065e-01
12	11	9.639974e-01
12	12	1.000000e+00
12	13	9.273156e-01
12	14	8.573850e-01
12	15	0.000000e+00
12	16	0.000000e+00
12	17	6.931517e-01
12	18	8.193418e-01
12	19	8.328245e-01
12	20	8.550930e-01
12	21	8.684034e-01
12	22	8.975376e-01
12	23	9.184911e-01
12	24	9.406222e-01
12	25	9.470349e-01
12	26	9.548894e-01
12	27	9.601211e-01
12	28	9.581029e-01
12	29	9.241776e-01
12	30	8.539723e-01
12	31	0.000000e+00
12	32	0.000000e+00
12	33	7.108248e-01
12	34	8.276774e-01
12	35	8.423161e-01
12	36	8.604547e-01
12	37	8.749316e-01
12	38	9.032314e-01
12	39	9.237463e-01
12	40	9.427498e-01
12	41	9.506391e-01
12	42	9.577976e-01
12	43	9.617043e-01
12	44	9.629688e-01
12	45	9.264147e-01
12	46	8.566746e-01
12	47	0.000000e+00
12	48	0.000000e+00
12	49	6.789580e-01
12	50	8.134475e-01
12	51	8.346910e-01
12	52	8.534300e-01
12	53	8.703830e-01
12	54	8.995702e-01
12	55	9.198579e-01
12	56	9.352069e-01
12	57	9.433020e-01
12	58	9.484241e-01
12	59	9.500252e-01
12	60	9.499799e-01
12	61	9.210733e-01
12	62	8.545157e-01
12	63	0.000000e+00
12	64	0.000000e+00
12	65	7.126427e-01
12	66	8.282019e-01
12	67	8.420337e-01
12	68	8.607126e-01
12	69	8.748538e-01
12	70	9.032983e-01
12	71	9.236522e-01
12	72	9.434366e-01
12	73	9.512680e-01
12	74	9.587963e-01
12	75	9.628952e-01
12	76	9.643381e-01
12	77	9.269290e-01
12	78	8.565839e-01
12	79	0.000000e+00
12	80	0.000000e+00
12	81	1.901907e-01
12	82	4.088804e-01
12	83	3.209982e-01
12	84	5.173474e-01
12	85	5.191771e-01
12	86	5.175794e-01
12	87	6.253900e-01
12	88	5.911808e-01
12	89	5.492911e-01
12	90	3.823389e-01
12	91	2.990906e-01
12	92	2.023514e-01
12	93	4.661551e-01
12	94	3.572904e-01
12	95	0.000000e+00
12	96	0.000000e+00
12	97	4.760211e-02
12	98	2.356576e-01
12	99	2.277138e-01
12	100	4.145782e-01
12	101	6.289065e-01
12	102	5.722460e-01
12	103	5.477198e-01
12	104	4.122732e-01
12	105	3.501140e-01
12	106	4.315785e-01
12	107	4.011497e-01
12	108	1.301537e-01
12	109	4.587848e-01
12	110	3.256972e-01
12	111	0.000000e+00
12	112	0.000000e+00
12	113	1.454516e-01
12	114	4.210363e-01
12	115	4.658828e-01
12	116	4.987334e-01
12	117	4.721778e-01
12	118	5.520217e-01
12	119	5.620831e-01
12	120	5.648560e-01
12	121	6.246078e-01
12	122	6.142870e-01
12	123	5.516018e-01
12	124	5.622966e-01
12	125	6.176885e-01
12	126	5.983593e-01
12	127	0.000000e+00
12	128	0.000000e+00
12	129	8.763275e-02
12	130	2.483734e-01
12	131	4.432944e-01
12	132	4.751448e-01
12	133	4.649445e-01
12	134	5.249968e-01
12	135	5.243094e-01
12	136	4.986341e-01
12	137	5.354286e-01
12	138	5.622111e-01
12	139	3.783961e-01
12	140	3.304202e-01
12	141	4.740122e-01
12	142	5.207332e-01
12	143	0.000000e+00
12	144	0.000000e+00
12	145	0.000000e+00
13	0	0.000000e+00
13	1	6.318405e-01
13	2	7.748256e-01
13	3	7.903023e-01
13	4	8.193674e-01
13	5	8.372878e-01
13	6	8.797781e-01
13	7	9.016906e-01
13	8	9.298137e-01
13	9	9.322113e-01
13	10	9.463300e-01
13	11	9.406024e-01
13	12	9.273156e-01
13	13	1.000000e+00
13	14	9.671522e-01
13	15	0.000000e+00
13	16	0.000000e+00
13	17	6.124507e-01
13	18	7.674450e-01
13	19	7.797810e-01
13	20	8.158577e-01
13	21	8.302528e-01
13	22	8.735780e-01
13	23	8.963282e-01
13	24	9.271855e-01
13	25	9.281598e-01
13	26	9.420999e-01
13	27	9.371030e-01
13	28	9.186266e-01
13	29	9.824576e-01
13	30	9.640917e-01
13	31	0.000000e+00
13	32	0.000000e+00
13	33	6.294918e-01
13	34	7.737852e-01
13	35	7.907441e-01
13	36	8.186659e-01
13	37	8.356794e-01
13	38	8.803151e-01
13	39	9.018061e-01
13	40	9.270453e-01
13	41	9.305532e-01
13	42	9.443854e-01
13	43	9.376722e-01
13	44	9.270060e-01
13	45	9.850833e-01
13	46	9.664556e-01
13	47	0.000000e+00
13	48	0.000000e+00
13	49	6.018277e-01
13	50	7.588164e-01
13	51	7.854639e-01
13	52	8.103458e-01
13	53	8.311237e-01
13	54	8.780295e-01
13	55	8.982265e-01
13	56	9.182310e-01
13	57	9.225293e-01
13	58	9.346111e-01
13	59	9.257803e-01
13	60	9.166907e-01
13	61	9.797486e-01
13	62	9.637268e-01
13	63	0.000000e+00
13	64	0.000000e+00
13	65	6.307696e-01
13	66	7.745845e-01
13	67	7.900753e-01
13	68	8.195178e-01
13	69	8.357484e-01
13	70	8.803801e-01
13	71	9.017159e-01
13	72	9.280949e-01
13	73	9.313581e-01
13	74	9.453767e-01
13	75	9.390170e-01
13	76	9.277885e-01
13	77	9.855785e-01
13	78	9.665788e-01
13	79	0.000000e+00
13	80	0.000000e+00
13	81	1.643722e-01
13	82	3.857959e-01
13	83	3.003061e-01
13	84	4.720582e-01
13	85	4.824236e-01
13	86	4.841607e-01
13	87	5.926800e-01
13	88	6.073687e-01
13	89	5.665438e-01
13	90	3.740422e-01
13	91	2.221507e-01
13	92	1.285319e-01
13	93	4.826447e-01
13	94	4.148116e-01
13	95	0.000000e+00
13	96	0.000000e+00
13	97	2.918851e-02
13	98	2.029320e-01
13	99	1.559630e-01
13	100	3.657317e-01
13	101	6.249352e-01
13	102	5.706660e-01
13	103	5.594439e-01
13	104	3.754556e-01
13	105	2.744896e-01
13	106	3.994941e-01
13	107	3.930501e-01
13	108	1.236017e-01
13	109	4.582589e-01
13	110	3.567388e-01
13	111	0.000000e+00
13	112	0.000000e+00
13	113	1.117305e-01
13	114	3.851797e-01
13	115	4.223832e-01
13	116	4.544771e-01
13	117	4.167188e-01
13	118	4.711872e-01
13	119	4.655999e-01
13	120	4.833002e-01
13	121	6.060390e-01
13	122	6.180256e-01
13	123	5.684736e-01
13	124	6.441457e-01
13	125	6.837832e-01
13	126	6.735584e-01
13	127	0.000000e+00
13	128	0.000000e+00
13	129	5.769027e-02
13	130	2.441261e-01
13	131	3.878691e-01
13	132	3.833583e-01
13	133	4.291183e-01
13	134	4.985943e-01
13	135	4.801838e-01
13	136	4.194191e-01
13	137	4.669866e-01
13	138	5.191157e-01
13	139	3.535030e-01
13	140	2.829459e-01
13	141	4.759075e-01
13	142	5.836299e-01
13	143	0.000000e+00
13	144	0.000000e+00
13	145	0.000000e+00
14	0	0.000000e+00
14	1	5.494463e-01
14	2	7.027261e-01
14	3	7.134483e-01
14	4	7.466822e-01
14	5	7.689373e-01
14	6	8.142719e-01
14	7	8.398480e-01
14	8	8.733472e-01
14	9	8.707741e-01
14	10	8.865268e-01
14	11	8.738698e-01
14	12	8.573850e-01
14	13	9.671522e-01
14	14	1.000000e+00
14	15	0.000000e+00
14	16	0.000000e+00
14	17	5.341552e-01
14	18	6.962269e-01
14	19	7.037256e-01
14	20	7.437154e-01
14	21	7.628786e-01
14	22	8.080870e-01
14	23	8.350127e-01
14	24	8.722141e-01
14	25	8.673970e-01
14	26	8.825200e-01
14	27	8.715656e-01
14	28	8.476833e-01
14	29	9.637537e-01
14	30	9.879180e-01
14	31	0.000000e+00
14	32	0.000000e+00
14	33	5.472772e-01
14	34	7.019746e-01
14	35	7.145706e-01
14	36	7.457353e-01
14	37	7.667106e-01
14	38	8.153300e-01
14	39	8.399751e-01
14	40	8.698498e-01
14	41	8.685904e-01
14	42	8.846025e-01
14	43	8.707787e-01
14	44	8.584970e-01
14	45	9.662531e-01
14	46	9.901750e-01
14	47	0.000000e+00
14	48	0.000000e+00
14	49	5.221224e-01
14	50	6.880809e-01
14	51	7.103952e-01
14	52	7.379113e-01
14	53	7.620028e-01
14	54	8.141403e-01
14	55	8.365223e-01
14	56	8.601147e-01
14	57	8.605449e-01
14	58	8.753932e-01
14	59	8.585312e-01
14	60	8.509135e-01
14	61	9.608044e-01
14	62	9.872363e-01
14	63	0.000000e+00
14	64	0.000000e+00
14	65	5.486058e-01
14	66	7.026672e-01
14	67	7.137478e-01
14	68	7.466625e-01
14	69	7.670186e-01
14	70	8.153235e-01
14	71	8.399390e-01
14	72	8.712528e-01
14	73	8.695835e-01
14	74	8.854909e-01
14	75	8.722190e-01
14	76	8.588034e-01
14	77	9.667069e-01
14	78	9.903714e-01
14	79	0.000000e+00
14	80	0.000000e+00
14	81	1.321679e-01
14	82	3.483226e-01
14	83	2.526147e-01
14	84	4.139260e-01
14	85	4.290839e-01
14	86	4.336279e-01
14	87	5.394976e-01
14	88	5.680774e-01
14	89	5.361964e-01
14	90	3.477818e-01
14	91	1.654077e-01
14	92	7.276916e-02
14	93	4.653787e-01
14	94	4.355510e-01
14	95	0.000000e+00
14	96	0.000000e+00
14	97	-4.818822e-03
14	98	1.575411e-01
14	99	9.961299e-02
14	100	3.083194e-01
14	101	5.798219e-01
14	102	5.294534e-01
14	103	5.355172e-01
14	104	3.393644e-01
14	105	2.167891e-01
14	106	3.531376e-01
14	107	3.506820e-01
14	108	1.016666e-01
14	109	4.408135e-01
14	110	3.724089e-01
14	111	0.000000e+00
14	112	0.000000e+00
14	113	7.603228e-02
14	114	3.326504e-01
14	115	3.624260e-01
14	116	3.764530e-01
14	117	3.342854e-01
14	118	3.694410e-01
14	119	3.754696e-01
14	120	4.050714e-01
14	121	5.435154e-01
14	122	5.773610e-01
14	123	5.417312e-01
14	124	6.503764e-01
14	125	6.669900e-01
14	126	6.724117e-01
14	127	0.000000e+00
14	128	0.000000e+00
14	129	3.121640e-02
14	130	2.014041e-01
14	131	3.153242e-01
14	132	2.846072e-01
14	133	3.621464e-01
14	134	4.203263e-01
14	135	3.948136e-01
14	136	3.297416e-01
14	137	3.836628e-01
14	138	4.528828e-01
14	139	3.031395e-01
14	140	2.410822e-01
14	141	4.493846e-01
14	142	5.873290e-01
14	143	0.000000e+00
14	144	0.000000e+00
14	145	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00
15	16	0.000000e+00
15	17	0.000000e+00
15	18	0.000000e+00
15	19	0.000000e+00
15	20	0.000000e+00
15	21	0.000000e+00
15	22	0.000000e+00
15	23	0.000000e+00
15	24	0.000000e+00
15	25	0.000000e+00
15	26	0.000000e+00
15	27	0.000000e+00
15	28	0.000000e+00
15	29	0.000000e+00
15	30	0.000000e+00
15	31	0.000000e+00
15	32	0.000000e+00
15	33	0.000000e+00
15	34	0.000000e+00
15	35	0.000000e+00
15	36	0.000000e+00
15	37	0.000000e+00
15	38	0.000000e+00
15	39	0.000000e+00
15	40	0.000000e+00
15	41	0.000000e+00
15	42	0.000000e+00
15	43	0.000000e+00
15	44	0.000000e+00
15	45	0.000000e+00
15	46	0.000000e+00
15	47	0.000000e+00
15	48	0.000000e+00
15	49	0.000000e+00
15	50	0.000000e+00
15	51	0.000000e+00
15	52	0.000000e+00
15	53	0.000000e+00
15	54	0.000000e+00
15	55	0.000000e+00
15	56	0.000000e+00
15	57	0.000000e+00
15	58	0.000000e+00
15	59	0.000000e+00
15	60	0.000000e+00
15	61	0.000000e+00
15	62	0.000000e+00
15	63	0.000000e+00
15	64	0.000000e+00
15	65	0.000000e+00
15	66	0.000000e+00
15	67	0.000000e+00
15	68	0.000000e+00
15	69	0.000000e+00
15	70	0.000000e+00
15	71	0.000000e+00
15	72	0.000000e+00
15	73	0.000000e+00
15	74	0.000000e+00
15	75	0.000000e+00
15	76	0.000000e+00
15	77	0.000000e+00
15	78	0.000000e+00
15	79	0.000000e+00
15	80	0.000000e+00
15	81	0.000000e+00
15	82	0.000000e+00
15	83	0.000000e+00
15	84	0.000000e+00
15	85	0.000000e+00
15	86	0.000000e+00
15	87	0.000000e+00
15	88	0.000000e+00
15	89	0.000000e+00
15	90	0.000000e+00
15	91	0.000000e+00
15	92	0.000000e+00
15	93	0.000000e+00
15	94	0.000000e+00
15	95	0.000000e+00
15	96	0.000000e+00
15	97	0.000000e+00
15	98	0.000000e+00
15	99	0.000000e+00
15	100	0.000000e+00
15	101	0.000000e+00
15	102	0.000000e+00
15	103	0.000000e+00
15	104	0.000000e+00
15	105	0.000000e+00
15	106	0.000000e+00
15	107	0.000000e+00
15	108	0.000000e+00
15	109	0.000000e+00
15	110	0.000000e+00
15	111	0.000000e+00
15	112	0.000000e+00
15	113	0.000000e+00
15	114	0.000000e+00
15	115	0.000000e+00
15	116	0.000000e+00
15	117	0.000000e+00
15	118	0.000000e+00
15	119	0.000000e+00
15	120	0.000000e+00
15	121	0.000000e+00
15	122	0.000000e+00
15	123	0.000000e+00
15	124	0.000000e+00
15	125	0.000000e+00
15	126	0.000000e+00
15	127	0.000000e+00
15	128	0.000000e+00
15	129	0.000000e+00
15	130	0.000000e+00
15	131	0.000000e+00
15	132	0.000000e+00
15	133	0.000000e+00
15	134	0.000000e+00
15	135	0.000000e+00
15	136	0.000000e+00
15	137	0.000000e+00
15	138	0.000000e+00
15	139	0.000000e+00
15	140	0.000000e+00
15	141	0.000000e+00
15	142	0.000000e+00
15	143	0.000000e+00
15	144	0.000000e+00
15	145	0.000000e+00
16	0	0.000000e+00
16	1	0.000000e+00
16	2	0.000000e+00
16	3	0.000000e+00
16	4	0.000000e+00
16	5	0.000000e+00
16	6	0.000000e+00
16	7	0.000000e+00
16	8	0.000000e+00
16	9	0.000000e+00
16	10	0.000000e+00
16	11	0.000000e+00
16	12	0.000000e+00
16	13	0.000000e+00
16	14	0.000000e+00
16	15	0.000000e+00
16	16	0.000000e+00
16	17	0.000000e+00
16	18	0.000000e+00
16	19	0.000000e+00
16	20	0.000000e+00
16	21	0.000000e+00
16	22	0.000000e+00
16	23	0.000000e+00
16	24	0.000000e+00
16	25	0.000000e+00
16	26	0.000000e+00
16	27	0.000000e+00
16	28	0.000000e+00
16	29	0.000000e+00
16	30	0.000000e+00
16	31	0.000000e+00
16	32	0.000000e+00
16	33	0.000000e+00
16	34	0.000000e+00
16	35	0.000000e+00
16	36	0.000000e+00
16	37	0.000000e+00
16	38	0.000000e+00
16	39	0.000000e+00
16	40	0.000000e+00
16	41	0.000000e+00
16	42	0.000000e+00
16	43	0.000000e+00
16	44	0.000000e+00
16	45	0.000000e+00
16	46	0.000000e+00
16	47	0.000000e+00
16	48	0.000000e+00
16	49	0.000000e+00
16	50	0.000000e+00
16	51	0.000000e+00
16	52	0.000000e+00
16	53	0.000000e+00
16	54	0.000000e+00
16	55	0.000000e+00
16	56	0.000000e+00
16	57	0.000000e+00
16	58	0.000000e+00
16	59	0.000000e+00
16	60	0.000000e+00
16	61	0.000000e+00
16	62	0.000000e+00
16	63	0.000000e+00
16	64	0.000000e+00
16	65	0.000000e+00
16	66	0.000000e+00
16	67	0.000000e+00
16	68	0.000000e+00
16	69	0.000000e+00
16	70	0.000000e+00
16	71	0.000000e+00
16	72	0.000000e+00
16	73	0.000000e+00
16	74	0.000000e+00
16	75	0.000000e+00
16	76	0.000000e+00
16	77	0.000000e+00
16	78	0.000000e+00
16	79	0.000000e+00
16	80	0.000000e+00
16	81	0.000000e+00
16	82	0.000000e+00
16	83	0.000000e+00
16	84	0.000000e+00
16	85	0.000000e+00
16	86	0.000000e+00
16	87	0.000000e+00
16	88	0.000000e+00
16	89	0.000000e+00
16	90	0.000000e+00
16	91	0.000000e+00
16	92	0.000000e+00
16	93	0.000000e+00
16	94	0.000000e+00
16	95	0.000000e+00
16	96	0.000000e+00
16	97	0.000000e+00
16	98	0.000000e+00
16	99	0.000000e+00
16	100	0.000000e+00
16	101	0.000000e+00
16	102	0.000000e+00
16	103	0.000000e+00
16	104	0.000000e+00
16	105	0.000000e+00
16	106	0.000000e+00
16	107	0.000000e+00
16	108	0.000000e+00
16	109	0.000000e+00
16	110	0.000000e+00
16	111	0.000000e+00
16	112	0.000000e+00
16	113	0.000000e+00
16	114	0.000000e+00
16	115	0.000000e+00
16	116	0.000000e+00
16	117	0.000000e+00
16	118	0.000000e+00
16	119	0.000000e+00
16	120	0.000000e+00
16	121	0.000000e+00
16	122	0.000000e+00
16	123	0.000000e+00
16	124	0.000000e+00
16	125	0.000000e+00
16	126	0.000000e+00
16	127	0.000000e+00
16	128	0.000000e+00
16	129	0.000000e+00
16	130	0.000000e+00
16	131	0.000000e+00
16	132	0.000000e+00
16	133	0.000000e+00
16	134	0.000000e+00
16	135	0.000000e+00
16	136	0.000000e+00
16	137	0.000000e+00
16	138	0.000000e+00
16	139	0.000000e+00
16	140	0.000000e+00
16	141	0.000000e+00
16	142	0.000000e+00
16	143	0.000000e+00
16	144	0.000000e+00
16	145	0.000000e+00
17	0	0.000000e+00
17	1	8.406523e-01
17	2	8.305244e-01
17	3	8.022570e-01
17	4	7.956677e-01
17	5	7.827872e-01
17	6	7.687336e-01
17	7	7.568285e-01
17	8	7.356541e-01
17	9	7.321603e-01
17	10	7.137153e-01
17	11	6.921311e-01
17	12	6.931517e-01
17	13	6.124507e-01
17	14	5.341552e-01
17	15	0.000000e+00
17	16	0.000000e+00
17	17	1.000000e+00
17	18	8.149472e-01
17	19	7.986094e-01
17	20	7.930673e-01
17	21	7.796775e-01
17	22	7.702424e-01
17	23	7.569763e-01
17	24	7.377291e-01
17	25	7.355468e-01
17	26	7.166412e-01
17	27	6.978915e-01
17	28	6.983702e-01
17	29	6.153172e-01
17	30	5.352958e-01
17	31	0.000000e+00
17	32	0.000000e+00
17	33	8.341660e-01
17	34	8.320841e-01
17	35	8.005879e-01
17	36	7.951648e-01
17	37	7.825795e-01
17	38	7.655493e-01
17	39	7.565272e-01
17	40	7.330561e-01
17	41	7.287467e-01
17	42	7.111046e-01
17	43	6.891575e-01
17	44	6.873438e-01
17	45	6.115150e-01
17	46	5.336966e-01
17	47	0.000000e+00
17	48	0.000000e+00
17	49	7.907261e-01
17	50	8.249634e-01
17	51	7.887942e-01
17	52	7.874520e-01
17	53	7.767388e-01
17	54	7.554772e-01
17	55	7.500725e-01
17	56	7.224512e-01
17	57	7.165801e-01
17	58	6.986985e-01
17	59	6.723967e-01
17	60	6.678833e-01
17	61	6.040218e-01
17	62	5.300020e-01
17	63	0.000000e+00
17	64	0.000000e+00
17	65	8.381857e-01
17	66	8.311755e-01
17	67	8.018634e-01
17	68	7.960129e-01
17	69	7.833981e-01
17	70	7.671633e-01
17	71	7.575771e-01
17	72	7.349486e-01
17	73	7.311746e-01
17	74	7.132784e-01
17	75	6.918493e-01
17	76	6.908244e-01
17	77	6.128675e-01
17	78	5.343651e-01
17	79	0.000000e+00
17	80	0.000000e+00
17	81	2.441261e-01
17	82	4.039591e-01
17	83	3.159367e-01
17	84	4.998579e-01
17	85	4.814744e-01
17	86	4.501548e-01
17	87	5.187394e-01
17	88	5.022605e-01
17	89	4.345436e-01
17	90	2.934842e-01
17	91	2.695802e-01
17	92	2.438254e-01
17	93	3.695313e-01
17	94	1.758539e-01
17	95	0.000000e+00
17	96	0.000000e+00
17	97	9.688368e-02
17	98	2.220662e-01
17	99	2.324875e-01
17	100	3.933532e-01
17	101	5.141468e-01
17	102	4.936845e-01
17	103	3.813951e-01
17	104	3.289432e-01
17	105	2.652353e-01
17	106	3.081658e-01
17	107	2.849044e-01
17	108	8.732474e-02
17	109	3.060728e-01
17	110	2.689220e-01
17	111	0.000000e+00
17	112	0.000000e+00
17	113	2.088603e-01
17	114	4.148959e-01
17	115	5.010000e-01
17	116	5.390468e-01
17	117	5.216516e-01
17	118	5.678206e-01
17	119	5.747135e-01
17	120	5.589697e-01
17	121	5.084989e-01
17	122	4.833608e-01
17	123	4.420701e-01
17	124	4.419500e-01
17	125	4.445868e-01
17	126	3.714851e-01
17	127	0.000000e+00
17	128	0.000000e+00
17	129	1.193492e-01
17	130	2.128869e-01
17	131	4.530553e-01
17	132	5.078773e-01
17	133	4.612971e-01
17	134	4.904612e-01
17	135	4.861066e-01
17	136	5.027909e-01
17	137	4.665902e-01
17	138	4.512029e-01
17	139	3.101792e-01
17	140	3.171450e-01
17	141	3.478536e-01
17	142	3.599263e-01
17	143	0.000000e+00
17	144	0.000000e+00
17	145	0.000000e+00
18	0	0.000000e+00
18	1	8.366033e-01
18	2	9.402619e-01
18	3	9.254600e-01
18	4	9.120477e-01
18	5	9.069911e-01
18	6	9.040438e-01
18	7	8.896575e-01
18	8	8.715324e-01
18	9	8.657399e-01
18	10	8.406170e-01
18	11	8.303864e-01
18	12	8.193418e-01
18	13	7.674450e-01
18	14	6.962269e-01
18	15	0.000000e+00
18	16	0.000000e+00
18	17	8.149472e-01
18	18	1.000000e+00
18	19	9.222499e-01
18	20	9.107226e-01
18	21	9.055604e-01
18	22	9.041894e-01
18	23	8.905434e-01
18	24	8.742932e-01
18	25	8.683023e-01
18	26	8.448604e-01
18	27	8.337745e-01
18	28	8.236652e-01
18	29	7.712352e-01
18	30	6.968361e-01
18	31	0.000000e+00
18	32	0.000000e+00
18	33	8.333696e-01
18	34	9.390030e-01
18	35	9.239481e-01
18	36	9.106191e-01
18	37	9.059256e-01
18	38	9.018320e-01
18	39	8.882701e-01
18	40	8.673826e-01
18	41	8.617649e-01
18	42	8.363021e-01
18	43	8.264737e-01
18	44	8.136933e-01
18	45	7.650646e-01
18	46	6.946095e-01
18	47	0.000000e+00
18	48	0.000000e+00
18	49	7.938638e-01
18	50	9.210045e-01
18	51	9.096553e-01
18	52	8.995235e-01
18	53	8.967242e-01
18	54	8.922612e-01
18	55	8.793179e-01
18	56	8.540687e-01
18	57	8.483007e-01
18	58	8.203865e-01
18	59	8.103176e-01
18	60	7.923842e-01
18	61	7.553116e-01
18	62	6.902125e-01
18	63	0.000000e+00
18	64	0.000000e+00
18	65	8.360133e-01
18	66	9.405972e-01
18	67	9.255673e-01
18	68	9.119624e-01
18	69	9.071430e-01
18	70	9.033369e-01
18	71	8.897136e-01
18	72	8.698313e-01
18	73	8.641134e-01
18	74	8.393332e-01
18	75	8.293657e-01
18	76	8.171851e-01
18	77	7.669915e-01
18	78	6.954916e-01
18	79	0.000000e+00
18	80	0.000000e+00
18	81	2.267982e-01
18	82	4.411716e-01
18	83	3.874834e-01
18	84	5.509676e-01
18	85	5.482568e-01
18	86	5.263141e-01
18	87	5.867681e-01
18	88	5.824519e-01
18	89	5.273931e-01
18	90	3.438568e-01
18	91	2.867686e-01
18	92	1.953125e-01
18	93	4.407445e-01
18	94	2.593879e-01
18	95	0.000000e+00
18	96	0.000000e+00
18	97	9.781662e-02
18	98	2.695939e-01
18	99	2.322261e-01
18	100	4.070987e-01
18	101	5.837277e-01
18	102	5.168304e-01
18	103	4.795747e-01
18	104	3.385087e-01
18	105	3.025224e-01
18	106	3.310410e-01
18	107	3.013931e-01
18	108	9.195018e-02
18	109	3.456284e-01
18	110	3.215472e-01
18	111	0.000000e+00
18	112	0.000000e+00
18	113	1.845365e-01
18	114	4.711439e-01
18	115	5.394188e-01
18	116	5.720363e-01
18	117	5.651565e-01
18	118	6.133895e-01
18	119	5.907440e-01
18	120	5.990387e-01
18	121	5.870752e-01
18	122	5.306870e-01
18	123	5.086164e-01
18	124	5.091234e-01
18	125	5.154563e-01
18	126	5.204673e-01
18	127	0.000000e+00
18	128	0.000000e+00
18	129	9.321996e-02
18	130	2.837016e-01
18	131	4.982417e-01
18	132	5.177620e-01
18	133	5.227163e-01
18	134	5.254539e-01
18	135	5.408263e-01
18	136	5.218205e-01
18	137	5.290465e-01
18	138	5.133383e-01
18	139	3.553387e-01
18	140	3.119008e-01
18	141	3.996610e-01
18	142	4.582237e-01
18	143	0.000000e+00
18	144	0.000000e+00
18	145	0.000000e+00
19	0	0.000000e+00
19	1	8.191970e-01
19	2	9.307291e-01
19	3	9.595639e-01
19	4	9.537917e-01
19	5	9.502801e-01
19	6	9.434716e-01
19	7	9.271993e-01
19	8	9.030827e-01
19	9	8.941223e-01
19	10	8.664412e-01
19	11	8.491306e-01
19	12	8.328245e-01
19	13	7.797810e-01
19	14	7.037256e-01
19	15	0.000000e+00
19	16	0.000000e+00
19	17	7.986094e-01
19	18	9.222499e-01
19	19	1.000000e+00
19	20	9.519611e-01
19	21	9.482309e-01
19	22	9.432573e-01
19	23	9.278934e-01
19	24	9.046604e-01
19	25	8.957136e-01
19	26	8.691406e-01
19	27	8.515624e-01
19	28	8.366938e-01
19	29	7.828652e-01
19	30	7.037674e-01
19	31	0.000000e+00
19	32	0.000000e+00
19	33	8.163198e-01
19	34	9.301664e-01
19	35	9.583150e-01
19	36	9.528829e-01
19	37	9.499874e-01
19	38	9.420733e-01
19	39	9.262585e-01
19	40	9.001584e-01
19	41	8.911034e-01
19	42	8.629283e-01
19	43	8.457607e-01
19	44	8.278834e-01
19	45	7.777265e-01
19	46	7.025430e-01
19	47	0.000000e+00
19	48	0.000000e+00
19	49	7.771138e-01
19	50	9.136739e-01
19	51	9.440086e-01
19	52	9.419302e-01
19	53	9.409593e-01
19	54	9.327131e-01
19	55	9.171417e-01
19	56	8.880580e-01
19	57	8.784831e-01
19	58	8.481298e-01
19	59	8.303159e-01
19	60	8.067992e-01
19	61	7.684535e-01
19	62	6.986329e-01
19	63	0.000000e+00
19	64	0.000000e+00
19	65	8.190245e-01
19	66	9.313120e-01
19	67	9.598243e-01
19	68	9.540562e-01
19	69	9.509075e-01
19	70	9.433090e-01
19	71	9.275863e-01
19	72	9.021539e-01
19	73	8.930976e-01
19	74	8.654739e-01
19	75	8.483458e-01
19	76	8.311520e-01
19	77	7.794581e-01
19	78	7.032380e-01
19	79	0.000000e+00
19	80	0.000000e+00
19	81	2.197536e-01
19	82	4.339150e-01
19	83	3.993620e-01
19	84	5.791411e-01
19	85	5.687218e-01
19	86	5.427662e-01
19	87	6.084991e-01
19	88	5.962546e-01
19	89	5.299851e-01
19	90	3.288470e-01
19	91	2.770027e-01
19	92	1.826789e-01
19	93	4.450768e-01
19	94	2.676228e-01
19	95	0.000000e+00
19	96	0.000000e+00
19	97	8.372940e-02
19	98	2.795618e-01
19	99	2.354682e-01
19	100	4.171226e-01
19	101	6.017851e-01
19	102	5.345378e-01
19	103	4.966736e-01
19	104	3.572039e-01
19	105	3.032115e-01
19	106	3.423503e-01
19	107	3.086871e-01
19	108	9.728268e-02
19	109	3.583855e-01
19	110	3.280574e-01
19	111	0.000000e+00
19	112	0.000000e+00
19	113	1.619797e-01
19	114	4.562534e-01
19	115	5.553658e-01
19	116	6.041705e-01
19	117	5.873311e-01
19	118	6.380050e-01
19	119	6.227613e-01
19	120	6.158226e-01
19	121	6.168404e-01
19	122	5.560166e-01
19	123	5.179377e-01
19	124	5.178042e-01
19	125	5.078386e-01
19	126	5.337531e-01
19	127	0.000000e+00
19	128	0.000000e+00
19	129	8.071698e-02
19	130	2.822450e-01
19	131	5.238345e-01
19	132	5.562331e-01
19	133	5.502459e-01
19	134	5.684087e-01
19	135	5.719289e-01
19	136	5.596539e-01
19	137	5.566830e-01
19	138	5.435216e-01
19	139	3.649514e-01
19	140	2.981331e-01
19	141	3.991260e-01
19	142	4.744800e-01
19	143	0.000000e+00
19	144	0.000000e+00
19	145	0.000000e+00
20	0	0.000000e+00
20	1	8.090113e-01
20	2	9.211316e-01
20	3	9.568247e-01
20	4	9.712937e-01
20	5	9.666257e-01
20	6	9.626009e-01
20	7	9.481811e-01
20	8	9.274909e-01
20	9	9.186776e-01
20	10	8.943752e-01
20	11	8.726778e-01
20	12	8.550930e-01
20	13	8.158577e-01
20	14	7.437154e-01
20	15	0.000000e+00
20	16	0.000000e+00
20	17	7.930673e-01
20	18	9.107226e-01
20	19	9.519611e-01
20	20	1.000000e+00
20	21	9.649394e-01
20	22	9.616833e-01
20	23	9.483610e-01
20	24	9.284288e-01
20	25	9.203238e-01
20	26	8.966857e-01
20	27	8.743532e-01
20	28	8.573236e-01
20	29	8.185962e-01
20	30	7.438777e-01
20	31	0.000000e+00
20	32	0.000000e+00
20	33	8.035662e-01
20	34	9.215704e-01
20	35	9.550043e-01
20	36	9.707170e-01
20	37	9.659815e-01
20	38	9.615278e-01
20	39	9.473466e-01
20	40	9.249367e-01
20	41	9.157596e-01
20	42	8.912877e-01
20	43	8.695591e-01
20	44	8.506770e-01
20	45	8.133014e-01
20	46	7.424067e-01
20	47	0.000000e+00
20	48	0.000000e+00
20	49	7.600202e-01
20	50	9.072209e-01
20	51	9.414393e-01
20	52	9.602857e-01
20	53	9.561933e-01
20	54	9.528511e-01
20	55	9.385044e-01
20	56	9.133148e-01
20	57	9.028725e-01
20	58	8.765224e-01
20	59	8.545816e-01
20	60	8.309887e-01
20	61	8.038924e-01
20	62	7.381717e-01
20	63	0.000000e+00
20	64	0.000000e+00
20	65	8.074232e-01
20	66	9.221273e-01
20	67	9.564762e-01
20	68	9.718139e-01
20	69	9.670983e-01
20	70	9.626250e-01
20	71	9.485560e-01
20	72	9.267079e-01
20	73	9.177775e-01
20	74	8.936435e-01
20	75	8.720076e-01
20	76	8.536421e-01
20	77	8.151133e-01
20	78	7.431498e-01
20	79	0.000000e+00
20	80	0.000000e+00
20	81	2.272754e-01
20	82	4.470696e-01
20	83	4.086351e-01
20	84	5.983252e-01
20	85	5.918864e-01
20	86	5.644652e-01
20	87	6.399102e-01
20	88	6.178747e-01
20	89	5.489916e-01
20	90	3.434473e-01
20	91	2.676652e-01
20	92	1.768497e-01
20	93	4.521788e-01
20	94	2.870102e-01
20	95	0.000000e+00
20	96	0.000000e+00
20	97	6.507361e-02
20	98	2.837721e-01
20	99	2.374609e-01
20	100	4.279912e-01
20	101	6.241024e-01
20	102	5.617322e-01
20	103	5.270713e-01
20	104	3.954050e-01
20	105	3.110629e-01
20	106	3.674444e-01
20	107	3.416850e-01
20	108	1.369918e-01
20	109	3.883792e-01
20	110	3.148988e-01
20	111	0.000000e+00
20	112	0.000000e+00
20	113	1.768433e-01
20	114	4.721808e-01
20	115	5.653058e-01
20	116	6.301348e-01
20	117	6.060329e-01
20	118	6.418536e-01
20	119	6.331464e-01
20	120	6.227192e-01
20	121	6.426499e-01
20	122	5.986170e-01
20	123	5.470193e-01
20	124	5.610788e-01
20	125	5.425134e-01
20	126	5.661622e-01
20	127	0.000000e+00
20	128	0.000000e+00
20	129	9.417360e-02
20	130	3.036522e-01
20	131	5.296987e-01
20	132	5.643647e-01
20	133	5.578600e-01
20	134	6.043950e-01
20	135	5.926051e-01
20	136	5.754922e-01
20	137	5.540784e-01
20	138	5.640266e-01
20	139	3.918694e-01
20	140	3.040290e-01
20	141	4.318947e-01
20	142	5.049076e-01
20	143	0.000000e+00
20	144	0.000000e+00
20	145	0.000000e+00
21	0	0.000000e+00
21	1	7.929034e-01
21	2	9.152453e-01
21	3	9.525009e-01
21	4	9.682520e-01
21	5	9.764099e-01
21	6	9.685709e-01
21	7	9.626965e-01
21	8	9.429375e-01
21	9	9.331821e-01
21	10	9.043802e-01
21	11	8.819210e-01
21	12	8.684034e-01
21	13	8.302528e-01
21	14	7.628786e-01
21	15	0.000000e+00
21	16	0.000000e+00
21	17	7.796775e-01
21	18	9.055604e-01
21	19	9.482309e-01
21	20	9.649394e-01
21	21	1.000000e+00
21	22	9.677100e-01
21	23	9.632319e-01
21	24	9.441966e-01
21	25	9.346973e-01
21	26	9.072819e-01
21	27	8.836511e-01
21	28	8.702412e-01
21	29	8.334313e-01
21	30	7.629338e-01
21	31	0.000000e+00
21	32	0.000000e+00
21	33	7.872778e-01
21	34	9.151015e-01
21	35	9.519044e-01
21	36	9.679903e-01
21	37	9.755375e-01
21	38	9.678387e-01
21	39	9.614810e-01
21	40	9.404812e-01
21	41	9.299525e-01
21	42	9.006302e-01
21	43	8.786009e-01
21	44	8.640760e-01
21	45	8.270932e-01
21	46	7.611917e-01
21	47	0.000000e+00
21	48	0.000000e+00
21	49	7.431508e-01
21	50	9.000222e-01
21	51	9.383618e-01
21	52	9.587109e-01
21	53	9.650081e-01
21	54	9.591832e-01
21	55	9.519472e-01
21	56	9.284605e-01
21	57	9.169425e-01
21	58	8.848302e-01
21	59	8.635085e-01
21	60	8.444375e-01
21	61	8.168623e-01
21	62	7.567985e-01
21	63	0.000000e+00
21	64	0.000000e+00
21	65	7.915360e-01
21	66	9.158795e-01
21	67	9.532582e-01
21	68	9.688422e-01
21	69	9.768665e-01
21	70	9.689080e-01
21	71	9.627453e-01
21	72	9.423462e-01
21	73	9.320256e-01
21	74	9.032080e-01
21	75	8.811537e-01
21	76	8.669611e-01
21	77	8.290259e-01
21	78	7.620040e-01
21	79	0.000000e+00
21	80	0.000000e+00
21	81	2.325177e-01
21	82	4.535620e-01
21	83	4.080711e-01
21	84	6.095922e-01
21	85	6.023563e-01
21	86	5.768180e-01
21	87	6.504380e-01
21	88	6.226960e-01
21	89	5.607821e-01
21	90	3.466590e-01
21	91	2.726153e-01
21	92	1.719313e-01
21	93	4.644483e-01
21	94	2.990773e-01
21	95	0.000000e+00
21	96	0.000000e+00
21	97	6.965659e-02
21	98	2.979954e-01
21	99	2.599809e-01
21	100	4.398938e-01
21	101	6.318596e-01
21	102	5.527272e-01
21	103	5.391911e-01
21	104	4.205456e-01
21	105	3.305519e-01
21	106	3.839351e-01
21	107	3.495118e-01
21	108	1.588216e-01
21	109	4.084269e-01
21	110	3.196612e-01
21	111	0.000000e+00
21	112	0.000000e+00
21	113	1.856119e-01
21	114	4.848347e-01
21	115	5.713739e-01
21	116	6.285999e-01
21	117	6.077771e-01
21	118	6.396233e-01
21	119	6.440417e-01
21	120	6.383400e-01
21	121	6.503344e-01
21	122	6.147600e-01
21	123	5.711571e-01
21	124	5.806235e-01
21	125	5.633560e-01
21	126	5.854031e-01
21	127	0.000000e+00
21	128	0.000000e+00
21	129	1.024705e-01
21	130	3.184717e-01
21	131	5.355689e-01
21	132	5.625310e-01
21	133	5.707083e-01
21	134	6.089939e-01
21	135	6.005409e-01
21	136	5.880865e-01
21	137	5.795485e-01
21	138	5.875063e-01
21	139	4.076884e-01
21	140	3.201095e-01
21	141	4.489852e-01
21	142	5.293261e-01
21	143	0.000000e+00
21	144	0.000000e+00
21	145	0.000000e+00
22	0	0.000000e+00
22	1	7.881066e-01
22	2	9.125198e-01
22	3	9.492199e-01
22	4	9.637359e-01
22	5	9.700539e-01
22	6	9.803278e-01
22	7	9.730563e-01
22	8	9.604863e-01
22	9	9.544237e-01
22	10	9.328227e-01
22	11	9.141431e-01
22	12	8.975376e-01
22	13	8.735780e-01
22	14	8.080870e-01
22	15	0.000000e+00
22	16	0.000000e+00
22	17	7.702424e-01
22	18	9.041894e-01
22	19	9.432573e-01
22	20	9.616833e-01
22	21	9.677100e-01
22	22	1.000000e+00
22	23	9.733998e-01
22	24	9.616006e-01
22	25	9.554613e-01
22	26	9.353357e-01
22	27	9.157762e-01
22	28	8.993384e-01
22	29	8.756349e-01
22	30	8.078934e-01
22	31	0.000000e+00
22	32	0.000000e+00
22	33	7.844950e-01
22	34	9.124133e-01
22	35	9.483895e-01
22	36	9.630230e-01
22	37	9.695218e-01
22	38	9.795582e-01
22	39	9.722832e-01
22	40	9.578433e-01
22	41	9.520094e-01
22	42	9.294077e-01
22	43	9.105538e-01
22	44	8.935164e-01
22	45	8.712727e-01
22	46	8.066357e-01
22	47	0.000000e+00
22	48	0.000000e+00
22	49	7.446941e-01
22	50	8.962502e-01
22	51	9.362182e-01
22	52	9.523142e-01
22	53	9.603006e-01
22	54	9.707886e-01
22	55	9.630509e-01
22	56	9.457250e-01
22	57	9.393744e-01
22	58	9.138255e-01
22	59	8.949017e-01
22	60	8.734445e-01
22	61	8.620039e-01
22	62	8.023506e-01
22	63	0.000000e+00
22	64	0.000000e+00
22	65	7.874903e-01
22	66	9.133987e-01
22	67	9.493314e-01
22	68	9.642457e-01
22	69	9.704766e-01
22	70	9.806463e-01
22	71	9.735297e-01
22	72	9.596889e-01
22	73	9.538265e-01
22	74	9.319328e-01
22	75	9.131316e-01
22	76	8.964767e-01
22	77	8.729402e-01
22	78	8.073852e-01
22	79	0.000000e+00
22	80	0.000000e+00
22	81	2.225190e-01
22	82	4.433225e-01
22	83	4.037473e-01
22	84	5.914641e-01
22	85	5.831061e-01
22	86	5.635801e-01
22	87	6.481999e-01
22	88	6.349604e-01
22	89	5.724261e-01
22	90	3.506817e-01
22	91	2.591217e-01
22	92	1.624045e-01
22	93	4.736614e-01
22	94	3.135213e-01
22	95	0.000000e+00
22	96	0.000000e+00
22	97	6.394879e-02
22	98	2.774578e-01
22	99	2.369138e-01
22	100	4.290095e-01
22	101	6.341270e-01
22	102	5.738541e-01
22	103	5.457216e-01
22	104	4.008368e-01
22	105	3.091399e-01
22	106	3.749641e-01
22	107	3.483972e-01
22	108	1.323744e-01
22	109	4.086459e-01
22	110	3.514523e-01
22	111	0.000000e+00
22	112	0.000000e+00
22	113	1.746822e-01
22	114	4.722143e-01
22	115	5.463639e-01
22	116	6.195142e-01
22	117	5.880834e-01
22	118	6.400730e-01
22	119	6.287615e-01
22	120	6.201153e-01
22	121	6.619113e-01
22	122	6.279573e-01
22	123	5.783100e-01
22	124	5.975883e-01
22	125	5.825189e-01
22	126	6.059896e-01
22	127	0.000000e+00
22	128	0.000000e+00
22	129	8.519740e-02
22	130	3.075036e-01
22	131	5.241859e-01
22	132	5.496192e-01
22	133	5.514764e-01
22	134	6.047205e-01
22	135	5.954702e-01
22	136	5.710503e-01
22	137	5.672548e-01
22	138	5.717854e-01
22	139	3.969416e-01
22	140	3.035089e-01
22	141	4.449968e-01
22	142	5.370004e-01
22	143	0.000000e+00
22	144	0.000000e+00
22	145	0.000000e+00
23	0	0.000000e+00
23	1	7.740825e-01
23	2	8.997887e-01
23	3	9.343985e-01
23	4	9.519962e-01
23	5	9.665850e-01
23	6	9.758659e-01
23	7	9.813633e-01
23	8	9.742240e-01
23	9	9.685935e-01
23	10	9.496589e-01
23	11	9.305968e-01
23	12	9.184911e-01
23	13	8.963282e-01
23	14	8.350127e-01
23	15	0.000000e+00
23	16	0.000000e+00
23	17	7.569763e-01
23	18	8.905434e-01
23	19	9.278934e-01
23	20	9.483610e-01
23	21	9.632319e-01
23	22	9.733998e-01
23	23	1.000000e+00
23	24	9.738167e-01
23	25	9.685072e-01
23	26	9.505529e-01
23	27	9.306987e-01
23	28	9.177409e-01
23	29	8.977350e-01
23	30	8.339904e-01
23	31	0.000000e+00
23	32	0.000000e+00
23	33	7.702934e-01
23	34	8.997351e-01
23	35	9.351062e-01
23	36	9.524306e-01
23	37	9.664393e-01
23	38	9.762346e-01
23	39	9.809834e-01
23	40	9.727226e-01
23	41	9.663860e-01
23	42	9.467186e-01
23	43	9.277984e-01
23	44	9.157361e-01
23	45	8.940610e-01
23	46	8.335978e-01
23	47	0.000000e+00
23	48	0.000000e+00
23	49	7.311549e-01
23	50	8.845949e-01
23	51	9.243014e-01
23	52	9.437676e-01
23	53	9.583255e-01
23	54	9.694586e-01
23	55	9.726974e-01
23	56	9.622861e-01
23	57	9.547430e-01
23	58	9.323656e-01
23	59	9.134526e-01
23	60	8.978666e-01
23	61	8.850107e-01
23	62	8.297468e-01
23	63	0.000000e+00
23	64	0.000000e+00
23	65	7.733051e-01
23	66	9.004868e-01
23	67	9.356181e-01
23	68	9.530650e-01
23	69	9.671436e-01
23	70	9.768120e-01
23	71	9.819073e-01
23	72	9.740785e-01
23	73	9.680267e-01
23	74	9.488407e-01
23	75	9.299354e-01
23	76	9.180849e-01
23	77	8.955579e-01
23	78	8.341861e-01
23	79	0.000000e+00
23	80	0.000000e+00
23	81	2.210416e-01
23	82	4.422152e-01
23	83	3.881555e-01
23	84	5.907981e-01
23	85	5.831432e-01
23	86	5.675631e-01
23	87	6.543888e-01
23	88	6.370250e-01
23	89	5.796134e-01
23	90	3.606319e-01
23	91	2.709647e-01
23	92	1.691064e-01
23	93	4.837203e-01
23	94	3.352367e-01
23	95	0.000000e+00
23	96	0.000000e+00
23	97	6.154690e-02
23	98	2.853505e-01
23	99	2.442556e-01
23	100	4.302954e-01
23	101	6.408427e-01
23	102	5.752257e-01
23	103	5.533963e-01
23	104	4.214914e-01
23	105	3.256107e-01
23	106	3.929875e-01
23	107	3.600132e-01
23	108	1.433329e-01
23	109	4.327994e-01
23	110	3.447931e-01
23	111	0.000000e+00
23	112	0.000000e+00
23	113	1.711389e-01
23	114	4.719634e-01
23	115	5.430436e-01
23	116	6.015932e-01
23	117	5.755427e-01
23	118	6.254776e-01
23	119	6.263544e-01
23	120	6.237688e-01
23	121	6.642792e-01
23	122	6.345948e-01
23	123	5.883727e-01
23	124	6.083890e-01
23	125	6.030739e-01
23	126	6.203614e-01
23	127	0.000000e+00
23	128	0.000000e+00
23	129	8.957982e-02
23	130	3.039801e-01
23	131	5.104866e-01
23	132	5.359769e-01
23	133	5.444968e-01
23	134	5.936528e-01
23	135	5.848995e-01
23	136	5.656290e-01
23	137	5.764444e-01
23	138	5.878213e-01
23	139	4.012920e-01
23	140	3.236623e-01
23	141	4.641285e-01
23	142	5.567840e-01
23	143	0.000000e+00
23	144	0.000000e+00
23	145	0.000000e+00
24	0	0.000000e+00
24	1	7.555410e-01
24	2	8.830555e-01
24	3	9.121536e-01
24	4	9.320551e-01
24	5	9.474090e-01
24	6	9.645657e-01
24	7	9.750961e-01
24	8	9.808390e-01
24	9	9.764002e-01
24	10	9.662852e-01
24	11	9.523232e-01
24	12	9.406222e-01
24	13	9.271855e-01
24	14	8.722141e-01
24	15	0.000000e+00
24	16	0.000000e+00
24	17	7.377291e-01
24	18	8.742932e-01
24	19	9.046604e-01
24	20	9.284288e-01
24	21	9.441966e-01
24	22	9.616006e-01
24	23	9.738167e-01
24	24	1.000000e+00
24	25	9.750850e-01
24	26	9.662818e-01
24	27	9.517896e-01
24	28	9.367926e-01
24	29	9.270788e-01
24	30	8.699891e-01
24	31	0.000000e+00
24	32	0.000000e+00
24	33	7.527235e-01
24	34	8.829886e-01
24	35	9.135381e-01
24	36	9.326790e-01
24	37	9.467796e-01
24	38	9.651916e-01
24	39	9.749218e-01
24	40	9.792333e-01
24	41	9.748776e-01
24	42	9.636433e-01
24	43	9.494244e-01
24	44	9.387576e-01
24	45	9.254155e-01
24	46	8.714003e-01
24	47	0.000000e+00
24	48	0.000000e+00
24	49	7.157155e-01
24	50	8.676826e-01
24	51	9.042791e-01
24	52	9.243294e-01
24	53	9.385190e-01
24	54	9.593035e-01
24	55	9.674056e-01
24	56	9.687705e-01
24	57	9.644913e-01
24	58	9.499812e-01
24	59	9.352338e-01
24	60	9.235742e-01
24	61	9.175090e-01
24	62	8.685026e-01
24	63	0.000000e+00
24	64	0.000000e+00
24	65	7.553007e-01
24	66	8.836962e-01
24	67	9.136541e-01
24	68	9.332931e-01
24	69	9.475862e-01
24	70	9.657157e-01
24	71	9.756773e-01
24	72	9.806161e-01
24	73	9.761647e-01
24	74	9.655994e-01
24	75	9.514156e-01
24	76	9.404602e-01
24	77	9.265937e-01
24	78	8.716721e-01
24	79	0.000000e+00
24	80	0.000000e+00
24	81	2.044947e-01
24	82	4.320919e-01
24	83	3.707683e-01
24	84	5.699227e-01
24	85	5.702972e-01
24	86	5.628970e-01
24	87	6.553307e-01
24	88	6.332725e-01
24	89	5.841056e-01
24	90	3.786803e-01
24	91	2.769258e-01
24	92	1.713162e-01
24	93	4.906388e-01
24	94	3.621724e-01
24	95	0.000000e+00
24	96	0.000000e+00
24	97	4.174005e-02
24	98	2.640781e-01
24	99	2.298660e-01
24	100	4.237012e-01
24	101	6.489978e-01
24	102	5.853124e-01
24	103	5.774296e-01
24	104	4.305825e-01
24	105	3.344918e-01
24	106	4.066582e-01
24	107	3.773161e-01
24	108	1.451340e-01
24	109	4.462615e-01
24	110	3.401903e-01
24	111	0.000000e+00
24	112	0.000000e+00
24	113	1.548572e-01
24	114	4.568286e-01
24	115	5.194972e-01
24	116	5.669020e-01
24	117	5.369382e-01
24	118	5.994036e-01
24	119	6.000228e-01
24	120	6.019309e-01
24	121	6.615454e-01
24	122	6.391068e-01
24	123	5.922865e-01
24	124	6.133082e-01
24	125	6.268884e-01
24	126	6.316083e-01
24	127	0.000000e+00
24	128	0.000000e+00
24	129	7.942730e-02
24	130	2.814230e-01
24	131	4.839235e-01
24	132	5.064581e-01
24	133	5.188417e-01
24	134	5.740122e-01
24	135	5.664958e-01
24	136	5.387624e-01
24	137	5.591960e-01
24	138	5.799057e-01
24	139	3.934347e-01
24	140	3.250683e-01
24	141	4.773744e-01
24	142	5.667300e-01
24	143	0.000000e+00
24	144	0.000000e+00
24	145	0.000000e+00
25	0	0.000000e+00
25	1	7.544169e-01
25	2	8.776512e-01
25	3	9.027332e-01
25	4	9.238424e-01
25	5	9.390621e-01
25	6	9.583817e-01
25	7	9.704402e-01
25	8	9.760576e-01
25	9	9.776777e-01
25	10	9.697555e-01
25	11	9.577592e-01
25	12	9.470349e-01
25	13	9.281598e-01
25	14	8.673970e-01
25	15	0.000000e+00
25	16	0.000000e+00
25	17	7.355468e-01
25	18	8.683023e-01
25	19	8.957136e-01
25	20	9.203238e-01
25	21	9.346973e-01
25	22	9.554613e-01
25	23	9.685072e-01
25	24	9.750850e-01
25	25	1.000000e+00
25	26	9.694063e-01
25	27	9.568033e-01
25	28	9.441327e-01
25	29	9.282597e-01
25	30	8.655828e-01
25	31	0.000000e+00
25	32	0.000000e+00
25	33	7.510535e-01
25	34	8.776704e-01
25	35	9.034217e-01
25	36	9.244726e-01
25	37	9.388306e-01
25	38	9.587067e-01
25	39	9.705723e-01
25	40	9.745116e-01
25	41	9.759896e-01
25	42	9.672912e-01
25	43	9.554052e-01
25	44	9.443504e-01
25	45	9.262785e-01
25	46	8.663212e-01
25	47	0.000000e+00
25	48	0.000000e+00
25	49	7.148353e-01
25	50	8.631465e-01
25	51	8.936174e-01
25	52	9.160982e-01
25	53	9.319100e-01
25	54	9.526389e-01
25	55	9.638552e-01
25	56	9.645819e-01
25	57	9.654308e-01
25	58	9.540853e-01
25	59	9.417760e-01
25	60	9.281283e-01
25	61	9.182820e-01
25	62	8.630495e-01
25	63	0.000000e+00
25	64	0.000000e+00
25	65	7.535941e-01
25	66	8.782612e-01
25	67	9.037303e-01
25	68	9.250900e-01
25	69	9.393391e-01
25	70	9.592582e-01
25	71	9.711535e-01
25	72	9.757596e-01
25	73	9.774219e-01
25	74	9.691603e-01
25	75	9.572679e-01
25	76	9.464076e-01
25	77	9.275430e-01
25	78	8.667076e-01
25	79	0.000000e+00
25	80	0.000000e+00
25	81	2.068394e-01
25	82	4.324686e-01
25	83	3.650815e-01
25	84	5.680377e-01
25	85	5.639351e-01
25	86	5.515658e-01
25	87	6.511792e-01
25	88	6.305603e-01
25	89	5.775569e-01
25	90	3.747586e-01
25	91	2.740654e-01
25	92	1.738685e-01
25	93	4.833714e-01
25	94	3.552816e-01
25	95	0.000000e+00
25	96	0.000000e+00
25	97	5.004381e-02
25	98	2.647941e-01
25	99	2.355759e-01
25	100	4.310202e-01
25	101	6.498056e-01
25	102	5.920950e-01
25	103	5.632347e-01
25	104	4.226368e-01
25	105	3.351528e-01
25	106	4.114498e-01
25	107	3.767155e-01
25	108	1.376020e-01
25	109	4.427643e-01
25	110	3.360504e-01
25	111	0.000000e+00
25	112	0.000000e+00
25	113	1.540502e-01
25	114	4.487651e-01
25	115	5.114085e-01
25	116	5.651549e-01
25	117	5.373842e-01
25	118	5.980585e-01
25	119	5.976581e-01
25	120	6.007200e-01
25	121	6.569089e-01
25	122	6.351489e-01
25	123	5.820369e-01
25	124	6.078974e-01
25	125	6.218229e-01
25	126	6.330515e-01
25	127	0.000000e+00
25	128	0.000000e+00
25	129	8.198895e-02
25	130	2.766304e-01
25	131	4.819717e-01
25	132	5.088120e-01
25	133	5.147345e-01
25	134	5.759184e-01
25	135	5.622145e-01
25	136	5.410456e-01
25	137	5.540646e-01
25	138	5.814703e-01
25	139	3.924353e-01
25	140	3.223048e-01
25	141	4.708370e-01
25	142	5.570992e-01
25	143	0.000000e+00
25	144	0.000000e+00
25	145	0.000000e+00
26	0	0.000000e+00
26	1	7.374014e-01
26	2	8.540143e-01
26	3	8.768790e-01
26	4	8.995028e-01
26	5	9.119114e-01
26	6	9.384070e-01
26	7	9.532388e-01
26	8	9.673517e-01
26	9	9.713449e-01
26	10	9.751225e-01
26	11	9.663596e-01
26	12	9.548894e-01
26	13	9.420999e-01
26	14	8.825200e-01
26	15	0.000000e+00
26	16	0.000000e+00
26	17	7.166412e-01
26	18	8.448604e-01
26	19	8.691406e-01
26	20	8.966857e-01
26	21	9.072819e-01
26	22	9.353357e-01
26	23	9.505529e-01
26	24	9.662818e-01
26	25	9.694063e-01
26	26	1.000000e+00
26	27	9.650268e-01
26	28	9.501645e-01
26	29	9.408502e-01
26	30	8.794937e-01
26	31	0.000000e+00
26	32	0.000000e+00
26	33	7.349196e-01
26	34	8.542552e-01
26	35	8.773702e-01
26	36	9.001734e-01
26	37	9.114809e-01
26	38	9.386355e-01
26	39	9.537509e-01
26	40	9.657676e-01
26	41	9.702446e-01
26	42	9.730959e-01
26	43	9.639081e-01
26	44	9.527921e-01
26	45	9.409265e-01
26	46	8.821907e-01
26	47	0.000000e+00
26	48	0.000000e+00
26	49	7.015466e-01
26	50	8.400760e-01
26	51	8.686227e-01
26	52	8.913997e-01
26	53	9.050045e-01
26	54	9.330425e-01
26	55	9.480609e-01
26	56	9.559859e-01
26	57	9.607095e-01
26	58	9.609075e-01
26	59	9.502699e-01
26	60	9.383386e-01
26	61	9.342180e-01
26	62	8.800191e-01
26	63	0.000000e+00
26	64	0.000000e+00
26	65	7.369299e-01
26	66	8.547058e-01
26	67	8.775084e-01
26	68	9.009229e-01
26	69	9.119547e-01
26	70	9.392200e-01
26	71	9.541277e-01
26	72	9.669687e-01
26	73	9.714104e-01
26	74	9.747165e-01
26	75	9.656109e-01
26	76	9.544791e-01
26	77	9.418769e-01
26	78	8.822128e-01
26	79	0.000000e+00
26	80	0.000000e+00
26	81	1.933066e-01
26	82	4.151051e-01
26	83	3.491503e-01
26	84	5.410103e-01
26	85	5.445917e-01
26	86	5.393831e-01
26	87	6.446672e-01
26	88	6.260839e-01
26	89	5.707148e-01
26	90	3.833806e-01
26	91	2.816597e-01
26	92	1.876675e-01
26	93	4.841451e-01
26	94	3.682786e-01
26	95	0.000000e+00
26	96	0.000000e+00
26	97	3.912208e-02
26	98	2.425719e-01
26	99	2.134352e-01
26	100	4.165934e-01
26	101	6.474871e-01
26	102	5.951060e-01
26	103	5.626040e-01
26	104	4.147012e-01
26	105	3.254929e-01
26	106	4.151009e-01
26	107	3.919280e-01
26	108	1.328233e-01
26	109	4.452188e-01
26	110	3.262530e-01
26	111	0.000000e+00
26	112	0.000000e+00
26	113	1.328674e-01
26	114	4.272964e-01
26	115	4.879428e-01
26	116	5.366090e-01
26	117	5.065094e-01
26	118	5.791353e-01
26	119	5.727233e-01
26	120	5.742609e-01
26	121	6.473969e-01
26	122	6.338316e-01
26	123	5.708303e-01
26	124	6.011542e-01
26	125	6.307827e-01
26	126	6.305780e-01
26	127	0.000000e+00
26	128	0.000000e+00
26	129	7.087916e-02
26	130	2.538655e-01
26	131	4.630037e-01
26	132	4.930598e-01
26	133	4.899253e-01
26	134	5.687093e-01
26	135	5.506499e-01
26	136	5.207525e-01
26	137	5.358964e-01
26	138	5.721510e-01
26	139	3.797974e-01
26	140	3.116363e-01
26	141	4.726463e-01
26	142	5.543998e-01
26	143	0.000000e+00
26	144	0.000000e+00
26	145	0.000000e+00
27	0	0.000000e+00
27	1	7.198957e-01
27	2	8.412767e-01
27	3	8.591812e-01
27	4	8.768448e-01
27	5	8.890152e-01
27	6	9.194629e-01
27	7	9.339675e-01
27	8	9.534084e-01
27	9	9.602091e-01
27	10	9.674668e-01
27	11	9.705564e-01
27	12	9.601211e-01
27	13	9.371030e-01
27	14	8.715656e-01
27	15	0.000000e+00
27	16	0.000000e+00
27	17	6.978915e-01
27	18	8.337745e-01
27	19	8.515624e-01
27	20	8.743532e-01
27	21	8.836511e-01
27	22	9.157762e-01
27	23	9.306987e-01
27	24	9.517896e-01
27	25	9.568033e-01
27	26	9.650268e-01
27	27	1.000000e+00
27	28	9.544494e-01
27	29	9.351445e-01
27	30	8.683629e-01
27	31	0.000000e+00
27	32	0.000000e+00
27	33	7.188771e-01
27	34	8.410580e-01
27	35	8.600521e-01
27	36	8.775392e-01
27	37	8.889476e-01
27	38	9.201508e-01
27	39	9.347501e-01
27	40	9.519354e-01
27	41	9.601565e-01
27	42	9.658624e-01
27	43	9.685410e-01
27	44	9.581818e-01
27	45	9.364455e-01
27	46	8.713572e-01
27	47	0.000000e+00
27	48	0.000000e+00
27	49	6.883305e-01
27	50	8.256049e-01
27	51	8.516036e-01
27	52	8.687090e-01
27	53	8.834925e-01
27	54	9.155423e-01
27	55	9.299242e-01
27	56	9.429224e-01
27	57	9.523925e-01
27	58	9.549722e-01
27	59	9.560836e-01
27	60	9.445038e-01
27	61	9.305664e-01
27	62	8.693907e-01
27	63	0.000000e+00
27	64	0.000000e+00
27	65	7.202166e-01
27	66	8.418157e-01
27	67	8.600406e-01
27	68	8.783058e-01
27	69	8.891184e-01
27	70	9.205434e-01
27	71	9.349377e-01
27	72	9.530139e-01
27	73	9.608234e-01
27	74	9.672614e-01
27	75	9.699954e-01
27	76	9.596912e-01
27	77	9.372015e-01
27	78	8.712723e-01
27	79	0.000000e+00
27	80	0.000000e+00
27	81	1.810512e-01
27	82	4.045837e-01
27	83	3.293004e-01
27	84	5.211302e-01
27	85	5.249285e-01
27	86	5.233521e-01
27	87	6.311990e-01
27	88	6.054746e-01
27	89	5.581840e-01
27	90	3.842214e-01
27	91	2.874094e-01
27	92	1.890087e-01
27	93	4.734014e-01
27	94	3.668963e-01
27	95	0.000000e+00
27	96	0.000000e+00
27	97	3.842563e-02
27	98	2.286755e-01
27	99	2.094516e-01
27	100	4.099200e-01
27	101	6.394525e-01
27	102	5.845014e-01
27	103	5.639672e-01
27	104	3.989633e-01
27	105	3.336955e-01
27	106	4.179873e-01
27	107	3.968349e-01
27	108	1.190194e-01
27	109	4.431619e-01
27	110	3.291160e-01
27	111	0.000000e+00
27	112	0.000000e+00
27	113	1.266668e-01
27	114	4.183015e-01
27	115	4.677169e-01
27	116	5.082581e-01
27	117	4.797918e-01
27	118	5.648911e-01
27	119	5.579545e-01
27	120	5.617942e-01
27	121	6.404304e-01
27	122	6.222439e-01
27	123	5.555522e-01
27	124	5.752657e-01
27	125	6.207399e-01
27	126	6.147819e-01
27	127	0.000000e+00
27	128	0.000000e+00
27	129	6.282740e-02
27	130	2.416880e-01
27	131	4.548997e-01
27	132	4.794542e-01
27	133	4.739412e-01
27	134	5.446996e-01
27	135	5.351351e-01
27	136	5.021329e-01
27	137	5.299171e-01
27	138	5.576798e-01
27	139	3.723766e-01
27	140	3.100645e-01
27	141	4.697350e-01
27	142	5.371194e-01
27	143	0.000000e+00
27	144	0.000000e+00
27	145	0.000000e+00
28	0	0.000000e+00
28	1	7.182643e-01
28	2	8.317202e-01
28	3	8.431488e-01
28	4	8.601837e-01
28	5	8.752968e-01
28	6	9.024080e-01
28	7	9.206010e-01
28	8	9.380982e-01
28	9	9.462945e-01
28	10	9.523796e-01
28	11	9.560169e-01
28	12	9.581029e-01
28	13	9.186266e-01
28	14	8.476833e-01
28	15	0.000000e+00
28	16	0.000000e+00
28	17	6.983702e-01
28	18	8.236652e-01
28	19	8.366938e-01
28	20	8.573236e-01
28	21	8.702412e-01
28	22	8.993384e-01
28	23	9.177409e-01
28	24	9.367926e-01
28	25	9.441327e-01
28	26	9.501645e-01
28	27	9.544494e-01
28	28	1.000000e+00
28	29	9.173681e-01
28	30	8.454281e-01
28	31	0.000000e+00
28	32	0.000000e+00
28	33	7.160278e-01
28	34	8.312651e-01
28	35	8.438283e-01
28	36	8.610307e-01
28	37	8.754415e-01
28	38	9.028384e-01
28	39	9.213825e-01
28	40	9.364590e-01
28	41	9.452699e-01
28	42	9.508525e-01
28	43	9.540447e-01
28	44	9.554240e-01
28	45	9.178328e-01
28	46	8.470048e-01
28	47	0.000000e+00
28	48	0.000000e+00
28	49	6.838941e-01
28	50	8.164781e-01
28	51	8.345420e-01
28	52	8.528282e-01
28	53	8.699517e-01
28	54	8.975376e-01
28	55	9.162617e-01
28	56	9.272032e-01
28	57	9.362887e-01
28	58	9.400299e-01
28	59	9.409993e-01
28	60	9.400610e-01
28	61	9.113778e-01
28	62	8.441763e-01
28	63	0.000000e+00
28	64	0.000000e+00
28	65	7.179021e-01
28	66	8.319555e-01
28	67	8.440006e-01
28	68	8.616152e-01
28	69	8.756348e-01
28	70	9.032941e-01
28	71	9.215986e-01
28	72	9.375810e-01
28	73	9.463609e-01
28	74	9.522562e-01
28	75	9.555958e-01
28	76	9.574440e-01
28	77	9.186678e-01
28	78	8.471159e-01
28	79	0.000000e+00
28	80	0.000000e+00
28	81	1.970372e-01
28	82	4.134153e-01
28	83	3.268236e-01
28	84	5.197923e-01
28	85	5.212241e-01
28	86	5.160706e-01
28	87	6.231859e-01
28	88	5.921170e-01
28	89	5.450696e-01
28	90	3.752603e-01
28	91	2.946012e-01
28	92	2.005879e-01
28	93	4.657846e-01
28	94	3.476531e-01
28	95	0.000000e+00
28	96	0.000000e+00
28	97	5.480756e-02
28	98	2.363952e-01
28	99	2.295864e-01
28	100	4.152546e-01
28	101	6.237654e-01
28	102	5.704362e-01
28	103	5.363785e-01
28	104	4.042030e-01
28	105	3.420557e-01
28	106	4.237110e-01
28	107	3.950134e-01
28	108	1.249010e-01
28	109	4.521734e-01
28	110	3.334177e-01
28	111	0.000000e+00
28	112	0.000000e+00
28	113	1.519304e-01
28	114	4.230596e-01
28	115	4.670577e-01
28	116	5.063682e-01
28	117	4.801825e-01
28	118	5.542546e-01
28	119	5.647524e-01
28	120	5.656659e-01
28	121	6.181586e-01
28	122	6.122918e-01
28	123	5.466297e-01
28	124	5.620245e-01
28	125	6.091733e-01
28	126	5.935255e-01
28	127	0.000000e+00
28	128	0.000000e+00
28	129	9.026405e-02
28	130	2.529713e-01
28	131	4.495867e-01
28	132	4.799145e-01
28	133	4.690024e-01
28	134	5.286651e-01
28	135	5.255380e-01
28	136	5.035036e-01
28	137	5.349912e-01
28	138	5.584509e-01
28	139	3.787489e-01
28	140	3.260282e-01
28	141	4.662976e-01
28	142	5.144140e-01
28	143	0.000000e+00
28	144	0.000000e+00
28	145	0.000000e+00
29	0	0.000000e+00
29	1	6.333549e-01
29	2	7.775274e-01
29	3	7.913285e-01
29	4	8.207373e-01
29	5	8.386777e-01
29	6	8.802900e-01
29	7	9.014006e-01
29	8	9.279444e-01
29	9	9.304446e-01
29	10	9.432895e-01
29	11	9.372847e-01
29	12	9.241776e-01
29	13	9.824576e-01
29	14	9.637537e-01
29	15	0.000000e+00
29	16	0.000000e+00
29	17	6.153172e-01
29	18	7.712352e-01
29	19	7.828652e-01
29	20	8.185962e-01
29	21	8.334313e-01
29	22	8.756349e-01
29	23	8.977350e-01
29	24	9.270788e-01
29	25	9.282597e-01
29	26	9.408502e-01
29	27	9.351445e-01
29	28	9.173681e-01
29	29	1.000000e+00
29	30	9.614798e-01
29	31	0.000000e+00
29	32	0.000000e+00
29	33	6.314895e-01
29	34	7.773581e-01
29	35	7.921319e-01
29	36	8.206668e-01
29	37	8.376359e-01
29	38	8.813612e-01
29	39	9.020454e-01
29	40	9.252991e-01
29	41	9.287907e-01
29	42	9.414835e-01
29	43	9.347061e-01
29	44	9.238244e-01
29	45	9.813130e-01
29	46	9.629643e-01
29	47	0.000000e+00
29	48	0.000000e+00
29	49	6.031248e-01
29	50	7.621808e-01
29	51	7.856384e-01
29	52	8.118212e-01
29	53	8.322034e-01
29	54	8.783176e-01
29	55	8.975751e-01
29	56	9.153512e-01
29	57	9.195439e-01
29	58	9.305791e-01
29	59	9.221114e-01
29	60	9.122653e-01
29	61	9.747960e-01
29	62	9.597220e-01
29	63	0.000000e+00
29	64	0.000000e+00
29	65	6.329033e-01
29	66	7.782222e-01
29	67	7.918117e-01
29	68	8.216575e-01
29	69	8.379566e-01
29	70	8.816117e-01
29	71	9.021648e-01
29	72	9.266388e-01
29	73	9.299430e-01
29	74	9.427687e-01
29	75	9.362443e-01
29	76	9.249709e-01
29	77	9.821550e-01
29	78	9.632442e-01
29	79	0.000000e+00
29	80	0.000000e+00
29	81	1.688363e-01
29	82	3.894366e-01
29	83	3.047617e-01
29	84	4.743271e-01
29	85	4.867196e-01
29	86	4.872862e-01
29	87	5.951973e-01
29	88	6.095166e-01
29	89	5.659508e-01
29	90	3.742752e-01
29	91	2.192498e-01
29	92	1.289552e-01
29	93	4.858224e-01
29	94	4.115488e-01
29	95	0.000000e+00
29	96	0.000000e+00
29	97	3.348232e-02
29	98	2.055405e-01
29	99	1.576469e-01
29	100	3.653978e-01
29	101	6.234596e-01
29	102	5.688608e-01
29	103	5.566736e-01
29	104	3.755727e-01
29	105	2.735834e-01
29	106	3.973324e-01
29	107	3.942217e-01
29	108	1.260625e-01
29	109	4.589971e-01
29	110	3.581322e-01
29	111	0.000000e+00
29	112	0.000000e+00
29	113	1.156210e-01
29	114	3.905116e-01
29	115	4.244566e-01
29	116	4.586721e-01
29	117	4.232872e-01
29	118	4.685459e-01
29	119	4.664546e-01
29	120	4.855025e-01
29	121	6.043002e-01
29	122	6.203215e-01
29	123	5.661895e-01
29	124	6.477058e-01
29	125	6.832397e-01
29	126	6.715471e-01
29	127	0.000000e+00
29	128	0.000000e+00
29	129	6.185488e-02
29	130	2.491054e-01
29	131	3.920377e-01
29	132	3.857067e-01
29	133	4.320383e-01
29	134	5.007360e-01
29	135	4.799284e-01
29	136	4.215552e-01
29	137	4.658092e-01
29	138	5.191219e-01
29	139	3.585480e-01
29	140	2.880057e-01
29	141	4.779443e-01
29	142	5.825833e-01
29	143	0.000000e+00
29	144	0.000000e+00
29	145	0.000000e+00
30	0	0.000000e+00
30	1	5.495430e-01
30	2	7.028744e-01
30	3	7.123717e-01
30	4	7.461444e-01
30	5	7.682922e-01
30	6	8.133524e-01
30	7	8.380574e-01
30	8	8.703644e-01
30	9	8.680342e-01
30	10	8.827859e-01
30	11	8.699401e-01
30	12	8.539723e-01
30	13	9.640917e-01
30	14	9.879180e-01
30	15	0.000000e+00
30	16	0.000000e+00
30	17	5.352958e-01
30	18	6.968361e-01
30	19	7.037674e-01
30	20	7.438777e-01
30	21	7.629338e-01
30	22	8.078934e-01
30	23	8.339904e-01
30	24	8.699891e-01
30	25	8.655828e-01
30	26	8.794937e-01
30	27	8.683629e-01
30	28	8.454281e-01
30	29	9.614798e-01
30	30	1.000000e+00
30	31	0.000000e+00
30	32	0.000000e+00
30	33	5.475838e-01
30	34	7.026960e-01
30	35	7.135984e-01
30	36	7.455438e-01
30	37	7.665748e-01
30	38	8.147631e-01
30	39	8.385778e-01
30	40	8.670334e-01
30	41	8.659706e-01
30	42	8.811606e-01
30	43	8.671554e-01
30	44	8.550600e-01
30	45	9.631731e-01
30	46	9.873527e-01
30	47	0.000000e+00
30	48	0.000000e+00
30	49	5.218241e-01
30	50	6.889032e-01
30	51	7.087685e-01
30	52	7.375455e-01
30	53	7.617638e-01
30	54	8.133225e-01
30	55	8.348881e-01
30	56	8.569835e-01
30	57	8.574574e-01
30	58	8.717478e-01
30	59	8.546699e-01
30	60	8.467453e-01
30	61	9.572398e-01
30	62	9.838692e-01
30	63	0.000000e+00
30	64	0.000000e+00
30	65	5.490330e-01
30	66	7.033840e-01
30	67	7.129721e-01
30	68	7.465411e-01
30	69	7.669233e-01
30	70	8.148181e-01
30	71	8.386185e-01
30	72	8.685430e-01
30	73	8.671221e-01
30	74	8.821192e-01
30	75	8.686917e-01
30	76	8.555907e-01
30	77	9.637791e-01
30	78	9.876995e-01
30	79	0.000000e+00
30	80	0.000000e+00
30	81	1.353102e-01
30	82	3.519500e-01
30	83	2.524192e-01
30	84	4.149226e-01
30	85	4.301553e-01
30	86	4.326496e-01
30	87	5.389872e-01
30	88	5.685136e-01
30	89	5.343498e-01
30	90	3.450756e-01
30	91	1.611374e-01
30	92	6.990070e-02
30	93	4.645162e-01
30	94	4.328443e-01
30	95	0.000000e+00
30	96	0.000000e+00
30	97	-1.649772e-03
30	98	1.575911e-01
30	99	1.014491e-01
30	100	3.085041e-01
30	101	5.773854e-01
30	102	5.295323e-01
30	103	5.323780e-01
30	104	3.369283e-01
30	105	2.140661e-01
30	106	3.519078e-01
30	107	3.500430e-01
30	108	1.009778e-01
30	109	4.410744e-01
30	110	3.763858e-01
30	111	0.000000e+00
30	112	0.000000e+00
30	113	8.236792e-02
30	114	3.354061e-01
30	115	3.642469e-01
30	116	3.808600e-01
30	117	3.394678e-01
30	118	3.692256e-01
30	119	3.785457e-01
30	120	4.071646e-01
30	121	5.430324e-01
30	122	5.794268e-01
30	123	5.408054e-01
30	124	6.536467e-01
30	125	6.649160e-01
30	126	6.710515e-01
30	127	0.000000e+00
30	128	0.000000e+00
30	129	3.422291e-02
30	130	2.040893e-01
30	131	3.176841e-01
30	132	2.859062e-01
30	133	3.641929e-01
30	134	4.218391e-01
30	135	3.953843e-01
30	136	3.322609e-01
30	137	3.834357e-01
30	138	4.517118e-01
30	139	3.066023e-01
30	140	2.411166e-01
30	141	4.494740e-01
30	142	5.850965e-01
30	143	0.000000e+00
30	144	0.000000e+00
30	145	0.000000e+00
31	0	0.000000e+00
31	1	0.000000e+00
31	2	0.000000e+00
31	3	0.000000e+00
31	4	0.000000e+00
31	5	0.000000e+00
31	6	0.000000e+00
31	7	0.000000e+00
31	8	0.000000e+00
31	9	0.000000e+00
31	10	0.000000e+00
31	11	0.000000e+00
31	12	0.000000e+00
31	13	0.000000e+00
31	14	0.000000e+00
31	15	0.000000e+00
31	16	0.000000e+00
31	17	0.000000e+00
31	18	0.000000e+00
31	19	0.000000e+00
31	20	0.000000e+00
31	21	0.000000e+00
31	22	0.000000e+00
31	23	0.000000e+00
31	24	0.000000e+00
31	25	0.000000e+00
31	26	0.000000e+00
31	27	0.000000e+00
31	28	0.000000e+00
31	29	0.000000e+00
31	30	0.000000e+00
31	31	0.000000e+00
31	32	0.000000e+00
31	33	0.000000e+00
31	34	0.000000e+00
31	35	0.000000e+00
31	36	0.000000e+00
31	37	0.000000e+00
31	38	0.000000e+00
31	39	0.000000e+00
31	40	0.000000e+00
31	41	0.000000e+00
31	42	0.000000e+00
31	43	0.000000e+00
31	44	0.000000e+00
31	45	0.000000e+00
31	46	0.000000e+00
31	47	0.000000e+00
31	48	0.000000e+00
31	49	0.000000e+00
31	50	0.000000e+00
31	51	0.000000e+00
31	52	0.000000e+00
31	53	0.000000e+00
31	54	0.000000e+00
31	55	0.000000e+00
31	56	0.000000e+00
31	57	0.000000e+00
31	58	0.000000e+00
31	59	0.000000e+00
31	60	0.000000e+00
31	61	0.000000e+00
31	62	0.000000e+00
31	63	0.000000e+00
31	64	0.000000e+00
31	65	0.000000e+00
31	66	0.000000e+00
31	67	0.000000e+00
31	68	0.000000e+00
31	69	0.000000e+00
31	70	0.000000e+00
31	71	0.000000e+00
31	72	0.000000e+00
31	73	0.000000e+00
31	74	0.000000e+00
31	75	0.000000e+00
31	76	0.000000e+00
31	77	0.000000e+00
31	78	0.000000e+00
31	79	0.000000e+00
31	80	0.000000e+00
31	81	0.000000e+00
31	82	0.000000e+00
31	83	0.000000e+00
31	84	0.000000e+00
31	85	0.000000e+00
31	86	0.000000e+00
31	87	0.000000e+00
31	88	0.000000e+00
31	89	0.000000e+00
31	90	0.000000e+00
31	91	0.000000e+00
31	92	0.000000e+00
31	93	0.000000e+00
31	94	0.000000e+00
31	95	0.000000e+00
31	96	0.000000e+00
31	97	0.000000e+00
31	98	0.000000e+00
31	99	0.000000e+00
31	100	0.000000e+00
31	101	0.000000e+00
31	102	0.000000e+00
31	103	0.000000e+00
31	104	0.000000e+00
31	105	0.000000e+00
31	106	0.000000e+00
31	107	0.000000e+00
31	108	0.000000e+00
31	109	0.000000e+00
31	110	0.000000e+00
31	111	0.000000e+00
31	112	0.000000e+00
31	113	0.000000e+00
31	114	0.000000e+00
31	115	0.000000e+00
31	116	0.000000e+00
31	117	0.000000e+00
31	118	0.000000e+00
31	119	0.000000e+00
31	120	0.000000e+00
31	121	0.000000e+00
31	122	0.000000e+00
31	123	0.000000e+00
31	124	0.000000e+00
31	125	0.000000e+00
31	126	0.000000e+00
31	127	0.000000e+00
31	128	0.000000e+00
31	129	0.000000e+00
31	130	0.000000e+00
31	131	0.000000e+00
31	132	0.000000e+00
31	133	0.000000e+00
31	134	0.000000e+00
31	135	0.000000e+00
31	136	0.000000e+00
31	137	0.000000e+00
31	138	0.000000e+00
31	139	0.000000e+00
31	140	0.000000e+00
31	141	0.000000e+00
31	142	0.000000e+00
31	143	0.000000e+00
31	144	0.000000e+00
31	145	0.000000e+00
32	0	0.000000e+00
32	1	0.000000e+00
32	2	0.000000e+00
32	3	0.000000e+00
32	4	0.000000e+00
32	5	0.000000e+00
32	6	0.000000e+00
32	7	0.000000e+00
32	8	0.000000e+00
32	9	0.000000e+00
32	10	0.000000e+00
32	11	0.000000e+00
32	12	0.000000e+00
32	13	0.000000e+00
32	14	0.000000e+00
32	15	0.000000e+00
32	16	0.000000e+00
32	17	0.000000e+00
32	18	0.000000e+00
32	19	0.000000e+00
32	20	0.000000e+00
32	21	0.000000e+00
32	22	0.000000e+00
32	23	0.000000e+00
32	24	0.000000e+00
32	25	0.000000e+00
32	26	0.000000e+00
32	27	0.000000e+00
32	28	0.000000e+00
32	29	0.000000e+00
32	30	0.000000e+00
32	31	0.000000e+00
32	32	0.000000e+00
32	33	0.000000e+00
32	34	0.000000e+00
32	35	0.000000e+00
32	36	0.000000e+00
32	37	0.000000e+00
32	38	0.000000e+00
32	39	0.000000e+00
32	40	0.000000e+00
32	41	0.000000e+00
32	42	0.000000e+00
32	43	0.000000e+00
32	44	0.000000e+00
32	45	0.000000e+00
32	46	0.000000e+00
32	47	0.000000e+00
32	48	0.000000e+00
32	49	0.000000e+00
32	50	0.000000e+00
32	51	0.000000e+00
32	52	0.000000e+00
32	53	0.000000e+00
32	54	0.000000e+00
32	55	0.000000e+00
32	56	0.000000e+00
32	57	0.000000e+00
32	58	0.000000e+00
32	59	0.000000e+00
32	60	0.000000e+00
32	61	0.000000e+00
32	62	0.000000e+00
32	63	0.000000e+00
32	64	0.000000e+00
32	65	0.000000e+00
32	66	0.000000e+00
32	67	0.000000e+00
32	68	0.000000e+00
32	69	0.000000e+00
32	70	0.000000e+00
32	71	0.000000e+00
32	72	0.000000e+00
32	73	0.000000e+00
32	74	0.000000e+00
32	75	0.000000e+00
32	76	0.000000e+00
32	77	0.000000e+00
32	78	0.000000e+00
32	79	0.000000e+00
32	80	0.000000e+00
32	81	0.000000e+00
32	82	0.000000e+00
32	83	0.000000e+00
32	84	0.000000e+00
32	85	0.000000e+00
32	86	0.000000e+00
32	87	0.000000e+00
32	88	0.000000e+00
32	89	0.000000e+00
32	90	0.000000e+00
32	91	0.000000e+00
32	92	0.000000e+00
32	93	0.000000e+00
32	94	0.000000e+00
32	95	0.000000e+00
32	96	0.000000e+00
32	97	0.000000e+00
32	98	0.000000e+00
32	99	0.000000e+00
32	100	0.000000e+00
32	101	0.000000e+00
32	102	0.000000e+00
32	103	0.000000e+00
32	104	0.000000e+00
32	105	0.000000e+00
32	106	0.000000e+00
32	107	0.000000e+00
32	108	0.000000e+00
32	109	0.000000e+00
32	110	0.000000e+00
32	111	0.000000e+00
32	112	0.000000e+00
32	113	0.000000e+00
32	114	0.000000e+00
32	115	0.000000e+00
32	116	0.000000e+00
32	117	0.000000e+00
32	118	0.000000e+00
32	119	0.000000e+00
32	120	0.000000e+00
32	121	0.000000e+00
32	122	0.000000e+00
32	123	0.000000e+00
32	124	0.000000e+00
32	125	0.000000e+00
32	126	0.000000e+00
32	127	0.000000e+00
32	128	0.000000e+00
32	129	0.000000e+00
32	130	0.000000e+00
32	131	0.000000e+00
32	132	0.000000e+00
32	133	0.000000e+00
32	134	0.000000e+00
32	135	0.000000e+00
32	136	0.000000e+00
32	137	0.000000e+00
32	138	0.000000e+00
32	139	0.000000e+00
32	140	0.000000e+00
32	141	0.000000e+00
32	142	0.000000e+00
32	143	0.000000e+00
32	144	0.000000e+00
32	145	0.000000e+00
33	0	0.000000e+00
33	1	8.598533e-01
33	2	8.472387e-01
33	3	8.206154e-01
33	4	8.051547e-01
33	5	7.909556e-01
33	6	7.827813e-01
33	7	7.700366e-01
33	8	7.506086e-01
33	9	7.482063e-01
33	10	7.322916e-01
33	11	7.131295e-01
33	12	7.108248e-01
33	13	6.294918e-01
33	14	5.472772e-01
33	15	0.000000e+00
33	16	0.000000e+00
33	17	8.341660e-01
33	18	8.333696e-01
33	19	8.163198e-01
33	20	8.035662e-01
33	21	7.872778e-01
33	22	7.844950e-01
33	23	7.702934e-01
33	24	7.527235e-01
33	25	7.510535e-01
33	26	7.349196e-01
33	27	7.188771e-01
33	28	7.160278e-01
33	29	6.314895e-01
33	30	5.475838e-01
33	31	0.000000e+00
33	32	0.000000e+00
33	33	1.000000e+00
33	34	8.482817e-01
33	35	8.193262e-01
33	36	8.043658e-01
33	37	7.908683e-01
33	38	7.793806e-01
33	39	7.698206e-01
33	40	7.479316e-01
33	41	7.451621e-01
33	42	7.295742e-01
33	43	7.098339e-01
33	44	7.051953e-01
33	45	6.291930e-01
33	46	5.473032e-01
33	47	0.000000e+00
33	48	0.000000e+00
33	49	8.177284e-01
33	50	8.390889e-01
33	51	8.078833e-01
33	52	7.953550e-01
33	53	7.854992e-01
33	54	7.689345e-01
33	55	7.632166e-01
33	56	7.370676e-01
33	57	7.333959e-01
33	58	7.172242e-01
33	59	6.926077e-01
33	60	6.853448e-01
33	61	6.224969e-01
33	62	5.444000e-01
33	63	0.000000e+00
33	64	0.000000e+00
33	65	8.586820e-01
33	66	8.478018e-01
33	67	8.203922e-01
33	68	8.054744e-01
33	69	7.915382e-01
33	70	7.810990e-01
33	71	7.709390e-01
33	72	7.498647e-01
33	73	7.474374e-01
33	74	7.317970e-01
33	75	7.125585e-01
33	76	7.086603e-01
33	77	6.302892e-01
33	78	5.477723e-01
33	79	0.000000e+00
33	80	0.000000e+00
33	81	2.383587e-01
33	82	4.001181e-01
33	83	3.153765e-01
33	84	4.972740e-01
33	85	4.763964e-01
33	86	4.477232e-01
33	87	5.159374e-01
33	88	5.109270e-01
33	89	4.427508e-01
33	90	2.962758e-01
33	91	2.803653e-01
33	92	2.474049e-01
33	93	3.774369e-01
33	94	1.833615e-01
33	95	0.000000e+00
33	96	0.000000e+00
33	97	1.034495e-01
33	98	2.199574e-01
33	99	2.258967e-01
33	100	3.947247e-01
33	101	5.220540e-01
33	102	5.093673e-01
33	103	3.886052e-01
33	104	3.154878e-01
33	105	2.642500e-01
33	106	3.043757e-01
33	107	2.779285e-01
33	108	6.174261e-02
33	109	2.965690e-01
33	110	2.816680e-01
33	111	0.000000e+00
33	112	0.000000e+00
33	113	1.967773e-01
33	114	4.087283e-01
33	115	4.996812e-01
33	116	5.360710e-01
33	117	5.164958e-01
33	118	5.843739e-01
33	119	5.767089e-01
33	120	5.598984e-01
33	121	5.195724e-01
33	122	4.788427e-01
33	123	4.433439e-01
33	124	4.367109e-01
33	125	4.511861e-01
33	126	3.784312e-01
33	127	0.000000e+00
33	128	0.000000e+00
33	129	1.037090e-01
33	130	2.031336e-01
33	131	4.576613e-01
33	132	5.135737e-01
33	133	4.648192e-01
33	134	4.900812e-01
33	135	4.888622e-01
33	136	5.001096e-01
33	137	4.763218e-01
33	138	4.507356e-01
33	139	2.985161e-01
33	140	3.133465e-01
33	141	3.420708e-01
33	142	3.612463e-01
33	143	0.000000e+00
33	144	0.000000e+00
33	145	0.000000e+00
34	0	0.000000e+00
34	1	8.525446e-01
34	2	9.494631e-01
34	3	9.338395e-01
34	4	9.238469e-01
34	5	9.180221e-01
34	6	9.131518e-01
34	7	9.000735e-01
34	8	8.812936e-01
34	9	8.757365e-01
34	10	8.514316e-01
34	11	8.382052e-01
34	12	8.276774e-01
34	13	7.737852e-01
34	14	7.019746e-01
34	15	0.000000e+00
34	16	0.000000e+00
34	17	8.320841e-01
34	18	9.390030e-01
34	19	9.301664e-01
34	20	9.215704e-01
34	21	9.151015e-01
34	22	9.124133e-01
34	23	8.997351e-01
34	24	8.829886e-01
34	25	8.776704e-01
34	26	8.542552e-01
34	27	8.410580e-01
34	28	8.312651e-01
34	29	7.773581e-01
34	30	7.026960e-01
34	31	0.000000e+00
34	32	0.000000e+00
34	33	8.482817e-01
34	34	1.000000e+00
34	35	9.323740e-01
34	36	9.229622e-01
34	37	9.177045e-01
34	38	9.113887e-01
34	39	8.993474e-01
34	40	8.778894e-01
34	41	8.722308e-01
34	42	8.480191e-01
34	43	8.350253e-01
34	44	8.223389e-01
34	45	7.716793e-01
34	46	7.005838e-01
34	47	0.000000e+00
34	48	0.000000e+00
34	49	8.063278e-01
34	50	9.341652e-01
34	51	9.183311e-01
34	52	9.128045e-01
34	53	9.099827e-01
34	54	9.026795e-01
34	55	8.916849e-01
34	56	8.657293e-01
34	57	8.594302e-01
34	58	8.335175e-01
34	59	8.193232e-01
34	60	8.016815e-01
34	61	7.621325e-01
34	62	6.961039e-01
34	63	0.000000e+00
34	64	0.000000e+00
34	65	8.513751e-01
34	66	9.501110e-01
34	67	9.339156e-01
34	68	9.240348e-01
34	69	9.185290e-01
34	70	9.126187e-01
34	71	9.004496e-01
34	72	8.800005e-01
34	73	8.744237e-01
34	74	8.506061e-01
34	75	8.376787e-01
34	76	8.256711e-01
34	77	7.735452e-01
34	78	7.014354e-01
34	79	0.000000e+00
34	80	0.000000e+00
34	81	2.297085e-01
34	82	4.454604e-01
34	83	3.843737e-01
34	84	5.536326e-01
34	85	5.520439e-01
34	86	5.298735e-01
34	87	5.938881e-01
34	88	5.862316e-01
34	89	5.270559e-01
34	90	3.458250e-01
34	91	2.818874e-01
34	92	2.028026e-01
34	93	4.401335e-01
34	94	2.593343e-01
34	95	0.000000e+00
34	96	0.000000e+00
34	97	8.852390e-02
34	98	2.636320e-01
34	99	2.326672e-01
34	100	4.132788e-01
34	101	5.913014e-01
34	102	5.286390e-01
34	103	4.829681e-01
34	104	3.486757e-01
34	105	3.012979e-01
34	106	3.350760e-01
34	107	3.069668e-01
34	108	9.320479e-02
34	109	3.544072e-01
34	110	3.186330e-01
34	111	0.000000e+00
34	112	0.000000e+00
34	113	1.872497e-01
34	114	4.733623e-01
34	115	5.451323e-01
34	116	5.814524e-01
34	117	5.757583e-01
34	118	6.189284e-01
34	119	6.030309e-01
34	120	6.079057e-01
34	121	5.934290e-01
34	122	5.436418e-01
34	123	5.130890e-01
34	124	5.214840e-01
34	125	5.188477e-01
34	126	5.197379e-01
34	127	0.000000e+00
34	128	0.000000e+00
34	129	9.795122e-02
34	130	2.751990e-01
34	131	5.006323e-01
34	132	5.280019e-01
34	133	5.244378e-01
34	134	5.385149e-01
34	135	5.474637e-01
34	136	5.315523e-01
34	137	5.280453e-01
34	138	5.181795e-01
34	139	3.598041e-01
34	140	3.193529e-01
34	141	4.032300e-01
34	142	4.608273e-01
34	143	0.000000e+00
34	144	0.000000e+00
34	145	0.000000e+00
35	0	0.000000e+00
35	1	8.219367e-01
35	2	9.328282e-01
35	3	9.649005e-01
35	4	9.581484e-01
35	5	9.552427e-01
35	6	9.500259e-01
35	7	9.355083e-01
35	8	9.138260e-01
35	9	9.034146e-01
35	10	8.759267e-01
35	11	8.589986e-01
35	12	8.423161e-01
35	13	7.907441e-01
35	14	7.145706e-01
35	15	0.000000e+00
35	16	0.000000e+00
35	17	8.005879e-01
35	18	9.239481e-01
35	19	9.583150e-01
35	20	9.550043e-01
35	21	9.519044e-01
35	22	9.483895e-01
35	23	9.351062e-01
35	24	9.135381e-01
35	25	9.034217e-01
35	26	8.773702e-01
35	27	8.600521e-01
35	28	8.438283e-01
35	29	7.921319e-01
35	30	7.135984e-01
35	31	0.000000e+00
35	32	0.000000e+00
35	33	8.193262e-01
35	34	9.323740e-01
35	35	1.000000e+00
35	36	9.581025e-01
35	37	9.556621e-01
35	38	9.496646e-01
35	39	9.351443e-01
35	40	9.123252e-01
35	41	9.016240e-01
35	42	8.729811e-01
35	43	8.560605e-01
35	44	8.386817e-01
35	45	7.894686e-01
35	46	7.136192e-01
35	47	0.000000e+00
35	48	0.000000e+00
35	49	7.805473e-01
35	50	9.161317e-01
35	51	9.540395e-01
35	52	9.486193e-01
35	53	9.479211e-01
35	54	9.419345e-01
35	55	9.271709e-01
35	56	9.023844e-01
35	57	8.906470e-01
35	58	8.592345e-01
35	59	8.418239e-01
35	60	8.197435e-01
35	61	7.816777e-01
35	62	7.105196e-01
35	63	0.000000e+00
35	64	0.000000e+00
35	65	8.219074e-01
35	66	9.334051e-01
35	67	9.660265e-01
35	68	9.588745e-01
35	69	9.561837e-01
35	70	9.504454e-01
35	71	9.361681e-01
35	72	9.137478e-01
35	73	9.030646e-01
35	74	8.751934e-01
35	75	8.583319e-01
35	76	8.412915e-01
35	77	7.907301e-01
35	78	7.141012e-01
35	79	0.000000e+00
35	80	0.000000e+00
35	81	2.152209e-01
35	82	4.275981e-01
35	83	3.976760e-01
35	84	5.813620e-01
35	85	5.642911e-01
35	86	5.424356e-01
35	87	6.076328e-01
35	88	5.960296e-01
35	89	5.390358e-01
35	90	3.341131e-01
35	91	2.809999e-01
35	92	1.843572e-01
35	93	4.468787e-01
35	94	2.717406e-01
35	95	0.000000e+00
35	96	0.000000e+00
35	97	7.669892e-02
35	98	2.826488e-01
35	99	2.367940e-01
35	100	4.215457e-01
35	101	6.099865e-01
35	102	5.388210e-01
35	103	5.074919e-01
35	104	3.653541e-01
35	105	3.116124e-01
35	106	3.478900e-01
35	107	3.122607e-01
35	108	1.021243e-01
35	109	3.646915e-01
35	110	3.276129e-01
35	111	0.000000e+00
35	112	0.000000e+00
35	113	1.554692e-01
35	114	4.563267e-01
35	115	5.561056e-01
35	116	6.011521e-01
35	117	5.794047e-01
35	118	6.442137e-01
35	119	6.227479e-01
35	120	6.195162e-01
35	121	6.276378e-01
35	122	5.565034e-01
35	123	5.311994e-01
35	124	5.197343e-01
35	125	5.195209e-01
35	126	5.394500e-01
35	127	0.000000e+00
35	128	0.000000e+00
35	129	7.925740e-02
35	130	2.837039e-01
35	131	5.213354e-01
35	132	5.548218e-01
35	133	5.472085e-01
35	134	5.624704e-01
35	135	5.731485e-01
35	136	5.556000e-01
35	137	5.635925e-01
35	138	5.464896e-01
35	139	3.612046e-01
35	140	3.028820e-01
35	141	4.027242e-01
35	142	4.859676e-01
35	143	0.000000e+00
35	144	0.000000e+00
35	145	0.000000e+00
36	0	0.000000e+00
36	1	8.103120e-01
36	2	9.222405e-01
36	3	9.590508e-01
36	4	9.745886e-01
36	5	9.708108e-01
36	6	9.653117e-01
36	7	9.533029e-01
36	8	9.333752e-01
36	9	9.239571e-01
36	10	8.990308e-01
36	11	8.770820e-01
36	12	8.604547e-01
36	13	8.186659e-01
36	14	7.457353e-01
36	15	0.000000e+00
36	16	0.000000e+00
36	17	7.951648e-01
36	18	9.106191e-01
36	19	9.528829e-01
36	20	9.707170e-01
36	21	9.679903e-01
36	22	9.630230e-01
36	23	9.524306e-01
36	24	9.326790e-01
36	25	9.244726e-01
36	26	9.001734e-01
36	27	8.775392e-01
36	28	8.610307e-01
36	29	8.206668e-01
36	30	7.455438e-01
36	31	0.000000e+00
36	32	0.000000e+00
36	33	8.043658e-01
36	34	9.229622e-01
36	35	9.581025e-01
36	36	1.000000e+00
36	37	9.707509e-01
36	38	9.650668e-01
36	39	9.528992e-01
36	40	9.318773e-01
36	41	9.217171e-01
36	42	8.965027e-01
36	43	8.745911e-01
36	44	8.568315e-01
36	45	8.163819e-01
36	46	7.444590e-01
36	47	0.000000e+00
36	48	0.000000e+00
36	49	7.598635e-01
36	50	9.096993e-01
36	51	9.459586e-01
36	52	9.660323e-01
36	53	9.621088e-01
36	54	9.578990e-01
36	55	9.451460e-01
36	56	9.221274e-01
36	57	9.100149e-01
36	58	8.828399e-01
36	59	8.608597e-01
36	60	8.386970e-01
36	61	8.076022e-01
36	62	7.404662e-01
36	63	0.000000e+00
36	64	0.000000e+00
36	65	8.084236e-01
36	66	9.232475e-01
36	67	9.591627e-01
36	68	9.754565e-01
36	69	9.715385e-01
36	70	9.657378e-01
36	71	9.538263e-01
36	72	9.331753e-01
36	73	9.234049e-01
36	74	8.985252e-01
36	75	8.767272e-01
36	76	8.593647e-01
36	77	8.180028e-01
36	78	7.451259e-01
36	79	0.000000e+00
36	80	0.000000e+00
36	81	2.256963e-01
36	82	4.460207e-01
36	83	4.063895e-01
36	84	6.019435e-01
36	85	5.923059e-01
36	86	5.659725e-01
36	87	6.420940e-01
36	88	6.165627e-01
36	89	5.519147e-01
36	90	3.469053e-01
36	91	2.708685e-01
36	92	1.807560e-01
36	93	4.525200e-01
36	94	2.888700e-01
36	95	0.000000e+00
36	96	0.000000e+00
36	97	6.185633e-02
36	98	2.885102e-01
36	99	2.434538e-01
36	100	4.320327e-01
36	101	6.277603e-01
36	102	5.621350e-01
36	103	5.308686e-01
36	104	4.040778e-01
36	105	3.195533e-01
36	106	3.735017e-01
36	107	3.458145e-01
36	108	1.432612e-01
36	109	3.966571e-01
36	110	3.101952e-01
36	111	0.000000e+00
36	112	0.000000e+00
36	113	1.759253e-01
36	114	4.741406e-01
36	115	5.691027e-01
36	116	6.305020e-01
36	117	6.065072e-01
36	118	6.439965e-01
36	119	6.384463e-01
36	120	6.300380e-01
36	121	6.483567e-01
36	122	6.004878e-01
36	123	5.524473e-01
36	124	5.619548e-01
36	125	5.453969e-01
36	126	5.674794e-01
36	127	0.000000e+00
36	128	0.000000e+00
36	129	9.720963e-02
36	130	3.035131e-01
36	131	5.279550e-01
36	132	5.661750e-01
36	133	5.568159e-01
36	134	6.017446e-01
36	135	5.933902e-01
36	136	5.773683e-01
36	137	5.586190e-01
36	138	5.692703e-01
36	139	3.941127e-01
36	140	3.114529e-01
36	141	4.369957e-01
36	142	5.098697e-01
36	143	0.000000e+00
36	144	0.000000e+00
36	145	0.000000e+00
37	0	0.000000e+00
37	1	7.964667e-01
37	2	9.173036e-01
37	3	9.555234e-01
37	4	9.703342e-01
37	5	9.794524e-01
37	6	9.721647e-01
37	7	9.679288e-01
37	8	9.477813e-01
37	9	9.392438e-01
37	10	9.112644e-01
37	11	8.890177e-01
37	12	8.749316e-01
37	13	8.356794e-01
37	14	7.667106e-01
37	15	0.000000e+00
37	16	0.000000e+00
37	17	7.825795e-01
37	18	9.059256e-01
37	19	9.499874e-01
37	20	9.659815e-01
37	21	9.755375e-01
37	22	9.695218e-01
37	23	9.664393e-01
37	24	9.467796e-01
37	25	9.388306e-01
37	26	9.114809e-01
37	27	8.889476e-01
37	28	8.754415e-01
37	29	8.376359e-01
37	30	7.665748e-01
37	31	0.000000e+00
37	32	0.000000e+00
37	33	7.908683e-01
37	34	9.177045e-01
37	35	9.556621e-01
37	36	9.707509e-01
37	37	1.000000e+00
37	38	9.724608e-01
37	39	9.677437e-01
37	40	9.468076e-01
37	41	9.373230e-01
37	42	9.088831e-01
37	43	8.869946e-01
37	44	8.715415e-01
37	45	8.333854e-01
37	46	7.652845e-01
37	47	0.000000e+00
37	48	0.000000e+00
37	49	7.470790e-01
37	50	9.042182e-01
37	51	9.434028e-01
37	52	9.625787e-01
37	53	9.726581e-01
37	54	9.657377e-01
37	55	9.604067e-01
37	56	9.373864e-01
37	57	9.264342e-01
37	58	8.958260e-01
37	59	8.737872e-01
37	60	8.531724e-01
37	61	8.243567e-01
37	62	7.610623e-01
37	63	0.000000e+00
37	64	0.000000e+00
37	65	7.949904e-01
37	66	9.180944e-01
37	67	9.565929e-01
37	68	9.712533e-01
37	69	9.805095e-01
37	70	9.729615e-01
37	71	9.684516e-01
37	72	9.479801e-01
37	73	9.388322e-01
37	74	9.107081e-01
37	75	8.890096e-01
37	76	8.740423e-01
37	77	8.349431e-01
37	78	7.660028e-01
37	79	0.000000e+00
37	80	0.000000e+00
37	81	2.313184e-01
37	82	4.521212e-01
37	83	3.977283e-01
37	84	6.073658e-01
37	85	5.959249e-01
37	86	5.698401e-01
37	87	6.474832e-01
37	88	6.210365e-01
37	89	5.598500e-01
37	90	3.442016e-01
37	91	2.679088e-01
37	92	1.722751e-01
37	93	4.605120e-01
37	94	3.001460e-01
37	95	0.000000e+00
37	96	0.000000e+00
37	97	6.817435e-02
37	98	2.952320e-01
37	99	2.580798e-01
37	100	4.429293e-01
37	101	6.350773e-01
37	102	5.600397e-01
37	103	5.393603e-01
37	104	4.173326e-01
37	105	3.287076e-01
37	106	3.873306e-01
37	107	3.486963e-01
37	108	1.476753e-01
37	109	4.092351e-01
37	110	3.251821e-01
37	111	0.000000e+00
37	112	0.000000e+00
37	113	1.828875e-01
37	114	4.793530e-01
37	115	5.700515e-01
37	116	6.271819e-01
37	117	6.068865e-01
37	118	6.443397e-01
37	119	6.488771e-01
37	120	6.416562e-01
37	121	6.558605e-01
37	122	6.162927e-01
37	123	5.697792e-01
37	124	5.786614e-01
37	125	5.601293e-01
37	126	5.860672e-01
37	127	0.000000e+00
37	128	0.000000e+00
37	129	9.672180e-02
37	130	3.115007e-01
37	131	5.331882e-01
37	132	5.646571e-01
37	133	5.682920e-01
37	134	6.088667e-01
37	135	5.996103e-01
37	136	5.880863e-01
37	137	5.798061e-01
37	138	5.885121e-01
37	139	4.040077e-01
37	140	3.207278e-01
37	141	4.456342e-01
37	142	5.271799e-01
37	143	0.000000e+00
37	144	0.000000e+00
37	145	0.000000e+00
38	0	0.000000e+00
38	1	7.829717e-01
38	2	9.111350e-01
38	3	9.495531e-01
38	4	9.649388e-01
38	5	9.720480e-01
38	6	9.826014e-01
38	7	9.774614e-01
38	8	9.662859e-01
38	9	9.595250e-01
38	10	9.382473e-01
38	11	9.204776e-01
38	12	9.032314e-01
38	13	8.803151e-01
38	14	8.153300e-01
38	15	0.000000e+00
38	16	0.000000e+00
38	17	7.655493e-01
38	18	9.018320e-01
38	19	9.420733e-01
38	20	9.615278e-01
38	21	9.678387e-01
38	22	9.795582e-01
38	23	9.762346e-01
38	24	9.651916e-01
38	25	9.587067e-01
38	26	9.386355e-01
38	27	9.201508e-01
38	28	9.028384e-01
38	29	8.813612e-01
38	30	8.147631e-01
38	31	0.000000e+00
38	32	0.000000e+00
38	33	7.793806e-01
38	34	9.113887e-01
38	35	9.496646e-01
38	36	9.650668e-01
38	37	9.724608e-01
38	38	1.000000e+00
38	39	9.773705e-01
38	40	9.650007e-01
38	41	9.582560e-01
38	42	9.358575e-01
38	43	9.179441e-01
38	44	9.004878e-01
38	45	8.785063e-01
38	46	8.139870e-01
38	47	0.000000e+00
38	48	0.000000e+00
38	49	7.395285e-01
38	50	8.961868e-01
38	51	9.391716e-01
38	52	9.558780e-01
38	53	9.651868e-01
38	54	9.769100e-01
38	55	9.698037e-01
38	56	9.554178e-01
38	57	9.476055e-01
38	58	9.223734e-01
38	59	9.043302e-01
38	60	8.825526e-01
38	61	8.701381e-01
38	62	8.099502e-01
38	63	0.000000e+00
38	64	0.000000e+00
38	65	7.823223e-01
38	66	9.121314e-01
38	67	9.501268e-01
38	68	9.658387e-01
38	69	9.728372e-01
38	70	9.835869e-01
38	71	9.781976e-01
38	72	9.661968e-01
38	73	9.595165e-01
38	74	9.377876e-01
38	75	9.200085e-01
38	76	9.028424e-01
38	77	8.799078e-01
38	78	8.146372e-01
38	79	0.000000e+00
38	80	0.000000e+00
38	81	2.186531e-01
38	82	4.405626e-01
38	83	3.966399e-01
38	84	5.896274e-01
38	85	5.799312e-01
38	86	5.634921e-01
38	87	6.496010e-01
38	88	6.342413e-01
38	89	5.758759e-01
38	90	3.564547e-01
38	91	2.593356e-01
38	92	1.629888e-01
38	93	4.752234e-01
38	94	3.207128e-01
38	95	0.000000e+00
38	96	0.000000e+00
38	97	6.047065e-02
38	98	2.795629e-01
38	99	2.359998e-01
38	100	4.279147e-01
38	101	6.376677e-01
38	102	5.752206e-01
38	103	5.543208e-01
38	104	4.046924e-01
38	105	3.152065e-01
38	106	3.812267e-01
38	107	3.537209e-01
38	108	1.352560e-01
38	109	4.187305e-01
38	110	3.511427e-01
38	111	0.000000e+00
38	112	0.000000e+00
38	113	1.718214e-01
38	114	4.737822e-01
38	115	5.466158e-01
38	116	6.150047e-01
38	117	5.845255e-01
38	118	6.384416e-01
38	119	6.296417e-01
38	120	6.235550e-01
38	121	6.713113e-01
38	122	6.317516e-01
38	123	5.819227e-01
38	124	5.981736e-01
38	125	5.872360e-01
38	126	6.086100e-01
38	127	0.000000e+00
38	128	0.000000e+00
38	129	8.335862e-02
38	130	3.066862e-01
38	131	5.198417e-01
38	132	5.464187e-01
38	133	5.478502e-01
38	134	5.996009e-01
38	135	5.926495e-01
38	136	5.670221e-01
38	137	5.686026e-01
38	138	5.751776e-01
38	139	4.003916e-01
38	140	3.116531e-01
38	141	4.544231e-01
38	142	5.411237e-01
38	143	0.000000e+00
38	144	0.000000e+00
38	145	0.000000e+00
39	0	0.000000e+00
39	1	7.737892e-01
39	2	8.989334e-01
39	3	9.338751e-01
39	4	9.518979e-01
39	5	9.668943e-01
39	6	9.762318e-01
39	7	9.835244e-01
39	8	9.771046e-01
39	9	9.723096e-01
39	10	9.551234e-01
39	11	9.361519e-01
39	12	9.237463e-01
39	13	9.018061e-01
39	14	8.399751e-01
39	15	0.000000e+00
39	16	0.000000e+00
39	17	7.565272e-01
39	18	8.882701e-01
39	19	9.262585e-01
39	20	9.473466e-01
39	21	9.614810e-01
39	22	9.722832e-01
39	23	9.809834e-01
39	24	9.749218e-01
39	25	9.705723e-01
39	26	9.537509e-01
39	27	9.347501e-01
39	28	9.213825e-01
39	29	9.020454e-01
39	30	8.385778e-01
39	31	0.000000e+00
39	32	0.000000e+00
39	33	7.698206e-01
39	34	8.993474e-01
39	35	9.351443e-01
39	36	9.528992e-01
39	37	9.677437e-01
39	38	9.773705e-01
39	39	1.000000e+00
39	40	9.767223e-01
39	41	9.711257e-01
39	42	9.533043e-01
39	43	9.343214e-01
39	44	9.218274e-01
39	45	9.002095e-01
39	46	8.388623e-01
39	47	0.000000e+00
39	48	0.000000e+00
39	49	7.308639e-01
39	50	8.855751e-01
39	51	9.255086e-01
39	52	9.452532e-01
39	53	9.618566e-01
39	54	9.722547e-01
39	55	9.777501e-01
39	56	9.683162e-01
39	57	9.613038e-01
39	58	9.412433e-01
39	59	9.215274e-01
39	60	9.055388e-01
39	61	8.922769e-01
39	62	8.353552e-01
39	63	0.000000e+00
39	64	0.000000e+00
39	65	7.728346e-01
39	66	8.997562e-01
39	67	9.353103e-01
39	68	9.532414e-01
39	69	9.678412e-01
39	70	9.775167e-01
39	71	9.844059e-01
39	72	9.775439e-01
39	73	9.722948e-01
39	74	9.547943e-01
39	75	9.360195e-01
39	76	9.237543e-01
39	77	9.013810e-01
39	78	8.393258e-01
39	79	0.000000e+00
39	80	0.000000e+00
39	81	2.172882e-01
39	82	4.399049e-01
39	83	3.785615e-01
39	84	5.854276e-01
39	85	5.768792e-01
39	86	5.610386e-01
39	87	6.507792e-01
39	88	6.344627e-01
39	89	5.784017e-01
39	90	3.600292e-01
39	91	2.678157e-01
39	92	1.713284e-01
39	93	4.797262e-01
39	94	3.376470e-01
39	95	0.000000e+00
39	96	0.000000e+00
39	97	5.762983e-02
39	98	2.803977e-01
39	99	2.425375e-01
39	100	4.328789e-01
39	101	6.445073e-01
39	102	5.794098e-01
39	103	5.564200e-01
39	104	4.231522e-01
39	105	3.264107e-01
39	106	3.984707e-01
39	107	3.640244e-01
39	108	1.396222e-01
39	109	4.357099e-01
39	110	3.423812e-01
39	111	0.000000e+00
39	112	0.000000e+00
39	113	1.673583e-01
39	114	4.661876e-01
39	115	5.410758e-01
39	116	5.970286e-01
39	117	5.723097e-01
39	118	6.242319e-01
39	119	6.271334e-01
39	120	6.230314e-01
39	121	6.661429e-01
39	122	6.360993e-01
39	123	5.871759e-01
39	124	6.086095e-01
39	125	6.041522e-01
39	126	6.230050e-01
39	127	0.000000e+00
39	128	0.000000e+00
39	129	8.770591e-02
39	130	2.968984e-01
39	131	5.068691e-01
39	132	5.363111e-01
39	133	5.421482e-01
39	134	5.956126e-01
39	135	5.851652e-01
39	136	5.632839e-01
39	137	5.743075e-01
39	138	5.897158e-01
39	139	3.983667e-01
39	140	3.237408e-01
39	141	4.637524e-01
39	142	5.558905e-01
39	143	0.000000e+00
39	144	0.000000e+00
39	145	0.000000e+00
40	0	0.000000e+00
40	1	7.508370e-01
40	2	8.775427e-01
40	3	9.097348e-01
40	4	9.302002e-01
40	5	9.461546e-01
40	6	9.630500e-01
40	7	9.759909e-01
40	8	9.826031e-01
40	9	9.780371e-01
40	10	9.683686e-01
40	11	9.548291e-01
40	12	9.427498e-01
40	13	9.270453e-01
40	14	8.698498e-01
40	15	0.000000e+00
40	16	0.000000e+00
40	17	7.330561e-01
40	18	8.673826e-01
40	19	9.001584e-01
40	20	9.249367e-01
40	21	9.404812e-01
40	22	9.578433e-01
40	23	9.727226e-01
40	24	9.792333e-01
40	25	9.745116e-01
40	26	9.657676e-01
40	27	9.519354e-01
40	28	9.364590e-01
40	29	9.252991e-01
40	30	8.670334e-01
40	31	0.000000e+00
40	32	0.000000e+00
40	33	7.479316e-01
40	34	8.778894e-01
40	35	9.123252e-01
40	36	9.318773e-01
40	37	9.468076e-01
40	38	9.650007e-01
40	39	9.767223e-01
40	40	1.000000e+00
40	41	9.779758e-01
40	42	9.670177e-01
40	43	9.532038e-01
40	44	9.422552e-01
40	45	9.260400e-01
40	46	8.692823e-01
40	47	0.000000e+00
40	48	0.000000e+00
40	49	7.110862e-01
40	50	8.640600e-01
40	51	9.053738e-01
40	52	9.254213e-01
40	53	9.411905e-01
40	54	9.616440e-01
40	55	9.713664e-01
40	56	9.758693e-01
40	57	9.700521e-01
40	58	9.560160e-01
40	59	9.415461e-01
40	60	9.295411e-01
40	61	9.196804e-01
40	62	8.668944e-01
40	63	0.000000e+00
40	64	0.000000e+00
40	65	7.504602e-01
40	66	8.782595e-01
40	67	9.117888e-01
40	68	9.319439e-01
40	69	9.468548e-01
40	70	9.648218e-01
40	71	9.769342e-01
40	72	9.834114e-01
40	73	9.785810e-01
40	74	9.682440e-01
40	75	9.545639e-01
40	76	9.432602e-01
40	77	9.267680e-01
40	78	8.693877e-01
40	79	0.000000e+00
40	80	0.000000e+00
40	81	2.004858e-01
40	82	4.273472e-01
40	83	3.628429e-01
40	84	5.695215e-01
40	85	5.655675e-01
40	86	5.596680e-01
40	87	6.534920e-01
40	88	6.285749e-01
40	89	5.842872e-01
40	90	3.791632e-01
40	91	2.782670e-01
40	92	1.724640e-01
40	93	4.848071e-01
40	94	3.640080e-01
40	95	0.000000e+00
40	96	0.000000e+00
40	97	3.753291e-02
40	98	2.687320e-01
40	99	2.329783e-01
40	100	4.267259e-01
40	101	6.516375e-01
40	102	5.887094e-01
40	103	5.814030e-01
40	104	4.351163e-01
40	105	3.419955e-01
40	106	4.142460e-01
40	107	3.799344e-01
40	108	1.469136e-01
40	109	4.497089e-01
40	110	3.311241e-01
40	111	0.000000e+00
40	112	0.000000e+00
40	113	1.511805e-01
40	114	4.544797e-01
40	115	5.193440e-01
40	116	5.649912e-01
40	117	5.353368e-01
40	118	6.051711e-01
40	119	6.035829e-01
40	120	6.059730e-01
40	121	6.699314e-01
40	122	6.381512e-01
40	123	5.942536e-01
40	124	6.072827e-01
40	125	6.254665e-01
40	126	6.309593e-01
40	127	0.000000e+00
40	128	0.000000e+00
40	129	7.757998e-02
40	130	2.798485e-01
40	131	4.785652e-01
40	132	5.071613e-01
40	133	5.152379e-01
40	134	5.710591e-01
40	135	5.661985e-01
40	136	5.383601e-01
40	137	5.627599e-01
40	138	5.839001e-01
40	139	3.921598e-01
40	140	3.279364e-01
40	141	4.789194e-01
40	142	5.664613e-01
40	143	0.000000e+00
40	144	0.000000e+00
40	145	0.000000e+00
41	0	0.000000e+00
41	1	7.479811e-01
41	2	8.719139e-01
41	3	8.998349e-01
41	4	9.203632e-01
41	5	9.364418e-01
41	6	9.567593e-01
41	7	9.701553e-01
41	8	9.780035e-01
41	9	9.796923e-01
41	10	9.730741e-01
41	11	9.630371e-01
41	12	9.506391e-01
41	13	9.305532e-01
41	14	8.685904e-01
41	15	0.000000e+00
41	16	0.000000e+00
41	17	7.287467e-01
41	18	8.617649e-01
41	19	8.911034e-01
41	20	9.157596e-01
41	21	9.299525e-01
41	22	9.520094e-01
41	23	9.663860e-01
41	24	9.748776e-01
41	25	9.759896e-01
41	26	9.702446e-01
41	27	9.601565e-01
41	28	9.452699e-01
41	29	9.287907e-01
41	30	8.659706e-01
41	31	0.000000e+00
41	32	0.000000e+00
41	33	7.451621e-01
41	34	8.722308e-01
41	35	9.016240e-01
41	36	9.217171e-01
41	37	9.373230e-01
41	38	9.582560e-01
41	39	9.711257e-01
41	40	9.779758e-01
41	41	1.000000e+00
41	42	9.718095e-01
41	43	9.616262e-01
41	44	9.492642e-01
41	45	9.296100e-01
41	46	8.680347e-01
41	47	0.000000e+00
41	48	0.000000e+00
41	49	7.098450e-01
41	50	8.585805e-01
41	51	8.937420e-01
41	52	9.146188e-01
41	53	9.327005e-01
41	54	9.543506e-01
41	55	9.664277e-01
41	56	9.706192e-01
41	57	9.722097e-01
41	58	9.611212e-01
41	59	9.499639e-01
41	60	9.354684e-01
41	61	9.233838e-01
41	62	8.655158e-01
41	63	0.000000e+00
41	64	0.000000e+00
41	65	7.474624e-01
41	66	8.725896e-01
41	67	9.013525e-01
41	68	9.219807e-01
41	69	9.371605e-01
41	70	9.582380e-01
41	71	9.712108e-01
41	72	9.785609e-01
41	73	9.804583e-01
41	74	9.730034e-01
41	75	9.629814e-01
41	76	9.506120e-01
41	77	9.303724e-01
41	78	8.681689e-01
41	79	0.000000e+00
41	80	0.000000e+00
41	81	1.987429e-01
41	82	4.255089e-01
41	83	3.547074e-01
41	84	5.623242e-01
41	85	5.562487e-01
41	86	5.474689e-01
41	87	6.490539e-01
41	88	6.254697e-01
41	89	5.775785e-01
41	90	3.764892e-01
41	91	2.761680e-01
41	92	1.750033e-01
41	93	4.792007e-01
41	94	3.603907e-01
41	95	0.000000e+00
41	96	0.000000e+00
41	97	4.225507e-02
41	98	2.590088e-01
41	99	2.340644e-01
41	100	4.322983e-01
41	101	6.532363e-01
41	102	5.941163e-01
41	103	5.725603e-01
41	104	4.223054e-01
41	105	3.387980e-01
41	106	4.159832e-01
41	107	3.797400e-01
41	108	1.336974e-01
41	109	4.449205e-01
41	110	3.342701e-01
41	111	0.000000e+00
41	112	0.000000e+00
41	113	1.477707e-01
41	114	4.431548e-01
41	115	5.080941e-01
41	116	5.584689e-01
41	117	5.292477e-01
41	118	6.024850e-01
41	119	5.995776e-01
41	120	6.017273e-01
41	121	6.651890e-01
41	122	6.375411e-01
41	123	5.847528e-01
41	124	6.017355e-01
41	125	6.202987e-01
41	126	6.322432e-01
41	127	0.000000e+00
41	128	0.000000e+00
41	129	7.260969e-02
41	130	2.670310e-01
41	131	4.785098e-01
41	132	5.081437e-01
41	133	5.111341e-01
41	134	5.752424e-01
41	135	5.639371e-01
41	136	5.393863e-01
41	137	5.562827e-01
41	138	5.820102e-01
41	139	3.890850e-01
41	140	3.199691e-01
41	141	4.724744e-01
41	142	5.568322e-01
41	143	0.000000e+00
41	144	0.000000e+00
41	145	0.000000e+00
42	0	0.000000e+00
42	1	7.319733e-01
42	2	8.471532e-01
42	3	8.718159e-01
42	4	8.951134e-01
42	5	9.079096e-01
42	6	9.344879e-01
42	7	9.516861e-01
42	8	9.670681e-01
42	9	9.714970e-01
42	10	9.779209e-01
42	11	9.692731e-01
42	12	9.577976e-01
42	13	9.443854e-01
42	14	8.846025e-01
42	15	0.000000e+00
42	16	0.000000e+00
42	17	7.111046e-01
42	18	8.363021e-01
42	19	8.629283e-01
42	20	8.912877e-01
42	21	9.006302e-01
42	22	9.294077e-01
42	23	9.467186e-01
42	24	9.636433e-01
42	25	9.672912e-01
42	26	9.730959e-01
42	27	9.658624e-01
42	28	9.508525e-01
42	29	9.414835e-01
42	30	8.811606e-01
42	31	0.000000e+00
42	32	0.000000e+00
42	33	7.295742e-01
42	34	8.480191e-01
42	35	8.729811e-01
42	36	8.965027e-01
42	37	9.088831e-01
42	38	9.358575e-01
42	39	9.533043e-01
42	40	9.670177e-01
42	41	9.718095e-01
42	42	1.000000e+00
42	43	9.682117e-01
42	44	9.570125e-01
42	45	9.441788e-01
42	46	8.847865e-01
42	47	0.000000e+00
42	48	0.000000e+00
42	49	6.967430e-01
42	50	8.356384e-01
42	51	8.655608e-01
42	52	8.888969e-01
42	53	9.053231e-01
42	54	9.325860e-01
42	55	9.501221e-01
42	56	9.599860e-01
42	57	9.648350e-01
42	58	9.690319e-01
42	59	9.567762e-01
42	60	9.448302e-01
42	61	9.390551e-01
42	62	8.830407e-01
42	63	0.000000e+00
42	64	0.000000e+00
42	65	7.314515e-01
42	66	8.480254e-01
42	67	8.727325e-01
42	68	8.968788e-01
42	69	9.085274e-01
42	70	9.358228e-01
42	71	9.530437e-01
42	72	9.674869e-01
42	73	9.723252e-01
42	74	9.783050e-01
42	75	9.692747e-01
42	76	9.580702e-01
42	77	9.446514e-01
42	78	8.846212e-01
42	79	0.000000e+00
42	80	0.000000e+00
42	81	1.877584e-01
42	82	4.109630e-01
42	83	3.327092e-01
42	84	5.321996e-01
42	85	5.359515e-01
42	86	5.314852e-01
42	87	6.402326e-01
42	88	6.206150e-01
42	89	5.651800e-01
42	90	3.808495e-01
42	91	2.783491e-01
42	92	1.868803e-01
42	93	4.756972e-01
42	94	3.738715e-01
42	95	0.000000e+00
42	96	0.000000e+00
42	97	3.315374e-02
42	98	2.357168e-01
42	99	2.089185e-01
42	100	4.152766e-01
42	101	6.480685e-01
42	102	6.011050e-01
42	103	5.667857e-01
42	104	4.157475e-01
42	105	3.266406e-01
42	106	4.220663e-01
42	107	3.943177e-01
42	108	1.252161e-01
42	109	4.473234e-01
42	110	3.236753e-01
42	111	0.000000e+00
42	112	0.000000e+00
42	113	1.291344e-01
42	114	4.186588e-01
42	115	4.845383e-01
42	116	5.290437e-01
42	117	5.008142e-01
42	118	5.769233e-01
42	119	5.744381e-01
42	120	5.719391e-01
42	121	6.499307e-01
42	122	6.337323e-01
42	123	5.647577e-01
42	124	5.951637e-01
42	125	6.258617e-01
42	126	6.294881e-01
42	127	0.000000e+00
42	128	0.000000e+00
42	129	6.517498e-02
42	130	2.425000e-01
42	131	4.552748e-01
42	132	4.908673e-01
42	133	4.850877e-01
42	134	5.677340e-01
42	135	5.480824e-01
42	136	5.180186e-01
42	137	5.332764e-01
42	138	5.745074e-01
42	139	3.764434e-01
42	140	3.114274e-01
42	141	4.723763e-01
42	142	5.488304e-01
42	143	0.000000e+00
42	144	0.000000e+00
42	145	0.000000e+00
43	0	0.000000e+00
43	1	7.109329e-01
43	2	8.349168e-01
43	3	8.544597e-01
43	4	8.731446e-01
43	5	8.860419e-01
43	6	9.161651e-01
43	7	9.327876e-01
43	8	9.532827e-01
43	9	9.606179e-01
43	10	9.686833e-01
43	11	9.732204e-01
43	12	9.617043e-01
43	13	9.376722e-01
43	14	8.707787e-01
43	15	0.000000e+00
43	16	0.000000e+00
43	17	6.891575e-01
43	18	8.264737e-01
43	19	8.457607e-01
43	20	8.695591e-01
43	21	8.786009e-01
43	22	9.105538e-01
43	23	9.277984e-01
43	24	9.494244e-01
43	25	9.554052e-01
43	26	9.639081e-01
43	27	9.685410e-01
43	28	9.540447e-01
43	29	9.347061e-01
43	30	8.671554e-01
43	31	0.000000e+00
43	32	0.000000e+00
43	33	7.098339e-01
43	34	8.350253e-01
43	35	8.560605e-01
43	36	8.745911e-01
43	37	8.869946e-01
43	38	9.179441e-01
43	39	9.343214e-01
43	40	9.532038e-01
43	41	9.616262e-01
43	42	9.682117e-01
43	43	1.000000e+00
43	44	9.608286e-01
43	45	9.375153e-01
43	46	8.706920e-01
43	47	0.000000e+00
43	48	0.000000e+00
43	49	6.796626e-01
43	50	8.206664e-01
43	51	8.489133e-01
43	52	8.670396e-01
43	53	8.837950e-01
43	54	9.155426e-01
43	55	9.313626e-01
43	56	9.467986e-01
43	57	9.558619e-01
43	58	9.597222e-01
43	59	9.626398e-01
43	60	9.491677e-01
43	61	9.326030e-01
43	62	8.690584e-01
43	63	0.000000e+00
43	64	0.000000e+00
43	65	7.111116e-01
43	66	8.355564e-01
43	67	8.556872e-01
43	68	8.749641e-01
43	69	8.865293e-01
43	70	9.177558e-01
43	71	9.340300e-01
43	72	9.536050e-01
43	73	9.617772e-01
43	74	9.689604e-01
43	75	9.733913e-01
43	76	9.617901e-01
43	77	9.379980e-01
43	78	8.704935e-01
43	79	0.000000e+00
43	80	0.000000e+00
43	81	1.777214e-01
43	82	4.021024e-01
43	83	3.218017e-01
43	84	5.192967e-01
43	85	5.222773e-01
43	86	5.216903e-01
43	87	6.308452e-01
43	88	6.008725e-01
43	89	5.573850e-01
43	90	3.868022e-01
43	91	2.852544e-01
43	92	1.872278e-01
43	93	4.689627e-01
43	94	3.709713e-01
43	95	0.000000e+00
43	96	0.000000e+00
43	97	3.609338e-02
43	98	2.327533e-01
43	99	2.089268e-01
43	100	4.109786e-01
43	101	6.427484e-01
43	102	5.874957e-01
43	103	5.704237e-01
43	104	4.028910e-01
43	105	3.420333e-01
43	106	4.270507e-01
43	107	4.010142e-01
43	108	1.196794e-01
43	109	4.449665e-01
43	110	3.195867e-01
43	111	0.000000e+00
43	112	0.000000e+00
43	113	1.221936e-01
43	114	4.145673e-01
43	115	4.638975e-01
43	116	5.018766e-01
43	117	4.757911e-01
43	118	5.624579e-01
43	119	5.541283e-01
43	120	5.604526e-01
43	121	6.441482e-01
43	122	6.192214e-01
43	123	5.509862e-01
43	124	5.670135e-01
43	125	6.188690e-01
43	126	6.151625e-01
43	127	0.000000e+00
43	128	0.000000e+00
43	129	5.914559e-02
43	130	2.408789e-01
43	131	4.464787e-01
43	132	4.747411e-01
43	133	4.689596e-01
43	134	5.390175e-01
43	135	5.290315e-01
43	136	4.961982e-01
43	137	5.261741e-01
43	138	5.595529e-01
43	139	3.720708e-01
43	140	3.147663e-01
43	141	4.714622e-01
43	142	5.340899e-01
43	143	0.000000e+00
43	144	0.000000e+00
43	145	0.000000e+00
44	0	0.000000e+00
44	1	7.071514e-01
44	2	8.224594e-01
44	3	8.364946e-01
44	4	8.549744e-01
44	5	8.706159e-01
44	6	8.986844e-01
44	7	9.202844e-01
44	8	9.423151e-01
44	9	9.488048e-01
44	10	9.574025e-01
44	11	9.619017e-01
44	12	9.629688e-01
44	13	9.270060e-01
44	14	8.584970e-01
44	15	0.000000e+00
44	16	0.000000e+00
44	17	6.873438e-01
44	18	8.136933e-01
44	19	8.278834e-01
44	20	8.506770e-01
44	21	8.640760e-01
44	22	8.935164e-01
44	23	9.157361e-01
44	24	9.387576e-01
44	25	9.443504e-01
44	26	9.527921e-01
44	27	9.581818e-01
44	28	9.554240e-01
44	29	9.238244e-01
44	30	8.550600e-01
44	31	0.000000e+00
44	32	0.000000e+00
44	33	7.051953e-01
44	34	8.223389e-01
44	35	8.386817e-01
44	36	8.568315e-01
44	37	8.715415e-01
44	38	9.004878e-01
44	39	9.218274e-01
44	40	9.422552e-01
44	41	9.492642e-01
44	42	9.570125e-01
44	43	9.608286e-01
44	44	1.000000e+00
44	45	9.270120e-01
44	46	8.582962e-01
44	47	0.000000e+00
44	48	0.000000e+00
44	49	6.737416e-01
44	50	8.084022e-01
44	51	8.319973e-01
44	52	8.503571e-01
44	53	8.676411e-01
44	54	8.977402e-01
44	55	9.185374e-01
44	56	9.356476e-01
44	57	9.427814e-01
44	58	9.485043e-01
44	59	9.498859e-01
44	60	9.503652e-01
44	61	9.222418e-01
44	62	8.564530e-01
44	63	0.000000e+00
44	64	0.000000e+00
44	65	7.069036e-01
44	66	8.227854e-01
44	67	8.381332e-01
44	68	8.569188e-01
44	69	8.712598e-01
44	70	9.003094e-01
44	71	9.215690e-01
44	72	9.426808e-01
44	73	9.496326e-01
44	74	9.577553e-01
44	75	9.618115e-01
44	76	9.631898e-01
44	77	9.273428e-01
44	78	8.581028e-01
44	79	0.000000e+00
44	80	0.000000e+00
44	81	1.865200e-01
44	82	4.038846e-01
44	83	3.157867e-01
44	84	5.124356e-01
44	85	5.142065e-01
44	86	5.147334e-01
44	87	6.222480e-01
44	88	5.883924e-01
44	89	5.490780e-01
44	90	3.827213e-01
44	91	2.984127e-01
44	92	2.013819e-01
44	93	4.643900e-01
44	94	3.602251e-01
44	95	0.000000e+00
44	96	0.000000e+00
44	97	4.428826e-02
44	98	2.344058e-01
44	99	2.255890e-01
44	100	4.122767e-01
44	101	6.283537e-01
44	102	5.726504e-01
44	103	5.513226e-01
44	104	4.141556e-01
44	105	3.514736e-01
44	106	4.333162e-01
44	107	4.038102e-01
44	108	1.308162e-01
44	109	4.596680e-01
44	110	3.232973e-01
44	111	0.000000e+00
44	112	0.000000e+00
44	113	1.426865e-01
44	114	4.188655e-01
44	115	4.641275e-01
44	116	4.938492e-01
44	117	4.671990e-01
44	118	5.491707e-01
44	119	5.589965e-01
44	120	5.623983e-01
44	121	6.259606e-01
44	122	6.129745e-01
44	123	5.515240e-01
44	124	5.609544e-01
44	125	6.189045e-01
44	126	5.981800e-01
44	127	0.000000e+00
44	128	0.000000e+00
44	129	8.553940e-02
44	130	2.465878e-01
44	131	4.389827e-01
44	132	4.710448e-01
44	133	4.619311e-01
44	134	5.209272e-01
44	135	5.217430e-01
44	136	4.941564e-01
44	137	5.342126e-01
44	138	5.616640e-01
44	139	3.768002e-01
44	140	3.322558e-01
44	141	4.758619e-01
44	142	5.222428e-01
44	143	0.000000e+00
44	144	0.000000e+00
44	145	0.000000e+00
45	0	0.000000e+00
45	1	6.306067e-01
45	2	7.717583e-01
45	3	7.877757e-01
45	4	8.160183e-01
45	5	8.337208e-01
45	6	8.768666e-01
45	7	8.989492e-01
45	8	9.276632e-01
45	9	9.300753e-01
45	10	9.451307e-01
45	11	9.396493e-01
45	12	9.264147e-01
45	13	9.850833e-01
45	14	9.662531e-01
45	15	0.000000e+00
45	16	0.000000e+00
45	17	6.115150e-01
45	18	7.650646e-01
45	19	7.777265e-01
45	20	8.133014e-01
45	21	8.270932e-01
45	22	8.712727e-01
45	23	8.940610e-01
45	24	9.254155e-01
45	25	9.262785e-01
45	26	9.409265e-01
45	27	9.364455e-01
45	28	9.178328e-01
45	29	9.813130e-01
45	30	9.631731e-01
45	31	0.000000e+00
45	32	0.000000e+00
45	33	6.291930e-01
45	34	7.716793e-01
45	35	7.894686e-01
45	36	8.163819e-01
45	37	8.333854e-01
45	38	8.785063e-01
45	39	9.002095e-01
45	40	9.260400e-01
45	41	9.296100e-01
45	42	9.441788e-01
45	43	9.375153e-01
45	44	9.270120e-01
45	45	1.000000e+00
45	46	9.659756e-01
45	47	0.000000e+00
45	48	0.000000e+00
45	49	6.019980e-01
45	50	7.569387e-01
45	51	7.847393e-01
45	52	8.082433e-01
45	53	8.294683e-01
45	54	8.765823e-01
45	55	8.971251e-01
45	56	9.177527e-01
45	57	9.221969e-01
45	58	9.350742e-01
45	59	9.259102e-01
45	60	9.171850e-01
45	61	9.801260e-01
45	62	9.635001e-01
45	63	0.000000e+00
45	64	0.000000e+00
45	65	6.303664e-01
45	66	7.724130e-01
45	67	7.886250e-01
45	68	8.171755e-01
45	69	8.332747e-01
45	70	8.784678e-01
45	71	8.999984e-01
45	72	9.269474e-01
45	73	9.302378e-01
45	74	9.449911e-01
45	75	9.387504e-01
45	76	9.276479e-01
45	77	9.852082e-01
45	78	9.660160e-01
45	79	0.000000e+00
45	80	0.000000e+00
45	81	1.617154e-01
45	82	3.822035e-01
45	83	2.960424e-01
45	84	4.680591e-01
45	85	4.771286e-01
45	86	4.794618e-01
45	87	5.886957e-01
45	88	6.038971e-01
45	89	5.641680e-01
45	90	3.724348e-01
45	91	2.214708e-01
45	92	1.288716e-01
45	93	4.800366e-01
45	94	4.143860e-01
45	95	0.000000e+00
45	96	0.000000e+00
45	97	2.633409e-02
45	98	1.991730e-01
45	99	1.537608e-01
45	100	3.653055e-01
45	101	6.243019e-01
45	102	5.721444e-01
45	103	5.590991e-01
45	104	3.738645e-01
45	105	2.732257e-01
45	106	3.990929e-01
45	107	3.920099e-01
45	108	1.191003e-01
45	109	4.564942e-01
45	110	3.584809e-01
45	111	0.000000e+00
45	112	0.000000e+00
45	113	1.084966e-01
45	114	3.803619e-01
45	115	4.189829e-01
45	116	4.499436e-01
45	117	4.109856e-01
45	118	4.701353e-01
45	119	4.631211e-01
45	120	4.799102e-01
45	121	6.038871e-01
45	122	6.145762e-01
45	123	5.662373e-01
45	124	6.397112e-01
45	125	6.807596e-01
45	126	6.708785e-01
45	127	0.000000e+00
45	128	0.000000e+00
45	129	5.437071e-02
45	130	2.393309e-01
45	131	3.844403e-01
45	132	3.808443e-01
45	133	4.249628e-01
45	134	4.945050e-01
45	135	4.769697e-01
45	136	4.154425e-01
45	137	4.643951e-01
45	138	5.155745e-01
45	139	3.479730e-01
45	140	2.800402e-01
45	141	4.719145e-01
45	142	5.812381e-01
45	143	0.000000e+00
45	144	0.000000e+00
45	145	0.000000e+00
46	0	0.000000e+00
46	1	5.488337e-01
46	2	7.007313e-01
46	3	7.118249e-01
46	4	7.448025e-01
46	5	7.668230e-01
46	6	8.123387e-01
46	7	8.380921e-01
46	8	8.721613e-01
46	9	8.695271e-01
46	10	8.861412e-01
46	11	8.733868e-01
46	12	8.566746e-01
46	13	9.664556e-01
46	14	9.901750e-01
46	15	0.000000e+00
46	16	0.000000e+00
46	17	5.336966e-01
46	18	6.946095e-01
46	19	7.025430e-01
46	20	7.424067e-01
46	21	7.611917e-01
46	22	8.066357e-01
46	23	8.335978e-01
46	24	8.714003e-01
46	25	8.663212e-01
46	26	8.821907e-01
46	27	8.713572e-01
46	28	8.470048e-01
46	29	9.629643e-01
46	30	9.873527e-01
46	31	0.000000e+00
46	32	0.000000e+00
46	33	5.473032e-01
46	34	7.005838e-01
46	35	7.136192e-01
46	36	7.444590e-01
46	37	7.652845e-01
46	38	8.139870e-01
46	39	8.388623e-01
46	40	8.692823e-01
46	41	8.680347e-01
46	42	8.847865e-01
46	43	8.706920e-01
46	44	8.582962e-01
46	45	9.659756e-01
46	46	1.000000e+00
46	47	0.000000e+00
46	48	0.000000e+00
46	49	5.224634e-01
46	50	6.868671e-01
46	51	7.096092e-01
46	52	7.366420e-01
46	53	7.607648e-01
46	54	8.128938e-01
46	55	8.356326e-01
46	56	8.596933e-01
46	57	8.603365e-01
46	58	8.759310e-01
46	59	8.584976e-01
46	60	8.510420e-01
46	61	9.608458e-01
46	62	9.872877e-01
46	63	0.000000e+00
46	64	0.000000e+00
46	65	5.485536e-01
46	66	7.012218e-01
46	67	7.127461e-01
46	68	7.453801e-01
46	69	7.655373e-01
46	70	8.139600e-01
46	71	8.387703e-01
46	72	8.706380e-01
46	73	8.689300e-01
46	74	8.855833e-01
46	75	8.720932e-01
46	76	8.585040e-01
46	77	9.663349e-01
46	78	9.901329e-01
46	79	0.000000e+00
46	80	0.000000e+00
46	81	1.303998e-01
46	82	3.468685e-01
46	83	2.506058e-01
46	84	4.117144e-01
46	85	4.276044e-01
46	86	4.327192e-01
46	87	5.383886e-01
46	88	5.666846e-01
46	89	5.349128e-01
46	90	3.475749e-01
46	91	1.665535e-01
46	92	7.368768e-02
46	93	4.641569e-01
46	94	4.365288e-01
46	95	0.000000e+00
46	96	0.000000e+00
46	97	-7.743296e-03
46	98	1.546762e-01
46	99	9.842213e-02
46	100	3.086880e-01
46	101	5.803618e-01
46	102	5.314243e-01
46	103	5.374172e-01
46	104	3.395588e-01
46	105	2.165545e-01
46	106	3.534207e-01
46	107	3.507535e-01
46	108	9.984437e-02
46	109	4.395349e-01
46	110	3.705572e-01
46	111	0.000000e+00
46	112	0.000000e+00
46	113	7.424300e-02
46	114	3.303031e-01
46	115	3.613901e-01
46	116	3.748428e-01
46	117	3.322146e-01
46	118	3.702860e-01
46	119	3.754072e-01
46	120	4.038533e-01
46	121	5.430899e-01
46	122	5.768078e-01
46	123	5.412621e-01
46	124	6.487030e-01
46	125	6.657170e-01
46	126	6.714596e-01
46	127	0.000000e+00
46	128	0.000000e+00
46	129	2.876819e-02
46	130	1.977095e-01
46	131	3.139263e-01
46	132	2.845354e-01
46	133	3.608818e-01
46	134	4.210129e-01
46	135	3.951348e-01
46	136	3.292260e-01
46	137	3.829820e-01
46	138	4.521503e-01
46	139	3.008829e-01
46	140	2.389219e-01
46	141	4.481023e-01
46	142	5.863246e-01
46	143	0.000000e+00
46	144	0.000000e+00
46	145	0.000000e+00
47	0	0.000000e+00
47	1	0.000000e+00
47	2	0.000000e+00
47	3	0.000000e+00
47	4	0.000000e+00
47	5	0.000000e+00
47	6	0.000000e+00
47	7	0.000000e+00
47	8	0.000000e+00
47	9	0.000000e+00
47	10	0.000000e+00
47	11	0.000000e+00
47	12	0.000000e+00
47	13	0.000000e+00
47	14	0.000000e+00
47	15	0.000000e+00
47	16	0.000000e+00
47	17	0.000000e+00
47	18	0.000000e+00
47	19	0.000000e+00
47	20	0.000000e+00
47	21	0.000000e+00
47	22	0.000000e+00
47	23	0.000000e+00
47	24	0.000000e+00
47	25	0.000000e+00
47	26	0.000000e+00
47	27	0.000000e+00
47	28	0.000000e+00
47	29	0.000000e+00
47	30	0.000000e+00
47	31	0.000000e+00
47	32	0.000000e+00
47	33	0.000000e+00
47	34	0.000000e+00
47	35	0.000000e+00
47	36	0.000000e+00
47	37	0.000000e+00
47	38	0.000000e+00
47	39	0.000000e+00
47	40	0.000000e+00
47	41	0.000000e+00
47	42	0.000000e+00
47	43	0.000000e+00
47	44	0.000000e+00
47	45	0.000000e+00
47	46	0.000000e+00
47	47	0.000000e+00
47	48	0.000000e+00
47	49	0.000000e+00
47	50	0.000000e+00
47	51	0.000000e+00
47	52	0.000000e+00
47	53	0.000000e+00
47	54	0.000000e+00
47	55	0.000000e+00
47	56	0.000000e+00
47	57	0.000000e+00
47	58	0.000000e+00
47	59	0.000000e+00
47	60	0.000000e+00
47	61	0.000000e+00
47	62	0.000000e+00
47	63	0.000000e+00
47	64	0.000000e+00
47	65	0.000000e+00
47	66	0.000000e+00
47	67	0.000000e+00
47	68	0.000000e+00
47	69	0.000000e+00
47	70	0.000000e+00
47	71	0.000000e+00
47	72	0.000000e+00
47	73	0.000000e+00
47	74	0.000000e+00
47	75	0.000000e+00
47	76	0.000000e+00
47	77	0.000000e+00
47	78	0.000000e+00
47	79	0.000000e+00
47	80	0.000000e+00
47	81	0.000000e+00
47	82	0.000000e+00
47	83	0.000000e+00
47	84	0.000000e+00
47	85	0.000000e+00
47	86	0.000000e+00
47	87	0.000000e+00
47	88	0.000000e+00
47	89	0.000000e+00
47	90	0.000000e+00
47	91	0.000000e+00
47	92	0.000000e+00
47	93	0.000000e+00
47	94	0.000000e+00
47	95	0.000000e+00
47	96	0.000000e+00
47	97	0.000000e+00
47	98	0.000000e+00
47	99	0.000000e+00
47	100	0.000000e+00
47	101	0.000000e+00
47	102	0.000000e+00
47	103	0.000000e+00
47	104	0.000000e+00
47	105	0.000000e+00
47	106	0.000000e+00
47	107	0.000000e+00
47	108	0.000000e+00
47	109	0.000000e+00
47	110	0.000000e+00
47	111	0.000000e+00
47	112	0.000000e+00
47	113	0.000000e+00
47	114	0.000000e+00
47	115	0.000000e+00
47	116	0.000000e+00
47	117	0.000000e+00
47	118	0.000000e+00
47	119	0.000000e+00
47	120	0.000000e+00
47	121	0.000000e+00
47	122	0.000000e+00
47	123	0.000000e+00
47	124	0.000000e+00
47	125	0.000000e+00
47	126	0.000000e+00
47	127	0.000000e+00
47	128	0.000000e+00
47	129	0.000000e+00
47	130	0.000000e+00
47	131	0.000000e+00
47	132	0.000000e+00
47	133	0.000000e+00
47	134	0.000000e+00
47	135	0.000000e+00
47	136	0.000000e+00
47	137	0.000000e+00
47	138	0.000000e+00
47	139	0.000000e+00
47	140	0.000000e+00
47	141	0.000000e+00
47	142	0.000000e+00
47	143	0.000000e+00
47	144	0.000000e+00
47	145	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	0.000000e+00
48	3	0.000000e+00
48	4	0.000000e+00
48	5	0.000000e+00
48	6	0.000000e+00
48	7	0.000000e+00
48	8	0.000000e+00
48	9	0.000000e+00
48	10	0.000000e+00
48	11	0.000000e+00
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	0.000000e+00
48	17	0.000000e+00
48	18	0.000000e+00
48	19	0.000000e+00
48	20	0.000000e+00
48	21	0.000000e+00
48	22	0.000000e+00
48	23	0.000000e+00
48	24	0.000000e+00
48	25	0.000000e+00
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	0.000000e+00
48	31	0.000000e+00
48	32	0.000000e+00
48	33	0.000000e+00
48	34	0.000000e+00
48	35	0.000000e+00
48	36	0.000000e+00
48	37	0.000000e+00
48	38	0.000000e+00
48	39	0.000000e+00
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	0.000000e+00
48	45	0.000000e+00
48	46	0.000000e+00
48	47	0.000000e+00
48	48	0.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	0.000000e+00
48	52	0.000000e+00
48	53	0.000000e+00
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	0.000000e+00
48	59	0.000000e+00
48	60	0.000000e+00
48	61	0.000000e+00
48	62	0.000000e+00
48	63	0.000000e+00
48	64	0.000000e+00
48	65	0.000000e+00
48	66	0.000000e+00
48	67	0.000000e+00
48	68	0.000000e+00
48	69	0.000000e+00
48	70	0.000000e+00
48	71	0.000000e+00
48	72	0.000000e+00
48	73	0.000000e+00
48	74	0.000000e+00
48	75	0.000000e+00
48	76	0.000000e+00
48	77	0.000000e+00
48	78	0.000000e+00
48	79	0.000000e+00
48	80	0.000000e+00
48	81	0.000000e+00
48	82	0.000000e+00
48	83	0.000000e+00
48	84	0.000000e+00
48	85	0.000000e+00
48	86	0.000000e+00
48	87	0.000000e+00
48	88	0.000000e+00
48	89	0.000000e+00
48	90	0.000000e+00
48	91	0.000000e+00
48	92	0.000000e+00
48	93	0.000000e+00
48	94	0.000000e+00
48	95	0.000000e+00
48	96	0.000000e+00
48	97	0.000000e+00
48	98	0.000000e+00
48	99	0.000000e+00
48	100	0.000000e+00
48	101	0.000000e+00
48	102	0.000000e+00
48	103	0.000000e+00
48	104	0.000000e+00
48	105	0.000000e+00
48	106	0.000000e+00
48	107	0.000000e+00
48	108	0.000000e+00
48	109	0.000000e+00
48	110	0.000000e+00
48	111	0.000000e+00
48	112	0.000000e+00
48	113	0.000000e+00
48	114	0.000000e+00
48	115	0.000000e+00
48	116	0.000000e+00
48	117	0.000000e+00
48	118	0.000000e+00
48	119	0.000000e+00
48	120	0.000000e+00
48	121	0.000000e+00
48	122	0.000000e+00
48	123	0.000000e+00
48	124	0.000000e+00
48	125	0.000000e+00
48	126	0.000000e+00
48	127	0.000000e+00
48	128	0.000000e+00
48	129	0.000000e+00
48	130	0.000000e+00
48	131	0.000000e+00
48	132	0.000000e+00
48	133	0.000000e+00
48	134	0.000000e+00
48	135	0.000000e+00
48	136	0.000000e+00
48	137	0.000000e+00
48	138	0.000000e+00
48	139	0.000000e+00
48	140	0.000000e+00
48	141	0.000000e+00
48	142	0.000000e+00
48	143	0.000000e+00
48	144	0.000000e+00
48	145	0.000000e+00
49	0	0.000000e+00
49	1	8.194773e-01
49	2	8.057389e-01
49	3	7.814806e-01
49	4	7.608114e-01
49	5	7.470718e-01
49	6	7.429163e-01
49	7	7.309662e-01
49	8	7.136744e-01
49	9	7.125183e-01
49	10	6.993692e-01
49	11	6.829270e-01
49	12	6.789580e-01
49	13	6.018277e-01
49	14	5.221224e-01
49	15	0.000000e+00
49	16	0.000000e+00
49	17	7.907261e-01
49	18	7.938638e-01
49	19	7.771138e-01
49	20	7.600202e-01
49	21	7.431508e-01
49	22	7.446941e-01
49	23	7.311549e-01
49	24	7.157155e-01
49	25	7.148353e-01
49	26	7.015466e-01
49	27	6.883305e-01
49	28	6.838941e-01
49	29	6.031248e-01
49	30	5.218241e-01
49	31	0.000000e+00
49	32	0.000000e+00
49	33	8.177284e-01
49	34	8.063278e-01
49	35	7.805473e-01
49	36	7.598635e-01
49	37	7.470790e-01
49	38	7.395285e-01
49	39	7.308639e-01
49	40	7.110862e-01
49	41	7.098450e-01
49	42	6.967430e-01
49	43	6.796626e-01
49	44	6.737416e-01
49	45	6.019980e-01
49	46	5.224634e-01
49	47	0.000000e+00
49	48	0.000000e+00
49	49	1.000000e+00
49	50	7.963095e-01
49	51	7.699805e-01
49	52	7.505321e-01
49	53	7.424804e-01
49	54	7.294423e-01
49	55	7.247049e-01
49	56	7.006821e-01
49	57	6.990667e-01
49	58	6.852709e-01
49	59	6.631783e-01
49	60	6.547913e-01
49	61	5.962542e-01
49	62	5.202927e-01
49	63	0.000000e+00
49	64	0.000000e+00
49	65	8.191972e-01
49	66	8.061700e-01
49	67	7.814122e-01
49	68	7.610841e-01
49	69	7.475934e-01
49	70	7.412272e-01
49	71	7.319206e-01
49	72	7.129342e-01
49	73	7.119016e-01
49	74	6.988425e-01
49	75	6.822331e-01
49	76	6.770133e-01
49	77	6.028458e-01
49	78	5.227704e-01
49	79	0.000000e+00
49	80	0.000000e+00
49	81	2.197191e-01
49	82	3.726486e-01
49	83	2.936112e-01
49	84	4.640290e-01
49	85	4.421325e-01
49	86	4.160349e-01
49	87	4.799342e-01
49	88	4.835238e-01
49	89	4.197136e-01
49	90	2.786753e-01
49	91	2.696168e-01
49	92	2.350151e-01
49	93	3.585840e-01
49	94	1.760719e-01
49	95	0.000000e+00
49	96	0.000000e+00
49	97	1.017424e-01
49	98	2.039465e-01
49	99	2.078149e-01
49	100	3.721763e-01
49	101	4.950639e-01
49	102	4.875230e-01
49	103	3.679459e-01
49	104	2.870090e-01
49	105	2.471988e-01
49	106	2.832323e-01
49	107	2.551668e-01
49	108	3.914695e-02
49	109	2.717348e-01
49	110	2.730676e-01
49	111	0.000000e+00
49	112	0.000000e+00
49	113	1.757467e-01
49	114	3.772836e-01
49	115	4.665657e-01
49	116	4.983208e-01
49	117	4.789849e-01
49	118	5.563478e-01
49	119	5.407340e-01
49	120	5.245261e-01
49	121	4.915423e-01
49	122	4.441138e-01
49	123	4.150293e-01
49	124	4.051099e-01
49	125	4.267430e-01
49	126	3.595445e-01
49	127	0.000000e+00
49	128	0.000000e+00
49	129	8.746381e-02
49	130	1.829715e-01
49	131	4.317351e-01
49	132	4.846476e-01
49	133	4.375008e-01
49	134	4.581325e-01
49	135	4.582202e-01
49	136	4.648222e-01
49	137	4.517510e-01
49	138	4.216563e-01
49	139	2.697993e-01
49	140	2.910418e-01
49	141	3.151892e-01
49	142	3.386411e-01
49	143	0.000000e+00
49	144	0.000000e+00
49	145	0.000000e+00
50	0	0.000000e+00
50	1	8.440375e-01
50	2	9.335874e-01
50	3	9.175520e-01
50	4	9.101666e-01
50	5	9.039899e-01
50	6	8.976104e-01
50	7	8.858165e-01
50	8	8.668395e-01
50	9	8.616944e-01
50	10	8.383305e-01
50	11	8.232153e-01
50	12	8.134475e-01
50	13	7.588164e-01
50	14	6.880809e-01
50	15	0.000000e+00
50	16	0.000000e+00
50	17	8.249634e-01
50	18	9.210045e-01
50	19	9.136739e-01
50	20	9.072209e-01
50	21	9.000222e-01
50	22	8.962502e-01
50	23	8.845949e-01
50	24	8.676826e-01
50	25	8.631465e-01
50	26	8.400760e-01
50	27	8.256049e-01
50	28	8.164781e-01
50	29	7.621808e-01
50	30	6.889032e-01
50	31	0.000000e+00
50	32	0.000000e+00
50	33	8.390889e-01
50	34	9.341652e-01
50	35	9.161317e-01
50	36	9.096993e-01
50	37	9.042182e-01
50	38	8.961868e-01
50	39	8.855751e-01
50	40	8.640600e-01
50	41	8.585805e-01
50	42	8.356384e-01
50	43	8.206664e-01
50	44	8.084022e-01
50	45	7.569387e-01
50	46	6.868671e-01
50	47	0.000000e+00
50	48	0.000000e+00
50	49	7.963095e-01
50	50	1.000000e+00
50	51	9.025574e-01
50	52	9.005049e-01
50	53	8.977943e-01
50	54	8.882943e-01
50	55	8.790387e-01
50	56	8.530729e-01
50	57	8.465514e-01
50	58	8.225077e-01
50	59	8.057016e-01
50	60	7.886557e-01
50	61	7.477465e-01
50	62	6.824058e-01
50	63	0.000000e+00
50	64	0.000000e+00
50	65	8.424525e-01
50	66	9.344221e-01
50	67	9.175922e-01
50	68	9.105407e-01
50	69	9.047335e-01
50	70	8.971903e-01
50	71	8.864052e-01
50	72	8.658701e-01
50	73	8.606214e-01
50	74	8.378486e-01
50	75	8.230806e-01
50	76	8.115603e-01
50	77	7.587246e-01
50	78	6.876867e-01
50	79	0.000000e+00
50	80	0.000000e+00
50	81	2.267298e-01
50	82	4.384011e-01
50	83	3.731483e-01
50	84	5.429515e-01
50	85	5.419162e-01
50	86	5.196669e-01
50	87	5.848416e-01
50	88	5.745290e-01
50	89	5.138339e-01
50	90	3.388026e-01
50	91	2.717160e-01
50	92	2.035413e-01
50	93	4.288500e-01
50	94	2.524999e-01
50	95	0.000000e+00
50	96	0.000000e+00
50	97	8.019591e-02
50	98	2.537668e-01
50	99	2.285772e-01
50	100	4.087787e-01
50	101	5.827159e-01
50	102	5.248480e-01
50	103	4.732172e-01
50	104	3.478270e-01
50	105	2.939225e-01
50	106	3.302476e-01
50	107	3.030760e-01
50	108	9.177430e-02
50	109	3.520082e-01
50	110	3.084000e-01
50	111	0.000000e+00
50	112	0.000000e+00
50	113	1.850435e-01
50	114	4.636608e-01
50	115	5.362859e-01
50	116	5.746219e-01
50	117	5.700851e-01
50	118	6.083539e-01
50	119	5.977163e-01
50	120	6.001255e-01
50	121	5.833159e-01
50	122	5.394060e-01
50	123	5.037011e-01
50	124	5.172505e-01
50	125	5.082314e-01
50	126	5.061360e-01
50	127	0.000000e+00
50	128	0.000000e+00
50	129	9.941948e-02
50	130	2.624018e-01
50	131	4.900759e-01
50	132	5.228421e-01
50	133	5.130617e-01
50	134	5.345493e-01
50	135	5.385871e-01
50	136	5.260084e-01
50	137	5.145245e-01
50	138	5.091068e-01
50	139	3.542463e-01
50	140	3.173031e-01
50	141	3.956405e-01
50	142	4.506876e-01
50	143	0.000000e+00
50	144	0.000000e+00
50	145	0.000000e+00
51	0	0.000000e+00
51	1	8.103143e-01
51	2	9.186863e-01
51	3	9.524694e-01
51	4	9.454382e-01
51	5	9.425399e-01
51	6	9.388588e-01
51	7	9.254884e-01
51	8	9.058997e-01
51	9	8.946843e-01
51	10	8.680660e-01
51	11	8.515262e-01
51	12	8.346910e-01
51	13	7.854639e-01
51	14	7.103952e-01
51	15	0.000000e+00
51	16	0.000000e+00
51	17	7.887942e-01
51	18	9.096553e-01
51	19	9.440086e-01
51	20	9.414393e-01
51	21	9.383618e-01
51	22	9.362182e-01
51	23	9.243014e-01
51	24	9.042791e-01
51	25	8.936174e-01
51	26	8.686227e-01
51	27	8.516036e-01
51	28	8.345420e-01
51	29	7.856384e-01
51	30	7.087685e-01
51	31	0.000000e+00
51	32	0.000000e+00
51	33	8.078833e-01
51	34	9.183311e-01
51	35	9.540395e-01
51	36	9.459586e-01
51	37	9.434028e-01
51	38	9.391716e-01
51	39	9.255086e-01
51	40	9.053738e-01
51	41	8.937420e-01
51	42	8.655608e-01
51	43	8.489133e-01
51	44	8.319973e-01
51	45	7.847393e-01
51	46	7.096092e-01
51	47	0.000000e+00
51	48	0.000000e+00
51	49	7.699805e-01
51	50	9.025574e-01
51	51	1.000000e+00
51	52	9.376436e-01
51	53	9.366798e-01
51	54	9.327331e-01
51	55	9.185002e-01
51	56	8.971375e-01
51	57	8.840688e-01
51	58	8.527798e-01
51	59	8.357616e-01
51	60	8.148769e-01
51	61	7.781299e-01
51	62	7.071024e-01
51	63	0.000000e+00
51	64	0.000000e+00
51	65	8.103525e-01
51	66	9.192609e-01
51	67	9.540628e-01
51	68	9.464503e-01
51	69	9.436503e-01
51	70	9.396283e-01
51	71	9.263095e-01
51	72	9.063764e-01
51	73	8.947858e-01
51	74	8.675084e-01
51	75	8.509355e-01
51	76	8.341162e-01
51	77	7.856599e-01
51	78	7.099460e-01
51	79	0.000000e+00
51	80	0.000000e+00
51	81	2.083788e-01
51	82	4.158175e-01
51	83	3.904611e-01
51	84	5.727749e-01
51	85	5.516672e-01
51	86	5.332684e-01
51	87	5.972181e-01
51	88	5.868306e-01
51	89	5.365272e-01
51	90	3.326786e-01
51	91	2.789492e-01
51	92	1.828549e-01
51	93	4.408347e-01
51	94	2.699693e-01
51	95	0.000000e+00
51	96	0.000000e+00
51	97	7.061656e-02
51	98	2.797967e-01
51	99	2.329751e-01
51	100	4.167979e-01
51	101	6.052074e-01
51	102	5.330838e-01
51	103	5.061442e-01
51	104	3.645372e-01
51	105	3.114853e-01
51	106	3.458111e-01
51	107	3.101659e-01
51	108	1.044356e-01
51	109	3.630658e-01
51	110	3.214670e-01
51	111	0.000000e+00
51	112	0.000000e+00
51	113	1.483036e-01
51	114	4.487966e-01
51	115	5.474126e-01
51	116	5.897941e-01
51	117	5.649377e-01
51	118	6.383822e-01
51	119	6.123324e-01
51	120	6.114683e-01
51	121	6.251917e-01
51	122	5.480423e-01
51	123	5.313561e-01
51	124	5.126381e-01
51	125	5.191934e-01
51	126	5.345842e-01
51	127	0.000000e+00
51	128	0.000000e+00
51	129	7.707771e-02
51	130	2.802000e-01
51	131	5.109000e-01
51	132	5.449297e-01
51	133	5.357019e-01
51	134	5.497928e-01
51	135	5.651314e-01
51	136	5.438091e-01
51	137	5.584768e-01
51	138	5.394267e-01
51	139	3.529450e-01
51	140	3.002281e-01
51	141	3.987933e-01
51	142	4.856862e-01
51	143	0.000000e+00
51	144	0.000000e+00
51	145	0.000000e+00
52	0	0.000000e+00
52	1	8.016712e-01
52	2	9.119120e-01
52	3	9.489855e-01
52	4	9.652650e-01
52	5	9.622902e-01
52	6	9.555853e-01
52	7	9.453972e-01
52	8	9.262019e-01
52	9	9.163943e-01
52	10	8.910488e-01
52	11	8.690830e-01
52	12	8.534300e-01
52	13	8.103458e-01
52	14	7.379113e-01
52	15	0.000000e+00
52	16	0.000000e+00
52	17	7.874520e-01
52	18	8.995235e-01
52	19	9.419302e-01
52	20	9.602857e-01
52	21	9.587109e-01
52	22	9.523142e-01
52	23	9.437676e-01
52	24	9.243294e-01
52	25	9.160982e-01
52	26	8.913997e-01
52	27	8.687090e-01
52	28	8.528282e-01
52	29	8.118212e-01
52	30	7.375455e-01
52	31	0.000000e+00
52	32	0.000000e+00
52	33	7.953550e-01
52	34	9.128045e-01
52	35	9.486193e-01
52	36	9.660323e-01
52	37	9.625787e-01
52	38	9.558780e-01
52	39	9.452532e-01
52	40	9.254213e-01
52	41	9.146188e-01
52	42	8.888969e-01
52	43	8.670396e-01
52	44	8.503571e-01
52	45	8.082433e-01
52	46	7.366420e-01
52	47	0.000000e+00
52	48	0.000000e+00
52	49	7.505321e-01
52	50	9.005049e-01
52	51	9.376436e-01
52	52	1.000000e+00
52	53	9.548380e-01
52	54	9.498928e-01
52	55	9.383893e-01
52	56	9.171475e-01
52	57	9.039115e-01
52	58	8.761467e-01
52	59	8.543505e-01
52	60	8.335498e-01
52	61	7.999981e-01
52	62	7.328125e-01
52	63	0.000000e+00
52	64	0.000000e+00
52	65	7.995660e-01
52	66	9.128893e-01
52	67	9.493772e-01
52	68	9.663379e-01
52	69	9.631457e-01
52	70	9.562457e-01
52	71	9.459774e-01
52	72	9.263816e-01
52	73	9.160636e-01
52	74	8.906768e-01
52	75	8.689467e-01
52	76	8.525686e-01
52	77	8.097225e-01
52	78	7.372701e-01
52	79	0.000000e+00
52	80	0.000000e+00
52	81	2.219656e-01
52	82	4.402961e-01
52	83	3.997545e-01
52	84	5.978437e-01
52	85	5.857061e-01
52	86	5.601993e-01
52	87	6.359841e-01
52	88	6.080641e-01
52	89	5.473957e-01
52	90	3.452399e-01
52	91	2.695602e-01
52	92	1.813552e-01
52	93	4.474612e-01
52	94	2.863509e-01
52	95	0.000000e+00
52	96	0.000000e+00
52	97	5.880047e-02
52	98	2.882272e-01
52	99	2.456535e-01
52	100	4.301924e-01
52	101	6.227824e-01
52	102	5.552577e-01
52	103	5.272500e-01
52	104	4.060116e-01
52	105	3.220501e-01
52	106	3.736291e-01
52	107	3.448674e-01
52	108	1.467941e-01
52	109	3.985776e-01
52	110	3.035915e-01
52	111	0.000000e+00
52	112	0.000000e+00
52	113	1.738834e-01
52	114	4.700402e-01
52	115	5.653081e-01
52	116	6.235128e-01
52	117	5.997046e-01
52	118	6.376693e-01
52	119	6.351464e-01
52	120	6.283140e-01
52	121	6.445776e-01
52	122	5.950438e-01
52	123	5.503441e-01
52	124	5.563571e-01
52	125	5.409661e-01
52	126	5.613151e-01
52	127	0.000000e+00
52	128	0.000000e+00
52	129	9.872321e-02
52	130	2.998508e-01
52	131	5.205989e-01
52	132	5.607185e-01
52	133	5.493220e-01
52	134	5.924155e-01
52	135	5.868110e-01
52	136	5.718471e-01
52	137	5.550630e-01
52	138	5.658394e-01
52	139	3.910781e-01
52	140	3.126928e-01
52	141	4.355436e-01
52	142	5.074372e-01
52	143	0.000000e+00
52	144	0.000000e+00
52	145	0.000000e+00
53	0	0.000000e+00
53	1	7.910448e-01
53	2	9.092284e-01
53	3	9.473363e-01
53	4	9.612584e-01
53	5	9.710645e-01
53	6	9.642431e-01
53	7	9.613298e-01
53	8	9.411608e-01
53	9	9.337222e-01
53	10	9.067372e-01
53	11	8.848520e-01
53	12	8.703830e-01
53	13	8.311237e-01
53	14	7.620028e-01
53	15	0.000000e+00
53	16	0.000000e+00
53	17	7.767388e-01
53	18	8.967242e-01
53	19	9.409593e-01
53	20	9.561933e-01
53	21	9.650081e-01
53	22	9.603006e-01
53	23	9.583255e-01
53	24	9.385190e-01
53	25	9.319100e-01
53	26	9.050045e-01
53	27	8.834925e-01
53	28	8.699517e-01
53	29	8.322034e-01
53	30	7.617638e-01
53	31	0.000000e+00
53	32	0.000000e+00
53	33	7.854992e-01
53	34	9.099827e-01
53	35	9.479211e-01
53	36	9.621088e-01
53	37	9.726581e-01
53	38	9.651868e-01
53	39	9.618566e-01
53	40	9.411905e-01
53	41	9.327005e-01
53	42	9.053231e-01
53	43	8.837950e-01
53	44	8.676411e-01
53	45	8.294683e-01
53	46	7.607648e-01
53	47	0.000000e+00
53	48	0.000000e+00
53	49	7.424804e-01
53	50	8.977943e-01
53	51	9.366798e-01
53	52	9.548380e-01
53	53	1.000000e+00
53	54	9.599557e-01
53	55	9.562631e-01
53	56	9.337585e-01
53	57	9.234774e-01
53	58	8.944047e-01
53	59	8.721008e-01
53	60	8.503688e-01
53	61	8.213908e-01
53	62	7.566895e-01
53	63	0.000000e+00
53	64	0.000000e+00
53	65	7.894937e-01
53	66	9.100927e-01
53	67	9.485522e-01
53	68	9.623667e-01
53	69	9.724780e-01
53	70	9.652879e-01
53	71	9.621528e-01
53	72	9.418694e-01
53	73	9.338065e-01
53	74	9.065938e-01
53	75	8.854040e-01
53	76	8.698655e-01
53	77	8.307502e-01
53	78	7.614227e-01
53	79	0.000000e+00
53	80	0.000000e+00
53	81	2.277350e-01
53	82	4.463749e-01
53	83	3.851079e-01
53	84	5.990323e-01
53	85	5.845348e-01
53	86	5.579171e-01
53	87	6.380929e-01
53	88	6.131688e-01
53	89	5.531146e-01
53	90	3.389804e-01
53	91	2.611342e-01
53	92	1.709804e-01
53	93	4.530666e-01
53	94	2.979589e-01
53	95	0.000000e+00
53	96	0.000000e+00
53	97	6.636119e-02
53	98	2.892073e-01
53	99	2.532655e-01
53	100	4.402061e-01
53	101	6.306792e-01
53	102	5.595859e-01
53	103	5.334449e-01
53	104	4.103465e-01
53	105	3.234348e-01
53	106	3.856816e-01
53	107	3.444420e-01
53	108	1.371185e-01
53	109	4.053783e-01
53	110	3.263160e-01
53	111	0.000000e+00
53	112	0.000000e+00
53	113	1.782465e-01
53	114	4.692664e-01
53	115	5.621891e-01
53	116	6.182986e-01
53	117	5.987681e-01
53	118	6.397880e-01
53	119	6.443464e-01
53	120	6.363489e-01
53	121	6.517913e-01
53	122	6.103328e-01
53	123	5.621195e-01
53	124	5.709934e-01
53	125	5.517840e-01
53	126	5.802703e-01
53	127	0.000000e+00
53	128	0.000000e+00
53	129	9.086812e-02
53	130	3.020461e-01
53	131	5.250658e-01
53	132	5.591343e-01
53	133	5.594116e-01
53	134	6.011968e-01
53	135	5.910152e-01
53	136	5.801579e-01
53	137	5.720746e-01
53	138	5.816656e-01
53	139	3.954741e-01
53	140	3.167269e-01
53	141	4.376878e-01
53	142	5.198160e-01
53	143	0.000000e+00
53	144	0.000000e+00
53	145	0.000000e+00
54	0	0.000000e+00
54	1	7.724831e-01
54	2	9.021895e-01
54	3	9.412429e-01
54	4	9.572143e-01
54	5	9.647232e-01
54	6	9.754561e-01
54	7	9.718895e-01
54	8	9.620115e-01
54	9	9.548295e-01
54	10	9.342342e-01
54	11	9.173007e-01
54	12	8.995702e-01
54	13	8.780295e-01
54	14	8.141403e-01
54	15	0.000000e+00
54	16	0.000000e+00
54	17	7.554772e-01
54	18	8.922612e-01
54	19	9.327131e-01
54	20	9.528511e-01
54	21	9.591832e-01
54	22	9.707886e-01
54	23	9.694586e-01
54	24	9.593035e-01
54	25	9.526389e-01
54	26	9.330425e-01
54	27	9.155423e-01
54	28	8.975376e-01
54	29	8.783176e-01
54	30	8.133225e-01
54	31	0.000000e+00
54	32	0.000000e+00
54	33	7.689345e-01
54	34	9.026795e-01
54	35	9.419345e-01
54	36	9.578990e-01
54	37	9.657377e-01
54	38	9.769100e-01
54	39	9.722547e-01
54	40	9.616440e-01
54	41	9.543506e-01
54	42	9.325860e-01
54	43	9.155426e-01
54	44	8.977402e-01
54	45	8.765823e-01
54	46	8.128938e-01
54	47	0.000000e+00
54	48	0.000000e+00
54	49	7.294423e-01
54	50	8.882943e-01
54	51	9.327331e-01
54	52	9.498928e-01
54	53	9.599557e-01
54	54	1.000000e+00
54	55	9.660442e-01
54	56	9.539957e-01
54	57	9.452753e-01
54	58	9.207899e-01
54	59	9.035541e-01
54	60	8.815695e-01
54	61	8.689608e-01
54	62	8.090727e-01
54	63	0.000000e+00
54	64	0.000000e+00
54	65	7.718198e-01
54	66	9.032447e-01
54	67	9.420628e-01
54	68	9.583529e-01
54	69	9.657111e-01
54	70	9.768476e-01
54	71	9.727676e-01
54	72	9.623764e-01
54	73	9.552060e-01
54	74	9.340688e-01
54	75	9.172191e-01
54	76	8.996398e-01
54	77	8.777843e-01
54	78	8.134736e-01
54	79	0.000000e+00
54	80	0.000000e+00
54	81	2.134717e-01
54	82	4.347906e-01
54	83	3.875586e-01
54	84	5.826162e-01
54	85	5.724920e-01
54	86	5.584721e-01
54	87	6.449702e-01
54	88	6.284483e-01
54	89	5.734390e-01
54	90	3.581014e-01
54	91	2.572829e-01
54	92	1.623181e-01
54	93	4.724017e-01
54	94	3.237013e-01
54	95	0.000000e+00
54	96	0.000000e+00
54	97	5.711290e-02
54	98	2.777689e-01
54	99	2.324548e-01
54	100	4.229141e-01
54	101	6.347428e-01
54	102	5.713333e-01
54	103	5.562930e-01
54	104	4.041261e-01
54	105	3.168295e-01
54	106	3.828157e-01
54	107	3.552209e-01
54	108	1.362413e-01
54	109	4.224728e-01
54	110	3.474245e-01
54	111	0.000000e+00
54	112	0.000000e+00
54	113	1.678690e-01
54	114	4.703253e-01
54	115	5.417044e-01
54	116	6.056947e-01
54	117	5.763807e-01
54	118	6.312505e-01
54	119	6.242055e-01
54	120	6.199686e-01
54	121	6.719860e-01
54	122	6.290098e-01
54	123	5.792524e-01
54	124	5.933803e-01
54	125	5.859161e-01
54	126	6.054852e-01
54	127	0.000000e+00
54	128	0.000000e+00
54	129	8.086396e-02
54	130	3.029327e-01
54	131	5.117347e-01
54	132	5.387952e-01
54	133	5.399022e-01
54	134	5.905632e-01
54	135	5.851670e-01
54	136	5.582647e-01
54	137	5.635998e-01
54	138	5.721393e-01
54	139	3.989020e-01
54	140	3.138939e-01
54	141	4.573176e-01
54	142	5.393861e-01
54	143	0.000000e+00
54	144	0.000000e+00
54	145	0.000000e+00
55	0	0.000000e+00
55	1	7.673077e-01
55	2	8.909610e-01
55	3	9.255670e-01
55	4	9.437589e-01
55	5	9.588853e-01
55	6	9.681572e-01
55	7	9.766914e-01
55	8	9.709596e-01
55	9	9.668649e-01
55	10	9.511222e-01
55	11	9.324621e-01
55	12	9.198579e-01
55	13	8.982265e-01
55	14	8.365223e-01
55	15	0.000000e+00
55	16	0.000000e+00
55	17	7.500725e-01
55	18	8.793179e-01
55	19	9.171417e-01
55	20	9.385044e-01
55	21	9.519472e-01
55	22	9.630509e-01
55	23	9.726974e-01
55	24	9.674056e-01
55	25	9.638552e-01
55	26	9.480609e-01
55	27	9.299242e-01
55	28	9.162617e-01
55	29	8.975751e-01
55	30	8.348881e-01
55	31	0.000000e+00
55	32	0.000000e+00
55	33	7.632166e-01
55	34	8.916849e-01
55	35	9.271709e-01
55	36	9.451460e-01
55	37	9.604067e-01
55	38	9.698037e-01
55	39	9.777501e-01
55	40	9.713664e-01
55	41	9.664277e-01
55	42	9.501221e-01
55	43	9.313626e-01
55	44	9.185374e-01
55	45	8.971251e-01
55	46	8.356326e-01
55	47	0.000000e+00
55	48	0.000000e+00
55	49	7.247049e-01
55	50	8.790387e-01
55	51	9.185002e-01
55	52	9.383893e-01
55	53	9.562631e-01
55	54	9.660442e-01
55	55	1.000000e+00
55	56	9.646124e-01
55	57	9.581152e-01
55	58	9.398995e-01
55	59	9.198846e-01
55	60	9.036154e-01
55	61	8.901171e-01
55	62	8.323947e-01
55	63	0.000000e+00
55	64	0.000000e+00
55	65	7.662252e-01
55	66	8.918408e-01
55	67	9.270840e-01
55	68	9.452654e-01
55	69	9.600625e-01
55	70	9.696280e-01
55	71	9.777731e-01
55	72	9.717885e-01
55	73	9.672352e-01
55	74	9.511353e-01
55	75	9.327209e-01
55	76	9.201371e-01
55	77	8.980489e-01
55	78	8.360112e-01
55	79	0.000000e+00
55	80	0.000000e+00
55	81	2.123570e-01
55	82	4.347059e-01
55	83	3.680667e-01
55	84	5.765779e-01
55	85	5.674349e-01
55	86	5.515407e-01
55	87	6.427663e-01
55	88	6.272633e-01
55	89	5.727759e-01
55	90	3.571141e-01
55	91	2.636204e-01
55	92	1.719408e-01
55	93	4.729427e-01
55	94	3.367122e-01
55	95	0.000000e+00
55	96	0.000000e+00
55	97	5.414784e-02
55	98	2.740326e-01
55	99	2.392204e-01
55	100	4.311034e-01
55	101	6.417663e-01
55	102	5.774614e-01
55	103	5.541909e-01
55	104	4.208304e-01
55	105	3.246023e-01
55	106	3.994678e-01
55	107	3.641467e-01
55	108	1.358016e-01
55	109	4.344276e-01
55	110	3.376401e-01
55	111	0.000000e+00
55	112	0.000000e+00
55	113	1.631197e-01
55	114	4.578556e-01
55	115	5.350126e-01
55	116	5.882786e-01
55	117	5.648378e-01
55	118	6.181181e-01
55	119	6.224166e-01
55	120	6.173697e-01
55	121	6.618638e-01
55	122	6.317296e-01
55	123	5.814879e-01
55	124	6.033032e-01
55	125	5.997417e-01
55	126	6.195934e-01
55	127	0.000000e+00
55	128	0.000000e+00
55	129	8.531054e-02
55	130	2.888012e-01
55	131	4.996446e-01
55	132	5.317091e-01
55	133	5.353266e-01
55	134	5.914695e-01
55	135	5.800860e-01
55	136	5.562773e-01
55	137	5.673449e-01
55	138	5.855958e-01
55	139	3.925016e-01
55	140	3.203477e-01
55	141	4.595443e-01
55	142	5.503660e-01
55	143	0.000000e+00
55	144	0.000000e+00
55	145	0.000000e+00
56	0	0.000000e+00
56	1	7.400228e-01
56	2	8.651256e-01
56	3	8.990595e-01
56	4	9.197517e-01
56	5	9.358855e-01
56	6	9.525872e-01
56	7	9.669937e-01
56	8	9.742655e-01
56	9	9.696844e-01
56	10	9.604305e-01
56	11	9.474977e-01
56	12	9.352069e-01
56	13	9.182310e-01
56	14	8.601147e-01
56	15	0.000000e+00
56	16	0.000000e+00
56	17	7.224512e-01
56	18	8.540687e-01
56	19	8.880580e-01
56	20	9.133148e-01
56	21	9.284605e-01
56	22	9.457250e-01
56	23	9.622861e-01
56	24	9.687705e-01
56	25	9.645819e-01
56	26	9.559859e-01
56	27	9.429224e-01
56	28	9.272032e-01
56	29	9.153512e-01
56	30	8.569835e-01
56	31	0.000000e+00
56	32	0.000000e+00
56	33	7.370676e-01
56	34	8.657293e-01
56	35	9.023844e-01
56	36	9.221274e-01
56	37	9.373864e-01
56	38	9.554178e-01
56	39	9.683162e-01
56	40	9.758693e-01
56	41	9.706192e-01
56	42	9.599860e-01
56	43	9.467986e-01
56	44	9.356476e-01
56	45	9.177527e-01
56	46	8.596933e-01
56	47	0.000000e+00
56	48	0.000000e+00
56	49	7.006821e-01
56	50	8.530729e-01
56	51	8.971375e-01
56	52	9.171475e-01
56	53	9.337585e-01
56	54	9.539957e-01
56	55	9.646124e-01
56	56	1.000000e+00
56	57	9.645731e-01
56	58	9.510293e-01
56	59	9.371160e-01
56	60	9.248379e-01
56	61	9.125480e-01
56	62	8.576277e-01
56	63	0.000000e+00
56	64	0.000000e+00
56	65	7.395466e-01
56	66	8.658628e-01
56	67	9.014003e-01
56	68	9.218011e-01
56	69	9.368978e-01
56	70	9.547328e-01
56	71	9.681439e-01
56	72	9.757373e-01
56	73	9.707406e-01
56	74	9.606848e-01
56	75	9.476970e-01
56	76	9.361605e-01
56	77	9.181676e-01
56	78	8.597032e-01
56	79	0.000000e+00
56	80	0.000000e+00
56	81	1.952309e-01
56	82	4.197696e-01
56	83	3.530585e-01
56	84	5.634699e-01
56	85	5.563036e-01
56	86	5.515061e-01
56	87	6.458358e-01
56	88	6.191871e-01
56	89	5.786698e-01
56	90	3.760439e-01
56	91	2.760618e-01
56	92	1.713073e-01
56	93	4.760917e-01
56	94	3.620845e-01
56	95	0.000000e+00
56	96	0.000000e+00
56	97	3.441722e-02
56	98	2.689776e-01
56	99	2.326125e-01
56	100	4.240990e-01
56	101	6.468053e-01
56	102	5.851771e-01
56	103	5.783809e-01
56	104	4.335588e-01
56	105	3.439036e-01
56	106	4.157568e-01
56	107	3.783855e-01
56	108	1.465064e-01
56	109	4.483989e-01
56	110	3.225092e-01
56	111	0.000000e+00
56	112	0.000000e+00
56	113	1.469532e-01
56	114	4.481721e-01
56	115	5.138494e-01
56	116	5.576851e-01
56	117	5.285061e-01
56	118	6.027571e-01
56	119	6.000297e-01
56	120	6.028652e-01
56	121	6.695738e-01
56	122	6.314072e-01
56	123	5.897785e-01
56	124	5.971402e-01
56	125	6.184061e-01
56	126	6.242478e-01
56	127	0.000000e+00
56	128	0.000000e+00
56	129	7.532688e-02
56	130	2.756368e-01
56	131	4.698685e-01
56	132	5.021761e-01
56	133	5.069555e-01
56	134	5.623238e-01
56	135	5.596952e-01
56	136	5.320599e-01
56	137	5.591165e-01
56	138	5.803633e-01
56	139	3.873866e-01
56	140	3.262140e-01
56	141	4.755332e-01
56	142	5.605884e-01
56	143	0.000000e+00
56	144	0.000000e+00
56	145	0.000000e+00
57	0	0.000000e+00
57	1	7.358539e-01
57	2	8.589427e-01
57	3	8.882235e-01
57	4	9.082105e-01
57	5	9.248554e-01
57	6	9.453961e-01
57	7	9.598092e-01
57	8	9.691081e-01
57	9	9.708759e-01
57	10	9.652749e-01
57	11	9.565861e-01
57	12	9.433020e-01
57	13	9.225293e-01
57	14	8.605449e-01
57	15	0.000000e+00
57	16	0.000000e+00
57	17	7.165801e-01
57	18	8.483007e-01
57	19	8.784831e-01
57	20	9.028725e-01
57	21	9.169425e-01
57	22	9.393744e-01
57	23	9.547430e-01
57	24	9.644913e-01
57	25	9.654308e-01
57	26	9.607095e-01
57	27	9.523925e-01
57	28	9.362887e-01
57	29	9.195439e-01
57	30	8.574574e-01
57	31	0.000000e+00
57	32	0.000000e+00
57	33	7.333959e-01
57	34	8.594302e-01
57	35	8.906470e-01
57	36	9.100149e-01
57	37	9.264342e-01
57	38	9.476055e-01
57	39	9.613038e-01
57	40	9.700521e-01
57	41	9.722097e-01
57	42	9.648350e-01
57	43	9.558619e-01
57	44	9.427814e-01
57	45	9.221969e-01
57	46	8.603365e-01
57	47	0.000000e+00
57	48	0.000000e+00
57	49	6.990667e-01
57	50	8.465514e-01
57	51	8.840688e-01
57	52	9.039115e-01
57	53	9.234774e-01
57	54	9.452753e-01
57	55	9.581152e-01
57	56	9.645731e-01
57	57	1.000000e+00
57	58	9.560662e-01
57	59	9.457249e-01
57	60	9.308060e-01
57	61	9.172152e-01
57	62	8.583186e-01
57	63	0.000000e+00
57	64	0.000000e+00
57	65	7.355300e-01
57	66	8.596256e-01
57	67	8.900163e-01
57	68	9.100313e-01
57	69	9.258250e-01
57	70	9.472039e-01
57	71	9.610425e-01
57	72	9.701874e-01
57	73	9.722599e-01
57	74	9.655464e-01
57	75	9.568492e-01
57	76	9.436462e-01
57	77	9.226231e-01
57	78	8.603140e-01
57	79	0.000000e+00
57	80	0.000000e+00
57	81	1.911906e-01
57	82	4.170005e-01
57	83	3.432275e-01
57	84	5.527380e-01
57	85	5.456639e-01
57	86	5.390663e-01
57	87	6.410428e-01
57	88	6.155850e-01
57	89	5.713327e-01
57	90	3.737962e-01
57	91	2.748837e-01
57	92	1.740090e-01
57	93	4.713884e-01
57	94	3.606860e-01
57	95	0.000000e+00
57	96	0.000000e+00
57	97	3.682113e-02
57	98	2.524191e-01
57	99	2.307756e-01
57	100	4.286348e-01
57	101	6.485886e-01
57	102	5.893599e-01
57	103	5.729488e-01
57	104	4.183232e-01
57	105	3.384029e-01
57	106	4.156140e-01
57	107	3.780456e-01
57	108	1.296524e-01
57	109	4.420263e-01
57	110	3.291467e-01
57	111	0.000000e+00
57	112	0.000000e+00
57	113	1.421384e-01
57	114	4.344372e-01
57	115	5.006838e-01
57	116	5.476421e-01
57	117	5.181894e-01
57	118	5.985266e-01
57	119	5.948314e-01
57	120	5.962042e-01
57	121	6.633365e-01
57	122	6.323228e-01
57	123	5.800869e-01
57	124	5.910422e-01
57	125	6.126079e-01
57	126	6.252720e-01
57	127	0.000000e+00
57	128	0.000000e+00
57	129	6.558065e-02
57	130	2.574919e-01
57	131	4.707222e-01
57	132	5.020556e-01
57	133	5.031229e-01
57	134	5.683258e-01
57	135	5.585841e-01
57	136	5.321792e-01
57	137	5.515173e-01
57	138	5.764721e-01
57	139	3.826258e-01
57	140	3.148371e-01
57	141	4.686639e-01
57	142	5.504216e-01
57	143	0.000000e+00
57	144	0.000000e+00
57	145	0.000000e+00
58	0	0.000000e+00
58	1	7.195022e-01
58	2	8.322732e-01
58	3	8.576891e-01
58	4	8.810073e-01
58	5	8.939249e-01
58	6	9.202885e-01
58	7	9.389081e-01
58	8	9.550522e-01
58	9	9.598601e-01
58	10	9.681000e-01
58	11	9.598002e-01
58	12	9.484241e-01
58	13	9.346111e-01
58	14	8.753932e-01
58	15	0.000000e+00
58	16	0.000000e+00
58	17	6.986985e-01
58	18	8.203865e-01
58	19	8.481298e-01
58	20	8.765224e-01
58	21	8.848302e-01
58	22	9.138255e-01
58	23	9.323656e-01
58	24	9.499812e-01
58	25	9.540853e-01
58	26	9.609075e-01
58	27	9.549722e-01
58	28	9.400299e-01
58	29	9.305791e-01
58	30	8.717478e-01
58	31	0.000000e+00
58	32	0.000000e+00
58	33	7.172242e-01
58	34	8.335175e-01
58	35	8.592345e-01
58	36	8.828399e-01
58	37	8.958260e-01
58	38	9.223734e-01
58	39	9.412433e-01
58	40	9.560160e-01
58	41	9.611212e-01
58	42	9.690319e-01
58	43	9.597222e-01
58	44	9.485043e-01
58	45	9.350742e-01
58	46	8.759310e-01
58	47	0.000000e+00
58	48	0.000000e+00
58	49	6.852709e-01
58	50	8.225077e-01
58	51	8.527798e-01
58	52	8.761467e-01
58	53	8.944047e-01
58	54	9.207899e-01
58	55	9.398995e-01
58	56	9.510293e-01
58	57	9.560662e-01
58	58	1.000000e+00
58	59	9.499922e-01
58	60	9.380356e-01
58	61	9.311369e-01
58	62	8.744764e-01
58	63	0.000000e+00
58	64	0.000000e+00
58	65	7.189741e-01
58	66	8.332260e-01
58	67	8.587362e-01
58	68	8.829602e-01
58	69	8.948972e-01
58	70	9.219152e-01
58	71	9.405443e-01
58	72	9.559774e-01
58	73	9.611838e-01
58	74	9.690095e-01
58	75	9.603287e-01
58	76	9.491301e-01
58	77	9.352103e-01
58	78	8.756487e-01
58	79	0.000000e+00
58	80	0.000000e+00
58	81	1.813121e-01
58	82	4.033238e-01
58	83	3.165971e-01
58	84	5.196187e-01
58	85	5.232819e-01
58	86	5.192602e-01
58	87	6.292138e-01
58	88	6.089402e-01
58	89	5.541844e-01
58	90	3.745164e-01
58	91	2.727797e-01
58	92	1.838365e-01
58	93	4.638763e-01
58	94	3.734300e-01
58	95	0.000000e+00
58	96	0.000000e+00
58	97	2.854420e-02
58	98	2.276168e-01
58	99	2.031301e-01
58	100	4.094347e-01
58	101	6.406926e-01
58	102	5.982665e-01
58	103	5.628112e-01
58	104	4.107951e-01
58	105	3.235629e-01
58	106	4.219470e-01
58	107	3.907611e-01
58	108	1.173651e-01
58	109	4.433118e-01
58	110	3.185449e-01
58	111	0.000000e+00
58	112	0.000000e+00
58	113	1.247283e-01
58	114	4.070288e-01
58	115	4.757601e-01
58	116	5.167741e-01
58	117	4.901607e-01
58	118	5.683849e-01
58	119	5.684922e-01
58	120	5.633707e-01
58	121	6.435504e-01
58	122	6.254995e-01
58	123	5.534679e-01
58	124	5.831422e-01
58	125	6.142503e-01
58	126	6.209855e-01
58	127	0.000000e+00
58	128	0.000000e+00
58	129	5.978123e-02
58	130	2.310045e-01
58	131	4.439993e-01
58	132	4.829934e-01
58	133	4.751303e-01
58	134	5.592142e-01
58	135	5.387857e-01
58	136	5.090588e-01
58	137	5.244036e-01
58	138	5.684718e-01
58	139	3.688254e-01
58	140	3.064602e-01
58	141	4.658565e-01
58	142	5.377668e-01
58	143	0.000000e+00
58	144	0.000000e+00
58	145	0.000000e+00
59	0	0.000000e+00
59	1	6.936985e-01
59	2	8.190761e-01
59	3	8.397496e-01
59	4	8.589248e-01
59	5	8.722040e-01
59	6	9.018351e-01
59	7	9.195643e-01
59	8	9.406699e-01
59	9	9.482308e-01
59	10	9.565256e-01
59	11	9.623857e-01
59	12	9.500252e-01
59	13	9.257803e-01
59	14	8.585312e-01
59	15	0.000000e+00
59	16	0.000000e+00
59	17	6.723967e-01
59	18	8.103176e-01
59	19	8.303159e-01
59	20	8.545816e-01
59	21	8.635085e-01
59	22	8.949017e-01
59	23	9.134526e-01
59	24	9.352338e-01
59	25	9.417760e-01
59	26	9.502699e-01
59	27	9.560836e-01
59	28	9.409993e-01
59	29	9.221114e-01
59	30	8.546699e-01
59	31	0.000000e+00
59	32	0.000000e+00
59	33	6.926077e-01
59	34	8.193232e-01
59	35	8.418239e-01
59	36	8.608597e-01
59	37	8.737872e-01
59	38	9.043302e-01
59	39	9.215274e-01
59	40	9.415461e-01
59	41	9.499639e-01
59	42	9.567762e-01
59	43	9.626398e-01
59	44	9.498859e-01
59	45	9.259102e-01
59	46	8.584976e-01
59	47	0.000000e+00
59	48	0.000000e+00
59	49	6.631783e-01
59	50	8.057016e-01
59	51	8.357616e-01
59	52	8.543505e-01
59	53	8.721008e-01
59	54	9.035541e-01
59	55	9.198846e-01
59	56	9.371160e-01
59	57	9.457249e-01
59	58	9.499922e-01
59	59	1.000000e+00
59	60	9.398617e-01
59	61	9.217627e-01
59	62	8.571145e-01
59	63	0.000000e+00
59	64	0.000000e+00
59	65	6.938154e-01
59	66	8.197497e-01
59	67	8.411933e-01
59	68	8.609531e-01
59	69	8.729158e-01
59	70	9.037423e-01
59	71	9.209227e-01
59	72	9.414678e-01
59	73	9.497395e-01
59	74	9.570956e-01
59	75	9.630208e-01
59	76	9.504369e-01
59	77	9.262027e-01
59	78	8.582334e-01
59	79	0.000000e+00
59	80	0.000000e+00
59	81	1.726830e-01
59	82	3.952266e-01
59	83	3.136266e-01
59	84	5.118762e-01
59	85	5.143423e-01
59	86	5.148400e-01
59	87	6.227391e-01
59	88	5.901735e-01
59	89	5.505920e-01
59	90	3.840786e-01
59	91	2.808356e-01
59	92	1.827096e-01
59	93	4.597634e-01
59	94	3.692289e-01
59	95	0.000000e+00
59	96	0.000000e+00
59	97	3.460174e-02
59	98	2.340352e-01
59	99	2.070357e-01
59	100	4.067464e-01
59	101	6.370016e-01
59	102	5.810501e-01
59	103	5.688010e-01
59	104	4.006315e-01
59	105	3.449615e-01
59	106	4.285709e-01
59	107	3.995232e-01
59	108	1.206014e-01
59	109	4.405474e-01
59	110	3.070983e-01
59	111	0.000000e+00
59	112	0.000000e+00
59	113	1.180258e-01
59	114	4.077615e-01
59	115	4.558276e-01
59	116	4.917919e-01
59	117	4.677535e-01
59	118	5.549776e-01
59	119	5.446522e-01
59	120	5.530821e-01
59	121	6.399168e-01
59	122	6.093309e-01
59	123	5.420011e-01
59	124	5.538530e-01
59	125	6.104517e-01
59	126	6.087656e-01
59	127	0.000000e+00
59	128	0.000000e+00
59	129	5.610514e-02
59	130	2.394569e-01
59	131	4.355255e-01
59	132	4.657190e-01
59	133	4.605261e-01
59	134	5.287836e-01
59	135	5.196301e-01
59	136	4.864278e-01
59	137	5.184019e-01
59	138	5.546787e-01
59	139	3.684757e-01
59	140	3.133555e-01
59	141	4.674584e-01
59	142	5.258994e-01
59	143	0.000000e+00
59	144	0.000000e+00
59	145	0.000000e+00
60	0	0.000000e+00
60	1	6.871640e-01
60	2	8.015769e-01
60	3	8.166827e-01
60	4	8.362133e-01
60	5	8.518263e-01
60	6	8.799434e-01
60	7	9.035434e-01
60	8	9.286031e-01
60	9	9.340658e-01
60	10	9.444763e-01
60	11	9.496223e-01
60	12	9.499799e-01
60	13	9.166907e-01
60	14	8.509135e-01
60	15	0.000000e+00
60	16	0.000000e+00
60	17	6.678833e-01
60	18	7.923842e-01
60	19	8.067992e-01
60	20	8.309887e-01
60	21	8.444375e-01
60	22	8.734445e-01
60	23	8.978666e-01
60	24	9.235742e-01
60	25	9.281283e-01
60	26	9.383386e-01
60	27	9.445038e-01
60	28	9.400610e-01
60	29	9.122653e-01
60	30	8.467453e-01
60	31	0.000000e+00
60	32	0.000000e+00
60	33	6.853448e-01
60	34	8.016815e-01
60	35	8.197435e-01
60	36	8.386970e-01
60	37	8.531724e-01
60	38	8.825526e-01
60	39	9.055388e-01
60	40	9.295411e-01
60	41	9.354684e-01
60	42	9.448302e-01
60	43	9.491677e-01
60	44	9.503652e-01
60	45	9.171850e-01
60	46	8.510420e-01
60	47	0.000000e+00
60	48	0.000000e+00
60	49	6.547913e-01
60	50	7.886557e-01
60	51	8.148769e-01
60	52	8.335498e-01
60	53	8.503688e-01
60	54	8.815695e-01
60	55	9.036154e-01
60	56	9.248379e-01
60	57	9.308060e-01
60	58	9.380356e-01
60	59	9.398617e-01
60	60	1.000000e+00
60	61	9.136364e-01
60	62	8.499005e-01
60	63	0.000000e+00
60	64	0.000000e+00
60	65	6.869632e-01
60	66	8.019357e-01
60	67	8.187479e-01
60	68	8.384507e-01
60	69	8.526072e-01
60	70	8.819731e-01
60	71	9.049583e-01
60	72	9.295051e-01
60	73	9.353568e-01
60	74	9.451257e-01
60	75	9.497540e-01
60	76	9.507015e-01
60	77	9.171852e-01
60	78	8.506503e-01
60	79	0.000000e+00
60	80	0.000000e+00
60	81	1.755525e-01
60	82	3.906302e-01
60	83	3.024560e-01
60	84	4.983480e-01
60	85	5.008090e-01
60	86	5.049861e-01
60	87	6.112643e-01
60	88	5.752037e-01
60	89	5.417303e-01
60	90	3.817315e-01
60	91	2.960295e-01
60	92	1.989130e-01
60	93	4.548865e-01
60	94	3.628314e-01
60	95	0.000000e+00
60	96	0.000000e+00
60	97	3.537892e-02
60	98	2.282442e-01
60	99	2.195908e-01
60	100	4.039431e-01
60	101	6.212707e-01
60	102	5.647062e-01
60	103	5.526399e-01
60	104	4.148447e-01
60	105	3.530301e-01
60	106	4.335521e-01
60	107	4.038209e-01
60	108	1.336675e-01
60	109	4.572955e-01
60	110	3.085225e-01
60	111	0.000000e+00
60	112	0.000000e+00
60	113	1.334361e-01
60	114	4.082014e-01
60	115	4.534538e-01
60	116	4.761778e-01
60	117	4.498891e-01
60	118	5.354302e-01
60	119	5.449877e-01
60	120	5.500286e-01
60	121	6.198829e-01
60	122	6.031094e-01
60	123	5.449851e-01
60	124	5.503406e-01
60	125	6.149303e-01
60	126	5.910259e-01
60	127	0.000000e+00
60	128	0.000000e+00
60	129	8.126795e-02
60	130	2.368321e-01
60	131	4.236072e-01
60	132	4.567102e-01
60	133	4.484953e-01
60	134	5.071004e-01
60	135	5.099603e-01
60	136	4.790746e-01
60	137	5.233593e-01
60	138	5.541432e-01
60	139	3.689310e-01
60	140	3.300580e-01
60	141	4.743041e-01
60	142	5.179287e-01
60	143	0.000000e+00
60	144	0.000000e+00
60	145	0.000000e+00
61	0	0.000000e+00
61	1	6.236246e-01
61	2	7.621707e-01
61	3	7.794797e-01
61	4	8.069747e-01
61	5	8.242814e-01
61	6	8.681766e-01
61	7	8.906620e-01
61	8	9.206564e-01
61	9	9.230949e-01
61	10	9.394825e-01
61	11	9.344609e-01
61	12	9.210733e-01
61	13	9.797486e-01
61	14	9.608044e-01
61	15	0.000000e+00
61	16	0.000000e+00
61	17	6.040218e-01
61	18	7.553116e-01
61	19	7.684535e-01
61	20	8.038924e-01
61	21	8.168623e-01
61	22	8.620039e-01
61	23	8.850107e-01
61	24	9.175090e-01
61	25	9.182820e-01
61	26	9.342180e-01
61	27	9.305664e-01
61	28	9.113778e-01
61	29	9.747960e-01
61	30	9.572398e-01
61	31	0.000000e+00
61	32	0.000000e+00
61	33	6.224969e-01
61	34	7.621325e-01
61	35	7.816777e-01
61	36	8.076022e-01
61	37	8.243567e-01
61	38	8.701381e-01
61	39	8.922769e-01
61	40	9.196804e-01
61	41	9.233838e-01
61	42	9.390551e-01
61	43	9.326030e-01
61	44	9.222418e-01
61	45	9.801260e-01
61	46	9.608458e-01
61	47	0.000000e+00
61	48	0.000000e+00
61	49	5.962542e-01
61	50	7.477465e-01
61	51	7.781299e-01
61	52	7.999981e-01
61	53	8.213908e-01
61	54	8.689608e-01
61	55	8.901171e-01
61	56	9.125480e-01
61	57	9.172152e-01
61	58	9.311369e-01
61	59	9.217627e-01
61	60	9.136364e-01
61	61	1.000000e+00
61	62	9.588759e-01
61	63	0.000000e+00
61	64	0.000000e+00
61	65	6.235155e-01
61	66	7.627896e-01
61	67	7.805124e-01
61	68	8.082666e-01
61	69	8.239894e-01
61	70	8.699225e-01
61	71	8.918597e-01
61	72	9.203050e-01
61	73	9.236713e-01
61	74	9.395736e-01
61	75	9.336393e-01
61	76	9.225423e-01
61	77	9.801120e-01
61	78	9.607385e-01
61	79	0.000000e+00
61	80	0.000000e+00
61	81	1.556121e-01
61	82	3.747793e-01
61	83	2.887955e-01
61	84	4.607031e-01
61	85	4.677607e-01
61	86	4.713194e-01
61	87	5.804351e-01
61	88	5.962248e-01
61	89	5.592034e-01
61	90	3.688004e-01
61	91	2.214833e-01
61	92	1.276596e-01
61	93	4.726326e-01
61	94	4.133496e-01
61	95	0.000000e+00
61	96	0.000000e+00
61	97	2.157351e-02
61	98	1.939619e-01
61	99	1.506649e-01
61	100	3.628714e-01
61	101	6.206492e-01
61	102	5.700372e-01
61	103	5.570059e-01
61	104	3.700971e-01
61	105	2.714997e-01
61	106	3.976689e-01
61	107	3.882032e-01
61	108	1.147361e-01
61	109	4.516526e-01
61	110	3.546266e-01
61	111	0.000000e+00
61	112	0.000000e+00
61	113	1.032184e-01
61	114	3.713906e-01
61	115	4.126062e-01
61	116	4.416469e-01
61	117	4.008133e-01
61	118	4.683990e-01
61	119	4.576914e-01
61	120	4.730367e-01
61	121	5.998452e-01
61	122	6.067313e-01
61	123	5.625957e-01
61	124	6.302800e-01
61	125	6.747502e-01
61	126	6.664224e-01
61	127	0.000000e+00
61	128	0.000000e+00
61	129	4.948130e-02
61	130	2.317560e-01
61	131	3.769886e-01
61	132	3.752723e-01
61	133	4.178237e-01
61	134	4.879175e-01
61	135	4.725945e-01
61	136	4.090752e-01
61	137	4.605324e-01
61	138	5.100693e-01
61	139	3.392968e-01
61	140	2.721934e-01
61	141	4.649615e-01
61	142	5.764803e-01
61	143	0.000000e+00
61	144	0.000000e+00
61	145	0.000000e+00
62	0	0.000000e+00
62	1	5.456637e-01
62	2	6.962672e-01
62	3	7.083535e-01
62	4	7.406482e-01
62	5	7.625234e-01
62	6	8.081764e-01
62	7	8.344594e-01
62	8	8.694955e-01
62	9	8.666774e-01
62	10	8.842773e-01
62	11	8.717037e-01
62	12	8.545157e-01
62	13	9.637268e-01
62	14	9.872363e-01
62	15	0.000000e+00
62	16	0.000000e+00
62	17	5.300020e-01
62	18	6.902125e-01
62	19	6.986329e-01
62	20	7.381717e-01
62	21	7.567985e-01
62	22	8.023506e-01
62	23	8.297468e-01
62	24	8.685026e-01
62	25	8.630495e-01
62	26	8.800191e-01
62	27	8.693907e-01
62	28	8.441763e-01
62	29	9.597220e-01
62	30	9.838692e-01
62	31	0.000000e+00
62	32	0.000000e+00
62	33	5.444000e-01
62	34	6.961039e-01
62	35	7.105196e-01
62	36	7.404662e-01
62	37	7.610623e-01
62	38	8.099502e-01
62	39	8.353552e-01
62	40	8.668944e-01
62	41	8.655158e-01
62	42	8.830407e-01
62	43	8.690584e-01
62	44	8.564530e-01
62	45	9.635001e-01
62	46	9.872877e-01
62	47	0.000000e+00
62	48	0.000000e+00
62	49	5.202927e-01
62	50	6.824058e-01
62	51	7.071024e-01
62	52	7.328125e-01
62	53	7.566895e-01
62	54	8.090727e-01
62	55	8.323947e-01
62	56	8.576277e-01
62	57	8.583186e-01
62	58	8.744764e-01
62	59	8.571145e-01
62	60	8.499005e-01
62	61	9.588759e-01
62	62	1.000000e+00
62	63	0.000000e+00
62	64	0.000000e+00
62	65	5.455222e-01
62	66	6.967321e-01
62	67	7.094817e-01
62	68	7.413350e-01
62	69	7.612744e-01
62	70	8.098790e-01
62	71	8.351907e-01
62	72	8.681544e-01
62	73	8.662586e-01
62	74	8.837594e-01
62	75	8.703738e-01
62	76	8.564597e-01
62	77	9.637115e-01
62	78	9.872750e-01
62	79	0.000000e+00
62	80	0.000000e+00
62	81	1.265786e-01
62	82	3.417071e-01
62	83	2.488106e-01
62	84	4.079996e-01
62	85	4.239450e-01
62	86	4.308018e-01
62	87	5.354339e-01
62	88	5.630398e-01
62	89	5.333005e-01
62	90	3.478056e-01
62	91	1.690734e-01
62	92	7.556293e-02
62	93	4.619729e-01
62	94	4.366769e-01
62	95	0.000000e+00
62	96	0.000000e+00
62	97	-1.123154e-02
62	98	1.527571e-01
62	99	9.623565e-02
62	100	3.074026e-01
62	101	5.797487e-01
62	102	5.297434e-01
62	103	5.382044e-01
62	104	3.399851e-01
62	105	2.176873e-01
62	106	3.528396e-01
62	107	3.497506e-01
62	108	9.938861e-02
62	109	4.365222e-01
62	110	3.648758e-01
62	111	0.000000e+00
62	112	0.000000e+00
62	113	6.835049e-02
62	114	3.257281e-01
62	115	3.577913e-01
62	116	3.690960e-01
62	117	3.258610e-01
62	118	3.689786e-01
62	119	3.709886e-01
62	120	3.997264e-01
62	121	5.406921e-01
62	122	5.720923e-01
62	123	5.392865e-01
62	124	6.425593e-01
62	125	6.638339e-01
62	126	6.690927e-01
62	127	0.000000e+00
62	128	0.000000e+00
62	129	2.547339e-02
62	130	1.935933e-01
62	131	3.101847e-01
62	132	2.820645e-01
62	133	3.571552e-01
62	134	4.180813e-01
62	135	3.929476e-01
62	136	3.252908e-01
62	137	3.809062e-01
62	138	4.504307e-01
62	139	2.958476e-01
62	140	2.367062e-01
62	141	4.452124e-01
62	142	5.849299e-01
62	143	0.000000e+00
62	144	0.000000e+00
62	145	0.000000e+00
63	0	0.000000e+00
63	1	0.000000e+00
63	2	0.000000e+00
63	3	0.000000e+00
63	4	0.000000e+00
63	5	0.000000e+00
63	6	0.000000e+00
63	7	0.000000e+00
63	8	0.000000e+00
63	9	0.000000e+00
63	10	0.000000e+00
63	11	0.000000e+00
63	12	0.000000e+00
63	13	0.000000e+00
63	14	0.000000e+00
63	15	0.000000e+00
63	16	0.000000e+00
63	17	0.000000e+00
63	18	0.000000e+00
63	19	0.000000e+00
63	20	0.000000e+00
63	21	0.000000e+00
63	22	0.000000e+00
63	23	0.000000e+00
63	24	0.000000e+00
63	25	0.000000e+00
63	26	0.000000e+00
63	27	0.000000e+00
63	28	0.000000e+00
63	29	0.000000e+00
63	30	0.000000e+00
63	31	0.000000e+00
63	32	0.000000e+00
63	33	0.000000e+00
63	34	0.000000e+00
63	35	0.000000e+00
63	36	0.000000e+00
63	37	0.000000e+00
63	38	0.000000e+00
63	39	0.000000e+00
63	40	0.000000e+00
63	41	0.000000e+00
63	42	0.000000e+00
63	43	0.000000e+00
63	44	0.000000e+00
63	45	0.000000e+00
63	46	0.000000e+00
63	47	0.000000e+00
63	48	0.000000e+00
63	49	0.000000e+00
63	50	0.000000e+00
63	51	0.000000e+00
63	52	0.000000e+00
63	53	0.000000e+00
63	54	0.000000e+00
63	55	0.000000e+00
63	56	0.000000e+00
63	57	0.000000e+00
63	58	0.000000e+00
63	59	0.000000e+00
63	60	0.000000e+00
63	61	0.000000e+00
63	62	0.000000e+00
63	63	0.000000e+00
63	64	0.000000e+00
63	65	0.000000e+00
63	66	0.000000e+00
63	67	0.000000e+00
63	68	0.000000e+00
63	69	0.000000e+00
63	70	0.000000e+00
63	71	0.000000e+00
63	72	0.000000e+00
63	73	0.000000e+00
63	74	0.000000e+00
63	75	0.000000e+00
63	76	0.000000e+00
63	77	0.000000e+00
63	78	0.000000e+00
63	79	0.000000e+00
63	80	0.000000e+00
63	81	0.000000e+00
63	82	0.000000e+00
63	83	0.000000e+00
63	84	0.000000e+00
63	85	0.000000e+00
63	86	0.000000e+00
63	87	0.000000e+00
63	88	0.000000e+00
63	89	0.000000e+00
63	90	0.000000e+00
63	91	0.000000e+00
63	92	0.000000e+00
63	93	0.000000e+00
63	94	0.000000e+00
63	95	0.000000e+00
63	96	0.000000e+00
63	97	0.000000e+00
63	98	0.000000e+00
63	99	0.000000e+00
63	100	0.000000e+00
63	101	0.000000e+00
63	102	0.000000e+00
63	103	0.000000e+00
63	104	0.000000e+00
63	105	0.000000e+00
63	106	0.000000e+00
63	107	0.000000e+00
63	108	0.000000e+00
63	109	0.000000e+00
63	110	0.000000e+00
63	111	0.000000e+00
63	112	0.000000e+00
63	113	0.000000e+00
63	114	0.000000e+00
63	115	0.000000e+00
63	116	0.000000e+00
63	117	0.000000e+00
63	118	0.000000e+00
63	119	0.000000e+00
63	120	0.000000e+00
63	121	0.000000e+00
63	122	0.000000e+00
63	123	0.000000e+00
63	124	0.000000e+00
63	125	0.000000e+00
63	126	0.000000e+00
63	127	0.000000e+00
63	128	0.000000e+00
63	129	0.000000e+00
63	130	0.000000e+00
63	131	0.000000e+00
63	132	0.000000e+00
63	133	0.000000e+00
63	134	0.000000e+00
63	135	0.000000e+00
63	136	0.000000e+00
63	137	0.000000e+00
63	138	0.000000e+00
63	139	0.000000e+00
63	140	0.000000e+00
63	141	0.000000e+00
63	142	0.000000e+00
63	143	0.000000e+00
63	144	0.000000e+00
63	145	0.000000e+00
64	0	0.000000e+00
64	1	0.000000e+00
64	2	0.000000e+00
64	3	0.000000e+00
64	4	0.000000e+00
64	5	0.000000e+00
64	6	0.000000e+00
64	7	0.000000e+00
64	8	0.000000e+00
64	9	0.000000e+00
64	10	0.000000e+00
64	11	0.000000e+00
64	12	0.000000e+00
64	13	0.000000e+00
64	14	0.000000e+00
64	15	0.000000e+00
64	16	0.000000e+00
64	17	0.000000e+00
64	18	0.000000e+00
64	19	0.000000e+00
64	20	0.000000e+00
64	21	0.000000e+00
64	22	0.000000e+00
64	23	0.000000e+00
64	24	0.000000e+00
64	25	0.000000e+00
64	26	0.000000e+00
64	27	0.000000e+00
64	28	0.000000e+00
64	29	0.000000e+00
64	30	0.000000e+00
64	31	0.000000e+00
64	32	0.000000e+00
64	33	0.000000e+00
64	34	0.000000e+00
64	35	0.000000e+00
64	36	0.000000e+00
64	37	0.000000e+00
64	38	0.000000e+00
64	39	0.000000e+00
64	40	0.000000e+00
64	41	0.000000e+00
64	42	0.000000e+00
64	43	0.000000e+00
64	44	0.000000e+00
64	45	0.000000e+00
64	46	0.000000e+00
64	47	0.000000e+00
64	48	0.000000e+00
64	49	0.000000e+00
64	50	0.000000e+00
64	51	0.000000e+00
64	52	0.000000e+00
64	53	0.000000e+00
64	54	0.000000e+00
64	55	0.000000e+00
64	56	0.000000e+00
64	57	0.000000e+00
64	58	0.000000e+00
64	59	0.000000e+00
64	60	0.000000e+00
64	61	0.000000e+00
64	62	0.000000e+00
64	63	0.000000e+00
64	64	0.000000e+00
64	65	0.000000e+00
64	66	0.000000e+00
64	67	0.000000e+00
64	68	0.000000e+00
64	69	0.000000e+00
64	70	0.000000e+00
64	71	0.000000e+00
64	72	0.000000e+00
64	73	0.000000e+00
64	74	0.000000e+00
64	75	0.000000e+00
64	76	0.000000e+00
64	77	0.000000e+00
64	78	0.000000e+00
64	79	0.000000e+00
64	80	0.000000e+00
64	81	0.000000e+00
64	82	0.000000e+00
64	83	0.000000e+00
64	84	0.000000e+00
64	85	0.000000e+00
64	86	0.000000e+00
64	87	0.000000e+00
64	88	0.000000e+00
64	89	0.000000e+00
64	90	0.000000e+00
64	91	0.000000e+00
64	92	0.000000e+00
64	93	0.000000e+00
64	94	0.000000e+00
64	95	0.000000e+00
64	96	0.000000e+00
64	97	0.000000e+00
64	98	0.000000e+00
64	99	0.000000e+00
64	100	0.000000e+00
64	101	0.000000e+00
64	102	0.000000e+00
64	103	0.000000e+00
64	104	0.000000e+00
64	105	0.000000e+00
64	106	0.000000e+00
64	107	0.000000e+00
64	108	0.000000e+00
64	109	0.000000e+00
64	110	0.000000e+00
64	111	0.000000e+00
64	112	0.000000e+00
64	113	0.000000e+00
64	114	0.000000e+00
64	115	0.000000e+00
64	116	0.000000e+00
64	117	0.000000e+00
64	118	0.000000e+00
64	119	0.000000e+00
64	120	0.000000e+00
64	121	0.000000e+00
64	122	0.000000e+00
64	123	0.000000e+00
64	124	0.000000e+00
64	125	0.000000e+00
64	126	0.000000e+00
64	127	0.000000e+00
64	128	0.000000e+00
64	129	0.000000e+00
64	130	0.000000e+00
64	131	0.000000e+00
64	132	0.000000e+00
64	133	0.000000e+00
64	134	0.000000e+00
64	135	0.000000e+00
64	136	0.000000e+00
64	137	0.000000e+00
64	138	0.000000e+00
64	139	0.000000e+00
64	140	0.000000e+00
64	141	0.000000e+00
64	142	0.000000e+00
64	143	0.000000e+00
64	144	0.000000e+00
64	145	0.000000e+00
65	0	0.000000e+00
65	1	8.629506e-01
65	2	8.502621e-01
65	3	8.232714e-01
65	4	8.091869e-01
65	5	7.951311e-01
65	6	7.857627e-01
65	7	7.730798e-01
65	8	7.531617e-01
65	9	7.506180e-01
65	10	7.342060e-01
65	11	7.143943e-01
65	12	7.126427e-01
65	13	6.307696e-01
65	14	5.486058e-01
65	15	0.000000e+00
65	16	0.000000e+00
65	17	8.381857e-01
65	18	8.360133e-01
65	19	8.190245e-01
65	20	8.074232e-01
65	21	7.915360e-01
65	22	7.874903e-01
65	23	7.733051e-01
65	24	7.553007e-01
65	25	7.535941e-01
65	26	7.369299e-01
65	27	7.202166e-01
65	28	7.179021e-01
65	29	6.329033e-01
65	30	5.490330e-01
65	31	0.000000e+00
65	32	0.000000e+00
65	33	8.586820e-01
65	34	8.513751e-01
65	35	8.219074e-01
65	36	8.084236e-01
65	37	7.949904e-01
65	38	7.823223e-01
65	39	7.728346e-01
65	40	7.504602e-01
65	41	7.474624e-01
65	42	7.314515e-01
65	43	7.111116e-01
65	44	7.069036e-01
65	45	6.303664e-01
65	46	5.485536e-01
65	47	0.000000e+00
65	48	0.000000e+00
65	49	8.191972e-01
65	50	8.424525e-01
65	51	8.103525e-01
65	52	7.995660e-01
65	53	7.894937e-01
65	54	7.718198e-01
65	55	7.662252e-01
65	56	7.395466e-01
65	57	7.355300e-01
65	58	7.189741e-01
65	59	6.938154e-01
65	60	6.869632e-01
65	61	6.235155e-01
65	62	5.455222e-01
65	63	0.000000e+00
65	64	0.000000e+00
65	65	1.000000e+00
65	66	8.508241e-01
65	67	8.230113e-01
65	68	8.095056e-01
65	69	7.957042e-01
65	70	7.840554e-01
65	71	7.739502e-01
65	72	7.524105e-01
65	73	7.497916e-01
65	74	7.336942e-01
65	75	7.138598e-01
65	76	7.104079e-01
65	77	6.315077e-01
65	78	5.490583e-01
65	79	0.000000e+00
65	80	0.000000e+00
65	81	2.410887e-01
65	82	4.035515e-01
65	83	3.176645e-01
65	84	5.015507e-01
65	85	4.805805e-01
65	86	4.510123e-01
65	87	5.197127e-01
65	88	5.126621e-01
65	89	4.442876e-01
65	90	2.978308e-01
65	91	2.807217e-01
65	92	2.488787e-01
65	93	3.786209e-01
65	94	1.829034e-01
65	95	0.000000e+00
65	96	0.000000e+00
65	97	1.028012e-01
65	98	2.217681e-01
65	99	2.286903e-01
65	100	3.978770e-01
65	101	5.247708e-01
65	102	5.103334e-01
65	103	3.899822e-01
65	104	3.202837e-01
65	105	2.664578e-01
65	106	3.074598e-01
65	107	2.809360e-01
65	108	6.663761e-02
65	109	3.000057e-01
65	110	2.811429e-01
65	111	0.000000e+00
65	112	0.000000e+00
65	113	1.997126e-01
65	114	4.120168e-01
65	115	5.031476e-01
65	116	5.399808e-01
65	117	5.203622e-01
65	118	5.855645e-01
65	119	5.799770e-01
65	120	5.634265e-01
65	121	5.206271e-01
65	122	4.823196e-01
65	123	4.462367e-01
65	124	4.401501e-01
65	125	4.530259e-01
65	126	3.797485e-01
65	127	0.000000e+00
65	128	0.000000e+00
65	129	1.070586e-01
65	130	2.061225e-01
65	131	4.600221e-01
65	132	5.161865e-01
65	133	4.670896e-01
65	134	4.933949e-01
65	135	4.914364e-01
65	136	5.036011e-01
65	137	4.776211e-01
65	138	4.537216e-01
65	139	3.016990e-01
65	140	3.154650e-01
65	141	3.447056e-01
65	142	3.634300e-01
65	143	0.000000e+00
65	144	0.000000e+00
65	145	0.000000e+00
66	0	0.000000e+00
66	1	8.518987e-01
66	2	9.504965e-01
66	3	9.348983e-01
66	4	9.242380e-01
66	5	9.185467e-01
66	6	9.139852e-01
66	7	9.006081e-01
66	8	8.818094e-01
66	9	8.762012e-01
66	10	8.516124e-01
66	11	8.388708e-01
66	12	8.282019e-01
66	13	7.745845e-01
66	14	7.026672e-01
66	15	0.000000e+00
66	16	0.000000e+00
66	17	8.311755e-01
66	18	9.405972e-01
66	19	9.313120e-01
66	20	9.221273e-01
66	21	9.158795e-01
66	22	9.133987e-01
66	23	9.004868e-01
66	24	8.836962e-01
66	25	8.782612e-01
66	26	8.547058e-01
66	27	8.418157e-01
66	28	8.319555e-01
66	29	7.782222e-01
66	30	7.033840e-01
66	31	0.000000e+00
66	32	0.000000e+00
66	33	8.478018e-01
66	34	9.501110e-01
66	35	9.334051e-01
66	36	9.232475e-01
66	37	9.180944e-01
66	38	9.121314e-01
66	39	8.997562e-01
66	40	8.782595e-01
66	41	8.725896e-01
66	42	8.480254e-01
66	43	8.355564e-01
66	44	8.227854e-01
66	45	7.724130e-01
66	46	7.012218e-01
66	47	0.000000e+00
66	48	0.000000e+00
66	49	8.061700e-01
66	50	9.344221e-01
66	51	9.192609e-01
66	52	9.128893e-01
66	53	9.100927e-01
66	54	9.032447e-01
66	55	8.918408e-01
66	56	8.658628e-01
66	57	8.596256e-01
66	58	8.332260e-01
66	59	8.197497e-01
66	60	8.019357e-01
66	61	7.627896e-01
66	62	6.967321e-01
66	63	0.000000e+00
66	64	0.000000e+00
66	65	8.508241e-01
66	66	1.000000e+00
66	67	9.349723e-01
66	68	9.243736e-01
66	69	9.189914e-01
66	70	9.134152e-01
66	71	9.009243e-01
66	72	8.804376e-01
66	73	8.748208e-01
66	74	8.507017e-01
66	75	8.382587e-01
66	76	8.261611e-01
66	77	7.743001e-01
66	78	7.020860e-01
66	79	0.000000e+00
66	80	0.000000e+00
66	81	2.299775e-01
66	82	4.461068e-01
66	83	3.862759e-01
66	84	5.547557e-01
66	85	5.530332e-01
66	86	5.307438e-01
66	87	5.942166e-01
66	88	5.872968e-01
66	89	5.286511e-01
66	90	3.463816e-01
66	91	2.834692e-01
66	92	2.019092e-01
66	93	4.414686e-01
66	94	2.599707e-01
66	95	0.000000e+00
66	96	0.000000e+00
66	97	9.079503e-02
66	98	2.657627e-01
66	99	2.333215e-01
66	100	4.132525e-01
66	101	5.913876e-01
66	102	5.278326e-01
66	103	4.835267e-01
66	104	3.477052e-01
66	105	3.023140e-01
66	106	3.351882e-01
66	107	3.067071e-01
66	108	9.329827e-02
66	109	3.535212e-01
66	110	3.198419e-01
66	111	0.000000e+00
66	112	0.000000e+00
66	113	1.875286e-01
66	114	4.744790e-01
66	115	5.457685e-01
66	116	5.815913e-01
66	117	5.758120e-01
66	118	6.197648e-01
66	119	6.024718e-01
66	120	6.079552e-01
66	121	5.938254e-01
66	122	5.426737e-01
66	123	5.135580e-01
66	124	5.206208e-01
66	125	5.195636e-01
66	126	5.214210e-01
66	127	0.000000e+00
66	128	0.000000e+00
66	129	9.742996e-02
66	130	2.779394e-01
66	131	5.015955e-01
66	132	5.275883e-01
66	133	5.257591e-01
66	134	5.377432e-01
66	135	5.478857e-01
66	136	5.313270e-01
66	137	5.296592e-01
66	138	5.187391e-01
66	139	3.601123e-01
66	140	3.188348e-01
66	141	4.036089e-01
66	142	4.614911e-01
66	143	0.000000e+00
66	144	0.000000e+00
66	145	0.000000e+00
67	0	0.000000e+00
67	1	8.230728e-01
67	2	9.343890e-01
67	3	9.658836e-01
67	4	9.593757e-01
67	5	9.563221e-01
67	6	9.506942e-01
67	7	9.357985e-01
67	8	9.135747e-01
67	9	9.034010e-01
67	10	8.758025e-01
67	11	8.587202e-01
67	12	8.420337e-01
67	13	7.900753e-01
67	14	7.137478e-01
67	15	0.000000e+00
67	16	0.000000e+00
67	17	8.018634e-01
67	18	9.255673e-01
67	19	9.598243e-01
67	20	9.564762e-01
67	21	9.532582e-01
67	22	9.493314e-01
67	23	9.356181e-01
67	24	9.136541e-01
67	25	9.037303e-01
67	26	8.775084e-01
67	27	8.600406e-01
67	28	8.440006e-01
67	29	7.918117e-01
67	30	7.129721e-01
67	31	0.000000e+00
67	32	0.000000e+00
67	33	8.203922e-01
67	34	9.339156e-01
67	35	9.660265e-01
67	36	9.591627e-01
67	37	9.565929e-01
67	38	9.501268e-01
67	39	9.353103e-01
67	40	9.117888e-01
67	41	9.013525e-01
67	42	8.727325e-01
67	43	8.556872e-01
67	44	8.381332e-01
67	45	7.886250e-01
67	46	7.127461e-01
67	47	0.000000e+00
67	48	0.000000e+00
67	49	7.814122e-01
67	50	9.175922e-01
67	51	9.540628e-01
67	52	9.493772e-01
67	53	9.485522e-01
67	54	9.420628e-01
67	55	9.270840e-01
67	56	9.014003e-01
67	57	8.900163e-01
67	58	8.587362e-01
67	59	8.411933e-01
67	60	8.187479e-01
67	61	7.805124e-01
67	62	7.094817e-01
67	63	0.000000e+00
67	64	0.000000e+00
67	65	8.230113e-01
67	66	9.349723e-01
67	67	1.000000e+00
67	68	9.600146e-01
67	69	9.572029e-01
67	70	9.510006e-01
67	71	9.363998e-01
67	72	9.133289e-01
67	73	9.029101e-01
67	74	8.750193e-01
67	75	8.580265e-01
67	76	8.408749e-01
67	77	7.899878e-01
67	78	7.132719e-01
67	79	0.000000e+00
67	80	0.000000e+00
67	81	2.166369e-01
67	82	4.297756e-01
67	83	3.990645e-01
67	84	5.822611e-01
67	85	5.666262e-01
67	86	5.440122e-01
67	87	6.093055e-01
67	88	5.974951e-01
67	89	5.384579e-01
67	90	3.339570e-01
67	91	2.810011e-01
67	92	1.844546e-01
67	93	4.474569e-01
67	94	2.715599e-01
67	95	0.000000e+00
67	96	0.000000e+00
67	97	7.833948e-02
67	98	2.829718e-01
67	99	2.371973e-01
67	100	4.215807e-01
67	101	6.097414e-01
67	102	5.390473e-01
67	103	5.066030e-01
67	104	3.647904e-01
67	105	3.109155e-01
67	106	3.477522e-01
67	107	3.124568e-01
67	108	1.019777e-01
67	109	3.642228e-01
67	110	3.277208e-01
67	111	0.000000e+00
67	112	0.000000e+00
67	113	1.571653e-01
67	114	4.576207e-01
67	115	5.574890e-01
67	116	6.033261e-01
67	117	5.826294e-01
67	118	6.446060e-01
67	119	6.242587e-01
67	120	6.203726e-01
67	121	6.271428e-01
67	122	5.577197e-01
67	123	5.298184e-01
67	124	5.205325e-01
67	125	5.185021e-01
67	126	5.396051e-01
67	127	0.000000e+00
67	128	0.000000e+00
67	129	7.988496e-02
67	130	2.843516e-01
67	131	5.231542e-01
67	132	5.565274e-01
67	133	5.493127e-01
67	134	5.652720e-01
67	135	5.745444e-01
67	136	5.580340e-01
67	137	5.637411e-01
67	138	5.475676e-01
67	139	3.632043e-01
67	140	3.028309e-01
67	141	4.032299e-01
67	142	4.849046e-01
67	143	0.000000e+00
67	144	0.000000e+00
67	145	0.000000e+00
68	0	0.000000e+00
68	1	8.113338e-01
68	2	9.233657e-01
68	3	9.599980e-01
68	4	9.753966e-01
68	5	9.714394e-01
68	6	9.662591e-01
68	7	9.537351e-01
68	8	9.336596e-01
68	9	9.243536e-01
68	10	8.995324e-01
68	11	8.775956e-01
68	12	8.607126e-01
68	13	8.195178e-01
68	14	7.466625e-01
68	15	0.000000e+00
68	16	0.000000e+00
68	17	7.960129e-01
68	18	9.119624e-01
68	19	9.540562e-01
68	20	9.718139e-01
68	21	9.688422e-01
68	22	9.642457e-01
68	23	9.530650e-01
68	24	9.332931e-01
68	25	9.250900e-01
68	26	9.009229e-01
68	27	8.783058e-01
68	28	8.616152e-01
68	29	8.216575e-01
68	30	7.465411e-01
68	31	0.000000e+00
68	32	0.000000e+00
68	33	8.054744e-01
68	34	9.240348e-01
68	35	9.588745e-01
68	36	9.754565e-01
68	37	9.712533e-01
68	38	9.658387e-01
68	39	9.532414e-01
68	40	9.319439e-01
68	41	9.219807e-01
68	42	8.968788e-01
68	43	8.749641e-01
68	44	8.569188e-01
68	45	8.171755e-01
68	46	7.453801e-01
68	47	0.000000e+00
68	48	0.000000e+00
68	49	7.610841e-01
68	50	9.105407e-01
68	51	9.464503e-01
68	52	9.663379e-01
68	53	9.623667e-01
68	54	9.583529e-01
68	55	9.452654e-01
68	56	9.218011e-01
68	57	9.100313e-01
68	58	8.829602e-01
68	59	8.609531e-01
68	60	8.384507e-01
68	61	8.082666e-01
68	62	7.413350e-01
68	63	0.000000e+00
68	64	0.000000e+00
68	65	8.095056e-01
68	66	9.243736e-01
68	67	9.600146e-01
68	68	1.000000e+00
68	69	9.721125e-01
68	70	9.666014e-01
68	71	9.542273e-01
68	72	9.333422e-01
68	73	9.237356e-01
68	74	8.989759e-01
68	75	8.771711e-01
68	76	8.595438e-01
68	77	8.188364e-01
68	78	7.460640e-01
68	79	0.000000e+00
68	80	0.000000e+00
68	81	2.263383e-01
68	82	4.469186e-01
68	83	4.074547e-01
68	84	6.021271e-01
68	85	5.930731e-01
68	86	5.664900e-01
68	87	6.425674e-01
68	88	6.177269e-01
68	89	5.522310e-01
68	90	3.467542e-01
68	91	2.704937e-01
68	92	1.802454e-01
68	93	4.531660e-01
68	94	2.888852e-01
68	95	0.000000e+00
68	96	0.000000e+00
68	97	6.231545e-02
68	98	2.877497e-01
68	99	2.425582e-01
68	100	4.320007e-01
68	101	6.281336e-01
68	102	5.629312e-01
68	103	5.311157e-01
68	104	4.030296e-01
68	105	3.181958e-01
68	106	3.728477e-01
68	107	3.456744e-01
68	108	1.423750e-01
68	109	3.956908e-01
68	110	3.115431e-01
68	111	0.000000e+00
68	112	0.000000e+00
68	113	1.763907e-01
68	114	4.744315e-01
68	115	5.690937e-01
68	116	6.314131e-01
68	117	6.072046e-01
68	118	6.445864e-01
68	119	6.382781e-01
68	120	6.294549e-01
68	121	6.482222e-01
68	122	6.012282e-01
68	123	5.524790e-01
68	124	5.629149e-01
68	125	5.458532e-01
68	126	5.681655e-01
68	127	0.000000e+00
68	128	0.000000e+00
68	129	9.674941e-02
68	130	3.040430e-01
68	131	5.291522e-01
68	132	5.666801e-01
68	133	5.577741e-01
68	134	6.034107e-01
68	135	5.942750e-01
68	136	5.778090e-01
68	137	5.584636e-01
68	138	5.689167e-01
68	139	3.941643e-01
68	140	3.101399e-01
68	141	4.365608e-01
68	142	5.098628e-01
68	143	0.000000e+00
68	144	0.000000e+00
68	145	0.000000e+00
69	0	0.000000e+00
69	1	7.971707e-01
69	2	9.182326e-01
69	3	9.562014e-01
69	4	9.712594e-01
69	5	9.802085e-01
69	6	9.727644e-01
69	7	9.682376e-01
69	8	9.481359e-01
69	9	9.393596e-01
69	10	9.111943e-01
69	11	8.888170e-01
69	12	8.748538e-01
69	13	8.357484e-01
69	14	7.670186e-01
69	15	0.000000e+00
69	16	0.000000e+00
69	17	7.833981e-01
69	18	9.071430e-01
69	19	9.509075e-01
69	20	9.670983e-01
69	21	9.768665e-01
69	22	9.704766e-01
69	23	9.671436e-01
69	24	9.475862e-01
69	25	9.393391e-01
69	26	9.119547e-01
69	27	8.891184e-01
69	28	8.756348e-01
69	29	8.379566e-01
69	30	7.669233e-01
69	31	0.000000e+00
69	32	0.000000e+00
69	33	7.915382e-01
69	34	9.185290e-01
69	35	9.561837e-01
69	36	9.715385e-01
69	37	9.805095e-01
69	38	9.728372e-01
69	39	9.678412e-01
69	40	9.468548e-01
69	41	9.371605e-01
69	42	9.085274e-01
69	43	8.865293e-01
69	44	8.712598e-01
69	45	8.332747e-01
69	46	7.655373e-01
69	47	0.000000e+00
69	48	0.000000e+00
69	49	7.475934e-01
69	50	9.047335e-01
69	51	9.436503e-01
69	52	9.631457e-01
69	53	9.724780e-01
69	54	9.657111e-01
69	55	9.600625e-01
69	56	9.368978e-01
69	57	9.258250e-01
69	58	8.948972e-01
69	59	8.729158e-01
69	60	8.526072e-01
69	61	8.239894e-01
69	62	7.612744e-01
69	63	0.000000e+00
69	64	0.000000e+00
69	65	7.957042e-01
69	66	9.189914e-01
69	67	9.572029e-01
69	68	9.721125e-01
69	69	1.000000e+00
69	70	9.734582e-01
69	71	9.686626e-01
69	72	9.481716e-01
69	73	9.387914e-01
69	74	9.105092e-01
69	75	8.886578e-01
69	76	8.738463e-01
69	77	8.349121e-01
69	78	7.662772e-01
69	79	0.000000e+00
69	80	0.000000e+00
69	81	2.319609e-01
69	82	4.530713e-01
69	83	4.002508e-01
69	84	6.086620e-01
69	85	5.980229e-01
69	86	5.719846e-01
69	87	6.489670e-01
69	88	6.222125e-01
69	89	5.607642e-01
69	90	3.451575e-01
69	91	2.691765e-01
69	92	1.726236e-01
69	93	4.619061e-01
69	94	3.002378e-01
69	95	0.000000e+00
69	96	0.000000e+00
69	97	6.846131e-02
69	98	2.960458e-01
69	99	2.587794e-01
69	100	4.429554e-01
69	101	6.352941e-01
69	102	5.593799e-01
69	103	5.399267e-01
69	104	4.187103e-01
69	105	3.294525e-01
69	106	3.871825e-01
69	107	3.493817e-01
69	108	1.501263e-01
69	109	4.096354e-01
69	110	3.244541e-01
69	111	0.000000e+00
69	112	0.000000e+00
69	113	1.837312e-01
69	114	4.810776e-01
69	115	5.710880e-01
69	116	6.283461e-01
69	117	6.078967e-01
69	118	6.442586e-01
69	119	6.488098e-01
69	120	6.418963e-01
69	121	6.555057e-01
69	122	6.168673e-01
69	123	5.708945e-01
69	124	5.799828e-01
69	125	5.615793e-01
69	126	5.866458e-01
69	127	0.000000e+00
69	128	0.000000e+00
69	129	9.809596e-02
69	130	3.132244e-01
69	131	5.343910e-01
69	132	5.650421e-01
69	133	5.694348e-01
69	134	6.097529e-01
69	135	6.005416e-01
69	136	5.888521e-01
69	137	5.803637e-01
69	138	5.890026e-01
69	139	4.051426e-01
69	140	3.209937e-01
69	141	4.467820e-01
69	142	5.283623e-01
69	143	0.000000e+00
69	144	0.000000e+00
69	145	0.000000e+00
70	0	0.000000e+00
70	1	7.846910e-01
70	2	9.124416e-01
70	3	9.505162e-01
70	4	9.657778e-01
70	5	9.727486e-01
70	6	9.832798e-01
70	7	9.777471e-01
70	8	9.663824e-01
70	9	9.597320e-01
70	10	9.384219e-01
70	11	9.205028e-01
70	12	9.032983e-01
70	13	8.803801e-01
70	14	8.153235e-01
70	15	0.000000e+00
70	16	0.000000e+00
70	17	7.671633e-01
70	18	9.033369e-01
70	19	9.433090e-01
70	20	9.626250e-01
70	21	9.689080e-01
70	22	9.806463e-01
70	23	9.768120e-01
70	24	9.657157e-01
70	25	9.592582e-01
70	26	9.392200e-01
70	27	9.205434e-01
70	28	9.032941e-01
70	29	8.816117e-01
70	30	8.148181e-01
70	31	0.000000e+00
70	32	0.000000e+00
70	33	7.810990e-01
70	34	9.126187e-01
70	35	9.504454e-01
70	36	9.657378e-01
70	37	9.729615e-01
70	38	9.835869e-01
70	39	9.775167e-01
70	40	9.648218e-01
70	41	9.582380e-01
70	42	9.358228e-01
70	43	9.177558e-01
70	44	9.003094e-01
70	45	8.784678e-01
70	46	8.139600e-01
70	47	0.000000e+00
70	48	0.000000e+00
70	49	7.412272e-01
70	50	8.971903e-01
70	51	9.396283e-01
70	52	9.562457e-01
70	53	9.652879e-01
70	54	9.768476e-01
70	55	9.696280e-01
70	56	9.547328e-01
70	57	9.472039e-01
70	58	9.219152e-01
70	59	9.037423e-01
70	60	8.819731e-01
70	61	8.699225e-01
70	62	8.098790e-01
70	63	0.000000e+00
70	64	0.000000e+00
70	65	7.840554e-01
70	66	9.134152e-01
70	67	9.510006e-01
70	68	9.666014e-01
70	69	9.734582e-01
70	70	1.000000e+00
70	71	9.784263e-01
70	72	9.661495e-01
70	73	9.596067e-01
70	74	9.378729e-01
70	75	9.199227e-01
70	76	9.027780e-01
70	77	8.799228e-01
70	78	8.146294e-01
70	79	0.000000e+00
70	80	0.000000e+00
70	81	2.194747e-01
70	82	4.415637e-01
70	83	3.983909e-01
70	84	5.905081e-01
70	85	5.811956e-01
70	86	5.642450e-01
70	87	6.500827e-01
70	88	6.351597e-01
70	89	5.760287e-01
70	90	3.559736e-01
70	91	2.596182e-01
70	92	1.629881e-01
70	93	4.755670e-01
70	94	3.200006e-01
70	95	0.000000e+00
70	96	0.000000e+00
70	97	6.104923e-02
70	98	2.793430e-01
70	99	2.362704e-01
70	100	4.285467e-01
70	101	6.379236e-01
70	102	5.755706e-01
70	103	5.537226e-01
70	104	4.045364e-01
70	105	3.145283e-01
70	106	3.806322e-01
70	107	3.534087e-01
70	108	1.350867e-01
70	109	4.174021e-01
70	110	3.513884e-01
70	111	0.000000e+00
70	112	0.000000e+00
70	113	1.724267e-01
70	114	4.740349e-01
70	115	5.471297e-01
70	116	6.163399e-01
70	117	5.856612e-01
70	118	6.392945e-01
70	119	6.298938e-01
70	120	6.234448e-01
70	121	6.703330e-01
70	122	6.318210e-01
70	123	5.820619e-01
70	124	5.989555e-01
70	125	5.874271e-01
70	126	6.091375e-01
70	127	0.000000e+00
70	128	0.000000e+00
70	129	8.375196e-02
70	130	3.072500e-01
70	131	5.212100e-01
70	132	5.474343e-01
70	133	5.491651e-01
70	134	6.012966e-01
70	135	5.938975e-01
70	136	5.682163e-01
70	137	5.689183e-01
70	138	5.752216e-01
70	139	4.002227e-01
70	140	3.103642e-01
70	141	4.533389e-01
70	142	5.412713e-01
70	143	0.000000e+00
70	144	0.000000e+00
70	145	0.000000e+00
71	0	0.000000e+00
71	1	7.748672e-01
71	2	9.001248e-01
71	3	9.350198e-01
71	4	9.529387e-01
71	5	9.677911e-01
71	6	9.772109e-01
71	7	9.840972e-01
71	8	9.775349e-01
71	9	9.725861e-01
71	10	9.550762e-01
71	11	9.360503e-01
71	12	9.236522e-01
71	13	9.017159e-01
71	14	8.399390e-01
71	15	0.000000e+00
71	16	0.000000e+00
71	17	7.575771e-01
71	18	8.897136e-01
71	19	9.275863e-01
71	20	9.485560e-01
71	21	9.627453e-01
71	22	9.735297e-01
71	23	9.819073e-01
71	24	9.756773e-01
71	25	9.711535e-01
71	26	9.541277e-01
71	27	9.349377e-01
71	28	9.215986e-01
71	29	9.021648e-01
71	30	8.386185e-01
71	31	0.000000e+00
71	32	0.000000e+00
71	33	7.709390e-01
71	34	9.004496e-01
71	35	9.361681e-01
71	36	9.538263e-01
71	37	9.684516e-01
71	38	9.781976e-01
71	39	9.844059e-01
71	40	9.769342e-01
71	41	9.712108e-01
71	42	9.530437e-01
71	43	9.340300e-01
71	44	9.215690e-01
71	45	8.999984e-01
71	46	8.387703e-01
71	47	0.000000e+00
71	48	0.000000e+00
71	49	7.319206e-01
71	50	8.864052e-01
71	51	9.263095e-01
71	52	9.459774e-01
71	53	9.621528e-01
71	54	9.727676e-01
71	55	9.777731e-01
71	56	9.681439e-01
71	57	9.610425e-01
71	58	9.405443e-01
71	59	9.209227e-01
71	60	9.049583e-01
71	61	8.918597e-01
71	62	8.351907e-01
71	63	0.000000e+00
71	64	0.000000e+00
71	65	7.739502e-01
71	66	9.009243e-01
71	67	9.363998e-01
71	68	9.542273e-01
71	69	9.686626e-01
71	70	9.784263e-01
71	71	1.000000e+00
71	72	9.778593e-01
71	73	9.724702e-01
71	74	9.546555e-01
71	75	9.358157e-01
71	76	9.235813e-01
71	77	9.012309e-01
71	78	8.392595e-01
71	79	0.000000e+00
71	80	0.000000e+00
71	81	2.181689e-01
71	82	4.407269e-01
71	83	3.807391e-01
71	84	5.869568e-01
71	85	5.784907e-01
71	86	5.627134e-01
71	87	6.520627e-01
71	88	6.356420e-01
71	89	5.791789e-01
71	90	3.605107e-01
71	91	2.686636e-01
71	92	1.710880e-01
71	93	4.810117e-01
71	94	3.375087e-01
71	95	0.000000e+00
71	96	0.000000e+00
71	97	5.841874e-02
71	98	2.814341e-01
71	99	2.428921e-01
71	100	4.326854e-01
71	101	6.443738e-01
71	102	5.793214e-01
71	103	5.562400e-01
71	104	4.228941e-01
71	105	3.262747e-01
71	106	3.976103e-01
71	107	3.634215e-01
71	108	1.401343e-01
71	109	4.355151e-01
71	110	3.435783e-01
71	111	0.000000e+00
71	112	0.000000e+00
71	113	1.681816e-01
71	114	4.676143e-01
71	115	5.419276e-01
71	116	5.985242e-01
71	117	5.733883e-01
71	118	6.252383e-01
71	119	6.276130e-01
71	120	6.237579e-01
71	121	6.664968e-01
71	122	6.363944e-01
71	123	5.879557e-01
71	124	6.090984e-01
71	125	6.043963e-01
71	126	6.230196e-01
71	127	0.000000e+00
71	128	0.000000e+00
71	129	8.794186e-02
71	130	2.983316e-01
71	131	5.080058e-01
71	132	5.367525e-01
71	133	5.429278e-01
71	134	5.956781e-01
71	135	5.855799e-01
71	136	5.642088e-01
71	137	5.751167e-01
71	138	5.896757e-01
71	139	3.991414e-01
71	140	3.237634e-01
71	141	4.641406e-01
71	142	5.565028e-01
71	143	0.000000e+00
71	144	0.000000e+00
71	145	0.000000e+00
72	0	0.000000e+00
72	1	7.527571e-01
72	2	8.797422e-01
72	3	9.113756e-01
72	4	9.316944e-01
72	5	9.475755e-01
72	6	9.644988e-01
72	7	9.769902e-01
72	8	9.834613e-01
72	9	9.788942e-01
72	10	9.690887e-01
72	11	9.554736e-01
72	12	9.434366e-01
72	13	9.280949e-01
72	14	8.712528e-01
72	15	0.000000e+00
72	16	0.000000e+00
72	17	7.349486e-01
72	18	8.698313e-01
72	19	9.021539e-01
72	20	9.267079e-01
72	21	9.423462e-01
72	22	9.596889e-01
72	23	9.740785e-01
72	24	9.806161e-01
72	25	9.757596e-01
72	26	9.669687e-01
72	27	9.530139e-01
72	28	9.375810e-01
72	29	9.266388e-01
72	30	8.685430e-01
72	31	0.000000e+00
72	32	0.000000e+00
72	33	7.498647e-01
72	34	8.800005e-01
72	35	9.137478e-01
72	36	9.331753e-01
72	37	9.479801e-01
72	38	9.661968e-01
72	39	9.775439e-01
72	40	9.834114e-01
72	41	9.785609e-01
72	42	9.674869e-01
72	43	9.536050e-01
72	44	9.426808e-01
72	45	9.269474e-01
72	46	8.706380e-01
72	47	0.000000e+00
72	48	0.000000e+00
72	49	7.129342e-01
72	50	8.658701e-01
72	51	9.063764e-01
72	52	9.263816e-01
72	53	9.418694e-01
72	54	9.623764e-01
72	55	9.717885e-01
72	56	9.757373e-01
72	57	9.701874e-01
72	58	9.559774e-01
72	59	9.414678e-01
72	60	9.295051e-01
72	61	9.203050e-01
72	62	8.681544e-01
72	63	0.000000e+00
72	64	0.000000e+00
72	65	7.524105e-01
72	66	8.804376e-01
72	67	9.133289e-01
72	68	9.333422e-01
72	69	9.481716e-01
72	70	9.661495e-01
72	71	9.778593e-01
72	72	1.000000e+00
72	73	9.792924e-01
72	74	9.688537e-01
72	75	9.550866e-01
72	76	9.438156e-01
72	77	9.277581e-01
72	78	8.707758e-01
72	79	0.000000e+00
72	80	0.000000e+00
72	81	2.014096e-01
72	82	4.287866e-01
72	83	3.647391e-01
72	84	5.704244e-01
72	85	5.671558e-01
72	86	5.609384e-01
72	87	6.546241e-01
72	88	6.301445e-01
72	89	5.849858e-01
72	90	3.796497e-01
72	91	2.785378e-01
72	92	1.725229e-01
72	93	4.865460e-01
72	94	3.641227e-01
72	95	0.000000e+00
72	96	0.000000e+00
72	97	3.834442e-02
72	98	2.682127e-01
72	99	2.327817e-01
72	100	4.267640e-01
72	101	6.519578e-01
72	102	5.887612e-01
72	103	5.814776e-01
72	104	4.348712e-01
72	105	3.412223e-01
72	106	4.134150e-01
72	107	3.798502e-01
72	108	1.467944e-01
72	109	4.495559e-01
72	110	3.332884e-01
72	111	0.000000e+00
72	112	0.000000e+00
72	113	1.519828e-01
72	114	4.554606e-01
72	115	5.200627e-01
72	116	5.659350e-01
72	117	5.361128e-01
72	118	6.049281e-01
72	119	6.036693e-01
72	120	6.060254e-01
72	121	6.691638e-01
72	122	6.389450e-01
72	123	5.947274e-01
72	124	6.089492e-01
72	125	6.264418e-01
72	126	6.317708e-01
72	127	0.000000e+00
72	128	0.000000e+00
72	129	7.785759e-02
72	130	2.804218e-01
72	131	4.801090e-01
72	132	5.075278e-01
72	133	5.164176e-01
72	134	5.720386e-01
72	135	5.668486e-01
72	136	5.390371e-01
72	137	5.627993e-01
72	138	5.837419e-01
72	139	3.927059e-01
72	140	3.276301e-01
72	141	4.791105e-01
72	142	5.672242e-01
72	143	0.000000e+00
72	144	0.000000e+00
72	145	0.000000e+00
73	0	0.000000e+00
73	1	7.503779e-01
73	2	8.741612e-01
73	3	9.014965e-01
73	4	9.221891e-01
73	5	9.381560e-01
73	6	9.582487e-01
73	7	9.714782e-01
73	8	9.789005e-01
73	9	9.806496e-01
73	10	9.738086e-01
73	11	9.633508e-01
73	12	9.512680e-01
73	13	9.313581e-01
73	14	8.695835e-01
73	15	0.000000e+00
73	16	0.000000e+00
73	17	7.311746e-01
73	18	8.641134e-01
73	19	8.930976e-01
73	20	9.177775e-01
73	21	9.320256e-01
73	22	9.538265e-01
73	23	9.680267e-01
73	24	9.761647e-01
73	25	9.774219e-01
73	26	9.714104e-01
73	27	9.608234e-01
73	28	9.463609e-01
73	29	9.299430e-01
73	30	8.671221e-01
73	31	0.000000e+00
73	32	0.000000e+00
73	33	7.474374e-01
73	34	8.744237e-01
73	35	9.030646e-01
73	36	9.234049e-01
73	37	9.388322e-01
73	38	9.595165e-01
73	39	9.722948e-01
73	40	9.785810e-01
73	41	9.804583e-01
73	42	9.723252e-01
73	43	9.617772e-01
73	44	9.496326e-01
73	45	9.302378e-01
73	46	8.689300e-01
73	47	0.000000e+00
73	48	0.000000e+00
73	49	7.119016e-01
73	50	8.606214e-01
73	51	8.947858e-01
73	52	9.160636e-01
73	53	9.338065e-01
73	54	9.552060e-01
73	55	9.672352e-01
73	56	9.707406e-01
73	57	9.722599e-01
73	58	9.611838e-01
73	59	9.497395e-01
73	60	9.353568e-01
73	61	9.236713e-01
73	62	8.662586e-01
73	63	0.000000e+00
73	64	0.000000e+00
73	65	7.497916e-01
73	66	8.748208e-01
73	67	9.029101e-01
73	68	9.237356e-01
73	69	9.387914e-01
73	70	9.596067e-01
73	71	9.724702e-01
73	72	9.792924e-01
73	73	1.000000e+00
73	74	9.736412e-01
73	75	9.632268e-01
73	76	9.511207e-01
73	77	9.310961e-01
73	78	8.691143e-01
73	79	0.000000e+00
73	80	0.000000e+00
73	81	2.005935e-01
73	82	4.274856e-01
73	83	3.567375e-01
73	84	5.642029e-01
73	85	5.583961e-01
73	86	5.487836e-01
73	87	6.503023e-01
73	88	6.272019e-01
73	89	5.781356e-01
73	90	3.765802e-01
73	91	2.760626e-01
73	92	1.749869e-01
73	93	4.804975e-01
73	94	3.600122e-01
73	95	0.000000e+00
73	96	0.000000e+00
73	97	4.384014e-02
73	98	2.603327e-01
73	99	2.346630e-01
73	100	4.327490e-01
73	101	6.535406e-01
73	102	5.947813e-01
73	103	5.714044e-01
73	104	4.228911e-01
73	105	3.385749e-01
73	106	4.158603e-01
73	107	3.795642e-01
73	108	1.342982e-01
73	109	4.450907e-01
73	110	3.352105e-01
73	111	0.000000e+00
73	112	0.000000e+00
73	113	1.491027e-01
73	114	4.445358e-01
73	115	5.093592e-01
73	116	5.603156e-01
73	117	5.313377e-01
73	118	6.022374e-01
73	119	6.000001e-01
73	120	6.023443e-01
73	121	6.643322e-01
73	122	6.378228e-01
73	123	5.847995e-01
73	124	6.035932e-01
73	125	6.212506e-01
73	126	6.332166e-01
73	127	0.000000e+00
73	128	0.000000e+00
73	129	7.434878e-02
73	130	2.688372e-01
73	131	4.796931e-01
73	132	5.088448e-01
73	133	5.123676e-01
73	134	5.759830e-01
73	135	5.640248e-01
73	136	5.403448e-01
73	137	5.563668e-01
73	138	5.826777e-01
73	139	3.900708e-01
73	140	3.207949e-01
73	141	4.726783e-01
73	142	5.574794e-01
73	143	0.000000e+00
73	144	0.000000e+00
73	145	0.000000e+00
74	0	0.000000e+00
74	1	7.341932e-01
74	2	8.498664e-01
74	3	8.741591e-01
74	4	8.972758e-01
74	5	9.099994e-01
74	6	9.366401e-01
74	7	9.533866e-01
74	8	9.685887e-01
74	9	9.729548e-01
74	10	9.789081e-01
74	11	9.702890e-01
74	12	9.587963e-01
74	13	9.453767e-01
74	14	8.854909e-01
74	15	0.000000e+00
74	16	0.000000e+00
74	17	7.132784e-01
74	18	8.393332e-01
74	19	8.654739e-01
74	20	8.936435e-01
74	21	9.032080e-01
74	22	9.319328e-01
74	23	9.488407e-01
74	24	9.655994e-01
74	25	9.691603e-01
74	26	9.747165e-01
74	27	9.672614e-01
74	28	9.522562e-01
74	29	9.427687e-01
74	30	8.821192e-01
74	31	0.000000e+00
74	32	0.000000e+00
74	33	7.317970e-01
74	34	8.506061e-01
74	35	8.751934e-01
74	36	8.985252e-01
74	37	9.107081e-01
74	38	9.377876e-01
74	39	9.547943e-01
74	40	9.682440e-01
74	41	9.730034e-01
74	42	9.783050e-01
74	43	9.689604e-01
74	44	9.577553e-01
74	45	9.449911e-01
74	46	8.855833e-01
74	47	0.000000e+00
74	48	0.000000e+00
74	49	6.988425e-01
74	50	8.378486e-01
74	51	8.675084e-01
74	52	8.906768e-01
74	53	9.065938e-01
74	54	9.340688e-01
74	55	9.511353e-01
74	56	9.606848e-01
74	57	9.655464e-01
74	58	9.690095e-01
74	59	9.570956e-01
74	60	9.451257e-01
74	61	9.395736e-01
74	62	8.837594e-01
74	63	0.000000e+00
74	64	0.000000e+00
74	65	7.336942e-01
74	66	8.507017e-01
74	67	8.750193e-01
74	68	8.989759e-01
74	69	9.105092e-01
74	70	9.378729e-01
74	71	9.546555e-01
74	72	9.688537e-01
74	73	9.736412e-01
74	74	1.000000e+00
74	75	9.701466e-01
74	76	9.589340e-01
74	77	9.455520e-01
74	78	8.854520e-01
74	79	0.000000e+00
74	80	0.000000e+00
74	81	1.890142e-01
74	82	4.123761e-01
74	83	3.363318e-01
74	84	5.346017e-01
74	85	5.383877e-01
74	86	5.338556e-01
74	87	6.420581e-01
74	88	6.225279e-01
74	89	5.670337e-01
74	90	3.819158e-01
74	91	2.795768e-01
74	92	1.872549e-01
74	93	4.779025e-01
74	94	3.734172e-01
74	95	0.000000e+00
74	96	0.000000e+00
74	97	3.427940e-02
74	98	2.373444e-01
74	99	2.100975e-01
74	100	4.161663e-01
74	101	6.489349e-01
74	102	6.009324e-01
74	103	5.669330e-01
74	104	4.160650e-01
74	105	3.270543e-01
74	106	4.214184e-01
74	107	3.943332e-01
74	108	1.266985e-01
74	109	4.474349e-01
74	110	3.245806e-01
74	111	0.000000e+00
74	112	0.000000e+00
74	113	1.300088e-01
74	114	4.209364e-01
74	115	4.858580e-01
74	116	5.312314e-01
74	117	5.025991e-01
74	118	5.784466e-01
74	119	5.750182e-01
74	120	5.732691e-01
74	121	6.504951e-01
74	122	6.345972e-01
74	123	5.667560e-01
74	124	5.969376e-01
74	125	6.276034e-01
74	126	6.306084e-01
74	127	0.000000e+00
74	128	0.000000e+00
74	129	6.623469e-02
74	130	2.449697e-01
74	131	4.573952e-01
74	132	4.920280e-01
74	133	4.866985e-01
74	134	5.686915e-01
74	135	5.494194e-01
74	136	5.193427e-01
74	137	5.346677e-01
74	138	5.749134e-01
74	139	3.776028e-01
74	140	3.117781e-01
74	141	4.730307e-01
74	142	5.505406e-01
74	143	0.000000e+00
74	144	0.000000e+00
74	145	0.000000e+00
75	0	0.000000e+00
75	1	7.136603e-01
75	2	8.376382e-01
75	3	8.568678e-01
75	4	8.754176e-01
75	5	8.882391e-01
75	6	9.184220e-01
75	7	9.346279e-01
75	8	9.548941e-01
75	9	9.621665e-01
75	10	9.699611e-01
75	11	9.742851e-01
75	12	9.628952e-01
75	13	9.390170e-01
75	14	8.722190e-01
75	15	0.000000e+00
75	16	0.000000e+00
75	17	6.918493e-01
75	18	8.293657e-01
75	19	8.483458e-01
75	20	8.720076e-01
75	21	8.811537e-01
75	22	9.131316e-01
75	23	9.299354e-01
75	24	9.514156e-01
75	25	9.572679e-01
75	26	9.656109e-01
75	27	9.699954e-01
75	28	9.555958e-01
75	29	9.362443e-01
75	30	8.686917e-01
75	31	0.000000e+00
75	32	0.000000e+00
75	33	7.125585e-01
75	34	8.376787e-01
75	35	8.583319e-01
75	36	8.767272e-01
75	37	8.890096e-01
75	38	9.200085e-01
75	39	9.360195e-01
75	40	9.545639e-01
75	41	9.629814e-01
75	42	9.692747e-01
75	43	9.733913e-01
75	44	9.618115e-01
75	45	9.387504e-01
75	46	8.720932e-01
75	47	0.000000e+00
75	48	0.000000e+00
75	49	6.822331e-01
75	50	8.230806e-01
75	51	8.509355e-01
75	52	8.689467e-01
75	53	8.854040e-01
75	54	9.172191e-01
75	55	9.327209e-01
75	56	9.476970e-01
75	57	9.568492e-01
75	58	9.603287e-01
75	59	9.630208e-01
75	60	9.497540e-01
75	61	9.336393e-01
75	62	8.703738e-01
75	63	0.000000e+00
75	64	0.000000e+00
75	65	7.138598e-01
75	66	8.382587e-01
75	67	8.580265e-01
75	68	8.771711e-01
75	69	8.886578e-01
75	70	9.199227e-01
75	71	9.358157e-01
75	72	9.550866e-01
75	73	9.632268e-01
75	74	9.701466e-01
75	75	1.000000e+00
75	76	9.628785e-01
75	77	9.392905e-01
75	78	8.719234e-01
75	79	0.000000e+00
75	80	0.000000e+00
75	81	1.788194e-01
75	82	4.035028e-01
75	83	3.239394e-01
75	84	5.208610e-01
75	85	5.239151e-01
75	86	5.230896e-01
75	87	6.321096e-01
75	88	6.027844e-01
75	89	5.586394e-01
75	90	3.870902e-01
75	91	2.860346e-01
75	92	1.876009e-01
75	93	4.705432e-01
75	94	3.707380e-01
75	95	0.000000e+00
75	96	0.000000e+00
75	97	3.683433e-02
75	98	2.328260e-01
75	99	2.097566e-01
75	100	4.117850e-01
75	101	6.434152e-01
75	102	5.879061e-01
75	103	5.704186e-01
75	104	4.028938e-01
75	105	3.414274e-01
75	106	4.263280e-01
75	107	4.009905e-01
75	108	1.201290e-01
75	109	4.454288e-01
75	110	3.217346e-01
75	111	0.000000e+00
75	112	0.000000e+00
75	113	1.235456e-01
75	114	4.163690e-01
75	115	4.656431e-01
75	116	5.042821e-01
75	117	4.777598e-01
75	118	5.641736e-01
75	119	5.559613e-01
75	120	5.620716e-01
75	121	6.449130e-01
75	122	6.209332e-01
75	123	5.530039e-01
75	124	5.695751e-01
75	125	6.203340e-01
75	126	6.163592e-01
75	127	0.000000e+00
75	128	0.000000e+00
75	129	6.005342e-02
75	130	2.420251e-01
75	131	4.490469e-01
75	132	4.765682e-01
75	133	4.709623e-01
75	134	5.411351e-01
75	135	5.312767e-01
75	136	4.983888e-01
75	137	5.279878e-01
75	138	5.603954e-01
75	139	3.731929e-01
75	140	3.145613e-01
75	141	4.721593e-01
75	142	5.356279e-01
75	143	0.000000e+00
75	144	0.000000e+00
75	145	0.000000e+00
76	0	0.000000e+00
76	1	7.106870e-01
76	2	8.258526e-01
76	3	8.393920e-01
76	4	8.576922e-01
76	5	8.732669e-01
76	6	9.012912e-01
76	7	9.223466e-01
76	8	9.436228e-01
76	9	9.504425e-01
76	10	9.586709e-01
76	11	9.630229e-01
76	12	9.643381e-01
76	13	9.277885e-01
76	14	8.588034e-01
76	15	0.000000e+00
76	16	0.000000e+00
76	17	6.908244e-01
76	18	8.171851e-01
76	19	8.311520e-01
76	20	8.536421e-01
76	21	8.669611e-01
76	22	8.964767e-01
76	23	9.180849e-01
76	24	9.404602e-01
76	25	9.464076e-01
76	26	9.544791e-01
76	27	9.596912e-01
76	28	9.574440e-01
76	29	9.249709e-01
76	30	8.555907e-01
76	31	0.000000e+00
76	32	0.000000e+00
76	33	7.086603e-01
76	34	8.256711e-01
76	35	8.412915e-01
76	36	8.593647e-01
76	37	8.740423e-01
76	38	9.028424e-01
76	39	9.237543e-01
76	40	9.432602e-01
76	41	9.506120e-01
76	42	9.580702e-01
76	43	9.617901e-01
76	44	9.631898e-01
76	45	9.276479e-01
76	46	8.585040e-01
76	47	0.000000e+00
76	48	0.000000e+00
76	49	6.770133e-01
76	50	8.115603e-01
76	51	8.341162e-01
76	52	8.525686e-01
76	53	8.698655e-01
76	54	8.996398e-01
76	55	9.201371e-01
76	56	9.361605e-01
76	57	9.436462e-01
76	58	9.491301e-01
76	59	9.504369e-01
76	60	9.507015e-01
76	61	9.225423e-01
76	62	8.564597e-01
76	63	0.000000e+00
76	64	0.000000e+00
76	65	7.104079e-01
76	66	8.261611e-01
76	67	8.408749e-01
76	68	8.595438e-01
76	69	8.738463e-01
76	70	9.027780e-01
76	71	9.235813e-01
76	72	9.438156e-01
76	73	9.511207e-01
76	74	9.589340e-01
76	75	9.628785e-01
76	76	1.000000e+00
76	77	9.280767e-01
76	78	8.583712e-01
76	79	0.000000e+00
76	80	0.000000e+00
76	81	1.888129e-01
76	82	4.064133e-01
76	83	3.181001e-01
76	84	5.146098e-01
76	85	5.162692e-01
76	86	5.156944e-01
76	87	6.235856e-01
76	88	5.902120e-01
76	89	5.493812e-01
76	90	3.821093e-01
76	91	2.979968e-01
76	92	2.017064e-01
76	93	4.657525e-01
76	94	3.587440e-01
76	95	0.000000e+00
76	96	0.000000e+00
76	97	4.620805e-02
76	98	2.349426e-01
76	99	2.263996e-01
76	100	4.133413e-01
76	101	6.286382e-01
76	102	5.733532e-01
76	103	5.494720e-01
76	104	4.131002e-01
76	105	3.501345e-01
76	106	4.323843e-01
76	107	4.032143e-01
76	108	1.297729e-01
76	109	4.596233e-01
76	110	3.263638e-01
76	111	0.000000e+00
76	112	0.000000e+00
76	113	1.444917e-01
76	114	4.202520e-01
76	115	4.652419e-01
76	116	4.967435e-01
76	117	4.700787e-01
76	118	5.505244e-01
76	119	5.608260e-01
76	120	5.638090e-01
76	121	6.255160e-01
76	122	6.141769e-01
76	123	5.515239e-01
76	124	5.624671e-01
76	125	6.184029e-01
76	126	5.984692e-01
76	127	0.000000e+00
76	128	0.000000e+00
76	129	8.664331e-02
76	130	2.481093e-01
76	131	4.415841e-01
76	132	4.733166e-01
76	133	4.636471e-01
76	134	5.229265e-01
76	135	5.228966e-01
76	136	4.962627e-01
76	137	5.348868e-01
76	138	5.618375e-01
76	139	3.776135e-01
76	140	3.317431e-01
76	141	4.750641e-01
76	142	5.218458e-01
76	143	0.000000e+00
76	144	0.000000e+00
76	145	0.000000e+00
77	0	0.000000e+00
77	1	6.317856e-01
77	2	7.736329e-01
77	3	7.892241e-01
77	4	8.177247e-01
77	5	8.354134e-01
77	6	8.783759e-01
77	7	9.002338e-01
77	8	9.285909e-01
77	9	9.310529e-01
77	10	9.457609e-01
77	11	9.402149e-01
77	12	9.269290e-01
77	13	9.855785e-01
77	14	9.667069e-01
77	15	0.000000e+00
77	16	0.000000e+00
77	17	6.128675e-01
77	18	7.669915e-01
77	19	7.794581e-01
77	20	8.151133e-01
77	21	8.290259e-01
77	22	8.729402e-01
77	23	8.955579e-01
77	24	9.265937e-01
77	25	9.275430e-01
77	26	9.418769e-01
77	27	9.372015e-01
77	28	9.186678e-01
77	29	9.821550e-01
77	30	9.637791e-01
77	31	0.000000e+00
77	32	0.000000e+00
77	33	6.302892e-01
77	34	7.735452e-01
77	35	7.907301e-01
77	36	8.180028e-01
77	37	8.349431e-01
77	38	8.799078e-01
77	39	9.013810e-01
77	40	9.267680e-01
77	41	9.303724e-01
77	42	9.446514e-01
77	43	9.379980e-01
77	44	9.273428e-01
77	45	9.852082e-01
77	46	9.663349e-01
77	47	0.000000e+00
77	48	0.000000e+00
77	49	6.028458e-01
77	50	7.587246e-01
77	51	7.856599e-01
77	52	8.097225e-01
77	53	8.307502e-01
77	54	8.777843e-01
77	55	8.980489e-01
77	56	9.181676e-01
77	57	9.226231e-01
77	58	9.352103e-01
77	59	9.262027e-01
77	60	9.171852e-01
77	61	9.801120e-01
77	62	9.637115e-01
77	63	0.000000e+00
77	64	0.000000e+00
77	65	6.315077e-01
77	66	7.743001e-01
77	67	7.899878e-01
77	68	8.188364e-01
77	69	8.349121e-01
77	70	8.799228e-01
77	71	9.012309e-01
77	72	9.277581e-01
77	73	9.310961e-01
77	74	9.455520e-01
77	75	9.392905e-01
77	76	9.280767e-01
77	77	1.000000e+00
77	78	9.664208e-01
77	79	0.000000e+00
77	80	0.000000e+00
77	81	1.630800e-01
77	82	3.838238e-01
77	83	2.979512e-01
77	84	4.694679e-01
77	85	4.792573e-01
77	86	4.813716e-01
77	87	5.905185e-01
77	88	6.055381e-01
77	89	5.649575e-01
77	90	3.732463e-01
77	91	2.211730e-01
77	92	1.291449e-01
77	93	4.816083e-01
77	94	4.142068e-01
77	95	0.000000e+00
77	96	0.000000e+00
77	97	2.757838e-02
77	98	2.002793e-01
77	99	1.544310e-01
77	100	3.655474e-01
77	101	6.247533e-01
77	102	5.720771e-01
77	103	5.591860e-01
77	104	3.743286e-01
77	105	2.733792e-01
77	106	3.990353e-01
77	107	3.929097e-01
77	108	1.204151e-01
77	109	4.574701e-01
77	110	3.587843e-01
77	111	0.000000e+00
77	112	0.000000e+00
77	113	1.097957e-01
77	114	3.825620e-01
77	115	4.202434e-01
77	116	4.519869e-01
77	117	4.136603e-01
77	118	4.702964e-01
77	119	4.641037e-01
77	120	4.813464e-01
77	121	6.046099e-01
77	122	6.163788e-01
77	123	5.666551e-01
77	124	6.418130e-01
77	125	6.818109e-01
77	126	6.715197e-01
77	127	0.000000e+00
77	128	0.000000e+00
77	129	5.572161e-02
77	130	2.411655e-01
77	131	3.862307e-01
77	132	3.821849e-01
77	133	4.265298e-01
77	134	4.962566e-01
77	135	4.779991e-01
77	136	4.169462e-01
77	137	4.648865e-01
77	138	5.165532e-01
77	139	3.502871e-01
77	140	2.816407e-01
77	141	4.734813e-01
77	142	5.819093e-01
77	143	0.000000e+00
77	144	0.000000e+00
77	145	0.000000e+00
78	0	0.000000e+00
78	1	5.493773e-01
78	2	7.015943e-01
78	3	7.124115e-01
78	4	7.455232e-01
78	5	7.675848e-01
78	6	8.130436e-01
78	7	8.386069e-01
78	8	8.723591e-01
78	9	8.697746e-01
78	10	8.860360e-01
78	11	8.732135e-01
78	12	8.565839e-01
78	13	9.665788e-01
78	14	9.903714e-01
78	15	0.000000e+00
78	16	0.000000e+00
78	17	5.343651e-01
78	18	6.954916e-01
78	19	7.032380e-01
78	20	7.431498e-01
78	21	7.620040e-01
78	22	8.073852e-01
78	23	8.341861e-01
78	24	8.716721e-01
78	25	8.667076e-01
78	26	8.822128e-01
78	27	8.712723e-01
78	28	8.471159e-01
78	29	9.632442e-01
78	30	9.876995e-01
78	31	0.000000e+00
78	32	0.000000e+00
78	33	5.477723e-01
78	34	7.014354e-01
78	35	7.141012e-01
78	36	7.451259e-01
78	37	7.660028e-01
78	38	8.146372e-01
78	39	8.393258e-01
78	40	8.693877e-01
78	41	8.681689e-01
78	42	8.846212e-01
78	43	8.704935e-01
78	44	8.581028e-01
78	45	9.660160e-01
78	46	9.901329e-01
78	47	0.000000e+00
78	48	0.000000e+00
78	49	5.227704e-01
78	50	6.876867e-01
78	51	7.099460e-01
78	52	7.372701e-01
78	53	7.614227e-01
78	54	8.134736e-01
78	55	8.360112e-01
78	56	8.597032e-01
78	57	8.603140e-01
78	58	8.756487e-01
78	59	8.582334e-01
78	60	8.506503e-01
78	61	9.607385e-01
78	62	9.872750e-01
78	63	0.000000e+00
78	64	0.000000e+00
78	65	5.490583e-01
78	66	7.020860e-01
78	67	7.132719e-01
78	68	7.460640e-01
78	69	7.662772e-01
78	70	8.146294e-01
78	71	8.392595e-01
78	72	8.707758e-01
78	73	8.691143e-01
78	74	8.854520e-01
78	75	8.719234e-01
78	76	8.583712e-01
78	77	9.664208e-01
78	78	1.000000e+00
78	79	0.000000e+00
78	80	0.000000e+00
78	81	1.313366e-01
78	82	3.479776e-01
78	83	2.511208e-01
78	84	4.125706e-01
78	85	4.283078e-01
78	86	4.329130e-01
78	87	5.387253e-01
78	88	5.673957e-01
78	89	5.351935e-01
78	90	3.473209e-01
78	91	1.656124e-01
78	92	7.299995e-02
78	93	4.645200e-01
78	94	4.360934e-01
78	95	0.000000e+00
78	96	0.000000e+00
78	97	-6.611947e-03
78	98	1.552899e-01
78	99	9.904013e-02
78	100	3.089039e-01
78	101	5.802135e-01
78	102	5.314411e-01
78	103	5.368887e-01
78	104	3.393244e-01
78	105	2.162439e-01
78	106	3.533158e-01
78	107	3.507390e-01
78	108	1.001014e-01
78	109	4.399427e-01
78	110	3.717824e-01
78	111	0.000000e+00
78	112	0.000000e+00
78	113	7.569760e-02
78	114	3.313737e-01
78	115	3.621510e-01
78	116	3.761722e-01
78	117	3.337212e-01
78	118	3.703605e-01
78	119	3.761543e-01
78	120	4.046713e-01
78	121	5.433815e-01
78	122	5.775422e-01
78	123	5.415661e-01
78	124	6.500305e-01
78	125	6.660506e-01
78	126	6.718883e-01
78	127	0.000000e+00
78	128	0.000000e+00
78	129	2.972412e-02
78	130	1.989864e-01
78	131	3.148187e-01
78	132	2.849422e-01
78	133	3.617338e-01
78	134	4.214491e-01
78	135	3.954338e-01
78	136	3.299090e-01
78	137	3.832427e-01
78	138	4.523002e-01
78	139	3.019747e-01
78	140	2.393464e-01
78	141	4.485136e-01
78	142	5.865053e-01
78	143	0.000000e+00
78	144	0.000000e+00
78	145	0.000000e+00
79	0	0.000000e+00
79	1	0.000000e+00
79	2	0.000000e+00
79	3	0.000000e+00
79	4	0.000000e+00
79	5	0.000000e+00
79	6	0.000000e+00
79	7	0.000000e+00
79	8	0.000000e+00
79	9	0.000000e+00
79	10	0.000000e+00
79	11	0.000000e+00
79	12	0.000000e+00
79	13	0.000000e+00
79	14	0.000000e+00
79	15	0.000000e+00
79	16	0.000000e+00
79	17	0.000000e+00
79	18	0.000000e+00
79	19	0.000000e+00
79	20	0.000000e+00
79	21	0.000000e+00
79	22	0.000000e+00
79	23	0.000000e+00
79	24	0.000000e+00
79	25	0.000000e+00
79	26	0.000000e+00
79	27	0.000000e+00
79	28	0.000000e+00
79	29	0.000000e+00
79	30	0.000000e+00
79	31	0.000000e+00
79	32	0.000000e+00
79	33	0.000000e+00
79	34	0.000000e+00
79	35	0.000000e+00
79	36	0.000000e+00
79	37	0.000000e+00
79	38	0.000000e+00
79	39	0.000000e+00
79	40	0.000000e+00
79	41	0.000000e+00
79	42	0.000000e+00
79	43	0.000000e+00
79	44	0.000000e+00
79	45	0.000000e+00
79	46	0.000000e+00
79	47	0.000000e+00
79	48	0.000000e+00
79	49	0.000000e+00
79	50	0.000000e+00
79	51	0.000000e+00
79	52	0.000000e+00
79	53	0.000000e+00
79	54	0.000000e+00
79	55	0.000000e+00
79	56	0.000000e+00
79	57	0.000000e+00
79	58	0.000000e+00
79	59	0.000000e+00
79	60	0.000000e+00
79	61	0.000000e+00
79	62	0.000000e+00
79	63	0.000000e+00
79	64	0.000000e+00
79	65	0.000000e+00
79	66	0.000000e+00
79	67	0.000000e+00
79	68	0.000000e+00
79	69	0.000000e+00
79	70	0.000000e+00
79	71	0.000000e+00
79	72	0.000000e+00
79	73	0.000000e+00
79	74	0.000000e+00
79	75	0.000000e+00
79	76	0.000000e+00
79	77	0.000000e+00
79	78	0.000000e+00
79	79	0.000000e+00
79	80	0.000000e+00
79	81	0.000000e+00
79	82	0.000000e+00
79	83	0.000000e+00
79	84	0.000000e+00
79	85	0.000000e+00
79	86	0.000000e+00
79	87	0.000000e+00
79	88	0.000000e+00
79	89	0.000000e+00
79	90	0.000000e+00
79	91	0.000000e+00
79	92	0.000000e+00
79	93	0.000000e+00
79	94	0.000000e+00
79	95	0.000000e+00
79	96	0.000000e+00
79	97	0.000000e+00
79	98	0.000000e+00
79	99	0.000000e+00
79	100	0.000000e+00
79	101	0.000000e+00
79	102	0.000000e+00
79	103	0.000000e+00
79	104	0.000000e+00
79	105	0.000000e+00
79	106	0.000000e+00
79	107	0.000000e+00
79	108	0.000000e+00
79	109	0.000000e+00
79	110	0.000000e+00
79	111	0.000000e+00
79	112	0.000000e+00
79	113	0.000000e+00
79	114	0.000000e+00
79	115	0.000000e+00
79	116	0.000000e+00
79	117	0.000000e+00
79	118	0.000000e+00
79	119	0.000000e+00
79	120	0.000000e+00
79	121	0.000000e+00
79	122	0.000000e+00
79	123	0.000000e+00
79	124	0.000000e+00
79	125	0.000000e+00
79	126	0.000000e+00
79	127	0.000000e+00
79	128	0.000000e+00
79	129	0.000000e+00
79	130	0.000000e+00
79	131	0.000000e+00
79	132	0.000000e+00
79	133	0.000000e+00
79	134	0.000000e+00
79	135	0.000000e+00
79	136	0.000000e+00
79	137	0.000000e+00
79	138	0.000000e+00
79	139	0.000000e+00
79	140	0.000000e+00
79	141	0.000000e+00
79	142	0.000000e+00
79	143	0.000000e+00
79	144	0.000000e+00
79	145	0.000000e+00
80	0	0.000000e+00
80	1	0.000000e+00
80	2	0.000000e+00
80	3	0.000000e+00
80	4	0.000000e+00
80	5	0.000000e+00
80	6	0.000000e+00
80	7	0.000000e+00
80	8	0.000000e+00
80	9	0.000000e+00
80	10	0.000000e+00
80	11	0.000000e+00
80	12	0.000000e+00
80	13	0.000000e+00
80	14	0.000000e+00
80	15	0.000000e+00
80	16	0.000000e+00
80	17	0.000000e+00
80	18	0.000000e+00
80	19	0.000000e+00
80	20	0.000000e+00
80	21	0.000000e+00
80	22	0.000000e+00
80	23	0.000000e+00
80	24	0.000000e+00
80	25	0.000000e+00
80	26	0.000000e+00
80	27	0.000000e+00
80	28	0.000000e+00
80	29	0.000000e+00
80	30	0.000000e+00
80	31	0.000000e+00
80	32	0.000000e+00
80	33	0.000000e+00
80	34	0.000000e+00
80	35	0.000000e+00
80	36	0.000000e+00
80	37	0.000000e+00
80	38	0.000000e+00
80	39	0.000000e+00
80	40	0.000000e+00
80	41	0.000000e+00
80	42	0.000000e+00
80	43	0.000000e+00
80	44	0.000000e+00
80	45	0.000000e+00
80	46	0.000000e+00
80	47	0.000000e+00
80	48	0.000000e+00
80	49	0.000000e+00
80	50	0.000000e+00
80	51	0.000000e+00
80	52	0.000000e+00
80	53	0.000000e+00
80	54	0.000000e+00
80	55	0.000000e+00
80	56	0.000000e+00
80	57	0.000000e+00
80	58	0.000000e+00
80	59	0.000000e+00
80	60	0.000000e+00
80	61	0.000000e+00
80	62	0.000000e+00
80	63	0.000000e+00
80	64	0.000000e+00
80	65	0.000000e+00
80	66	0.000000e+00
80	67	0.000000e+00
80	68	0.000000e+00
80	69	0.000000e+00
80	70	0.000000e+00
80	71	0.000000e+00
80	72	0.000000e+00
80	73	0.000000e+00
80	74	0.000000e+00
80	75	0.000000e+00
80	76	0.000000e+00
80	77	0.000000e+00
80	78	0.000000e+00
80	79	0.000000e+00
80	80	0.000000e+00
80	81	0.000000e+00
80	82	0.000000e+00
80	83	0.000000e+00
80	84	0.000000e+00
80	85	0.000000e+00
80	86	0.000000e+00
80	87	0.000000e+00
80	88	0.000000e+00
80	89	0.000000e+00
80	90	0.000000e+00
80	91	0.000000e+00
80	92	0.000000e+00
80	93	0.000000e+00
80	94	0.000000e+00
80	95	0.000000e+00
80	96	0.000000e+00
80	97	0.000000e+00
80	98	0.000000e+00
80	99	0.000000e+00
80	100	0.000000e+00
80	101	0.000000e+00
80	102	0.000000e+00
80	103	0.000000e+00
80	104	0.000000e+00
80	105	0.000000e+00
80	106	0.000000e+00
80	107	0.000000e+00
80	108	0.000000e+00
80	109	0.000000e+00
80	110	0.000000e+00
80	111	0.000000e+00
80	112	0.000000e+00
80	113	0.000000e+00
80	114	0.000000e+00
80	115	0.000000e+00
80	116	0.000000e+00
80	117	0.000000e+00
80	118	0.000000e+00
80	119	0.000000e+00
80	120	0.000000e+00
80	121	0.000000e+00
80	122	0.000000e+00
80	123	0.000000e+00
80	124	0.000000e+00
80	125	0.000000e+00
80	126	0.000000e+00
80	127	0.000000e+00
80	128	0.000000e+00
80	129	0.000000e+00
80	130	0.000000e+00
80	131	0.000000e+00
80	132	0.000000e+00
80	133	0.000000e+00
80	134	0.000000e+00
80	135	0.000000e+00
80	136	0.000000e+00
80	137	0.000000e+00
80	138	0.000000e+00
80	139	0.000000e+00
80	140	0.000000e+00
80	141	0.000000e+00
80	142	0.000000e+00
80	143	0.000000e+00
80	144	0.000000e+00
80	145	0.000000e+00
81	0	0.000000e+00
81	1	2.433975e-01
81	2	2.303756e-01
81	3	2.175430e-01
81	4	2.270543e-01
81	5	2.318316e-01
81	6	2.205875e-01
81	7	2.189347e-01
81	8	2.022448e-01
81	9	2.025684e-01
81	10	1.899245e-01
81	11	1.786193e-01
81	12	1.901907e-01
81	13	1.643722e-01
81	14	1.321679e-01
81	15	0.000000e+00
81	16	0.000000e+00
81	17	2.441261e-01
81	18	2.267982e-01
81	19	2.197536e-01
81	20	2.272754e-01
81	21	2.325177e-01
81	22	2.225190e-01
81	23	2.210416e-01
81	24	2.044947e-01
81	25	2.068394e-01
81	26	1.933066e-01
81	27	1.810512e-01
81	28	1.970372e-01
81	29	1.688363e-01
81	30	1.353102e-01
81	31	0.000000e+00
81	32	0.000000e+00
81	33	2.383587e-01
81	34	2.297085e-01
81	35	2.152209e-01
81	36	2.256963e-01
81	37	2.313184e-01
81	38	2.186531e-01
81	39	2.172882e-01
81	40	2.004858e-01
81	41	1.987429e-01
81	42	1.877584e-01
81	43	1.777214e-01
81	44	1.865200e-01
81	45	1.617154e-01
81	46	1.303998e-01
81	47	0.000000e+00
81	48	0.000000e+00
81	49	2.197191e-01
81	50	2.267298e-01
81	51	2.083788e-01
81	52	2.219656e-01
81	53	2.277350e-01
81	54	2.134717e-01
81	55	2.123570e-01
81	56	1.952309e-01
81	57	1.911906e-01
81	58	1.813121e-01
81	59	1.726830e-01
81	60	1.755525e-01
81	61	1.556121e-01
81	62	1.265786e-01
81	63	0.000000e+00
81	64	0.000000e+00
81	65	2.410887e-01
81	66	2.299775e-01
81	67	2.166369e-01
81	68	2.263383e-01
81	69	2.319609e-01
81	70	2.194747e-01
81	71	2.181689e-01
81	72	2.014096e-01
81	73	2.005935e-01
81	74	1.890142e-01
81	75	1.788194e-01
81	76	1.888129e-01
81	77	1.630800e-01
81	78	1.313366e-01
81	79	0.000000e+00
81	80	0.000000e+00
81	81	1.000000e+00
81	82	2.226977e-01
81	83	1.873597e-01
81	84	2.543253e-01
81	85	2.550171e-01
81	86	2.353136e-01
81	87	2.455226e-01
81	88	2.235376e-01
81	89	1.980367e-01
81	90	1.490482e-01
81	91	1.331363e-01
81	92	1.194846e-01
81	93	1.783111e-01
81	94	4.423570e-02
81	95	0.000000e+00
81	96	0.000000e+00
81	97	1.336006e-01
81	98	1.758264e-01
81	99	1.622076e-01
81	100	2.083629e-01
81	101	2.097038e-01
81	102	1.953150e-01
81	103	1.449063e-01
81	104	1.660954e-01
81	105	1.472569e-01
81	106	1.848606e-01
81	107	1.583139e-01
81	108	1.297678e-01
81	109	1.366493e-01
81	110	7.424750e-02
81	111	0.000000e+00
81	112	0.000000e+00
81	113	1.891615e-01
81	114	2.293768e-01
81	115	2.336162e-01
81	116	2.669014e-01
81	117	2.580951e-01
81	118	2.349196e-01
81	119	2.403841e-01
81	120	2.515100e-01
81	121	2.069032e-01
81	122	2.222353e-01
81	123	2.061898e-01
81	124	1.873705e-01
81	125	2.350293e-01
81	126	1.265095e-01
81	127	0.000000e+00
81	128	0.000000e+00
81	129	1.024163e-01
81	130	2.147193e-01
81	131	1.873725e-01
81	132	2.159609e-01
81	133	2.133411e-01
81	134	2.173400e-01
81	135	2.095628e-01
81	136	2.256710e-01
81	137	2.121549e-01
81	138	2.196542e-01
81	139	2.162155e-01
81	140	2.115117e-01
81	141	1.977431e-01
81	142	1.097585e-01
81	143	0.000000e+00
81	144	0.000000e+00
81	145	0.000000e+00
82	0	0.000000e+00
82	1	4.059488e-01
82	2	4.467876e-01
82	3	4.312643e-01
82	4	4.479349e-01
82	5	4.538048e-01
82	6	4.430792e-01
82	7	4.420975e-01
82	8	4.304244e-01
82	9	4.300126e-01
82	10	4.133677e-01
82	11	4.034053e-01
82	12	4.088804e-01
82	13	3.857959e-01
82	14	3.483226e-01
82	15	0.000000e+00
82	16	0.000000e+00
82	17	4.039591e-01
82	18	4.411716e-01
82	19	4.339150e-01
82	20	4.470696e-01
82	21	4.535620e-01
82	22	4.433225e-01
82	23	4.422152e-01
82	24	4.320919e-01
82	25	4.324686e-01
82	26	4.151051e-01
82	27	4.045837e-01
82	28	4.134153e-01
82	29	3.894366e-01
82	30	3.519500e-01
82	31	0.000000e+00
82	32	0.000000e+00
82	33	4.001181e-01
82	34	4.454604e-01
82	35	4.275981e-01
82	36	4.460207e-01
82	37	4.521212e-01
82	38	4.405626e-01
82	39	4.399049e-01
82	40	4.273472e-01
82	41	4.255089e-01
82	42	4.109630e-01
82	43	4.021024e-01
82	44	4.038846e-01
82	45	3.822035e-01
82	46	3.468685e-01
82	47	0.000000e+00
82	48	0.000000e+00
82	49	3.726486e-01
82	50	4.384011e-01
82	51	4.158175e-01
82	52	4.402961e-01
82	53	4.463749e-01
82	54	4.347906e-01
82	55	4.347059e-01
82	56	4.197696e-01
82	57	4.170005e-01
82	58	4.033238e-01
82	59	3.952266e-01
82	60	3.906302e-01
82	61	3.747793e-01
82	62	3.417071e-01
82	63	0.000000e+00
82	64	0.000000e+00
82	65	4.035515e-01
82	66	4.461068e-01
82	67	4.297756e-01
82	68	4.469186e-01
82	69	4.530713e-01
82	70	4.415637e-01
82	71	4.407269e-01
82	72	4.287866e-01
82	73	4.274856e-01
82	74	4.123761e-01
82	75	4.035028e-01
82	76	4.064133e-01
82	77	3.838238e-01
82	78	3.479776e-01
82	79	0.000000e+00
82	80	0.000000e+00
82	81	2.226977e-01
82	82	1.000000e+00
82	83	2.875364e-01
82	84	4.161695e-01
82	85	4.298592e-01
82	86	3.842783e-01
82	87	4.124112e-01
82	88	3.672754e-01
82	89	3.386004e-01
82	90	2.433538e-01
82	91	2.032858e-01
82	92	1.277391e-01
82	93	2.947293e-01
82	94	1.605266e-01
82	95	0.000000e+00
82	96	0.000000e+00
82	97	1.022091e-01
82	98	2.314190e-01
82	99	2.118420e-01
82	100	3.182665e-01
82	101	3.685344e-01
82	102	3.454602e-01
82	103	3.214661e-01
82	104	2.691684e-01
82	105	2.333738e-01
82	106	2.737700e-01
82	107	2.174227e-01
82	108	1.431725e-01
82	109	2.253585e-01
82	110	1.321463e-01
82	111	0.000000e+00
82	112	0.000000e+00
82	113	2.235626e-01
82	114	3.289931e-01
82	115	3.442112e-01
82	116	3.849080e-01
82	117	3.756241e-01
82	118	3.656842e-01
82	119	3.707234e-01
82	120	3.718006e-01
82	121	3.352528e-01
82	122	3.484951e-01
82	123	3.380834e-01
82	124	3.201363e-01
82	125	3.399848e-01
82	126	3.043446e-01
82	127	0.000000e+00
82	128	0.000000e+00
82	129	8.812062e-02
82	130	2.641262e-01
82	131	2.639519e-01
82	132	2.981425e-01
82	133	3.130996e-01
82	134	3.326676e-01
82	135	3.210985e-01
82	136	3.225398e-01
82	137	3.070161e-01
82	138	3.205648e-01
82	139	2.745483e-01
82	140	2.207366e-01
82	141	2.787925e-01
82	142	2.372592e-01
82	143	0.000000e+00
82	144	0.000000e+00
82	145	0.000000e+00
83	0	0.000000e+00
83	1	3.192456e-01
83	2	3.869185e-01
83	3	4.011013e-01
83	4	4.084414e-01
83	5	4.014372e-01
83	6	4.002291e-01
83	7	3.828288e-01
83	8	3.666152e-01
83	9	3.594581e-01
83	10	3.389040e-01
83	11	3.268007e-01
83	12	3.209982e-01
83	13	3.003061e-01
83	14	2.526147e-01
83	15	0.000000e+00
83	16	0.000000e+00
83	17	3.159367e-01
83	18	3.874834e-01
83	19	3.993620e-01
83	20	4.086351e-01
83	21	4.080711e-01
83	22	4.037473e-01
83	23	3.881555e-01
83	24	3.707683e-01
83	25	3.650815e-01
83	26	3.491503e-01
83	27	3.293004e-01
83	28	3.268236e-01
83	29	3.047617e-01
83	30	2.524192e-01
83	31	0.000000e+00
83	32	0.000000e+00
83	33	3.153765e-01
83	34	3.843737e-01
83	35	3.976760e-01
83	36	4.063895e-01
83	37	3.977283e-01
83	38	3.966399e-01
83	39	3.785615e-01
83	40	3.628429e-01
83	41	3.547074e-01
83	42	3.327092e-01
83	43	3.218017e-01
83	44	3.157867e-01
83	45	2.960424e-01
83	46	2.506058e-01
83	47	0.000000e+00
83	48	0.000000e+00
83	49	2.936112e-01
83	50	3.731483e-01
83	51	3.904611e-01
83	52	3.997545e-01
83	53	3.851079e-01
83	54	3.875586e-01
83	55	3.680667e-01
83	56	3.530585e-01
83	57	3.432275e-01
83	58	3.165971e-01
83	59	3.136266e-01
83	60	3.024560e-01
83	61	2.887955e-01
83	62	2.488106e-01
83	63	0.000000e+00
83	64	0.000000e+00
83	65	3.176645e-01
83	66	3.862759e-01
83	67	3.990645e-01
83	68	4.074547e-01
83	69	4.002508e-01
83	70	3.983909e-01
83	71	3.807391e-01
83	72	3.647391e-01
83	73	3.567375e-01
83	74	3.363318e-01
83	75	3.239394e-01
83	76	3.181001e-01
83	77	2.979512e-01
83	78	2.511208e-01
83	79	0.000000e+00
83	80	0.000000e+00
83	81	1.873597e-01
83	82	2.875364e-01
83	83	1.000000e+00
83	84	3.820958e-01
83	85	4.013798e-01
83	86	4.031189e-01
83	87	3.826314e-01
83	88	3.479800e-01
83	89	3.324329e-01
83	90	2.406239e-01
83	91	2.023235e-01
83	92	1.275604e-01
83	93	2.838573e-01
83	94	9.739356e-02
83	95	0.000000e+00
83	96	0.000000e+00
83	97	9.503603e-02
83	98	2.538353e-01
83	99	1.852021e-01
83	100	2.658724e-01
83	101	3.194159e-01
83	102	2.490745e-01
83	103	2.683574e-01
83	104	2.221101e-01
83	105	1.987257e-01
83	106	1.897659e-01
83	107	1.668998e-01
83	108	1.793074e-01
83	109	1.660633e-01
83	110	6.539327e-02
83	111	0.000000e+00
83	112	0.000000e+00
83	113	1.589749e-01
83	114	3.120644e-01
83	115	3.059707e-01
83	116	3.832830e-01
83	117	3.639648e-01
83	118	3.874503e-01
83	119	3.065023e-01
83	120	3.297989e-01
83	121	3.122869e-01
83	122	2.802753e-01
83	123	3.145415e-01
83	124	2.457504e-01
83	125	2.951971e-01
83	126	2.684130e-01
83	127	0.000000e+00
83	128	0.000000e+00
83	129	7.797421e-02
83	130	3.052863e-01
83	131	2.486705e-01
83	132	2.976759e-01
83	133	2.843430e-01
83	134	3.133509e-01
83	135	3.352992e-01
83	136	3.015749e-01
83	137	2.942815e-01
83	138	2.883909e-01
83	139	2.607873e-01
83	140	1.781982e-01
83	141	2.200593e-01
83	142	2.192183e-01
83	143	0.000000e+00
83	144	0.000000e+00
83	145	0.000000e+00
84	0	0.000000e+00
84	1	5.046961e-01
84	2	5.564638e-01
84	3	5.820882e-01
84	4	6.026006e-01
84	5	6.095947e-01
84	6	5.917871e-01
84	7	5.889842e-01
84	8	5.709152e-01
84	9	5.663902e-01
84	10	5.369815e-01
84	11	5.214131e-01
84	12	5.173474e-01
84	13	4.720582e-01
84	14	4.139260e-01
84	15	0.000000e+00
84	16	0.000000e+00
84	17	4.998579e-01
84	18	5.509676e-01
84	19	5.791411e-01
84	20	5.983252e-01
84	21	6.095922e-01
84	22	5.914641e-01
84	23	5.907981e-01
84	24	5.699227e-01
84	25	5.680377e-01
84	26	5.410103e-01
84	27	5.211302e-01
84	28	5.197923e-01
84	29	4.743271e-01
84	30	4.149226e-01
84	31	0.000000e+00
84	32	0.000000e+00
84	33	4.972740e-01
84	34	5.536326e-01
84	35	5.813620e-01
84	36	6.019435e-01
84	37	6.073658e-01
84	38	5.896274e-01
84	39	5.854276e-01
84	40	5.695215e-01
84	41	5.623242e-01
84	42	5.321996e-01
84	43	5.192967e-01
84	44	5.124356e-01
84	45	4.680591e-01
84	46	4.117144e-01
84	47	0.000000e+00
84	48	0.000000e+00
84	49	4.640290e-01
84	50	5.429515e-01
84	51	5.727749e-01
84	52	5.978437e-01
84	53	5.990323e-01
84	54	5.826162e-01
84	55	5.765779e-01
84	56	5.634699e-01
84	57	5.527380e-01
84	58	5.196187e-01
84	59	5.118762e-01
84	60	4.983480e-01
84	61	4.607031e-01
84	62	4.079996e-01
84	63	0.000000e+00
84	64	0.000000e+00
84	65	5.015507e-01
84	66	5.547557e-01
84	67	5.822611e-01
84	68	6.021271e-01
84	69	6.086620e-01
84	70	5.905081e-01
84	71	5.869568e-01
84	72	5.704244e-01
84	73	5.642029e-01
84	74	5.346017e-01
84	75	5.208610e-01
84	76	5.146098e-01
84	77	4.694679e-01
84	78	4.125706e-01
84	79	0.000000e+00
84	80	0.000000e+00
84	81	2.543253e-01
84	82	4.161695e-01
84	83	3.820958e-01
84	84	1.000000e+00
84	85	5.493413e-01
84	86	4.998538e-01
84	87	5.368027e-01
84	88	4.643969e-01
84	89	4.408630e-01
84	90	2.974427e-01
84	91	2.733328e-01
84	92	1.465227e-01
84	93	3.622575e-01
84	94	1.940214e-01
84	95	0.000000e+00
84	96	0.000000e+00
84	97	1.054062e-01
84	98	3.318348e-01
84	99	2.788599e-01
84	100	4.046200e-01
84	101	4.779324e-01
84	102	4.283917e-01
84	103	4.019699e-01
84	104	3.499672e-01
84	105	3.147253e-01
84	106	3.383807e-01
84	107	2.504717e-01
84	108	1.887097e-01
84	109	2.693331e-01
84	110	1.627784e-01
84	111	0.000000e+00
84	112	0.000000e+00
84	113	2.094083e-01
84	114	3.930580e-01
84	115	4.501380e-01
84	116	5.014720e-01
84	117	4.680421e-01
84	118	5.103940e-01
84	119	4.888105e-01
84	120	5.043148e-01
84	121	4.702996e-01
84	122	4.197888e-01
84	123	4.416475e-01
84	124	3.606305e-01
84	125	3.966656e-01
84	126	3.832222e-01
84	127	0.000000e+00
84	128	0.000000e+00
84	129	7.335237e-02
84	130	3.289806e-01
84	131	3.665947e-01
84	132	4.095560e-01
84	133	4.046969e-01
84	134	4.104077e-01
84	135	4.171995e-01
84	136	4.379497e-01
84	137	4.310904e-01
84	138	4.347325e-01
84	139	3.239268e-01
84	140	2.629708e-01
84	141	3.326767e-01
84	142	3.426879e-01
84	143	0.000000e+00
84	144	0.000000e+00
84	145	0.000000e+00
85	0	0.000000e+00
85	1	4.829594e-01
85	2	5.538742e-01
85	3	5.677418e-01
85	4	5.938314e-01
85	5	5.992853e-01
85	6	5.826976e-01
85	7	5.808600e-01
85	8	5.686200e-01
85	9	5.613831e-01
85	10	5.403859e-01
85	11	5.248694e-01
85	12	5.191771e-01
85	13	4.824236e-01
85	14	4.290839e-01
85	15	0.000000e+00
85	16	0.000000e+00
85	17	4.814744e-01
85	18	5.482568e-01
85	19	5.687218e-01
85	20	5.918864e-01
85	21	6.023563e-01
85	22	5.831061e-01
85	23	5.831432e-01
85	24	5.702972e-01
85	25	5.639351e-01
85	26	5.445917e-01
85	27	5.249285e-01
85	28	5.212241e-01
85	29	4.867196e-01
85	30	4.301553e-01
85	31	0.000000e+00
85	32	0.000000e+00
85	33	4.763964e-01
85	34	5.520439e-01
85	35	5.642911e-01
85	36	5.923059e-01
85	37	5.959249e-01
85	38	5.799312e-01
85	39	5.768792e-01
85	40	5.655675e-01
85	41	5.562487e-01
85	42	5.359515e-01
85	43	5.222773e-01
85	44	5.142065e-01
85	45	4.771286e-01
85	46	4.276044e-01
85	47	0.000000e+00
85	48	0.000000e+00
85	49	4.421325e-01
85	50	5.419162e-01
85	51	5.516672e-01
85	52	5.857061e-01
85	53	5.845348e-01
85	54	5.724920e-01
85	55	5.674349e-01
85	56	5.563036e-01
85	57	5.456639e-01
85	58	5.232819e-01
85	59	5.143423e-01
85	60	5.008090e-01
85	61	4.677607e-01
85	62	4.239450e-01
85	63	0.000000e+00
85	64	0.000000e+00
85	65	4.805805e-01
85	66	5.530332e-01
85	67	5.666262e-01
85	68	5.930731e-01
85	69	5.980229e-01
85	70	5.811956e-01
85	71	5.784907e-01
85	72	5.671558e-01
85	73	5.583961e-01
85	74	5.383877e-01
85	75	5.239151e-01
85	76	5.162692e-01
85	77	4.792573e-01
85	78	4.283078e-01
85	79	0.000000e+00
85	80	0.000000e+00
85	81	2.550171e-01
85	82	4.298592e-01
85	83	4.013798e-01
85	84	5.493413e-01
85	85	1.000000e+00
85	86	5.424107e-01
85	87	5.648099e-01
85	88	4.874055e-01
85	89	4.480582e-01
85	90	3.261528e-01
85	91	2.860692e-01
85	92	1.641753e-01
85	93	3.797578e-01
85	94	2.195211e-01
85	95	0.000000e+00
85	96	0.000000e+00
85	97	9.866424e-02
85	98	3.203494e-01
85	99	2.617062e-01
85	100	3.837841e-01
85	101	4.766385e-01
85	102	4.234798e-01
85	103	4.341764e-01
85	104	3.683773e-01
85	105	3.174218e-01
85	106	3.471679e-01
85	107	2.873366e-01
85	108	2.227111e-01
85	109	2.783978e-01
85	110	1.119044e-01
85	111	0.000000e+00
85	112	0.000000e+00
85	113	2.264724e-01
85	114	4.206649e-01
85	115	4.561574e-01
85	116	5.105926e-01
85	117	5.013973e-01
85	118	5.117133e-01
85	119	4.908282e-01
85	120	4.988889e-01
85	121	4.778194e-01
85	122	4.554726e-01
85	123	4.393511e-01
85	124	3.857444e-01
85	125	4.225782e-01
85	126	3.951639e-01
85	127	0.000000e+00
85	128	0.000000e+00
85	129	8.453976e-02
85	130	3.378535e-01
85	131	3.626432e-01
85	132	4.151638e-01
85	133	4.214665e-01
85	134	4.581454e-01
85	135	4.513421e-01
85	136	4.535548e-01
85	137	4.309738e-01
85	138	4.564197e-01
85	139	3.667072e-01
85	140	2.815871e-01
85	141	3.723116e-01
85	142	3.400164e-01
85	143	0.000000e+00
85	144	0.000000e+00
85	145	0.000000e+00
86	0	0.000000e+00
86	1	4.516536e-01
86	2	5.311963e-01
86	3	5.444830e-01
86	4	5.666938e-01
86	5	5.727597e-01
86	6	5.647260e-01
86	7	5.649186e-01
86	8	5.618937e-01
86	9	5.507973e-01
86	10	5.356204e-01
86	11	5.246619e-01
86	12	5.175794e-01
86	13	4.841607e-01
86	14	4.336279e-01
86	15	0.000000e+00
86	16	0.000000e+00
86	17	4.501548e-01
86	18	5.263141e-01
86	19	5.427662e-01
86	20	5.644652e-01
86	21	5.768180e-01
86	22	5.635801e-01
86	23	5.675631e-01
86	24	5.628970e-01
86	25	5.515658e-01
86	26	5.393831e-01
86	27	5.233521e-01
86	28	5.160706e-01
86	29	4.872862e-01
86	30	4.326496e-01
86	31	0.000000e+00
86	32	0.000000e+00
86	33	4.477232e-01
86	34	5.298735e-01
86	35	5.424356e-01
86	36	5.659725e-01
86	37	5.698401e-01
86	38	5.634921e-01
86	39	5.610386e-01
86	40	5.596680e-01
86	41	5.474689e-01
86	42	5.314852e-01
86	43	5.216903e-01
86	44	5.147334e-01
86	45	4.794618e-01
86	46	4.327192e-01
86	47	0.000000e+00
86	48	0.000000e+00
86	49	4.160349e-01
86	50	5.196669e-01
86	51	5.332684e-01
86	52	5.601993e-01
86	53	5.579171e-01
86	54	5.584721e-01
86	55	5.515407e-01
86	56	5.515061e-01
86	57	5.390663e-01
86	58	5.192602e-01
86	59	5.148400e-01
86	60	5.049861e-01
86	61	4.713194e-01
86	62	4.308018e-01
86	63	0.000000e+00
86	64	0.000000e+00
86	65	4.510123e-01
86	66	5.307438e-01
86	67	5.440122e-01
86	68	5.664900e-01
86	69	5.719846e-01
86	70	5.642450e-01
86	71	5.627134e-01
86	72	5.609384e-01
86	73	5.487836e-01
86	74	5.338556e-01
86	75	5.230896e-01
86	76	5.156944e-01
86	77	4.813716e-01
86	78	4.329130e-01
86	79	0.000000e+00
86	80	0.000000e+00
86	81	2.353136e-01
86	82	3.842783e-01
86	83	4.031189e-01
86	84	4.998538e-01
86	85	5.424107e-01
86	86	1.000000e+00
86	87	5.627132e-01
86	88	4.747350e-01
86	89	4.462809e-01
86	90	3.481047e-01
86	91	2.956568e-01
86	92	1.722099e-01
86	93	3.806682e-01
86	94	2.197960e-01
86	95	0.000000e+00
86	96	0.000000e+00
86	97	7.506189e-02
86	98	3.017632e-01
86	99	2.346977e-01
86	100	3.493132e-01
86	101	4.697028e-01
86	102	3.852688e-01
86	103	4.432677e-01
86	104	3.567278e-01
86	105	3.166831e-01
86	106	3.328704e-01
86	107	2.923942e-01
86	108	2.417352e-01
86	109	2.980223e-01
86	110	9.942993e-02
86	111	0.000000e+00
86	112	0.000000e+00
86	113	2.071126e-01
86	114	4.278758e-01
86	115	4.266552e-01
86	116	4.833166e-01
86	117	4.742487e-01
86	118	5.123478e-01
86	119	4.628087e-01
86	120	4.968031e-01
86	121	4.961579e-01
86	122	4.593905e-01
86	123	4.527559e-01
86	124	3.758351e-01
86	125	4.388523e-01
86	126	3.800060e-01
86	127	0.000000e+00
86	128	0.000000e+00
86	129	8.425265e-02
86	130	3.398046e-01
86	131	3.452789e-01
86	132	4.019722e-01
86	133	3.953072e-01
86	134	4.397650e-01
86	135	4.502522e-01
86	136	4.387803e-01
86	137	4.381009e-01
86	138	4.570405e-01
86	139	3.861455e-01
86	140	3.010803e-01
86	141	3.899783e-01
86	142	3.479929e-01
86	143	0.000000e+00
86	144	0.000000e+00
86	145	0.000000e+00
87	0	0.000000e+00
87	1	5.215944e-01
87	2	5.946609e-01
87	3	6.106264e-01
87	4	6.427443e-01
87	5	6.500659e-01
87	6	6.505869e-01
87	7	6.536311e-01
87	8	6.557435e-01
87	9	6.516766e-01
87	10	6.432271e-01
87	11	6.327707e-01
87	12	6.253900e-01
87	13	5.926800e-01
87	14	5.394976e-01
87	15	0.000000e+00
87	16	0.000000e+00
87	17	5.187394e-01
87	18	5.867681e-01
87	19	6.084991e-01
87	20	6.399102e-01
87	21	6.504380e-01
87	22	6.481999e-01
87	23	6.543888e-01
87	24	6.553307e-01
87	25	6.511792e-01
87	26	6.446672e-01
87	27	6.311990e-01
87	28	6.231859e-01
87	29	5.951973e-01
87	30	5.389872e-01
87	31	0.000000e+00
87	32	0.000000e+00
87	33	5.159374e-01
87	34	5.938881e-01
87	35	6.076328e-01
87	36	6.420940e-01
87	37	6.474832e-01
87	38	6.496010e-01
87	39	6.507792e-01
87	40	6.534920e-01
87	41	6.490539e-01
87	42	6.402326e-01
87	43	6.308452e-01
87	44	6.222480e-01
87	45	5.886957e-01
87	46	5.383886e-01
87	47	0.000000e+00
87	48	0.000000e+00
87	49	4.799342e-01
87	50	5.848416e-01
87	51	5.972181e-01
87	52	6.359841e-01
87	53	6.380929e-01
87	54	6.449702e-01
87	55	6.427663e-01
87	56	6.458358e-01
87	57	6.410428e-01
87	58	6.292138e-01
87	59	6.227391e-01
87	60	6.112643e-01
87	61	5.804351e-01
87	62	5.354339e-01
87	63	0.000000e+00
87	64	0.000000e+00
87	65	5.197127e-01
87	66	5.942166e-01
87	67	6.093055e-01
87	68	6.425674e-01
87	69	6.489670e-01
87	70	6.500827e-01
87	71	6.520627e-01
87	72	6.546241e-01
87	73	6.503023e-01
87	74	6.420581e-01
87	75	6.321096e-01
87	76	6.235856e-01
87	77	5.905185e-01
87	78	5.387253e-01
87	79	0.000000e+00
87	80	0.000000e+00
87	81	2.455226e-01
87	82	4.124112e-01
87	83	3.826314e-01
87	84	5.368027e-01
87	85	5.648099e-01
87	86	5.627132e-01
87	87	1.000000e+00
87	88	5.416924e-01
87	89	4.857694e-01
87	90	3.686588e-01
87	91	3.034308e-01
87	92	1.955546e-01
87	93	4.216876e-01
87	94	2.739206e-01
87	95	0.000000e+00
87	96	0.000000e+00
87	97	9.426572e-02
87	98	3.001636e-01
87	99	2.521108e-01
87	100	3.788001e-01
87	101	5.180075e-01
87	102	4.702679e-01
87	103	4.672065e-01
87	104	3.885693e-01
87	105	3.317679e-01
87	106	3.897894e-01
87	107	3.547317e-01
87	108	2.320113e-01
87	109	3.493697e-01
87	110	1.750295e-01
87	111	0.000000e+00
87	112	0.000000e+00
87	113	2.048648e-01
87	114	4.360403e-01
87	115	4.655312e-01
87	116	5.162039e-01
87	117	5.011121e-01
87	118	5.284063e-01
87	119	5.213512e-01
87	120	5.315551e-01
87	121	5.591417e-01
87	122	5.471032e-01
87	123	4.825635e-01
87	124	4.466640e-01
87	125	5.036052e-01
87	126	4.332538e-01
87	127	0.000000e+00
87	128	0.000000e+00
87	129	7.973291e-02
87	130	3.055098e-01
87	131	3.918624e-01
87	132	4.407830e-01
87	133	4.365875e-01
87	134	4.927015e-01
87	135	4.821416e-01
87	136	4.952792e-01
87	137	4.689217e-01
87	138	5.116969e-01
87	139	4.107526e-01
87	140	3.310236e-01
87	141	4.517616e-01
87	142	3.902632e-01
87	143	0.000000e+00
87	144	0.000000e+00
87	145	0.000000e+00
88	0	0.000000e+00
88	1	5.142439e-01
88	2	5.870921e-01
88	3	5.998170e-01
88	4	6.187006e-01
88	5	6.233487e-01
88	6	6.362844e-01
88	7	6.367856e-01
88	8	6.321683e-01
88	9	6.292403e-01
88	10	6.237712e-01
88	11	6.046436e-01
88	12	5.911808e-01
88	13	6.073687e-01
88	14	5.680774e-01
88	15	0.000000e+00
88	16	0.000000e+00
88	17	5.022605e-01
88	18	5.824519e-01
88	19	5.962546e-01
88	20	6.178747e-01
88	21	6.226960e-01
88	22	6.349604e-01
88	23	6.370250e-01
88	24	6.332725e-01
88	25	6.305603e-01
88	26	6.260839e-01
88	27	6.054746e-01
88	28	5.921170e-01
88	29	6.095166e-01
88	30	5.685136e-01
88	31	0.000000e+00
88	32	0.000000e+00
88	33	5.109270e-01
88	34	5.862316e-01
88	35	5.960296e-01
88	36	6.165627e-01
88	37	6.210365e-01
88	38	6.342413e-01
88	39	6.344627e-01
88	40	6.285749e-01
88	41	6.254697e-01
88	42	6.206150e-01
88	43	6.008725e-01
88	44	5.883924e-01
88	45	6.038971e-01
88	46	5.666846e-01
88	47	0.000000e+00
88	48	0.000000e+00
88	49	4.835238e-01
88	50	5.745290e-01
88	51	5.868306e-01
88	52	6.080641e-01
88	53	6.131688e-01
88	54	6.284483e-01
88	55	6.272633e-01
88	56	6.191871e-01
88	57	6.155850e-01
88	58	6.089402e-01
88	59	5.901735e-01
88	60	5.752037e-01
88	61	5.962248e-01
88	62	5.630398e-01
88	63	0.000000e+00
88	64	0.000000e+00
88	65	5.126621e-01
88	66	5.872968e-01
88	67	5.974951e-01
88	68	6.177269e-01
88	69	6.222125e-01
88	70	6.351597e-01
88	71	6.356420e-01
88	72	6.301445e-01
88	73	6.272019e-01
88	74	6.225279e-01
88	75	6.027844e-01
88	76	5.902120e-01
88	77	6.055381e-01
88	78	5.673957e-01
88	79	0.000000e+00
88	80	0.000000e+00
88	81	2.235376e-01
88	82	3.672754e-01
88	83	3.479800e-01
88	84	4.643969e-01
88	85	4.874055e-01
88	86	4.747350e-01
88	87	5.416924e-01
88	88	1.000000e+00
88	89	4.840598e-01
88	90	3.103136e-01
88	91	2.504423e-01
88	92	1.707531e-01
88	93	4.082933e-01
88	94	2.695820e-01
88	95	0.000000e+00
88	96	0.000000e+00
88	97	1.553632e-01
88	98	2.671367e-01
88	99	2.106832e-01
88	100	3.202890e-01
88	101	4.668446e-01
88	102	4.411637e-01
88	103	3.899497e-01
88	104	3.032180e-01
88	105	2.369438e-01
88	106	3.249675e-01
88	107	3.345500e-01
88	108	1.775856e-01
88	109	3.032655e-01
88	110	2.175466e-01
88	111	0.000000e+00
88	112	0.000000e+00
88	113	1.931120e-01
88	114	3.991719e-01
88	115	4.719294e-01
88	116	5.121261e-01
88	117	5.115396e-01
88	118	5.086727e-01
88	119	5.020745e-01
88	120	4.883432e-01
88	121	5.438542e-01
88	122	5.312885e-01
88	123	4.586709e-01
88	124	4.977124e-01
88	125	5.367471e-01
88	126	4.694784e-01
88	127	0.000000e+00
88	128	0.000000e+00
88	129	8.050664e-02
88	130	2.765641e-01
88	131	4.095841e-01
88	132	4.332732e-01
88	133	4.770230e-01
88	134	5.191081e-01
88	135	5.105691e-01
88	136	4.917300e-01
88	137	4.776627e-01
88	138	5.057133e-01
88	139	3.889120e-01
88	140	2.976558e-01
88	141	4.280756e-01
88	142	4.103752e-01
88	143	0.000000e+00
88	144	0.000000e+00
88	145	0.000000e+00
89	0	0.000000e+00
89	1	4.451695e-01
89	2	5.291066e-01
89	3	5.377707e-01
89	4	5.522988e-01
89	5	5.617300e-01
89	6	5.758145e-01
89	7	5.803066e-01
89	8	5.854917e-01
89	9	5.790545e-01
89	10	5.686579e-01
89	11	5.602961e-01
89	12	5.492911e-01
89	13	5.665438e-01
89	14	5.361964e-01
89	15	0.000000e+00
89	16	0.000000e+00
89	17	4.345436e-01
89	18	5.273931e-01
89	19	5.299851e-01
89	20	5.489916e-01
89	21	5.607821e-01
89	22	5.724261e-01
89	23	5.796134e-01
89	24	5.841056e-01
89	25	5.775569e-01
89	26	5.707148e-01
89	27	5.581840e-01
89	28	5.450696e-01
89	29	5.659508e-01
89	30	5.343498e-01
89	31	0.000000e+00
89	32	0.000000e+00
89	33	4.427508e-01
89	34	5.270559e-01
89	35	5.390358e-01
89	36	5.519147e-01
89	37	5.598500e-01
89	38	5.758759e-01
89	39	5.784017e-01
89	40	5.842872e-01
89	41	5.775785e-01
89	42	5.651800e-01
89	43	5.573850e-01
89	44	5.490780e-01
89	45	5.641680e-01
89	46	5.349128e-01
89	47	0.000000e+00
89	48	0.000000e+00
89	49	4.197136e-01
89	50	5.138339e-01
89	51	5.365272e-01
89	52	5.473957e-01
89	53	5.531146e-01
89	54	5.734390e-01
89	55	5.727759e-01
89	56	5.786698e-01
89	57	5.713327e-01
89	58	5.541844e-01
89	59	5.505920e-01
89	60	5.417303e-01
89	61	5.592034e-01
89	62	5.333005e-01
89	63	0.000000e+00
89	64	0.000000e+00
89	65	4.442876e-01
89	66	5.286511e-01
89	67	5.384579e-01
89	68	5.522310e-01
89	69	5.607642e-01
89	70	5.760287e-01
89	71	5.791789e-01
89	72	5.849858e-01
89	73	5.781356e-01
89	74	5.670337e-01
89	75	5.586394e-01
89	76	5.493812e-01
89	77	5.649575e-01
89	78	5.351935e-01
89	79	0.000000e+00
89	80	0.000000e+00
89	81	1.980367e-01
89	82	3.386004e-01
89	83	3.324329e-01
89	84	4.408630e-01
89	85	4.480582e-01
89	86	4.462809e-01
89	87	4.857694e-01
89	88	4.840598e-01
89	89	1.000000e+00
89	90	3.206480e-01
89	91	2.407230e-01
89	92	1.477161e-01
89	93	3.830253e-01
89	94	2.473052e-01
89	95	0.000000e+00
89	96	0.000000e+00
89	97	1.108270e-01
89	98	2.577928e-01
89	99	2.046953e-01
89	100	3.238016e-01
89	101	4.554141e-01
89	102	3.987441e-01
89	103	4.160948e-01
89	104	3.115819e-01
89	105	2.661558e-01
89	106	3.145926e-01
89	107	2.998739e-01
89	108	1.827071e-01
89	109	2.905163e-01
89	110	1.848729e-01
89	111	0.000000e+00
89	112	0.000000e+00
89	113	1.753561e-01
89	114	3.742042e-01
89	115	4.046757e-01
89	116	4.290740e-01
89	117	4.109100e-01
89	118	4.463395e-01
89	119	4.134342e-01
89	120	4.393705e-01
89	121	4.865445e-01
89	122	4.548090e-01
89	123	4.561504e-01
89	124	4.381602e-01
89	125	5.138374e-01
89	126	4.386080e-01
89	127	0.000000e+00
89	128	0.000000e+00
89	129	7.301423e-02
89	130	2.903086e-01
89	131	3.337079e-01
89	132	3.481349e-01
89	133	3.910211e-01
89	134	4.022820e-01
89	135	4.203335e-01
89	136	3.762746e-01
89	137	4.098941e-01
89	138	4.260643e-01
89	139	3.345239e-01
89	140	2.900747e-01
89	141	3.899380e-01
89	142	3.905863e-01
89	143	0.000000e+00
89	144	0.000000e+00
89	145	0.000000e+00
90	0	0.000000e+00
90	1	2.979245e-01
90	2	3.466921e-01
90	3	3.335473e-01
90	4	3.462764e-01
90	5	3.465035e-01
90	6	3.553368e-01
90	7	3.614712e-01
90	8	3.799339e-01
90	9	3.769776e-01
90	10	3.829862e-01
90	11	3.874230e-01
90	12	3.823389e-01
90	13	3.740422e-01
90	14	3.477818e-01
90	15	0.000000e+00
90	16	0.000000e+00
90	17	2.934842e-01
90	18	3.438568e-01
90	19	3.288470e-01
90	20	3.434473e-01
90	21	3.466590e-01
90	22	3.506817e-01
90	23	3.606319e-01
90	24	3.786803e-01
90	25	3.747586e-01
90	26	3.833806e-01
90	27	3.842214e-01
90	28	3.752603e-01
90	29	3.742752e-01
90	30	3.450756e-01
90	31	0.000000e+00
90	32	0.000000e+00
90	33	2.962758e-01
90	34	3.458250e-01
90	35	3.341131e-01
90	36	3.469053e-01
90	37	3.442016e-01
90	38	3.564547e-01
90	39	3.600292e-01
90	40	3.791632e-01
90	41	3.764892e-01
90	42	3.808495e-01
90	43	3.868022e-01
90	44	3.827213e-01
90	45	3.724348e-01
90	46	3.475749e-01
90	47	0.000000e+00
90	48	0.000000e+00
90	49	2.786753e-01
90	50	3.388026e-01
90	51	3.326786e-01
90	52	3.452399e-01
90	53	3.389804e-01
90	54	3.581014e-01
90	55	3.571141e-01
90	56	3.760439e-01
90	57	3.737962e-01
90	58	3.745164e-01
90	59	3.840786e-01
90	60	3.817315e-01
90	61	3.688004e-01
90	62	3.478056e-01
90	63	0.000000e+00
90	64	0.000000e+00
90	65	2.978308e-01
90	66	3.463816e-01
90	67	3.339570e-01
90	68	3.467542e-01
90	69	3.451575e-01
90	70	3.559736e-01
90	71	3.605107e-01
90	72	3.796497e-01
90	73	3.765802e-01
90	74	3.819158e-01
90	75	3.870902e-01
90	76	3.821093e-01
90	77	3.732463e-01
90	78	3.473209e-01
90	79	0.000000e+00
90	80	0.000000e+00
90	81	1.490482e-01
90	82	2.433538e-01
90	83	2.406239e-01
90	84	2.974427e-01
90	85	3.261528e-01
90	86	3.481047e-01
90	87	3.686588e-01
90	88	3.103136e-01
90	89	3.206480e-01
90	90	1.000000e+00
90	91	2.287477e-01
90	92	1.843683e-01
90	93	3.081842e-01
90	94	1.820897e-01
90	95	0.000000e+00
90	96	0.000000e+00
90	97	6.919472e-02
90	98	1.787918e-01
90	99	1.509763e-01
90	100	2.557539e-01
90	101	3.573856e-01
90	102	3.080247e-01
90	103	3.507420e-01
90	104	2.616718e-01
90	105	2.583815e-01
90	106	2.776431e-01
90	107	2.499709e-01
90	108	1.704473e-01
90	109	2.489128e-01
90	110	8.188350e-02
90	111	0.000000e+00
90	112	0.000000e+00
90	113	1.204941e-01
90	114	2.770689e-01
90	115	2.513636e-01
90	116	2.439392e-01
90	117	2.307436e-01
90	118	2.739970e-01
90	119	2.373401e-01
90	120	2.937420e-01
90	121	3.182097e-01
90	122	3.028183e-01
90	123	2.978164e-01
90	124	2.439886e-01
90	125	3.846900e-01
90	126	2.458778e-01
90	127	0.000000e+00
90	128	0.000000e+00
90	129	5.233890e-02
90	130	1.969978e-01
90	131	1.757297e-01
90	132	2.016698e-01
90	133	1.950088e-01
90	134	2.183976e-01
90	135	2.273312e-01
90	136	1.991556e-01
90	137	2.290673e-01
90	138	2.685731e-01
90	139	2.490813e-01
90	140	2.781116e-01
90	141	3.247746e-01
90	142	2.236093e-01
90	143	0.000000e+00
90	144	0.000000e+00
90	145	0.000000e+00
91	0	0.000000e+00
91	1	2.795879e-01
91	2	2.855198e-01
91	3	2.798767e-01
91	4	2.700232e-01
91	5	2.699012e-01
91	6	2.601713e-01
91	7	2.701095e-01
91	8	2.780415e-01
91	9	2.765098e-01
91	10	2.808255e-01
91	11	2.881475e-01
91	12	2.990906e-01
91	13	2.221507e-01
91	14	1.654077e-01
91	15	0.000000e+00
91	16	0.000000e+00
91	17	2.695802e-01
91	18	2.867686e-01
91	19	2.770027e-01
91	20	2.676652e-01
91	21	2.726153e-01
91	22	2.591217e-01
91	23	2.709647e-01
91	24	2.769258e-01
91	25	2.740654e-01
91	26	2.816597e-01
91	27	2.874094e-01
91	28	2.946012e-01
91	29	2.192498e-01
91	30	1.611374e-01
91	31	0.000000e+00
91	32	0.000000e+00
91	33	2.803653e-01
91	34	2.818874e-01
91	35	2.809999e-01
91	36	2.708685e-01
91	37	2.679088e-01
91	38	2.593356e-01
91	39	2.678157e-01
91	40	2.782670e-01
91	41	2.761680e-01
91	42	2.783491e-01
91	43	2.852544e-01
91	44	2.984127e-01
91	45	2.214708e-01
91	46	1.665535e-01
91	47	0.000000e+00
91	48	0.000000e+00
91	49	2.696168e-01
91	50	2.717160e-01
91	51	2.789492e-01
91	52	2.695602e-01
91	53	2.611342e-01
91	54	2.572829e-01
91	55	2.636204e-01
91	56	2.760618e-01
91	57	2.748837e-01
91	58	2.727797e-01
91	59	2.808356e-01
91	60	2.960295e-01
91	61	2.214833e-01
91	62	1.690734e-01
91	63	0.000000e+00
91	64	0.000000e+00
91	65	2.807217e-01
91	66	2.834692e-01
91	67	2.810011e-01
91	68	2.704937e-01
91	69	2.691765e-01
91	70	2.596182e-01
91	71	2.686636e-01
91	72	2.785378e-01
91	73	2.760626e-01
91	74	2.795768e-01
91	75	2.860346e-01
91	76	2.979968e-01
91	77	2.211730e-01
91	78	1.656124e-01
91	79	0.000000e+00
91	80	0.000000e+00
91	81	1.331363e-01
91	82	2.032858e-01
91	83	2.023235e-01
91	84	2.733328e-01
91	85	2.860692e-01
91	86	2.956568e-01
91	87	3.034308e-01
91	88	2.504423e-01
91	89	2.407230e-01
91	90	2.287477e-01
91	91	1.000000e+00
91	92	2.168111e-01
91	93	2.255527e-01
91	94	1.167232e-01
91	95	0.000000e+00
91	96	0.000000e+00
91	97	1.016526e-01
91	98	1.932169e-01
91	99	1.842071e-01
91	100	2.152859e-01
91	101	2.452638e-01
91	102	2.077196e-01
91	103	2.114673e-01
91	104	1.921491e-01
91	105	2.436368e-01
91	106	2.271552e-01
91	107	1.906592e-01
91	108	1.344205e-01
91	109	1.586163e-01
91	110	2.429894e-02
91	111	0.000000e+00
91	112	0.000000e+00
91	113	1.152950e-01
91	114	2.328672e-01
91	115	2.731851e-01
91	116	2.346155e-01
91	117	2.374618e-01
91	118	3.223122e-01
91	119	2.956116e-01
91	120	3.060370e-01
91	121	2.649154e-01
91	122	2.152186e-01
91	123	2.326438e-01
91	124	1.126762e-01
91	125	2.350546e-01
91	126	1.492721e-01
91	127	0.000000e+00
91	128	0.000000e+00
91	129	4.752507e-02
91	130	1.518044e-01
91	131	2.019669e-01
91	132	2.478272e-01
91	133	2.235089e-01
91	134	2.114495e-01
91	135	2.576660e-01
91	136	2.713881e-01
91	137	3.083811e-01
91	138	2.869620e-01
91	139	2.013885e-01
91	140	2.022055e-01
91	141	2.503909e-01
91	142	1.448192e-01
91	143	0.000000e+00
91	144	0.000000e+00
91	145	0.000000e+00
92	0	0.000000e+00
92	1	2.498492e-01
92	2	2.023118e-01
92	3	1.850066e-01
92	4	1.795464e-01
92	5	1.729982e-01
92	6	1.637322e-01
92	7	1.711393e-01
92	8	1.720714e-01
92	9	1.749708e-01
92	10	1.876746e-01
92	11	1.881949e-01
92	12	2.023514e-01
92	13	1.285319e-01
92	14	7.276916e-02
92	15	0.000000e+00
92	16	0.000000e+00
92	17	2.438254e-01
92	18	1.953125e-01
92	19	1.826789e-01
92	20	1.768497e-01
92	21	1.719313e-01
92	22	1.624045e-01
92	23	1.691064e-01
92	24	1.713162e-01
92	25	1.738685e-01
92	26	1.876675e-01
92	27	1.890087e-01
92	28	2.005879e-01
92	29	1.289552e-01
92	30	6.990070e-02
92	31	0.000000e+00
92	32	0.000000e+00
92	33	2.474049e-01
92	34	2.028026e-01
92	35	1.843572e-01
92	36	1.807560e-01
92	37	1.722751e-01
92	38	1.629888e-01
92	39	1.713284e-01
92	40	1.724640e-01
92	41	1.750033e-01
92	42	1.868803e-01
92	43	1.872278e-01
92	44	2.013819e-01
92	45	1.288716e-01
92	46	7.368768e-02
92	47	0.000000e+00
92	48	0.000000e+00
92	49	2.350151e-01
92	50	2.035413e-01
92	51	1.828549e-01
92	52	1.813552e-01
92	53	1.709804e-01
92	54	1.623181e-01
92	55	1.719408e-01
92	56	1.713073e-01
92	57	1.740090e-01
92	58	1.838365e-01
92	59	1.827096e-01
92	60	1.989130e-01
92	61	1.276596e-01
92	62	7.556293e-02
92	63	0.000000e+00
92	64	0.000000e+00
92	65	2.488787e-01
92	66	2.019092e-01
92	67	1.844546e-01
92	68	1.802454e-01
92	69	1.726236e-01
92	70	1.629881e-01
92	71	1.710880e-01
92	72	1.725229e-01
92	73	1.749869e-01
92	74	1.872549e-01
92	75	1.876009e-01
92	76	2.017064e-01
92	77	1.291449e-01
92	78	7.299995e-02
92	79	0.000000e+00
92	80	0.000000e+00
92	81	1.194846e-01
92	82	1.277391e-01
92	83	1.275604e-01
92	84	1.465227e-01
92	85	1.641753e-01
92	86	1.722099e-01
92	87	1.955546e-01
92	88	1.707531e-01
92	89	1.477161e-01
92	90	1.843683e-01
92	91	2.168111e-01
92	92	1.000000e+00
92	93	1.782874e-01
92	94	2.605418e-02
92	95	0.000000e+00
92	96	0.000000e+00
92	97	1.090110e-01
92	98	9.691616e-02
92	99	1.365142e-01
92	100	1.665207e-01
92	101	1.733054e-01
92	102	1.493713e-01
92	103	1.078238e-01
92	104	1.504232e-01
92	105	1.527109e-01
92	106	1.698670e-01
92	107	1.982120e-01
92	108	1.091195e-01
92	109	1.487993e-01
92	110	1.363327e-02
92	111	0.000000e+00
92	112	0.000000e+00
92	113	9.985810e-02
92	114	1.624140e-01
92	115	1.896606e-01
92	116	1.656123e-01
92	117	1.771804e-01
92	118	1.983667e-01
92	119	2.122532e-01
92	120	2.091890e-01
92	121	1.589362e-01
92	122	1.864470e-01
92	123	1.344481e-01
92	124	9.627174e-02
92	125	2.067463e-01
92	126	2.668054e-02
92	127	0.000000e+00
92	128	0.000000e+00
92	129	8.837039e-02
92	130	7.829721e-02
92	131	1.579515e-01
92	132	2.169919e-01
92	133	1.475070e-01
92	134	1.840931e-01
92	135	1.877436e-01
92	136	1.867262e-01
92	137	1.858401e-01
92	138	1.843586e-01
92	139	1.527428e-01
92	140	2.184797e-01
92	141	1.998717e-01
92	142	5.207667e-02
92	143	0.000000e+00
92	144	0.000000e+00
92	145	0.000000e+00
93	0	0.000000e+00
93	1	3.782423e-01
93	2	4.421155e-01
93	3	4.479834e-01
93	4	4.537541e-01
93	5	4.638607e-01
93	6	4.757060e-01
93	7	4.822620e-01
93	8	4.883627e-01
93	9	4.824751e-01
93	10	4.801917e-01
93	11	4.721950e-01
93	12	4.661551e-01
93	13	4.826447e-01
93	14	4.653787e-01
93	15	0.000000e+00
93	16	0.000000e+00
93	17	3.695313e-01
93	18	4.407445e-01
93	19	4.450768e-01
93	20	4.521788e-01
93	21	4.644483e-01
93	22	4.736614e-01
93	23	4.837203e-01
93	24	4.906388e-01
93	25	4.833714e-01
93	26	4.841451e-01
93	27	4.734014e-01
93	28	4.657846e-01
93	29	4.858224e-01
93	30	4.645162e-01
93	31	0.000000e+00
93	32	0.000000e+00
93	33	3.774369e-01
93	34	4.401335e-01
93	35	4.468787e-01
93	36	4.525200e-01
93	37	4.605120e-01
93	38	4.752234e-01
93	39	4.797262e-01
93	40	4.848071e-01
93	41	4.792007e-01
93	42	4.756972e-01
93	43	4.689627e-01
93	44	4.643900e-01
93	45	4.800366e-01
93	46	4.641569e-01
93	47	0.000000e+00
93	48	0.000000e+00
93	49	3.585840e-01
93	50	4.288500e-01
93	51	4.408347e-01
93	52	4.474612e-01
93	53	4.530666e-01
93	54	4.724017e-01
93	55	4.729427e-01
93	56	4.760917e-01
93	57	4.713884e-01
93	58	4.638763e-01
93	59	4.597634e-01
93	60	4.548865e-01
93	61	4.726326e-01
93	62	4.619729e-01
93	63	0.000000e+00
93	64	0.000000e+00
93	65	3.786209e-01
93	66	4.414686e-01
93	67	4.474569e-01
93	68	4.531660e-01
93	69	4.619061e-01
93	70	4.755670e-01
93	71	4.810117e-01
93	72	4.865460e-01
93	73	4.804975e-01
93	74	4.779025e-01
93	75	4.705432e-01
93	76	4.657525e-01
93	77	4.816083e-01
93	78	4.645200e-01
93	79	0.000000e+00
93	80	0.000000e+00
93	81	1.783111e-01
93	82	2.947293e-01
93	83	2.838573e-01
93	84	3.622575e-01
93	85	3.797578e-01
93	86	3.806682e-01
93	87	4.216876e-01
93	88	4.082933e-01
93	89	3.830253e-01
93	90	3.081842e-01
93	91	2.255527e-01
93	92	1.782874e-01
93	93	1.000000e+00
93	94	2.196300e-01
93	95	0.000000e+00
93	96	0.000000e+00
93	97	1.059995e-01
93	98	2.036650e-01
93	99	1.556820e-01
93	100	2.652599e-01
93	101	3.858098e-01
93	102	3.311787e-01
93	103	3.398042e-01
93	104	2.470915e-01
93	105	2.068547e-01
93	106	2.640029e-01
93	107	2.592270e-01
93	108	1.398276e-01
93	109	2.874059e-01
93	110	2.075511e-01
93	111	0.000000e+00
93	112	0.000000e+00
93	113	1.267723e-01
93	114	2.966711e-01
93	115	3.109407e-01
93	116	3.162773e-01
93	117	2.964106e-01
93	118	3.201770e-01
93	119	3.160584e-01
93	120	3.453809e-01
93	121	3.691683e-01
93	122	3.829491e-01
93	123	3.568810e-01
93	124	3.542480e-01
93	125	4.329209e-01
93	126	3.284900e-01
93	127	0.000000e+00
93	128	0.000000e+00
93	129	4.963161e-02
93	130	2.143941e-01
93	131	2.486568e-01
93	132	2.638423e-01
93	133	2.757952e-01
93	134	2.944189e-01
93	135	2.950107e-01
93	136	2.746823e-01
93	137	3.090998e-01
93	138	3.225848e-01
93	139	2.674336e-01
93	140	2.624514e-01
93	141	3.414982e-01
93	142	3.047996e-01
93	143	0.000000e+00
93	144	0.000000e+00
93	145	0.000000e+00
94	0	0.000000e+00
94	1	1.816441e-01
94	2	2.601186e-01
94	3	2.703695e-01
94	4	2.883938e-01
94	5	3.013305e-01
94	6	3.185576e-01
94	7	3.377309e-01
94	8	3.643435e-01
94	9	3.599702e-01
94	10	3.732594e-01
94	11	3.709729e-01
94	12	3.572904e-01
94	13	4.148116e-01
94	14	4.355510e-01
94	15	0.000000e+00
94	16	0.000000e+00
94	17	1.758539e-01
94	18	2.593879e-01
94	19	2.676228e-01
94	20	2.870102e-01
94	21	2.990773e-01
94	22	3.135213e-01
94	23	3.352367e-01
94	24	3.621724e-01
94	25	3.552816e-01
94	26	3.682786e-01
94	27	3.668963e-01
94	28	3.476531e-01
94	29	4.115488e-01
94	30	4.328443e-01
94	31	0.000000e+00
94	32	0.000000e+00
94	33	1.833615e-01
94	34	2.593343e-01
94	35	2.717406e-01
94	36	2.888700e-01
94	37	3.001460e-01
94	38	3.207128e-01
94	39	3.376470e-01
94	40	3.640080e-01
94	41	3.603907e-01
94	42	3.738715e-01
94	43	3.709713e-01
94	44	3.602251e-01
94	45	4.143860e-01
94	46	4.365288e-01
94	47	0.000000e+00
94	48	0.000000e+00
94	49	1.760719e-01
94	50	2.524999e-01
94	51	2.699693e-01
94	52	2.863509e-01
94	53	2.979589e-01
94	54	3.237013e-01
94	55	3.367122e-01
94	56	3.620845e-01
94	57	3.606860e-01
94	58	3.734300e-01
94	59	3.692289e-01
94	60	3.628314e-01
94	61	4.133496e-01
94	62	4.366769e-01
94	63	0.000000e+00
94	64	0.000000e+00
94	65	1.829034e-01
94	66	2.599707e-01
94	67	2.715599e-01
94	68	2.888852e-01
94	69	3.002378e-01
94	70	3.200006e-01
94	71	3.375087e-01
94	72	3.641227e-01
94	73	3.600122e-01
94	74	3.734172e-01
94	75	3.707380e-01
94	76	3.587440e-01
94	77	4.142068e-01
94	78	4.360934e-01
94	79	0.000000e+00
94	80	0.000000e+00
94	81	4.423570e-02
94	82	1.605266e-01
94	83	9.739356e-02
94	84	1.940214e-01
94	85	2.195211e-01
94	86	2.197960e-01
94	87	2.739206e-01
94	88	2.695820e-01
94	89	2.473052e-01
94	90	1.820897e-01
94	91	1.167232e-01
94	92	2.605418e-02
94	93	2.196300e-01
94	94	1.000000e+00
94	95	0.000000e+00
94	96	0.000000e+00
94	97	-1.171691e-03
94	98	9.128057e-02
94	99	4.473538e-02
94	100	1.224948e-01
94	101	2.577972e-01
94	102	2.538301e-01
94	103	2.786338e-01
94	104	1.675547e-01
94	105	1.336806e-01
94	106	1.897632e-01
94	107	1.746025e-01
94	108	6.416366e-02
94	109	1.889597e-01
94	110	1.192028e-01
94	111	0.000000e+00
94	112	0.000000e+00
94	113	1.414988e-02
94	114	1.418819e-01
94	115	1.722280e-01
94	116	1.425035e-01
94	117	1.359510e-01
94	118	1.542542e-01
94	119	1.651697e-01
94	120	1.717639e-01
94	121	2.630571e-01
94	122	2.601493e-01
94	123	2.295970e-01
94	124	2.628193e-01
94	125	3.005865e-01
94	126	3.070382e-01
94	127	0.000000e+00
94	128	0.000000e+00
94	129	-2.918784e-02
94	130	6.260715e-02
94	131	1.134779e-01
94	132	9.599601e-02
94	133	1.643998e-01
94	134	1.764147e-01
94	135	1.660042e-01
94	136	1.516314e-01
94	137	1.797140e-01
94	138	2.307654e-01
94	139	1.481538e-01
94	140	1.150289e-01
94	141	2.428703e-01
94	142	2.635935e-01
94	143	0.000000e+00
94	144	0.000000e+00
94	145	0.000000e+00
95	0	0.000000e+00
95	1	0.000000e+00
95	2	0.000000e+00
95	3	0.000000e+00
95	4	0.000000e+00
95	5	0.000000e+00
95	6	0.000000e+00
95	7	0.000000e+00
95	8	0.000000e+00
95	9	0.000000e+00
95	10	0.000000e+00
95	11	0.000000e+00
95	12	0.000000e+00
95	13	0.000000e+00
95	14	0.000000e+00
95	15	0.000000e+00
95	16	0.000000e+00
95	17	0.000000e+00
95	18	0.000000e+00
95	19	0.000000e+00
95	20	0.000000e+00
95	21	0.000000e+00
95	22	0.000000e+00
95	23	0.000000e+00
95	24	0.000000e+00
95	25	0.000000e+00
95	26	0.000000e+00
95	27	0.000000e+00
95	28	0.000000e+00
95	29	0.000000e+00
95	30	0.000000e+00
95	31	0.000000e+00
95	32	0.000000e+00
95	33	0.000000e+00
95	34	0.000000e+00
95	35	0.000000e+00
95	36	0.000000e+00
95	37	0.000000e+00
95	38	0.000000e+00
95	39	0.000000e+00
95	40	0.000000e+00
95	41	0.000000e+00
95	42	0.000000e+00
95	43	0.000000e+00
95	44	0.000000e+00
95	45	0.000000e+00
95	46	0.000000e+00
95	47	0.000000e+00
95	48	0.000000e+00
95	49	0.000000e+00
95	50	0.000000e+00
95	51	0.000000e+00
95	52	0.000000e+00
95	53	0.000000e+00
95	54	0.000000e+00
95	55	0.000000e+00
95	56	0.000000e+00
95	57	0.000000e+00
95	58	0.000000e+00
95	59	0.000000e+00
95	60	0.000000e+00
95	61	0.000000e+00
95	62	0.000000e+00
95	63	0.000000e+00
95	64	0.000000e+00
95	65	0.000000e+00
95	66	0.000000e+00
95	67	0.000000e+00
95	68	0.000000e+00
95	69	0.000000e+00
95	70	0.000000e+00
95	71	0.000000e+00
95	72	0.000000e+00
95	73	0.000000e+00
95	74	0.000000e+00
95	75	0.000000e+00
95	76	0.000000e+00
95	77	0.000000e+00
95	78	0.000000e+00
95	79	0.000000e+00
95	80	0.000000e+00
95	81	0.000000e+00
95	82	0.000000e+00
95	83	0.000000e+00
95	84	0.000000e+00
95	85	0.000000e+00
95	86	0.000000e+00
95	87	0.000000e+00
95	88	0.000000e+00
95	89	0.000000e+00
95	90	0.000000e+00
95	91	0.000000e+00
95	92	0.000000e+00
95	93	0.000000e+00
95	94	0.000000e+00
95	95	0.000000e+00
95	96	0.000000e+00
95	97	0.000000e+00
95	98	0.000000e+00
95	99	0.000000e+00
95	100	0.000000e+00
95	101	0.000000e+00
95	102	0.000000e+00
95	103	0.000000e+00
95	104	0.000000e+00
95	105	0.000000e+00
95	106	0.000000e+00
95	107	0.000000e+00
95	108	0.000000e+00
95	109	0.000000e+00
95	110	0.000000e+00
95	111	0.000000e+00
95	112	0.000000e+00
95	113	0.000000e+00
95	114	0.000000e+00
95	115	0.000000e+00
95	116	0.000000e+00
95	117	0.000000e+00
95	118	0.000000e+00
95	119	0.000000e+00
95	120	0.000000e+00
95	121	0.000000e+00
95	122	0.000000e+00
95	123	0.000000e+00
95	124	0.000000e+00
95	125	0.000000e+00
95	126	0.000000e+00
95	127	0.000000e+00
95	128	0.000000e+00
95	129	0.000000e+00
95	130	0.000000e+00
95	131	0.000000e+00
95	132	0.000000e+00
95	133	0.000000e+00
95	134	0.000000e+00
95	135	0.000000e+00
95	136	0.000000e+00
95	137	0.000000e+00
95	138	0.000000e+00
95	139	0.000000e+00
95	140	0.000000e+00
95	141	0.000000e+00
95	142	0.000000e+00
95	143	0.000000e+00
95	144	0.000000e+00
95	145	0.000000e+00
96	0	0.000000e+00
96	1	0.000000e+00
96	2	0.000000e+00
96	3	0.000000e+00
96	4	0.000000e+00
96	5	0.000000e+00
96	6	0.000000e+00
96	7	0.000000e+00
96	8	0.000000e+00
96	9	0.000000e+00
96	10	0.000000e+00
96	11	0.000000e+00
96	12	0.000000e+00
96	13	0.000000e+00
96	14	0.000000e+00
96	15	0.000000e+00
96	16	0.000000e+00
96	17	0.000000e+00
96	18	0.000000e+00
96	19	0.000000e+00
96	20	0.000000e+00
96	21	0.000000e+00
96	22	0.000000e+00
96	23	0.000000e+00
96	24	0.000000e+00
96	25	0.000000e+00
96	26	0.000000e+00
96	27	0.000000e+00
96	28	0.000000e+00
96	29	0.000000e+00
96	30	0.000000e+00
96	31	0.000000e+00
96	32	0.000000e+00
96	33	0.000000e+00
96	34	0.000000e+00
96	35	0.000000e+00
96	36	0.000000e+00
96	37	0.000000e+00
96	38	0.000000e+00
96	39	0.000000e+00
96	40	0.000000e+00
96	41	0.000000e+00
96	42	0.000000e+00
96	43	0.000000e+00
96	44	0.000000e+00
96	45	0.000000e+00
96	46	0.000000e+00
96	47	0.000000e+00
96	48	0.000000e+00
96	49	0.000000e+00
96	50	0.000000e+00
96	51	0.000000e+00
96	52	0.000000e+00
96	53	0.000000e+00
96	54	0.000000e+00
96	55	0.000000e+00
96	56	0.000000e+00
96	57	0.000000e+00
96	58	0.000000e+00
96	59	0.000000e+00
96	60	0.000000e+00
96	61	0.000000e+00
96	62	0.000000e+00
96	63	0.000000e+00
96	64	0.000000e+00
96	65	0.000000e+00
96	66	0.000000e+00
96	67	0.000000e+00
96	68	0.000000e+00
96	69	0.000000e+00
96	70	0.000000e+00
96	71	0.000000e+00
96	72	0.000000e+00
96	73	0.000000e+00
96	74	0.000000e+00
96	75	0.000000e+00
96	76	0.000000e+00
96	77	0.000000e+00
96	78	0.000000e+00
96	79	0.000000e+00
96	80	0.000000e+00
96	81	0.000000e+00
96	82	0.000000e+00
96	83	0.000000e+00
96	84	0.000000e+00
96	85	0.000000e+00
96	86	0.000000e+00
96	87	0.000000e+00
96	88	0.000000e+00
96	89	0.000000e+00
96	90	0.000000e+00
96	91	0.000000e+00
96	92	0.000000e+00
96	93	0.000000e+00
96	94	0.000000e+00
96	95	0.000000e+00
96	96	0.000000e+00
96	97	0.000000e+00
96	98	0.000000e+00
96	99	0.000000e+00
96	100	0.000000e+00
96	101	0.000000e+00
96	102	0.000000e+00
96	103	0.000000e+00
96	104	0.000000e+00
96	105	0.000000e+00
96	106	0.000000e+00
96	107	0.000000e+00
96	108	0.000000e+00
96	109	0.000000e+00
96	110	0.000000e+00
96	111	0.000000e+00
96	112	0.000000e+00
96	113	0.000000e+00
96	114	0.000000e+00
96	115	0.000000e+00
96	116	0.000000e+00
96	117	0.000000e+00
96	118	0.000000e+00
96	119	0.000000e+00
96	120	0.000000e+00
96	121	0.000000e+00
96	122	0.000000e+00
96	123	0.000000e+00
96	124	0.000000e+00
96	125	0.000000e+00
96	126	0.000000e+00
96	127	0.000000e+00
96	128	0.000000e+00
96	129	0.000000e+00
96	130	0.000000e+00
96	131	0.000000e+00
96	132	0.000000e+00
96	133	0.000000e+00
96	134	0.000000e+00
96	135	0.000000e+00
96	136	0.000000e+00
96	137	0.000000e+00
96	138	0.000000e+00
96	139	0.000000e+00
96	140	0.000000e+00
96	141	0.000000e+00
96	142	0.000000e+00
96	143	0.000000e+00
96	144	0.000000e+00
96	145	0.000000e+00
97	0	0.000000e+00
97	1	1.043150e-01
97	2	9.247598e-02
97	3	8.043579e-02
97	4	6.462622e-02
97	5	6.941065e-02
97	6	6.301988e-02
97	7	6.000054e-02
97	8	4.061008e-02
97	9	4.675600e-02
97	10	3.589189e-02
97	11	3.758398e-02
97	12	4.760211e-02
97	13	2.918851e-02
97	14	-4.818822e-03
97	15	0.000000e+00
97	16	0.000000e+00
97	17	9.688368e-02
97	18	9.781662e-02
97	19	8.372940e-02
97	20	6.507361e-02
97	21	6.965659e-02
97	22	6.394879e-02
97	23	6.154690e-02
97	24	4.174005e-02
97	25	5.004381e-02
97	26	3.912208e-02
97	27	3.842563e-02
97	28	5.480756e-02
97	29	3.348232e-02
97	30	-1.649772e-03
97	31	0.000000e+00
97	32	0.000000e+00
97	33	1.034495e-01
97	34	8.852390e-02
97	35	7.669892e-02
97	36	6.185633e-02
97	37	6.817435e-02
97	38	6.047065e-02
97	39	5.762983e-02
97	40	3.753291e-02
97	41	4.225507e-02
97	42	3.315374e-02
97	43	3.609338e-02
97	44	4.428826e-02
97	45	2.633409e-02
97	46	-7.743296e-03
97	47	0.000000e+00
97	48	0.000000e+00
97	49	1.017424e-01
97	50	8.019591e-02
97	51	7.061656e-02
97	52	5.880047e-02
97	53	6.636119e-02
97	54	5.711290e-02
97	55	5.414784e-02
97	56	3.441722e-02
97	57	3.682113e-02
97	58	2.854420e-02
97	59	3.460174e-02
97	60	3.537892e-02
97	61	2.157351e-02
97	62	-1.123154e-02
97	63	0.000000e+00
97	64	0.000000e+00
97	65	1.028012e-01
97	66	9.079503e-02
97	67	7.833948e-02
97	68	6.231545e-02
97	69	6.846131e-02
97	70	6.104923e-02
97	71	5.841874e-02
97	72	3.834442e-02
97	73	4.384014e-02
97	74	3.427940e-02
97	75	3.683433e-02
97	76	4.620805e-02
97	77	2.757838e-02
97	78	-6.611947e-03
97	79	0.000000e+00
97	80	0.000000e+00
97	81	1.336006e-01
97	82	1.022091e-01
97	83	9.503603e-02
97	84	1.054062e-01
97	85	9.866424e-02
97	86	7.506189e-02
97	87	9.426572e-02
97	88	1.553632e-01
97	89	1.108270e-01
97	90	6.919472e-02
97	91	1.016526e-01
97	92	1.090110e-01
97	93	1.059995e-01
97	94	-1.171691e-03
97	95	0.000000e+00
97	96	0.000000e+00
97	97	1.000000e+00
97	98	1.674513e-01
97	99	1.644420e-01
97	100	1.205619e-01
97	101	8.464308e-02
97	102	7.907254e-02
97	103	-6.555320e-03
97	104	3.821377e-02
97	105	1.047278e-01
97	106	1.391846e-01
97	107	1.417600e-01
97	108	9.023280e-02
97	109	5.960693e-02
97	110	5.795959e-02
97	111	0.000000e+00
97	112	0.000000e+00
97	113	1.548295e-01
97	114	1.429544e-01
97	115	1.929778e-01
97	116	1.732523e-01
97	117	1.980747e-01
97	118	1.356356e-01
97	119	1.601725e-01
97	120	1.598578e-01
97	121	1.342302e-01
97	122	1.190397e-01
97	123	7.803834e-02
97	124	9.462908e-02
97	125	2.074951e-01
97	126	5.310727e-02
97	127	0.000000e+00
97	128	0.000000e+00
97	129	1.087603e-01
97	130	1.549220e-01
97	131	1.659113e-01
97	132	1.669056e-01
97	133	2.203706e-01
97	134	1.493092e-01
97	135	1.693689e-01
97	136	1.851284e-01
97	137	2.029275e-01
97	138	1.964978e-01
97	139	1.988712e-01
97	140	2.192052e-01
97	141	1.774001e-01
97	142	1.922227e-02
97	143	0.000000e+00
97	144	0.000000e+00
97	145	0.000000e+00
98	0	0.000000e+00
98	1	2.235744e-01
98	2	2.669565e-01
98	3	2.812478e-01
98	4	2.871650e-01
98	5	2.957716e-01
98	6	2.788773e-01
98	7	2.827394e-01
98	8	2.671320e-01
98	9	2.623820e-01
98	10	2.387254e-01
98	11	2.326663e-01
98	12	2.356576e-01
98	13	2.029320e-01
98	14	1.575411e-01
98	15	0.000000e+00
98	16	0.000000e+00
98	17	2.220662e-01
98	18	2.695939e-01
98	19	2.795618e-01
98	20	2.837721e-01
98	21	2.979954e-01
98	22	2.774578e-01
98	23	2.853505e-01
98	24	2.640781e-01
98	25	2.647941e-01
98	26	2.425719e-01
98	27	2.286755e-01
98	28	2.363952e-01
98	29	2.055405e-01
98	30	1.575911e-01
98	31	0.000000e+00
98	32	0.000000e+00
98	33	2.199574e-01
98	34	2.636320e-01
98	35	2.826488e-01
98	36	2.885102e-01
98	37	2.952320e-01
98	38	2.795629e-01
98	39	2.803977e-01
98	40	2.687320e-01
98	41	2.590088e-01
98	42	2.357168e-01
98	43	2.327533e-01
98	44	2.344058e-01
98	45	1.991730e-01
98	46	1.546762e-01
98	47	0.000000e+00
98	48	0.000000e+00
98	49	2.039465e-01
98	50	2.537668e-01
98	51	2.797967e-01
98	52	2.882272e-01
98	53	2.892073e-01
98	54	2.777689e-01
98	55	2.740326e-01
98	56	2.689776e-01
98	57	2.524191e-01
98	58	2.276168e-01
98	59	2.340352e-01
98	60	2.282442e-01
98	61	1.939619e-01
98	62	1.527571e-01
98	63	0.000000e+00
98	64	0.000000e+00
98	65	2.217681e-01
98	66	2.657627e-01
98	67	2.829718e-01
98	68	2.877497e-01
98	69	2.960458e-01
98	70	2.793430e-01
98	71	2.814341e-01
98	72	2.682127e-01
98	73	2.603327e-01
98	74	2.373444e-01
98	75	2.328260e-01
98	76	2.349426e-01
98	77	2.002793e-01
98	78	1.552899e-01
98	79	0.000000e+00
98	80	0.000000e+00
98	81	1.758264e-01
98	82	2.314190e-01
98	83	2.538353e-01
98	84	3.318348e-01
98	85	3.203494e-01
98	86	3.017632e-01
98	87	3.001636e-01
98	88	2.671367e-01
98	89	2.577928e-01
98	90	1.787918e-01
98	91	1.932169e-01
98	92	9.691616e-02
98	93	2.036650e-01
98	94	9.128057e-02
98	95	0.000000e+00
98	96	0.000000e+00
98	97	1.674513e-01
98	98	1.000000e+00
98	99	2.264534e-01
98	100	2.415358e-01
98	101	2.585948e-01
98	102	2.080235e-01
98	103	1.960535e-01
98	104	2.136134e-01
98	105	2.472821e-01
98	106	2.392127e-01
98	107	1.747038e-01
98	108	1.938124e-01
98	109	1.489748e-01
98	110	1.081751e-02
98	111	0.000000e+00
98	112	0.000000e+00
98	113	1.561402e-01
98	114	2.698698e-01
98	115	2.891946e-01
98	116	3.055914e-01
98	117	3.092996e-01
98	118	3.040999e-01
98	119	2.693310e-01
98	120	3.017508e-01
98	121	2.827248e-01
98	122	2.096944e-01
98	123	2.444707e-01
98	124	1.706649e-01
98	125	2.708931e-01
98	126	2.096524e-01
98	127	0.000000e+00
98	128	0.000000e+00
98	129	9.836387e-02
98	130	2.866503e-01
98	131	2.105760e-01
98	132	2.414640e-01
98	133	2.738120e-01
98	134	2.276989e-01
98	135	2.559563e-01
98	136	2.771634e-01
98	137	3.046238e-01
98	138	3.113799e-01
98	139	2.557981e-01
98	140	2.344798e-01
98	141	2.393435e-01
98	142	1.729814e-01
98	143	0.000000e+00
98	144	0.000000e+00
98	145	0.000000e+00
99	0	0.000000e+00
99	1	2.287680e-01
99	2	2.328744e-01
99	3	2.336813e-01
99	4	2.403798e-01
99	5	2.561330e-01
99	6	2.344679e-01
99	7	2.419403e-01
99	8	2.300962e-01
99	9	2.336257e-01
99	10	2.094553e-01
99	11	2.087014e-01
99	12	2.277138e-01
99	13	1.559630e-01
99	14	9.961299e-02
99	15	0.000000e+00
99	16	0.000000e+00
99	17	2.324875e-01
99	18	2.322261e-01
99	19	2.354682e-01
99	20	2.374609e-01
99	21	2.599809e-01
99	22	2.369138e-01
99	23	2.442556e-01
99	24	2.298660e-01
99	25	2.355759e-01
99	26	2.134352e-01
99	27	2.094516e-01
99	28	2.295864e-01
99	29	1.576469e-01
99	30	1.014491e-01
99	31	0.000000e+00
99	32	0.000000e+00
99	33	2.258967e-01
99	34	2.326672e-01
99	35	2.367940e-01
99	36	2.434538e-01
99	37	2.580798e-01
99	38	2.359998e-01
99	39	2.425375e-01
99	40	2.329783e-01
99	41	2.340644e-01
99	42	2.089185e-01
99	43	2.089268e-01
99	44	2.255890e-01
99	45	1.537608e-01
99	46	9.842213e-02
99	47	0.000000e+00
99	48	0.000000e+00
99	49	2.078149e-01
99	50	2.285772e-01
99	51	2.329751e-01
99	52	2.456535e-01
99	53	2.532655e-01
99	54	2.324548e-01
99	55	2.392204e-01
99	56	2.326125e-01
99	57	2.307756e-01
99	58	2.031301e-01
99	59	2.070357e-01
99	60	2.195908e-01
99	61	1.506649e-01
99	62	9.623565e-02
99	63	0.000000e+00
99	64	0.000000e+00
99	65	2.286903e-01
99	66	2.333215e-01
99	67	2.371973e-01
99	68	2.425582e-01
99	69	2.587794e-01
99	70	2.362704e-01
99	71	2.428921e-01
99	72	2.327817e-01
99	73	2.346630e-01
99	74	2.100975e-01
99	75	2.097566e-01
99	76	2.263996e-01
99	77	1.544310e-01
99	78	9.904013e-02
99	79	0.000000e+00
99	80	0.000000e+00
99	81	1.622076e-01
99	82	2.118420e-01
99	83	1.852021e-01
99	84	2.788599e-01
99	85	2.617062e-01
99	86	2.346977e-01
99	87	2.521108e-01
99	88	2.106832e-01
99	89	2.046953e-01
99	90	1.509763e-01
99	91	1.842071e-01
99	92	1.365142e-01
99	93	1.556820e-01
99	94	4.473538e-02
99	95	0.000000e+00
99	96	0.000000e+00
99	97	1.644420e-01
99	98	2.264534e-01
99	99	1.000000e+00
99	100	3.014199e-01
99	101	2.550740e-01
99	102	2.094690e-01
99	103	1.865878e-01
99	104	2.344290e-01
99	105	2.680891e-01
99	106	2.588515e-01
99	107	1.922108e-01
99	108	1.888021e-01
99	109	1.823684e-01
99	110	1.246402e-02
99	111	0.000000e+00
99	112	0.000000e+00
99	113	2.054907e-01
99	114	2.572824e-01
99	115	2.824208e-01
99	116	2.968833e-01
99	117	3.014147e-01
99	118	2.924939e-01
99	119	3.251999e-01
99	120	3.228103e-01
99	121	2.647676e-01
99	122	2.501038e-01
99	123	2.467336e-01
99	124	1.844411e-01
99	125	2.749572e-01
99	126	1.532020e-01
99	127	0.000000e+00
99	128	0.000000e+00
99	129	1.499193e-01
99	130	2.118221e-01
99	131	2.390440e-01
99	132	2.841384e-01
99	133	2.892922e-01
99	134	2.716953e-01
99	135	2.909305e-01
99	136	3.146107e-01
99	137	3.264989e-01
99	138	3.110901e-01
99	139	2.678107e-01
99	140	2.580940e-01
99	141	2.506627e-01
99	142	1.181624e-01
99	143	0.000000e+00
99	144	0.000000e+00
99	145	0.000000e+00
100	0	0.000000e+00
100	1	3.974449e-01
100	2	4.120607e-01
100	3	4.175706e-01
100	4	4.291465e-01
100	5	4.398260e-01
100	6	4.264805e-01
100	7	4.305430e-01
100	8	4.235660e-01
100	9	4.304887e-01
100	10	4.151031e-01
100	11	4.097385e-01
100	12	4.145782e-01
100	13	3.657317e-01
100	14	3.083194e-01
100	15	0.000000e+00
100	16	0.000000e+00
100	17	3.933532e-01
100	18	4.070987e-01
100	19	4.171226e-01
100	20	4.279912e-01
100	21	4.398938e-01
100	22	4.290095e-01
100	23	4.302954e-01
100	24	4.237012e-01
100	25	4.310202e-01
100	26	4.165934e-01
100	27	4.099200e-01
100	28	4.152546e-01
100	29	3.653978e-01
100	30	3.085041e-01
100	31	0.000000e+00
100	32	0.000000e+00
100	33	3.947247e-01
100	34	4.132788e-01
100	35	4.215457e-01
100	36	4.320327e-01
100	37	4.429293e-01
100	38	4.279147e-01
100	39	4.328789e-01
100	40	4.267259e-01
100	41	4.322983e-01
100	42	4.152766e-01
100	43	4.109786e-01
100	44	4.122767e-01
100	45	3.653055e-01
100	46	3.086880e-01
100	47	0.000000e+00
100	48	0.000000e+00
100	49	3.721763e-01
100	50	4.087787e-01
100	51	4.167979e-01
100	52	4.301924e-01
100	53	4.402061e-01
100	54	4.229141e-01
100	55	4.311034e-01
100	56	4.240990e-01
100	57	4.286348e-01
100	58	4.094347e-01
100	59	4.067464e-01
100	60	4.039431e-01
100	61	3.628714e-01
100	62	3.074026e-01
100	63	0.000000e+00
100	64	0.000000e+00
100	65	3.978770e-01
100	66	4.132525e-01
100	67	4.215807e-01
100	68	4.320007e-01
100	69	4.429554e-01
100	70	4.285467e-01
100	71	4.326854e-01
100	72	4.267640e-01
100	73	4.327490e-01
100	74	4.161663e-01
100	75	4.117850e-01
100	76	4.133413e-01
100	77	3.655474e-01
100	78	3.089039e-01
100	79	0.000000e+00
100	80	0.000000e+00
100	81	2.083629e-01
100	82	3.182665e-01
100	83	2.658724e-01
100	84	4.046200e-01
100	85	3.837841e-01
100	86	3.493132e-01
100	87	3.788001e-01
100	88	3.202890e-01
100	89	3.238016e-01
100	90	2.557539e-01
100	91	2.152859e-01
100	92	1.665207e-01
100	93	2.652599e-01
100	94	1.224948e-01
100	95	0.000000e+00
100	96	0.000000e+00
100	97	1.205619e-01
100	98	2.415358e-01
100	99	3.014199e-01
100	100	1.000000e+00
100	101	4.426927e-01
100	102	3.874155e-01
100	103	3.524968e-01
100	104	3.146574e-01
100	105	3.163414e-01
100	106	3.466469e-01
100	107	2.517974e-01
100	108	1.775021e-01
100	109	2.531262e-01
100	110	8.409072e-02
100	111	0.000000e+00
100	112	0.000000e+00
100	113	2.018931e-01
100	114	3.056322e-01
100	115	3.375734e-01
100	116	3.759262e-01
100	117	3.474563e-01
100	118	3.889645e-01
100	119	3.762111e-01
100	120	3.975035e-01
100	121	3.617073e-01
100	122	3.489575e-01
100	123	3.630619e-01
100	124	2.980002e-01
100	125	4.047092e-01
100	126	2.853416e-01
100	127	0.000000e+00
100	128	0.000000e+00
100	129	1.226720e-01
100	130	2.502960e-01
100	131	2.847430e-01
100	132	3.442456e-01
100	133	3.290781e-01
100	134	3.568447e-01
100	135	3.456848e-01
100	136	3.402325e-01
100	137	3.501369e-01
100	138	3.616964e-01
100	139	2.881021e-01
100	140	2.863253e-01
100	141	2.981738e-01
100	142	2.228935e-01
100	143	0.000000e+00
100	144	0.000000e+00
100	145	0.000000e+00
101	0	0.000000e+00
101	1	5.240769e-01
101	2	5.902066e-01
101	3	6.064214e-01
101	4	6.256596e-01
101	5	6.336830e-01
101	6	6.355049e-01
101	7	6.427247e-01
101	8	6.499375e-01
101	9	6.517189e-01
101	10	6.485359e-01
101	11	6.421818e-01
101	12	6.289065e-01
101	13	6.249352e-01
101	14	5.798219e-01
101	15	0.000000e+00
101	16	0.000000e+00
101	17	5.141468e-01
101	18	5.837277e-01
101	19	6.017851e-01
101	20	6.241024e-01
101	21	6.318596e-01
101	22	6.341270e-01
101	23	6.408427e-01
101	24	6.489978e-01
101	25	6.498056e-01
101	26	6.474871e-01
101	27	6.394525e-01
101	28	6.237654e-01
101	29	6.234596e-01
101	30	5.773854e-01
101	31	0.000000e+00
101	32	0.000000e+00
101	33	5.220540e-01
101	34	5.913014e-01
101	35	6.099865e-01
101	36	6.277603e-01
101	37	6.350773e-01
101	38	6.376677e-01
101	39	6.445073e-01
101	40	6.516375e-01
101	41	6.532363e-01
101	42	6.480685e-01
101	43	6.427484e-01
101	44	6.283537e-01
101	45	6.243019e-01
101	46	5.803618e-01
101	47	0.000000e+00
101	48	0.000000e+00
101	49	4.950639e-01
101	50	5.827159e-01
101	51	6.052074e-01
101	52	6.227824e-01
101	53	6.306792e-01
101	54	6.347428e-01
101	55	6.417663e-01
101	56	6.468053e-01
101	57	6.485886e-01
101	58	6.406926e-01
101	59	6.370016e-01
101	60	6.212707e-01
101	61	6.206492e-01
101	62	5.797487e-01
101	63	0.000000e+00
101	64	0.000000e+00
101	65	5.247708e-01
101	66	5.913876e-01
101	67	6.097414e-01
101	68	6.281336e-01
101	69	6.352941e-01
101	70	6.379236e-01
101	71	6.443738e-01
101	72	6.519578e-01
101	73	6.535406e-01
101	74	6.489349e-01
101	75	6.434152e-01
101	76	6.286382e-01
101	77	6.247533e-01
101	78	5.802135e-01
101	79	0.000000e+00
101	80	0.000000e+00
101	81	2.097038e-01
101	82	3.685344e-01
101	83	3.194159e-01
101	84	4.779324e-01
101	85	4.766385e-01
101	86	4.697028e-01
101	87	5.180075e-01
101	88	4.668446e-01
101	89	4.554141e-01
101	90	3.573856e-01
101	91	2.452638e-01
101	92	1.733054e-01
101	93	3.858098e-01
101	94	2.577972e-01
101	95	0.000000e+00
101	96	0.000000e+00
101	97	8.464308e-02
101	98	2.585948e-01
101	99	2.550740e-01
101	100	4.426927e-01
101	101	1.000000e+00
101	102	5.046614e-01
101	103	4.997099e-01
101	104	3.719002e-01
101	105	3.443854e-01
101	106	4.113146e-01
101	107	3.462186e-01
101	108	1.912685e-01
101	109	3.590348e-01
101	110	1.684634e-01
101	111	0.000000e+00
101	112	0.000000e+00
101	113	1.572697e-01
101	114	3.663720e-01
101	115	4.032125e-01
101	116	4.364339e-01
101	117	4.035288e-01
101	118	4.604515e-01
101	119	4.224524e-01
101	120	4.697660e-01
101	121	5.080106e-01
101	122	4.804347e-01
101	123	4.726142e-01
101	124	4.460470e-01
101	125	5.631173e-01
101	126	4.529363e-01
101	127	0.000000e+00
101	128	0.000000e+00
101	129	9.068873e-02
101	130	2.686679e-01
101	131	3.460399e-01
101	132	3.902240e-01
101	133	3.982098e-01
101	134	4.445835e-01
101	135	4.230290e-01
101	136	3.937243e-01
101	137	4.195644e-01
101	138	4.650673e-01
101	139	3.493230e-01
101	140	3.320032e-01
101	141	4.107883e-01
101	142	3.902563e-01
101	143	0.000000e+00
101	144	0.000000e+00
101	145	0.000000e+00
102	0	0.000000e+00
102	1	5.086460e-01
102	2	5.245404e-01
102	3	5.363133e-01
102	4	5.594237e-01
102	5	5.562838e-01
102	6	5.729757e-01
102	7	5.754846e-01
102	8	5.856427e-01
102	9	5.916770e-01
102	10	5.978443e-01
102	11	5.848294e-01
102	12	5.722460e-01
102	13	5.706660e-01
102	14	5.294534e-01
102	15	0.000000e+00
102	16	0.000000e+00
102	17	4.936845e-01
102	18	5.168304e-01
102	19	5.345378e-01
102	20	5.617322e-01
102	21	5.527272e-01
102	22	5.738541e-01
102	23	5.752257e-01
102	24	5.853124e-01
102	25	5.920950e-01
102	26	5.951060e-01
102	27	5.845014e-01
102	28	5.704362e-01
102	29	5.688608e-01
102	30	5.295323e-01
102	31	0.000000e+00
102	32	0.000000e+00
102	33	5.093673e-01
102	34	5.286390e-01
102	35	5.388210e-01
102	36	5.621350e-01
102	37	5.600397e-01
102	38	5.752206e-01
102	39	5.794098e-01
102	40	5.887094e-01
102	41	5.941163e-01
102	42	6.011050e-01
102	43	5.874957e-01
102	44	5.726504e-01
102	45	5.721444e-01
102	46	5.314243e-01
102	47	0.000000e+00
102	48	0.000000e+00
102	49	4.875230e-01
102	50	5.248480e-01
102	51	5.330838e-01
102	52	5.552577e-01
102	53	5.595859e-01
102	54	5.713333e-01
102	55	5.774614e-01
102	56	5.851771e-01
102	57	5.893599e-01
102	58	5.982665e-01
102	59	5.810501e-01
102	60	5.647062e-01
102	61	5.700372e-01
102	62	5.297434e-01
102	63	0.000000e+00
102	64	0.000000e+00
102	65	5.103334e-01
102	66	5.278326e-01
102	67	5.390473e-01
102	68	5.629312e-01
102	69	5.593799e-01
102	70	5.755706e-01
102	71	5.793214e-01
102	72	5.887612e-01
102	73	5.947813e-01
102	74	6.009324e-01
102	75	5.879061e-01
102	76	5.733532e-01
102	77	5.720771e-01
102	78	5.314411e-01
102	79	0.000000e+00
102	80	0.000000e+00
102	81	1.953150e-01
102	82	3.454602e-01
102	83	2.490745e-01
102	84	4.283917e-01
102	85	4.234798e-01
102	86	3.852688e-01
102	87	4.702679e-01
102	88	4.411637e-01
102	89	3.987441e-01
102	90	3.080247e-01
102	91	2.077196e-01
102	92	1.493713e-01
102	93	3.311787e-01
102	94	2.538301e-01
102	95	0.000000e+00
102	96	0.000000e+00
102	97	7.907254e-02
102	98	2.080235e-01
102	99	2.094690e-01
102	100	3.874155e-01
102	101	5.046614e-01
102	102	1.000000e+00
102	103	4.442285e-01
102	104	3.347241e-01
102	105	2.871822e-01
102	106	3.707233e-01
102	107	2.941477e-01
102	108	1.102565e-01
102	109	2.775322e-01
102	110	1.717280e-01
102	111	0.000000e+00
102	112	0.000000e+00
102	113	1.634706e-01
102	114	3.081869e-01
102	115	3.675098e-01
102	116	4.158102e-01
102	117	3.783289e-01
102	118	4.353474e-01
102	119	4.090087e-01
102	120	4.034300e-01
102	121	4.649564e-01
102	122	4.431239e-01
102	123	3.964171e-01
102	124	4.017321e-01
102	125	4.885501e-01
102	126	3.925888e-01
102	127	0.000000e+00
102	128	0.000000e+00
102	129	5.232209e-02
102	130	1.888495e-01
102	131	2.915514e-01
102	132	3.432947e-01
102	133	3.439563e-01
102	134	4.046231e-01
102	135	3.630674e-01
102	136	3.628204e-01
102	137	3.414429e-01
102	138	3.900771e-01
102	139	2.855595e-01
102	140	2.834507e-01
102	141	3.571846e-01
102	142	3.127149e-01
102	143	0.000000e+00
102	144	0.000000e+00
102	145	0.000000e+00
103	0	0.000000e+00
103	1	3.860318e-01
103	2	4.809423e-01
103	3	5.016454e-01
103	4	5.278992e-01
103	5	5.380732e-01
103	6	5.494939e-01
103	7	5.547381e-01
103	8	5.785105e-01
103	9	5.683394e-01
103	10	5.654097e-01
103	11	5.689860e-01
103	12	5.477198e-01
103	13	5.594439e-01
103	14	5.355172e-01
103	15	0.000000e+00
103	16	0.000000e+00
103	17	3.813951e-01
103	18	4.795747e-01
103	19	4.966736e-01
103	20	5.270713e-01
103	21	5.391911e-01
103	22	5.457216e-01
103	23	5.533963e-01
103	24	5.774296e-01
103	25	5.632347e-01
103	26	5.626040e-01
103	27	5.639672e-01
103	28	5.363785e-01
103	29	5.566736e-01
103	30	5.323780e-01
103	31	0.000000e+00
103	32	0.000000e+00
103	33	3.886052e-01
103	34	4.829681e-01
103	35	5.074919e-01
103	36	5.308686e-01
103	37	5.393603e-01
103	38	5.543208e-01
103	39	5.564200e-01
103	40	5.814030e-01
103	41	5.725603e-01
103	42	5.667857e-01
103	43	5.704237e-01
103	44	5.513226e-01
103	45	5.590991e-01
103	46	5.374172e-01
103	47	0.000000e+00
103	48	0.000000e+00
103	49	3.679459e-01
103	50	4.732172e-01
103	51	5.061442e-01
103	52	5.272500e-01
103	53	5.334449e-01
103	54	5.562930e-01
103	55	5.541909e-01
103	56	5.783809e-01
103	57	5.729488e-01
103	58	5.628112e-01
103	59	5.688010e-01
103	60	5.526399e-01
103	61	5.570059e-01
103	62	5.382044e-01
103	63	0.000000e+00
103	64	0.000000e+00
103	65	3.899822e-01
103	66	4.835267e-01
103	67	5.066030e-01
103	68	5.311157e-01
103	69	5.399267e-01
103	70	5.537226e-01
103	71	5.562400e-01
103	72	5.814776e-01
103	73	5.714044e-01
103	74	5.669330e-01
103	75	5.704186e-01
103	76	5.494720e-01
103	77	5.591860e-01
103	78	5.368887e-01
103	79	0.000000e+00
103	80	0.000000e+00
103	81	1.449063e-01
103	82	3.214661e-01
103	83	2.683574e-01
103	84	4.019699e-01
103	85	4.341764e-01
103	86	4.432677e-01
103	87	4.672065e-01
103	88	3.899497e-01
103	89	4.160948e-01
103	90	3.507420e-01
103	91	2.114673e-01
103	92	1.078238e-01
103	93	3.398042e-01
103	94	2.786338e-01
103	95	0.000000e+00
103	96	0.000000e+00
103	97	-6.555320e-03
103	98	1.960535e-01
103	99	1.865878e-01
103	100	3.524968e-01
103	101	4.997099e-01
103	102	4.442285e-01
103	103	1.000000e+00
103	104	3.849663e-01
103	105	3.406460e-01
103	106	3.637834e-01
103	107	3.074452e-01
103	108	1.954103e-01
103	109	3.080517e-01
103	110	1.001719e-01
103	111	0.000000e+00
103	112	0.000000e+00
103	113	1.440703e-01
103	114	3.452684e-01
103	115	3.302496e-01
103	116	3.492011e-01
103	117	3.178346e-01
103	118	3.864889e-01
103	119	3.535792e-01
103	120	3.847031e-01
103	121	4.672792e-01
103	122	4.368700e-01
103	123	4.336571e-01
103	124	3.801697e-01
103	125	4.880453e-01
103	126	4.101371e-01
103	127	0.000000e+00
103	128	0.000000e+00
103	129	3.820543e-02
103	130	2.499341e-01
103	131	2.635153e-01
103	132	2.832880e-01
103	133	3.099797e-01
103	134	3.666656e-01
103	135	3.589516e-01
103	136	2.942038e-01
103	137	3.328542e-01
103	138	3.728295e-01
103	139	3.077972e-01
103	140	2.777516e-01
103	141	3.880462e-01
103	142	3.552013e-01
103	143	0.000000e+00
103	144	0.000000e+00
103	145	0.000000e+00
104	0	0.000000e+00
104	1	3.216216e-01
104	2	3.460640e-01
104	3	3.601569e-01
104	4	3.997109e-01
104	5	4.170681e-01
104	6	4.020447e-01
104	7	4.219909e-01
104	8	4.317772e-01
104	9	4.223803e-01
104	10	4.149770e-01
104	11	4.012890e-01
104	12	4.122732e-01
104	13	3.754556e-01
104	14	3.393644e-01
104	15	0.000000e+00
104	16	0.000000e+00
104	17	3.289432e-01
104	18	3.385087e-01
104	19	3.572039e-01
104	20	3.954050e-01
104	21	4.205456e-01
104	22	4.008368e-01
104	23	4.214914e-01
104	24	4.305825e-01
104	25	4.226368e-01
104	26	4.147012e-01
104	27	3.989633e-01
104	28	4.042030e-01
104	29	3.755727e-01
104	30	3.369283e-01
104	31	0.000000e+00
104	32	0.000000e+00
104	33	3.154878e-01
104	34	3.486757e-01
104	35	3.653541e-01
104	36	4.040778e-01
104	37	4.173326e-01
104	38	4.046924e-01
104	39	4.231522e-01
104	40	4.351163e-01
104	41	4.223054e-01
104	42	4.157475e-01
104	43	4.028910e-01
104	44	4.141556e-01
104	45	3.738645e-01
104	46	3.395588e-01
104	47	0.000000e+00
104	48	0.000000e+00
104	49	2.870090e-01
104	50	3.478270e-01
104	51	3.645372e-01
104	52	4.060116e-01
104	53	4.103465e-01
104	54	4.041261e-01
104	55	4.208304e-01
104	56	4.335588e-01
104	57	4.183232e-01
104	58	4.107951e-01
104	59	4.006315e-01
104	60	4.148447e-01
104	61	3.700971e-01
104	62	3.399851e-01
104	63	0.000000e+00
104	64	0.000000e+00
104	65	3.202837e-01
104	66	3.477052e-01
104	67	3.647904e-01
104	68	4.030296e-01
104	69	4.187103e-01
104	70	4.045364e-01
104	71	4.228941e-01
104	72	4.348712e-01
104	73	4.228911e-01
104	74	4.160650e-01
104	75	4.028938e-01
104	76	4.131002e-01
104	77	3.743286e-01
104	78	3.393244e-01
104	79	0.000000e+00
104	80	0.000000e+00
104	81	1.660954e-01
104	82	2.691684e-01
104	83	2.221101e-01
104	84	3.499672e-01
104	85	3.683773e-01
104	86	3.567278e-01
104	87	3.885693e-01
104	88	3.032180e-01
104	89	3.115819e-01
104	90	2.616718e-01
104	91	1.921491e-01
104	92	1.504232e-01
104	93	2.470915e-01
104	94	1.675547e-01
104	95	0.000000e+00
104	96	0.000000e+00
104	97	3.821377e-02
104	98	2.136134e-01
104	99	2.344290e-01
104	100	3.146574e-01
104	101	3.719002e-01
104	102	3.347241e-01
104	103	3.849663e-01
104	104	1.000000e+00
104	105	3.311615e-01
104	106	3.482882e-01
104	107	2.934998e-01
104	108	2.601920e-01
104	109	2.705015e-01
104	110	4.182415e-03
104	111	0.000000e+00
104	112	0.000000e+00
104	113	1.734322e-01
104	114	3.069195e-01
104	115	3.097927e-01
104	116	3.166147e-01
104	117	3.058063e-01
104	118	2.990940e-01
104	119	3.347051e-01
104	120	3.375655e-01
104	121	3.433483e-01
104	122	3.601781e-01
104	123	3.441653e-01
104	124	3.019800e-01
104	125	4.015442e-01
104	126	2.758972e-01
104	127	0.000000e+00
104	128	0.000000e+00
104	129	1.320768e-01
104	130	2.457207e-01
104	131	2.323203e-01
104	132	2.756275e-01
104	133	2.800656e-01
104	134	3.252096e-01
104	135	3.125016e-01
104	136	2.988338e-01
104	137	2.996195e-01
104	138	3.601249e-01
104	139	2.875698e-01
104	140	3.043001e-01
104	141	3.337269e-01
104	142	2.578137e-01
104	143	0.000000e+00
104	144	0.000000e+00
104	145	0.000000e+00
105	0	0.000000e+00
105	1	2.650797e-01
105	2	3.018785e-01
105	3	3.050662e-01
105	4	3.147711e-01
105	5	3.272689e-01
105	6	3.113566e-01
105	7	3.253929e-01
105	8	3.376880e-01
105	9	3.371260e-01
105	10	3.259563e-01
105	11	3.391601e-01
105	12	3.501140e-01
105	13	2.744896e-01
105	14	2.167891e-01
105	15	0.000000e+00
105	16	0.000000e+00
105	17	2.652353e-01
105	18	3.025224e-01
105	19	3.032115e-01
105	20	3.110629e-01
105	21	3.305519e-01
105	22	3.091399e-01
105	23	3.256107e-01
105	24	3.344918e-01
105	25	3.351528e-01
105	26	3.254929e-01
105	27	3.336955e-01
105	28	3.420557e-01
105	29	2.735834e-01
105	30	2.140661e-01
105	31	0.000000e+00
105	32	0.000000e+00
105	33	2.642500e-01
105	34	3.012979e-01
105	35	3.116124e-01
105	36	3.195533e-01
105	37	3.287076e-01
105	38	3.152065e-01
105	39	3.264107e-01
105	40	3.419955e-01
105	41	3.387980e-01
105	42	3.266406e-01
105	43	3.420333e-01
105	44	3.514736e-01
105	45	2.732257e-01
105	46	2.165545e-01
105	47	0.000000e+00
105	48	0.000000e+00
105	49	2.471988e-01
105	50	2.939225e-01
105	51	3.114853e-01
105	52	3.220501e-01
105	53	3.234348e-01
105	54	3.168295e-01
105	55	3.246023e-01
105	56	3.439036e-01
105	57	3.384029e-01
105	58	3.235629e-01
105	59	3.449615e-01
105	60	3.530301e-01
105	61	2.714997e-01
105	62	2.176873e-01
105	63	0.000000e+00
105	64	0.000000e+00
105	65	2.664578e-01
105	66	3.023140e-01
105	67	3.109155e-01
105	68	3.181958e-01
105	69	3.294525e-01
105	70	3.145283e-01
105	71	3.262747e-01
105	72	3.412223e-01
105	73	3.385749e-01
105	74	3.270543e-01
105	75	3.414274e-01
105	76	3.501345e-01
105	77	2.733792e-01
105	78	2.162439e-01
105	79	0.000000e+00
105	80	0.000000e+00
105	81	1.472569e-01
105	82	2.333738e-01
105	83	1.987257e-01
105	84	3.147253e-01
105	85	3.174218e-01
105	86	3.166831e-01
105	87	3.317679e-01
105	88	2.369438e-01
105	89	2.661558e-01
105	90	2.583815e-01
105	91	2.436368e-01
105	92	1.527109e-01
105	93	2.068547e-01
105	94	1.336806e-01
105	95	0.000000e+00
105	96	0.000000e+00
105	97	1.047278e-01
105	98	2.472821e-01
105	99	2.680891e-01
105	100	3.163414e-01
105	101	3.443854e-01
105	102	2.871822e-01
105	103	3.406460e-01
105	104	3.311615e-01
105	105	1.000000e+00
105	106	3.491292e-01
105	107	2.585764e-01
105	108	2.281742e-01
105	109	2.229767e-01
105	110	-2.586572e-02
105	111	0.000000e+00
105	112	0.000000e+00
105	113	1.530960e-01
105	114	2.789547e-01
105	115	2.806277e-01
105	116	2.544481e-01
105	117	2.543194e-01
105	118	2.870793e-01
105	119	2.855670e-01
105	120	3.287052e-01
105	121	3.162756e-01
105	122	2.557833e-01
105	123	2.775416e-01
105	124	1.646243e-01
105	125	3.439343e-01
105	126	2.086713e-01
105	127	0.000000e+00
105	128	0.000000e+00
105	129	1.164192e-01
105	130	2.285710e-01
105	131	2.022987e-01
105	132	2.408777e-01
105	133	2.582574e-01
105	134	2.241363e-01
105	135	2.537468e-01
105	136	2.638272e-01
105	137	3.086822e-01
105	138	3.405229e-01
105	139	2.773893e-01
105	140	3.194296e-01
105	141	3.151827e-01
105	142	1.693416e-01
105	143	0.000000e+00
105	144	0.000000e+00
105	145	0.000000e+00
106	0	0.000000e+00
106	1	3.072007e-01
106	2	3.340138e-01
106	3	3.439542e-01
106	4	3.697895e-01
106	5	3.848384e-01
106	6	3.777130e-01
106	7	3.959579e-01
106	8	4.103461e-01
106	9	4.141576e-01
106	10	4.195273e-01
106	11	4.234007e-01
106	12	4.315785e-01
106	13	3.994941e-01
106	14	3.531376e-01
106	15	0.000000e+00
106	16	0.000000e+00
106	17	3.081658e-01
106	18	3.310410e-01
106	19	3.423503e-01
106	20	3.674444e-01
106	21	3.839351e-01
106	22	3.749641e-01
106	23	3.929875e-01
106	24	4.066582e-01
106	25	4.114498e-01
106	26	4.151009e-01
106	27	4.179873e-01
106	28	4.237110e-01
106	29	3.973324e-01
106	30	3.519078e-01
106	31	0.000000e+00
106	32	0.000000e+00
106	33	3.043757e-01
106	34	3.350760e-01
106	35	3.478900e-01
106	36	3.735017e-01
106	37	3.873306e-01
106	38	3.812267e-01
106	39	3.984707e-01
106	40	4.142460e-01
106	41	4.159832e-01
106	42	4.220663e-01
106	43	4.270507e-01
106	44	4.333162e-01
106	45	3.990929e-01
106	46	3.534207e-01
106	47	0.000000e+00
106	48	0.000000e+00
106	49	2.832323e-01
106	50	3.302476e-01
106	51	3.458111e-01
106	52	3.736291e-01
106	53	3.856816e-01
106	54	3.828157e-01
106	55	3.994678e-01
106	56	4.157568e-01
106	57	4.156140e-01
106	58	4.219470e-01
106	59	4.285709e-01
106	60	4.335521e-01
106	61	3.976689e-01
106	62	3.528396e-01
106	63	0.000000e+00
106	64	0.000000e+00
106	65	3.074598e-01
106	66	3.351882e-01
106	67	3.477522e-01
106	68	3.728477e-01
106	69	3.871825e-01
106	70	3.806322e-01
106	71	3.976103e-01
106	72	4.134150e-01
106	73	4.158603e-01
106	74	4.214184e-01
106	75	4.263280e-01
106	76	4.323843e-01
106	77	3.990353e-01
106	78	3.533158e-01
106	79	0.000000e+00
106	80	0.000000e+00
106	81	1.848606e-01
106	82	2.737700e-01
106	83	1.897659e-01
106	84	3.383807e-01
106	85	3.471679e-01
106	86	3.328704e-01
106	87	3.897894e-01
106	88	3.249675e-01
106	89	3.145926e-01
106	90	2.776431e-01
106	91	2.271552e-01
106	92	1.698670e-01
106	93	2.640029e-01
106	94	1.897632e-01
106	95	0.000000e+00
106	96	0.000000e+00
106	97	1.391846e-01
106	98	2.392127e-01
106	99	2.588515e-01
106	100	3.466469e-01
106	101	4.113146e-01
106	102	3.707233e-01
106	103	3.637834e-01
106	104	3.482882e-01
106	105	3.491292e-01
106	106	1.000000e+00
106	107	3.518856e-01
106	108	2.363336e-01
106	109	2.866269e-01
106	110	5.137740e-02
106	111	0.000000e+00
106	112	0.000000e+00
106	113	1.769593e-01
106	114	2.888421e-01
106	115	3.253890e-01
106	116	3.080371e-01
106	117	2.985685e-01
106	118	3.070038e-01
106	119	3.356764e-01
106	120	3.563182e-01
106	121	3.824670e-01
106	122	3.750910e-01
106	123	3.305102e-01
106	124	2.925407e-01
106	125	4.598442e-01
106	126	2.866564e-01
106	127	0.000000e+00
106	128	0.000000e+00
106	129	1.279573e-01
106	130	2.420465e-01
106	131	2.549065e-01
106	132	2.941743e-01
106	133	3.184970e-01
106	134	3.308247e-01
106	135	3.203457e-01
106	136	3.246301e-01
106	137	3.476810e-01
106	138	4.127197e-01
106	139	3.351003e-01
106	140	3.456592e-01
106	141	3.864260e-01
106	142	2.353508e-01
106	143	0.000000e+00
106	144	0.000000e+00
106	145	0.000000e+00
107	0	0.000000e+00
107	1	2.805947e-01
107	2	3.036036e-01
107	3	3.100029e-01
107	4	3.422780e-01
107	5	3.472613e-01
107	6	3.499607e-01
107	7	3.612449e-01
107	8	3.775737e-01
107	9	3.773998e-01
107	10	3.923941e-01
107	11	3.993145e-01
107	12	4.011497e-01
107	13	3.930501e-01
107	14	3.506820e-01
107	15	0.000000e+00
107	16	0.000000e+00
107	17	2.849044e-01
107	18	3.013931e-01
107	19	3.086871e-01
107	20	3.416850e-01
107	21	3.495118e-01
107	22	3.483972e-01
107	23	3.600132e-01
107	24	3.773161e-01
107	25	3.767155e-01
107	26	3.919280e-01
107	27	3.968349e-01
107	28	3.950134e-01
107	29	3.942217e-01
107	30	3.500430e-01
107	31	0.000000e+00
107	32	0.000000e+00
107	33	2.779285e-01
107	34	3.069668e-01
107	35	3.122607e-01
107	36	3.458145e-01
107	37	3.486963e-01
107	38	3.537209e-01
107	39	3.640244e-01
107	40	3.799344e-01
107	41	3.797400e-01
107	42	3.943177e-01
107	43	4.010142e-01
107	44	4.038102e-01
107	45	3.920099e-01
107	46	3.507535e-01
107	47	0.000000e+00
107	48	0.000000e+00
107	49	2.551668e-01
107	50	3.030760e-01
107	51	3.101659e-01
107	52	3.448674e-01
107	53	3.444420e-01
107	54	3.552209e-01
107	55	3.641467e-01
107	56	3.783855e-01
107	57	3.780456e-01
107	58	3.907611e-01
107	59	3.995232e-01
107	60	4.038209e-01
107	61	3.882032e-01
107	62	3.497506e-01
107	63	0.000000e+00
107	64	0.000000e+00
107	65	2.809360e-01
107	66	3.067071e-01
107	67	3.124568e-01
107	68	3.456744e-01
107	69	3.493817e-01
107	70	3.534087e-01
107	71	3.634215e-01
107	72	3.798502e-01
107	73	3.795642e-01
107	74	3.943332e-01
107	75	4.009905e-01
107	76	4.032143e-01
107	77	3.929097e-01
107	78	3.507390e-01
107	79	0.000000e+00
107	80	0.000000e+00
107	81	1.583139e-01
107	82	2.174227e-01
107	83	1.668998e-01
107	84	2.504717e-01
107	85	2.873366e-01
107	86	2.923942e-01
107	87	3.547317e-01
107	88	3.345500e-01
107	89	2.998739e-01
107	90	2.499709e-01
107	91	1.906592e-01
107	92	1.982120e-01
107	93	2.592270e-01
107	94	1.746025e-01
107	95	0.000000e+00
107	96	0.000000e+00
107	97	1.417600e-01
107	98	1.747038e-01
107	99	1.922108e-01
107	100	2.517974e-01
107	101	3.462186e-01
107	102	2.941477e-01
107	103	3.074452e-01
107	104	2.934998e-01
107	105	2.585764e-01
107	106	3.518856e-01
107	107	1.000000e+00
107	108	2.515602e-01
107	109	2.929551e-01
107	110	5.062981e-02
107	111	0.000000e+00
107	112	0.000000e+00
107	113	1.627775e-01
107	114	2.827074e-01
107	115	3.146918e-01
107	116	3.051013e-01
107	117	3.125722e-01
107	118	2.717989e-01
107	119	3.178676e-01
107	120	3.194503e-01
107	121	3.804457e-01
107	122	4.193002e-01
107	123	3.066646e-01
107	124	3.441140e-01
107	125	4.774939e-01
107	126	2.617465e-01
107	127	0.000000e+00
107	128	0.000000e+00
107	129	1.449316e-01
107	130	2.144596e-01
107	131	2.855360e-01
107	132	3.091494e-01
107	133	3.314174e-01
107	134	3.788955e-01
107	135	3.628851e-01
107	136	3.315110e-01
107	137	3.335631e-01
107	138	3.953085e-01
107	139	3.476627e-01
107	140	3.326376e-01
107	141	4.116221e-01
107	142	2.535966e-01
107	143	0.000000e+00
107	144	0.000000e+00
107	145	0.000000e+00
108	0	0.000000e+00
108	1	6.884324e-02
108	2	9.264323e-02
108	3	1.002345e-01
108	4	1.407075e-01
108	5	1.499704e-01
108	6	1.334326e-01
108	7	1.413470e-01
108	8	1.455156e-01
108	9	1.352263e-01
108	10	1.273415e-01
108	11	1.208388e-01
108	12	1.301537e-01
108	13	1.236017e-01
108	14	1.016666e-01
108	15	0.000000e+00
108	16	0.000000e+00
108	17	8.732474e-02
108	18	9.195018e-02
108	19	9.728268e-02
108	20	1.369918e-01
108	21	1.588216e-01
108	22	1.323744e-01
108	23	1.433329e-01
108	24	1.451340e-01
108	25	1.376020e-01
108	26	1.328233e-01
108	27	1.190194e-01
108	28	1.249010e-01
108	29	1.260625e-01
108	30	1.009778e-01
108	31	0.000000e+00
108	32	0.000000e+00
108	33	6.174261e-02
108	34	9.320479e-02
108	35	1.021243e-01
108	36	1.432612e-01
108	37	1.476753e-01
108	38	1.352560e-01
108	39	1.396222e-01
108	40	1.469136e-01
108	41	1.336974e-01
108	42	1.252161e-01
108	43	1.196794e-01
108	44	1.308162e-01
108	45	1.191003e-01
108	46	9.984437e-02
108	47	0.000000e+00
108	48	0.000000e+00
108	49	3.914695e-02
108	50	9.177430e-02
108	51	1.044356e-01
108	52	1.467941e-01
108	53	1.371185e-01
108	54	1.362413e-01
108	55	1.358016e-01
108	56	1.465064e-01
108	57	1.296524e-01
108	58	1.173651e-01
108	59	1.206014e-01
108	60	1.336675e-01
108	61	1.147361e-01
108	62	9.938861e-02
108	63	0.000000e+00
108	64	0.000000e+00
108	65	6.663761e-02
108	66	9.329827e-02
108	67	1.019777e-01
108	68	1.423750e-01
108	69	1.501263e-01
108	70	1.350867e-01
108	71	1.401343e-01
108	72	1.467944e-01
108	73	1.342982e-01
108	74	1.266985e-01
108	75	1.201290e-01
108	76	1.297729e-01
108	77	1.204151e-01
108	78	1.001014e-01
108	79	0.000000e+00
108	80	0.000000e+00
108	81	1.297678e-01
108	82	1.431725e-01
108	83	1.793074e-01
108	84	1.887097e-01
108	85	2.227111e-01
108	86	2.417352e-01
108	87	2.320113e-01
108	88	1.775856e-01
108	89	1.827071e-01
108	90	1.704473e-01
108	91	1.344205e-01
108	92	1.091195e-01
108	93	1.398276e-01
108	94	6.416366e-02
108	95	0.000000e+00
108	96	0.000000e+00
108	97	9.023280e-02
108	98	1.938124e-01
108	99	1.888021e-01
108	100	1.775021e-01
108	101	1.912685e-01
108	102	1.102565e-01
108	103	1.954103e-01
108	104	2.601920e-01
108	105	2.281742e-01
108	106	2.363336e-01
108	107	2.515602e-01
108	108	1.000000e+00
108	109	1.876216e-01
108	110	-1.042750e-01
108	111	0.000000e+00
108	112	0.000000e+00
108	113	1.576671e-01
108	114	2.440545e-01
108	115	2.115178e-01
108	116	2.208635e-01
108	117	2.229624e-01
108	118	1.672343e-01
108	119	1.835659e-01
108	120	2.088061e-01
108	121	2.241973e-01
108	122	2.400022e-01
108	123	2.349233e-01
108	124	1.956101e-01
108	125	3.062446e-01
108	126	1.369464e-01
108	127	0.000000e+00
108	128	0.000000e+00
108	129	1.635702e-01
108	130	2.577144e-01
108	131	1.613865e-01
108	132	1.795572e-01
108	133	2.061950e-01
108	134	2.365484e-01
108	135	2.429240e-01
108	136	2.227840e-01
108	137	2.225694e-01
108	138	2.728409e-01
108	139	2.877075e-01
108	140	2.424724e-01
108	141	2.876918e-01
108	142	1.514724e-01
108	143	0.000000e+00
108	144	0.000000e+00
108	145	0.000000e+00
109	0	0.000000e+00
109	1	3.012065e-01
109	2	3.534204e-01
109	3	3.633189e-01
109	4	3.943664e-01
109	5	4.096952e-01
109	6	4.150026e-01
109	7	4.352572e-01
109	8	4.493299e-01
109	9	4.450438e-01
109	10	4.475683e-01
109	11	4.453285e-01
109	12	4.587848e-01
109	13	4.582589e-01
109	14	4.408135e-01
109	15	0.000000e+00
109	16	0.000000e+00
109	17	3.060728e-01
109	18	3.456284e-01
109	19	3.583855e-01
109	20	3.883792e-01
109	21	4.084269e-01
109	22	4.086459e-01
109	23	4.327994e-01
109	24	4.462615e-01
109	25	4.427643e-01
109	26	4.452188e-01
109	27	4.431619e-01
109	28	4.521734e-01
109	29	4.589971e-01
109	30	4.410744e-01
109	31	0.000000e+00
109	32	0.000000e+00
109	33	2.965690e-01
109	34	3.544072e-01
109	35	3.646915e-01
109	36	3.966571e-01
109	37	4.092351e-01
109	38	4.187305e-01
109	39	4.357099e-01
109	40	4.497089e-01
109	41	4.449205e-01
109	42	4.473234e-01
109	43	4.449665e-01
109	44	4.596680e-01
109	45	4.564942e-01
109	46	4.395349e-01
109	47	0.000000e+00
109	48	0.000000e+00
109	49	2.717348e-01
109	50	3.520082e-01
109	51	3.630658e-01
109	52	3.985776e-01
109	53	4.053783e-01
109	54	4.224728e-01
109	55	4.344276e-01
109	56	4.483989e-01
109	57	4.420263e-01
109	58	4.433118e-01
109	59	4.405474e-01
109	60	4.572955e-01
109	61	4.516526e-01
109	62	4.365222e-01
109	63	0.000000e+00
109	64	0.000000e+00
109	65	3.000057e-01
109	66	3.535212e-01
109	67	3.642228e-01
109	68	3.956908e-01
109	69	4.096354e-01
109	70	4.174021e-01
109	71	4.355151e-01
109	72	4.495559e-01
109	73	4.450907e-01
109	74	4.474349e-01
109	75	4.454288e-01
109	76	4.596233e-01
109	77	4.574701e-01
109	78	4.399427e-01
109	79	0.000000e+00
109	80	0.000000e+00
109	81	1.366493e-01
109	82	2.253585e-01
109	83	1.660633e-01
109	84	2.693331e-01
109	85	2.783978e-01
109	86	2.980223e-01
109	87	3.493697e-01
109	88	3.032655e-01
109	89	2.905163e-01
109	90	2.489128e-01
109	91	1.586163e-01
109	92	1.487993e-01
109	93	2.874059e-01
109	94	1.889597e-01
109	95	0.000000e+00
109	96	0.000000e+00
109	97	5.960693e-02
109	98	1.489748e-01
109	99	1.823684e-01
109	100	2.531262e-01
109	101	3.590348e-01
109	102	2.775322e-01
109	103	3.080517e-01
109	104	2.705015e-01
109	105	2.229767e-01
109	106	2.866269e-01
109	107	2.929551e-01
109	108	1.876216e-01
109	109	1.000000e+00
109	110	1.740954e-01
109	111	0.000000e+00
109	112	0.000000e+00
109	113	1.375559e-01
109	114	2.704933e-01
109	115	2.549340e-01
109	116	2.606217e-01
109	117	2.406792e-01
109	118	2.247733e-01
109	119	2.938257e-01
109	120	3.201286e-01
109	121	3.454899e-01
109	122	3.929747e-01
109	123	3.372253e-01
109	124	3.574536e-01
109	125	4.239392e-01
109	126	2.819049e-01
109	127	0.000000e+00
109	128	0.000000e+00
109	129	1.285529e-01
109	130	1.813965e-01
109	131	2.281899e-01
109	132	2.487753e-01
109	133	2.355278e-01
109	134	2.731174e-01
109	135	2.664717e-01
109	136	2.550771e-01
109	137	2.949685e-01
109	138	3.251585e-01
109	139	2.911842e-01
109	140	2.861725e-01
109	141	3.679026e-01
109	142	2.799764e-01
109	143	0.000000e+00
109	144	0.000000e+00
109	145	0.000000e+00
110	0	0.000000e+00
110	1	2.804404e-01
110	2	3.212165e-01
110	3	3.295878e-01
110	4	3.141683e-01
110	5	3.254110e-01
110	6	3.520607e-01
110	7	3.433133e-01
110	8	3.366328e-01
110	9	3.356514e-01
110	10	3.258543e-01
110	11	3.227968e-01
110	12	3.256972e-01
110	13	3.567388e-01
110	14	3.724089e-01
110	15	0.000000e+00
110	16	0.000000e+00
110	17	2.689220e-01
110	18	3.215472e-01
110	19	3.280574e-01
110	20	3.148988e-01
110	21	3.196612e-01
110	22	3.514523e-01
110	23	3.447931e-01
110	24	3.401903e-01
110	25	3.360504e-01
110	26	3.262530e-01
110	27	3.291160e-01
110	28	3.334177e-01
110	29	3.581322e-01
110	30	3.763858e-01
110	31	0.000000e+00
110	32	0.000000e+00
110	33	2.816680e-01
110	34	3.186330e-01
110	35	3.276129e-01
110	36	3.101952e-01
110	37	3.251821e-01
110	38	3.511427e-01
110	39	3.423812e-01
110	40	3.311241e-01
110	41	3.342701e-01
110	42	3.236753e-01
110	43	3.195867e-01
110	44	3.232973e-01
110	45	3.584809e-01
110	46	3.705572e-01
110	47	0.000000e+00
110	48	0.000000e+00
110	49	2.730676e-01
110	50	3.084000e-01
110	51	3.214670e-01
110	52	3.035915e-01
110	53	3.263160e-01
110	54	3.474245e-01
110	55	3.376401e-01
110	56	3.225092e-01
110	57	3.291467e-01
110	58	3.185449e-01
110	59	3.070983e-01
110	60	3.085225e-01
110	61	3.546266e-01
110	62	3.648758e-01
110	63	0.000000e+00
110	64	0.000000e+00
110	65	2.811429e-01
110	66	3.198419e-01
110	67	3.277208e-01
110	68	3.115431e-01
110	69	3.244541e-01
110	70	3.513884e-01
110	71	3.435783e-01
110	72	3.332884e-01
110	73	3.352105e-01
110	74	3.245806e-01
110	75	3.217346e-01
110	76	3.263638e-01
110	77	3.587843e-01
110	78	3.717824e-01
110	79	0.000000e+00
110	80	0.000000e+00
110	81	7.424750e-02
110	82	1.321463e-01
110	83	6.539327e-02
110	84	1.627784e-01
110	85	1.119044e-01
110	86	9.942993e-02
110	87	1.750295e-01
110	88	2.175466e-01
110	89	1.848729e-01
110	90	8.188350e-02
110	91	2.429894e-02
110	92	1.363327e-02
110	93	2.075511e-01
110	94	1.192028e-01
110	95	0.000000e+00
110	96	0.000000e+00
110	97	5.795959e-02
110	98	1.081751e-02
110	99	1.246402e-02
110	100	8.409072e-02
110	101	1.684634e-01
110	102	1.717280e-01
110	103	1.001719e-01
110	104	4.182415e-03
110	105	-2.586572e-02
110	106	5.137740e-02
110	107	5.062981e-02
110	108	-1.042750e-01
110	109	1.740954e-01
110	110	1.000000e+00
110	111	0.000000e+00
110	112	0.000000e+00
110	113	5.052786e-02
110	114	9.885115e-02
110	115	1.328719e-01
110	116	1.374956e-01
110	117	8.622858e-02
110	118	1.263464e-01
110	119	1.790588e-01
110	120	1.751388e-01
110	121	1.865632e-01
110	122	2.114254e-01
110	123	1.855519e-01
110	124	2.342745e-01
110	125	1.810006e-01
110	126	1.890190e-01
110	127	0.000000e+00
110	128	0.000000e+00
110	129	-2.739509e-02
110	130	3.036993e-02
110	131	1.623243e-01
110	132	1.118381e-01
110	133	1.219184e-01
110	134	7.348543e-02
110	135	9.184307e-02
110	136	1.117102e-01
110	137	1.457907e-01
110	138	1.018591e-01
110	139	7.182175e-02
110	140	7.300576e-02
110	141	1.230145e-01
110	142	1.876555e-01
110	143	0.000000e+00
110	144	0.000000e+00
110	145	0.000000e+00
111	0	0.000000e+00
111	1	0.000000e+00
111	2	0.000000e+00
111	3	0.000000e+00
111	4	0.000000e+00
111	5	0.000000e+00
111	6	0.000000e+00
111	7	0.000000e+00
111	8	0.000000e+00
111	9	0.000000e+00
111	10	0.000000e+00
111	11	0.000000e+00
111	12	0.000000e+00
111	13	0.000000e+00
111	14	0.000000e+00
111	15	0.000000e+00
111	16	0.000000e+00
111	17	0.000000e+00
111	18	0.000000e+00
111	19	0.000000e+00
111	20	0.000000e+00
111	21	0.000000e+00
111	22	0.000000e+00
111	23	0.000000e+00
111	24	0.000000e+00
111	25	0.000000e+00
111	26	0.000000e+00
111	27	0.000000e+00
111	28	0.000000e+00
111	29	0.000000e+00
111	30	0.000000e+00
111	31	0.000000e+00
111	32	0.000000e+00
111	33	0.000000e+00
111	34	0.000000e+00
111	35	0.000000e+00
111	36	0.000000e+00
111	37	0.000000e+00
111	38	0.000000e+00
111	39	0.000000e+00
111	40	0.000000e+00
111	41	0.000000e+00
111	42	0.000000e+00
111	43	0.000000e+00
111	44	0.000000e+00
111	45	0.000000e+00
111	46	0.000000e+00
111	47	0.000000e+00
111	48	0.000000e+00
111	49	0.000000e+00
111	50	0.000000e+00
111	51	0.000000e+00
111	52	0.000000e+00
111	53	0.000000e+00
111	54	0.000000e+00
111	55	0.000000e+00
111	56	0.000000e+00
111	57	0.000000e+00
111	58	0.000000e+00
111	59	0.000000e+00
111	60	0.000000e+00
111	61	0.000000e+00
111	62	0.000000e+00
111	63	0.000000e+00
111	64	0.000000e+00
111	65	0.000000e+00
111	66	0.000000e+00
111	67	0.000000e+00
111	68	0.000000e+00
111	69	0.000000e+00
111	70	0.000000e+00
111	71	0.000000e+00
111	72	0.000000e+00
111	73	0.000000e+00
111	74	0.000000e+00
111	75	0.000000e+00
111	76	0.000000e+00
111	77	0.000000e+00
111	78	0.000000e+00
111	79	0.000000e+00
111	80	0.000000e+00
111	81	0.000000e+00
111	82	0.000000e+00
111	83	0.000000e+00
111	84	0.000000e+00
111	85	0.000000e+00
111	86	0.000000e+00
111	87	0.000000e+00
111	88	0.000000e+00
111	89	0.000000e+00
111	90	0.000000e+00
111	91	0.000000e+00
111	92	0.000000e+00
111	93	0.000000e+00
111	94	0.000000e+00
111	95	0.000000e+00
111	96	0.000000e+00
111	97	0.000000e+00
111	98	0.000000e+00
111	99	0.000000e+00
111	100	0.000000e+00
111	101	0.000000e+00
111	102	0.000000e+00
111	103	0.000000e+00
111	104	0.000000e+00
111	105	0.000000e+00
111	106	0.000000e+00
111	107	0.000000e+00
111	108	0.000000e+00
111	109	0.000000e+00
111	110	0.000000e+00
111	111	0.000000e+00
111	112	0.000000e+00
111	113	0.000000e+00
111	114	0.000000e+00
111	115	0.000000e+00
111	116	0.000000e+00
111	117	0.000000e+00
111	118	0.000000e+00
111	119	0.000000e+00
111	120	0.000000e+00
111	121	0.000000e+00
111	122	0.000000e+00
111	123	0.000000e+00
111	124	0.000000e+00
111	125	0.000000e+00
111	126	0.000000e+00
111	127	0.000000e+00
111	128	0.000000e+00
111	129	0.000000e+00
111	130	0.000000e+00
111	131	0.000000e+00
111	132	0.000000e+00
111	133	0.000000e+00
111	134	0.000000e+00
111	135	0.000000e+00
111	136	0.000000e+00
111	137	0.000000e+00
111	138	0.000000e+00
111	139	0.000000e+00
111	140	0.000000e+00
111	141	0.000000e+00
111	142	0.000000e+00
111	143	0.000000e+00
111	144	0.000000e+00
111	145	0.000000e+00
112	0	0.000000e+00
112	1	0.000000e+00
112	2	0.000000e+00
112	3	0.000000e+00
112	4	0.000000e+00
112	5	0.000000e+00
112	6	0.000000e+00
112	7	0.000000e+00
112	8	0.000000e+00
112	9	0.000000e+00
112	10	0.000000e+00
112	11	0.000000e+00
112	12	0.000000e+00
112	13	0.000000e+00
112	14	0.000000e+00
112	15	0.000000e+00
112	16	0.000000e+00
112	17	0.000000e+00
112	18	0.000000e+00
112	19	0.000000e+00
112	20	0.000000e+00
112	21	0.000000e+00
112	22	0.000000e+00
112	23	0.000000e+00
112	24	0.000000e+00
112	25	0.000000e+00
112	26	0.000000e+00
112	27	0.000000e+00
112	28	0.000000e+00
112	29	0.000000e+00
112	30	0.000000e+00
112	31	0.000000e+00
112	32	0.000000e+00
112	33	0.000000e+00
112	34	0.000000e+00
112	35	0.000000e+00
112	36	0.000000e+00
112	37	0.000000e+00
112	38	0.000000e+00
112	39	0.000000e+00
112	40	0.000000e+00
112	41	0.000000e+00
112	42	0.000000e+00
112	43	0.000000e+00
112	44	0.000000e+00
112	45	0.000000e+00
112	46	0.000000e+00
112	47	0.000000e+00
112	48	0.000000e+00
112	49	0.000000e+00
112	50	0.000000e+00
112	51	0.000000e+00
112	52	0.000000e+00
112	53	0.000000e+00
112	54	0.000000e+00
112	55	0.000000e+00
112	56	0.000000e+00
112	57	0.000000e+00
112	58	0.000000e+00
112	59	0.000000e+00
112	60	0.000000e+00
112	61	0.000000e+00
112	62	0.000000e+00
112	63	0.000000e+00
112	64	0.000000e+00
112	65	0.000000e+00
112	66	0.000000e+00
112	67	0.000000e+00
112	68	0.000000e+00
112	69	0.000000e+00
112	70	0.000000e+00
112	71	0.000000e+00
112	72	0.000000e+00
112	73	0.000000e+00
112	74	0.000000e+00
112	75	0.000000e+00
112	76	0.000000e+00
112	77	0.000000e+00
112	78	0.000000e+00
112	79	0.000000e+00
112	80	0.000000e+00
112	81	0.000000e+00
112	82	0.000000e+00
112	83	0.000000e+00
112	84	0.000000e+00
112	85	0.000000e+00
112	86	0.000000e+00
112	87	0.000000e+00
112	88	0.000000e+00
112	89	0.000000e+00
112	90	0.000000e+00
112	91	0.000000e+00
112	92	0.000000e+00
112	93	0.000000e+00
112	94	0.000000e+00
112	95	0.000000e+00
112	96	0.000000e+00
112	97	0.000000e+00
112	98	0.000000e+00
112	99	0.000000e+00
112	100	0.000000e+00
112	101	0.000000e+00
112	102	0.000000e+00
112	103	0.000000e+00
112	104	0.000000e+00
112	105	0.000000e+00
112	106	0.000000e+00
112	107	0.000000e+00
112	108	0.000000e+00
112	109	0.000000e+00
112	110	0.000000e+00
112	111	0.000000e+00
112	112	0.000000e+00
112	113	0.000000e+00
112	114	0.000000e+00
112	115	0.000000e+00
112	116	0.000000e+00
112	117	0.000000e+00
112	118	0.000000e+00
112	119	0.000000e+00
112	120	0.000000e+00
112	121	0.000000e+00
112	122	0.000000e+00
112	123	0.000000e+00
112	124	0.000000e+00
112	125	0.000000e+00
112	126	0.000000e+00
112	127	0.000000e+00
112	128	0.000000e+00
112	129	0.000000e+00
112	130	0.000000e+00
112	131	0.000000e+00
112	132	0.000000e+00
112	133	0.000000e+00
112	134	0.000000e+00
112	135	0.000000e+00
112	136	0.000000e+00
112	137	0.000000e+00
112	138	0.000000e+00
112	139	0.000000e+00
112	140	0.000000e+00
112	141	0.000000e+00
112	142	0.000000e+00
112	143	0.000000e+00
112	144	0.000000e+00
112	145	0.000000e+00
113	0	0.000000e+00
113	1	2.018046e-01
113	2	1.869382e-01
113	3	1.583576e-01
113	4	1.771153e-01
113	5	1.826327e-01
113	6	1.729555e-01
113	7	1.688193e-01
113	8	1.525137e-01
113	9	1.502804e-01
113	10	1.296291e-01
113	11	1.235827e-01
113	12	1.454516e-01
113	13	1.117305e-01
113	14	7.603228e-02
113	15	0.000000e+00
113	16	0.000000e+00
113	17	2.088603e-01
113	18	1.845365e-01
113	19	1.619797e-01
113	20	1.768433e-01
113	21	1.856119e-01
113	22	1.746822e-01
113	23	1.711389e-01
113	24	1.548572e-01
113	25	1.540502e-01
113	26	1.328674e-01
113	27	1.266668e-01
113	28	1.519304e-01
113	29	1.156210e-01
113	30	8.236792e-02
113	31	0.000000e+00
113	32	0.000000e+00
113	33	1.967773e-01
113	34	1.872497e-01
113	35	1.554692e-01
113	36	1.759253e-01
113	37	1.828875e-01
113	38	1.718214e-01
113	39	1.673583e-01
113	40	1.511805e-01
113	41	1.477707e-01
113	42	1.291344e-01
113	43	1.221936e-01
113	44	1.426865e-01
113	45	1.084966e-01
113	46	7.424300e-02
113	47	0.000000e+00
113	48	0.000000e+00
113	49	1.757467e-01
113	50	1.850435e-01
113	51	1.483036e-01
113	52	1.738834e-01
113	53	1.782465e-01
113	54	1.678690e-01
113	55	1.631197e-01
113	56	1.469532e-01
113	57	1.421384e-01
113	58	1.247283e-01
113	59	1.180258e-01
113	60	1.334361e-01
113	61	1.032184e-01
113	62	6.835049e-02
113	63	0.000000e+00
113	64	0.000000e+00
113	65	1.997126e-01
113	66	1.875286e-01
113	67	1.571653e-01
113	68	1.763907e-01
113	69	1.837312e-01
113	70	1.724267e-01
113	71	1.681816e-01
113	72	1.519828e-01
113	73	1.491027e-01
113	74	1.300088e-01
113	75	1.235456e-01
113	76	1.444917e-01
113	77	1.097957e-01
113	78	7.569760e-02
113	79	0.000000e+00
113	80	0.000000e+00
113	81	1.891615e-01
113	82	2.235626e-01
113	83	1.589749e-01
113	84	2.094083e-01
113	85	2.264724e-01
113	86	2.071126e-01
113	87	2.048648e-01
113	88	1.931120e-01
113	89	1.753561e-01
113	90	1.204941e-01
113	91	1.152950e-01
113	92	9.985810e-02
113	93	1.267723e-01
113	94	1.414988e-02
113	95	0.000000e+00
113	96	0.000000e+00
113	97	1.548295e-01
113	98	1.561402e-01
113	99	2.054907e-01
113	100	2.018931e-01
113	101	1.572697e-01
113	102	1.634706e-01
113	103	1.440703e-01
113	104	1.734322e-01
113	105	1.530960e-01
113	106	1.769593e-01
113	107	1.627775e-01
113	108	1.576671e-01
113	109	1.375559e-01
113	110	5.052786e-02
113	111	0.000000e+00
113	112	0.000000e+00
113	113	1.000000e+00
113	114	2.743044e-01
113	115	2.538927e-01
113	116	2.996436e-01
113	117	3.014178e-01
113	118	2.485899e-01
113	119	2.853977e-01
113	120	2.650957e-01
113	121	2.121704e-01
113	122	2.453789e-01
113	123	2.210413e-01
113	124	2.104828e-01
113	125	2.391450e-01
113	126	1.058289e-01
113	127	0.000000e+00
113	128	0.000000e+00
113	129	1.586105e-01
113	130	2.453812e-01
113	131	2.031750e-01
113	132	2.274804e-01
113	133	2.454129e-01
113	134	2.482454e-01
113	135	2.580306e-01
113	136	2.533962e-01
113	137	2.363844e-01
113	138	2.124238e-01
113	139	2.663790e-01
113	140	2.273358e-01
113	141	2.253294e-01
113	142	7.877102e-02
113	143	0.000000e+00
113	144	0.000000e+00
113	145	0.000000e+00
114	0	0.000000e+00
114	1	4.130183e-01
114	2	4.736172e-01
114	3	4.569251e-01
114	4	4.739071e-01
114	5	4.802739e-01
114	6	4.731315e-01
114	7	4.686718e-01
114	8	4.556232e-01
114	9	4.457956e-01
114	10	4.217143e-01
114	11	4.172571e-01
114	12	4.210363e-01
114	13	3.851797e-01
114	14	3.326504e-01
114	15	0.000000e+00
114	16	0.000000e+00
114	17	4.148959e-01
114	18	4.711439e-01
114	19	4.562534e-01
114	20	4.721808e-01
114	21	4.848347e-01
114	22	4.722143e-01
114	23	4.719634e-01
114	24	4.568286e-01
114	25	4.487651e-01
114	26	4.272964e-01
114	27	4.183015e-01
114	28	4.230596e-01
114	29	3.905116e-01
114	30	3.354061e-01
114	31	0.000000e+00
114	32	0.000000e+00
114	33	4.087283e-01
114	34	4.733623e-01
114	35	4.563267e-01
114	36	4.741406e-01
114	37	4.793530e-01
114	38	4.737822e-01
114	39	4.661876e-01
114	40	4.544797e-01
114	41	4.431548e-01
114	42	4.186588e-01
114	43	4.145673e-01
114	44	4.188655e-01
114	45	3.803619e-01
114	46	3.303031e-01
114	47	0.000000e+00
114	48	0.000000e+00
114	49	3.772836e-01
114	50	4.636608e-01
114	51	4.487966e-01
114	52	4.700402e-01
114	53	4.692664e-01
114	54	4.703253e-01
114	55	4.578556e-01
114	56	4.481721e-01
114	57	4.344372e-01
114	58	4.070288e-01
114	59	4.077615e-01
114	60	4.082014e-01
114	61	3.713906e-01
114	62	3.257281e-01
114	63	0.000000e+00
114	64	0.000000e+00
114	65	4.120168e-01
114	66	4.744790e-01
114	67	4.576207e-01
114	68	4.744315e-01
114	69	4.810776e-01
114	70	4.740349e-01
114	71	4.676143e-01
114	72	4.554606e-01
114	73	4.445358e-01
114	74	4.209364e-01
114	75	4.163690e-01
114	76	4.202520e-01
114	77	3.825620e-01
114	78	3.313737e-01
114	79	0.000000e+00
114	80	0.000000e+00
114	81	2.293768e-01
114	82	3.289931e-01
114	83	3.120644e-01
114	84	3.930580e-01
114	85	4.206649e-01
114	86	4.278758e-01
114	87	4.360403e-01
114	88	3.991719e-01
114	89	3.742042e-01
114	90	2.770689e-01
114	91	2.328672e-01
114	92	1.624140e-01
114	93	2.966711e-01
114	94	1.418819e-01
114	95	0.000000e+00
114	96	0.000000e+00
114	97	1.429544e-01
114	98	2.698698e-01
114	99	2.572824e-01
114	100	3.056322e-01
114	101	3.663720e-01
114	102	3.081869e-01
114	103	3.452684e-01
114	104	3.069195e-01
114	105	2.789547e-01
114	106	2.888421e-01
114	107	2.827074e-01
114	108	2.440545e-01
114	109	2.704933e-01
114	110	9.885115e-02
114	111	0.000000e+00
114	112	0.000000e+00
114	113	2.743044e-01
114	114	1.000000e+00
114	115	4.152430e-01
114	116	4.598965e-01
114	117	4.672088e-01
114	118	4.467592e-01
114	119	4.434128e-01
114	120	4.570876e-01
114	121	4.513154e-01
114	122	4.349628e-01
114	123	4.142102e-01
114	124	3.807119e-01
114	125	4.384965e-01
114	126	3.069720e-01
114	127	0.000000e+00
114	128	0.000000e+00
114	129	1.568480e-01
114	130	3.556440e-01
114	131	3.675054e-01
114	132	3.849929e-01
114	133	3.993574e-01
114	134	4.208812e-01
114	135	4.401709e-01
114	136	4.174285e-01
114	137	4.242178e-01
114	138	4.118098e-01
114	139	3.963169e-01
114	140	3.322711e-01
114	141	3.920561e-01
114	142	2.870602e-01
114	143	0.000000e+00
114	144	0.000000e+00
114	145	0.000000e+00
115	0	0.000000e+00
115	1	5.051837e-01
115	2	5.451846e-01
115	3	5.568578e-01
115	4	5.687629e-01
115	5	5.698183e-01
115	6	5.469621e-01
115	7	5.424405e-01
115	8	5.196493e-01
115	9	5.102501e-01
115	10	4.860236e-01
115	11	4.663612e-01
115	12	4.658828e-01
115	13	4.223832e-01
115	14	3.624260e-01
115	15	0.000000e+00
115	16	0.000000e+00
115	17	5.010000e-01
115	18	5.394188e-01
115	19	5.553658e-01
115	20	5.653058e-01
115	21	5.713739e-01
115	22	5.463639e-01
115	23	5.430436e-01
115	24	5.194972e-01
115	25	5.114085e-01
115	26	4.879428e-01
115	27	4.677169e-01
115	28	4.670577e-01
115	29	4.244566e-01
115	30	3.642469e-01
115	31	0.000000e+00
115	32	0.000000e+00
115	33	4.996812e-01
115	34	5.451323e-01
115	35	5.561056e-01
115	36	5.691027e-01
115	37	5.700515e-01
115	38	5.466158e-01
115	39	5.410758e-01
115	40	5.193440e-01
115	41	5.080941e-01
115	42	4.845383e-01
115	43	4.638975e-01
115	44	4.641275e-01
115	45	4.189829e-01
115	46	3.613901e-01
115	47	0.000000e+00
115	48	0.000000e+00
115	49	4.665657e-01
115	50	5.362859e-01
115	51	5.474126e-01
115	52	5.653081e-01
115	53	5.621891e-01
115	54	5.417044e-01
115	55	5.350126e-01
115	56	5.138494e-01
115	57	5.006838e-01
115	58	4.757601e-01
115	59	4.558276e-01
115	60	4.534538e-01
115	61	4.126062e-01
115	62	3.577913e-01
115	63	0.000000e+00
115	64	0.000000e+00
115	65	5.031476e-01
115	66	5.457685e-01
115	67	5.574890e-01
115	68	5.690937e-01
115	69	5.710880e-01
115	70	5.471297e-01
115	71	5.419276e-01
115	72	5.200627e-01
115	73	5.093592e-01
115	74	4.858580e-01
115	75	4.656431e-01
115	76	4.652419e-01
115	77	4.202434e-01
115	78	3.621510e-01
115	79	0.000000e+00
115	80	0.000000e+00
115	81	2.336162e-01
115	82	3.442112e-01
115	83	3.059707e-01
115	84	4.501380e-01
115	85	4.561574e-01
115	86	4.266552e-01
115	87	4.655312e-01
115	88	4.719294e-01
115	89	4.046757e-01
115	90	2.513636e-01
115	91	2.731851e-01
115	92	1.896606e-01
115	93	3.109407e-01
115	94	1.722280e-01
115	95	0.000000e+00
115	96	0.000000e+00
115	97	1.929778e-01
115	98	2.891946e-01
115	99	2.824208e-01
115	100	3.375734e-01
115	101	4.032125e-01
115	102	3.675098e-01
115	103	3.302496e-01
115	104	3.097927e-01
115	105	2.806277e-01
115	106	3.253890e-01
115	107	3.146918e-01
115	108	2.115178e-01
115	109	2.549340e-01
115	110	1.328719e-01
115	111	0.000000e+00
115	112	0.000000e+00
115	113	2.538927e-01
115	114	4.152430e-01
115	115	1.000000e+00
115	116	5.309939e-01
115	117	5.429874e-01
115	118	5.198146e-01
115	119	5.528854e-01
115	120	5.278276e-01
115	121	5.049984e-01
115	122	4.651808e-01
115	123	4.162978e-01
115	124	4.063093e-01
115	125	4.501248e-01
115	126	3.519278e-01
115	127	0.000000e+00
115	128	0.000000e+00
115	129	1.394136e-01
115	130	2.970648e-01
115	131	4.486394e-01
115	132	4.802030e-01
115	133	5.166907e-01
115	134	5.111857e-01
115	135	5.297712e-01
115	136	5.327803e-01
115	137	5.129969e-01
115	138	5.134336e-01
115	139	4.081466e-01
115	140	3.389930e-01
115	141	4.138066e-01
115	142	3.252140e-01
115	143	0.000000e+00
115	144	0.000000e+00
115	145	0.000000e+00
116	0	0.000000e+00
116	1	5.424950e-01
116	2	5.800037e-01
116	3	6.054790e-01
116	4	6.314049e-01
116	5	6.266533e-01
116	6	6.171176e-01
116	7	5.988152e-01
116	8	5.659061e-01
116	9	5.610055e-01
116	10	5.312531e-01
116	11	5.052484e-01
116	12	4.987334e-01
116	13	4.544771e-01
116	14	3.764530e-01
116	15	0.000000e+00
116	16	0.000000e+00
116	17	5.390468e-01
116	18	5.720363e-01
116	19	6.041705e-01
116	20	6.301348e-01
116	21	6.285999e-01
116	22	6.195142e-01
116	23	6.015932e-01
116	24	5.669020e-01
116	25	5.651549e-01
116	26	5.366090e-01
116	27	5.082581e-01
116	28	5.063682e-01
116	29	4.586721e-01
116	30	3.808600e-01
116	31	0.000000e+00
116	32	0.000000e+00
116	33	5.360710e-01
116	34	5.814524e-01
116	35	6.011521e-01
116	36	6.305020e-01
116	37	6.271819e-01
116	38	6.150047e-01
116	39	5.970286e-01
116	40	5.649912e-01
116	41	5.584689e-01
116	42	5.290437e-01
116	43	5.018766e-01
116	44	4.938492e-01
116	45	4.499436e-01
116	46	3.748428e-01
116	47	0.000000e+00
116	48	0.000000e+00
116	49	4.983208e-01
116	50	5.746219e-01
116	51	5.897941e-01
116	52	6.235128e-01
116	53	6.182986e-01
116	54	6.056947e-01
116	55	5.882786e-01
116	56	5.576851e-01
116	57	5.476421e-01
116	58	5.167741e-01
116	59	4.917919e-01
116	60	4.761778e-01
116	61	4.416469e-01
116	62	3.690960e-01
116	63	0.000000e+00
116	64	0.000000e+00
116	65	5.399808e-01
116	66	5.815913e-01
116	67	6.033261e-01
116	68	6.314131e-01
116	69	6.283461e-01
116	70	6.163399e-01
116	71	5.985242e-01
116	72	5.659350e-01
116	73	5.603156e-01
116	74	5.312314e-01
116	75	5.042821e-01
116	76	4.967435e-01
116	77	4.519869e-01
116	78	3.761722e-01
116	79	0.000000e+00
116	80	0.000000e+00
116	81	2.669014e-01
116	82	3.849080e-01
116	83	3.832830e-01
116	84	5.014720e-01
116	85	5.105926e-01
116	86	4.833166e-01
116	87	5.162039e-01
116	88	5.121261e-01
116	89	4.290740e-01
116	90	2.439392e-01
116	91	2.346155e-01
116	92	1.656123e-01
116	93	3.162773e-01
116	94	1.425035e-01
116	95	0.000000e+00
116	96	0.000000e+00
116	97	1.732523e-01
116	98	3.055914e-01
116	99	2.968833e-01
116	100	3.759262e-01
116	101	4.364339e-01
116	102	4.158102e-01
116	103	3.492011e-01
116	104	3.166147e-01
116	105	2.544481e-01
116	106	3.080371e-01
116	107	3.051013e-01
116	108	2.208635e-01
116	109	2.606217e-01
116	110	1.374956e-01
116	111	0.000000e+00
116	112	0.000000e+00
116	113	2.996436e-01
116	114	4.598965e-01
116	115	5.309939e-01
116	116	1.000000e+00
116	117	6.347913e-01
116	118	6.199895e-01
116	119	6.056470e-01
116	120	5.680839e-01
116	121	5.571226e-01
116	122	5.285807e-01
116	123	4.668134e-01
116	124	4.632024e-01
116	125	4.507932e-01
116	126	3.847605e-01
116	127	0.000000e+00
116	128	0.000000e+00
116	129	1.540831e-01
116	130	3.575290e-01
116	131	4.872242e-01
116	132	5.518388e-01
116	133	5.426284e-01
116	134	6.084808e-01
116	135	6.025827e-01
116	136	5.966605e-01
116	137	5.329544e-01
116	138	5.182651e-01
116	139	4.413730e-01
116	140	2.972666e-01
116	141	3.899240e-01
116	142	3.355709e-01
116	143	0.000000e+00
116	144	0.000000e+00
116	145	0.000000e+00
117	0	0.000000e+00
117	1	5.233827e-01
117	2	5.737793e-01
117	3	5.850281e-01
117	4	6.072786e-01
117	5	6.060657e-01
117	6	5.865040e-01
117	7	5.738362e-01
117	8	5.362043e-01
117	9	5.328591e-01
117	10	5.023108e-01
117	11	4.780760e-01
117	12	4.721778e-01
117	13	4.167188e-01
117	14	3.342854e-01
117	15	0.000000e+00
117	16	0.000000e+00
117	17	5.216516e-01
117	18	5.651565e-01
117	19	5.873311e-01
117	20	6.060329e-01
117	21	6.077771e-01
117	22	5.880834e-01
117	23	5.755427e-01
117	24	5.369382e-01
117	25	5.373842e-01
117	26	5.065094e-01
117	27	4.797918e-01
117	28	4.801825e-01
117	29	4.232872e-01
117	30	3.394678e-01
117	31	0.000000e+00
117	32	0.000000e+00
117	33	5.164958e-01
117	34	5.757583e-01
117	35	5.794047e-01
117	36	6.065072e-01
117	37	6.068865e-01
117	38	5.845255e-01
117	39	5.723097e-01
117	40	5.353368e-01
117	41	5.292477e-01
117	42	5.008142e-01
117	43	4.757911e-01
117	44	4.671990e-01
117	45	4.109856e-01
117	46	3.322146e-01
117	47	0.000000e+00
117	48	0.000000e+00
117	49	4.789849e-01
117	50	5.700851e-01
117	51	5.649377e-01
117	52	5.997046e-01
117	53	5.987681e-01
117	54	5.763807e-01
117	55	5.648378e-01
117	56	5.285061e-01
117	57	5.181894e-01
117	58	4.901607e-01
117	59	4.677535e-01
117	60	4.498891e-01
117	61	4.008133e-01
117	62	3.258610e-01
117	63	0.000000e+00
117	64	0.000000e+00
117	65	5.203622e-01
117	66	5.758120e-01
117	67	5.826294e-01
117	68	6.072046e-01
117	69	6.078967e-01
117	70	5.856612e-01
117	71	5.733883e-01
117	72	5.361128e-01
117	73	5.313377e-01
117	74	5.025991e-01
117	75	4.777598e-01
117	76	4.700787e-01
117	77	4.136603e-01
117	78	3.337212e-01
117	79	0.000000e+00
117	80	0.000000e+00
117	81	2.580951e-01
117	82	3.756241e-01
117	83	3.639648e-01
117	84	4.680421e-01
117	85	5.013973e-01
117	86	4.742487e-01
117	87	5.011121e-01
117	88	5.115396e-01
117	89	4.109100e-01
117	90	2.307436e-01
117	91	2.374618e-01
117	92	1.771804e-01
117	93	2.964106e-01
117	94	1.359510e-01
117	95	0.000000e+00
117	96	0.000000e+00
117	97	1.980747e-01
117	98	3.092996e-01
117	99	3.014147e-01
117	100	3.474563e-01
117	101	4.035288e-01
117	102	3.783289e-01
117	103	3.178346e-01
117	104	3.058063e-01
117	105	2.543194e-01
117	106	2.985685e-01
117	107	3.125722e-01
117	108	2.229624e-01
117	109	2.406792e-01
117	110	8.622858e-02
117	111	0.000000e+00
117	112	0.000000e+00
117	113	3.014178e-01
117	114	4.672088e-01
117	115	5.429874e-01
117	116	6.347913e-01
117	117	1.000000e+00
117	118	6.137941e-01
117	119	6.160406e-01
117	120	5.709864e-01
117	121	5.466618e-01
117	122	5.192854e-01
117	123	4.220925e-01
117	124	4.512694e-01
117	125	4.291166e-01
117	126	3.752657e-01
117	127	0.000000e+00
117	128	0.000000e+00
117	129	1.680244e-01
117	130	3.415673e-01
117	131	4.953131e-01
117	132	5.597940e-01
117	133	5.747479e-01
117	134	6.310585e-01
117	135	6.206548e-01
117	136	6.206218e-01
117	137	5.486955e-01
117	138	5.451744e-01
117	139	4.570523e-01
117	140	3.145446e-01
117	141	3.984335e-01
117	142	3.186115e-01
117	143	0.000000e+00
117	144	0.000000e+00
117	145	0.000000e+00
118	0	0.000000e+00
118	1	5.842414e-01
118	2	6.189174e-01
118	3	6.448262e-01
118	4	6.437704e-01
118	5	6.417971e-01
118	6	6.397540e-01
118	7	6.251214e-01
118	8	6.026439e-01
118	9	6.003481e-01
118	10	5.780130e-01
118	11	5.655118e-01
118	12	5.520217e-01
118	13	4.711872e-01
118	14	3.694410e-01
118	15	0.000000e+00
118	16	0.000000e+00
118	17	5.678206e-01
118	18	6.133895e-01
118	19	6.380050e-01
118	20	6.418536e-01
118	21	6.396233e-01
118	22	6.400730e-01
118	23	6.254776e-01
118	24	5.994036e-01
118	25	5.980585e-01
118	26	5.791353e-01
118	27	5.648911e-01
118	28	5.542546e-01
118	29	4.685459e-01
118	30	3.692256e-01
118	31	0.000000e+00
118	32	0.000000e+00
118	33	5.843739e-01
118	34	6.189284e-01
118	35	6.442137e-01
118	36	6.439965e-01
118	37	6.443397e-01
118	38	6.384416e-01
118	39	6.242319e-01
118	40	6.051711e-01
118	41	6.024850e-01
118	42	5.769233e-01
118	43	5.624579e-01
118	44	5.491707e-01
118	45	4.701353e-01
118	46	3.702860e-01
118	47	0.000000e+00
118	48	0.000000e+00
118	49	5.563478e-01
118	50	6.083539e-01
118	51	6.383822e-01
118	52	6.376693e-01
118	53	6.397880e-01
118	54	6.312505e-01
118	55	6.181181e-01
118	56	6.027571e-01
118	57	5.985266e-01
118	58	5.683849e-01
118	59	5.549776e-01
118	60	5.354302e-01
118	61	4.683990e-01
118	62	3.689786e-01
118	63	0.000000e+00
118	64	0.000000e+00
118	65	5.855645e-01
118	66	6.197648e-01
118	67	6.446060e-01
118	68	6.445864e-01
118	69	6.442586e-01
118	70	6.392945e-01
118	71	6.252383e-01
118	72	6.049281e-01
118	73	6.022374e-01
118	74	5.784466e-01
118	75	5.641736e-01
118	76	5.505244e-01
118	77	4.702964e-01
118	78	3.703605e-01
118	79	0.000000e+00
118	80	0.000000e+00
118	81	2.349196e-01
118	82	3.656842e-01
118	83	3.874503e-01
118	84	5.103940e-01
118	85	5.117133e-01
118	86	5.123478e-01
118	87	5.284063e-01
118	88	5.086727e-01
118	89	4.463395e-01
118	90	2.739970e-01
118	91	3.223122e-01
118	92	1.983667e-01
118	93	3.201770e-01
118	94	1.542542e-01
118	95	0.000000e+00
118	96	0.000000e+00
118	97	1.356356e-01
118	98	3.040999e-01
118	99	2.924939e-01
118	100	3.889645e-01
118	101	4.604515e-01
118	102	4.353474e-01
118	103	3.864889e-01
118	104	2.990940e-01
118	105	2.870793e-01
118	106	3.070038e-01
118	107	2.717989e-01
118	108	1.672343e-01
118	109	2.247733e-01
118	110	1.263464e-01
118	111	0.000000e+00
118	112	0.000000e+00
118	113	2.485899e-01
118	114	4.467592e-01
118	115	5.198146e-01
118	116	6.199895e-01
118	117	6.137941e-01
118	118	1.000000e+00
118	119	6.345848e-01
118	120	6.012304e-01
118	121	5.943412e-01
118	122	4.934799e-01
118	123	4.798013e-01
118	124	3.800910e-01
118	125	4.057016e-01
118	126	3.818358e-01
118	127	0.000000e+00
118	128	0.000000e+00
118	129	7.773422e-02
118	130	3.175758e-01
118	131	4.829879e-01
118	132	5.669253e-01
118	133	5.253116e-01
118	134	5.906117e-01
118	135	6.221917e-01
118	136	6.136697e-01
118	137	5.873139e-01
118	138	5.261282e-01
118	139	3.898595e-01
118	140	2.487520e-01
118	141	3.509110e-01
118	142	3.407685e-01
118	143	0.000000e+00
118	144	0.000000e+00
118	145	0.000000e+00
119	0	0.000000e+00
119	1	5.807987e-01
119	2	6.014346e-01
119	3	6.245964e-01
119	4	6.376280e-01
119	5	6.461789e-01
119	6	6.297748e-01
119	7	6.273956e-01
119	8	6.023957e-01
119	9	5.992287e-01
119	10	5.740113e-01
119	11	5.562908e-01
119	12	5.620831e-01
119	13	4.655999e-01
119	14	3.754696e-01
119	15	0.000000e+00
119	16	0.000000e+00
119	17	5.747135e-01
119	18	5.907440e-01
119	19	6.227613e-01
119	20	6.331464e-01
119	21	6.440417e-01
119	22	6.287615e-01
119	23	6.263544e-01
119	24	6.000228e-01
119	25	5.976581e-01
119	26	5.727233e-01
119	27	5.579545e-01
119	28	5.647524e-01
119	29	4.664546e-01
119	30	3.785457e-01
119	31	0.000000e+00
119	32	0.000000e+00
119	33	5.767089e-01
119	34	6.030309e-01
119	35	6.227479e-01
119	36	6.384463e-01
119	37	6.488771e-01
119	38	6.296417e-01
119	39	6.271334e-01
119	40	6.035829e-01
119	41	5.995776e-01
119	42	5.744381e-01
119	43	5.541283e-01
119	44	5.589965e-01
119	45	4.631211e-01
119	46	3.754072e-01
119	47	0.000000e+00
119	48	0.000000e+00
119	49	5.407340e-01
119	50	5.977163e-01
119	51	6.123324e-01
119	52	6.351464e-01
119	53	6.443464e-01
119	54	6.242055e-01
119	55	6.224166e-01
119	56	6.000297e-01
119	57	5.948314e-01
119	58	5.684922e-01
119	59	5.446522e-01
119	60	5.449877e-01
119	61	4.576914e-01
119	62	3.709886e-01
119	63	0.000000e+00
119	64	0.000000e+00
119	65	5.799770e-01
119	66	6.024718e-01
119	67	6.242587e-01
119	68	6.382781e-01
119	69	6.488098e-01
119	70	6.298938e-01
119	71	6.276130e-01
119	72	6.036693e-01
119	73	6.000001e-01
119	74	5.750182e-01
119	75	5.559613e-01
119	76	5.608260e-01
119	77	4.641037e-01
119	78	3.761543e-01
119	79	0.000000e+00
119	80	0.000000e+00
119	81	2.403841e-01
119	82	3.707234e-01
119	83	3.065023e-01
119	84	4.888105e-01
119	85	4.908282e-01
119	86	4.628087e-01
119	87	5.213512e-01
119	88	5.020745e-01
119	89	4.134342e-01
119	90	2.373401e-01
119	91	2.956116e-01
119	92	2.122532e-01
119	93	3.160584e-01
119	94	1.651697e-01
119	95	0.000000e+00
119	96	0.000000e+00
119	97	1.601725e-01
119	98	2.693310e-01
119	99	3.251999e-01
119	100	3.762111e-01
119	101	4.224524e-01
119	102	4.090087e-01
119	103	3.535792e-01
119	104	3.347051e-01
119	105	2.855670e-01
119	106	3.356764e-01
119	107	3.178676e-01
119	108	1.835659e-01
119	109	2.938257e-01
119	110	1.790588e-01
119	111	0.000000e+00
119	112	0.000000e+00
119	113	2.853977e-01
119	114	4.434128e-01
119	115	5.528854e-01
119	116	6.056470e-01
119	117	6.160406e-01
119	118	6.345848e-01
119	119	1.000000e+00
119	120	6.227888e-01
119	121	5.857841e-01
119	122	5.587821e-01
119	123	4.573999e-01
119	124	4.315291e-01
119	125	4.129904e-01
119	126	3.547453e-01
119	127	0.000000e+00
119	128	0.000000e+00
119	129	1.365074e-01
119	130	2.712405e-01
119	131	5.209869e-01
119	132	5.909976e-01
119	133	5.617051e-01
119	134	6.123593e-01
119	135	6.260383e-01
119	136	6.501388e-01
119	137	6.053719e-01
119	138	5.720361e-01
119	139	4.411371e-01
119	140	3.236712e-01
119	141	4.218898e-01
119	142	3.308748e-01
119	143	0.000000e+00
119	144	0.000000e+00
119	145	0.000000e+00
120	0	0.000000e+00
120	1	5.643458e-01
120	2	6.075198e-01
120	3	6.190014e-01
120	4	6.284345e-01
120	5	6.396185e-01
120	6	6.224756e-01
120	7	6.238759e-01
120	8	6.046730e-01
120	9	6.019038e-01
120	10	5.734284e-01
120	11	5.619436e-01
120	12	5.648560e-01
120	13	4.833002e-01
120	14	4.050714e-01
120	15	0.000000e+00
120	16	0.000000e+00
120	17	5.589697e-01
120	18	5.990387e-01
120	19	6.158226e-01
120	20	6.227192e-01
120	21	6.383400e-01
120	22	6.201153e-01
120	23	6.237688e-01
120	24	6.019309e-01
120	25	6.007200e-01
120	26	5.742609e-01
120	27	5.617942e-01
120	28	5.656659e-01
120	29	4.855025e-01
120	30	4.071646e-01
120	31	0.000000e+00
120	32	0.000000e+00
120	33	5.598984e-01
120	34	6.079057e-01
120	35	6.195162e-01
120	36	6.300380e-01
120	37	6.416562e-01
120	38	6.235550e-01
120	39	6.230314e-01
120	40	6.059730e-01
120	41	6.017273e-01
120	42	5.719391e-01
120	43	5.604526e-01
120	44	5.623983e-01
120	45	4.799102e-01
120	46	4.038533e-01
120	47	0.000000e+00
120	48	0.000000e+00
120	49	5.245261e-01
120	50	6.001255e-01
120	51	6.114683e-01
120	52	6.283140e-01
120	53	6.363489e-01
120	54	6.199686e-01
120	55	6.173697e-01
120	56	6.028652e-01
120	57	5.962042e-01
120	58	5.633707e-01
120	59	5.530821e-01
120	60	5.500286e-01
120	61	4.730367e-01
120	62	3.997264e-01
120	63	0.000000e+00
120	64	0.000000e+00
120	65	5.634265e-01
120	66	6.079552e-01
120	67	6.203726e-01
120	68	6.294549e-01
120	69	6.418963e-01
120	70	6.234448e-01
120	71	6.237579e-01
120	72	6.060254e-01
120	73	6.023443e-01
120	74	5.732691e-01
120	75	5.620716e-01
120	76	5.638090e-01
120	77	4.813464e-01
120	78	4.046713e-01
120	79	0.000000e+00
120	80	0.000000e+00
120	81	2.515100e-01
120	82	3.718006e-01
120	83	3.297989e-01
120	84	5.043148e-01
120	85	4.988889e-01
120	86	4.968031e-01
120	87	5.315551e-01
120	88	4.883432e-01
120	89	4.393705e-01
120	90	2.937420e-01
120	91	3.060370e-01
120	92	2.091890e-01
120	93	3.453809e-01
120	94	1.717639e-01
120	95	0.000000e+00
120	96	0.000000e+00
120	97	1.598578e-01
120	98	3.017508e-01
120	99	3.228103e-01
120	100	3.975035e-01
120	101	4.697660e-01
120	102	4.034300e-01
120	103	3.847031e-01
120	104	3.375655e-01
120	105	3.287052e-01
120	106	3.563182e-01
120	107	3.194503e-01
120	108	2.088061e-01
120	109	3.201286e-01
120	110	1.751388e-01
120	111	0.000000e+00
120	112	0.000000e+00
120	113	2.650957e-01
120	114	4.570876e-01
120	115	5.278276e-01
120	116	5.680839e-01
120	117	5.709864e-01
120	118	6.012304e-01
120	119	6.227888e-01
120	120	1.000000e+00
120	121	5.811079e-01
120	122	5.244915e-01
120	123	4.823028e-01
120	124	4.280958e-01
120	125	4.574637e-01
120	126	3.715820e-01
120	127	0.000000e+00
120	128	0.000000e+00
120	129	1.401683e-01
120	130	3.081339e-01
120	131	4.810931e-01
120	132	5.386119e-01
120	133	5.186918e-01
120	134	5.326916e-01
120	135	5.578311e-01
120	136	5.809824e-01
120	137	5.732680e-01
120	138	5.553282e-01
120	139	4.446656e-01
120	140	3.714134e-01
120	141	4.404877e-01
120	142	3.551037e-01
120	143	0.000000e+00
120	144	0.000000e+00
120	145	0.000000e+00
121	0	0.000000e+00
121	1	5.193509e-01
121	2	5.923526e-01
121	3	6.259238e-01
121	4	6.467409e-01
121	5	6.537399e-01
121	6	6.679031e-01
121	7	6.661061e-01
121	8	6.673521e-01
121	9	6.621531e-01
121	10	6.497869e-01
121	11	6.451315e-01
121	12	6.246078e-01
121	13	6.060390e-01
121	14	5.435154e-01
121	15	0.000000e+00
121	16	0.000000e+00
121	17	5.084989e-01
121	18	5.870752e-01
121	19	6.168404e-01
121	20	6.426499e-01
121	21	6.503344e-01
121	22	6.619113e-01
121	23	6.642792e-01
121	24	6.615454e-01
121	25	6.569089e-01
121	26	6.473969e-01
121	27	6.404304e-01
121	28	6.181586e-01
121	29	6.043002e-01
121	30	5.430324e-01
121	31	0.000000e+00
121	32	0.000000e+00
121	33	5.195724e-01
121	34	5.934290e-01
121	35	6.276378e-01
121	36	6.483567e-01
121	37	6.558605e-01
121	38	6.713113e-01
121	39	6.661429e-01
121	40	6.699314e-01
121	41	6.651890e-01
121	42	6.499307e-01
121	43	6.441482e-01
121	44	6.259606e-01
121	45	6.038871e-01
121	46	5.430899e-01
121	47	0.000000e+00
121	48	0.000000e+00
121	49	4.915423e-01
121	50	5.833159e-01
121	51	6.251917e-01
121	52	6.445776e-01
121	53	6.517913e-01
121	54	6.719860e-01
121	55	6.618638e-01
121	56	6.695738e-01
121	57	6.633365e-01
121	58	6.435504e-01
121	59	6.399168e-01
121	60	6.198829e-01
121	61	5.998452e-01
121	62	5.406921e-01
121	63	0.000000e+00
121	64	0.000000e+00
121	65	5.206271e-01
121	66	5.938254e-01
121	67	6.271428e-01
121	68	6.482222e-01
121	69	6.555057e-01
121	70	6.703330e-01
121	71	6.664968e-01
121	72	6.691638e-01
121	73	6.643322e-01
121	74	6.504951e-01
121	75	6.449130e-01
121	76	6.255160e-01
121	77	6.046099e-01
121	78	5.433815e-01
121	79	0.000000e+00
121	80	0.000000e+00
121	81	2.069032e-01
121	82	3.352528e-01
121	83	3.122869e-01
121	84	4.702996e-01
121	85	4.778194e-01
121	86	4.961579e-01
121	87	5.591417e-01
121	88	5.438542e-01
121	89	4.865445e-01
121	90	3.182097e-01
121	91	2.649154e-01
121	92	1.589362e-01
121	93	3.691683e-01
121	94	2.630571e-01
121	95	0.000000e+00
121	96	0.000000e+00
121	97	1.342302e-01
121	98	2.827248e-01
121	99	2.647676e-01
121	100	3.617073e-01
121	101	5.080106e-01
121	102	4.649564e-01
121	103	4.672792e-01
121	104	3.433483e-01
121	105	3.162756e-01
121	106	3.824670e-01
121	107	3.804457e-01
121	108	2.241973e-01
121	109	3.454899e-01
121	110	1.865632e-01
121	111	0.000000e+00
121	112	0.000000e+00
121	113	2.121704e-01
121	114	4.513154e-01
121	115	5.049984e-01
121	116	5.571226e-01
121	117	5.466618e-01
121	118	5.943412e-01
121	119	5.857841e-01
121	120	5.811079e-01
121	121	1.000000e+00
121	122	5.986891e-01
121	123	5.234216e-01
121	124	5.056038e-01
121	125	5.676501e-01
121	126	4.584919e-01
121	127	0.000000e+00
121	128	0.000000e+00
121	129	9.653472e-02
121	130	3.016991e-01
121	131	4.787335e-01
121	132	5.120232e-01
121	133	5.267059e-01
121	134	5.746432e-01
121	135	5.854308e-01
121	136	5.712043e-01
121	137	5.745191e-01
121	138	5.784243e-01
121	139	4.668236e-01
121	140	3.622870e-01
121	141	5.003384e-01
121	142	4.309686e-01
121	143	0.000000e+00
121	144	0.000000e+00
121	145	0.000000e+00
122	0	0.000000e+00
122	1	4.829727e-01
122	2	5.408274e-01
122	3	5.589198e-01
122	4	6.006830e-01
122	5	6.161965e-01
122	6	6.305874e-01
122	7	6.362289e-01
122	8	6.393069e-01
122	9	6.370345e-01
122	10	6.341902e-01
122	11	6.215752e-01
122	12	6.142870e-01
122	13	6.180256e-01
122	14	5.773610e-01
122	15	0.000000e+00
122	16	0.000000e+00
122	17	4.833608e-01
122	18	5.306870e-01
122	19	5.560166e-01
122	20	5.986170e-01
122	21	6.147600e-01
122	22	6.279573e-01
122	23	6.345948e-01
122	24	6.391068e-01
122	25	6.351489e-01
122	26	6.338316e-01
122	27	6.222439e-01
122	28	6.122918e-01
122	29	6.203215e-01
122	30	5.794268e-01
122	31	0.000000e+00
122	32	0.000000e+00
122	33	4.788427e-01
122	34	5.436418e-01
122	35	5.565034e-01
122	36	6.004878e-01
122	37	6.162927e-01
122	38	6.317516e-01
122	39	6.360993e-01
122	40	6.381512e-01
122	41	6.375411e-01
122	42	6.337323e-01
122	43	6.192214e-01
122	44	6.129745e-01
122	45	6.145762e-01
122	46	5.768078e-01
122	47	0.000000e+00
122	48	0.000000e+00
122	49	4.441138e-01
122	50	5.394060e-01
122	51	5.480423e-01
122	52	5.950438e-01
122	53	6.103328e-01
122	54	6.290098e-01
122	55	6.317296e-01
122	56	6.314072e-01
122	57	6.323228e-01
122	58	6.254995e-01
122	59	6.093309e-01
122	60	6.031094e-01
122	61	6.067313e-01
122	62	5.720923e-01
122	63	0.000000e+00
122	64	0.000000e+00
122	65	4.823196e-01
122	66	5.426737e-01
122	67	5.577197e-01
122	68	6.012282e-01
122	69	6.168673e-01
122	70	6.318210e-01
122	71	6.363944e-01
122	72	6.389450e-01
122	73	6.378228e-01
122	74	6.345972e-01
122	75	6.209332e-01
122	76	6.141769e-01
122	77	6.163788e-01
122	78	5.775422e-01
122	79	0.000000e+00
122	80	0.000000e+00
122	81	2.222353e-01
122	82	3.484951e-01
122	83	2.802753e-01
122	84	4.197888e-01
122	85	4.554726e-01
122	86	4.593905e-01
122	87	5.471032e-01
122	88	5.312885e-01
122	89	4.548090e-01
122	90	3.028183e-01
122	91	2.152186e-01
122	92	1.864470e-01
122	93	3.829491e-01
122	94	2.601493e-01
122	95	0.000000e+00
122	96	0.000000e+00
122	97	1.190397e-01
122	98	2.096944e-01
122	99	2.501038e-01
122	100	3.489575e-01
122	101	4.804347e-01
122	102	4.431239e-01
122	103	4.368700e-01
122	104	3.601781e-01
122	105	2.557833e-01
122	106	3.750910e-01
122	107	4.193002e-01
122	108	2.400022e-01
122	109	3.929747e-01
122	110	2.114254e-01
122	111	0.000000e+00
122	112	0.000000e+00
122	113	2.453789e-01
122	114	4.349628e-01
122	115	4.651808e-01
122	116	5.285807e-01
122	117	5.192854e-01
122	118	4.934799e-01
122	119	5.587821e-01
122	120	5.244915e-01
122	121	5.986891e-01
122	122	1.000000e+00
122	123	5.121965e-01
122	124	5.780381e-01
122	125	5.939790e-01
122	126	4.389176e-01
122	127	0.000000e+00
122	128	0.000000e+00
122	129	1.384952e-01
122	130	2.728419e-01
122	131	4.577456e-01
122	132	4.861070e-01
122	133	4.926809e-01
122	134	6.022241e-01
122	135	5.650952e-01
122	136	5.411272e-01
122	137	5.074751e-01
122	138	5.379602e-01
122	139	4.683417e-01
122	140	3.571562e-01
122	141	5.130986e-01
122	142	4.125997e-01
122	143	0.000000e+00
122	144	0.000000e+00
122	145	0.000000e+00
123	0	0.000000e+00
123	1	4.459913e-01
123	2	5.137438e-01
123	3	5.273657e-01
123	4	5.515174e-01
123	5	5.704399e-01
123	6	5.808002e-01
123	7	5.886685e-01
123	8	5.939454e-01
123	9	5.842302e-01
123	10	5.679495e-01
123	11	5.551715e-01
123	12	5.516018e-01
123	13	5.684736e-01
123	14	5.417312e-01
123	15	0.000000e+00
123	16	0.000000e+00
123	17	4.420701e-01
123	18	5.086164e-01
123	19	5.179377e-01
123	20	5.470193e-01
123	21	5.711571e-01
123	22	5.783100e-01
123	23	5.883727e-01
123	24	5.922865e-01
123	25	5.820369e-01
123	26	5.708303e-01
123	27	5.555522e-01
123	28	5.466297e-01
123	29	5.661895e-01
123	30	5.408054e-01
123	31	0.000000e+00
123	32	0.000000e+00
123	33	4.433439e-01
123	34	5.130890e-01
123	35	5.311994e-01
123	36	5.524473e-01
123	37	5.697792e-01
123	38	5.819227e-01
123	39	5.871759e-01
123	40	5.942536e-01
123	41	5.847528e-01
123	42	5.647577e-01
123	43	5.509862e-01
123	44	5.515240e-01
123	45	5.662373e-01
123	46	5.412621e-01
123	47	0.000000e+00
123	48	0.000000e+00
123	49	4.150293e-01
123	50	5.037011e-01
123	51	5.313561e-01
123	52	5.503441e-01
123	53	5.621195e-01
123	54	5.792524e-01
123	55	5.814879e-01
123	56	5.897785e-01
123	57	5.800869e-01
123	58	5.534679e-01
123	59	5.420011e-01
123	60	5.449851e-01
123	61	5.625957e-01
123	62	5.392865e-01
123	63	0.000000e+00
123	64	0.000000e+00
123	65	4.462367e-01
123	66	5.135580e-01
123	67	5.298184e-01
123	68	5.524790e-01
123	69	5.708945e-01
123	70	5.820619e-01
123	71	5.879557e-01
123	72	5.947274e-01
123	73	5.847995e-01
123	74	5.667560e-01
123	75	5.530039e-01
123	76	5.515239e-01
123	77	5.666551e-01
123	78	5.415661e-01
123	79	0.000000e+00
123	80	0.000000e+00
123	81	2.061898e-01
123	82	3.380834e-01
123	83	3.145415e-01
123	84	4.416475e-01
123	85	4.393511e-01
123	86	4.527559e-01
123	87	4.825635e-01
123	88	4.586709e-01
123	89	4.561504e-01
123	90	2.978164e-01
123	91	2.326438e-01
123	92	1.344481e-01
123	93	3.568810e-01
123	94	2.295970e-01
123	95	0.000000e+00
123	96	0.000000e+00
123	97	7.803834e-02
123	98	2.444707e-01
123	99	2.467336e-01
123	100	3.630619e-01
123	101	4.726142e-01
123	102	3.964171e-01
123	103	4.336571e-01
123	104	3.441653e-01
123	105	2.775416e-01
123	106	3.305102e-01
123	107	3.066646e-01
123	108	2.349233e-01
123	109	3.372253e-01
123	110	1.855519e-01
123	111	0.000000e+00
123	112	0.000000e+00
123	113	2.210413e-01
123	114	4.142102e-01
123	115	4.162978e-01
123	116	4.668134e-01
123	117	4.220925e-01
123	118	4.798013e-01
123	119	4.573999e-01
123	120	4.823028e-01
123	121	5.234216e-01
123	122	5.121965e-01
123	123	1.000000e+00
123	124	5.087668e-01
123	125	5.604669e-01
123	126	4.396827e-01
123	127	0.000000e+00
123	128	0.000000e+00
123	129	1.166218e-01
123	130	3.191198e-01
123	131	3.708536e-01
123	132	3.851163e-01
123	133	4.063373e-01
123	134	4.497771e-01
123	135	4.688066e-01
123	136	4.238370e-01
123	137	4.617343e-01
123	138	4.458428e-01
123	139	3.756234e-01
123	140	2.925479e-01
123	141	4.124920e-01
123	142	4.226957e-01
123	143	0.000000e+00
123	144	0.000000e+00
123	145	0.000000e+00
124	0	0.000000e+00
124	1	4.426059e-01
124	2	5.188938e-01
124	3	5.210967e-01
124	4	5.629594e-01
124	5	5.802878e-01
124	6	5.982616e-01
124	7	6.091135e-01
124	8	6.107057e-01
124	9	6.050328e-01
124	10	5.977406e-01
124	11	5.713518e-01
124	12	5.622966e-01
124	13	6.441457e-01
124	14	6.503764e-01
124	15	0.000000e+00
124	16	0.000000e+00
124	17	4.419500e-01
124	18	5.091234e-01
124	19	5.178042e-01
124	20	5.610788e-01
124	21	5.806235e-01
124	22	5.975883e-01
124	23	6.083890e-01
124	24	6.133082e-01
124	25	6.078974e-01
124	26	6.011542e-01
124	27	5.752657e-01
124	28	5.620245e-01
124	29	6.477058e-01
124	30	6.536467e-01
124	31	0.000000e+00
124	32	0.000000e+00
124	33	4.367109e-01
124	34	5.214840e-01
124	35	5.197343e-01
124	36	5.619548e-01
124	37	5.786614e-01
124	38	5.981736e-01
124	39	6.086095e-01
124	40	6.072827e-01
124	41	6.017355e-01
124	42	5.951637e-01
124	43	5.670135e-01
124	44	5.609544e-01
124	45	6.397112e-01
124	46	6.487030e-01
124	47	0.000000e+00
124	48	0.000000e+00
124	49	4.051099e-01
124	50	5.172505e-01
124	51	5.126381e-01
124	52	5.563571e-01
124	53	5.709934e-01
124	54	5.933803e-01
124	55	6.033032e-01
124	56	5.971402e-01
124	57	5.910422e-01
124	58	5.831422e-01
124	59	5.538530e-01
124	60	5.503406e-01
124	61	6.302800e-01
124	62	6.425593e-01
124	63	0.000000e+00
124	64	0.000000e+00
124	65	4.401501e-01
124	66	5.206208e-01
124	67	5.205325e-01
124	68	5.629149e-01
124	69	5.799828e-01
124	70	5.989555e-01
124	71	6.090984e-01
124	72	6.089492e-01
124	73	6.035932e-01
124	74	5.969376e-01
124	75	5.695751e-01
124	76	5.624671e-01
124	77	6.418130e-01
124	78	6.500305e-01
124	79	0.000000e+00
124	80	0.000000e+00
124	81	1.873705e-01
124	82	3.201363e-01
124	83	2.457504e-01
124	84	3.606305e-01
124	85	3.857444e-01
124	86	3.758351e-01
124	87	4.466640e-01
124	88	4.977124e-01
124	89	4.381602e-01
124	90	2.439886e-01
124	91	1.126762e-01
124	92	9.627174e-02
124	93	3.542480e-01
124	94	2.628193e-01
124	95	0.000000e+00
124	96	0.000000e+00
124	97	9.462908e-02
124	98	1.706649e-01
124	99	1.844411e-01
124	100	2.980002e-01
124	101	4.460470e-01
124	102	4.017321e-01
124	103	3.801697e-01
124	104	3.019800e-01
124	105	1.646243e-01
124	106	2.925407e-01
124	107	3.441140e-01
124	108	1.956101e-01
124	109	3.574536e-01
124	110	2.342745e-01
124	111	0.000000e+00
124	112	0.000000e+00
124	113	2.104828e-01
124	114	3.807119e-01
124	115	4.063093e-01
124	116	4.632024e-01
124	117	4.512694e-01
124	118	3.800910e-01
124	119	4.315291e-01
124	120	4.280958e-01
124	121	5.056038e-01
124	122	5.780381e-01
124	123	5.087668e-01
124	124	1.000000e+00
124	125	6.191209e-01
124	126	4.986316e-01
124	127	0.000000e+00
124	128	0.000000e+00
124	129	1.474130e-01
124	130	2.523275e-01
124	131	3.827311e-01
124	132	3.727594e-01
124	133	4.412395e-01
124	134	5.184156e-01
124	135	4.755762e-01
124	136	4.232314e-01
124	137	4.135812e-01
124	138	4.475157e-01
124	139	3.872360e-01
124	140	2.920294e-01
124	141	4.373471e-01
124	142	4.625406e-01
124	143	0.000000e+00
124	144	0.000000e+00
124	145	0.000000e+00
125	0	0.000000e+00
125	1	4.534574e-01
125	2	5.192308e-01
125	3	5.163802e-01
125	4	5.451130e-01
125	5	5.625049e-01
125	6	5.859187e-01
125	7	6.047639e-01
125	8	6.271225e-01
125	9	6.222387e-01
125	10	6.288216e-01
125	11	6.222032e-01
125	12	6.176885e-01
125	13	6.837832e-01
125	14	6.669900e-01
125	15	0.000000e+00
125	16	0.000000e+00
125	17	4.445868e-01
125	18	5.154563e-01
125	19	5.078386e-01
125	20	5.425134e-01
125	21	5.633560e-01
125	22	5.825189e-01
125	23	6.030739e-01
125	24	6.268884e-01
125	25	6.218229e-01
125	26	6.307827e-01
125	27	6.207399e-01
125	28	6.091733e-01
125	29	6.832397e-01
125	30	6.649160e-01
125	31	0.000000e+00
125	32	0.000000e+00
125	33	4.511861e-01
125	34	5.188477e-01
125	35	5.195209e-01
125	36	5.453969e-01
125	37	5.601293e-01
125	38	5.872360e-01
125	39	6.041522e-01
125	40	6.254665e-01
125	41	6.202987e-01
125	42	6.258617e-01
125	43	6.188690e-01
125	44	6.189045e-01
125	45	6.807596e-01
125	46	6.657170e-01
125	47	0.000000e+00
125	48	0.000000e+00
125	49	4.267430e-01
125	50	5.082314e-01
125	51	5.191934e-01
125	52	5.409661e-01
125	53	5.517840e-01
125	54	5.859161e-01
125	55	5.997417e-01
125	56	6.184061e-01
125	57	6.126079e-01
125	58	6.142503e-01
125	59	6.104517e-01
125	60	6.149303e-01
125	61	6.747502e-01
125	62	6.638339e-01
125	63	0.000000e+00
125	64	0.000000e+00
125	65	4.530259e-01
125	66	5.195636e-01
125	67	5.185021e-01
125	68	5.458532e-01
125	69	5.615793e-01
125	70	5.874271e-01
125	71	6.043963e-01
125	72	6.264418e-01
125	73	6.212506e-01
125	74	6.276034e-01
125	75	6.203340e-01
125	76	6.184029e-01
125	77	6.818109e-01
125	78	6.660506e-01
125	79	0.000000e+00
125	80	0.000000e+00
125	81	2.350293e-01
125	82	3.399848e-01
125	83	2.951971e-01
125	84	3.966656e-01
125	85	4.225782e-01
125	86	4.388523e-01
125	87	5.036052e-01
125	88	5.367471e-01
125	89	5.138374e-01
125	90	3.846900e-01
125	91	2.350546e-01
125	92	2.067463e-01
125	93	4.329209e-01
125	94	3.005865e-01
125	95	0.000000e+00
125	96	0.000000e+00
125	97	2.074951e-01
125	98	2.708931e-01
125	99	2.749572e-01
125	100	4.047092e-01
125	101	5.631173e-01
125	102	4.885501e-01
125	103	4.880453e-01
125	104	4.015442e-01
125	105	3.439343e-01
125	106	4.598442e-01
125	107	4.774939e-01
125	108	3.062446e-01
125	109	4.239392e-01
125	110	1.810006e-01
125	111	0.000000e+00
125	112	0.000000e+00
125	113	2.391450e-01
125	114	4.384965e-01
125	115	4.501248e-01
125	116	4.507932e-01
125	117	4.291166e-01
125	118	4.057016e-01
125	119	4.129904e-01
125	120	4.574637e-01
125	121	5.676501e-01
125	122	5.939790e-01
125	123	5.604669e-01
125	124	6.191209e-01
125	125	1.000000e+00
125	126	5.025635e-01
125	127	0.000000e+00
125	128	0.000000e+00
125	129	1.945845e-01
125	130	3.422088e-01
125	131	3.836951e-01
125	132	3.811991e-01
125	133	4.709711e-01
125	134	4.972311e-01
125	135	4.886429e-01
125	136	4.129728e-01
125	137	4.793326e-01
125	138	5.312407e-01
125	139	4.743645e-01
125	140	4.794875e-01
125	141	5.720066e-01
125	142	4.608958e-01
125	143	0.000000e+00
125	144	0.000000e+00
125	145	0.000000e+00
126	0	0.000000e+00
126	1	3.811822e-01
126	2	5.210056e-01
126	3	5.388965e-01
126	4	5.678370e-01
126	5	5.868063e-01
126	6	6.083424e-01
126	7	6.232550e-01
126	8	6.323998e-01
126	9	6.341579e-01
126	10	6.313441e-01
126	11	6.176316e-01
126	12	5.983593e-01
126	13	6.735584e-01
126	14	6.724117e-01
126	15	0.000000e+00
126	16	0.000000e+00
126	17	3.714851e-01
126	18	5.204673e-01
126	19	5.337531e-01
126	20	5.661622e-01
126	21	5.854031e-01
126	22	6.059896e-01
126	23	6.203614e-01
126	24	6.316083e-01
126	25	6.330515e-01
126	26	6.305780e-01
126	27	6.147819e-01
126	28	5.935255e-01
126	29	6.715471e-01
126	30	6.710515e-01
126	31	0.000000e+00
126	32	0.000000e+00
126	33	3.784312e-01
126	34	5.197379e-01
126	35	5.394500e-01
126	36	5.674794e-01
126	37	5.860672e-01
126	38	6.086100e-01
126	39	6.230050e-01
126	40	6.309593e-01
126	41	6.322432e-01
126	42	6.294881e-01
126	43	6.151625e-01
126	44	5.981800e-01
126	45	6.708785e-01
126	46	6.714596e-01
126	47	0.000000e+00
126	48	0.000000e+00
126	49	3.595445e-01
126	50	5.061360e-01
126	51	5.345842e-01
126	52	5.613151e-01
126	53	5.802703e-01
126	54	6.054852e-01
126	55	6.195934e-01
126	56	6.242478e-01
126	57	6.252720e-01
126	58	6.209855e-01
126	59	6.087656e-01
126	60	5.910259e-01
126	61	6.664224e-01
126	62	6.690927e-01
126	63	0.000000e+00
126	64	0.000000e+00
126	65	3.797485e-01
126	66	5.214210e-01
126	67	5.396051e-01
126	68	5.681655e-01
126	69	5.866458e-01
126	70	6.091375e-01
126	71	6.230196e-01
126	72	6.317708e-01
126	73	6.332166e-01
126	74	6.306084e-01
126	75	6.163592e-01
126	76	5.984692e-01
126	77	6.715197e-01
126	78	6.718883e-01
126	79	0.000000e+00
126	80	0.000000e+00
126	81	1.265095e-01
126	82	3.043446e-01
126	83	2.684130e-01
126	84	3.832222e-01
126	85	3.951639e-01
126	86	3.800060e-01
126	87	4.332538e-01
126	88	4.694784e-01
126	89	4.386080e-01
126	90	2.458778e-01
126	91	1.492721e-01
126	92	2.668054e-02
126	93	3.284900e-01
126	94	3.070382e-01
126	95	0.000000e+00
126	96	0.000000e+00
126	97	5.310727e-02
126	98	2.096524e-01
126	99	1.532020e-01
126	100	2.853416e-01
126	101	4.529363e-01
126	102	3.925888e-01
126	103	4.101371e-01
126	104	2.758972e-01
126	105	2.086713e-01
126	106	2.866564e-01
126	107	2.617465e-01
126	108	1.369464e-01
126	109	2.819049e-01
126	110	1.890190e-01
126	111	0.000000e+00
126	112	0.000000e+00
126	113	1.058289e-01
126	114	3.069720e-01
126	115	3.519278e-01
126	116	3.847605e-01
126	117	3.752657e-01
126	118	3.818358e-01
126	119	3.547453e-01
126	120	3.715820e-01
126	121	4.584919e-01
126	122	4.389176e-01
126	123	4.396827e-01
126	124	4.986316e-01
126	125	5.025635e-01
126	126	1.000000e+00
126	127	0.000000e+00
126	128	0.000000e+00
126	129	4.215214e-02
126	130	2.463790e-01
126	131	3.045549e-01
126	132	2.931002e-01
126	133	3.837626e-01
126	134	4.253255e-01
126	135	4.150512e-01
126	136	3.571200e-01
126	137	3.801706e-01
126	138	4.346987e-01
126	139	2.942966e-01
126	140	1.688760e-01
126	141	3.412253e-01
126	142	4.618931e-01
126	143	0.000000e+00
126	144	0.000000e+00
126	145	0.000000e+00
127	0	0.000000e+00
127	1	0.000000e+00
127	2	0.000000e+00
127	3	0.000000e+00
127	4	0.000000e+00
127	5	0.000000e+00
127	6	0.000000e+00
127	7	0.000000e+00
127	8	0.000000e+00
127	9	0.000000e+00
127	10	0.000000e+00
127	11	0.000000e+00
127	12	0.000000e+00
127	13	0.000000e+00
127	14	0.000000e+00
127	15	0.000000e+00
127	16	0.000000e+00
127	17	0.000000e+00
127	18	0.000000e+00
127	19	0.000000e+00
127	20	0.000000e+00
127	21	0.000000e+00
127	22	0.000000e+00
127	23	0.000000e+00
127	24	0.000000e+00
127	25	0.000000e+00
127	26	0.000000e+00
127	27	0.000000e+00
127	28	0.000000e+00
127	29	0.000000e+00
127	30	0.000000e+00
127	31	0.000000e+00
127	32	0.000000e+00
127	33	0.000000e+00
127	34	0.000000e+00
127	35	0.000000e+00
127	36	0.000000e+00
127	37	0.000000e+00
127	38	0.000000e+00
127	39	0.000000e+00
127	40	0.000000e+00
127	41	0.000000e+00
127	42	0.000000e+00
127	43	0.000000e+00
127	44	0.000000e+00
127	45	0.000000e+00
127	46	0.000000e+00
127	47	0.000000e+00
127	48	0.000000e+00
127	49	0.000000e+00
127	50	0.000000e+00
127	51	0.000000e+00
127	52	0.000000e+00
127	53	0.000000e+00
127	54	0.000000e+00
127	55	0.000000e+00
127	56	0.000000e+00
127	57	0.000000e+00
127	58	0.000000e+00
127	59	0.000000e+00
127	60	0.000000e+00
127	61	0.000000e+00
127	62	0.000000e+00
127	63	0.000000e+00
127	64	0.000000e+00
127	65	0.000000e+00
127	66	0.000000e+00
127	67	0.000000e+00
127	68	0.000000e+00
127	69	0.000000e+00
127	70	0.000000e+00
127	71	0.000000e+00
127	72	0.000000e+00
127	73	0.000000e+00
127	74	0.000000e+00
127	75	0.000000e+00
127	76	0.000000e+00
127	77	0.000000e+00
127	78	0.000000e+00
127	79	0.000000e+00
127	80	0.000000e+00
127	81	0.000000e+00
127	82	0.000000e+00
127	83	0.000000e+00
127	84	0.000000e+00
127	85	0.000000e+00
127	86	0.000000e+00
127	87	0.000000e+00
127	88	0.000000e+00
127	89	0.000000e+00
127	90	0.000000e+00
127	91	0.000000e+00
127	92	0.000000e+00
127	93	0.000000e+00
127	94	0.000000e+00
127	95	0.000000e+00
127	96	0.000000e+00
127	97	0.000000e+00
127	98	0.000000e+00
127	99	0.000000e+00
127	100	0.000000e+00
127	101	0.000000e+00
127	102	0.000000e+00
127	103	0.000000e+00
127	104	0.000000e+00
127	105	0.000000e+00
127	106	0.000000e+00
127	107	0.000000e+00
127	108	0.000000e+00
127	109	0.000000e+00
127	110	0.000000e+00
127	111	0.000000e+00
127	112	0.000000e+00
127	113	0.000000e+00
127	114	0.000000e+00
127	115	0.000000e+00
127	116	0.000000e+00
127	117	0.000000e+00
127	118	0.000000e+00
127	119	0.000000e+00
127	120	0.000000e+00
127	121	0.000000e+00
127	122	0.000000e+00
127	123	0.000000e+00
127	124	0.000000e+00
127	125	0.000000e+00
127	126	0.000000e+00
127	127	0.000000e+00
127	128	0.000000e+00
127	129	0.000000e+00
127	130	0.000000e+00
127	131	0.000000e+00
127	132	0.000000e+00
127	133	0.000000e+00
127	134	0.000000e+00
127	135	0.000000e+00
127	136	0.000000e+00
127	137	0.000000e+00
127	138	0.000000e+00
127	139	0.000000e+00
127	140	0.000000e+00
127	141	0.000000e+00
127	142	0.000000e+00
127	143	0.000000e+00
127	144	0.000000e+00
127	145	0.000000e+00
128	0	0.000000e+00
128	1	0.000000e+00
128	2	0.000000e+00
128	3	0.000000e+00
128	4	0.000000e+00
128	5	0.000000e+00
128	6	0.000000e+00
128	7	0.000000e+00
128	8	0.000000e+00
128	9	0.000000e+00
128	10	0.000000e+00
128	11	0.000000e+00
128	12	0.000000e+00
128	13	0.000000e+00
128	14	0.000000e+00
128	15	0.000000e+00
128	16	0.000000e+00
128	17	0.000000e+00
128	18	0.000000e+00
128	19	0.000000e+00
128	20	0.000000e+00
128	21	0.000000e+00
128	22	0.000000e+00
128	23	0.000000e+00
128	24	0.000000e+00
128	25	0.000000e+00
128	26	0.000000e+00
128	27	0.000000e+00
128	28	0.000000e+00
128	29	0.000000e+00
128	30	0.000000e+00
128	31	0.000000e+00
128	32	0.000000e+00
128	33	0.000000e+00
128	34	0.000000e+00
128	35	0.000000e+00
128	36	0.000000e+00
128	37	0.000000e+00
128	38	0.000000e+00
128	39	0.000000e+00
128	40	0.000000e+00
128	41	0.000000e+00
128	42	0.000000e+00
128	43	0.000000e+00
128	44	0.000000e+00
128	45	0.000000e+00
128	46	0.000000e+00
128	47	0.000000e+00
128	48	0.000000e+00
128	49	0.000000e+00
128	50	0.000000e+00
128	51	0.000000e+00
128	52	0.000000e+00
128	53	0.000000e+00
128	54	0.000000e+00
128	55	0.000000e+00
128	56	0.000000e+00
128	57	0.000000e+00
128	58	0.000000e+00
128	59	0.000000e+00
128	60	0.000000e+00
128	61	0.000000e+00
128	62	0.000000e+00
128	63	0.000000e+00
128	64	0.000000e+00
128	65	0.000000e+00
128	66	0.000000e+00
128	67	0.000000e+00
128	68	0.000000e+00
128	69	0.000000e+00
128	70	0.000000e+00
128	71	0.000000e+00
128	72	0.000000e+00
128	73	0.000000e+00
128	74	0.000000e+00
128	75	0.000000e+00
128	76	0.000000e+00
128	77	0.000000e+00
128	78	0.000000e+00
128	79	0.000000e+00
128	80	0.000000e+00
128	81	0.000000e+00
128	82	0.000000e+00
128	83	0.000000e+00
128	84	0.000000e+00
128	85	0.000000e+00
128	86	0.000000e+00
128	87	0.000000e+00
128	88	0.000000e+00
128	89	0.000000e+00
128	90	0.000000e+00
128	91	0.000000e+00
128	92	0.000000e+00
128	93	0.000000e+00
128	94	0.000000e+00
128	95	0.000000e+00
128	96	0.000000e+00
128	97	0.000000e+00
128	98	0.000000e+00
128	99	0.000000e+00
128	100	0.000000e+00
128	101	0.000000e+00
128	102	0.000000e+00
128	103	0.000000e+00
128	104	0.000000e+00
128	105	0.000000e+00
128	106	0.000000e+00
128	107	0.000000e+00
128	108	0.000000e+00
128	109	0.000000e+00
128	110	0.000000e+00
128	111	0.000000e+00
128	112	0.000000e+00
128	113	0.000000e+00
128	114	0.000000e+00
128	115	0.000000e+00
128	116	0.000000e+00
128	117	0.000000e+00
128	118	0.000000e+00
128	119	0.000000e+00
128	120	0.000000e+00
128	121	0.000000e+00
128	122	0.000000e+00
128	123	0.000000e+00
128	124	0.000000e+00
128	125	0.000000e+00
128	126	0.000000e+00
128	127	0.000000e+00
128	128	0.000000e+00
128	129	0.000000e+00
128	130	0.000000e+00
128	131	0.000000e+00
128	132	0.000000e+00
128	133	0.000000e+00
128	134	0.000000e+00
128	135	0.000000e+00
128	136	0.000000e+00
128	137	0.000000e+00
128	138	0.000000e+00
128	139	0.000000e+00
128	140	0.000000e+00
128	141	0.000000e+00
128	142	0.000000e+00
128	143	0.000000e+00
128	144	0.000000e+00
128	145	0.000000e+00
129	0	0.000000e+00
129	1	1.103802e-01
129	2	9.716526e-02
129	3	8.007433e-02
129	4	9.639821e-02
129	5	9.759557e-02
129	6	8.374169e-02
129	7	8.816430e-02
129	8	7.830999e-02
129	9	7.646023e-02
129	10	6.644739e-02
129	11	6.051485e-02
129	12	8.763275e-02
129	13	5.769027e-02
129	14	3.121640e-02
129	15	0.000000e+00
129	16	0.000000e+00
129	17	1.193492e-01
129	18	9.321996e-02
129	19	8.071698e-02
129	20	9.417360e-02
129	21	1.024705e-01
129	22	8.519740e-02
129	23	8.957982e-02
129	24	7.942730e-02
129	25	8.198895e-02
129	26	7.087916e-02
129	27	6.282740e-02
129	28	9.026405e-02
129	29	6.185488e-02
129	30	3.422291e-02
129	31	0.000000e+00
129	32	0.000000e+00
129	33	1.037090e-01
129	34	9.795122e-02
129	35	7.925740e-02
129	36	9.720963e-02
129	37	9.672180e-02
129	38	8.335862e-02
129	39	8.770591e-02
129	40	7.757998e-02
129	41	7.260969e-02
129	42	6.517498e-02
129	43	5.914559e-02
129	44	8.553940e-02
129	45	5.437071e-02
129	46	2.876819e-02
129	47	0.000000e+00
129	48	0.000000e+00
129	49	8.746381e-02
129	50	9.941948e-02
129	51	7.707771e-02
129	52	9.872321e-02
129	53	9.086812e-02
129	54	8.086396e-02
129	55	8.531054e-02
129	56	7.532688e-02
129	57	6.558065e-02
129	58	5.978123e-02
129	59	5.610514e-02
129	60	8.126795e-02
129	61	4.948130e-02
129	62	2.547339e-02
129	63	0.000000e+00
129	64	0.000000e+00
129	65	1.070586e-01
129	66	9.742996e-02
129	67	7.988496e-02
129	68	9.674941e-02
129	69	9.809596e-02
129	70	8.375196e-02
129	71	8.794186e-02
129	72	7.785759e-02
129	73	7.434878e-02
129	74	6.623469e-02
129	75	6.005342e-02
129	76	8.664331e-02
129	77	5.572161e-02
129	78	2.972412e-02
129	79	0.000000e+00
129	80	0.000000e+00
129	81	1.024163e-01
129	82	8.812062e-02
129	83	7.797421e-02
129	84	7.335237e-02
129	85	8.453976e-02
129	86	8.425265e-02
129	87	7.973291e-02
129	88	8.050664e-02
129	89	7.301423e-02
129	90	5.233890e-02
129	91	4.752507e-02
129	92	8.837039e-02
129	93	4.963161e-02
129	94	-2.918784e-02
129	95	0.000000e+00
129	96	0.000000e+00
129	97	1.087603e-01
129	98	9.836387e-02
129	99	1.499193e-01
129	100	1.226720e-01
129	101	9.068873e-02
129	102	5.232209e-02
129	103	3.820543e-02
129	104	1.320768e-01
129	105	1.164192e-01
129	106	1.279573e-01
129	107	1.449316e-01
129	108	1.635702e-01
129	109	1.285529e-01
129	110	-2.739509e-02
129	111	0.000000e+00
129	112	0.000000e+00
129	113	1.586105e-01
129	114	1.568480e-01
129	115	1.394136e-01
129	116	1.540831e-01
129	117	1.680244e-01
129	118	7.773422e-02
129	119	1.365074e-01
129	120	1.401683e-01
129	121	9.653472e-02
129	122	1.384952e-01
129	123	1.166218e-01
129	124	1.474130e-01
129	125	1.945845e-01
129	126	4.215214e-02
129	127	0.000000e+00
129	128	0.000000e+00
129	129	1.000000e+00
129	130	1.575768e-01
129	131	1.226230e-01
129	132	1.440782e-01
129	133	1.533956e-01
129	134	1.487147e-01
129	135	1.491252e-01
129	136	1.399079e-01
129	137	1.460753e-01
129	138	1.550468e-01
129	139	1.877841e-01
129	140	2.002655e-01
129	141	1.641273e-01
129	142	4.162213e-02
129	143	0.000000e+00
129	144	0.000000e+00
129	145	0.000000e+00
130	0	0.000000e+00
130	1	2.078694e-01
130	2	2.776659e-01
130	3	2.836197e-01
130	4	3.036959e-01
130	5	3.122441e-01
130	6	3.067174e-01
130	7	2.997963e-01
130	8	2.804027e-01
130	9	2.711978e-01
130	10	2.464771e-01
130	11	2.427831e-01
130	12	2.483734e-01
130	13	2.441261e-01
130	14	2.014041e-01
130	15	0.000000e+00
130	16	0.000000e+00
130	17	2.128869e-01
130	18	2.837016e-01
130	19	2.822450e-01
130	20	3.036522e-01
130	21	3.184717e-01
130	22	3.075036e-01
130	23	3.039801e-01
130	24	2.814230e-01
130	25	2.766304e-01
130	26	2.538655e-01
130	27	2.416880e-01
130	28	2.529713e-01
130	29	2.491054e-01
130	30	2.040893e-01
130	31	0.000000e+00
130	32	0.000000e+00
130	33	2.031336e-01
130	34	2.751990e-01
130	35	2.837039e-01
130	36	3.035131e-01
130	37	3.115007e-01
130	38	3.066862e-01
130	39	2.968984e-01
130	40	2.798485e-01
130	41	2.670310e-01
130	42	2.425000e-01
130	43	2.408789e-01
130	44	2.465878e-01
130	45	2.393309e-01
130	46	1.977095e-01
130	47	0.000000e+00
130	48	0.000000e+00
130	49	1.829715e-01
130	50	2.624018e-01
130	51	2.802000e-01
130	52	2.998508e-01
130	53	3.020461e-01
130	54	3.029327e-01
130	55	2.888012e-01
130	56	2.756368e-01
130	57	2.574919e-01
130	58	2.310045e-01
130	59	2.394569e-01
130	60	2.368321e-01
130	61	2.317560e-01
130	62	1.935933e-01
130	63	0.000000e+00
130	64	0.000000e+00
130	65	2.061225e-01
130	66	2.779394e-01
130	67	2.843516e-01
130	68	3.040430e-01
130	69	3.132244e-01
130	70	3.072500e-01
130	71	2.983316e-01
130	72	2.804218e-01
130	73	2.688372e-01
130	74	2.449697e-01
130	75	2.420251e-01
130	76	2.481093e-01
130	77	2.411655e-01
130	78	1.989864e-01
130	79	0.000000e+00
130	80	0.000000e+00
130	81	2.147193e-01
130	82	2.641262e-01
130	83	3.052863e-01
130	84	3.289806e-01
130	85	3.378535e-01
130	86	3.398046e-01
130	87	3.055098e-01
130	88	2.765641e-01
130	89	2.903086e-01
130	90	1.969978e-01
130	91	1.518044e-01
130	92	7.829721e-02
130	93	2.143941e-01
130	94	6.260715e-02
130	95	0.000000e+00
130	96	0.000000e+00
130	97	1.549220e-01
130	98	2.866503e-01
130	99	2.118221e-01
130	100	2.502960e-01
130	101	2.686679e-01
130	102	1.888495e-01
130	103	2.499341e-01
130	104	2.457207e-01
130	105	2.285710e-01
130	106	2.420465e-01
130	107	2.144596e-01
130	108	2.577144e-01
130	109	1.813965e-01
130	110	3.036993e-02
130	111	0.000000e+00
130	112	0.000000e+00
130	113	2.453812e-01
130	114	3.556440e-01
130	115	2.970648e-01
130	116	3.575290e-01
130	117	3.415673e-01
130	118	3.175758e-01
130	119	2.712405e-01
130	120	3.081339e-01
130	121	3.016991e-01
130	122	2.728419e-01
130	123	3.191198e-01
130	124	2.523275e-01
130	125	3.422088e-01
130	126	2.463790e-01
130	127	0.000000e+00
130	128	0.000000e+00
130	129	1.575768e-01
130	130	1.000000e+00
130	131	2.555273e-01
130	132	2.643912e-01
130	133	2.870964e-01
130	134	2.884282e-01
130	135	3.174346e-01
130	136	2.666186e-01
130	137	3.028394e-01
130	138	3.008549e-01
130	139	3.222628e-01
130	140	2.445653e-01
130	141	2.672701e-01
130	142	2.064077e-01
130	143	0.000000e+00
130	144	0.000000e+00
130	145	0.000000e+00
131	0	0.000000e+00
131	1	4.603159e-01
131	2	5.006266e-01
131	3	5.235593e-01
131	4	5.292675e-01
131	5	5.330432e-01
131	6	5.214329e-01
131	7	5.083237e-01
131	8	4.808508e-01
131	9	4.798162e-01
131	10	4.582520e-01
131	11	4.505260e-01
131	12	4.432944e-01
131	13	3.878691e-01
131	14	3.153242e-01
131	15	0.000000e+00
131	16	0.000000e+00
131	17	4.530553e-01
131	18	4.982417e-01
131	19	5.238345e-01
131	20	5.296987e-01
131	21	5.355689e-01
131	22	5.241859e-01
131	23	5.104866e-01
131	24	4.839235e-01
131	25	4.819717e-01
131	26	4.630037e-01
131	27	4.548997e-01
131	28	4.495867e-01
131	29	3.920377e-01
131	30	3.176841e-01
131	31	0.000000e+00
131	32	0.000000e+00
131	33	4.576613e-01
131	34	5.006323e-01
131	35	5.213354e-01
131	36	5.279550e-01
131	37	5.331882e-01
131	38	5.198417e-01
131	39	5.068691e-01
131	40	4.785652e-01
131	41	4.785098e-01
131	42	4.552748e-01
131	43	4.464787e-01
131	44	4.389827e-01
131	45	3.844403e-01
131	46	3.139263e-01
131	47	0.000000e+00
131	48	0.000000e+00
131	49	4.317351e-01
131	50	4.900759e-01
131	51	5.109000e-01
131	52	5.205989e-01
131	53	5.250658e-01
131	54	5.117347e-01
131	55	4.996446e-01
131	56	4.698685e-01
131	57	4.707222e-01
131	58	4.439993e-01
131	59	4.355255e-01
131	60	4.236072e-01
131	61	3.769886e-01
131	62	3.101847e-01
131	63	0.000000e+00
131	64	0.000000e+00
131	65	4.600221e-01
131	66	5.015955e-01
131	67	5.231542e-01
131	68	5.291522e-01
131	69	5.343910e-01
131	70	5.212100e-01
131	71	5.080058e-01
131	72	4.801090e-01
131	73	4.796931e-01
131	74	4.573952e-01
131	75	4.490469e-01
131	76	4.415841e-01
131	77	3.862307e-01
131	78	3.148187e-01
131	79	0.000000e+00
131	80	0.000000e+00
131	81	1.873725e-01
131	82	2.639519e-01
131	83	2.486705e-01
131	84	3.665947e-01
131	85	3.626432e-01
131	86	3.452789e-01
131	87	3.918624e-01
131	88	4.095841e-01
131	89	3.337079e-01
131	90	1.757297e-01
131	91	2.019669e-01
131	92	1.579515e-01
131	93	2.486568e-01
131	94	1.134779e-01
131	95	0.000000e+00
131	96	0.000000e+00
131	97	1.659113e-01
131	98	2.105760e-01
131	99	2.390440e-01
131	100	2.847430e-01
131	101	3.460399e-01
131	102	2.915514e-01
131	103	2.635153e-01
131	104	2.323203e-01
131	105	2.022987e-01
131	106	2.549065e-01
131	107	2.855360e-01
131	108	1.613865e-01
131	109	2.281899e-01
131	110	1.623243e-01
131	111	0.000000e+00
131	112	0.000000e+00
131	113	2.031750e-01
131	114	3.675054e-01
131	115	4.486394e-01
131	116	4.872242e-01
131	117	4.953131e-01
131	118	4.829879e-01
131	119	5.209869e-01
131	120	4.810931e-01
131	121	4.787335e-01
131	122	4.577456e-01
131	123	3.708536e-01
131	124	3.827311e-01
131	125	3.836951e-01
131	126	3.045549e-01
131	127	0.000000e+00
131	128	0.000000e+00
131	129	1.226230e-01
131	130	2.555273e-01
131	131	1.000000e+00
131	132	4.967460e-01
131	133	4.931814e-01
131	134	5.280183e-01
131	135	5.286778e-01
131	136	5.191831e-01
131	137	4.934243e-01
131	138	4.697677e-01
131	139	3.707937e-01
131	140	2.675063e-01
131	141	3.506124e-01
131	142	2.961380e-01
131	143	0.000000e+00
131	144	0.000000e+00
131	145	0.000000e+00
132	0	0.000000e+00
132	1	5.170631e-01
132	2	5.262043e-01
132	3	5.576734e-01
132	4	5.659493e-01
132	5	5.626231e-01
132	6	5.478098e-01
132	7	5.362827e-01
132	8	5.068065e-01
132	9	5.081980e-01
132	10	4.916890e-01
132	11	4.773165e-01
132	12	4.751448e-01
132	13	3.833583e-01
132	14	2.846072e-01
132	15	0.000000e+00
132	16	0.000000e+00
132	17	5.078773e-01
132	18	5.177620e-01
132	19	5.562331e-01
132	20	5.643647e-01
132	21	5.625310e-01
132	22	5.496192e-01
132	23	5.359769e-01
132	24	5.064581e-01
132	25	5.088120e-01
132	26	4.930598e-01
132	27	4.794542e-01
132	28	4.799145e-01
132	29	3.857067e-01
132	30	2.859062e-01
132	31	0.000000e+00
132	32	0.000000e+00
132	33	5.135737e-01
132	34	5.280019e-01
132	35	5.548218e-01
132	36	5.661750e-01
132	37	5.646571e-01
132	38	5.464187e-01
132	39	5.363111e-01
132	40	5.071613e-01
132	41	5.081437e-01
132	42	4.908673e-01
132	43	4.747411e-01
132	44	4.710448e-01
132	45	3.808443e-01
132	46	2.845354e-01
132	47	0.000000e+00
132	48	0.000000e+00
132	49	4.846476e-01
132	50	5.228421e-01
132	51	5.449297e-01
132	52	5.607185e-01
132	53	5.591343e-01
132	54	5.387952e-01
132	55	5.317091e-01
132	56	5.021761e-01
132	57	5.020556e-01
132	58	4.829934e-01
132	59	4.657190e-01
132	60	4.567102e-01
132	61	3.752723e-01
132	62	2.820645e-01
132	63	0.000000e+00
132	64	0.000000e+00
132	65	5.161865e-01
132	66	5.275883e-01
132	67	5.565274e-01
132	68	5.666801e-01
132	69	5.650421e-01
132	70	5.474343e-01
132	71	5.367525e-01
132	72	5.075278e-01
132	73	5.088448e-01
132	74	4.920280e-01
132	75	4.765682e-01
132	76	4.733166e-01
132	77	3.821849e-01
132	78	2.849422e-01
132	79	0.000000e+00
132	80	0.000000e+00
132	81	2.159609e-01
132	82	2.981425e-01
132	83	2.976759e-01
132	84	4.095560e-01
132	85	4.151638e-01
132	86	4.019722e-01
132	87	4.407830e-01
132	88	4.332732e-01
132	89	3.481349e-01
132	90	2.016698e-01
132	91	2.478272e-01
132	92	2.169919e-01
132	93	2.638423e-01
132	94	9.599601e-02
132	95	0.000000e+00
132	96	0.000000e+00
132	97	1.669056e-01
132	98	2.414640e-01
132	99	2.841384e-01
132	100	3.442456e-01
132	101	3.902240e-01
132	102	3.432947e-01
132	103	2.832880e-01
132	104	2.756275e-01
132	105	2.408777e-01
132	106	2.941743e-01
132	107	3.091494e-01
132	108	1.795572e-01
132	109	2.487753e-01
132	110	1.118381e-01
132	111	0.000000e+00
132	112	0.000000e+00
132	113	2.274804e-01
132	114	3.849929e-01
132	115	4.802030e-01
132	116	5.518388e-01
132	117	5.597940e-01
132	118	5.669253e-01
132	119	5.909976e-01
132	120	5.386119e-01
132	121	5.120232e-01
132	122	4.861070e-01
132	123	3.851163e-01
132	124	3.727594e-01
132	125	3.811991e-01
132	126	2.931002e-01
132	127	0.000000e+00
132	128	0.000000e+00
132	129	1.440782e-01
132	130	2.643912e-01
132	131	4.967460e-01
132	132	1.000000e+00
132	133	5.156887e-01
132	134	5.910465e-01
132	135	5.846612e-01
132	136	5.816626e-01
132	137	5.334740e-01
132	138	5.147148e-01
132	139	3.986807e-01
132	140	2.935669e-01
132	141	3.561662e-01
132	142	2.699604e-01
132	143	0.000000e+00
132	144	0.000000e+00
132	145	0.000000e+00
133	0	0.000000e+00
133	1	4.676891e-01
133	2	5.246968e-01
133	3	5.487855e-01
133	4	5.578636e-01
133	5	5.677864e-01
133	6	5.489584e-01
133	7	5.431703e-01
133	8	5.164718e-01
133	9	5.129232e-01
133	10	4.868438e-01
133	11	4.721303e-01
133	12	4.649445e-01
133	13	4.291183e-01
133	14	3.621464e-01
133	15	0.000000e+00
133	16	0.000000e+00
133	17	4.612971e-01
133	18	5.227163e-01
133	19	5.502459e-01
133	20	5.578600e-01
133	21	5.707083e-01
133	22	5.514764e-01
133	23	5.444968e-01
133	24	5.188417e-01
133	25	5.147345e-01
133	26	4.899253e-01
133	27	4.739412e-01
133	28	4.690024e-01
133	29	4.320383e-01
133	30	3.641929e-01
133	31	0.000000e+00
133	32	0.000000e+00
133	33	4.648192e-01
133	34	5.244378e-01
133	35	5.472085e-01
133	36	5.568159e-01
133	37	5.682920e-01
133	38	5.478502e-01
133	39	5.421482e-01
133	40	5.152379e-01
133	41	5.111341e-01
133	42	4.850877e-01
133	43	4.689596e-01
133	44	4.619311e-01
133	45	4.249628e-01
133	46	3.608818e-01
133	47	0.000000e+00
133	48	0.000000e+00
133	49	4.375008e-01
133	50	5.130617e-01
133	51	5.357019e-01
133	52	5.493220e-01
133	53	5.594116e-01
133	54	5.399022e-01
133	55	5.353266e-01
133	56	5.069555e-01
133	57	5.031229e-01
133	58	4.751303e-01
133	59	4.605261e-01
133	60	4.484953e-01
133	61	4.178237e-01
133	62	3.571552e-01
133	63	0.000000e+00
133	64	0.000000e+00
133	65	4.670896e-01
133	66	5.257591e-01
133	67	5.493127e-01
133	68	5.577741e-01
133	69	5.694348e-01
133	70	5.491651e-01
133	71	5.429278e-01
133	72	5.164176e-01
133	73	5.123676e-01
133	74	4.866985e-01
133	75	4.709623e-01
133	76	4.636471e-01
133	77	4.265298e-01
133	78	3.617338e-01
133	79	0.000000e+00
133	80	0.000000e+00
133	81	2.133411e-01
133	82	3.130996e-01
133	83	2.843430e-01
133	84	4.046969e-01
133	85	4.214665e-01
133	86	3.953072e-01
133	87	4.365875e-01
133	88	4.770230e-01
133	89	3.910211e-01
133	90	1.950088e-01
133	91	2.235089e-01
133	92	1.475070e-01
133	93	2.757952e-01
133	94	1.643998e-01
133	95	0.000000e+00
133	96	0.000000e+00
133	97	2.203706e-01
133	98	2.738120e-01
133	99	2.892922e-01
133	100	3.290781e-01
133	101	3.982098e-01
133	102	3.439563e-01
133	103	3.099797e-01
133	104	2.800656e-01
133	105	2.582574e-01
133	106	3.184970e-01
133	107	3.314174e-01
133	108	2.061950e-01
133	109	2.355278e-01
133	110	1.219184e-01
133	111	0.000000e+00
133	112	0.000000e+00
133	113	2.454129e-01
133	114	3.993574e-01
133	115	5.166907e-01
133	116	5.426284e-01
133	117	5.747479e-01
133	118	5.253116e-01
133	119	5.617051e-01
133	120	5.186918e-01
133	121	5.267059e-01
133	122	4.926809e-01
133	123	4.063373e-01
133	124	4.412395e-01
133	125	4.709711e-01
133	126	3.837626e-01
133	127	0.000000e+00
133	128	0.000000e+00
133	129	1.533956e-01
133	130	2.870964e-01
133	131	4.931814e-01
133	132	5.156887e-01
133	133	1.000000e+00
133	134	5.910851e-01
133	135	5.926223e-01
133	136	5.845759e-01
133	137	5.611027e-01
133	138	5.602376e-01
133	139	4.367548e-01
133	140	3.265717e-01
133	141	4.105185e-01
133	142	3.353967e-01
133	143	0.000000e+00
133	144	0.000000e+00
133	145	0.000000e+00
134	0	0.000000e+00
134	1	4.946465e-01
134	2	5.348836e-01
134	3	5.677852e-01
134	4	6.029928e-01
134	5	6.077462e-01
134	6	6.016373e-01
134	7	5.953477e-01
134	8	5.717680e-01
134	9	5.752867e-01
134	10	5.678692e-01
134	11	5.424854e-01
134	12	5.249968e-01
134	13	4.985943e-01
134	14	4.203263e-01
134	15	0.000000e+00
134	16	0.000000e+00
134	17	4.904612e-01
134	18	5.254539e-01
134	19	5.684087e-01
134	20	6.043950e-01
134	21	6.089939e-01
134	22	6.047205e-01
134	23	5.936528e-01
134	24	5.740122e-01
134	25	5.759184e-01
134	26	5.687093e-01
134	27	5.446996e-01
134	28	5.286651e-01
134	29	5.007360e-01
134	30	4.218391e-01
134	31	0.000000e+00
134	32	0.000000e+00
134	33	4.900812e-01
134	34	5.385149e-01
134	35	5.624704e-01
134	36	6.017446e-01
134	37	6.088667e-01
134	38	5.996009e-01
134	39	5.956126e-01
134	40	5.710591e-01
134	41	5.752424e-01
134	42	5.677340e-01
134	43	5.390175e-01
134	44	5.209272e-01
134	45	4.945050e-01
134	46	4.210129e-01
134	47	0.000000e+00
134	48	0.000000e+00
134	49	4.581325e-01
134	50	5.345493e-01
134	51	5.497928e-01
134	52	5.924155e-01
134	53	6.011968e-01
134	54	5.905632e-01
134	55	5.914695e-01
134	56	5.623238e-01
134	57	5.683258e-01
134	58	5.592142e-01
134	59	5.287836e-01
134	60	5.071004e-01
134	61	4.879175e-01
134	62	4.180813e-01
134	63	0.000000e+00
134	64	0.000000e+00
134	65	4.933949e-01
134	66	5.377432e-01
134	67	5.652720e-01
134	68	6.034107e-01
134	69	6.097529e-01
134	70	6.012966e-01
134	71	5.956781e-01
134	72	5.720386e-01
134	73	5.759830e-01
134	74	5.686915e-01
134	75	5.411351e-01
134	76	5.229265e-01
134	77	4.962566e-01
134	78	4.214491e-01
134	79	0.000000e+00
134	80	0.000000e+00
134	81	2.173400e-01
134	82	3.326676e-01
134	83	3.133509e-01
134	84	4.104077e-01
134	85	4.581454e-01
134	86	4.397650e-01
134	87	4.927015e-01
134	88	5.191081e-01
134	89	4.022820e-01
134	90	2.183976e-01
134	91	2.114495e-01
134	92	1.840931e-01
134	93	2.944189e-01
134	94	1.764147e-01
134	95	0.000000e+00
134	96	0.000000e+00
134	97	1.493092e-01
134	98	2.276989e-01
134	99	2.716953e-01
134	100	3.568447e-01
134	101	4.445835e-01
134	102	4.046231e-01
134	103	3.666656e-01
134	104	3.252096e-01
134	105	2.241363e-01
134	106	3.308247e-01
134	107	3.788955e-01
134	108	2.365484e-01
134	109	2.731174e-01
134	110	7.348543e-02
134	111	0.000000e+00
134	112	0.000000e+00
134	113	2.482454e-01
134	114	4.208812e-01
134	115	5.111857e-01
134	116	6.084808e-01
134	117	6.310585e-01
134	118	5.906117e-01
134	119	6.123593e-01
134	120	5.326916e-01
134	121	5.746432e-01
134	122	6.022241e-01
134	123	4.497771e-01
134	124	5.184156e-01
134	125	4.972311e-01
134	126	4.253255e-01
134	127	0.000000e+00
134	128	0.000000e+00
134	129	1.487147e-01
134	130	2.884282e-01
134	131	5.280183e-01
134	132	5.910465e-01
134	133	5.910851e-01
134	134	1.000000e+00
134	135	6.895638e-01
134	136	6.489197e-01
134	137	5.629294e-01
134	138	5.859673e-01
134	139	4.627680e-01
134	140	2.719308e-01
134	141	4.228230e-01
134	142	3.639647e-01
134	143	0.000000e+00
134	144	0.000000e+00
134	145	0.000000e+00
135	0	0.000000e+00
135	1	4.917349e-01
135	2	5.459604e-01
135	3	5.754862e-01
135	4	5.937522e-01
135	5	5.982784e-01
135	6	5.937985e-01
135	7	5.856966e-01
135	8	5.660633e-01
135	9	5.630517e-01
135	10	5.488844e-01
135	11	5.337477e-01
135	12	5.243094e-01
135	13	4.801838e-01
135	14	3.948136e-01
135	15	0.000000e+00
135	16	0.000000e+00
135	17	4.861066e-01
135	18	5.408263e-01
135	19	5.719289e-01
135	20	5.926051e-01
135	21	6.005409e-01
135	22	5.954702e-01
135	23	5.848995e-01
135	24	5.664958e-01
135	25	5.622145e-01
135	26	5.506499e-01
135	27	5.351351e-01
135	28	5.255380e-01
135	29	4.799284e-01
135	30	3.953843e-01
135	31	0.000000e+00
135	32	0.000000e+00
135	33	4.888622e-01
135	34	5.474637e-01
135	35	5.731485e-01
135	36	5.933902e-01
135	37	5.996103e-01
135	38	5.926495e-01
135	39	5.851652e-01
135	40	5.661985e-01
135	41	5.639371e-01
135	42	5.480824e-01
135	43	5.290315e-01
135	44	5.217430e-01
135	45	4.769697e-01
135	46	3.951348e-01
135	47	0.000000e+00
135	48	0.000000e+00
135	49	4.582202e-01
135	50	5.385871e-01
135	51	5.651314e-01
135	52	5.868110e-01
135	53	5.910152e-01
135	54	5.851670e-01
135	55	5.800860e-01
135	56	5.596952e-01
135	57	5.585841e-01
135	58	5.387857e-01
135	59	5.196301e-01
135	60	5.099603e-01
135	61	4.725945e-01
135	62	3.929476e-01
135	63	0.000000e+00
135	64	0.000000e+00
135	65	4.914364e-01
135	66	5.478857e-01
135	67	5.745444e-01
135	68	5.942750e-01
135	69	6.005416e-01
135	70	5.938975e-01
135	71	5.855799e-01
135	72	5.668486e-01
135	73	5.640248e-01
135	74	5.494194e-01
135	75	5.312767e-01
135	76	5.228966e-01
135	77	4.779991e-01
135	78	3.954338e-01
135	79	0.000000e+00
135	80	0.000000e+00
135	81	2.095628e-01
135	82	3.210985e-01
135	83	3.352992e-01
135	84	4.171995e-01
135	85	4.513421e-01
135	86	4.502522e-01
135	87	4.821416e-01
135	88	5.105691e-01
135	89	4.203335e-01
135	90	2.273312e-01
135	91	2.576660e-01
135	92	1.877436e-01
135	93	2.950107e-01
135	94	1.660042e-01
135	95	0.000000e+00
135	96	0.000000e+00
135	97	1.693689e-01
135	98	2.559563e-01
135	99	2.909305e-01
135	100	3.456848e-01
135	101	4.230290e-01
135	102	3.630674e-01
135	103	3.589516e-01
135	104	3.125016e-01
135	105	2.537468e-01
135	106	3.203457e-01
135	107	3.628851e-01
135	108	2.429240e-01
135	109	2.664717e-01
135	110	9.184307e-02
135	111	0.000000e+00
135	112	0.000000e+00
135	113	2.580306e-01
135	114	4.401709e-01
135	115	5.297712e-01
135	116	6.025827e-01
135	117	6.206548e-01
135	118	6.221917e-01
135	119	6.260383e-01
135	120	5.578311e-01
135	121	5.854308e-01
135	122	5.650952e-01
135	123	4.688066e-01
135	124	4.755762e-01
135	125	4.886429e-01
135	126	4.150512e-01
135	127	0.000000e+00
135	128	0.000000e+00
135	129	1.491252e-01
135	130	3.174346e-01
135	131	5.286778e-01
135	132	5.846612e-01
135	133	5.926223e-01
135	134	6.895638e-01
135	135	1.000000e+00
135	136	6.491719e-01
135	137	6.087306e-01
135	138	5.900983e-01
135	139	4.673354e-01
135	140	2.842133e-01
135	141	4.220092e-01
135	142	3.701440e-01
135	143	0.000000e+00
135	144	0.000000e+00
135	145	0.000000e+00
136	0	0.000000e+00
136	1	5.049268e-01
136	2	5.300951e-01
136	3	5.590755e-01
136	4	5.774644e-01
136	5	5.864684e-01
136	6	5.684423e-01
136	7	5.643030e-01
136	8	5.382089e-01
136	9	5.399242e-01
136	10	5.187104e-01
136	11	4.995728e-01
136	12	4.986341e-01
136	13	4.194191e-01
136	14	3.297416e-01
136	15	0.000000e+00
136	16	0.000000e+00
136	17	5.027909e-01
136	18	5.218205e-01
136	19	5.596539e-01
136	20	5.754922e-01
136	21	5.880865e-01
136	22	5.710503e-01
136	23	5.656290e-01
136	24	5.387624e-01
136	25	5.410456e-01
136	26	5.207525e-01
136	27	5.021329e-01
136	28	5.035036e-01
136	29	4.215552e-01
136	30	3.322609e-01
136	31	0.000000e+00
136	32	0.000000e+00
136	33	5.001096e-01
136	34	5.315523e-01
136	35	5.556000e-01
136	36	5.773683e-01
136	37	5.880863e-01
136	38	5.670221e-01
136	39	5.632839e-01
136	40	5.383601e-01
136	41	5.393863e-01
136	42	5.180186e-01
136	43	4.961982e-01
136	44	4.941564e-01
136	45	4.154425e-01
136	46	3.292260e-01
136	47	0.000000e+00
136	48	0.000000e+00
136	49	4.648222e-01
136	50	5.260084e-01
136	51	5.438091e-01
136	52	5.718471e-01
136	53	5.801579e-01
136	54	5.582647e-01
136	55	5.562773e-01
136	56	5.320599e-01
136	57	5.321792e-01
136	58	5.090588e-01
136	59	4.864278e-01
136	60	4.790746e-01
136	61	4.090752e-01
136	62	3.252908e-01
136	63	0.000000e+00
136	64	0.000000e+00
136	65	5.036011e-01
136	66	5.313270e-01
136	67	5.580340e-01
136	68	5.778090e-01
136	69	5.888521e-01
136	70	5.682163e-01
136	71	5.642088e-01
136	72	5.390371e-01
136	73	5.403448e-01
136	74	5.193427e-01
136	75	4.983888e-01
136	76	4.962627e-01
136	77	4.169462e-01
136	78	3.299090e-01
136	79	0.000000e+00
136	80	0.000000e+00
136	81	2.256710e-01
136	82	3.225398e-01
136	83	3.015749e-01
136	84	4.379497e-01
136	85	4.535548e-01
136	86	4.387803e-01
136	87	4.952792e-01
136	88	4.917300e-01
136	89	3.762746e-01
136	90	1.991556e-01
136	91	2.713881e-01
136	92	1.867262e-01
136	93	2.746823e-01
136	94	1.516314e-01
136	95	0.000000e+00
136	96	0.000000e+00
136	97	1.851284e-01
136	98	2.771634e-01
136	99	3.146107e-01
136	100	3.402325e-01
136	101	3.937243e-01
136	102	3.628204e-01
136	103	2.942038e-01
136	104	2.988338e-01
136	105	2.638272e-01
136	106	3.246301e-01
136	107	3.315110e-01
136	108	2.227840e-01
136	109	2.550771e-01
136	110	1.117102e-01
136	111	0.000000e+00
136	112	0.000000e+00
136	113	2.533962e-01
136	114	4.174285e-01
136	115	5.327803e-01
136	116	5.966605e-01
136	117	6.206218e-01
136	118	6.136697e-01
136	119	6.501388e-01
136	120	5.809824e-01
136	121	5.712043e-01
136	122	5.411272e-01
136	123	4.238370e-01
136	124	4.232314e-01
136	125	4.129728e-01
136	126	3.571200e-01
136	127	0.000000e+00
136	128	0.000000e+00
136	129	1.399079e-01
136	130	2.666186e-01
136	131	5.191831e-01
136	132	5.816626e-01
136	133	5.845759e-01
136	134	6.489197e-01
136	135	6.491719e-01
136	136	1.000000e+00
136	137	6.136163e-01
136	138	6.028095e-01
136	139	4.624534e-01
136	140	2.981247e-01
136	141	4.111816e-01
136	142	3.292188e-01
136	143	0.000000e+00
136	144	0.000000e+00
136	145	0.000000e+00
137	0	0.000000e+00
137	1	4.758243e-01
137	2	5.296501e-01
137	3	5.610988e-01
137	4	5.574277e-01
137	5	5.779570e-01
137	6	5.674309e-01
137	7	5.753121e-01
137	8	5.610168e-01
137	9	5.557356e-01
137	10	5.348250e-01
137	11	5.300166e-01
137	12	5.354286e-01
137	13	4.669866e-01
137	14	3.836628e-01
137	15	0.000000e+00
137	16	0.000000e+00
137	17	4.665902e-01
137	18	5.290465e-01
137	19	5.566830e-01
137	20	5.540784e-01
137	21	5.795485e-01
137	22	5.672548e-01
137	23	5.764444e-01
137	24	5.591960e-01
137	25	5.540646e-01
137	26	5.358964e-01
137	27	5.299171e-01
137	28	5.349912e-01
137	29	4.658092e-01
137	30	3.834357e-01
137	31	0.000000e+00
137	32	0.000000e+00
137	33	4.763218e-01
137	34	5.280453e-01
137	35	5.635925e-01
137	36	5.586190e-01
137	37	5.798061e-01
137	38	5.686026e-01
137	39	5.743075e-01
137	40	5.627599e-01
137	41	5.562827e-01
137	42	5.332764e-01
137	43	5.261741e-01
137	44	5.342126e-01
137	45	4.643951e-01
137	46	3.829820e-01
137	47	0.000000e+00
137	48	0.000000e+00
137	49	4.517510e-01
137	50	5.145245e-01
137	51	5.584768e-01
137	52	5.550630e-01
137	53	5.720746e-01
137	54	5.635998e-01
137	55	5.673449e-01
137	56	5.591165e-01
137	57	5.515173e-01
137	58	5.244036e-01
137	59	5.184019e-01
137	60	5.233593e-01
137	61	4.605324e-01
137	62	3.809062e-01
137	63	0.000000e+00
137	64	0.000000e+00
137	65	4.776211e-01
137	66	5.296592e-01
137	67	5.637411e-01
137	68	5.584636e-01
137	69	5.803637e-01
137	70	5.689183e-01
137	71	5.751167e-01
137	72	5.627993e-01
137	73	5.563668e-01
137	74	5.346677e-01
137	75	5.279878e-01
137	76	5.348868e-01
137	77	4.648865e-01
137	78	3.832427e-01
137	79	0.000000e+00
137	80	0.000000e+00
137	81	2.121549e-01
137	82	3.070161e-01
137	83	2.942815e-01
137	84	4.310904e-01
137	85	4.309738e-01
137	86	4.381009e-01
137	87	4.689217e-01
137	88	4.776627e-01
137	89	4.098941e-01
137	90	2.290673e-01
137	91	3.083811e-01
137	92	1.858401e-01
137	93	3.090998e-01
137	94	1.797140e-01
137	95	0.000000e+00
137	96	0.000000e+00
137	97	2.029275e-01
137	98	3.046238e-01
137	99	3.264989e-01
137	100	3.501369e-01
137	101	4.195644e-01
137	102	3.414429e-01
137	103	3.328542e-01
137	104	2.996195e-01
137	105	3.086822e-01
137	106	3.476810e-01
137	107	3.335631e-01
137	108	2.225694e-01
137	109	2.949685e-01
137	110	1.457907e-01
137	111	0.000000e+00
137	112	0.000000e+00
137	113	2.363844e-01
137	114	4.242178e-01
137	115	5.129969e-01
137	116	5.329544e-01
137	117	5.486955e-01
137	118	5.873139e-01
137	119	6.053719e-01
137	120	5.732680e-01
137	121	5.745191e-01
137	122	5.074751e-01
137	123	4.617343e-01
137	124	4.135812e-01
137	125	4.793326e-01
137	126	3.801706e-01
137	127	0.000000e+00
137	128	0.000000e+00
137	129	1.460753e-01
137	130	3.028394e-01
137	131	4.934243e-01
137	132	5.334740e-01
137	133	5.611027e-01
137	134	5.629294e-01
137	135	6.087306e-01
137	136	6.136163e-01
137	137	1.000000e+00
137	138	5.969247e-01
137	139	4.471916e-01
137	140	3.362865e-01
137	141	4.311456e-01
137	142	3.633206e-01
137	143	0.000000e+00
137	144	0.000000e+00
137	145	0.000000e+00
138	0	0.000000e+00
138	1	4.549624e-01
138	2	5.181815e-01
138	3	5.458770e-01
138	4	5.676098e-01
138	5	5.869286e-01
138	6	5.737278e-01
138	7	5.896451e-01
138	8	5.823882e-01
138	9	5.828678e-01
138	10	5.744897e-01
138	11	5.606738e-01
138	12	5.622111e-01
138	13	5.191157e-01
138	14	4.528828e-01
138	15	0.000000e+00
138	16	0.000000e+00
138	17	4.512029e-01
138	18	5.133383e-01
138	19	5.435216e-01
138	20	5.640266e-01
138	21	5.875063e-01
138	22	5.717854e-01
138	23	5.878213e-01
138	24	5.799057e-01
138	25	5.814703e-01
138	26	5.721510e-01
138	27	5.576798e-01
138	28	5.584509e-01
138	29	5.191219e-01
138	30	4.517118e-01
138	31	0.000000e+00
138	32	0.000000e+00
138	33	4.507356e-01
138	34	5.181795e-01
138	35	5.464896e-01
138	36	5.692703e-01
138	37	5.885121e-01
138	38	5.751776e-01
138	39	5.897158e-01
138	40	5.839001e-01
138	41	5.820102e-01
138	42	5.745074e-01
138	43	5.595529e-01
138	44	5.616640e-01
138	45	5.155745e-01
138	46	4.521503e-01
138	47	0.000000e+00
138	48	0.000000e+00
138	49	4.216563e-01
138	50	5.091068e-01
138	51	5.394267e-01
138	52	5.658394e-01
138	53	5.816656e-01
138	54	5.721393e-01
138	55	5.855958e-01
138	56	5.803633e-01
138	57	5.764721e-01
138	58	5.684718e-01
138	59	5.546787e-01
138	60	5.541432e-01
138	61	5.100693e-01
138	62	4.504307e-01
138	63	0.000000e+00
138	64	0.000000e+00
138	65	4.537216e-01
138	66	5.187391e-01
138	67	5.475676e-01
138	68	5.689167e-01
138	69	5.890026e-01
138	70	5.752216e-01
138	71	5.896757e-01
138	72	5.837419e-01
138	73	5.826777e-01
138	74	5.749134e-01
138	75	5.603954e-01
138	76	5.618375e-01
138	77	5.165532e-01
138	78	4.523002e-01
138	79	0.000000e+00
138	80	0.000000e+00
138	81	2.196542e-01
138	82	3.205648e-01
138	83	2.883909e-01
138	84	4.347325e-01
138	85	4.564197e-01
138	86	4.570405e-01
138	87	5.116969e-01
138	88	5.057133e-01
138	89	4.260643e-01
138	90	2.685731e-01
138	91	2.869620e-01
138	92	1.843586e-01
138	93	3.225848e-01
138	94	2.307654e-01
138	95	0.000000e+00
138	96	0.000000e+00
138	97	1.964978e-01
138	98	3.113799e-01
138	99	3.110901e-01
138	100	3.616964e-01
138	101	4.650673e-01
138	102	3.900771e-01
138	103	3.728295e-01
138	104	3.601249e-01
138	105	3.405229e-01
138	106	4.127197e-01
138	107	3.953085e-01
138	108	2.728409e-01
138	109	3.251585e-01
138	110	1.018591e-01
138	111	0.000000e+00
138	112	0.000000e+00
138	113	2.124238e-01
138	114	4.118098e-01
138	115	5.134336e-01
138	116	5.182651e-01
138	117	5.451744e-01
138	118	5.261282e-01
138	119	5.720361e-01
138	120	5.553282e-01
138	121	5.784243e-01
138	122	5.379602e-01
138	123	4.458428e-01
138	124	4.475157e-01
138	125	5.312407e-01
138	126	4.346987e-01
138	127	0.000000e+00
138	128	0.000000e+00
138	129	1.550468e-01
138	130	3.008549e-01
138	131	4.697677e-01
138	132	5.147148e-01
138	133	5.602376e-01
138	134	5.859673e-01
138	135	5.900983e-01
138	136	6.028095e-01
138	137	5.969247e-01
138	138	1.000000e+00
138	139	4.840203e-01
138	140	3.838934e-01
138	141	4.896943e-01
138	142	3.848130e-01
138	143	0.000000e+00
138	144	0.000000e+00
138	145	0.000000e+00
139	0	0.000000e+00
139	1	3.030499e-01
139	2	3.588060e-01
139	3	3.637070e-01
139	4	3.937764e-01
139	5	4.036415e-01
139	6	3.987124e-01
139	7	3.998202e-01
139	8	3.931047e-01
139	9	3.908556e-01
139	10	3.773735e-01
139	11	3.734292e-01
139	12	3.783961e-01
139	13	3.535030e-01
139	14	3.031395e-01
139	15	0.000000e+00
139	16	0.000000e+00
139	17	3.101792e-01
139	18	3.553387e-01
139	19	3.649514e-01
139	20	3.918694e-01
139	21	4.076884e-01
139	22	3.969416e-01
139	23	4.012920e-01
139	24	3.934347e-01
139	25	3.924353e-01
139	26	3.797974e-01
139	27	3.723766e-01
139	28	3.787489e-01
139	29	3.585480e-01
139	30	3.066023e-01
139	31	0.000000e+00
139	32	0.000000e+00
139	33	2.985161e-01
139	34	3.598041e-01
139	35	3.612046e-01
139	36	3.941127e-01
139	37	4.040077e-01
139	38	4.003916e-01
139	39	3.983667e-01
139	40	3.921598e-01
139	41	3.890850e-01
139	42	3.764434e-01
139	43	3.720708e-01
139	44	3.768002e-01
139	45	3.479730e-01
139	46	3.008829e-01
139	47	0.000000e+00
139	48	0.000000e+00
139	49	2.697993e-01
139	50	3.542463e-01
139	51	3.529450e-01
139	52	3.910781e-01
139	53	3.954741e-01
139	54	3.989020e-01
139	55	3.925016e-01
139	56	3.873866e-01
139	57	3.826258e-01
139	58	3.688254e-01
139	59	3.684757e-01
139	60	3.689310e-01
139	61	3.392968e-01
139	62	2.958476e-01
139	63	0.000000e+00
139	64	0.000000e+00
139	65	3.016990e-01
139	66	3.601123e-01
139	67	3.632043e-01
139	68	3.941643e-01
139	69	4.051426e-01
139	70	4.002227e-01
139	71	3.991414e-01
139	72	3.927059e-01
139	73	3.900708e-01
139	74	3.776028e-01
139	75	3.731929e-01
139	76	3.776135e-01
139	77	3.502871e-01
139	78	3.019747e-01
139	79	0.000000e+00
139	80	0.000000e+00
139	81	2.162155e-01
139	82	2.745483e-01
139	83	2.607873e-01
139	84	3.239268e-01
139	85	3.667072e-01
139	86	3.861455e-01
139	87	4.107526e-01
139	88	3.889120e-01
139	89	3.345239e-01
139	90	2.490813e-01
139	91	2.013885e-01
139	92	1.527428e-01
139	93	2.674336e-01
139	94	1.481538e-01
139	95	0.000000e+00
139	96	0.000000e+00
139	97	1.988712e-01
139	98	2.557981e-01
139	99	2.678107e-01
139	100	2.881021e-01
139	101	3.493230e-01
139	102	2.855595e-01
139	103	3.077972e-01
139	104	2.875698e-01
139	105	2.773893e-01
139	106	3.351003e-01
139	107	3.476627e-01
139	108	2.877075e-01
139	109	2.911842e-01
139	110	7.182175e-02
139	111	0.000000e+00
139	112	0.000000e+00
139	113	2.663790e-01
139	114	3.963169e-01
139	115	4.081466e-01
139	116	4.413730e-01
139	117	4.570523e-01
139	118	3.898595e-01
139	119	4.411371e-01
139	120	4.446656e-01
139	121	4.668236e-01
139	122	4.683417e-01
139	123	3.756234e-01
139	124	3.872360e-01
139	125	4.743645e-01
139	126	2.942966e-01
139	127	0.000000e+00
139	128	0.000000e+00
139	129	1.877841e-01
139	130	3.222628e-01
139	131	3.707937e-01
139	132	3.986807e-01
139	133	4.367548e-01
139	134	4.627680e-01
139	135	4.673354e-01
139	136	4.624534e-01
139	137	4.471916e-01
139	138	4.840203e-01
139	139	1.000000e+00
139	140	3.885498e-01
139	141	4.547070e-01
139	142	2.636573e-01
139	143	0.000000e+00
139	144	0.000000e+00
139	145	0.000000e+00
140	0	0.000000e+00
140	1	3.169501e-01
140	2	3.181748e-01
140	3	2.990657e-01
140	4	3.085750e-01
140	5	3.196060e-01
140	6	3.076038e-01
140	7	3.232568e-01
140	8	3.264988e-01
140	9	3.214589e-01
140	10	3.115227e-01
140	11	3.128547e-01
140	12	3.304202e-01
140	13	2.829459e-01
140	14	2.410822e-01
140	15	0.000000e+00
140	16	0.000000e+00
140	17	3.171450e-01
140	18	3.119008e-01
140	19	2.981331e-01
140	20	3.040290e-01
140	21	3.201095e-01
140	22	3.035089e-01
140	23	3.236623e-01
140	24	3.250683e-01
140	25	3.223048e-01
140	26	3.116363e-01
140	27	3.100645e-01
140	28	3.260282e-01
140	29	2.880057e-01
140	30	2.411166e-01
140	31	0.000000e+00
140	32	0.000000e+00
140	33	3.133465e-01
140	34	3.193529e-01
140	35	3.028820e-01
140	36	3.114529e-01
140	37	3.207278e-01
140	38	3.116531e-01
140	39	3.237408e-01
140	40	3.279364e-01
140	41	3.199691e-01
140	42	3.114274e-01
140	43	3.147663e-01
140	44	3.322558e-01
140	45	2.800402e-01
140	46	2.389219e-01
140	47	0.000000e+00
140	48	0.000000e+00
140	49	2.910418e-01
140	50	3.173031e-01
140	51	3.002281e-01
140	52	3.126928e-01
140	53	3.167269e-01
140	54	3.138939e-01
140	55	3.203477e-01
140	56	3.262140e-01
140	57	3.148371e-01
140	58	3.064602e-01
140	59	3.133555e-01
140	60	3.300580e-01
140	61	2.721934e-01
140	62	2.367062e-01
140	63	0.000000e+00
140	64	0.000000e+00
140	65	3.154650e-01
140	66	3.188348e-01
140	67	3.028309e-01
140	68	3.101399e-01
140	69	3.209937e-01
140	70	3.103642e-01
140	71	3.237634e-01
140	72	3.276301e-01
140	73	3.207949e-01
140	74	3.117781e-01
140	75	3.145613e-01
140	76	3.317431e-01
140	77	2.816407e-01
140	78	2.393464e-01
140	79	0.000000e+00
140	80	0.000000e+00
140	81	2.115117e-01
140	82	2.207366e-01
140	83	1.781982e-01
140	84	2.629708e-01
140	85	2.815871e-01
140	86	3.010803e-01
140	87	3.310236e-01
140	88	2.976558e-01
140	89	2.900747e-01
140	90	2.781116e-01
140	91	2.022055e-01
140	92	2.184797e-01
140	93	2.624514e-01
140	94	1.150289e-01
140	95	0.000000e+00
140	96	0.000000e+00
140	97	2.192052e-01
140	98	2.344798e-01
140	99	2.580940e-01
140	100	2.863253e-01
140	101	3.320032e-01
140	102	2.834507e-01
140	103	2.777516e-01
140	104	3.043001e-01
140	105	3.194296e-01
140	106	3.456592e-01
140	107	3.326376e-01
140	108	2.424724e-01
140	109	2.861725e-01
140	110	7.300576e-02
140	111	0.000000e+00
140	112	0.000000e+00
140	113	2.273358e-01
140	114	3.322711e-01
140	115	3.389930e-01
140	116	2.972666e-01
140	117	3.145446e-01
140	118	2.487520e-01
140	119	3.236712e-01
140	120	3.714134e-01
140	121	3.622870e-01
140	122	3.571562e-01
140	123	2.925479e-01
140	124	2.920294e-01
140	125	4.794875e-01
140	126	1.688760e-01
140	127	0.000000e+00
140	128	0.000000e+00
140	129	2.002655e-01
140	130	2.445653e-01
140	131	2.675063e-01
140	132	2.935669e-01
140	133	3.265717e-01
140	134	2.719308e-01
140	135	2.842133e-01
140	136	2.981247e-01
140	137	3.362865e-01
140	138	3.838934e-01
140	139	3.885498e-01
140	140	1.000000e+00
140	141	4.364852e-01
140	142	1.822418e-01
140	143	0.000000e+00
140	144	0.000000e+00
140	145	0.000000e+00
141	0	0.000000e+00
141	1	3.453754e-01
141	2	4.029858e-01
141	3	4.021841e-01
141	4	4.356600e-01
141	5	4.469121e-01
141	6	4.508464e-01
141	7	4.646766e-01
141	8	4.790913e-01
141	9	4.728931e-01
141	10	4.731489e-01
141	11	4.725416e-01
141	12	4.740122e-01
141	13	4.759075e-01
141	14	4.493846e-01
141	15	0.000000e+00
141	16	0.000000e+00
141	17	3.478536e-01
141	18	3.996610e-01
141	19	3.991260e-01
141	20	4.318947e-01
141	21	4.489852e-01
141	22	4.449968e-01
141	23	4.641285e-01
141	24	4.773744e-01
141	25	4.708370e-01
141	26	4.726463e-01
141	27	4.697350e-01
141	28	4.662976e-01
141	29	4.779443e-01
141	30	4.494740e-01
141	31	0.000000e+00
141	32	0.000000e+00
141	33	3.420708e-01
141	34	4.032300e-01
141	35	4.027242e-01
141	36	4.369957e-01
141	37	4.456342e-01
141	38	4.544231e-01
141	39	4.637524e-01
141	40	4.789194e-01
141	41	4.724744e-01
141	42	4.723763e-01
141	43	4.714622e-01
141	44	4.758619e-01
141	45	4.719145e-01
141	46	4.481023e-01
141	47	0.000000e+00
141	48	0.000000e+00
141	49	3.151892e-01
141	50	3.956405e-01
141	51	3.987933e-01
141	52	4.355436e-01
141	53	4.376878e-01
141	54	4.573176e-01
141	55	4.595443e-01
141	56	4.755332e-01
141	57	4.686639e-01
141	58	4.658565e-01
141	59	4.674584e-01
141	60	4.743041e-01
141	61	4.649615e-01
141	62	4.452124e-01
141	63	0.000000e+00
141	64	0.000000e+00
141	65	3.447056e-01
141	66	4.036089e-01
141	67	4.032299e-01
141	68	4.365608e-01
141	69	4.467820e-01
141	70	4.533389e-01
141	71	4.641406e-01
141	72	4.791105e-01
141	73	4.726783e-01
141	74	4.730307e-01
141	75	4.721593e-01
141	76	4.750641e-01
141	77	4.734813e-01
141	78	4.485136e-01
141	79	0.000000e+00
141	80	0.000000e+00
141	81	1.977431e-01
141	82	2.787925e-01
141	83	2.200593e-01
141	84	3.326767e-01
141	85	3.723116e-01
141	86	3.899783e-01
141	87	4.517616e-01
141	88	4.280756e-01
141	89	3.899380e-01
141	90	3.247746e-01
141	91	2.503909e-01
141	92	1.998717e-01
141	93	3.414982e-01
141	94	2.428703e-01
141	95	0.000000e+00
141	96	0.000000e+00
141	97	1.774001e-01
141	98	2.393435e-01
141	99	2.506627e-01
141	100	2.981738e-01
141	101	4.107883e-01
141	102	3.571846e-01
141	103	3.880462e-01
141	104	3.337269e-01
141	105	3.151827e-01
141	106	3.864260e-01
141	107	4.116221e-01
141	108	2.876918e-01
141	109	3.679026e-01
141	110	1.230145e-01
141	111	0.000000e+00
141	112	0.000000e+00
141	113	2.253294e-01
141	114	3.920561e-01
141	115	4.138066e-01
141	116	3.899240e-01
141	117	3.984335e-01
141	118	3.509110e-01
141	119	4.218898e-01
141	120	4.404877e-01
141	121	5.003384e-01
141	122	5.130986e-01
141	123	4.124920e-01
141	124	4.373471e-01
141	125	5.720066e-01
141	126	3.412253e-01
141	127	0.000000e+00
141	128	0.000000e+00
141	129	1.641273e-01
141	130	2.672701e-01
141	131	3.506124e-01
141	132	3.561662e-01
141	133	4.105185e-01
141	134	4.228230e-01
141	135	4.220092e-01
141	136	4.111816e-01
141	137	4.311456e-01
141	138	4.896943e-01
141	139	4.547070e-01
141	140	4.364852e-01
141	141	1.000000e+00
141	142	3.290300e-01
141	143	0.000000e+00
141	144	0.000000e+00
141	145	0.000000e+00
142	0	0.000000e+00
142	1	3.643969e-01
142	2	4.610365e-01
142	3	4.822480e-01
142	4	5.088541e-01
142	5	5.287545e-01
142	6	5.396248e-01
142	7	5.569944e-01
142	8	5.670596e-01
142	9	5.578757e-01
142	10	5.521448e-01
142	11	5.377096e-01
142	12	5.207332e-01
142	13	5.836299e-01
142	14	5.873290e-01
142	15	0.000000e+00
142	16	0.000000e+00
142	17	3.599263e-01
142	18	4.582237e-01
142	19	4.744800e-01
142	20	5.049076e-01
142	21	5.293261e-01
142	22	5.370004e-01
142	23	5.567840e-01
142	24	5.667300e-01
142	25	5.570992e-01
142	26	5.543998e-01
142	27	5.371194e-01
142	28	5.144140e-01
142	29	5.825833e-01
142	30	5.850965e-01
142	31	0.000000e+00
142	32	0.000000e+00
142	33	3.612463e-01
142	34	4.608273e-01
142	35	4.859676e-01
142	36	5.098697e-01
142	37	5.271799e-01
142	38	5.411237e-01
142	39	5.558905e-01
142	40	5.664613e-01
142	41	5.568322e-01
142	42	5.488304e-01
142	43	5.340899e-01
142	44	5.222428e-01
142	45	5.812381e-01
142	46	5.863246e-01
142	47	0.000000e+00
142	48	0.000000e+00
142	49	3.386411e-01
142	50	4.506876e-01
142	51	4.856862e-01
142	52	5.074372e-01
142	53	5.198160e-01
142	54	5.393861e-01
142	55	5.503660e-01
142	56	5.605884e-01
142	57	5.504216e-01
142	58	5.377668e-01
142	59	5.258994e-01
142	60	5.179287e-01
142	61	5.764803e-01
142	62	5.849299e-01
142	63	0.000000e+00
142	64	0.000000e+00
142	65	3.634300e-01
142	66	4.614911e-01
142	67	4.849046e-01
142	68	5.098628e-01
142	69	5.283623e-01
142	70	5.412713e-01
142	71	5.565028e-01
142	72	5.672242e-01
142	73	5.574794e-01
142	74	5.505406e-01
142	75	5.356279e-01
142	76	5.218458e-01
142	77	5.819093e-01
142	78	5.865053e-01
142	79	0.000000e+00
142	80	0.000000e+00
142	81	1.097585e-01
142	82	2.372592e-01
142	83	2.192183e-01
142	84	3.426879e-01
142	85	3.400164e-01
142	86	3.479929e-01
142	87	3.902632e-01
142	88	4.103752e-01
142	89	3.905863e-01
142	90	2.236093e-01
142	91	1.448192e-01
142	92	5.207667e-02
142	93	3.047996e-01
142	94	2.635935e-01
142	95	0.000000e+00
142	96	0.000000e+00
142	97	1.922227e-02
142	98	1.729814e-01
142	99	1.181624e-01
142	100	2.228935e-01
142	101	3.902563e-01
142	102	3.127149e-01
142	103	3.552013e-01
142	104	2.578137e-01
142	105	1.693416e-01
142	106	2.353508e-01
142	107	2.535966e-01
142	108	1.514724e-01
142	109	2.799764e-01
142	110	1.876555e-01
142	111	0.000000e+00
142	112	0.000000e+00
142	113	7.877102e-02
142	114	2.870602e-01
142	115	3.252140e-01
142	116	3.355709e-01
142	117	3.186115e-01
142	118	3.407685e-01
142	119	3.308748e-01
142	120	3.551037e-01
142	121	4.309686e-01
142	122	4.125997e-01
142	123	4.226957e-01
142	124	4.625406e-01
142	125	4.608958e-01
142	126	4.618931e-01
142	127	0.000000e+00
142	128	0.000000e+00
142	129	4.162213e-02
142	130	2.064077e-01
142	131	2.961380e-01
142	132	2.699604e-01
142	133	3.353967e-01
142	134	3.639647e-01
142	135	3.701440e-01
142	136	3.292188e-01
142	137	3.633206e-01
142	138	3.848130e-01
142	139	2.636573e-01
142	140	1.822418e-01
142	141	3.290300e-01
142	142	1.000000e+00
142	143	0.000000e+00
142	144	0.000000e+00
142	145	0.000000e+00
143	0	0.000000e+00
143	1	0.000000e+00
143	2	0.000000e+00
143	3	0.000000e+00
143	4	0.000000e+00
143	5	0.000000e+00
143	6	0.000000e+00
143	7	0.000000e+00
143	8	0.000000e+00
143	9	0.000000e+00
143	10	0.000000e+00
143	11	0.000000e+00
143	12	0.000000e+00
143	13	0.000000e+00
143	14	0.000000e+00
143	15	0.000000e+00
143	16	0.000000e+00
143	17	0.000000e+00
143	18	0.000000e+00
143	19	0.000000e+00
143	20	0.000000e+00
143	21	0.000000e+00
143	22	0.000000e+00
143	23	0.000000e+00
143	24	0.000000e+00
143	25	0.000000e+00
143	26	0.000000e+00
143	27	0.000000e+00
143	28	0.000000e+00
143	29	0.000000e+00
143	30	0.000000e+00
143	31	0.000000e+00
143	32	0.000000e+00
143	33	0.000000e+00
143	34	0.000000e+00
143	35	0.000000e+00
143	36	0.000000e+00
143	37	0.000000e+00
143	38	0.000000e+00
143	39	0.000000e+00
143	40	0.000000e+00
143	41	0.000000e+00
143	42	0.000000e+00
143	43	0.000000e+00
143	44	0.000000e+00
143	45	0.000000e+00
143	46	0.000000e+00
143	47	0.000000e+00
143	48	0.000000e+00
143	49	0.000000e+00
143	50	0.000000e+00
143	51	0.000000e+00
143	52	0.000000e+00
143	53	0.000000e+00
143	54	0.000000e+00
143	55	0.000000e+00
143	56	0.000000e+00
143	57	0.000000e+00
143	58	0.000000e+00
143	59	0.000000e+00
143	60	0.000000e+00
143	61	0.000000e+00
143	62	0.000000e+00
143	63	0.000000e+00
143	64	0.000000e+00
143	65	0.000000e+00
143	66	0.000000e+00
143	67	0.000000e+00
143	68	0.000000e+00
143	69	0.000000e+00
143	70	0.000000e+00
143	71	0.000000e+00
143	72	0.000000e+00
143	73	0.000000e+00
143	74	0.000000e+00
143	75	0.000000e+00
143	76	0.000000e+00
143	77	0.000000e+00
143	78	0.000000e+00
143	79	0.000000e+00
143	80	0.000000e+00
143	81	0.000000e+00
143	82	0.000000e+00
143	83	0.000000e+00
143	84	0.000000e+00
143	85	0.000000e+00
143	86	0.000000e+00
143	87	0.000000e+00
143	88	0.000000e+00
143	89	0.000000e+00
143	90	0.000000e+00
143	91	0.000000e+00
143	92	0.000000e+00
143	93	0.000000e+00
143	94	0.000000e+00
143	95	0.000000e+00
143	96	0.000000e+00
143	97	0.000000e+00
143	98	0.000000e+00
143	99	0.000000e+00
143	100	0.000000e+00
143	101	0.000000e+00
143	102	0.000000e+00
143	103	0.000000e+00
143	104	0.000000e+00
143	105	0.000000e+00
143	106	0.000000e+00
143	107	0.000000e+00
143	108	0.000000e+00
143	109	0.000000e+00
143	110	0.000000e+00
143	111	0.000000e+00
143	112	0.000000e+00
143	113	0.000000e+00
143	114	0.000000e+00
143	115	0.000000e+00
143	116	0.000000e+00
143	117	0.000000e+00
143	118	0.000000e+00
143	119	0.000000e+00
143	120	0.000000e+00
143	121	0.000000e+00
143	122	0.000000e+00
143	123	0.000000e+00
143	124	0.000000e+00
143	125	0.000000e+00
143	126	0.000000e+00
143	127	0.000000e+00
143	128	0.000000e+00
143	129	0.000000e+00
143	130	0.000000e+00
143	131	0.000000e+00
143	132	0.000000e+00
143	133	0.000000e+00
143	134	0.000000e+00
143	135	0.000000e+00
143	136	0.000000e+00
143	137	0.000000e+00
143	138	0.000000e+00
143	139	0.000000e+00
143	140	0.000000e+00
143	141	0.000000e+00
143	142	0.000000e+00
143	143	0.000000e+00
143	144	0.000000e+00
143	145	0.000000e+00
144	0	0.000000e+00
144	1	0.000000e+00
144	2	0.000000e+00
144	3	0.000000e+00
144	4	0.000000e+00
144	5	0.000000e+00
144	6	0.000000e+00
144	7	0.000000e+00
144	8	0.000000e+00
144	9	0.000000e+00
144	10	0.000000e+00
144	11	0.000000e+00
144	12	0.000000e+00
144	13	0.000000e+00
144	14	0.000000e+00
144	15	0.000000e+00
144	16	0.000000e+00
144	17	0.000000e+00
144	18	0.000000e+00
144	19	0.000000e+00
144	20	0.000000e+00
144	21	0.000000e+00
144	22	0.000000e+00
144	23	0.000000e+00
144	24	0.000000e+00
144	25	0.000000e+00
144	26	0.000000e+00
144	27	0.000000e+00
144	28	0.000000e+00
144	29	0.000000e+00
144	30	0.000000e+00
144	31	0.000000e+00
144	32	0.000000e+00
144	33	0.000000e+00
144	34	0.000000e+00
144	35	0.000000e+00
144	36	0.000000e+00
144	37	0.000000e+00
144	38	0.000000e+00
144	39	0.000000e+00
144	40	0.000000e+00
144	41	0.000000e+00
144	42	0.000000e+00
144	43	0.000000e+00
144	44	0.000000e+00
144	45	0.000000e+00
144	46	0.000000e+00
144	47	0.000000e+00
144	48	0.000000e+00
144	49	0.000000e+00
144	50	0.000000e+00
144	51	0.000000e+00
144	52	0.000000e+00
144	53	0.000000e+00
144	54	0.000000e+00
144	55	0.000000e+00
144	56	0.000000e+00
144	57	0.000000e+00
144	58	0.000000e+00
144	59	0.000000e+00
144	60	0.000000e+00
144	61	0.000000e+00
144	62	0.000000e+00
144	63	0.000000e+00
144	64	0.000000e+00
144	65	0.000000e+00
144	66	0.000000e+00
144	67	0.000000e+00
144	68	0.000000e+00
144	69	0.000000e+00
144	70	0.000000e+00
144	71	0.000000e+00
144	72	0.000000e+00
144	73	0.000000e+00
144	74	0.000000e+00
144	75	0.000000e+00
144	76	0.000000e+00
144	77	0.000000e+00
144	78	0.000000e+00
144	79	0.000000e+00
144	80	0.000000e+00
144	81	0.000000e+00
144	82	0.000000e+00
144	83	0.000000e+00
144	84	0.000000e+00
144	85	0.000000e+00
144	86	0.000000e+00
144	87	0.000000e+00
144	88	0.000000e+00
144	89	0.000000e+00
144	90	0.000000e+00
144	91	0.000000e+00
144	92	0.000000e+00
144	93	0.000000e+00
144	94	0.000000e+00
144	95	0.000000e+00
144	96	0.000000e+00
144	97	0.000000e+00
144	98	0.000000e+00
144	99	0.000000e+00
144	100	0.000000e+00
144	101	0.000000e+00
144	102	0.000000e+00
144	103	0.000000e+00
144	104	0.000000e+00
144	105	0.000000e+00
144	106	0.000000e+00
144	107	0.000000e+00
144	108	0.000000e+00
144	109	0.000000e+00
144	110	0.000000e+00
144	111	0.000000e+00
144	112	0.000000e+00
144	113	0.000000e+00
144	114	0.000000e+00
144	115	0.000000e+00
144	116	0.000000e+00
144	117	0.000000e+00
144	118	0.000000e+00
144	119	0.000000e+00
144	120	0.000000e+00
144	121	0.000000e+00
144	122	0.000000e+00
144	123	0.000000e+00
144	124	0.000000e+00
144	125	0.000000e+00
144	126	0.000000e+00
144	127	0.000000e+00
144	128	0.000000e+00
144	129	0.000000e+00
144	130	0.000000e+00
144	131	0.000000e+00
144	132	0.000000e+00
144	133	0.000000e+00
144	134	0.000000e+00
144	135	0.000000e+00
144	136	0.000000e+00
144	137	0.000000e+00
144	138	0.000000e+00
144	139	0.000000e+00
144	140	0.000000e+00
144	141	0.000000e+00
144	142	0.000000e+00
144	143	0.000000e+00
144	144	0.000000e+00
144	145	0.000000e+00
145	0	0.000000e+00
145	1	0.000000e+00
145	2	0.000000e+00
145	3	0.000000e+00
145	4	0.000000e+00
145	5	0.000000e+00
145	6	0.000000e+00
145	7	0.000000e+00
145	8	0.000000e+00
145	9	0.000000e+00
145	10	0.000000e+00
145	11	0.000000e+00
145	12	0.000000e+00
145	13	0.000000e+00
145	14	0.000000e+00
145	15	0.000000e+00
145	16	0.000000e+00
145	17	0.000000e+00
145	18	0.000000e+00
145	19	0.000000e+00
145	20	0.000000e+00
145	21	0.000000e+00
145	22	0.000000e+00
145	23	0.000000e+00
145	24	0.000000e+00
145	25	0.000000e+00
145	26	0.000000e+00
145	27	0.000000e+00
145	28	0.000000e+00
145	29	0.000000e+00
145	30	0.000000e+00
145	31	0.000000e+00
145	32	0.000000e+00
145	33	0.000000e+00
145	34	0.000000e+00
145	35	0.000000e+00
145	36	0.000000e+00
145	37	0.000000e+00
145	38	0.000000e+00
145	39	0.000000e+00
145	40	0.000000e+00
145	41	0.000000e+00
145	42	0.000000e+00
145	43	0.000000e+00
145	44	0.000000e+00
145	45	0.000000e+00
145	46	0.000000e+00
145	47	0.000000e+00
145	48	0.000000e+00
145	49	0.000000e+00
145	50	0.000000e+00
145	51	0.000000e+00
145	52	0.000000e+00
145	53	0.000000e+00
145	54	0.000000e+00
145	55	0.000000e+00
145	56	0.000000e+00
145	57	0.000000e+00
145	58	0.000000e+00
145	59	0.000000e+00
145	60	0.000000e+00
145	61	0.000000e+00
145	62	0.000000e+00
145	63	0.000000e+00
145	64	0.000000e+00
145	65	0.000000e+00
145	66	0.000000e+00
145	67	0.000000e+00
145	68	0.000000e+00
145	69	0.000000e+00
145	70	0.000000e+00
145	71	0.000000e+00
145	72	0.000000e+00
145	73	0.000000e+00
145	74	0.000000e+00
145	75	0.000000e+00
145	76	0.000000e+00
145	77	0.000000e+00
145	78	0.000000e+00
145	79	0.000000e+00
145	80	0.000000e+00
145	81	0.000000e+00
145	82	0.000000e+00
145	83	0.000000e+00
145	84	0.000000e+00
145	85	0.000000e+00
145	86	0.000000e+00
145	87	0.000000e+00
145	88	0.000000e+00
145	89	0.000000e+00
145	90	0.000000e+00
145	91	0.000000e+00
145	92	0.000000e+00
145	93	0.000000e+00
145	94	0.000000e+00
145	95	0.000000e+00
145	96	0.000000e+00
145	97	0.000000e+00
145	98	0.000000e+00
145	99	0.000000e+00
145	100	0.000000e+00
145	101	0.000000e+00
145	102	0.000000e+00
145	103	0.000000e+00
145	104	0.000000e+00
145	105	0.000000e+00
145	106	0.000000e+00
145	107	0.000000e+00
145	108	0.000000e+00
145	109	0.000000e+00
145	110	0.000000e+00
145	111	0.000000e+00
145	112	0.000000e+00
145	113	0.000000e+00
145	114	0.000000e+00
145	115	0.000000e+00
145	116	0.000000e+00
145	117	0.000000e+00
145	118	0.000000e+00
145	119	0.000000e+00
145	120	0.000000e+00
145	121	0.000000e+00
145	122	0.000000e+00
145	123	0.000000e+00
145	124	0.000000e+00
145	125	0.000000e+00
145	126	0.000000e+00
145	127	0.000000e+00
145	128	0.000000e+00
145	129	0.000000e+00
145	130	0.000000e+00
145	131	0.000000e+00
145	132	0.000000e+00
145	133	0.000000e+00
145	134	0.000000e+00
145	135	0.000000e+00
145	136	0.000000e+00
145	137	0.000000e+00
145	138	0.000000e+00
145	139	0.000000e+00
145	140	0.000000e+00
145	141	0.000000e+00
145	142	0.000000e+00
145	143	0.000000e+00
145	144	0.000000e+00
145	145	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_correlation_phi.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.241424e-01
1	3	8.560553e-01
1	4	8.008943e-01
1	5	7.544520e-01
1	6	6.944972e-01
1	7	0.000000e+00
1	8	0.000000e+00
1	9	9.891849e-01
1	10	9.205635e-01
1	11	8.550051e-01
1	12	7.951171e-01
1	13	7.575250e-01
1	14	6.908288e-01
1	15	0.000000e+00
1	16	0.000000e+00
1	17	9.906018e-01
1	18	9.226269e-01
1	19	8.538919e-01
1	20	8.009592e-01
1	21	7.503230e-01
1	22	6.928829e-01
1	23	0.000000e+00
1	24	0.000000e+00
1	25	9.849108e-01
1	26	9.194477e-01
1	27	8.477302e-01
1	28	7.992976e-01
1	29	7.377001e-01
1	30	6.860764e-01
1	31	0.000000e+00
1	32	0.000000e+00
1	33	9.911985e-01
1	34	9.228154e-01
1	35	8.547059e-01
1	36	8.004757e-01
1	37	7.525465e-01
1	38	6.934207e-01
1	39	0.000000e+00
1	40	0.000000e+00
1	41	7.844459e-01
1	42	7.175170e-01
1	43	5.222788e-01
1	44	4.653604e-01
1	45	2.753886e-01
1	46	1.664627e-01
1	47	0.000000e+00
1	48	0.000000e+00
1	49	6.418209e-01
1	50	6.772037e-01
1	51	4.690617e-01
1	52	2.815687e-01
1	53	1.520564e-01
1	54	2.618258e-01
1	55	0.000000e+00
1	56	0.000000e+00
1	57	7.504714e-01
1	58	8.000238e-01
1	59	6.974975e-01
1	60	6.285489e-01
1	61	4.985962e-01
1	62	2.409099e-01
1	63	0.000000e+00
1	64	0.000000e+00
1	65	7.527308e-01
1	66	7.415042e-01
1	67	5.452770e-01
1	68	3.931155e-01
1	69	2.009374e-01
1	70	1.820462e-02
1	71	0.000000e+00
1	72	0.000000e+00
1	73	0.000000e+00
2	0	0.000000e+00
2	1	9.241424e-01
2	2	1.000000e+00
2	3	9.695932e-01
2	4	9.224524e-01
2	5	8.563069e-01
2	6	7.887032e-01
2	7	0.000000e+00
2	8	0.000000e+00
2	9	9.205492e-01
2	10	9.920356e-01
2	11	9.681998e-01
2	12	9.197322e-01
2	13	8.563821e-01
2	14	7.870497e-01
2	15	0.000000e+00
2	16	0.000000e+00
2	17	9.221614e-01
2	18	9.932417e-01
2	19	9.678846e-01
2	20	9.205781e-01
2	21	8.533769e-01
2	22	7.850355e-01
2	23	0.000000e+00
2	24	0.000000e+00
2	25	9.172558e-01
2	26	9.892204e-01
2	27	9.619323e-01
2	28	9.149667e-01
2	29	8.430300e-01
2	30	7.751838e-01
2	31	0.000000e+00
2	32	0.000000e+00
2	33	9.227262e-01
2	34	9.936360e-01
2	35	9.686155e-01
2	36	9.212173e-01
2	37	8.549253e-01
2	38	7.866916e-01
2	39	0.000000e+00
2	40	0.000000e+00
2	41	7.040528e-01
2	42	7.205972e-01
2	43	5.439099e-01
2	44	4.609415e-01
2	45	2.762098e-01
2	46	1.832378e-01
2	47	0.000000e+00
2	48	0.000000e+00
2	49	6.048684e-01
2	50	6.901003e-01
2	51	4.808265e-01
2	52	2.196446e-01
2	53	8.519264e-02
2	54	2.069122e-01
2	55	0.000000e+00
2	56	0.000000e+00
2	57	5.970606e-01
2	58	7.469438e-01
2	59	7.176145e-01
2	60	6.347832e-01
2	61	5.322865e-01
2	62	2.582515e-01
2	63	0.000000e+00
2	64	0.000000e+00
2	65	6.874882e-01
2	66	7.065195e-01
2	67	5.514690e-01
2	68	3.881189e-01
2	69	1.824634e-01
2	70	8.752840e-03
2	71	0.000000e+00
2	72	0.000000e+00
2	73	0.000000e+00
3	0	0.000000e+00
3	1	8.560553e-01
3	2	9.695932e-01
3	3	1.000000e+00
3	4	9.714745e-01
3	5	9.195567e-01
3	6	8.468257e-01
3	7	0.000000e+00
3	8	0.000000e+00
3	9	8.535547e-01
3	10	9.677952e-01
3	11	9.874921e-01
3	12	9.686713e-01
3	13	9.176163e-01
3	14	8.456498e-01
3	15	0.000000e+00
3	16	0.000000e+00
3	17	8.535989e-01
3	18	9.679006e-01
3	19	9.891863e-01
3	20	9.697752e-01
3	21	9.172715e-01
3	22	8.425763e-01
3	23	0.000000e+00
3	24	0.000000e+00
3	25	8.481029e-01
3	26	9.633665e-01
3	27	9.848503e-01
3	28	9.640326e-01
3	29	9.083910e-01
3	30	8.314514e-01
3	31	0.000000e+00
3	32	0.000000e+00
3	33	8.543968e-01
3	34	9.685349e-01
3	35	9.895411e-01
3	36	9.703933e-01
3	37	9.183929e-01
3	38	8.445199e-01
3	39	0.000000e+00
3	40	0.000000e+00
3	41	6.457435e-01
3	42	7.016374e-01
3	43	5.634522e-01
3	44	4.692525e-01
3	45	2.982779e-01
3	46	2.310639e-01
3	47	0.000000e+00
3	48	0.000000e+00
3	49	5.661958e-01
3	50	6.593253e-01
3	51	5.049443e-01
3	52	2.030683e-01
3	53	1.175165e-01
3	54	1.919608e-01
3	55	0.000000e+00
3	56	0.000000e+00
3	57	5.564601e-01
3	58	7.288173e-01
3	59	7.198473e-01
3	60	6.369894e-01
3	61	5.422172e-01
3	62	2.833113e-01
3	63	0.000000e+00
3	64	0.000000e+00
3	65	6.464136e-01
3	66	6.990911e-01
3	67	5.762402e-01
3	68	4.191397e-01
3	69	2.110637e-01
3	70	5.421832e-02
3	71	0.000000e+00
3	72	0.000000e+00
3	73	0.000000e+00
4	0	0.000000e+00
4	1	8.008943e-01
4	2	9.224524e-01
4	3	9.714745e-01
4	4	1.000000e+00
4	5	9.589899e-01
4	6	9.007103e-01
4	7	0.000000e+00
4	8	0.000000e+00
4	9	7.991070e-01
4	10	9.205737e-01
4	11	9.673379e-01
4	12	9.848834e-01
4	13	9.554006e-01
4	14	8.992173e-01
4	15	0.000000e+00
4	16	0.000000e+00
4	17	7.983481e-01
4	18	9.208302e-01
4	19	9.710245e-01
4	20	9.867076e-01
4	21	9.573996e-01
4	22	8.968293e-01
4	23	0.000000e+00
4	24	0.000000e+00
4	25	7.925833e-01
4	26	9.166538e-01
4	27	9.683008e-01
4	28	9.812195e-01
4	29	9.498651e-01
4	30	8.852519e-01
4	31	0.000000e+00
4	32	0.000000e+00
4	33	7.992568e-01
4	34	9.214102e-01
4	35	9.708947e-01
4	36	9.872081e-01
4	37	9.581089e-01
4	38	8.986294e-01
4	39	0.000000e+00
4	40	0.000000e+00
4	41	6.052069e-01
4	42	6.666061e-01
4	43	5.702766e-01
4	44	4.705986e-01
4	45	3.191244e-01
4	46	2.667825e-01
4	47	0.000000e+00
4	48	0.000000e+00
4	49	5.443431e-01
4	50	6.217683e-01
4	51	5.179078e-01
4	52	1.992359e-01
4	53	1.529484e-01
4	54	1.866494e-01
4	55	0.000000e+00
4	56	0.000000e+00
4	57	5.454224e-01
4	58	7.045733e-01
4	59	6.957030e-01
4	60	6.214146e-01
4	61	5.362033e-01
4	62	2.980638e-01
4	63	0.000000e+00
4	64	0.000000e+00
4	65	5.995952e-01
4	66	6.787278e-01
4	67	5.765402e-01
4	68	4.413743e-01
4	69	2.304626e-01
4	70	9.606507e-02
4	71	0.000000e+00
4	72	0.000000e+00
4	73	0.000000e+00
5	0	0.000000e+00
5	1	7.544520e-01
5	2	8.563069e-01
5	3	9.195567e-01
5	4	9.589899e-01
5	5	1.000000e+00
5	6	9.432827e-01
5	7	0.000000e+00
5	8	0.000000e+00
5	9	7.531503e-01
5	10	8.549367e-01
5	11	9.154059e-01
5	12	9.534362e-01
5	13	9.764825e-01
5	14	9.390167e-01
5	15	0.000000e+00
5	16	0.000000e+00
5	17	7.515303e-01
5	18	8.541428e-01
5	19	9.191327e-01
5	20	9.592755e-01
5	21	9.796563e-01
5	22	9.404278e-01
5	23	0.000000e+00
5	24	0.000000e+00
5	25	7.454664e-01
5	26	8.496549e-01
5	27	9.165979e-01
5	28	9.567643e-01
5	29	9.728355e-01
5	30	9.310445e-01
5	31	0.000000e+00
5	32	0.000000e+00
5	33	7.525402e-01
5	34	8.549101e-01
5	35	9.189258e-01
5	36	9.589790e-01
5	37	9.802087e-01
5	38	9.415373e-01
5	39	0.000000e+00
5	40	0.000000e+00
5	41	5.886225e-01
5	42	6.360133e-01
5	43	5.649567e-01
5	44	4.831311e-01
5	45	3.745214e-01
5	46	3.100698e-01
5	47	0.000000e+00
5	48	0.000000e+00
5	49	5.324971e-01
5	50	5.976433e-01
5	51	5.170427e-01
5	52	2.248559e-01
5	53	2.016527e-01
5	54	2.070168e-01
5	55	0.000000e+00
5	56	0.000000e+00
5	57	5.563633e-01
5	58	6.902889e-01
5	59	6.528044e-01
5	60	5.986057e-01
5	61	5.144410e-01
5	62	3.262219e-01
5	63	0.000000e+00
5	64	0.000000e+00
5	65	5.900331e-01
5	66	6.747399e-01
5	67	5.638539e-01
5	68	4.453923e-01
5	69	2.465026e-01
5	70	1.427029e-01
5	71	0.000000e+00
5	72	0.000000e+00
5	73	0.000000e+00
6	0	0.000000e+00
6	1	6.944972e-01
6	2	7.887032e-01
6	3	8.468257e-01
6	4	9.007103e-01
6	5	9.432827e-01
6	6	1.000000e+00
6	7	0.000000e+00
6	8	0.000000e+00
6	9	6.946445e-01
6	10	7.887210e-01
6	11	8.447416e-01
6	12	8.982059e-01
6	13	9.384434e-01
6	14	9.720444e-01
6	15	0.000000e+00
6	16	0.000000e+00
6	17	6.908367e-01
6	18	7.851436e-01
6	19	8.454103e-01
6	20	8.993810e-01
6	21	9.429405e-01
6	22	9.751829e-01
6	23	0.000000e+00
6	24	0.000000e+00
6	25	6.836650e-01
6	26	7.792257e-01
6	27	8.409443e-01
6	28	8.940180e-01
6	29	9.371526e-01
6	30	9.660565e-01
6	31	0.000000e+00
6	32	0.000000e+00
6	33	6.922827e-01
6	34	7.863286e-01
6	35	8.456416e-01
6	36	9.000729e-01
6	37	9.431525e-01
6	38	9.760044e-01
6	39	0.000000e+00
6	40	0.000000e+00
6	41	5.654418e-01
6	42	5.656113e-01
6	43	5.171001e-01
6	44	4.468610e-01
6	45	3.648025e-01
6	46	2.833849e-01
6	47	0.000000e+00
6	48	0.000000e+00
6	49	5.137347e-01
6	50	5.411327e-01
6	51	4.766027e-01
6	52	2.248831e-01
6	53	1.601577e-01
6	54	1.902567e-01
6	55	0.000000e+00
6	56	0.000000e+00
6	57	5.067037e-01
6	58	6.157833e-01
6	59	5.601218e-01
6	60	5.243835e-01
6	61	4.680781e-01
6	62	3.210241e-01
6	63	0.000000e+00
6	64	0.000000e+00
6	65	5.124241e-01
6	66	5.863621e-01
6	67	4.617773e-01
6	68	4.039820e-01
6	69	1.978008e-01
6	70	1.369699e-01
6	71	0.000000e+00
6	72	0.000000e+00
6	73	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00
7	8	0.000000e+00
7	9	0.000000e+00
7	10	0.000000e+00
7	11	0.000000e+00
7	12	0.000000e+00
7	13	0.000000e+00
7	14	0.000000e+00
7	15	0.000000e+00
7	16	0.000000e+00
7	17	0.000000e+00
7	18	0.000000e+00
7	19	0.000000e+00
7	20	0.000000e+00
7	21	0.000000e+00
7	22	0.000000e+00
7	23	0.000000e+00
7	24	0.000000e+00
7	25	0.000000e+00
7	26	0.000000e+00
7	27	0.000000e+00
7	28	0.000000e+00
7	29	0.000000e+00
7	30	0.000000e+00
7	31	0.000000e+00
7	32	0.000000e+00
7	33	0.000000e+00
7	34	0.000000e+00
7	35	0.000000e+00
7	36	0.000000e+00
7	37	0.000000e+00
7	38	0.000000e+00
7	39	0.000000e+00
7	40	0.000000e+00
7	41	0.000000e+00
7	42	0.000000e+00
7	43	0.000000e+00
7	44	0.000000e+00
7	45	0.000000e+00
7	46	0.000000e+00
7	47	0.000000e+00
7	48	0.000000e+00
7	49	0.000000e+00
7	50	0.000000e+00
7	51	0.000000e+00
7	52	0.000000e+00
7	53	0.000000e+00
7	54	0.000000e+00
7	55	0.000000e+00
7	56	0.000000e+00
7	57	0.000000e+00
7	58	0.000000e+00
7	59	0.000000e+00
7	60	0.000000e+00
7	61	0.000000e+00
7	62	0.000000e+00
7	63	0.000000e+00
7	64	0.000000e+00
7	65	0.000000e+00
7	66	0.000000e+00
7	67	0.000000e+00
7	68	0.000000e+00
7	69	0.000000e+00
7	70	0.000000e+00
7	71	0.000000e+00
7	72	0.000000e+00
7	73	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
8	10	0.000000e+00
8	11	0.000000e+00
8	12	0.000000e+00
8	13	0.000000e+00
8	14	0.000000e+00
8	15	0.000000e+00
8	16	0.000000e+00
8	17	0.000000e+00
8	18	0.000000e+00
8	19	0.000000e+00
8	20	0.000000e+00
8	21	0.000000e+00
8	22	0.000000e+00
8	23	0.000000e+00
8	24	0.000000e+00
8	25	0.000000e+00
8	26	0.000000e+00
8	27	0.000000e+00
8	28	0.000000e+00
8	29	0.000000e+00
8	30	0.000000e+00
8	31	0.000000e+00
8	32	0.000000e+00
8	33	0.000000e+00
8	34	0.000000e+00
8	35	0.000000e+00
8	36	0.000000e+00
8	37	0.000000e+00
8	38	0.000000e+00
8	39	0.000000e+00
8	40	0.000000e+00
8	41	0.000000e+00
8	42	0.000000e+00
8	43	0.000000e+00
8	44	0.000000e+00
8	45	0.000000e+00
8	46	0.000000e+00
8	47	0.000000e+00
8	48	0.000000e+00
8	49	0.000000e+00
8	50	0.000000e+00
8	51	0.000000e+00
8	52	0.000000e+00
8	53	0.000000e+00
8	54	0.000000e+00
8	55	0.000000e+00
8	56	0.000000e+00
8	57	0.000000e+00
8	58	0.000000e+00
8	59	0.000000e+00
8	60	0.000000e+00
8	61	0.000000e+00
8	62	0.000000e+00
8	63	0.000000e+00
8	64	0.000000e+00
8	65	0.000000e+00
8	66	0.000000e+00
8	67	0.000000e+00
8	68	0.000000e+00
8	69	0.000000e+00
8	70	0.000000e+00
8	71	0.000000e+00
8	72	0.000000e+00
8	73	0.000000e+00
9	0	0.000000e+00
9	1	9.891849e-01
9	2	9.205492e-01
9	3	8.535547e-01
9	4	7.991070e-01
9	5	7.531503e-01
9	6	6.946445e-01
9	7	0.000000e+00
9	8	0.000000e+00
9	9	1.000000e+00
9	10	9.211083e-01
9	11	8.555115e-01
9	12	7.959963e-01
9	13	7.580603e-01
9	14	6.922365e-01
9	15	0.000000e+00
9	16	0.000000e+00
9	17	9.883921e-01
9	18	9.201410e-01
9	19	8.527267e-01
9	20	8.004295e-01
9	21	7.506323e-01
9	22	6.946983e-01
9	23	0.000000e+00
9	24	0.000000e+00
9	25	9.799159e-01
9	26	9.147537e-01
9	27	8.453044e-01
9	28	7.976709e-01
9	29	7.378579e-01
9	30	6.882322e-01
9	31	0.000000e+00
9	32	0.000000e+00
9	33	9.896884e-01
9	34	9.208860e-01
9	35	8.538728e-01
9	36	8.002028e-01
9	37	7.528997e-01
9	38	6.951486e-01
9	39	0.000000e+00
9	40	0.000000e+00
9	41	7.863374e-01
9	42	7.196180e-01
9	43	5.261992e-01
9	44	4.697268e-01
9	45	2.771168e-01
9	46	1.682294e-01
9	47	0.000000e+00
9	48	0.000000e+00
9	49	6.366181e-01
9	50	6.733587e-01
9	51	4.704127e-01
9	52	2.817917e-01
9	53	1.575673e-01
9	54	2.622259e-01
9	55	0.000000e+00
9	56	0.000000e+00
9	57	7.512116e-01
9	58	8.008800e-01
9	59	7.000334e-01
9	60	6.338098e-01
9	61	5.028642e-01
9	62	2.412823e-01
9	63	0.000000e+00
9	64	0.000000e+00
9	65	7.525702e-01
9	66	7.445789e-01
9	67	5.515999e-01
9	68	4.020108e-01
9	69	2.111684e-01
9	70	2.314875e-02
9	71	0.000000e+00
9	72	0.000000e+00
9	73	0.000000e+00
10	0	0.000000e+00
10	1	9.205635e-01
10	2	9.920356e-01
10	3	9.677952e-01
10	4	9.205737e-01
10	5	8.549367e-01
10	6	7.887210e-01
10	7	0.000000e+00
10	8	0.000000e+00
10	9	9.211083e-01
10	10	1.000000e+00
10	11	9.688270e-01
10	12	9.199657e-01
10	13	8.564629e-01
10	14	7.880227e-01
10	15	0.000000e+00
10	16	0.000000e+00
10	17	9.196353e-01
10	18	9.913322e-01
10	19	9.670237e-01
10	20	9.195699e-01
10	21	8.532005e-01
10	22	7.862785e-01
10	23	0.000000e+00
10	24	0.000000e+00
10	25	9.125101e-01
10	26	9.853851e-01
10	27	9.599622e-01
10	28	9.130284e-01
10	29	8.426919e-01
10	30	7.766866e-01
10	31	0.000000e+00
10	32	0.000000e+00
10	33	9.207672e-01
10	34	9.922181e-01
10	35	9.680524e-01
10	36	9.204406e-01
10	37	8.548019e-01
10	38	7.878854e-01
10	39	0.000000e+00
10	40	0.000000e+00
10	41	7.053724e-01
10	42	7.219195e-01
10	43	5.465001e-01
10	44	4.635841e-01
10	45	2.775349e-01
10	46	1.841069e-01
10	47	0.000000e+00
10	48	0.000000e+00
10	49	6.000840e-01
10	50	6.874474e-01
10	51	4.822172e-01
10	52	2.207295e-01
10	53	8.852602e-02
10	54	2.084001e-01
10	55	0.000000e+00
10	56	0.000000e+00
10	57	5.952133e-01
10	58	7.460230e-01
10	59	7.177764e-01
10	60	6.371973e-01
10	61	5.350434e-01
10	62	2.587989e-01
10	63	0.000000e+00
10	64	0.000000e+00
10	65	6.870330e-01
10	66	7.075487e-01
10	67	5.543968e-01
10	68	3.920894e-01
10	69	1.896050e-01
10	70	1.177293e-02
10	71	0.000000e+00
10	72	0.000000e+00
10	73	0.000000e+00
11	0	0.000000e+00
11	1	8.550051e-01
11	2	9.681998e-01
11	3	9.874921e-01
11	4	9.673379e-01
11	5	9.154059e-01
11	6	8.447416e-01
11	7	0.000000e+00
11	8	0.000000e+00
11	9	8.555115e-01
11	10	9.688270e-01
11	11	1.000000e+00
11	12	9.661819e-01
11	13	9.146350e-01
11	14	8.443031e-01
11	15	0.000000e+00
11	16	0.000000e+00
11	17	8.536435e-01
11	18	9.672629e-01
11	19	9.871855e-01
11	20	9.663765e-01
11	21	9.141642e-01
11	22	8.415818e-01
11	23	0.000000e+00
11	24	0.000000e+00
11	25	8.467880e-01
11	26	9.615339e-01
11	27	9.818241e-01
11	28	9.599946e-01
11	29	9.052263e-01
11	30	8.307817e-01
11	31	0.000000e+00
11	32	0.000000e+00
11	33	8.547973e-01
11	34	9.682019e-01
11	35	9.878129e-01
11	36	9.671645e-01
11	37	9.153098e-01
11	38	8.434549e-01
11	39	0.000000e+00
11	40	0.000000e+00
11	41	6.481733e-01
11	42	7.016682e-01
11	43	5.622935e-01
11	44	4.701713e-01
11	45	2.985951e-01
11	46	2.284966e-01
11	47	0.000000e+00
11	48	0.000000e+00
11	49	5.638247e-01
11	50	6.577684e-01
11	51	5.024870e-01
11	52	2.038448e-01
11	53	1.163770e-01
11	54	1.921141e-01
11	55	0.000000e+00
11	56	0.000000e+00
11	57	5.559222e-01
11	58	7.272048e-01
11	59	7.190390e-01
11	60	6.381104e-01
11	61	5.426930e-01
11	62	2.821590e-01
11	63	0.000000e+00
11	64	0.000000e+00
11	65	6.468144e-01
11	66	6.982250e-01
11	67	5.754080e-01
11	68	4.206601e-01
11	69	2.129228e-01
11	70	5.436198e-02
11	71	0.000000e+00
11	72	0.000000e+00
11	73	0.000000e+00
12	0	0.000000e+00
12	1	7.951171e-01
12	2	9.197322e-01
12	3	9.686713e-01
12	4	9.848834e-01
12	5	9.534362e-01
12	6	8.982059e-01
12	7	0.000000e+00
12	8	0.000000e+00
12	9	7.959963e-01
12	10	9.199657e-01
12	11	9.661819e-01
12	12	1.000000e+00
12	13	9.511025e-01
12	14	8.978212e-01
12	15	0.000000e+00
12	16	0.000000e+00
12	17	7.936912e-01
12	18	9.189181e-01
12	19	9.690180e-01
12	20	9.841304e-01
12	21	9.527439e-01
12	22	8.951690e-01
12	23	0.000000e+00
12	24	0.000000e+00
12	25	7.868326e-01
12	26	9.137946e-01
12	27	9.656854e-01
12	28	9.774874e-01
12	29	9.449925e-01
12	30	8.834476e-01
12	31	0.000000e+00
12	32	0.000000e+00
12	33	7.948843e-01
12	34	9.197326e-01
12	35	9.690538e-01
12	36	9.849212e-01
12	37	9.535123e-01
12	38	8.970221e-01
12	39	0.000000e+00
12	40	0.000000e+00
12	41	6.025208e-01
12	42	6.645872e-01
12	43	5.681252e-01
12	44	4.682180e-01
12	45	3.137681e-01
12	46	2.618827e-01
12	47	0.000000e+00
12	48	0.000000e+00
12	49	5.395551e-01
12	50	6.160960e-01
12	51	5.137722e-01
12	52	1.940380e-01
12	53	1.465487e-01
12	54	1.847063e-01
12	55	0.000000e+00
12	56	0.000000e+00
12	57	5.371496e-01
12	58	6.988578e-01
12	59	6.937184e-01
12	60	6.189361e-01
12	61	5.370421e-01
12	62	2.959189e-01
12	63	0.000000e+00
12	64	0.000000e+00
12	65	5.927754e-01
12	66	6.731152e-01
12	67	5.760468e-01
12	68	4.417318e-01
12	69	2.326195e-01
12	70	9.614376e-02
12	71	0.000000e+00
12	72	0.000000e+00
12	73	0.000000e+00
13	0	0.000000e+00
13	1	7.575250e-01
13	2	8.563821e-01
13	3	9.176163e-01
13	4	9.554006e-01
13	5	9.764825e-01
13	6	9.384434e-01
13	7	0.000000e+00
13	8	0.000000e+00
13	9	7.580603e-01
13	10	8.564629e-01
13	11	9.146350e-01
13	12	9.511025e-01
13	13	1.000000e+00
13	14	9.352689e-01
13	15	0.000000e+00
13	16	0.000000e+00
13	17	7.560445e-01
13	18	8.553104e-01
13	19	9.181536e-01
13	20	9.565473e-01
13	21	9.758604e-01
13	22	9.363822e-01
13	23	0.000000e+00
13	24	0.000000e+00
13	25	7.496868e-01
13	26	8.505609e-01
13	27	9.154636e-01
13	28	9.537166e-01
13	29	9.683807e-01
13	30	9.268626e-01
13	31	0.000000e+00
13	32	0.000000e+00
13	33	7.571254e-01
13	34	8.561470e-01
13	35	9.179856e-01
13	36	9.563048e-01
13	37	9.766056e-01
13	38	9.375437e-01
13	39	0.000000e+00
13	40	0.000000e+00
13	41	5.931440e-01
13	42	6.390997e-01
13	43	5.658330e-01
13	44	4.853620e-01
13	45	3.712412e-01
13	46	3.065251e-01
13	47	0.000000e+00
13	48	0.000000e+00
13	49	5.318132e-01
13	50	5.982416e-01
13	51	5.183480e-01
13	52	2.278036e-01
13	53	2.045942e-01
13	54	2.147816e-01
13	55	0.000000e+00
13	56	0.000000e+00
13	57	5.612149e-01
13	58	6.954471e-01
13	59	6.563234e-01
13	60	6.028523e-01
13	61	5.196535e-01
13	62	3.255846e-01
13	63	0.000000e+00
13	64	0.000000e+00
13	65	5.951070e-01
13	66	6.794721e-01
13	67	5.695346e-01
13	68	4.461299e-01
13	69	2.535075e-01
13	70	1.443511e-01
13	71	0.000000e+00
13	72	0.000000e+00
13	73	0.000000e+00
14	0	0.000000e+00
14	1	6.908288e-01
14	2	7.870497e-01
14	3	8.456498e-01
14	4	8.992173e-01
14	5	9.390167e-01
14	6	9.720444e-01
14	7	0.000000e+00
14	8	0.000000e+00
14	9	6.922365e-01
14	10	7.880227e-01
14	11	8.443031e-01
14	12	8.978212e-01
14	13	9.352689e-01
14	14	1.000000e+00
14	15	0.000000e+00
14	16	0.000000e+00
14	17	6.889268e-01
14	18	7.848407e-01
14	19	8.453049e-01
14	20	8.987349e-01
14	21	9.395323e-01
14	22	9.708268e-01
14	23	0.000000e+00
14	24	0.000000e+00
14	25	6.821612e-01
14	26	7.792285e-01
14	27	8.411501e-01
14	28	8.932058e-01
14	29	9.336151e-01
14	30	9.606878e-01
14	31	0.000000e+00
14	32	0.000000e+00
14	33	6.902805e-01
14	34	7.859539e-01
14	35	8.454685e-01
14	36	8.994903e-01
14	37	9.397888e-01
14	38	9.719238e-01
14	39	0.000000e+00
14	40	0.000000e+00
14	41	5.627726e-01
14	42	5.632290e-01
14	43	5.156444e-01
14	44	4.431927e-01
14	45	3.574902e-01
14	46	2.794589e-01
14	47	0.000000e+00
14	48	0.000000e+00
14	49	5.088912e-01
14	50	5.380674e-01
14	51	4.762841e-01
14	52	2.212121e-01
14	53	1.563554e-01
14	54	1.862624e-01
14	55	0.000000e+00
14	56	0.000000e+00
14	57	5.026327e-01
14	58	6.132400e-01
14	59	5.583326e-01
14	60	5.226225e-01
14	61	4.679576e-01
14	62	3.184078e-01
14	63	0.000000e+00
14	64	0.000000e+00
14	65	5.072778e-01
14	66	5.832921e-01
14	67	4.631326e-01
14	68	4.023532e-01
14	69	1.998908e-01
14	70	1.357903e-01
14	71	0.000000e+00
14	72	0.000000e+00
14	73	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00
15	16	0.000000e+00
15	17	0.000000e+00
15	18	0.000000e+00
15	19	0.000000e+00
15	20	0.000000e+00
15	21	0.000000e+00
15	22	0.000000e+00
15	23	0.000000e+00
15	24	0.000000e+00
15	25	0.000000e+00
15	26	0.000000e+00
15	27	0.000000e+00
15	28	0.000000e+00
15	29	0.000000e+00
15	30	0.000000e+00
15	31	0.000000e+00
15	32	0.000000e+00
15	33	0.000000e+00
15	34	0.000000e+00
15	35	0.000000e+00
15	36	0.000000e+00
15	37	0.000000e+00
15	38	0.000000e+00
15	39	0.000000e+00
15	40	0.000000e+00
15	41	0.000000e+00
15	42	0.000000e+00
15	43	0.000000e+00
15	44	0.000000e+00
15	45	0.000000e+00
15	46	0.000000e+00
15	47	0.000000e+00
15	48	0.000000e+00
15	49	0.000000e+00
15	50	0.000000e+00
15	51	0.000000e+00
15	52	0.000000e+00
15	53	0.000000e+00
15	54	0.000000e+00
15	55	0.000000e+00
15	56	0.000000e+00
15	57	0.000000e+00
15	58	0.000000e+00
15	59	0.000000e+00
15	60	0.000000e+00
15	61	0.000000e+00
15	62	0.000000e+00
15	63	0.000000e+00
15	64	0.000000e+00
15	65	0.000000e+00
15	66	0.000000e+00
15	67	0.000000e+00
15	68	0.000000e+00
15	69	0.000000e+00
15	70	0.000000e+00
15	71	0.000000e+00
15	72	0.000000e+00
15	73	0.000000e+00
16	0	0.000000e+00
16	1	0.000000e+00
16	2	0.000000e+00
16	3	0.000000e+00
16	4	0.000000e+00
16	5	0.000000e+00
16	6	0.000000e+00
16	7	0.000000e+00
16	8	0.000000e+00
16	9	0.000000e+00
16	10	0.000000e+00
16	11	0.000000e+00
16	12	0.000000e+00
16	13	0.000000e+00
16	14	0.000000e+00
16	15	0.000000e+00
16	16	0.000000e+00
16	17	0.000000e+00
16	18	0.000000e+00
16	19	0.000000e+00
16	20	0.000000e+00
16	21	0.000000e+00
16	22	0.000000e+00
16	23	0.000000e+00
16	24	0.000000e+00
16	25	0.000000e+00
16	26	0.000000e+00
16	27	0.000000e+00
16	28	0.000000e+00
16	29	0.000000e+00
16	30	0.000000e+00
16	31	0.000000e+00
16	32	0.000000e+00
16	33	0.000000e+00
16	34	0.000000e+00
16	35	0.000000e+00
16	36	0.000000e+00
16	37	0.000000e+00
16	38	0.000000e+00
16	39	0.000000e+00
16	40	0.000000e+00
16	41	0.000000e+00
16	42	0.000000e+00
16	43	0.000000e+00
16	44	0.000000e+00
16	45	0.000000e+00
16	46	0.000000e+00
16	47	0.000000e+00
16	48	0.000000e+00
16	49	0.000000e+00
16	50	0.000000e+00
16	51	0.000000e+00
16	52	0.000000e+00
16	53	0.000000e+00
16	54	0.000000e+00
16	55	0.000000e+00
16	56	0.000000e+00
16	57	0.000000e+00
16	58	0.000000e+00
16	59	0.000000e+00
16	60	0.000000e+00
16	61	0.000000e+00
16	62	0.000000e+00
16	63	0.000000e+00
16	64	0.000000e+00
16	65	0.000000e+00
16	66	0.000000e+00
16	67	0.000000e+00
16	68	0.000000e+00
16	69	0.000000e+00
16	70	0.000000e+00
16	71	0.000000e+00
16	72	0.000000e+00
16	73	0.000000e+00
17	0	0.000000e+00
17	1	9.906018e-01
17	2	9.221614e-01
17	3	8.535989e-01
17	4	7.983481e-01
17	5	7.515303e-01
17	6	6.908367e-01
17	7	0.000000e+00
17	8	0.000000e+00
17	9	9.883921e-01
17	10	9.196353e-01
17	11	8.536435e-01
17	12	7.936912e-01
17	13	7.560445e-01
17	14	6.889268e-01
17	15	0.000000e+00
17	16	0.000000e+00
17	17	1.000000e+00
17	18	9.235657e-01
17	19	8.535669e-01
17	20	8.003997e-01
17	21	7.490443e-01
17	22	6.908385e-01
17	23	0.000000e+00
17	24	0.000000e+00
17	25	9.879112e-01
17	26	9.216134e-01
17	27	8.481098e-01
17	28	7.993420e-01
17	29	7.365503e-01
17	30	6.839139e-01
17	31	0.000000e+00
17	32	0.000000e+00
17	33	9.922611e-01
17	34	9.233937e-01
17	35	8.541638e-01
17	36	7.997482e-01
17	37	7.512165e-01
17	38	6.913949e-01
17	39	0.000000e+00
17	40	0.000000e+00
17	41	7.809529e-01
17	42	7.132696e-01
17	43	5.173332e-01
17	44	4.604031e-01
17	45	2.729358e-01
17	46	1.647945e-01
17	47	0.000000e+00
17	48	0.000000e+00
17	49	6.411159e-01
17	50	6.749209e-01
17	51	4.646252e-01
17	52	2.779993e-01
17	53	1.453541e-01
17	54	2.576256e-01
17	55	0.000000e+00
17	56	0.000000e+00
17	57	7.503504e-01
17	58	7.989025e-01
17	59	6.947294e-01
17	60	6.243367e-01
17	61	4.946269e-01
17	62	2.401478e-01
17	63	0.000000e+00
17	64	0.000000e+00
17	65	7.528988e-01
17	66	7.389953e-01
17	67	5.412212e-01
17	68	3.897349e-01
17	69	1.943483e-01
17	70	1.562676e-02
17	71	0.000000e+00
17	72	0.000000e+00
17	73	0.000000e+00
18	0	0.000000e+00
18	1	9.226269e-01
18	2	9.932417e-01
18	3	9.679006e-01
18	4	9.208302e-01
18	5	8.541428e-01
18	6	7.851436e-01
18	7	0.000000e+00
18	8	0.000000e+00
18	9	9.201410e-01
18	10	9.913322e-01
18	11	9.672629e-01
18	12	9.189181e-01
18	13	8.553104e-01
18	14	7.848407e-01
18	15	0.000000e+00
18	16	0.000000e+00
18	17	9.235657e-01
18	18	1.000000e+00
18	19	9.678329e-01
18	20	9.204890e-01
18	21	8.524501e-01
18	22	7.826894e-01
18	23	0.000000e+00
18	24	0.000000e+00
18	25	9.198441e-01
18	26	9.911515e-01
18	27	9.624917e-01
18	28	9.153742e-01
18	29	8.421939e-01
18	30	7.727342e-01
18	31	0.000000e+00
18	32	0.000000e+00
18	33	9.237815e-01
18	34	9.942163e-01
18	35	9.683815e-01
18	36	9.209845e-01
18	37	8.539612e-01
18	38	7.843610e-01
18	39	0.000000e+00
18	40	0.000000e+00
18	41	7.011338e-01
18	42	7.181100e-01
18	43	5.405684e-01
18	44	4.577677e-01
18	45	2.745028e-01
18	46	1.824912e-01
18	47	0.000000e+00
18	48	0.000000e+00
18	49	6.044800e-01
18	50	6.885310e-01
18	51	4.774341e-01
18	52	2.164473e-01
18	53	8.076530e-02
18	54	2.037245e-01
18	55	0.000000e+00
18	56	0.000000e+00
18	57	5.974276e-01
18	58	7.467138e-01
18	59	7.169067e-01
18	60	6.324817e-01
18	61	5.299153e-01
18	62	2.576564e-01
18	63	0.000000e+00
18	64	0.000000e+00
18	65	6.878295e-01
18	66	7.056342e-01
18	67	5.505060e-01
18	68	3.870889e-01
18	69	1.786962e-01
18	70	7.638345e-03
18	71	0.000000e+00
18	72	0.000000e+00
18	73	0.000000e+00
19	0	0.000000e+00
19	1	8.538919e-01
19	2	9.678846e-01
19	3	9.891863e-01
19	4	9.710245e-01
19	5	9.191327e-01
19	6	8.454103e-01
19	7	0.000000e+00
19	8	0.000000e+00
19	9	8.527267e-01
19	10	9.670237e-01
19	11	9.871855e-01
19	12	9.690180e-01
19	13	9.181536e-01
19	14	8.453049e-01
19	15	0.000000e+00
19	16	0.000000e+00
19	17	8.535669e-01
19	18	9.678329e-01
19	19	1.000000e+00
19	20	9.705338e-01
19	21	9.178634e-01
19	22	8.421757e-01
19	23	0.000000e+00
19	24	0.000000e+00
19	25	8.485840e-01
19	26	9.637639e-01
19	27	9.855082e-01
19	28	9.650599e-01
19	29	9.090100e-01
19	30	8.309964e-01
19	31	0.000000e+00
19	32	0.000000e+00
19	33	8.542099e-01
19	34	9.683338e-01
19	35	9.896875e-01
19	36	9.710698e-01
19	37	9.189719e-01
19	38	8.441255e-01
19	39	0.000000e+00
19	40	0.000000e+00
19	41	6.431888e-01
19	42	6.998879e-01
19	43	5.623857e-01
19	44	4.679788e-01
19	45	2.976725e-01
19	46	2.317976e-01
19	47	0.000000e+00
19	48	0.000000e+00
19	49	5.650662e-01
19	50	6.577397e-01
19	51	5.043325e-01
19	52	2.013768e-01
19	53	1.166979e-01
19	54	1.905706e-01
19	55	0.000000e+00
19	56	0.000000e+00
19	57	5.566933e-01
19	58	7.292978e-01
19	59	7.201532e-01
19	60	6.366997e-01
19	61	5.424921e-01
19	62	2.837954e-01
19	63	0.000000e+00
19	64	0.000000e+00
19	65	6.464846e-01
19	66	6.993448e-01
19	67	5.765645e-01
19	68	4.191609e-01
19	69	2.110723e-01
19	70	5.483366e-02
19	71	0.000000e+00
19	72	0.000000e+00
19	73	0.000000e+00
20	0	0.000000e+00
20	1	8.009592e-01
20	2	9.205781e-01
20	3	9.697752e-01
20	4	9.867076e-01
20	5	9.592755e-01
20	6	8.993810e-01
20	7	0.000000e+00
20	8	0.000000e+00
20	9	8.004295e-01
20	10	9.195699e-01
20	11	9.663765e-01
20	12	9.841304e-01
20	13	9.565473e-01
20	14	8.987349e-01
20	15	0.000000e+00
20	16	0.000000e+00
20	17	8.003997e-01
20	18	9.204890e-01
20	19	9.705338e-01
20	20	1.000000e+00
20	21	9.586398e-01
20	22	8.964874e-01
20	23	0.000000e+00
20	24	0.000000e+00
20	25	7.950791e-01
20	26	9.167443e-01
20	27	9.681194e-01
20	28	9.818351e-01
20	29	9.511551e-01
20	30	8.850038e-01
20	31	0.000000e+00
20	32	0.000000e+00
20	33	8.011641e-01
20	34	9.209447e-01
20	35	9.703052e-01
20	36	9.871110e-01
20	37	9.593315e-01
20	38	8.982503e-01
20	39	0.000000e+00
20	40	0.000000e+00
20	41	6.049963e-01
20	42	6.660014e-01
20	43	5.701223e-01
20	44	4.712310e-01
20	45	3.210128e-01
20	46	2.692070e-01
20	47	0.000000e+00
20	48	0.000000e+00
20	49	5.441113e-01
20	50	6.218173e-01
20	51	5.186737e-01
20	52	1.998065e-01
20	53	1.561877e-01
20	54	1.865255e-01
20	55	0.000000e+00
20	56	0.000000e+00
20	57	5.506213e-01
20	58	7.083565e-01
20	59	6.974882e-01
20	60	6.244024e-01
20	61	5.377073e-01
20	62	2.991879e-01
20	63	0.000000e+00
20	64	0.000000e+00
20	65	6.030630e-01
20	66	6.826431e-01
20	67	5.791079e-01
20	68	4.438383e-01
20	69	2.323069e-01
20	70	9.814313e-02
20	71	0.000000e+00
20	72	0.000000e+00
20	73	0.000000e+00
21	0	0.000000e+00
21	1	7.503230e-01
21	2	8.533769e-01
21	3	9.172715e-01
21	4	9.573996e-01
21	5	9.796563e-01
21	6	9.429405e-01
21	7	0.000000e+00
21	8	0.000000e+00
21	9	7.506323e-01
21	10	8.532005e-01
21	11	9.141642e-01
21	12	9.527439e-01
21	13	9.758604e-01
21	14	9.395323e-01
21	15	0.000000e+00
21	16	0.000000e+00
21	17	7.490443e-01
21	18	8.524501e-01
21	19	9.178634e-01
21	20	9.586398e-01
21	21	1.000000e+00
21	22	9.410860e-01
21	23	0.000000e+00
21	24	0.000000e+00
21	25	7.430143e-01
21	26	8.480043e-01
21	27	9.153131e-01
21	28	9.561872e-01
21	29	9.729196e-01
21	30	9.317755e-01
21	31	0.000000e+00
21	32	0.000000e+00
21	33	7.500493e-01
21	34	8.532070e-01
21	35	9.176605e-01
21	36	9.583393e-01
21	37	9.799279e-01
21	38	9.421663e-01
21	39	0.000000e+00
21	40	0.000000e+00
21	41	5.850534e-01
21	42	6.323861e-01
21	43	5.626077e-01
21	44	4.809389e-01
21	45	3.748643e-01
21	46	3.103662e-01
21	47	0.000000e+00
21	48	0.000000e+00
21	49	5.306029e-01
21	50	5.946742e-01
21	51	5.142585e-01
21	52	2.218849e-01
21	53	1.985694e-01
21	54	2.018693e-01
21	55	0.000000e+00
21	56	0.000000e+00
21	57	5.541023e-01
21	58	6.875258e-01
21	59	6.509905e-01
21	60	5.968805e-01
21	61	5.130685e-01
21	62	3.260939e-01
21	63	0.000000e+00
21	64	0.000000e+00
21	65	5.870683e-01
21	66	6.721123e-01
21	67	5.611057e-01
21	68	4.457086e-01
21	69	2.447166e-01
21	70	1.425315e-01
21	71	0.000000e+00
21	72	0.000000e+00
21	73	0.000000e+00
22	0	0.000000e+00
22	1	6.928829e-01
22	2	7.850355e-01
22	3	8.425763e-01
22	4	8.968293e-01
22	5	9.404278e-01
22	6	9.751829e-01
22	7	0.000000e+00
22	8	0.000000e+00
22	9	6.946983e-01
22	10	7.862785e-01
22	11	8.415818e-01
22	12	8.951690e-01
22	13	9.363822e-01
22	14	9.708268e-01
22	15	0.000000e+00
22	16	0.000000e+00
22	17	6.908385e-01
22	18	7.826894e-01
22	19	8.421757e-01
22	20	8.964874e-01
22	21	9.410860e-01
22	22	1.000000e+00
22	23	0.000000e+00
22	24	0.000000e+00
22	25	6.836191e-01
22	26	7.767748e-01
22	27	8.376478e-01
22	28	8.912514e-01
22	29	9.354441e-01
22	30	9.660960e-01
22	31	0.000000e+00
22	32	0.000000e+00
22	33	6.922952e-01
22	34	7.838723e-01
22	35	8.424188e-01
22	36	8.971468e-01
22	37	9.412516e-01
22	38	9.753831e-01
22	39	0.000000e+00
22	40	0.000000e+00
22	41	5.644942e-01
22	42	5.632537e-01
22	43	5.148162e-01
22	44	4.457917e-01
22	45	3.664922e-01
22	46	2.835018e-01
22	47	0.000000e+00
22	48	0.000000e+00
22	49	5.135565e-01
22	50	5.384362e-01
22	51	4.736516e-01
22	52	2.250732e-01
22	53	1.595440e-01
22	54	1.897611e-01
22	55	0.000000e+00
22	56	0.000000e+00
22	57	5.087615e-01
22	58	6.150510e-01
22	59	5.582521e-01
22	60	5.218554e-01
22	61	4.653351e-01
22	62	3.204856e-01
22	63	0.000000e+00
22	64	0.000000e+00
22	65	5.129875e-01
22	66	5.850705e-01
22	67	4.580431e-01
22	68	4.035321e-01
22	69	1.953128e-01
22	70	1.363454e-01
22	71	0.000000e+00
22	72	0.000000e+00
22	73	0.000000e+00
23	0	0.000000e+00
23	1	0.000000e+00
23	2	0.000000e+00
23	3	0.000000e+00
23	4	0.000000e+00
23	5	0.000000e+00
23	6	0.000000e+00
23	7	0.000000e+00
23	8	0.000000e+00
23	9	0.000000e+00
23	10	0.000000e+00
23	11	0.000000e+00
23	12	0.000000e+00
23	13	0.000000e+00
23	14	0.000000e+00
23	15	0.000000e+00
23	16	0.000000e+00
23	17	0.000000e+00
23	18	0.000000e+00
23	19	0.000000e+00
23	20	0.000000e+00
23	21	0.000000e+00
23	22	0.000000e+00
23	23	0.000000e+00
23	24	0.000000e+00
23	25	0.000000e+00
23	26	0.000000e+00
23	27	0.000000e+00
23	28	0.000000e+00
23	29	0.000000e+00
23	30	0.000000e+00
23	31	0.000000e+00
23	32	0.000000e+00
23	33	0.000000e+00
23	34	0.000000e+00
23	35	0.000000e+00
23	36	0.000000e+00
23	37	0.000000e+00
23	38	0.000000e+00
23	39	0.000000e+00
23	40	0.000000e+00
23	41	0.000000e+00
23	42	0.000000e+00
23	43	0.000000e+00
23	44	0.000000e+00
23	45	0.000000e+00
23	46	0.000000e+00
23	47	0.000000e+00
23	48	0.000000e+00
23	49	0.000000e+00
23	50	0.000000e+00
23	51	0.000000e+00
23	52	0.000000e+00
23	53	0.000000e+00
23	54	0.000000e+00
23	55	0.000000e+00
23	56	0.000000e+00
23	57	0.000000e+00
23	58	0.000000e+00
23	59	0.000000e+00
23	60	0.000000e+00
23	61	0.000000e+00
23	62	0.000000e+00
23	63	0.000000e+00
23	64	0.000000e+00
23	65	0.000000e+00
23	66	0.000000e+00
23	67	0.000000e+00
23	68	0.000000e+00
23	69	0.000000e+00
23	70	0.000000e+00
23	71	0.000000e+00
23	72	0.000000e+00
23	73	0.000000e+00
24	0	0.000000e+00
24	1	0.000000e+00
24	2	0.000000e+00
24	3	0.000000e+00
24	4	0.000000e+00
24	5	0.000000e+00
24	6	0.000000e+00
24	7	0.000000e+00
24	8	0.000000e+00
24	9	0.000000e+00
24	10	0.000000e+00
24	11	0.000000e+00
24	12	0.000000e+00
24	13	0.000000e+00
24	14	0.000000e+00
24	15	0.000000e+00
24	16	0.000000e+00
24	17	0.000000e+00
24	18	0.000000e+00
24	19	0.000000e+00
24	20	0.000000e+00
24	21	0.000000e+00
24	22	0.000000e+00
24	23	0.000000e+00
24	24	0.000000e+00
24	25	0.000000e+00
24	26	0.000000e+00
24	27	0.000000e+00
24	28	0.000000e+00
24	29	0.000000e+00
24	30	0.000000e+00
24	31	0.000000e+00
24	32	0.000000e+00
24	33	0.000000e+00
24	34	0.000000e+00
24	35	0.000000e+00
24	36	0.000000e+00
24	37	0.000000e+00
24	38	0.000000e+00
24	39	0.000000e+00
24	40	0.000000e+00
24	41	0.000000e+00
24	42	0.000000e+00
24	43	0.000000e+00
24	44	0.000000e+00
24	45	0.000000e+00
24	46	0.000000e+00
24	47	0.000000e+00
24	48	0.000000e+00
24	49	0.000000e+00
24	50	0.000000e+00
24	51	0.000000e+00
24	52	0.000000e+00
24	53	0.000000e+00
24	54	0.000000e+00
24	55	0.000000e+00
24	56	0.000000e+00
24	57	0.000000e+00
24	58	0.000000e+00
24	59	0.000000e+00
24	60	0.000000e+00
24	61	0.000000e+00
24	62	0.000000e+00
24	63	0.000000e+00
24	64	0.000000e+00
24	65	0.000000e+00
24	66	0.000000e+00
24	67	0.000000e+00
24	68	0.000000e+00
24	69	0.000000e+00
24	70	0.000000e+00
24	71	0.000000e+00
24	72	0.000000e+00
24	73	0.000000e+00
25	0	0.000000e+00
25	1	9.849108e-01
25	2	9.172558e-01
25	3	8.481029e-01
25	4	7.925833e-01
25	5	7.454664e-01
25	6	6.836650e-01
25	7	0.000000e+00
25	8	0.000000e+00
25	9	9.799159e-01
25	10	9.125101e-01
25	11	8.467880e-01
25	12	7.868326e-01
25	13	7.496868e-01
25	14	6.821612e-01
25	15	0.000000e+00
25	16	0.000000e+00
25	17	9.879112e-01
25	18	9.198441e-01
25	19	8.485840e-01
25	20	7.950791e-01
25	21	7.430143e-01
25	22	6.836191e-01
25	23	0.000000e+00
25	24	0.000000e+00
25	25	1.000000e+00
25	26	9.203819e-01
25	27	8.445628e-01
25	28	7.952517e-01
25	29	7.307966e-01
25	30	6.763760e-01
25	31	0.000000e+00
25	32	0.000000e+00
25	33	9.872715e-01
25	34	9.190392e-01
25	35	8.488012e-01
25	36	7.941413e-01
25	37	7.451142e-01
25	38	6.842628e-01
25	39	0.000000e+00
25	40	0.000000e+00
25	41	7.720268e-01
25	42	7.042506e-01
25	43	5.078898e-01
25	44	4.510698e-01
25	45	2.684349e-01
25	46	1.611819e-01
25	47	0.000000e+00
25	48	0.000000e+00
25	49	6.398821e-01
25	50	6.716338e-01
25	51	4.576568e-01
25	52	2.738072e-01
25	53	1.361516e-01
25	54	2.530613e-01
25	55	0.000000e+00
25	56	0.000000e+00
25	57	7.448557e-01
25	58	7.923703e-01
25	59	6.867167e-01
25	60	6.137733e-01
25	61	4.858369e-01
25	62	2.377586e-01
25	63	0.000000e+00
25	64	0.000000e+00
25	65	7.477933e-01
25	66	7.303311e-01
25	67	5.305207e-01
25	68	3.779338e-01
25	69	1.819197e-01
25	70	1.037483e-02
25	71	0.000000e+00
25	72	0.000000e+00
25	73	0.000000e+00
26	0	0.000000e+00
26	1	9.194477e-01
26	2	9.892204e-01
26	3	9.633665e-01
26	4	9.166538e-01
26	5	8.496549e-01
26	6	7.792257e-01
26	7	0.000000e+00
26	8	0.000000e+00
26	9	9.147537e-01
26	10	9.853851e-01
26	11	9.615339e-01
26	12	9.137946e-01
26	13	8.505609e-01
26	14	7.792285e-01
26	15	0.000000e+00
26	16	0.000000e+00
26	17	9.216134e-01
26	18	9.911515e-01
26	19	9.637639e-01
26	20	9.167443e-01
26	21	8.480043e-01
26	22	7.767748e-01
26	23	0.000000e+00
26	24	0.000000e+00
26	25	9.203819e-01
26	26	1.000000e+00
26	27	9.596856e-01
26	28	9.126900e-01
26	29	8.379844e-01
26	30	7.665832e-01
26	31	0.000000e+00
26	32	0.000000e+00
26	33	9.211907e-01
26	34	9.906901e-01
26	35	9.639766e-01
26	36	9.169770e-01
26	37	8.494470e-01
26	38	7.784939e-01
26	39	0.000000e+00
26	40	0.000000e+00
26	41	6.947197e-01
26	42	7.119212e-01
26	43	5.339073e-01
26	44	4.516187e-01
26	45	2.711916e-01
26	46	1.804707e-01
26	47	0.000000e+00
26	48	0.000000e+00
26	49	6.046473e-01
26	50	6.859168e-01
26	51	4.718344e-01
26	52	2.124267e-01
26	53	7.511102e-02
26	54	1.993090e-01
26	55	0.000000e+00
26	56	0.000000e+00
26	57	5.963333e-01
26	58	7.439331e-01
26	59	7.131682e-01
26	60	6.264344e-01
26	61	5.240992e-01
26	62	2.556634e-01
26	63	0.000000e+00
26	64	0.000000e+00
26	65	6.848782e-01
26	66	7.011018e-01
26	67	5.450290e-01
26	68	3.813754e-01
26	69	1.705091e-01
26	70	4.658721e-03
26	71	0.000000e+00
26	72	0.000000e+00
26	73	0.000000e+00
27	0	0.000000e+00
27	1	8.477302e-01
27	2	9.619323e-01
27	3	9.848503e-01
27	4	9.683008e-01
27	5	9.165979e-01
27	6	8.409443e-01
27	7	0.000000e+00
27	8	0.000000e+00
27	9	8.453044e-01
27	10	9.599622e-01
27	11	9.818241e-01
27	12	9.656854e-01
27	13	9.154636e-01
27	14	8.411501e-01
27	15	0.000000e+00
27	16	0.000000e+00
27	17	8.481098e-01
27	18	9.624917e-01
27	19	9.855082e-01
27	20	9.681194e-01
27	21	9.153131e-01
27	22	8.376478e-01
27	23	0.000000e+00
27	24	0.000000e+00
27	25	8.445628e-01
27	26	9.596856e-01
27	27	1.000000e+00
27	28	9.633322e-01
27	29	9.065792e-01
27	30	8.261875e-01
27	31	0.000000e+00
27	32	0.000000e+00
27	33	8.483816e-01
27	34	9.626752e-01
27	35	9.854630e-01
27	36	9.684785e-01
27	37	9.163882e-01
27	38	8.396647e-01
27	39	0.000000e+00
27	40	0.000000e+00
27	41	6.355276e-01
27	42	6.948416e-01
27	43	5.594928e-01
27	44	4.635549e-01
27	45	2.951465e-01
27	46	2.330581e-01
27	47	0.000000e+00
27	48	0.000000e+00
27	49	5.624053e-01
27	50	6.535903e-01
27	51	5.026087e-01
27	52	1.978994e-01
27	53	1.160162e-01
27	54	1.878031e-01
27	55	0.000000e+00
27	56	0.000000e+00
27	57	5.537444e-01
27	58	7.265922e-01
27	59	7.168214e-01
27	60	6.316411e-01
27	61	5.386897e-01
27	62	2.832637e-01
27	63	0.000000e+00
27	64	0.000000e+00
27	65	6.420281e-01
27	66	6.962250e-01
27	67	5.746079e-01
27	68	4.157620e-01
27	69	2.086195e-01
27	70	5.481070e-02
27	71	0.000000e+00
27	72	0.000000e+00
27	73	0.000000e+00
28	0	0.000000e+00
28	1	7.992976e-01
28	2	9.149667e-01
28	3	9.640326e-01
28	4	9.812195e-01
28	5	9.567643e-01
28	6	8.940180e-01
28	7	0.000000e+00
28	8	0.000000e+00
28	9	7.976709e-01
28	10	9.130284e-01
28	11	9.599946e-01
28	12	9.774874e-01
28	13	9.537166e-01
28	14	8.932058e-01
28	15	0.000000e+00
28	16	0.000000e+00
28	17	7.993420e-01
28	18	9.153742e-01
28	19	9.650599e-01
28	20	9.818351e-01
28	21	9.561872e-01
28	22	8.912514e-01
28	23	0.000000e+00
28	24	0.000000e+00
28	25	7.952517e-01
28	26	9.126900e-01
28	27	9.633322e-01
28	28	1.000000e+00
28	29	9.489990e-01
28	30	8.800062e-01
28	31	0.000000e+00
28	32	0.000000e+00
28	33	7.997853e-01
28	34	9.155671e-01
28	35	9.646483e-01
28	36	9.818499e-01
28	37	9.568074e-01
28	38	8.929443e-01
28	39	0.000000e+00
28	40	0.000000e+00
28	41	6.023570e-01
28	42	6.621618e-01
28	43	5.672575e-01
28	44	4.695614e-01
28	45	3.241254e-01
28	46	2.724418e-01
28	47	0.000000e+00
28	48	0.000000e+00
28	49	5.435987e-01
28	50	6.216762e-01
28	51	5.182537e-01
28	52	2.027660e-01
28	53	1.609858e-01
28	54	1.859338e-01
28	55	0.000000e+00
28	56	0.000000e+00
28	57	5.555126e-01
28	58	7.091974e-01
28	59	6.942791e-01
28	60	6.223623e-01
28	61	5.329346e-01
28	62	2.992146e-01
28	63	0.000000e+00
28	64	0.000000e+00
28	65	6.056910e-01
28	66	6.835922e-01
28	67	5.755242e-01
28	68	4.405266e-01
28	69	2.287544e-01
28	70	9.769232e-02
28	71	0.000000e+00
28	72	0.000000e+00
28	73	0.000000e+00
29	0	0.000000e+00
29	1	7.377001e-01
29	2	8.430300e-01
29	3	9.083910e-01
29	4	9.498651e-01
29	5	9.728355e-01
29	6	9.371526e-01
29	7	0.000000e+00
29	8	0.000000e+00
29	9	7.378579e-01
29	10	8.426919e-01
29	11	9.052263e-01
29	12	9.449925e-01
29	13	9.683807e-01
29	14	9.336151e-01
29	15	0.000000e+00
29	16	0.000000e+00
29	17	7.365503e-01
29	18	8.421939e-01
29	19	9.090100e-01
29	20	9.511551e-01
29	21	9.729196e-01
29	22	9.354441e-01
29	23	0.000000e+00
29	24	0.000000e+00
29	25	7.307966e-01
29	26	8.379844e-01
29	27	9.065792e-01
29	28	9.489990e-01
29	29	1.000000e+00
29	30	9.263634e-01
29	31	0.000000e+00
29	32	0.000000e+00
29	33	7.374991e-01
29	34	8.428954e-01
29	35	9.087857e-01
29	36	9.508157e-01
29	37	9.731995e-01
29	38	9.364611e-01
29	39	0.000000e+00
29	40	0.000000e+00
29	41	5.735965e-01
29	42	6.216433e-01
29	43	5.553403e-01
29	44	4.736723e-01
29	45	3.740331e-01
29	46	3.103244e-01
29	47	0.000000e+00
29	48	0.000000e+00
29	49	5.242181e-01
29	50	5.864835e-01
29	51	5.069461e-01
29	52	2.160735e-01
29	53	1.933794e-01
29	54	1.915818e-01
29	55	0.000000e+00
29	56	0.000000e+00
29	57	5.436146e-01
29	58	6.752441e-01
29	59	6.409826e-01
29	60	5.871442e-01
29	61	5.036463e-01
29	62	3.233339e-01
29	63	0.000000e+00
29	64	0.000000e+00
29	65	5.756881e-01
29	66	6.605296e-01
29	67	5.501514e-01
29	68	4.411286e-01
29	69	2.370256e-01
29	70	1.404007e-01
29	71	0.000000e+00
29	72	0.000000e+00
29	73	0.000000e+00
30	0	0.000000e+00
30	1	6.860764e-01
30	2	7.751838e-01
30	3	8.314514e-01
30	4	8.852519e-01
30	5	9.310445e-01
30	6	9.660565e-01
30	7	0.000000e+00
30	8	0.000000e+00
30	9	6.882322e-01
30	10	7.766866e-01
30	11	8.307817e-01
30	12	8.834476e-01
30	13	9.268626e-01
30	14	9.606878e-01
30	15	0.000000e+00
30	16	0.000000e+00
30	17	6.839139e-01
30	18	7.727342e-01
30	19	8.309964e-01
30	20	8.850038e-01
30	21	9.317755e-01
30	22	9.660960e-01
30	23	0.000000e+00
30	24	0.000000e+00
30	25	6.763760e-01
30	26	7.665832e-01
30	27	8.261875e-01
30	28	8.800062e-01
30	29	9.263634e-01
30	30	1.000000e+00
30	31	0.000000e+00
30	32	0.000000e+00
30	33	6.854462e-01
30	34	7.739753e-01
30	35	8.313119e-01
30	36	8.855915e-01
30	37	9.318857e-01
30	38	9.664496e-01
30	39	0.000000e+00
30	40	0.000000e+00
30	41	5.590576e-01
30	42	5.574956e-01
30	43	5.085110e-01
30	44	4.428775e-01
30	45	3.690187e-01
30	46	2.834628e-01
30	47	0.000000e+00
30	48	0.000000e+00
30	49	5.106611e-01
30	50	5.330150e-01
30	51	4.662597e-01
30	52	2.248272e-01
30	53	1.598109e-01
30	54	1.901831e-01
30	55	0.000000e+00
30	56	0.000000e+00
30	57	5.062810e-01
30	58	6.093731e-01
30	59	5.524347e-01
30	60	5.161603e-01
30	61	4.587779e-01
30	62	3.186505e-01
30	63	0.000000e+00
30	64	0.000000e+00
30	65	5.115348e-01
30	66	5.802072e-01
30	67	4.499803e-01
30	68	3.997467e-01
30	69	1.900511e-01
30	70	1.353499e-01
30	71	0.000000e+00
30	72	0.000000e+00
30	73	0.000000e+00
31	0	0.000000e+00
31	1	0.000000e+00
31	2	0.000000e+00
31	3	0.000000e+00
31	4	0.000000e+00
31	5	0.000000e+00
31	6	0.000000e+00
31	7	0.000000e+00
31	8	0.000000e+00
31	9	0.000000e+00
31	10	0.000000e+00
31	11	0.000000e+00
31	12	0.000000e+00
31	13	0.000000e+00
31	14	0.000000e+00
31	15	0.000000e+00
31	16	0.000000e+00
31	17	0.000000e+00
31	18	0.000000e+00
31	19	0.000000e+00
31	20	0.000000e+00
31	21	0.000000e+00
31	22	0.000000e+00
31	23	0.000000e+00
31	24	0.000000e+00
31	25	0.000000e+00
31	26	0.000000e+00
31	27	0.000000e+00
31	28	0.000000e+00
31	29	0.000000e+00
31	30	0.000000e+00
31	31	0.000000e+00
31	32	0.000000e+00
31	33	0.000000e+00
31	34	0.000000e+00
31	35	0.000000e+00
31	36	0.000000e+00
31	37	0.000000e+00
31	38	0.000000e+00
31	39	0.000000e+00
31	40	0.000000e+00
31	41	0.000000e+00
31	42	0.000000e+00
31	43	0.000000e+00
31	44	0.000000e+00
31	45	0.000000e+00
31	46	0.000000e+00
31	47	0.000000e+00
31	48	0.000000e+00
31	49	0.000000e+00
31	50	0.000000e+00
31	51	0.000000e+00
31	52	0.000000e+00
31	53	0.000000e+00
31	54	0.000000e+00
31	55	0.000000e+00
31	56	0.000000e+00
31	57	0.000000e+00
31	58	0.000000e+00
31	59	0.000000e+00
31	60	0.000000e+00
31	61	0.000000e+00
31	62	0.000000e+00
31	63	0.000000e+00
31	64	0.000000e+00
31	65	0.000000e+00
31	66	0.000000e+00
31	67	0.000000e+00
31	68	0.000000e+00
31	69	0.000000e+00
31	70	0.000000e+00
31	71	0.000000e+00
31	72	0.000000e+00
31	73	0.000000e+00
32	0	0.000000e+00
32	1	0.000000e+00
32	2	0.000000e+00
32	3	0.000000e+00
32	4	0.000000e+00
32	5	0.000000e+00
32	6	0.000000e+00
32	7	0.000000e+00
32	8	0.000000e+00
32	9	0.000000e+00
32	10	0.000000e+00
32	11	0.000000e+00
32	12	0.000000e+00
32	13	0.000000e+00
32	14	0.000000e+00
32	15	0.000000e+00
32	16	0.000000e+00
32	17	0.000000e+00
32	18	0.000000e+00
32	19	0.000000e+00
32	20	0.000000e+00
32	21	0.000000e+00
32	22	0.000000e+00
32	23	0.000000e+00
32	24	0.000000e+00
32	25	0.000000e+00
32	26	0.000000e+00
32	27	0.000000e+00
32	28	0.000000e+00
32	29	0.000000e+00
32	30	0.000000e+00
32	31	0.000000e+00
32	32	0.000000e+00
32	33	0.000000e+00
32	34	0.000000e+00
32	35	0.000000e+00
32	36	0.000000e+00
32	37	0.000000e+00
32	38	0.000000e+00
32	39	0.000000e+00
32	40	0.000000e+00
32	41	0.000000e+00
32	42	0.000000e+00
32	43	0.000000e+00
32	44	0.000000e+00
32	45	0.000000e+00
32	46	0.000000e+00
32	47	0.000000e+00
32	48	0.000000e+00
32	49	0.000000e+00
32	50	0.000000e+00
32	51	0.000000e+00
32	52	0.000000e+00
32	53	0.000000e+00
32	54	0.000000e+00
32	55	0.000000e+00
32	56	0.000000e+00
32	57	0.000000e+00
32	58	0.000000e+00
32	59	0.000000e+00
32	60	0.000000e+00
32	61	0.000000e+00
32	62	0.000000e+00
32	63	0.000000e+00
32	64	0.000000e+00
32	65	0.000000e+00
32	66	0.000000e+00
32	67	0.000000e+00
32	68	0.000000e+00
32	69	0.000000e+00
32	70	0.000000e+00
32	71	0.000000e+00
32	72	0.000000e+00
32	73	0.000000e+00
33	0	0.000000e+00
33	1	9.911985e-01
33	2	9.227262e-01
33	3	8.543968e-01
33	4	7.992568e-01
33	5	7.525402e-01
33	6	6.922827e-01
33	7	0.000000e+00
33	8	0.000000e+00
33	9	9.896884e-01
33	10	9.207672e-01
33	11	8.547973e-01
33	12	7.948843e-01
33	13	7.571254e-01
33	14	6.902805e-01
33	15	0.000000e+00
33	16	0.000000e+00
33	17	9.922611e-01
33	18	9.237815e-01
33	19	8.542099e-01
33	20	8.011641e-01
33	21	7.500493e-01
33	22	6.922952e-01
33	23	0.000000e+00
33	24	0.000000e+00
33	25	9.872715e-01
33	26	9.211907e-01
33	27	8.483816e-01
33	28	7.997853e-01
33	29	7.374991e-01
33	30	6.854462e-01
33	31	0.000000e+00
33	32	0.000000e+00
33	33	1.000000e+00
33	34	9.237835e-01
33	35	8.549123e-01
33	36	8.005951e-01
33	37	7.522407e-01
33	38	6.928344e-01
33	39	0.000000e+00
33	40	0.000000e+00
33	41	7.826404e-01
33	42	7.150358e-01
33	43	5.194569e-01
33	44	4.625257e-01
33	45	2.739494e-01
33	46	1.655057e-01
33	47	0.000000e+00
33	48	0.000000e+00
33	49	6.408428e-01
33	50	6.751780e-01
33	51	4.660346e-01
33	52	2.789048e-01
33	53	1.476281e-01
33	54	2.586074e-01
33	55	0.000000e+00
33	56	0.000000e+00
33	57	7.511353e-01
33	58	7.999080e-01
33	59	6.962968e-01
33	60	6.266045e-01
33	61	4.965131e-01
33	62	2.405400e-01
33	63	0.000000e+00
33	64	0.000000e+00
33	65	7.533694e-01
33	66	7.406064e-01
33	67	5.435188e-01
33	68	3.922754e-01
33	69	1.976122e-01
33	70	1.698432e-02
33	71	0.000000e+00
33	72	0.000000e+00
33	73	0.000000e+00
34	0	0.000000e+00
34	1	9.228154e-01
34	2	9.936360e-01
34	3	9.685349e-01
34	4	9.214102e-01
34	5	8.549101e-01
34	6	7.863286e-01
34	7	0.000000e+00
34	8	0.000000e+00
34	9	9.208860e-01
34	10	9.922181e-01
34	11	9.682019e-01
34	12	9.197326e-01
34	13	8.561470e-01
34	14	7.859539e-01
34	15	0.000000e+00
34	16	0.000000e+00
34	17	9.233937e-01
34	18	9.942163e-01
34	19	9.683338e-01
34	20	9.209447e-01
34	21	8.532070e-01
34	22	7.838723e-01
34	23	0.000000e+00
34	24	0.000000e+00
34	25	9.190392e-01
34	26	9.906901e-01
34	27	9.626752e-01
34	28	9.155671e-01
34	29	8.428954e-01
34	30	7.739753e-01
34	31	0.000000e+00
34	32	0.000000e+00
34	33	9.237835e-01
34	34	1.000000e+00
34	35	9.689730e-01
34	36	9.215099e-01
34	37	8.547379e-01
34	38	7.855353e-01
34	39	0.000000e+00
34	40	0.000000e+00
34	41	7.023344e-01
34	42	7.193289e-01
34	43	5.420688e-01
34	44	4.592292e-01
34	45	2.752938e-01
34	46	1.829928e-01
34	47	0.000000e+00
34	48	0.000000e+00
34	49	6.040102e-01
34	50	6.887647e-01
34	51	4.786906e-01
34	52	2.173324e-01
34	53	8.240573e-02
34	54	2.047602e-01
34	55	0.000000e+00
34	56	0.000000e+00
34	57	5.974379e-01
34	58	7.471924e-01
34	59	7.177255e-01
34	60	6.339611e-01
34	61	5.314079e-01
34	62	2.581166e-01
34	63	0.000000e+00
34	64	0.000000e+00
34	65	6.881752e-01
34	66	7.066248e-01
34	67	5.518154e-01
34	68	3.883507e-01
34	69	1.811120e-01
34	70	8.568934e-03
34	71	0.000000e+00
34	72	0.000000e+00
34	73	0.000000e+00
35	0	0.000000e+00
35	1	8.547059e-01
35	2	9.686155e-01
35	3	9.895411e-01
35	4	9.708947e-01
35	5	9.189258e-01
35	6	8.456416e-01
35	7	0.000000e+00
35	8	0.000000e+00
35	9	8.538728e-01
35	10	9.680524e-01
35	11	9.878129e-01
35	12	9.690538e-01
35	13	9.179856e-01
35	14	8.454685e-01
35	15	0.000000e+00
35	16	0.000000e+00
35	17	8.541638e-01
35	18	9.683815e-01
35	19	9.896875e-01
35	20	9.703052e-01
35	21	9.176605e-01
35	22	8.424188e-01
35	23	0.000000e+00
35	24	0.000000e+00
35	25	8.488012e-01
35	26	9.639766e-01
35	27	9.854630e-01
35	28	9.646483e-01
35	29	9.087857e-01
35	30	8.313119e-01
35	31	0.000000e+00
35	32	0.000000e+00
35	33	8.549123e-01
35	34	9.689730e-01
35	35	1.000000e+00
35	36	9.708928e-01
35	37	9.187776e-01
35	38	8.443561e-01
35	39	0.000000e+00
35	40	0.000000e+00
35	41	6.446013e-01
35	42	7.008867e-01
35	43	5.628225e-01
35	44	4.687964e-01
35	45	2.981411e-01
35	46	2.314121e-01
35	47	0.000000e+00
35	48	0.000000e+00
35	49	5.652877e-01
35	50	6.582191e-01
35	51	5.041576e-01
35	52	2.019447e-01
35	53	1.165675e-01
35	54	1.909045e-01
35	55	0.000000e+00
35	56	0.000000e+00
35	57	5.568547e-01
35	58	7.293963e-01
35	59	7.205475e-01
35	60	6.373660e-01
35	61	5.428079e-01
35	62	2.836936e-01
35	63	0.000000e+00
35	64	0.000000e+00
35	65	6.470486e-01
35	66	6.997020e-01
35	67	5.768637e-01
35	68	4.198408e-01
35	69	2.116468e-01
35	70	5.476425e-02
35	71	0.000000e+00
35	72	0.000000e+00
35	73	0.000000e+00
36	0	0.000000e+00
36	1	8.004757e-01
36	2	9.212173e-01
36	3	9.703933e-01
36	4	9.872081e-01
36	5	9.589790e-01
36	6	9.000729e-01
36	7	0.000000e+00
36	8	0.000000e+00
36	9	8.002028e-01
36	10	9.204406e-01
36	11	9.671645e-01
36	12	9.849212e-01
36	13	9.563048e-01
36	14	8.994903e-01
36	15	0.000000e+00
36	16	0.000000e+00
36	17	7.997482e-01
36	18	9.209845e-01
36	19	9.710698e-01
36	20	9.871110e-01
36	21	9.583393e-01
36	22	8.971468e-01
36	23	0.000000e+00
36	24	0.000000e+00
36	25	7.941413e-01
36	26	9.169770e-01
36	27	9.684785e-01
36	28	9.818499e-01
36	29	9.508157e-01
36	30	8.855915e-01
36	31	0.000000e+00
36	32	0.000000e+00
36	33	8.005951e-01
36	34	9.215099e-01
36	35	9.708928e-01
36	36	1.000000e+00
36	37	9.590420e-01
36	38	8.989334e-01
36	39	0.000000e+00
36	40	0.000000e+00
36	41	6.050451e-01
36	42	6.661319e-01
36	43	5.701018e-01
36	44	4.708571e-01
36	45	3.198765e-01
36	46	2.679626e-01
36	47	0.000000e+00
36	48	0.000000e+00
36	49	5.436913e-01
36	50	6.212206e-01
36	51	5.181670e-01
36	52	1.988928e-01
36	53	1.541780e-01
36	54	1.860893e-01
36	55	0.000000e+00
36	56	0.000000e+00
36	57	5.482657e-01
36	58	7.067955e-01
36	59	6.969727e-01
36	60	6.235107e-01
36	61	5.376993e-01
36	62	2.987577e-01
36	63	0.000000e+00
36	64	0.000000e+00
36	65	6.012959e-01
36	66	6.809850e-01
36	67	5.784652e-01
36	68	4.433776e-01
36	69	2.321128e-01
36	70	9.754891e-02
36	71	0.000000e+00
36	72	0.000000e+00
36	73	0.000000e+00
37	0	0.000000e+00
37	1	7.525465e-01
37	2	8.549253e-01
37	3	9.183929e-01
37	4	9.581089e-01
37	5	9.802087e-01
37	6	9.431525e-01
37	7	0.000000e+00
37	8	0.000000e+00
37	9	7.528997e-01
37	10	8.548019e-01
37	11	9.153098e-01
37	12	9.535123e-01
37	13	9.766056e-01
37	14	9.397888e-01
37	15	0.000000e+00
37	16	0.000000e+00
37	17	7.512165e-01
37	18	8.539612e-01
37	19	9.189719e-01
37	20	9.593315e-01
37	21	9.799279e-01
37	22	9.412516e-01
37	23	0.000000e+00
37	24	0.000000e+00
37	25	7.451142e-01
37	26	8.494470e-01
37	27	9.163882e-01
37	28	9.568074e-01
37	29	9.731995e-01
37	30	9.318857e-01
37	31	0.000000e+00
37	32	0.000000e+00
37	33	7.522407e-01
37	34	8.547379e-01
37	35	9.187776e-01
37	36	9.590420e-01
37	37	1.000000e+00
37	38	9.423511e-01
37	39	0.000000e+00
37	40	0.000000e+00
37	41	5.872063e-01
37	42	6.343306e-01
37	43	5.638722e-01
37	44	4.824425e-01
37	45	3.746019e-01
37	46	3.099353e-01
37	47	0.000000e+00
37	48	0.000000e+00
37	49	5.313615e-01
37	50	5.960510e-01
37	51	5.156851e-01
37	52	2.233283e-01
37	53	2.001212e-01
37	54	2.047184e-01
37	55	0.000000e+00
37	56	0.000000e+00
37	57	5.560930e-01
37	58	6.898225e-01
37	59	6.528348e-01
37	60	5.988426e-01
37	61	5.150918e-01
37	62	3.263702e-01
37	63	0.000000e+00
37	64	0.000000e+00
37	65	5.893354e-01
37	66	6.743441e-01
37	67	5.634897e-01
37	68	4.462698e-01
37	69	2.469748e-01
37	70	1.431670e-01
37	71	0.000000e+00
37	72	0.000000e+00
37	73	0.000000e+00
38	0	0.000000e+00
38	1	6.934207e-01
38	2	7.866916e-01
38	3	8.445199e-01
38	4	8.986294e-01
38	5	9.415373e-01
38	6	9.760044e-01
38	7	0.000000e+00
38	8	0.000000e+00
38	9	6.951486e-01
38	10	7.878854e-01
38	11	8.434549e-01
38	12	8.970221e-01
38	13	9.375437e-01
38	14	9.719238e-01
38	15	0.000000e+00
38	16	0.000000e+00
38	17	6.913949e-01
38	18	7.843610e-01
38	19	8.441255e-01
38	20	8.982503e-01
38	21	9.421663e-01
38	22	9.753831e-01
38	23	0.000000e+00
38	24	0.000000e+00
38	25	6.842628e-01
38	26	7.784939e-01
38	27	8.396647e-01
38	28	8.929443e-01
38	29	9.364611e-01
38	30	9.664496e-01
38	31	0.000000e+00
38	32	0.000000e+00
38	33	6.928344e-01
38	34	7.855353e-01
38	35	8.443561e-01
38	36	8.989334e-01
38	37	9.423511e-01
38	38	1.000000e+00
38	39	0.000000e+00
38	40	0.000000e+00
38	41	5.649465e-01
38	42	5.641228e-01
38	43	5.155334e-01
38	44	4.456965e-01
38	45	3.651700e-01
38	46	2.830132e-01
38	47	0.000000e+00
38	48	0.000000e+00
38	49	5.133856e-01
38	50	5.391326e-01
38	51	4.746162e-01
38	52	2.242721e-01
38	53	1.585714e-01
38	54	1.891185e-01
38	55	0.000000e+00
38	56	0.000000e+00
38	57	5.078788e-01
38	58	6.153957e-01
38	59	5.588995e-01
38	60	5.225476e-01
38	61	4.662560e-01
38	62	3.206081e-01
38	63	0.000000e+00
38	64	0.000000e+00
38	65	5.125890e-01
38	66	5.854369e-01
38	67	4.595045e-01
38	68	4.033692e-01
38	69	1.959849e-01
38	70	1.361250e-01
38	71	0.000000e+00
38	72	0.000000e+00
38	73	0.000000e+00
39	0	0.000000e+00
39	1	0.000000e+00
39	2	0.000000e+00
39	3	0.000000e+00
39	4	0.000000e+00
39	5	0.000000e+00
39	6	0.000000e+00
39	7	0.000000e+00
39	8	0.000000e+00
39	9	0.000000e+00
39	10	0.000000e+00
39	11	0.000000e+00
39	12	0.000000e+00
39	13	0.000000e+00
39	14	0.000000e+00
39	15	0.000000e+00
39	16	0.000000e+00
39	17	0.000000e+00
39	18	0.000000e+00
39	19	0.000000e+00
39	20	0.000000e+00
39	21	0.000000e+00
39	22	0.000000e+00
39	23	0.000000e+00
39	24	0.000000e+00
39	25	0.000000e+00
39	26	0.000000e+00
39	27	0.000000e+00
39	28	0.000000e+00
39	29	0.000000e+00
39	30	0.000000e+00
39	31	0.000000e+00
39	32	0.000000e+00
39	33	0.000000e+00
39	34	0.000000e+00
39	35	0.000000e+00
39	36	0.000000e+00
39	37	0.000000e+00
39	38	0.000000e+00
39	39	0.000000e+00
39	40	0.000000e+00
39	41	0.000000e+00
39	42	0.000000e+00
39	43	0.000000e+00
39	44	0.000000e+00
39	45	0.000000e+00
39	46	0.000000e+00
39	47	0.000000e+00
39	48	0.000000e+00
39	49	0.000000e+00
39	50	0.000000e+00
39	51	0.000000e+00
39	52	0.000000e+00
39	53	0.000000e+00
39	54	0.000000e+00
39	55	0.000000e+00
39	56	0.000000e+00
39	57	0.000000e+00
39	58	0.000000e+00
39	59	0.000000e+00
39	60	0.000000e+00
39	61	0.000000e+00
39	62	0.000000e+00
39	63	0.000000e+00
39	64	0.000000e+00
39	65	0.000000e+00
39	66	0.000000e+00
39	67	0.000000e+00
39	68	0.000000e+00
39	69	0.000000e+00
39	70	0.000000e+00
39	71	0.000000e+00
39	72	0.000000e+00
39	73	0.000000e+00
40	0	0.000000e+00
40	1	0.000000e+00
40	2	0.000000e+00
40	3	0.000000e+00
40	4	0.000000e+00
40	5	0.000000e+00
40	6	0.000000e+00
40	7	0.000000e+00
40	8	0.000000e+00
40	9	0.000000e+00
40	10	0.000000e+00
40	11	0.000000e+00
40	12	0.000000e+00
40	13	0.000000e+00
40	14	0.000000e+00
40	15	0.000000e+00
40	16	0.000000e+00
40	17	0.000000e+00
40	18	0.000000e+00
40	19	0.000000e+00
40	20	0.000000e+00
40	21	0.000000e+00
40	22	0.000000e+00
40	23	0.000000e+00
40	24	0.000000e+00
40	25	0.000000e+00
40	26	0.000000e+00
40	27	0.000000e+00
40	28	0.000000e+00
40	29	0.000000e+00
40	30	0.000000e+00
40	31	0.000000e+00
40	32	0.000000e+00
40	33	0.000000e+00
40	34	0.000000e+00
40	35	0.000000e+00
40	36	0.000000e+00
40	37	0.000000e+00
40	38	0.000000e+00
40	39	0.000000e+00
40	40	0.000000e+00
40	41	0.000000e+00
40	42	0.000000e+00
40	43	0.000000e+00
40	44	0.000000e+00
40	45	0.000000e+00
40	46	0.000000e+00
40	47	0.000000e+00
40	48	0.000000e+00
40	49	0.000000e+00
40	50	0.000000e+00
40	51	0.000000e+00
40	52	0.000000e+00
40	53	0.000000e+00
40	54	0.000000e+00
40	55	0.000000e+00
40	56	0.000000e+00
40	57	0.000000e+00
40	58	0.000000e+00
40	59	0.000000e+00
40	60	0.000000e+00
40	61	0.000000e+00
40	62	0.000000e+00
40	63	0.000000e+00
40	64	0.000000e+00
40	65	0.000000e+00
40	66	0.000000e+00
40	67	0.000000e+00
40	68	0.000000e+00
40	69	0.000000e+00
40	70	0.000000e+00
40	71	0.000000e+00
40	72	0.000000e+00
40	73	0.000000e+00
41	0	0.000000e+00
41	1	7.844459e-01
41	2	7.040528e-01
41	3	6.457435e-01
41	4	6.052069e-01
41	5	5.886225e-01
41	6	5.654418e-01
41	7	0.000000e+00
41	8	0.000000e+00
41	9	7.863374e-01
41	10	7.053724e-01
41	11	6.481733e-01
41	12	6.025208e-01
41	13	5.931440e-01
41	14	5.627726e-01
41	15	0.000000e+00
41	16	0.000000e+00
41	17	7.809529e-01
41	18	7.011338e-01
41	19	6.431888e-01
41	20	6.049963e-01
41	21	5.850534e-01
41	22	5.644942e-01
41	23	0.000000e+00
41	24	0.000000e+00
41	25	7.720268e-01
41	26	6.947197e-01
41	27	6.355276e-01
41	28	6.023570e-01
41	29	5.735965e-01
41	30	5.590576e-01
41	31	0.000000e+00
41	32	0.000000e+00
41	33	7.826404e-01
41	34	7.023344e-01
41	35	6.446013e-01
41	36	6.050451e-01
41	37	5.872063e-01
41	38	5.649465e-01
41	39	0.000000e+00
41	40	0.000000e+00
41	41	1.000000e+00
41	42	7.195489e-01
41	43	5.502349e-01
41	44	5.117494e-01
41	45	3.831479e-01
41	46	3.016470e-01
41	47	0.000000e+00
41	48	0.000000e+00
41	49	6.140686e-01
41	50	6.289739e-01
41	51	4.776049e-01
41	52	3.614891e-01
41	53	2.200062e-01
41	54	2.959931e-01
41	55	0.000000e+00
41	56	0.000000e+00
41	57	6.809944e-01
41	58	6.914770e-01
41	59	5.856492e-01
41	60	5.348972e-01
41	61	4.288855e-01
41	62	3.618389e-01
41	63	0.000000e+00
41	64	0.000000e+00
41	65	6.047006e-01
41	66	6.267853e-01
41	67	4.714657e-01
41	68	3.572233e-01
41	69	2.050914e-01
41	70	1.592107e-01
41	71	0.000000e+00
41	72	0.000000e+00
41	73	0.000000e+00
42	0	0.000000e+00
42	1	7.175170e-01
42	2	7.205972e-01
42	3	7.016374e-01
42	4	6.666061e-01
42	5	6.360133e-01
42	6	5.656113e-01
42	7	0.000000e+00
42	8	0.000000e+00
42	9	7.196180e-01
42	10	7.219195e-01
42	11	7.016682e-01
42	12	6.645872e-01
42	13	6.390997e-01
42	14	5.632290e-01
42	15	0.000000e+00
42	16	0.000000e+00
42	17	7.132696e-01
42	18	7.181100e-01
42	19	6.998879e-01
42	20	6.660014e-01
42	21	6.323861e-01
42	22	5.632537e-01
42	23	0.000000e+00
42	24	0.000000e+00
42	25	7.042506e-01
42	26	7.119212e-01
42	27	6.948416e-01
42	28	6.621618e-01
42	29	6.216433e-01
42	30	5.574956e-01
42	31	0.000000e+00
42	32	0.000000e+00
42	33	7.150358e-01
42	34	7.193289e-01
42	35	7.008867e-01
42	36	6.661319e-01
42	37	6.343306e-01
42	38	5.641228e-01
42	39	0.000000e+00
42	40	0.000000e+00
42	41	7.195489e-01
42	42	1.000000e+00
42	43	5.916632e-01
42	44	5.368516e-01
42	45	4.137118e-01
42	46	3.774530e-01
42	47	0.000000e+00
42	48	0.000000e+00
42	49	5.831841e-01
42	50	6.359719e-01
42	51	4.878599e-01
42	52	3.118138e-01
42	53	2.330012e-01
42	54	2.622988e-01
42	55	0.000000e+00
42	56	0.000000e+00
42	57	6.000449e-01
42	58	6.951227e-01
42	59	6.561136e-01
42	60	5.629566e-01
42	61	4.666168e-01
42	62	4.012824e-01
42	63	0.000000e+00
42	64	0.000000e+00
42	65	5.769496e-01
42	66	6.637656e-01
42	67	5.838095e-01
42	68	4.378602e-01
42	69	2.682270e-01
42	70	2.206428e-01
42	71	0.000000e+00
42	72	0.000000e+00
42	73	0.000000e+00
43	0	0.000000e+00
43	1	5.222788e-01
43	2	5.439099e-01
43	3	5.634522e-01
43	4	5.702766e-01
43	5	5.649567e-01
43	6	5.171001e-01
43	7	0.000000e+00
43	8	0.000000e+00
43	9	5.261992e-01
43	10	5.465001e-01
43	11	5.622935e-01
43	12	5.681252e-01
43	13	5.658330e-01
43	14	5.156444e-01
43	15	0.000000e+00
43	16	0.000000e+00
43	17	5.173332e-01
43	18	5.405684e-01
43	19	5.623857e-01
43	20	5.701223e-01
43	21	5.626077e-01
43	22	5.148162e-01
43	23	0.000000e+00
43	24	0.000000e+00
43	25	5.078898e-01
43	26	5.339073e-01
43	27	5.594928e-01
43	28	5.672575e-01
43	29	5.553403e-01
43	30	5.085110e-01
43	31	0.000000e+00
43	32	0.000000e+00
43	33	5.194569e-01
43	34	5.420688e-01
43	35	5.628225e-01
43	36	5.701018e-01
43	37	5.638722e-01
43	38	5.155334e-01
43	39	0.000000e+00
43	40	0.000000e+00
43	41	5.502349e-01
43	42	5.916632e-01
43	43	1.000000e+00
43	44	4.940789e-01
43	45	3.941886e-01
43	46	3.909199e-01
43	47	0.000000e+00
43	48	0.000000e+00
43	49	4.604878e-01
43	50	5.102096e-01
43	51	4.620997e-01
43	52	3.164007e-01
43	53	2.956231e-01
43	54	2.477115e-01
43	55	0.000000e+00
43	56	0.000000e+00
43	57	4.927384e-01
43	58	5.568277e-01
43	59	5.372524e-01
43	60	4.821884e-01
43	61	4.189197e-01
43	62	3.859217e-01
43	63	0.000000e+00
43	64	0.000000e+00
43	65	4.256918e-01
43	66	5.421664e-01
43	67	5.042596e-01
43	68	4.299685e-01
43	69	3.212629e-01
43	70	2.909221e-01
43	71	0.000000e+00
43	72	0.000000e+00
43	73	0.000000e+00
44	0	0.000000e+00
44	1	4.653604e-01
44	2	4.609415e-01
44	3	4.692525e-01
44	4	4.705986e-01
44	5	4.831311e-01
44	6	4.468610e-01
44	7	0.000000e+00
44	8	0.000000e+00
44	9	4.697268e-01
44	10	4.635841e-01
44	11	4.701713e-01
44	12	4.682180e-01
44	13	4.853620e-01
44	14	4.431927e-01
44	15	0.000000e+00
44	16	0.000000e+00
44	17	4.604031e-01
44	18	4.577677e-01
44	19	4.679788e-01
44	20	4.712310e-01
44	21	4.809389e-01
44	22	4.457917e-01
44	23	0.000000e+00
44	24	0.000000e+00
44	25	4.510698e-01
44	26	4.516187e-01
44	27	4.635549e-01
44	28	4.695614e-01
44	29	4.736723e-01
44	30	4.428775e-01
44	31	0.000000e+00
44	32	0.000000e+00
44	33	4.625257e-01
44	34	4.592292e-01
44	35	4.687964e-01
44	36	4.708571e-01
44	37	4.824425e-01
44	38	4.456965e-01
44	39	0.000000e+00
44	40	0.000000e+00
44	41	5.117494e-01
44	42	5.368516e-01
44	43	4.940789e-01
44	44	1.000000e+00
44	45	4.178079e-01
44	46	4.012577e-01
44	47	0.000000e+00
44	48	0.000000e+00
44	49	4.422900e-01
44	50	4.861427e-01
44	51	4.427413e-01
44	52	3.480506e-01
44	53	3.305631e-01
44	54	2.761822e-01
44	55	0.000000e+00
44	56	0.000000e+00
44	57	4.682835e-01
44	58	5.115995e-01
44	59	5.085841e-01
44	60	4.659610e-01
44	61	4.249495e-01
44	62	4.262066e-01
44	63	0.000000e+00
44	64	0.000000e+00
44	65	3.984378e-01
44	66	5.043271e-01
44	67	4.859347e-01
44	68	4.185711e-01
44	69	3.620646e-01
44	70	3.686139e-01
44	71	0.000000e+00
44	72	0.000000e+00
44	73	0.000000e+00
45	0	0.000000e+00
45	1	2.753886e-01
45	2	2.762098e-01
45	3	2.982779e-01
45	4	3.191244e-01
45	5	3.745214e-01
45	6	3.648025e-01
45	7	0.000000e+00
45	8	0.000000e+00
45	9	2.771168e-01
45	10	2.775349e-01
45	11	2.985951e-01
45	12	3.137681e-01
45	13	3.712412e-01
45	14	3.574902e-01
45	15	0.000000e+00
45	16	0.000000e+00
45	17	2.729358e-01
45	18	2.745028e-01
45	19	2.976725e-01
45	20	3.210128e-01
45	21	3.748643e-01
45	22	3.664922e-01
45	23	0.000000e+00
45	24	0.000000e+00
45	25	2.684349e-01
45	26	2.711916e-01
45	27	2.951465e-01
45	28	3.241254e-01
45	29	3.740331e-01
45	30	3.690187e-01
45	31	0.000000e+00
45	32	0.000000e+00
45	33	2.739494e-01
45	34	2.752938e-01
45	35	2.981411e-01
45	36	3.198765e-01
45	37	3.746019e-01
45	38	3.651700e-01
45	39	0.000000e+00
45	40	0.000000e+00
45	41	3.831479e-01
45	42	4.137118e-01
45	43	3.941886e-01
45	44	4.178079e-01
45	45	1.000000e+00
45	46	5.088739e-01
45	47	0.000000e+00
45	48	0.000000e+00
45	49	3.939963e-01
45	50	4.104568e-01
45	51	3.867187e-01
45	52	3.573125e-01
45	53	2.881256e-01
45	54	2.098130e-01
45	55	0.000000e+00
45	56	0.000000e+00
45	57	3.043713e-01
45	58	3.101454e-01
45	59	3.231726e-01
45	60	2.590269e-01
45	61	2.670198e-01
45	62	5.167606e-01
45	63	0.000000e+00
45	64	0.000000e+00
45	65	2.069911e-01
45	66	3.174361e-01
45	67	3.171912e-01
45	68	2.978559e-01
45	69	2.530312e-01
45	70	4.404585e-01
45	71	0.000000e+00
45	72	0.000000e+00
45	73	0.000000e+00
46	0	0.000000e+00
46	1	1.664627e-01
46	2	1.832378e-01
46	3	2.310639e-01
46	4	2.667825e-01
46	5	3.100698e-01
46	6	2.833849e-01
46	7	0.000000e+00
46	8	0.000000e+00
46	9	1.682294e-01
46	10	1.841069e-01
46	11	2.284966e-01
46	12	2.618827e-01
46	13	3.065251e-01
46	14	2.794589e-01
46	15	0.000000e+00
46	16	0.000000e+00
46	17	1.647945e-01
46	18	1.824912e-01
46	19	2.317976e-01
46	20	2.692070e-01
46	21	3.103662e-01
46	22	2.835018e-01
46	23	0.000000e+00
46	24	0.000000e+00
46	25	1.611819e-01
46	26	1.804707e-01
46	27	2.330581e-01
46	28	2.724418e-01
46	29	3.103244e-01
46	30	2.834628e-01
46	31	0.000000e+00
46	32	0.000000e+00
46	33	1.655057e-01
46	34	1.829928e-01
46	35	2.314121e-01
46	36	2.679626e-01
46	37	3.099353e-01
46	38	2.830132e-01
46	39	0.000000e+00
46	40	0.000000e+00
46	41	3.016470e-01
46	42	3.774530e-01
46	43	3.909199e-01
46	44	4.012577e-01
46	45	5.088739e-01
46	46	1.000000e+00
46	47	0.000000e+00
46	48	0.000000e+00
46	49	3.662197e-01
46	50	3.807917e-01
46	51	4.189737e-01
46	52	3.572858e-01
46	53	3.536131e-01
46	54	1.795641e-01
46	55	0.000000e+00
46	56	0.000000e+00
46	57	2.586967e-01
46	58	2.839743e-01
46	59	3.121253e-01
46	60	2.388572e-01
46	61	2.678812e-01
46	62	6.356975e-01
46	63	0.000000e+00
46	64	0.000000e+00
46	65	1.657605e-01
46	66	3.097622e-01
46	67	3.530702e-01
46	68	3.454382e-01
46	69	3.004140e-01
46	70	5.827730e-01
46	71	0.000000e+00
46	72	0.000000e+00
46	73	0.000000e+00
47	0	0.000000e+00
47	1	0.000000e+00
47	2	0.000000e+00
47	3	0.000000e+00
47	4	0.000000e+00
47	5	0.000000e+00
47	6	0.000000e+00
47	7	0.000000e+00
47	8	0.000000e+00
47	9	0.000000e+00
47	10	0.000000e+00
47	11	0.000000e+00
47	12	0.000000e+00
47	13	0.000000e+00
47	14	0.000000e+00
47	15	0.000000e+00
47	16	0.000000e+00
47	17	0.000000e+00
47	18	0.000000e+00
47	19	0.000000e+00
47	20	0.000000e+00
47	21	0.000000e+00
47	22	0.000000e+00
47	23	0.000000e+00
47	24	0.000000e+00
47	25	0.000000e+00
47	26	0.000000e+00
47	27	0.000000e+00
47	28	0.000000e+00
47	29	0.000000e+00
47	30	0.000000e+00
47	31	0.000000e+00
47	32	0.000000e+00
47	33	0.000000e+00
47	34	0.000000e+00
47	35	0.000000e+00
47	36	0.000000e+00
47	37	0.000000e+00
47	38	0.000000e+00
47	39	0.000000e+00
47	40	0.000000e+00
47	41	0.000000e+00
47	42	0.000000e+00
47	43	0.000000e+00
47	44	0.000000e+00
47	45	0.000000e+00
47	46	0.000000e+00
47	47	0.000000e+00
47	48	0.000000e+00
47	49	0.000000e+00
47	50	0.000000e+00
47	51	0.000000e+00
47	52	0.000000e+00
47	53	0.000000e+00
47	54	0.000000e+00
47	55	0.000000e+00
47	56	0.000000e+00
47	57	0.000000e+00
47	58	0.000000e+00
47	59	0.000000e+00
47	60	0.000000e+00
47	61	0.000000e+00
47	62	0.000000e+00
47	63	0.000000e+00
47	64	0.000000e+00
47	65	0.000000e+00
47	66	0.000000e+00
47	67	0.000000e+00
47	68	0.000000e+00
47	69	0.000000e+00
47	70	0.000000e+00
47	71	0.000000e+00
47	72	0.000000e+00
47	73	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	0.000000e+00
48	3	0.000000e+00
48	4	0.000000e+00
48	5	0.000000e+00
48	6	0.000000e+00
48	7	0.000000e+00
48	8	0.000000e+00
48	9	0.000000e+00
48	10	0.000000e+00
48	11	0.000000e+00
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	0.000000e+00
48	17	0.000000e+00
48	18	0.000000e+00
48	19	0.000000e+00
48	20	0.000000e+00
48	21	0.000000e+00
48	22	0.000000e+00
48	23	0.000000e+00
48	24	0.000000e+00
48	25	0.000000e+00
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	0.000000e+00
48	31	0.000000e+00
48	32	0.000000e+00
48	33	0.000000e+00
48	34	0.000000e+00
48	35	0.000000e+00
48	36	0.000000e+00
48	37	0.000000e+00
48	38	0.000000e+00
48	39	0.000000e+00
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	0.000000e+00
48	45	0.000000e+00
48	46	0.000000e+00
48	47	0.000000e+00
48	48	0.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	0.000000e+00
48	52	0.000000e+00
48	53	0.000000e+00
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	0.000000e+00
48	59	0.000000e+00
48	60	0.000000e+00
48	61	0.000000e+00
48	62	0.000000e+00
48	63	0.000000e+00
48	64	0.000000e+00
48	65	0.000000e+00
48	66	0.000000e+00
48	67	0.000000e+00
48	68	0.000000e+00
48	69	0.000000e+00
48	70	0.000000e+00
48	71	0.000000e+00
48	72	0.000000e+00
48	73	0.000000e+00
49	0	0.000000e+00
49	1	6.418209e-01
49	2	6.048684e-01
49	3	5.661958e-01
49	4	5.443431e-01
49	5	5.324971e-01
49	6	5.137347e-01
49	7	0.000000e+00
49	8	0.000000e+00
49	9	6.366181e-01
49	10	6.000840e-01
49	11	5.638247e-01
49	12	5.395551e-01
49	13	5.318132e-01
49	14	5.088912e-01
49	15	0.000000e+00
49	16	0.000000e+00
49	17	6.411159e-01
49	18	6.044800e-01
49	19	5.650662e-01
49	20	5.441113e-01
49	21	5.306029e-01
49	22	5.135565e-01
49	23	0.000000e+00
49	24	0.000000e+00
49	25	6.398821e-01
49	26	6.046473e-01
49	27	5.624053e-01
49	28	5.435987e-01
49	29	5.242181e-01
49	30	5.106611e-01
49	31	0.000000e+00
49	32	0.000000e+00
49	33	6.408428e-01
49	34	6.040102e-01
49	35	5.652877e-01
49	36	5.436913e-01
49	37	5.313615e-01
49	38	5.133856e-01
49	39	0.000000e+00
49	40	0.000000e+00
49	41	6.140686e-01
49	42	5.831841e-01
49	43	4.604878e-01
49	44	4.422900e-01
49	45	3.939963e-01
49	46	3.662197e-01
49	47	0.000000e+00
49	48	0.000000e+00
49	49	1.000000e+00
49	50	5.945979e-01
49	51	4.271947e-01
49	52	3.291549e-01
49	53	1.825305e-01
49	54	2.068042e-01
49	55	0.000000e+00
49	56	0.000000e+00
49	57	5.354991e-01
49	58	5.796167e-01
49	59	5.324787e-01
49	60	4.429724e-01
49	61	4.100512e-01
49	62	4.960270e-01
49	63	0.000000e+00
49	64	0.000000e+00
49	65	5.377991e-01
49	66	5.532856e-01
49	67	4.174408e-01
49	68	3.612957e-01
49	69	2.101782e-01
49	70	2.882532e-01
49	71	0.000000e+00
49	72	0.000000e+00
49	73	0.000000e+00
50	0	0.000000e+00
50	1	6.772037e-01
50	2	6.901003e-01
50	3	6.593253e-01
50	4	6.217683e-01
50	5	5.976433e-01
50	6	5.411327e-01
50	7	0.000000e+00
50	8	0.000000e+00
50	9	6.733587e-01
50	10	6.874474e-01
50	11	6.577684e-01
50	12	6.160960e-01
50	13	5.982416e-01
50	14	5.380674e-01
50	15	0.000000e+00
50	16	0.000000e+00
50	17	6.749209e-01
50	18	6.885310e-01
50	19	6.577397e-01
50	20	6.218173e-01
50	21	5.946742e-01
50	22	5.384362e-01
50	23	0.000000e+00
50	24	0.000000e+00
50	25	6.716338e-01
50	26	6.859168e-01
50	27	6.535903e-01
50	28	6.216762e-01
50	29	5.864835e-01
50	30	5.330150e-01
50	31	0.000000e+00
50	32	0.000000e+00
50	33	6.751780e-01
50	34	6.887647e-01
50	35	6.582191e-01
50	36	6.212206e-01
50	37	5.960510e-01
50	38	5.391326e-01
50	39	0.000000e+00
50	40	0.000000e+00
50	41	6.289739e-01
50	42	6.359719e-01
50	43	5.102096e-01
50	44	4.861427e-01
50	45	4.104568e-01
50	46	3.807917e-01
50	47	0.000000e+00
50	48	0.000000e+00
50	49	5.945979e-01
50	50	1.000000e+00
50	51	5.039589e-01
50	52	3.650476e-01
50	53	2.332850e-01
50	54	2.520009e-01
50	55	0.000000e+00
50	56	0.000000e+00
50	57	5.257658e-01
50	58	6.213338e-01
50	59	5.935947e-01
50	60	5.219500e-01
50	61	4.845941e-01
50	62	4.994541e-01
50	63	0.000000e+00
50	64	0.000000e+00
50	65	5.737770e-01
50	66	6.100901e-01
50	67	4.888044e-01
50	68	3.774378e-01
50	69	2.669995e-01
50	70	2.932565e-01
50	71	0.000000e+00
50	72	0.000000e+00
50	73	0.000000e+00
51	0	0.000000e+00
51	1	4.690617e-01
51	2	4.808265e-01
51	3	5.049443e-01
51	4	5.179078e-01
51	5	5.170427e-01
51	6	4.766027e-01
51	7	0.000000e+00
51	8	0.000000e+00
51	9	4.704127e-01
51	10	4.822172e-01
51	11	5.024870e-01
51	12	5.137722e-01
51	13	5.183480e-01
51	14	4.762841e-01
51	15	0.000000e+00
51	16	0.000000e+00
51	17	4.646252e-01
51	18	4.774341e-01
51	19	5.043325e-01
51	20	5.186737e-01
51	21	5.142585e-01
51	22	4.736516e-01
51	23	0.000000e+00
51	24	0.000000e+00
51	25	4.576568e-01
51	26	4.718344e-01
51	27	5.026087e-01
51	28	5.182537e-01
51	29	5.069461e-01
51	30	4.662597e-01
51	31	0.000000e+00
51	32	0.000000e+00
51	33	4.660346e-01
51	34	4.786906e-01
51	35	5.041576e-01
51	36	5.181670e-01
51	37	5.156851e-01
51	38	4.746162e-01
51	39	0.000000e+00
51	40	0.000000e+00
51	41	4.776049e-01
51	42	4.878599e-01
51	43	4.620997e-01
51	44	4.427413e-01
51	45	3.867187e-01
51	46	4.189737e-01
51	47	0.000000e+00
51	48	0.000000e+00
51	49	4.271947e-01
51	50	5.039589e-01
51	51	1.000000e+00
51	52	3.841395e-01
51	53	3.644636e-01
51	54	2.902378e-01
51	55	0.000000e+00
51	56	0.000000e+00
51	57	4.290748e-01
51	58	4.851017e-01
51	59	4.676197e-01
51	60	4.454446e-01
51	61	4.503515e-01
51	62	4.884828e-01
51	63	0.000000e+00
51	64	0.000000e+00
51	65	3.719209e-01
51	66	4.672176e-01
51	67	4.322162e-01
51	68	3.463569e-01
51	69	3.364823e-01
51	70	3.948733e-01
51	71	0.000000e+00
51	72	0.000000e+00
51	73	0.000000e+00
52	0	0.000000e+00
52	1	2.815687e-01
52	2	2.196446e-01
52	3	2.030683e-01
52	4	1.992359e-01
52	5	2.248559e-01
52	6	2.248831e-01
52	7	0.000000e+00
52	8	0.000000e+00
52	9	2.817917e-01
52	10	2.207295e-01
52	11	2.038448e-01
52	12	1.940380e-01
52	13	2.278036e-01
52	14	2.212121e-01
52	15	0.000000e+00
52	16	0.000000e+00
52	17	2.779993e-01
52	18	2.164473e-01
52	19	2.013768e-01
52	20	1.998065e-01
52	21	2.218849e-01
52	22	2.250732e-01
52	23	0.000000e+00
52	24	0.000000e+00
52	25	2.738072e-01
52	26	2.124267e-01
52	27	1.978994e-01
52	28	2.027660e-01
52	29	2.160735e-01
52	30	2.248272e-01
52	31	0.000000e+00
52	32	0.000000e+00
52	33	2.789048e-01
52	34	2.173324e-01
52	35	2.019447e-01
52	36	1.988928e-01
52	37	2.233283e-01
52	38	2.242721e-01
52	39	0.000000e+00
52	40	0.000000e+00
52	41	3.614891e-01
52	42	3.118138e-01
52	43	3.164007e-01
52	44	3.480506e-01
52	45	3.573125e-01
52	46	3.572858e-01
52	47	0.000000e+00
52	48	0.000000e+00
52	49	3.291549e-01
52	50	3.650476e-01
52	51	3.841395e-01
52	52	1.000000e+00
52	53	3.401307e-01
52	54	2.975229e-01
52	55	0.000000e+00
52	56	0.000000e+00
52	57	3.257298e-01
52	58	2.810671e-01
52	59	2.337998e-01
52	60	2.080372e-01
52	61	2.295373e-01
52	62	4.324142e-01
52	63	0.000000e+00
52	64	0.000000e+00
52	65	2.472987e-01
52	66	2.738632e-01
52	67	2.206497e-01
52	68	2.216583e-01
52	69	2.654459e-01
52	70	3.918050e-01
52	71	0.000000e+00
52	72	0.000000e+00
52	73	0.000000e+00
53	0	0.000000e+00
53	1	1.520564e-01
53	2	8.519264e-02
53	3	1.175165e-01
53	4	1.529484e-01
53	5	2.016527e-01
53	6	1.601577e-01
53	7	0.000000e+00
53	8	0.000000e+00
53	9	1.575673e-01
53	10	8.852602e-02
53	11	1.163770e-01
53	12	1.465487e-01
53	13	2.045942e-01
53	14	1.563554e-01
53	15	0.000000e+00
53	16	0.000000e+00
53	17	1.453541e-01
53	18	8.076530e-02
53	19	1.166979e-01
53	20	1.561877e-01
53	21	1.985694e-01
53	22	1.595440e-01
53	23	0.000000e+00
53	24	0.000000e+00
53	25	1.361516e-01
53	26	7.511102e-02
53	27	1.160162e-01
53	28	1.609858e-01
53	29	1.933794e-01
53	30	1.598109e-01
53	31	0.000000e+00
53	32	0.000000e+00
53	33	1.476281e-01
53	34	8.240573e-02
53	35	1.165675e-01
53	36	1.541780e-01
53	37	2.001212e-01
53	38	1.585714e-01
53	39	0.000000e+00
53	40	0.000000e+00
53	41	2.200062e-01
53	42	2.330012e-01
53	43	2.956231e-01
53	44	3.305631e-01
53	45	2.881256e-01
53	46	3.536131e-01
53	47	0.000000e+00
53	48	0.000000e+00
53	49	1.825305e-01
53	50	2.332850e-01
53	51	3.644636e-01
53	52	3.401307e-01
53	53	1.000000e+00
53	54	2.768808e-01
53	55	0.000000e+00
53	56	0.000000e+00
53	57	3.453216e-01
53	58	3.063117e-01
53	59	2.593698e-01
53	60	2.897753e-01
53	61	2.638938e-01
53	62	3.762130e-01
53	63	0.000000e+00
53	64	0.000000e+00
53	65	2.311961e-01
53	66	3.288218e-01
53	67	3.569994e-01
53	68	3.395128e-01
53	69	4.028262e-01
53	70	4.740598e-01
53	71	0.000000e+00
53	72	0.000000e+00
53	73	0.000000e+00
54	0	0.000000e+00
54	1	2.618258e-01
54	2	2.069122e-01
54	3	1.919608e-01
54	4	1.866494e-01
54	5	2.070168e-01
54	6	1.902567e-01
54	7	0.000000e+00
54	8	0.000000e+00
54	9	2.622259e-01
54	10	2.084001e-01
54	11	1.921141e-01
54	12	1.847063e-01
54	13	2.147816e-01
54	14	1.862624e-01
54	15	0.000000e+00
54	16	0.000000e+00
54	17	2.576256e-01
54	18	2.037245e-01
54	19	1.905706e-01
54	20	1.865255e-01
54	21	2.018693e-01
54	22	1.897611e-01
54	23	0.000000e+00
54	24	0.000000e+00
54	25	2.530613e-01
54	26	1.993090e-01
54	27	1.878031e-01
54	28	1.859338e-01
54	29	1.915818e-01
54	30	1.901831e-01
54	31	0.000000e+00
54	32	0.000000e+00
54	33	2.586074e-01
54	34	2.047602e-01
54	35	1.909045e-01
54	36	1.860893e-01
54	37	2.047184e-01
54	38	1.891185e-01
54	39	0.000000e+00
54	40	0.000000e+00
54	41	2.959931e-01
54	42	2.622988e-01
54	43	2.477115e-01
54	44	2.761822e-01
54	45	2.098130e-01
54	46	1.795641e-01
54	47	0.000000e+00
54	48	0.000000e+00
54	49	2.068042e-01
54	50	2.520009e-01
54	51	2.902378e-01
54	52	2.975229e-01
54	53	2.768808e-01
54	54	1.000000e+00
54	55	0.000000e+00
54	56	0.000000e+00
54	57	2.683501e-01
54	58	2.536924e-01
54	59	2.120997e-01
54	60	2.220631e-01
54	61	2.314580e-01
54	62	2.247342e-01
54	63	0.000000e+00
54	64	0.000000e+00
54	65	2.357346e-01
54	66	2.387896e-01
54	67	2.189897e-01
54	68	1.275905e-01
54	69	2.299144e-01
54	70	2.241930e-01
54	71	0.000000e+00
54	72	0.000000e+00
54	73	0.000000e+00
55	0	0.000000e+00
55	1	0.000000e+00
55	2	0.000000e+00
55	3	0.000000e+00
55	4	0.000000e+00
55	5	0.000000e+00
55	6	0.000000e+00
55	7	0.000000e+00
55	8	0.000000e+00
55	9	0.000000e+00
55	10	0.000000e+00
55	11	0.000000e+00
55	12	0.000000e+00
55	13	0.000000e+00
55	14	0.000000e+00
55	15	0.000000e+00
55	16	0.000000e+00
55	17	0.000000e+00
55	18	0.000000e+00
55	19	0.000000e+00
55	20	0.000000e+00
55	21	0.000000e+00
55	22	0.000000e+00
55	23	0.000000e+00
55	24	0.000000e+00
55	25	0.000000e+00
55	26	0.000000e+00
55	27	0.000000e+00
55	28	0.000000e+00
55	29	0.000000e+00
55	30	0.000000e+00
55	31	0.000000e+00
55	32	0.000000e+00
55	33	0.000000e+00
55	34	0.000000e+00
55	35	0.000000e+00
55	36	0.000000e+00
55	37	0.000000e+00
55	38	0.000000e+00
55	39	0.000000e+00
55	40	0.000000e+00
55	41	0.000000e+00
55	42	0.000000e+00
55	43	0.000000e+00
55	44	0.000000e+00
55	45	0.000000e+00
55	46	0.000000e+00
55	47	0.000000e+00
55	48	0.000000e+00
55	49	0.000000e+00
55	50	0.000000e+00
55	51	0.000000e+00
55	52	0.000000e+00
55	53	0.000000e+00
55	54	0.000000e+00
55	55	0.000000e+00
55	56	0.000000e+00
55	57	0.000000e+00
55	58	0.000000e+00
55	59	0.000000e+00
55	60	0.000000e+00
55	61	0.000000e+00
55	62	0.000000e+00
55	63	0.000000e+00
55	64	0.000000e+00
55	65	0.000000e+00
55	66	0.000000e+00
55	67	0.000000e+00
55	68	0.000000e+00
55	69	0.000000e+00
55	70	0.000000e+00
55	71	0.000000e+00
55	72	0.000000e+00
55	73	0.000000e+00
56	0	0.000000e+00
56	1	0.000000e+00
56	2	0.000000e+00
56	3	0.000000e+00
56	4	0.000000e+00
56	5	0.000000e+00
56	6	0.000000e+00
56	7	0.000000e+00
56	8	0.000000e+00
56	9	0.000000e+00
56	10	0.000000e+00
56	11	0.000000e+00
56	12	0.000000e+00
56	13	0.000000e+00
56	14	0.000000e+00
56	15	0.000000e+00
56	16	0.000000e+00
56	17	0.000000e+00
56	18	0.000000e+00
56	19	0.000000e+00
56	20	0.000000e+00
56	21	0.000000e+00
56	22	0.000000e+00
56	23	0.000000e+00
56	24	0.000000e+00
56	25	0.000000e+00
56	26	0.000000e+00
56	27	0.000000e+00
56	28	0.000000e+00
56	29	0.000000e+00
56	30	0.000000e+00
56	31	0.000000e+00
56	32	0.000000e+00
56	33	0.000000e+00
56	34	0.000000e+00
56	35	0.000000e+00
56	36	0.000000e+00
56	37	0.000000e+00
56	38	0.000000e+00
56	39	0.000000e+00
56	40	0.000000e+00
56	41	0.000000e+00
56	42	0.000000e+00
56	43	0.000000e+00
56	44	0.000000e+00
56	45	0.000000e+00
56	46	0.000000e+00
56	47	0.000000e+00
56	48	0.000000e+00
56	49	0.000000e+00
56	50	0.000000e+00
56	51	0.000000e+00
56	52	0.000000e+00
56	53	0.000000e+00
56	54	0.000000e+00
56	55	0.000000e+00
56	56	0.000000e+00
56	57	0.000000e+00
56	58	0.000000e+00
56	59	0.000000e+00
56	60	0.000000e+00
56	61	0.000000e+00
56	62	0.000000e+00
56	63	0.000000e+00
56	64	0.000000e+00
56	65	0.000000e+00
56	66	0.000000e+00
56	67	0.000000e+00
56	68	0.000000e+00
56	69	0.000000e+00
56	70	0.000000e+00
56	71	0.000000e+00
56	72	0.000000e+00
56	73	0.000000e+00
57	0	0.000000e+00
57	1	7.504714e-01
57	2	5.970606e-01
57	3	5.564601e-01
57	4	5.454224e-01
57	5	5.563633e-01
57	6	5.067037e-01
57	7	0.000000e+00
57	8	0.000000e+00
57	9	7.512116e-01
57	10	5.952133e-01
57	11	5.559222e-01
57	12	5.371496e-01
57	13	5.612149e-01
57	14	5.026327e-01
57	15	0.000000e+00
57	16	0.000000e+00
57	17	7.503504e-01
57	18	5.974276e-01
57	19	5.566933e-01
57	20	5.506213e-01
57	21	5.541023e-01
57	22	5.087615e-01
57	23	0.000000e+00
57	24	0.000000e+00
57	25	7.448557e-01
57	26	5.963333e-01
57	27	5.537444e-01
57	28	5.555126e-01
57	29	5.436146e-01
57	30	5.062810e-01
57	31	0.000000e+00
57	32	0.000000e+00
57	33	7.511353e-01
57	34	5.974379e-01
57	35	5.568547e-01
57	36	5.482657e-01
57	37	5.560930e-01
57	38	5.078788e-01
57	39	0.000000e+00
57	40	0.000000e+00
57	41	6.809944e-01
57	42	6.000449e-01
57	43	4.927384e-01
57	44	4.682835e-01
57	45	3.043713e-01
57	46	2.586967e-01
57	47	0.000000e+00
57	48	0.000000e+00
57	49	5.354991e-01
57	50	5.257658e-01
57	51	4.290748e-01
57	52	3.257298e-01
57	53	3.453216e-01
57	54	2.683501e-01
57	55	0.000000e+00
57	56	0.000000e+00
57	57	1.000000e+00
57	58	7.713175e-01
57	59	6.089163e-01
57	60	5.864474e-01
57	61	4.134231e-01
57	62	3.120194e-01
57	63	0.000000e+00
57	64	0.000000e+00
57	65	6.976913e-01
57	66	7.254491e-01
57	67	5.641114e-01
57	68	4.874736e-01
57	69	3.001152e-01
57	70	2.187614e-01
57	71	0.000000e+00
57	72	0.000000e+00
57	73	0.000000e+00
58	0	0.000000e+00
58	1	8.000238e-01
58	2	7.469438e-01
58	3	7.288173e-01
58	4	7.045733e-01
58	5	6.902889e-01
58	6	6.157833e-01
58	7	0.000000e+00
58	8	0.000000e+00
58	9	8.008800e-01
58	10	7.460230e-01
58	11	7.272048e-01
58	12	6.988578e-01
58	13	6.954471e-01
58	14	6.132400e-01
58	15	0.000000e+00
58	16	0.000000e+00
58	17	7.989025e-01
58	18	7.467138e-01
58	19	7.292978e-01
58	20	7.083565e-01
58	21	6.875258e-01
58	22	6.150510e-01
58	23	0.000000e+00
58	24	0.000000e+00
58	25	7.923703e-01
58	26	7.439331e-01
58	27	7.265922e-01
58	28	7.091974e-01
58	29	6.752441e-01
58	30	6.093731e-01
58	31	0.000000e+00
58	32	0.000000e+00
58	33	7.999080e-01
58	34	7.471924e-01
58	35	7.293963e-01
58	36	7.067955e-01
58	37	6.898225e-01
58	38	6.153957e-01
58	39	0.000000e+00
58	40	0.000000e+00
58	41	6.914770e-01
58	42	6.951227e-01
58	43	5.568277e-01
58	44	5.115995e-01
58	45	3.101454e-01
58	46	2.839743e-01
58	47	0.000000e+00
58	48	0.000000e+00
58	49	5.796167e-01
58	50	6.213338e-01
58	51	4.851017e-01
58	52	2.810671e-01
58	53	3.063117e-01
58	54	2.536924e-01
58	55	0.000000e+00
58	56	0.000000e+00
58	57	7.713175e-01
58	58	1.000000e+00
58	59	7.544978e-01
58	60	7.153451e-01
58	61	5.713815e-01
58	62	3.767277e-01
58	63	0.000000e+00
58	64	0.000000e+00
58	65	7.749891e-01
58	66	8.345354e-01
58	67	6.752748e-01
58	68	5.539695e-01
58	69	3.510821e-01
58	70	2.278205e-01
58	71	0.000000e+00
58	72	0.000000e+00
58	73	0.000000e+00
59	0	0.000000e+00
59	1	6.974975e-01
59	2	7.176145e-01
59	3	7.198473e-01
59	4	6.957030e-01
59	5	6.528044e-01
59	6	5.601218e-01
59	7	0.000000e+00
59	8	0.000000e+00
59	9	7.000334e-01
59	10	7.177764e-01
59	11	7.190390e-01
59	12	6.937184e-01
59	13	6.563234e-01
59	14	5.583326e-01
59	15	0.000000e+00
59	16	0.000000e+00
59	17	6.947294e-01
59	18	7.169067e-01
59	19	7.201532e-01
59	20	6.974882e-01
59	21	6.509905e-01
59	22	5.582521e-01
59	23	0.000000e+00
59	24	0.000000e+00
59	25	6.867167e-01
59	26	7.131682e-01
59	27	7.168214e-01
59	28	6.942791e-01
59	29	6.409826e-01
59	30	5.524347e-01
59	31	0.000000e+00
59	32	0.000000e+00
59	33	6.962968e-01
59	34	7.177255e-01
59	35	7.205475e-01
59	36	6.969727e-01
59	37	6.528348e-01
59	38	5.588995e-01
59	39	0.000000e+00
59	40	0.000000e+00
59	41	5.856492e-01
59	42	6.561136e-01
59	43	5.372524e-01
59	44	5.085841e-01
59	45	3.231726e-01
59	46	3.121253e-01
59	47	0.000000e+00
59	48	0.000000e+00
59	49	5.324787e-01
59	50	5.935947e-01
59	51	4.676197e-01
59	52	2.337998e-01
59	53	2.593698e-01
59	54	2.120997e-01
59	55	0.000000e+00
59	56	0.000000e+00
59	57	6.089163e-01
59	58	7.544978e-01
59	59	1.000000e+00
59	60	7.164196e-01
59	61	6.381521e-01
59	62	3.830798e-01
59	63	0.000000e+00
59	64	0.000000e+00
59	65	6.223041e-01
59	66	7.401245e-01
59	67	6.733586e-01
59	68	5.491036e-01
59	69	4.022397e-01
59	70	2.644125e-01
59	71	0.000000e+00
59	72	0.000000e+00
59	73	0.000000e+00
60	0	0.000000e+00
60	1	6.285489e-01
60	2	6.347832e-01
60	3	6.369894e-01
60	4	6.214146e-01
60	5	5.986057e-01
60	6	5.243835e-01
60	7	0.000000e+00
60	8	0.000000e+00
60	9	6.338098e-01
60	10	6.371973e-01
60	11	6.381104e-01
60	12	6.189361e-01
60	13	6.028523e-01
60	14	5.226225e-01
60	15	0.000000e+00
60	16	0.000000e+00
60	17	6.243367e-01
60	18	6.324817e-01
60	19	6.366997e-01
60	20	6.244024e-01
60	21	5.968805e-01
60	22	5.218554e-01
60	23	0.000000e+00
60	24	0.000000e+00
60	25	6.137733e-01
60	26	6.264344e-01
60	27	6.316411e-01
60	28	6.223623e-01
60	29	5.871442e-01
60	30	5.161603e-01
60	31	0.000000e+00
60	32	0.000000e+00
60	33	6.266045e-01
60	34	6.339611e-01
60	35	6.373660e-01
60	36	6.235107e-01
60	37	5.988426e-01
60	38	5.225476e-01
60	39	0.000000e+00
60	40	0.000000e+00
60	41	5.348972e-01
60	42	5.629566e-01
60	43	4.821884e-01
60	44	4.659610e-01
60	45	2.590269e-01
60	46	2.388572e-01
60	47	0.000000e+00
60	48	0.000000e+00
60	49	4.429724e-01
60	50	5.219500e-01
60	51	4.454446e-01
60	52	2.080372e-01
60	53	2.897753e-01
60	54	2.220631e-01
60	55	0.000000e+00
60	56	0.000000e+00
60	57	5.864474e-01
60	58	7.153451e-01
60	59	7.164196e-01
60	60	1.000000e+00
60	61	6.519607e-01
60	62	3.230163e-01
60	63	0.000000e+00
60	64	0.000000e+00
60	65	5.884047e-01
60	66	7.020947e-01
60	67	6.173651e-01
60	68	5.192791e-01
60	69	4.050162e-01
60	70	2.388851e-01
60	71	0.000000e+00
60	72	0.000000e+00
60	73	0.000000e+00
61	0	0.000000e+00
61	1	4.985962e-01
61	2	5.322865e-01
61	3	5.422172e-01
61	4	5.362033e-01
61	5	5.144410e-01
61	6	4.680781e-01
61	7	0.000000e+00
61	8	0.000000e+00
61	9	5.028642e-01
61	10	5.350434e-01
61	11	5.426930e-01
61	12	5.370421e-01
61	13	5.196535e-01
61	14	4.679576e-01
61	15	0.000000e+00
61	16	0.000000e+00
61	17	4.946269e-01
61	18	5.299153e-01
61	19	5.424921e-01
61	20	5.377073e-01
61	21	5.130685e-01
61	22	4.653351e-01
61	23	0.000000e+00
61	24	0.000000e+00
61	25	4.858369e-01
61	26	5.240992e-01
61	27	5.386897e-01
61	28	5.329346e-01
61	29	5.036463e-01
61	30	4.587779e-01
61	31	0.000000e+00
61	32	0.000000e+00
61	33	4.965131e-01
61	34	5.314079e-01
61	35	5.428079e-01
61	36	5.376993e-01
61	37	5.150918e-01
61	38	4.662560e-01
61	39	0.000000e+00
61	40	0.000000e+00
61	41	4.288855e-01
61	42	4.666168e-01
61	43	4.189197e-01
61	44	4.249495e-01
61	45	2.670198e-01
61	46	2.678812e-01
61	47	0.000000e+00
61	48	0.000000e+00
61	49	4.100512e-01
61	50	4.845941e-01
61	51	4.503515e-01
61	52	2.295373e-01
61	53	2.638938e-01
61	54	2.314580e-01
61	55	0.000000e+00
61	56	0.000000e+00
61	57	4.134231e-01
61	58	5.713815e-01
61	59	6.381521e-01
61	60	6.519607e-01
61	61	1.000000e+00
61	62	3.688009e-01
61	63	0.000000e+00
61	64	0.000000e+00
61	65	4.277928e-01
61	66	5.541723e-01
61	67	5.044346e-01
61	68	4.300302e-01
61	69	4.296339e-01
61	70	2.921020e-01
61	71	0.000000e+00
61	72	0.000000e+00
61	73	0.000000e+00
62	0	0.000000e+00
62	1	2.409099e-01
62	2	2.582515e-01
62	3	2.833113e-01
62	4	2.980638e-01
62	5	3.262219e-01
62	6	3.210241e-01
62	7	0.000000e+00
62	8	0.000000e+00
62	9	2.412823e-01
62	10	2.587989e-01
62	11	2.821590e-01
62	12	2.959189e-01
62	13	3.255846e-01
62	14	3.184078e-01
62	15	0.000000e+00
62	16	0.000000e+00
62	17	2.401478e-01
62	18	2.576564e-01
62	19	2.837954e-01
62	20	2.991879e-01
62	21	3.260939e-01
62	22	3.204856e-01
62	23	0.000000e+00
62	24	0.000000e+00
62	25	2.377586e-01
62	26	2.556634e-01
62	27	2.832637e-01
62	28	2.992146e-01
62	29	3.233339e-01
62	30	3.186505e-01
62	31	0.000000e+00
62	32	0.000000e+00
62	33	2.405400e-01
62	34	2.581166e-01
62	35	2.836936e-01
62	36	2.987577e-01
62	37	3.263702e-01
62	38	3.206081e-01
62	39	0.000000e+00
62	40	0.000000e+00
62	41	3.618389e-01
62	42	4.012824e-01
62	43	3.859217e-01
62	44	4.262066e-01
62	45	5.167606e-01
62	46	6.356975e-01
62	47	0.000000e+00
62	48	0.000000e+00
62	49	4.960270e-01
62	50	4.994541e-01
62	51	4.884828e-01
62	52	4.324142e-01
62	53	3.762130e-01
62	54	2.247342e-01
62	55	0.000000e+00
62	56	0.000000e+00
62	57	3.120194e-01
62	58	3.767277e-01
62	59	3.830798e-01
62	60	3.230163e-01
62	61	3.688009e-01
62	62	1.000000e+00
62	63	0.000000e+00
62	64	0.000000e+00
62	65	3.755542e-01
62	66	4.311234e-01
62	67	4.062227e-01
62	68	3.922114e-01
62	69	3.520350e-01
62	70	8.045505e-01
62	71	0.000000e+00
62	72	0.000000e+00
62	73	0.000000e+00
63	0	0.000000e+00
63	1	0.000000e+00
63	2	0.000000e+00
63	3	0.000000e+00
63	4	0.000000e+00
63	5	0.000000e+00
63	6	0.000000e+00
63	7	0.000000e+00
63	8	0.000000e+00
63	9	0.000000e+00
63	10	0.000000e+00
63	11	0.000000e+00
63	12	0.000000e+00
63	13	0.000000e+00
63	14	0.000000e+00
63	15	0.000000e+00
63	16	0.000000e+00
63	17	0.000000e+00
63	18	0.000000e+00
63	19	0.000000e+00
63	20	0.000000e+00
63	21	0.000000e+00
63	22	0.000000e+00
63	23	0.000000e+00
63	24	0.000000e+00
63	25	0.000000e+00
63	26	0.000000e+00
63	27	0.000000e+00
63	28	0.000000e+00
63	29	0.000000e+00
63	30	0.000000e+00
63	31	0.000000e+00
63	32	0.000000e+00
63	33	0.000000e+00
63	34	0.000000e+00
63	35	0.000000e+00
63	36	0.000000e+00
63	37	0.000000e+00
63	38	0.000000e+00
63	39	0.000000e+00
63	40	0.000000e+00
63	41	0.000000e+00
63	42	0.000000e+00
63	43	0.000000e+00
63	44	0.000000e+00
63	45	0.000000e+00
63	46	0.000000e+00
63	47	0.000000e+00
63	48	0.000000e+00
63	49	0.000000e+00
63	50	0.000000e+00
63	51	0.000000e+00
63	52	0.000000e+00
63	53	0.000000e+00
63	54	0.000000e+00
63	55	0.000000e+00
63	56	0.000000e+00
63	57	0.000000e+00
63	58	0.000000e+00
63	59	0.000000e+00
63	60	0.000000e+00
63	61	0.000000e+00
63	62	0.000000e+00
63	63	0.000000e+00
63	64	0.000000e+00
63	65	0.000000e+00
63	66	0.000000e+00
63	67	0.000000e+00
63	68	0.000000e+00
63	69	0.000000e+00
63	70	0.000000e+00
63	71	0.000000e+00
63	72	0.000000e+00
63	73	0.000000e+00
64	0	0.000000e+00
64	1	0.000000e+00
64	2	0.000000e+00
64	3	0.000000e+00
64	4	0.000000e+00
64	5	0.000000e+00
64	6	0.000000e+00
64	7	0.000000e+00
64	8	0.000000e+00
64	9	0.000000e+00
64	10	0.000000e+00
64	11	0.000000e+00
64	12	0.000000e+00
64	13	0.000000e+00
64	14	0.000000e+00
64	15	0.000000e+00
64	16	0.000000e+00
64	17	0.000000e+00
64	18	0.000000e+00
64	19	0.000000e+00
64	20	0.000000e+00
64	21	0.000000e+00
64	22	0.000000e+00
64	23	0.000000e+00
64	24	0.000000e+00
64	25	0.000000e+00
64	26	0.000000e+00
64	27	0.000000e+00
64	28	0.000000e+00
64	29	0.000000e+00
64	30	0.000000e+00
64	31	0.000000e+00
64	32	0.000000e+00
64	33	0.000000e+00
64	34	0.000000e+00
64	35	0.000000e+00
64	36	0.000000e+00
64	37	0.000000e+00
64	38	0.000000e+00
64	39	0.000000e+00
64	40	0.000000e+00
64	41	0.000000e+00
64	42	0.000000e+00
64	43	0.000000e+00
64	44	0.000000e+00
64	45	0.000000e+00
64	46	0.000000e+00
64	47	0.000000e+00
64	48	0.000000e+00
64	49	0.000000e+00
64	50	0.000000e+00
64	51	0.000000e+00
64	52	0.000000e+00
64	53	0.000000e+00
64	54	0.000000e+00
64	55	0.000000e+00
64	56	0.000000e+00
64	57	0.000000e+00
64	58	0.000000e+00
64	59	0.000000e+00
64	60	0.000000e+00
64	61	0.000000e+00
64	62	0.000000e+00
64	63	0.000000e+00
64	64	0.000000e+00
64	65	0.000000e+00
64	66	0.000000e+00
64	67	0.000000e+00
64	68	0.000000e+00
64	69	0.000000e+00
64	70	0.000000e+00
64	71	0.000000e+00
64	72	0.000000e+00
64	73	0.000000e+00
65	0	0.000000e+00
65	1	7.527308e-01
65	2	6.874882e-01
65	3	6.464136e-01
65	4	5.995952e-01
65	5	5.900331e-01
65	6	5.124241e-01
65	7	0.000000e+00
65	8	0.000000e+00
65	9	7.525702e-01
65	10	6.870330e-01
65	11	6.468144e-01
65	12	5.927754e-01
65	13	5.951070e-01
65	14	5.072778e-01
65	15	0.000000e+00
65	16	0.000000e+00
65	17	7.528988e-01
65	18	6.878295e-01
65	19	6.464846e-01
65	20	6.030630e-01
65	21	5.870683e-01
65	22	5.129875e-01
65	23	0.000000e+00
65	24	0.000000e+00
65	25	7.477933e-01
65	26	6.848782e-01
65	27	6.420281e-01
65	28	6.056910e-01
65	29	5.756881e-01
65	30	5.115348e-01
65	31	0.000000e+00
65	32	0.000000e+00
65	33	7.533694e-01
65	34	6.881752e-01
65	35	6.470486e-01
65	36	6.012959e-01
65	37	5.893354e-01
65	38	5.125890e-01
65	39	0.000000e+00
65	40	0.000000e+00
65	41	6.047006e-01
65	42	5.769496e-01
65	43	4.256918e-01
65	44	3.984378e-01
65	45	2.069911e-01
65	46	1.657605e-01
65	47	0.000000e+00
65	48	0.000000e+00
65	49	5.377991e-01
65	50	5.737770e-01
65	51	3.719209e-01
65	52	2.472987e-01
65	53	2.311961e-01
65	54	2.357346e-01
65	55	0.000000e+00
65	56	0.000000e+00
65	57	6.976913e-01
65	58	7.749891e-01
65	59	6.223041e-01
65	60	5.884047e-01
65	61	4.277928e-01
65	62	3.755542e-01
65	63	0.000000e+00
65	64	0.000000e+00
65	65	1.000000e+00
65	66	7.908177e-01
65	67	5.511115e-01
65	68	4.237195e-01
65	69	2.276934e-01
65	70	1.752408e-01
65	71	0.000000e+00
65	72	0.000000e+00
65	73	0.000000e+00
66	0	0.000000e+00
66	1	7.415042e-01
66	2	7.065195e-01
66	3	6.990911e-01
66	4	6.787278e-01
66	5	6.747399e-01
66	6	5.863621e-01
66	7	0.000000e+00
66	8	0.000000e+00
66	9	7.445789e-01
66	10	7.075487e-01
66	11	6.982250e-01
66	12	6.731152e-01
66	13	6.794721e-01
66	14	5.832921e-01
66	15	0.000000e+00
66	16	0.000000e+00
66	17	7.389953e-01
66	18	7.056342e-01
66	19	6.993448e-01
66	20	6.826431e-01
66	21	6.721123e-01
66	22	5.850705e-01
66	23	0.000000e+00
66	24	0.000000e+00
66	25	7.303311e-01
66	26	7.011018e-01
66	27	6.962250e-01
66	28	6.835922e-01
66	29	6.605296e-01
66	30	5.802072e-01
66	31	0.000000e+00
66	32	0.000000e+00
66	33	7.406064e-01
66	34	7.066248e-01
66	35	6.997020e-01
66	36	6.809850e-01
66	37	6.743441e-01
66	38	5.854369e-01
66	39	0.000000e+00
66	40	0.000000e+00
66	41	6.267853e-01
66	42	6.637656e-01
66	43	5.421664e-01
66	44	5.043271e-01
66	45	3.174361e-01
66	46	3.097622e-01
66	47	0.000000e+00
66	48	0.000000e+00
66	49	5.532856e-01
66	50	6.100901e-01
66	51	4.672176e-01
66	52	2.738632e-01
66	53	3.288218e-01
66	54	2.387896e-01
66	55	0.000000e+00
66	56	0.000000e+00
66	57	7.254491e-01
66	58	8.345354e-01
66	59	7.401245e-01
66	60	7.020947e-01
66	61	5.541723e-01
66	62	4.311234e-01
66	63	0.000000e+00
66	64	0.000000e+00
66	65	7.908177e-01
66	66	1.000000e+00
66	67	7.115942e-01
66	68	5.863672e-01
66	69	3.943719e-01
66	70	3.031081e-01
66	71	0.000000e+00
66	72	0.000000e+00
66	73	0.000000e+00
67	0	0.000000e+00
67	1	5.452770e-01
67	2	5.514690e-01
67	3	5.762402e-01
67	4	5.765402e-01
67	5	5.638539e-01
67	6	4.617773e-01
67	7	0.000000e+00
67	8	0.000000e+00
67	9	5.515999e-01
67	10	5.543968e-01
67	11	5.754080e-01
67	12	5.760468e-01
67	13	5.695346e-01
67	14	4.631326e-01
67	15	0.000000e+00
67	16	0.000000e+00
67	17	5.412212e-01
67	18	5.505060e-01
67	19	5.765645e-01
67	20	5.791079e-01
67	21	5.611057e-01
67	22	4.580431e-01
67	23	0.000000e+00
67	24	0.000000e+00
67	25	5.305207e-01
67	26	5.450290e-01
67	27	5.746079e-01
67	28	5.755242e-01
67	29	5.501514e-01
67	30	4.499803e-01
67	31	0.000000e+00
67	32	0.000000e+00
67	33	5.435188e-01
67	34	5.518154e-01
67	35	5.768637e-01
67	36	5.784652e-01
67	37	5.634897e-01
67	38	4.595045e-01
67	39	0.000000e+00
67	40	0.000000e+00
67	41	4.714657e-01
67	42	5.838095e-01
67	43	5.042596e-01
67	44	4.859347e-01
67	45	3.171912e-01
67	46	3.530702e-01
67	47	0.000000e+00
67	48	0.000000e+00
67	49	4.174408e-01
67	50	4.888044e-01
67	51	4.322162e-01
67	52	2.206497e-01
67	53	3.569994e-01
67	54	2.189897e-01
67	55	0.000000e+00
67	56	0.000000e+00
67	57	5.641114e-01
67	58	6.752748e-01
67	59	6.733586e-01
67	60	6.173651e-01
67	61	5.044346e-01
67	62	4.062227e-01
67	63	0.000000e+00
67	64	0.000000e+00
67	65	5.511115e-01
67	66	7.115942e-01
67	67	1.000000e+00
67	68	6.044731e-01
67	69	4.947372e-01
67	70	4.104631e-01
67	71	0.000000e+00
67	72	0.000000e+00
67	73	0.000000e+00
68	0	0.000000e+00
68	1	3.931155e-01
68	2	3.881189e-01
68	3	4.191397e-01
68	4	4.413743e-01
68	5	4.453923e-01
68	6	4.039820e-01
68	7	0.000000e+00
68	8	0.000000e+00
68	9	4.020108e-01
68	10	3.920894e-01
68	11	4.206601e-01
68	12	4.417318e-01
68	13	4.461299e-01
68	14	4.023532e-01
68	15	0.000000e+00
68	16	0.000000e+00
68	17	3.897349e-01
68	18	3.870889e-01
68	19	4.191609e-01
68	20	4.438383e-01
68	21	4.457086e-01
68	22	4.035321e-01
68	23	0.000000e+00
68	24	0.000000e+00
68	25	3.779338e-01
68	26	3.813754e-01
68	27	4.157620e-01
68	28	4.405266e-01
68	29	4.411286e-01
68	30	3.997467e-01
68	31	0.000000e+00
68	32	0.000000e+00
68	33	3.922754e-01
68	34	3.883507e-01
68	35	4.198408e-01
68	36	4.433776e-01
68	37	4.462698e-01
68	38	4.033692e-01
68	39	0.000000e+00
68	40	0.000000e+00
68	41	3.572233e-01
68	42	4.378602e-01
68	43	4.299685e-01
68	44	4.185711e-01
68	45	2.978559e-01
68	46	3.454382e-01
68	47	0.000000e+00
68	48	0.000000e+00
68	49	3.612957e-01
68	50	3.774378e-01
68	51	3.463569e-01
68	52	2.216583e-01
68	53	3.395128e-01
68	54	1.275905e-01
68	55	0.000000e+00
68	56	0.000000e+00
68	57	4.874736e-01
68	58	5.539695e-01
68	59	5.491036e-01
68	60	5.192791e-01
68	61	4.300302e-01
68	62	3.922114e-01
68	63	0.000000e+00
68	64	0.000000e+00
68	65	4.237195e-01
68	66	5.863672e-01
68	67	6.044731e-01
68	68	1.000000e+00
68	69	4.597346e-01
68	70	4.343390e-01
68	71	0.000000e+00
68	72	0.000000e+00
68	73	0.000000e+00
69	0	0.000000e+00
69	1	2.009374e-01
69	2	1.824634e-01
69	3	2.110637e-01
69	4	2.304626e-01
69	5	2.465026e-01
69	6	1.978008e-01
69	7	0.000000e+00
69	8	0.000000e+00
69	9	2.111684e-01
69	10	1.896050e-01
69	11	2.129228e-01
69	12	2.326195e-01
69	13	2.535075e-01
69	14	1.998908e-01
69	15	0.000000e+00
69	16	0.000000e+00
69	17	1.943483e-01
69	18	1.786962e-01
69	19	2.110723e-01
69	20	2.323069e-01
69	21	2.447166e-01
69	22	1.953128e-01
69	23	0.000000e+00
69	24	0.000000e+00
69	25	1.819197e-01
69	26	1.705091e-01
69	27	2.086195e-01
69	28	2.287544e-01
69	29	2.370256e-01
69	30	1.900511e-01
69	31	0.000000e+00
69	32	0.000000e+00
69	33	1.976122e-01
69	34	1.811120e-01
69	35	2.116468e-01
69	36	2.321128e-01
69	37	2.469748e-01
69	38	1.959849e-01
69	39	0.000000e+00
69	40	0.000000e+00
69	41	2.050914e-01
69	42	2.682270e-01
69	43	3.212629e-01
69	44	3.620646e-01
69	45	2.530312e-01
69	46	3.004140e-01
69	47	0.000000e+00
69	48	0.000000e+00
69	49	2.101782e-01
69	50	2.669995e-01
69	51	3.364823e-01
69	52	2.654459e-01
69	53	4.028262e-01
69	54	2.299144e-01
69	55	0.000000e+00
69	56	0.000000e+00
69	57	3.001152e-01
69	58	3.510821e-01
69	59	4.022397e-01
69	60	4.050162e-01
69	61	4.296339e-01
69	62	3.520350e-01
69	63	0.000000e+00
69	64	0.000000e+00
69	65	2.276934e-01
69	66	3.943719e-01
69	67	4.947372e-01
69	68	4.597346e-01
69	69	1.000000e+00
69	70	4.927813e-01
69	71	0.000000e+00
69	72	0.000000e+00
69	73	0.000000e+00
70	0	0.000000e+00
70	1	1.820462e-02
70	2	8.752840e-03
70	3	5.421832e-02
70	4	9.606507e-02
70	5	1.427029e-01
70	6	1.369699e-01
70	7	0.000000e+00
70	8	0.000000e+00
70	9	2.314875e-02
70	10	1.177293e-02
70	11	5.436198e-02
70	12	9.614376e-02
70	13	1.443511e-01
70	14	1.357903e-01
70	15	0.000000e+00
70	16	0.000000e+00
70	17	1.562676e-02
70	18	7.638345e-03
70	19	5.483366e-02
70	20	9.814313e-02
70	21	1.425315e-01
70	22	1.363454e-01
70	23	0.000000e+00
70	24	0.000000e+00
70	25	1.037483e-02
70	26	4.658721e-03
70	27	5.481070e-02
70	28	9.769232e-02
70	29	1.404007e-01
70	30	1.353499e-01
70	31	0.000000e+00
70	32	0.000000e+00
70	33	1.698432e-02
70	34	8.568934e-03
70	35	5.476425e-02
70	36	9.754891e-02
70	37	1.431670e-01
70	38	1.361250e-01
70	39	0.000000e+00
70	40	0.000000e+00
70	41	1.592107e-01
70	42	2.206428e-01
70	43	2.909221e-01
70	44	3.686139e-01
70	45	4.404585e-01
70	46	5.827730e-01
70	47	0.000000e+00
70	48	0.000000e+00
70	49	2.882532e-01
70	50	2.932565e-01
70	51	3.948733e-01
70	52	3.918050e-01
70	53	4.740598e-01
70	54	2.241930e-01
70	55	0.000000e+00
70	56	0.000000e+00
70	57	2.187614e-01
70	58	2.278205e-01
70	59	2.644125e-01
70	60	2.388851e-01
70	61	2.921020e-01
70	62	8.045505e-01
70	63	0.000000e+00
70	64	0.000000e+00
70	65	1.752408e-01
70	66	3.031081e-01
70	67	4.104631e-01
70	68	4.343390e-01
70	69	4.927813e-01
70	70	1.000000e+00
70	71	0.000000e+00
70	72	0.000000e+00
70	73	0.000000e+00
71	0	0.000000e+00
71	1	0.000000e+00
71	2	0.000000e+00
71	3	0.000000e+00
71	4	0.000000e+00
71	5	0.000000e+00
71	6	0.000000e+00
71	7	0.000000e+00
71	8	0.000000e+00
71	9	0.000000e+00
71	10	0.000000e+00
71	11	0.000000e+00
71	12	0.000000e+00
71	13	0.000000e+00
71	14	0.000000e+00
71	15	0.000000e+00
71	16	0.000000e+00
71	17	0.000000e+00
71	18	0.000000e+00
71	19	0.000000e+00
71	20	0.000000e+00
71	21	0.000000e+00
71	22	0.000000e+00
71	23	0.000000e+00
71	24	0.000000e+00
71	25	0.000000e+00
71	26	0.000000e+00
71	27	0.000000e+00
71	28	0.000000e+00
71	29	0.000000e+00
71	30	0.000000e+00
71	31	0.000000e+00
71	32	0.000000e+00
71	33	0.000000e+00
71	34	0.000000e+00
71	35	0.000000e+00
71	36	0.000000e+00
71	37	0.000000e+00
71	38	0.000000e+00
71	39	0.000000e+00
71	40	0.000000e+00
71	41	0.000000e+00
71	42	0.000000e+00
71	43	0.000000e+00
71	44	0.000000e+00
71	45	0.000000e+00
71	46	0.000000e+00
71	47	0.000000e+00
71	48	0.000000e+00
71	49	0.000000e+00
71	50	0.000000e+00
71	51	0.000000e+00
71	52	0.000000e+00
71	53	0.000000e+00
71	54	0.000000e+00
71	55	0.000000e+00
71	56	0.000000e+00
71	57	0.000000e+00
71	58	0.000000e+00
71	59	0.000000e+00
71	60	0.000000e+00
71	61	0.000000e+00
71	62	0.000000e+00
71	63	0.000000e+00
71	64	0.000000e+00
71	65	0.000000e+00
71	66	0.000000e+00
71	67	0.000000e+00
71	68	0.000000e+00
71	69	0.000000e+00
71	70	0.000000e+00
71	71	0.000000e+00
71	72	0.000000e+00
71	73	0.000000e+00
72	0	0.000000e+00
72	1	0.000000e+00
72	2	0.000000e+00
72	3	0.000000e+00
72	4	0.000000e+00
72	5	0.000000e+00
72	6	0.000000e+00
72	7	0.000000e+00
72	8	0.000000e+00
72	9	0.000000e+00
72	10	0.000000e+00
72	11	0.000000e+00
72	12	0.000000e+00
72	13	0.000000e+00
72	14	0.000000e+00
72	15	0.000000e+00
72	16	0.000000e+00
72	17	0.000000e+00
72	18	0.000000e+00
72	19	0.000000e+00
72	20	0.000000e+00
72	21	0.000000e+00
72	22	0.000000e+00
72	23	0.000000e+00
72	24	0.000000e+00
72	25	0.000000e+00
72	26	0.000000e+00
72	27	0.000000e+00
72	28	0.000000e+00
72	29	0.000000e+00
72	30	0.000000e+00
72	31	0.000000e+00
72	32	0.000000e+00
72	33	0.000000e+00
72	34	0.000000e+00
72	35	0.000000e+00
72	36	0.000000e+00
72	37	0.000000e+00
72	38	0.000000e+00
72	39	0.000000e+00
72	40	0.000000e+00
72	41	0.000000e+00
72	42	0.000000e+00
72	43	0.000000e+00
72	44	0.000000e+00
72	45	0.000000e+00
72	46	0.000000e+00
72	47	0.000000e+00
72	48	0.000000e+00
72	49	0.000000e+00
72	50	0.000000e+00
72	51	0.000000e+00
72	52	0.000000e+00
72	53	0.000000e+00
72	54	0.000000e+00
72	55	0.000000e+00
72	56	0.000000e+00
72	57	0.000000e+00
72	58	0.000000e+00
72	59	0.000000e+00
72	60	0.000000e+00
72	61	0.000000e+00
72	62	0.000000e+00
72	63	0.000000e+00
72	64	0.000000e+00
72	65	0.000000e+00
72	66	0.000000e+00
72	67	0.000000e+00
72	68	0.000000e+00
72	69	0.000000e+00
72	70	0.000000e+00
72	71	0.000000e+00
72	72	0.000000e+00
72	73	0.000000e+00
73	0	0.000000e+00
73	1	0.000000e+00
73	2	0.000000e+00
73	3	0.000000e+00
73	4	0.000000e+00
73	5	0.000000e+00
73	6	0.000000e+00
73	7	0.000000e+00
73	8	0.000000e+00
73	9	0.000000e+00
73	10	0.000000e+00
73	11	0.000000e+00
73	12	0.000000e+00
73	13	0.000000e+00
73	14	0.000000e+00
73	15	0.000000e+00
73	16	0.000000e+00
73	17	0.000000e+00
73	18	0.000000e+00
73	19	0.000000e+00
73	20	0.000000e+00
73	21	0.000000e+00
73	22	0.000000e+00
73	23	0.000000e+00
73	24	0.000000e+00
73	25	0.000000e+00
73	26	0.000000e+00
73	27	0.000000e+00
73	28	0.000000e+00
73	29	0.000000e+00
73	30	0.000000e+00
73	31	0.000000e+00
73	32	0.000000e+00
73	33	0.000000e+00
73	34	0.000000e+00
73	35	0.000000e+00
73	36	0.000000e+00
73	37	0.000000e+00
73	38	0.000000e+00
73	39	0.000000e+00
73	40	0.000000e+00
73	41	0.000000e+00
73	42	0.000000e+00
73	43	0.000000e+00
73	44	0.000000e+00
73	45	0.000000e+00
73	46	0.000000e+00
73	47	0.000000e+00
73	48	0.000000e+00
73	49	0.000000e+00
73	50	0.000000e+00
73	51	0.000000e+00
73	52	0.000000e+00
73	53	0.000000e+00
73	54	0.000000e+00
73	55	0.000000e+00
73	56	0.000000e+00
73	57	0.000000e+00
73	58	0.000000e+00
73	59	0.000000e+00
73	60	0.000000e+00
73	61	0.000000e+00
73	62	0.000000e+00
73	63	0.000000e+00
73	64	0.000000e+00
73	65	0.000000e+00
73	66	0.000000e+00
73	67	0.000000e+00
73	68	0.000000e+00
73	69	0.000000e+00
73	70	0.000000e+00
73	71	0.000000e+00
73	72	0.000000e+00
73	73	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_correlation_pl.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
0	83	0.000000e+00
0	84	0.000000e+00
0	85	0.000000e+00
0	86	0.000000e+00
0	87	0.000000e+00
0	88	0.000000e+00
0	89	0.000000e+00
0	90	0.000000e+00
0	91	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	3.542919e-01
1	3	3.417301e-01
1	4	3.269234e-01
1	5	2.460135e-01
1	6	7.390436e-02
1	7	-3.521251e-03
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	9.939541e-01
1	12	3.847262e-01
1	13	3.501577e-01
1	14	3.294074e-01
1	15	2.415982e-01
1	16	6.781408e-02
1	17	-1.135322e-02
1	18	0.000000e+00
1	19	0.000000e+00
1	20	0.000000e+00
1	21	9.947878e-01
1	22	3.350430e-01
1	23	3.331319e-01
1	24	3.229181e-01
1	25	2.487821e-01
1	26	7.728394e-02
1	27	2.765415e-03
1	28	0.000000e+00
1	29	0.000000e+00
1	30	0.000000e+00
1	31	9.925780e-01
1	32	2.943002e-01
1	33	3.176026e-01
1	34	3.166319e-01
1	35	2.521970e-01
1	36	8.307155e-02
1	37	1.282275e-02
1	38	0.000000e+00
1	39	0.000000e+00
1	40	0.000000e+00
1	41	9.949515e-01
1	42	3.458844e-01
1	43	3.367936e-01
1	44	3.245475e-01
1	45	2.473426e-01
1	46	7.502299e-02
1	47	-4.948005e-04
1	48	0.000000e+00
1	49	0.000000e+00
1	50	0.000000e+00
1	51	8.079497e-01
1	52	3.478727e-01
1	53	2.556879e-01
1	54	1.896789e-01
1	55	1.578089e-01
1	56	1.240285e-01
1	57	1.063588e-01
1	58	0.000000e+00
1	59	0.000000e+00
1	60	0.000000e+00
1	61	7.805552e-01
1	62	-6.173801e-02
1	63	4.459595e-02
1	64	1.761045e-01
1	65	2.882001e-01
1	66	1.844042e-01
1	67	2.097348e-01
1	68	0.000000e+00
1	69	0.000000e+00
1	70	4.867467e-01
1	71	7.581224e-01
1	72	4.258890e-01
1	73	4.700255e-01
1	74	5.073865e-01
1	75	5.085252e-01
1	76	2.424764e-01
1	77	-4.384967e-02
1	78	0.000000e+00
1	79	0.000000e+00
1	80	0.000000e+00
1	81	6.662322e-01
1	82	4.363514e-01
1	83	3.555781e-01
1	84	4.114715e-01
1	85	3.229107e-01
1	86	2.781756e-01
1	87	-1.109746e-02
1	88	0.000000e+00
1	89	0.000000e+00
1	90	0.000000e+00
1	91	0.000000e+00
2	0	0.000000e+00
2	1	3.542919e-01
2	2	1.000000e+00
2	3	9.388804e-01
2	4	8.660933e-01
2	5	6.680667e-01
2	6	5.301567e-01
2	7	4.684592e-01
2	8	0.000000e+00
2	9	0.000000e+00
2	10	0.000000e+00
2	11	3.481451e-01
2	12	9.777982e-01
2	13	9.281795e-01
2	14	8.580962e-01
2	15	6.628165e-01
2	16	5.260065e-01
2	17	4.591905e-01
2	18	0.000000e+00
2	19	0.000000e+00
2	20	0.000000e+00
2	21	3.559348e-01
2	22	9.808890e-01
2	23	9.397600e-01
2	24	8.665441e-01
2	25	6.698207e-01
2	26	5.313892e-01
2	27	4.754433e-01
2	28	0.000000e+00
2	29	0.000000e+00
2	30	0.000000e+00
2	31	3.609868e-01
2	32	9.688873e-01
2	33	9.381969e-01
2	34	8.658339e-01
2	35	6.711959e-01
2	36	5.327174e-01
2	37	4.829688e-01
2	38	0.000000e+00
2	39	0.000000e+00
2	40	0.000000e+00
2	41	3.548623e-01
2	42	9.821006e-01
2	43	9.387917e-01
2	44	8.657292e-01
2	45	6.686812e-01
2	46	5.303345e-01
2	47	4.722722e-01
2	48	0.000000e+00
2	49	0.000000e+00
2	50	0.000000e+00
2	51	4.249579e-01
2	52	6.516293e-01
2	53	6.716320e-01
2	54	6.235429e-01
2	55	5.659523e-01
2	56	4.788136e-01
2	57	1.727999e-01
2	58	0.000000e+00
2	59	0.000000e+00
2	60	0.000000e+00
2	61	3.141417e-01
2	62	4.251230e-01
2	63	5.076857e-01
2	64	4.769463e-01
2	65	5.262226e-01
2	66	4.785236e-01
2	67	3.299760e-01
2	68	0.000000e+00
2	69	0.000000e+00
2	70	3.694948e-03
2	71	2.835146e-01
2	72	7.231114e-01
2	73	6.875465e-01
2	74	6.770073e-01
2	75	7.292494e-01
2	76	5.129076e-01
2	77	1.037097e-01
2	78	0.000000e+00
2	79	0.000000e+00
2	80	0.000000e+00
2	81	2.915639e-01
2	82	5.477064e-01
2	83	6.743823e-01
2	84	6.643933e-01
2	85	6.333537e-01
2	86	5.607982e-01
2	87	1.850523e-01
2	88	0.000000e+00
2	89	0.000000e+00
2	90	0.000000e+00
2	91	0.000000e+00
3	0	0.000000e+00
3	1	3.417301e-01
3	2	9.388804e-01
3	3	1.000000e+00
3	4	8.969884e-01
3	5	6.624639e-01
3	6	4.840830e-01
3	7	3.896639e-01
3	8	0.000000e+00
3	9	0.000000e+00
3	10	0.000000e+00
3	11	3.375411e-01
3	12	9.423006e-01
3	13	9.822938e-01
3	14	8.932959e-01
3	15	6.591653e-01
3	16	4.814174e-01
3	17	3.813370e-01
3	18	0.000000e+00
3	19	0.000000e+00
3	20	0.000000e+00
3	21	3.424225e-01
3	22	9.286659e-01
3	23	9.844305e-01
3	24	8.944738e-01
3	25	6.632354e-01
3	26	4.845524e-01
3	27	3.964705e-01
3	28	0.000000e+00
3	29	0.000000e+00
3	30	0.000000e+00
3	31	3.452741e-01
3	32	9.054264e-01
3	33	9.759957e-01
3	34	8.885465e-01
3	35	6.621431e-01
3	36	4.843246e-01
3	37	4.039529e-01
3	38	0.000000e+00
3	39	0.000000e+00
3	40	0.000000e+00
3	41	3.418977e-01
3	42	9.330209e-01
3	43	9.852643e-01
3	44	8.950837e-01
3	45	6.625538e-01
3	46	4.839628e-01
3	47	3.933658e-01
3	48	0.000000e+00
3	49	0.000000e+00
3	50	0.000000e+00
3	51	4.194129e-01
3	52	6.587744e-01
3	53	7.258638e-01
3	54	6.484193e-01
3	55	5.818451e-01
3	56	4.747721e-01
3	57	1.851499e-01
3	58	0.000000e+00
3	59	0.000000e+00
3	60	0.000000e+00
3	61	3.252991e-01
3	62	3.625895e-01
3	63	5.223326e-01
3	64	5.045722e-01
3	65	5.692210e-01
3	66	4.966924e-01
3	67	3.550706e-01
3	68	0.000000e+00
3	69	0.000000e+00
3	70	1.082098e-02
3	71	2.460337e-01
3	72	6.961858e-01
3	73	7.445506e-01
3	74	7.158938e-01
3	75	7.443400e-01
3	76	4.706168e-01
3	77	4.766749e-02
3	78	0.000000e+00
3	79	0.000000e+00
3	80	0.000000e+00
3	81	2.372246e-01
3	82	5.738391e-01
3	83	7.238811e-01
3	84	7.024329e-01
3	85	6.697797e-01
3	86	5.690044e-01
3	87	1.958300e-01
3	88	0.000000e+00
3	89	0.000000e+00
3	90	0.000000e+00
3	91	0.000000e+00
4	0	0.000000e+00
4	1	3.269234e-01
4	2	8.660933e-01
4	3	8.969884e-01
4	4	1.000000e+00
4	5	8.886350e-01
4	6	7.497115e-01
4	7	6.306590e-01
4	8	0.000000e+00
4	9	0.000000e+00
4	10	0.000000e+00
4	11	3.211752e-01
4	12	8.636492e-01
4	13	8.923857e-01
4	14	9.859610e-01
4	15	8.864828e-01
4	16	7.491689e-01
4	17	6.260120e-01
4	18	0.000000e+00
4	19	0.000000e+00
4	20	0.000000e+00
4	21	3.282503e-01
4	22	8.612575e-01
4	23	8.956395e-01
4	24	9.877895e-01
4	25	8.882817e-01
4	26	7.488721e-01
4	27	6.345211e-01
4	28	0.000000e+00
4	29	0.000000e+00
4	30	0.000000e+00
4	31	3.328849e-01
4	32	8.468596e-01
4	33	8.886470e-01
4	34	9.820262e-01
4	35	8.852562e-01
4	36	7.455927e-01
4	37	6.352119e-01
4	38	0.000000e+00
4	39	0.000000e+00
4	40	0.000000e+00
4	41	3.273500e-01
4	42	8.632808e-01
4	43	8.963519e-01
4	44	9.883344e-01
4	45	8.882295e-01
4	46	7.490893e-01
4	47	6.329846e-01
4	48	0.000000e+00
4	49	0.000000e+00
4	50	0.000000e+00
4	51	4.105989e-01
4	52	5.575945e-01
4	53	6.404044e-01
4	54	7.013849e-01
4	55	7.094734e-01
4	56	5.808105e-01
4	57	1.803648e-01
4	58	0.000000e+00
4	59	0.000000e+00
4	60	0.000000e+00
4	61	2.640737e-01
4	62	3.732564e-01
4	63	4.554022e-01
4	64	5.168800e-01
4	65	6.146931e-01
4	66	5.622399e-01
4	67	3.163967e-01
4	68	0.000000e+00
4	69	0.000000e+00
4	70	-4.982907e-02
4	71	2.034936e-01
4	72	5.609524e-01
4	73	6.041338e-01
4	74	6.196579e-01
4	75	7.391543e-01
4	76	5.580406e-01
4	77	1.005339e-01
4	78	0.000000e+00
4	79	0.000000e+00
4	80	0.000000e+00
4	81	2.008958e-01
4	82	4.790902e-01
4	83	6.239144e-01
4	84	6.225127e-01
4	85	6.873204e-01
4	86	5.749672e-01
4	87	1.323421e-01
4	88	0.000000e+00
4	89	0.000000e+00
4	90	0.000000e+00
4	91	0.000000e+00
5	0	0.000000e+00
5	1	2.460135e-01
5	2	6.680667e-01
5	3	6.624639e-01
5	4	8.886350e-01
5	5	1.000000e+00
5	6	9.445053e-01
5	7	8.400553e-01
5	8	0.000000e+00
5	9	0.000000e+00
5	10	0.000000e+00
5	11	2.397910e-01
5	12	6.612483e-01
5	13	6.588300e-01
5	14	8.855234e-01
5	15	9.917200e-01
5	16	9.438285e-01
5	17	8.373571e-01
5	18	0.000000e+00
5	19	0.000000e+00
5	20	0.000000e+00
5	21	2.478098e-01
5	22	6.690083e-01
5	23	6.629974e-01
5	24	8.874240e-01
5	25	9.927588e-01
5	26	9.436559e-01
5	27	8.412927e-01
5	28	0.000000e+00
5	29	0.000000e+00
5	30	0.000000e+00
5	31	2.532303e-01
5	32	6.645558e-01
5	33	6.588525e-01
5	34	8.827336e-01
5	35	9.895765e-01
5	36	9.402646e-01
5	37	8.371092e-01
5	38	0.000000e+00
5	39	0.000000e+00
5	40	0.000000e+00
5	41	2.466832e-01
5	42	6.686844e-01
5	43	6.633231e-01
5	44	8.879146e-01
5	45	9.930386e-01
5	46	9.439494e-01
5	47	8.410992e-01
5	48	0.000000e+00
5	49	0.000000e+00
5	50	0.000000e+00
5	51	3.172795e-01
5	52	3.688955e-01
5	53	4.435463e-01
5	54	6.348902e-01
5	55	7.006300e-01
5	56	6.155437e-01
5	57	1.529866e-01
5	58	0.000000e+00
5	59	0.000000e+00
5	60	0.000000e+00
5	61	1.299845e-01
5	62	3.083745e-01
5	63	3.012261e-01
5	64	4.375978e-01
5	65	5.288227e-01
5	66	5.118974e-01
5	67	2.479804e-01
5	68	0.000000e+00
5	69	0.000000e+00
5	70	-7.995227e-02
5	71	1.172166e-01
5	72	3.658691e-01
5	73	4.036325e-01
5	74	4.701760e-01
5	75	6.341065e-01
5	76	6.111432e-01
5	77	1.720118e-01
5	78	0.000000e+00
5	79	0.000000e+00
5	80	0.000000e+00
5	81	1.192882e-01
5	82	3.193078e-01
5	83	4.538297e-01
5	84	4.654736e-01
5	85	6.142838e-01
5	86	5.295965e-01
5	87	9.853777e-02
5	88	0.000000e+00
5	89	0.000000e+00
5	90	0.000000e+00
5	91	0.000000e+00
6	0	0.000000e+00
6	1	7.390436e-02
6	2	5.301567e-01
6	3	4.840830e-01
6	4	7.497115e-01
6	5	9.445053e-01
6	6	1.000000e+00
6	7	9.479964e-01
6	8	0.000000e+00
6	9	0.000000e+00
6	10	0.000000e+00
6	11	6.719685e-02
6	12	5.141534e-01
6	13	4.782623e-01
6	14	7.449820e-01
6	15	9.423462e-01
6	16	9.933200e-01
6	17	9.464812e-01
6	18	0.000000e+00
6	19	0.000000e+00
6	20	0.000000e+00
6	21	7.622883e-02
6	22	5.382700e-01
6	23	4.880364e-01
6	24	7.504127e-01
6	25	9.438065e-01
6	26	9.940203e-01
6	27	9.470497e-01
6	28	0.000000e+00
6	29	0.000000e+00
6	30	0.000000e+00
6	31	8.284606e-02
6	32	5.473562e-01
6	33	4.892510e-01
6	34	7.490811e-01
6	35	9.417195e-01
6	36	9.914408e-01
6	37	9.398263e-01
6	38	0.000000e+00
6	39	0.000000e+00
6	40	0.000000e+00
6	41	7.482315e-02
6	42	5.344393e-01
6	43	4.871177e-01
6	44	7.500804e-01
6	45	9.441579e-01
6	46	9.942682e-01
6	47	9.477865e-01
6	48	0.000000e+00
6	49	0.000000e+00
6	50	0.000000e+00
6	51	1.629100e-01
6	52	2.435808e-01
6	53	3.089794e-01
6	54	5.613678e-01
6	55	6.508170e-01
6	56	6.070364e-01
6	57	1.271792e-01
6	58	0.000000e+00
6	59	0.000000e+00
6	60	0.000000e+00
6	61	-9.723176e-03
6	62	3.105871e-01
6	63	2.290699e-01
6	64	3.783358e-01
6	65	4.509227e-01
6	66	4.735152e-01
6	67	1.900649e-01
6	68	0.000000e+00
6	69	0.000000e+00
6	70	-1.426418e-01
6	71	8.595356e-03
6	72	2.496133e-01
6	73	2.425410e-01
6	74	3.409074e-01
6	75	5.201149e-01
6	76	6.115100e-01
6	77	2.294236e-01
6	78	0.000000e+00
6	79	0.000000e+00
6	80	0.000000e+00
6	81	5.099945e-02
6	82	1.896708e-01
6	83	3.243312e-01
6	84	3.541946e-01
6	85	5.415370e-01
6	86	4.981215e-01
6	87	1.185137e-01
6	88	0.000000e+00
6	89	0.000000e+00
6	90	0.000000e+00
6	91	0.000000e+00
7	0	0.000000e+00
7	1	-3.521251e-03
7	2	4.684592e-01
7	3	3.896639e-01
7	4	6.306590e-01
7	5	8.400553e-01
7	6	9.479964e-01
7	7	1.000000e+00
7	8	0.000000e+00
7	9	0.000000e+00
7	10	0.000000e+00
7	11	-9.607568e-03
7	12	4.464810e-01
7	13	3.811693e-01
7	14	6.231120e-01
7	15	8.374554e-01
7	16	9.449122e-01
7	17	9.836408e-01
7	18	0.000000e+00
7	19	0.000000e+00
7	20	0.000000e+00
7	21	-1.109733e-03
7	22	4.810425e-01
7	23	3.962419e-01
7	24	6.336012e-01
7	25	8.398777e-01
7	26	9.487478e-01
7	27	9.849840e-01
7	28	0.000000e+00
7	29	0.000000e+00
7	30	0.000000e+00
7	31	5.340038e-03
7	32	4.984933e-01
7	33	4.019039e-01
7	34	6.365023e-01
7	35	8.391119e-01
7	36	9.486101e-01
7	37	9.781666e-01
7	38	0.000000e+00
7	39	0.000000e+00
7	40	0.000000e+00
7	41	-2.442696e-03
7	42	4.750717e-01
7	43	3.941401e-01
7	44	6.321566e-01
7	45	8.400895e-01
7	46	9.483496e-01
7	47	9.856766e-01
7	48	0.000000e+00
7	49	0.000000e+00
7	50	0.000000e+00
7	51	9.764450e-02
7	52	1.942346e-01
7	53	2.518052e-01
7	54	5.070448e-01
7	55	5.928791e-01
7	56	5.946957e-01
7	57	1.596147e-01
7	58	0.000000e+00
7	59	0.000000e+00
7	60	0.000000e+00
7	61	-5.281472e-02
7	62	3.179298e-01
7	63	2.077963e-01
7	64	3.458632e-01
7	65	4.064740e-01
7	66	4.448969e-01
7	67	1.678879e-01
7	68	0.000000e+00
7	69	0.000000e+00
7	70	-1.314274e-01
7	71	-2.359879e-02
7	72	2.355226e-01
7	73	1.761790e-01
7	74	2.826970e-01
7	75	4.690894e-01
7	76	6.543295e-01
7	77	3.465761e-01
7	78	0.000000e+00
7	79	0.000000e+00
7	80	0.000000e+00
7	81	2.717585e-02
7	82	1.249664e-01
7	83	2.520510e-01
7	84	3.039073e-01
7	85	5.034838e-01
7	86	5.206162e-01
7	87	2.213242e-01
7	88	0.000000e+00
7	89	0.000000e+00
7	90	0.000000e+00
7	91	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
8	10	0.000000e+00
8	11	0.000000e+00
8	12	0.000000e+00
8	13	0.000000e+00
8	14	0.000000e+00
8	15	0.000000e+00
8	16	0.000000e+00
8	17	0.000000e+00
8	18	0.000000e+00
8	19	0.000000e+00
8	20	0.000000e+00
8	21	0.000000e+00
8	22	0.000000e+00
8	23	0.000000e+00
8	24	0.000000e+00
8	25	0.000000e+00
8	26	0.000000e+00
8	27	0.000000e+00
8	28	0.000000e+00
8	29	0.000000e+00
8	30	0.000000e+00
8	31	0.000000e+00
8	32	0.000000e+00
8	33	0.000000e+00
8	34	0.000000e+00
8	35	0.000000e+00
8	36	0.000000e+00
8	37	0.000000e+00
8	38	0.000000e+00
8	39	0.000000e+00
8	40	0.000000e+00
8	41	0.000000e+00
8	42	0.000000e+00
8	43	0.000000e+00
8	44	0.000000e+00
8	45	0.000000e+00
8	46	0.000000e+00
8	47	0.000000e+00
8	48	0.000000e+00
8	49	0.000000e+00
8	50	0.000000e+00
8	51	0.000000e+00
8	52	0.000000e+00
8	53	0.000000e+00
8	54	0.000000e+00
8	55	0.000000e+00
8	56	0.000000e+00
8	57	0.000000e+00
8	58	0.000000e+00
8	59	0.000000e+00
8	60	0.000000e+00
8	61	0.000000e+00
8	62	0.000000e+00
8	63	0.000000e+00
8	64	0.000000e+00
8	65	0.000000e+00
8	66	0.000000e+00
8	67	0.000000e+00
8	68	0.000000e+00
8	69	0.000000e+00
8	70	0.000000e+00
8	71	0.000000e+00
8	72	0.000000e+00
8	73	0.000000e+00
8	74	0.000000e+00
8	75	0.000000e+00
8	76	0.000000e+00
8	77	0.000000e+00
8	78	0.000000e+00
8	79	0.000000e+00
8	80	0.000000e+00
8	81	0.000000e+00
8	82	0.000000e+00
8	83	0.000000e+00
8	84	0.000000e+00
8	85	0.000000e+00
8	86	0.000000e+00
8	87	0.000000e+00
8	88	0.000000e+00
8	89	0.000000e+00
8	90	0.000000e+00
8	91	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00
9	10	0.000000e+00
9	11	0.000000e+00
9	12	0.000000e+00
9	13	0.000000e+00
9	14	0.000000e+00
9	15	0.000000e+00
9	16	0.000000e+00
9	17	0.000000e+00
9	18	0.000000e+00
9	19	0.000000e+00
9	20	0.000000e+00
9	21	0.000000e+00
9	22	0.000000e+00
9	23	0.000000e+00
9	24	0.000000e+00
9	25	0.000000e+00
9	26	0.000000e+00
9	27	0.000000e+00
9	28	0.000000e+00
9	29	0.000000e+00
9	30	0.000000e+00
9	31	0.000000e+00
9	32	0.000000e+00
9	33	0.000000e+00
9	34	0.000000e+00
9	35	0.000000e+00
9	36	0.000000e+00
9	37	0.000000e+00
9	38	0.000000e+00
9	39	0.000000e+00
9	40	0.000000e+00
9	41	0.000000e+00
9	42	0.000000e+00
9	43	0.000000e+00
9	44	0.000000e+00
9	45	0.000000e+00
9	46	0.000000e+00
9	47	0.000000e+00
9	48	0.000000e+00
9	49	0.000000e+00
9	50	0.000000e+00
9	51	0.000000e+00
9	52	0.000000e+00
9	53	0.000000e+00
9	54	0.000000e+00
9	55	0.000000e+00
9	56	0.000000e+00
9	57	0.000000e+00
9	58	0.000000e+00
9	59	0.000000e+00
9	60	0.000000e+00
9	61	0.000000e+00
9	62	0.000000e+00
9	63	0.000000e+00
9	64	0.000000e+00
9	65	0.000000e+00
9	66	0.000000e+00
9	67	0.000000e+00
9	68	0.000000e+00
9	69	0.000000e+00
9	70	0.000000e+00
9	71	0.000000e+00
9	72	0.000000e+00
9	73	0.000000e+00
9	74	0.000000e+00
9	75	0.000000e+00
9	76	0.000000e+00
9	77	0.000000e+00
9	78	0.000000e+00
9	79	0.000000e+00
9	80	0.000000e+00
9	81	0.000000e+00
9	82	0.000000e+00
9	83	0.000000e+00
9	84	0.000000e+00
9	85	0.000000e+00
9	86	0.000000e+00
9	87	0.000000e+00
9	88	0.000000e+00
9	89	0.000000e+00
9	90	0.000000e+00
9	91	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00
10	11	0.000000e+00
10	12	0.000000e+00
10	13	0.000000e+00
10	14	0.000000e+00
10	15	0.000000e+00
10	16	0.000000e+00
10	17	0.000000e+00
10	18	0.000000e+00
10	19	0.000000e+00
10	20	0.000000e+00
10	21	0.000000e+00
10	22	0.000000e+00
10	23	0.000000e+00
10	24	0.000000e+00
10	25	0.000000e+00
10	26	0.000000e+00
10	27	0.000000e+00
10	28	0.000000e+00
10	29	0.000000e+00
10	30	0.000000e+00
10	31	0.000000e+00
10	32	0.000000e+00
10	33	0.000000e+00
10	34	0.000000e+00
10	35	0.000000e+00
10	36	0.000000e+00
10	37	0.000000e+00
10	38	0.000000e+00
10	39	0.000000e+00
10	40	0.000000e+00
10	41	0.000000e+00
10	42	0.000000e+00
10	43	0.000000e+00
10	44	0.000000e+00
10	45	0.000000e+00
10	46	0.000000e+00
10	47	0.000000e+00
10	48	0.000000e+00
10	49	0.000000e+00
10	50	0.000000e+00
10	51	0.000000e+00
10	52	0.000000e+00
10	53	0.000000e+00
10	54	0.000000e+00
10	55	0.000000e+00
10	56	0.000000e+00
10	57	0.000000e+00
10	58	0.000000e+00
10	59	0.000000e+00
10	60	0.000000e+00
10	61	0.000000e+00
10	62	0.000000e+00
10	63	0.000000e+00
10	64	0.000000e+00
10	65	0.000000e+00
10	66	0.000000e+00
10	67	0.000000e+00
10	68	0.000000e+00
10	69	0.000000e+00
10	70	0.000000e+00
10	71	0.000000e+00
10	72	0.000000e+00
10	73	0.000000e+00
10	74	0.000000e+00
10	75	0.000000e+00
10	76	0.000000e+00
10	77	0.000000e+00
10	78	0.000000e+00
10	79	0.000000e+00
10	80	0.000000e+00
10	81	0.000000e+00
10	82	0.000000e+00
10	83	0.000000e+00
10	84	0.000000e+00
10	85	0.000000e+00
10	86	0.000000e+00
10	87	0.000000e+00
10	88	0.000000e+00
10	89	0.000000e+00
10	90	0.000000e+00
10	91	0.000000e+00
11	0	0.000000e+00
11	1	9.939541e-01
11	2	3.481451e-01
11	3	3.375411e-01
11	4	3.211752e-01
11	5	2.397910e-01
11	6	6.719685e-02
11	7	-9.607568e-03
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	1.000000e+00
11	12	3.804295e-01
11	13	3.478138e-01
11	14	3.250696e-01
11	15	2.362397e-01
11	16	6.154267e-02
11	17	-1.721993e-02
11	18	0.000000e+00
11	19	0.000000e+00
11	20	0.000000e+00
11	21	9.936672e-01
11	22	3.296115e-01
11	23	3.296991e-01
11	24	3.178287e-01
11	25	2.430030e-01
11	26	7.088934e-02
11	27	-3.161521e-03
11	28	0.000000e+00
11	29	0.000000e+00
11	30	0.000000e+00
11	31	9.909937e-01
11	32	2.881361e-01
11	33	3.134209e-01
11	34	3.110481e-01
11	35	2.461157e-01
11	36	7.660017e-02
11	37	6.923375e-03
11	38	0.000000e+00
11	39	0.000000e+00
11	40	0.000000e+00
11	41	9.939448e-01
11	42	3.406610e-01
11	43	3.335517e-01
11	44	3.195965e-01
11	45	2.416376e-01
11	46	6.864701e-02
11	47	-6.410609e-03
11	48	0.000000e+00
11	49	0.000000e+00
11	50	0.000000e+00
11	51	8.058077e-01
11	52	3.458684e-01
11	53	2.538924e-01
11	54	1.870324e-01
11	55	1.542044e-01
11	56	1.208284e-01
11	57	1.077489e-01
11	58	0.000000e+00
11	59	0.000000e+00
11	60	0.000000e+00
11	61	7.810695e-01
11	62	-6.522120e-02
11	63	4.240840e-02
11	64	1.750832e-01
11	65	2.873012e-01
11	66	1.809064e-01
11	67	2.085646e-01
11	68	0.000000e+00
11	69	0.000000e+00
11	70	4.912903e-01
11	71	7.540111e-01
11	72	4.216405e-01
11	73	4.674274e-01
11	74	5.043683e-01
11	75	5.046708e-01
11	76	2.393560e-01
11	77	-4.376814e-02
11	78	0.000000e+00
11	79	0.000000e+00
11	80	0.000000e+00
11	81	6.613834e-01
11	82	4.325296e-01
11	83	3.522721e-01
11	84	4.081444e-01
11	85	3.199349e-01
11	86	2.779251e-01
11	87	-7.828614e-03
11	88	0.000000e+00
11	89	0.000000e+00
11	90	0.000000e+00
11	91	0.000000e+00
12	0	0.000000e+00
12	1	3.847262e-01
12	2	9.777982e-01
12	3	9.423006e-01
12	4	8.636492e-01
12	5	6.612483e-01
12	6	5.141534e-01
12	7	4.464810e-01
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	3.804295e-01
12	12	1.000000e+00
12	13	9.387374e-01
12	14	8.611009e-01
12	15	6.590929e-01
12	16	5.116726e-01
12	17	4.379720e-01
12	18	0.000000e+00
12	19	0.000000e+00
12	20	0.000000e+00
12	21	3.870661e-01
12	22	9.750520e-01
12	23	9.450604e-01
12	24	8.658795e-01
12	25	6.644980e-01
12	26	5.162914e-01
12	27	4.541006e-01
12	28	0.000000e+00
12	29	0.000000e+00
12	30	0.000000e+00
12	31	3.911350e-01
12	32	9.574066e-01
12	33	9.396363e-01
12	34	8.625449e-01
12	35	6.645703e-01
12	36	5.170698e-01
12	37	4.617375e-01
12	38	0.000000e+00
12	39	0.000000e+00
12	40	0.000000e+00
12	41	3.862124e-01
12	42	9.777821e-01
12	43	9.450853e-01
12	44	8.657765e-01
12	45	6.636336e-01
12	46	5.153688e-01
12	47	4.509347e-01
12	48	0.000000e+00
12	49	0.000000e+00
12	50	0.000000e+00
12	51	4.509026e-01
12	52	6.600455e-01
12	53	6.793890e-01
12	54	6.265566e-01
12	55	5.640307e-01
12	56	4.754681e-01
12	57	1.759219e-01
12	58	0.000000e+00
12	59	0.000000e+00
12	60	0.000000e+00
12	61	3.389188e-01
12	62	4.057204e-01
12	63	5.028376e-01
12	64	4.759164e-01
12	65	5.271277e-01
12	66	4.735512e-01
12	67	3.359572e-01
12	68	0.000000e+00
12	69	0.000000e+00
12	70	2.097374e-02
12	71	3.066347e-01
12	72	7.287603e-01
12	73	7.061181e-01
12	74	6.948088e-01
12	75	7.412961e-01
12	76	5.079407e-01
12	77	9.127967e-02
12	78	0.000000e+00
12	79	0.000000e+00
12	80	0.000000e+00
12	81	3.113059e-01
12	82	5.635501e-01
12	83	6.918929e-01
12	84	6.812914e-01
12	85	6.430225e-01
12	86	5.673946e-01
12	87	1.858775e-01
12	88	0.000000e+00
12	89	0.000000e+00
12	90	0.000000e+00
12	91	0.000000e+00
13	0	0.000000e+00
13	1	3.501577e-01
13	2	9.281795e-01
13	3	9.822938e-01
13	4	8.923857e-01
13	5	6.588300e-01
13	6	4.782623e-01
13	7	3.811693e-01
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	3.478138e-01
13	12	9.387374e-01
13	13	1.000000e+00
13	14	8.939110e-01
13	15	6.586680e-01
13	16	4.774081e-01
13	17	3.739296e-01
13	18	0.000000e+00
13	19	0.000000e+00
13	20	0.000000e+00
13	21	3.516475e-01
13	22	9.199502e-01
13	23	9.814133e-01
13	24	8.919212e-01
13	25	6.610884e-01
13	26	4.795946e-01
13	27	3.883444e-01
13	28	0.000000e+00
13	29	0.000000e+00
13	30	0.000000e+00
13	31	3.536603e-01
13	32	8.930805e-01
13	33	9.696259e-01
13	34	8.837333e-01
13	35	6.587173e-01
13	36	4.786718e-01
13	37	3.953921e-01
13	38	0.000000e+00
13	39	0.000000e+00
13	40	0.000000e+00
13	41	3.513143e-01
13	42	9.252879e-01
13	43	9.831141e-01
13	44	8.931382e-01
13	45	6.607138e-01
13	46	4.791832e-01
13	47	3.853814e-01
13	48	0.000000e+00
13	49	0.000000e+00
13	50	0.000000e+00
13	51	4.279689e-01
13	52	6.606036e-01
13	53	7.284487e-01
13	54	6.527514e-01
13	55	5.830737e-01
13	56	4.742946e-01
13	57	1.870192e-01
13	58	0.000000e+00
13	59	0.000000e+00
13	60	0.000000e+00
13	61	3.317380e-01
13	62	3.521845e-01
13	63	5.180199e-01
13	64	5.025472e-01
13	65	5.681898e-01
13	66	4.911728e-01
13	67	3.539294e-01
13	68	0.000000e+00
13	69	0.000000e+00
13	70	1.545107e-02
13	71	2.513424e-01
13	72	6.914089e-01
13	73	7.463837e-01
13	74	7.193696e-01
13	75	7.469018e-01
13	76	4.681521e-01
13	77	4.482002e-02
13	78	0.000000e+00
13	79	0.000000e+00
13	80	0.000000e+00
13	81	2.429950e-01
13	82	5.745359e-01
13	83	7.281104e-01
13	84	7.069636e-01
13	85	6.743502e-01
13	86	5.731727e-01
13	87	1.956291e-01
13	88	0.000000e+00
13	89	0.000000e+00
13	90	0.000000e+00
13	91	0.000000e+00
14	0	0.000000e+00
14	1	3.294074e-01
14	2	8.580962e-01
14	3	8.932959e-01
14	4	9.859610e-01
14	5	8.855234e-01
14	6	7.449820e-01
14	7	6.231120e-01
14	8	0.000000e+00
14	9	0.000000e+00
14	10	0.000000e+00
14	11	3.250696e-01
14	12	8.611009e-01
14	13	8.939110e-01
14	14	1.000000e+00
14	15	8.857493e-01
14	16	7.459465e-01
14	17	6.193269e-01
14	18	0.000000e+00
14	19	0.000000e+00
14	20	0.000000e+00
14	21	3.314103e-01
14	22	8.549854e-01
14	23	8.939956e-01
14	24	9.854529e-01
14	25	8.864140e-01
14	26	7.447981e-01
14	27	6.272611e-01
14	28	0.000000e+00
14	29	0.000000e+00
14	30	0.000000e+00
14	31	3.354418e-01
14	32	8.379563e-01
14	33	8.846828e-01
14	34	9.777185e-01
14	35	8.824962e-01
14	36	7.408984e-01
14	37	6.276069e-01
14	38	0.000000e+00
14	39	0.000000e+00
14	40	0.000000e+00
14	41	3.306433e-01
14	42	8.577164e-01
14	43	8.953016e-01
14	44	9.865176e-01
14	45	8.865659e-01
14	46	7.451840e-01
14	47	6.258297e-01
14	48	0.000000e+00
14	49	0.000000e+00
14	50	0.000000e+00
14	51	4.148302e-01
14	52	5.587450e-01
14	53	6.422159e-01
14	54	7.043308e-01
14	55	7.107876e-01
14	56	5.800560e-01
14	57	1.802372e-01
14	58	0.000000e+00
14	59	0.000000e+00
14	60	0.000000e+00
14	61	2.654683e-01
14	62	3.654788e-01
14	63	4.515029e-01
14	64	5.175160e-01
14	65	6.135255e-01
14	66	5.577129e-01
14	67	3.156837e-01
14	68	0.000000e+00
14	69	0.000000e+00
14	70	-4.661736e-02
14	71	2.083104e-01
14	72	5.585042e-01
14	73	6.079484e-01
14	74	6.253271e-01
14	75	7.416072e-01
14	76	5.553942e-01
14	77	9.609741e-02
14	78	0.000000e+00
14	79	0.000000e+00
14	80	0.000000e+00
14	81	2.068400e-01
14	82	4.822777e-01
14	83	6.290970e-01
14	84	6.286873e-01
14	85	6.916406e-01
14	86	5.788999e-01
14	87	1.314308e-01
14	88	0.000000e+00
14	89	0.000000e+00
14	90	0.000000e+00
14	91	0.000000e+00
15	0	0.000000e+00
15	1	2.415982e-01
15	2	6.628165e-01
15	3	6.591653e-01
15	4	8.864828e-01
15	5	9.917200e-01
15	6	9.423462e-01
15	7	8.374554e-01
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	2.362397e-01
15	12	6.590929e-01
15	13	6.586680e-01
15	14	8.857493e-01
15	15	1.000000e+00
15	16	9.425886e-01
15	17	8.352373e-01
15	18	0.000000e+00
15	19	0.000000e+00
15	20	0.000000e+00
15	21	2.437948e-01
15	22	6.650190e-01
15	23	6.610692e-01
15	24	8.864426e-01
15	25	9.914567e-01
15	26	9.419079e-01
15	27	8.389347e-01
15	28	0.000000e+00
15	29	0.000000e+00
15	30	0.000000e+00
15	31	2.488740e-01
15	32	6.592504e-01
15	33	6.556327e-01
15	34	8.808683e-01
15	35	9.874135e-01
15	36	9.381425e-01
15	37	8.346111e-01
15	38	0.000000e+00
15	39	0.000000e+00
15	40	0.000000e+00
15	41	2.427548e-01
15	42	6.650345e-01
15	43	6.617298e-01
15	44	8.871593e-01
15	45	9.919396e-01
15	46	9.422970e-01
15	47	8.388001e-01
15	48	0.000000e+00
15	49	0.000000e+00
15	50	0.000000e+00
15	51	3.144181e-01
15	52	3.677169e-01
15	53	4.430387e-01
15	54	6.359328e-01
15	55	7.010781e-01
15	56	6.164438e-01
15	57	1.535497e-01
15	58	0.000000e+00
15	59	0.000000e+00
15	60	0.000000e+00
15	61	1.261641e-01
15	62	3.057660e-01
15	63	2.999748e-01
15	64	4.351483e-01
15	65	5.259990e-01
15	66	5.107959e-01
15	67	2.467622e-01
15	68	0.000000e+00
15	69	0.000000e+00
15	70	-8.254057e-02
15	71	1.145677e-01
15	72	3.617676e-01
15	73	4.010342e-01
15	74	4.662725e-01
15	75	6.314342e-01
15	76	6.092764e-01
15	77	1.696242e-01
15	78	0.000000e+00
15	79	0.000000e+00
15	80	0.000000e+00
15	81	1.168392e-01
15	82	3.162587e-01
15	83	4.530340e-01
15	84	4.639941e-01
15	85	6.144140e-01
15	86	5.299013e-01
15	87	1.004022e-01
15	88	0.000000e+00
15	89	0.000000e+00
15	90	0.000000e+00
15	91	0.000000e+00
16	0	0.000000e+00
16	1	6.781408e-02
16	2	5.260065e-01
16	3	4.814174e-01
16	4	7.491689e-01
16	5	9.438285e-01
16	6	9.933200e-01
16	7	9.449122e-01
16	8	0.000000e+00
16	9	0.000000e+00
16	10	0.000000e+00
16	11	6.154267e-02
16	12	5.116726e-01
16	13	4.774081e-01
16	14	7.459465e-01
16	15	9.425886e-01
16	16	1.000000e+00
16	17	9.439436e-01
16	18	0.000000e+00
16	19	0.000000e+00
16	20	0.000000e+00
16	21	7.041266e-02
16	22	5.349452e-01
16	23	4.862194e-01
16	24	7.504961e-01
16	25	9.435526e-01
16	26	9.929020e-01
16	27	9.439725e-01
16	28	0.000000e+00
16	29	0.000000e+00
16	30	0.000000e+00
16	31	7.692247e-02
16	32	5.434583e-01
16	33	4.867423e-01
16	34	7.485275e-01
16	35	9.410899e-01
16	36	9.898345e-01
16	37	9.363569e-01
16	38	0.000000e+00
16	39	0.000000e+00
16	40	0.000000e+00
16	41	6.903443e-02
16	42	5.312661e-01
16	43	4.854842e-01
16	44	7.503297e-01
16	45	9.439956e-01
16	46	9.932868e-01
16	47	9.448056e-01
16	48	0.000000e+00
16	49	0.000000e+00
16	50	0.000000e+00
16	51	1.593341e-01
16	52	2.416556e-01
16	53	3.080219e-01
16	54	5.620100e-01
16	55	6.519344e-01
16	56	6.057270e-01
16	57	1.258115e-01
16	58	0.000000e+00
16	59	0.000000e+00
16	60	0.000000e+00
16	61	-1.518575e-02
16	62	3.096321e-01
16	63	2.280217e-01
16	64	3.764333e-01
16	65	4.483450e-01
16	66	4.706397e-01
16	67	1.877067e-01
16	68	0.000000e+00
16	69	0.000000e+00
16	70	-1.488237e-01
16	71	5.039082e-03
16	72	2.454347e-01
16	73	2.399846e-01
16	74	3.381869e-01
16	75	5.181876e-01
16	76	6.086621e-01
16	77	2.292859e-01
16	78	0.000000e+00
16	79	0.000000e+00
16	80	0.000000e+00
16	81	4.945449e-02
16	82	1.893648e-01
16	83	3.249416e-01
16	84	3.542560e-01
16	85	5.411857e-01
16	86	4.959182e-01
16	87	1.145394e-01
16	88	0.000000e+00
16	89	0.000000e+00
16	90	0.000000e+00
16	91	0.000000e+00
17	0	0.000000e+00
17	1	-1.135322e-02
17	2	4.591905e-01
17	3	3.813370e-01
17	4	6.260120e-01
17	5	8.373571e-01
17	6	9.464812e-01
17	7	9.836408e-01
17	8	0.000000e+00
17	9	0.000000e+00
17	10	0.000000e+00
17	11	-1.721993e-02
17	12	4.379720e-01
17	13	3.739296e-01
17	14	6.193269e-01
17	15	8.352373e-01
17	16	9.439436e-01
17	17	1.000000e+00
17	18	0.000000e+00
17	19	0.000000e+00
17	20	0.000000e+00
17	21	-8.739660e-03
17	22	4.723799e-01
17	23	3.883940e-01
17	24	6.293595e-01
17	25	8.374493e-01
17	26	9.472458e-01
17	27	9.821372e-01
17	28	0.000000e+00
17	29	0.000000e+00
17	30	0.000000e+00
17	31	-2.298219e-03
17	32	4.898412e-01
17	33	3.936710e-01
17	34	6.319375e-01
17	35	8.365371e-01
17	36	9.467273e-01
17	37	9.743033e-01
17	38	0.000000e+00
17	39	0.000000e+00
17	40	0.000000e+00
17	41	-1.007557e-02
17	42	4.664265e-01
17	43	3.863977e-01
17	44	6.279910e-01
17	45	8.377050e-01
17	46	9.469552e-01
17	47	9.830621e-01
17	48	0.000000e+00
17	49	0.000000e+00
17	50	0.000000e+00
17	51	9.182520e-02
17	52	1.885897e-01
17	53	2.461690e-01
17	54	5.055554e-01
17	55	5.928045e-01
17	56	5.917679e-01
17	57	1.565698e-01
17	58	0.000000e+00
17	59	0.000000e+00
17	60	0.000000e+00
17	61	-6.010405e-02
17	62	3.133269e-01
17	63	2.039477e-01
17	64	3.409555e-01
17	65	4.016686e-01
17	66	4.382732e-01
17	67	1.605354e-01
17	68	0.000000e+00
17	69	0.000000e+00
17	70	-1.376449e-01
17	71	-2.969441e-02
17	72	2.272644e-01
17	73	1.678988e-01
17	74	2.761858e-01
17	75	4.634213e-01
17	76	6.498902e-01
17	77	3.477177e-01
17	78	0.000000e+00
17	79	0.000000e+00
17	80	0.000000e+00
17	81	2.348143e-02
17	82	1.184534e-01
17	83	2.456180e-01
17	84	2.980584e-01
17	85	5.001037e-01
17	86	5.157322e-01
17	87	2.131018e-01
17	88	0.000000e+00
17	89	0.000000e+00
17	90	0.000000e+00
17	91	0.000000e+00
18	0	0.000000e+00
18	1	0.000000e+00
18	2	0.000000e+00
18	3	0.000000e+00
18	4	0.000000e+00
18	5	0.000000e+00
18	6	0.000000e+00
18	7	0.000000e+00
18	8	0.000000e+00
18	9	0.000000e+00
18	10	0.000000e+00
18	11	0.000000e+00
18	12	0.000000e+00
18	13	0.000000e+00
18	14	0.000000e+00
18	15	0.000000e+00
18	16	0.000000e+00
18	17	0.000000e+00
18	18	0.000000e+00
18	19	0.000000e+00
18	20	0.000000e+00
18	21	0.000000e+00
18	22	0.000000e+00
18	23	0.000000e+00
18	24	0.000000e+00
18	25	0.000000e+00
18	26	0.000000e+00
18	27	0.000000e+00
18	28	0.000000e+00
18	29	0.000000e+00
18	30	0.000000e+00
18	31	0.000000e+00
18	32	0.000000e+00
18	33	0.000000e+00
18	34	0.000000e+00
18	35	0.000000e+00
18	36	0.000000e+00
18	37	0.000000e+00
18	38	0.000000e+00
18	39	0.000000e+00
18	40	0.000000e+00
18	41	0.000000e+00
18	42	0.000000e+00
18	43	0.000000e+00
18	44	0.000000e+00
18	45	0.000000e+00
18	46	0.000000e+00
18	47	0.000000e+00
18	48	0.000000e+00
18	49	0.000000e+00
18	50	0.000000e+00
18	51	0.000000e+00
18	52	0.000000e+00
18	53	0.000000e+00
18	54	0.000000e+00
18	55	0.000000e+00
18	56	0.000000e+00
18	57	0.000000e+00
18	58	0.000000e+00
18	59	0.000000e+00
18	60	0.000000e+00
18	61	0.000000e+00
18	62	0.000000e+00
18	63	0.000000e+00
18	64	0.000000e+00
18	65	0.000000e+00
18	66	0.000000e+00
18	67	0.000000e+00
18	68	0.000000e+00
18	69	0.000000e+00
18	70	0.000000e+00
18	71	0.000000e+00
18	72	0.000000e+00
18	73	0.000000e+00
18	74	0.000000e+00
18	75	0.000000e+00
18	76	0.000000e+00
18	77	0.000000e+00
18	78	0.000000e+00
18	79	0.000000e+00
18	80	0.000000e+00
18	81	0.000000e+00
18	82	0.000000e+00
18	83	0.000000e+00
18	84	0.000000e+00
18	85	0.000000e+00
18	86	0.000000e+00
18	87	0.000000e+00
18	88	0.000000e+00
18	89	0.000000e+00
18	90	0.000000e+00
18	91	0.000000e+00
19	0	0.000000e+00
19	1	0.000000e+00
19	2	0.000000e+00
19	3	0.000000e+00
19	4	0.000000e+00
19	5	0.000000e+00
19	6	0.000000e+00
19	7	0.000000e+00
19	8	0.000000e+00
19	9	0.000000e+00
19	10	0.000000e+00
19	11	0.000000e+00
19	12	0.000000e+00
19	13	0.000000e+00
19	14	0.000000e+00
19	15	0.000000e+00
19	16	0.000000e+00
19	17	0.000000e+00
19	18	0.000000e+00
19	19	0.000000e+00
19	20	0.000000e+00
19	21	0.000000e+00
19	22	0.000000e+00
19	23	0.000000e+00
19	24	0.000000e+00
19	25	0.000000e+00
19	26	0.000000e+00
19	27	0.000000e+00
19	28	0.000000e+00
19	29	0.000000e+00
19	30	0.000000e+00
19	31	0.000000e+00
19	32	0.000000e+00
19	33	0.000000e+00
19	34	0.000000e+00
19	35	0.000000e+00
19	36	0.000000e+00
19	37	0.000000e+00
19	38	0.000000e+00
19	39	0.000000e+00
19	40	0.000000e+00
19	41	0.000000e+00
19	42	0.000000e+00
19	43	0.000000e+00
19	44	0.000000e+00
19	45	0.000000e+00
19	46	0.000000e+00
19	47	0.000000e+00
19	48	0.000000e+00
19	49	0.000000e+00
19	50	0.000000e+00
19	51	0.000000e+00
19	52	0.000000e+00
19	53	0.000000e+00
19	54	0.000000e+00
19	55	0.000000e+00
19	56	0.000000e+00
19	57	0.000000e+00
19	58	0.000000e+00
19	59	0.000000e+00
19	60	0.000000e+00
19	61	0.000000e+00
19	62	0.000000e+00
19	63	0.000000e+00
19	64	0.000000e+00
19	65	0.000000e+00
19	66	0.000000e+00
19	67	0.000000e+00
19	68	0.000000e+00
19	69	0.000000e+00
19	70	0.000000e+00
19	71	0.000000e+00
19	72	0.000000e+00
19	73	0.000000e+00
19	74	0.000000e+00
19	75	0.000000e+00
19	76	0.000000e+00
19	77	0.000000e+00
19	78	0.000000e+00
19	79	0.000000e+00
19	80	0.000000e+00
19	81	0.000000e+00
19	82	0.000000e+00
19	83	0.000000e+00
19	84	0.000000e+00
19	85	0.000000e+00
19	86	0.000000e+00
19	87	0.000000e+00
19	88	0.000000e+00
19	89	0.000000e+00
19	90	0.000000e+00
19	91	0.000000e+00
20	0	0.000000e+00
20	1	0.000000e+00
20	2	0.000000e+00
20	3	0.000000e+00
20	4	0.000000e+00
20	5	0.000000e+00
20	6	0.000000e+00
20	7	0.000000e+00
20	8	0.000000e+00
20	9	0.000000e+00
20	10	0.000000e+00
20	11	0.000000e+00
20	12	0.000000e+00
20	13	0.000000e+00
20	14	0.000000e+00
20	15	0.000000e+00
20	16	0.000000e+00
20	17	0.000000e+00
20	18	0.000000e+00
20	19	0.000000e+00
20	20	0.000000e+00
20	21	0.000000e+00
20	22	0.000000e+00
20	23	0.000000e+00
20	24	0.000000e+00
20	25	0.000000e+00
20	26	0.000000e+00
20	27	0.000000e+00
20	28	0.000000e+00
20	29	0.000000e+00
20	30	0.000000e+00
20	31	0.000000e+00
20	32	0.000000e+00
20	33	0.000000e+00
20	34	0.000000e+00
20	35	0.000000e+00
20	36	0.000000e+00
20	37	0.000000e+00
20	38	0.000000e+00
20	39	0.000000e+00
20	40	0.000000e+00
20	41	0.000000e+00
20	42	0.000000e+00
20	43	0.000000e+00
20	44	0.000000e+00
20	45	0.000000e+00
20	46	0.000000e+00
20	47	0.000000e+00
20	48	0.000000e+00
20	49	0.000000e+00
20	50	0.000000e+00
20	51	0.000000e+00
20	52	0.000000e+00
20	53	0.000000e+00
20	54	0.000000e+00
20	55	0.000000e+00
20	56	0.000000e+00
20	57	0.000000e+00
20	58	0.000000e+00
20	59	0.000000e+00
20	60	0.000000e+00
20	61	0.000000e+00
20	62	0.000000e+00
20	63	0.000000e+00
20	64	0.000000e+00
20	65	0.000000e+00
20	66	0.000000e+00
20	67	0.000000e+00
20	68	0.000000e+00
20	69	0.000000e+00
20	70	0.000000e+00
20	71	0.000000e+00
20	72	0.000000e+00
20	73	0.000000e+00
20	74	0.000000e+00
20	75	0.000000e+00
20	76	0.000000e+00
20	77	0.000000e+00
20	78	0.000000e+00
20	79	0.000000e+00
20	80	0.000000e+00
20	81	0.000000e+00
20	82	0.000000e+00
20	83	0.000000e+00
20	84	0.000000e+00
20	85	0.000000e+00
20	86	0.000000e+00
20	87	0.000000e+00
20	88	0.000000e+00
20	89	0.000000e+00
20	90	0.000000e+00
20	91	0.000000e+00
21	0	0.000000e+00
21	1	9.947878e-01
21	2	3.559348e-01
21	3	3.424225e-01
21	4	3.282503e-01
21	5	2.478098e-01
21	6	7.622883e-02
21	7	-1.109733e-03
21	8	0.000000e+00
21	9	0.000000e+00
21	10	0.000000e+00
21	11	9.936672e-01
21	12	3.870661e-01
21	13	3.516475e-01
21	14	3.314103e-01
21	15	2.437948e-01
21	16	7.041266e-02
21	17	-8.739660e-03
21	18	0.000000e+00
21	19	0.000000e+00
21	20	0.000000e+00
21	21	1.000000e+00
21	22	3.380919e-01
21	23	3.352417e-01
21	24	3.253485e-01
21	25	2.512533e-01
21	26	7.999407e-02
21	27	5.394155e-03
21	28	0.000000e+00
21	29	0.000000e+00
21	30	0.000000e+00
21	31	9.927510e-01
21	32	2.978009e-01
21	33	3.201215e-01
21	34	3.193321e-01
21	35	2.548566e-01
21	36	8.584948e-02
21	37	1.542793e-02
21	38	0.000000e+00
21	39	0.000000e+00
21	40	0.000000e+00
21	41	9.948795e-01
21	42	3.488025e-01
21	43	3.387889e-01
21	44	3.268943e-01
21	45	2.497623e-01
21	46	7.771254e-02
21	47	2.128317e-03
21	48	0.000000e+00
21	49	0.000000e+00
21	50	0.000000e+00
21	51	8.078303e-01
21	52	3.482383e-01
21	53	2.559254e-01
21	54	1.902449e-01
21	55	1.587575e-01
21	56	1.248867e-01
21	57	1.055368e-01
21	58	0.000000e+00
21	59	0.000000e+00
21	60	0.000000e+00
21	61	7.791815e-01
21	62	-6.123495e-02
21	63	4.442493e-02
21	64	1.757772e-01
21	65	2.875698e-01
21	66	1.844986e-01
21	67	2.089926e-01
21	68	0.000000e+00
21	69	0.000000e+00
21	70	4.847075e-01
21	71	7.586369e-01
21	72	4.282288e-01
21	73	4.715105e-01
21	74	5.091220e-01
21	75	5.101697e-01
21	76	2.439666e-01
21	77	-4.344772e-02
21	78	0.000000e+00
21	79	0.000000e+00
21	80	0.000000e+00
21	81	6.678047e-01
21	82	4.382008e-01
21	83	3.573043e-01
21	84	4.132820e-01
21	85	3.248504e-01
21	86	2.791325e-01
21	87	-1.186571e-02
21	88	0.000000e+00
21	89	0.000000e+00
21	90	0.000000e+00
21	91	0.000000e+00
22	0	0.000000e+00
22	1	3.350430e-01
22	2	9.808890e-01
22	3	9.286659e-01
22	4	8.612575e-01
22	5	6.690083e-01
22	6	5.382700e-01
22	7	4.810425e-01
22	8	0.000000e+00
22	9	0.000000e+00
22	10	0.000000e+00
22	11	3.296115e-01
22	12	9.750520e-01
22	13	9.199502e-01
22	14	8.549854e-01
22	15	6.650190e-01
22	16	5.349452e-01
22	17	4.723799e-01
22	18	0.000000e+00
22	19	0.000000e+00
22	20	0.000000e+00
22	21	3.380919e-01
22	22	1.000000e+00
22	23	9.346525e-01
22	24	8.656327e-01
22	25	6.729368e-01
22	26	5.408027e-01
22	27	4.887244e-01
22	28	0.000000e+00
22	29	0.000000e+00
22	30	0.000000e+00
22	31	3.436944e-01
22	32	9.739908e-01
22	33	9.352537e-01
22	34	8.663837e-01
22	35	6.749855e-01
22	36	5.424285e-01
22	37	4.961705e-01
22	38	0.000000e+00
22	39	0.000000e+00
22	40	0.000000e+00
22	41	3.368803e-01
22	42	9.830916e-01
22	43	9.330762e-01
22	44	8.643667e-01
22	45	6.716288e-01
22	46	5.396606e-01
22	47	4.855388e-01
22	48	0.000000e+00
22	49	0.000000e+00
22	50	0.000000e+00
22	51	4.081532e-01
22	52	6.426165e-01
22	53	6.621752e-01
22	54	6.179666e-01
22	55	5.644746e-01
22	56	4.791793e-01
22	57	1.709489e-01
22	58	0.000000e+00
22	59	0.000000e+00
22	60	0.000000e+00
22	61	2.959254e-01
22	62	4.312319e-01
22	63	5.030631e-01
22	64	4.713184e-01
22	65	5.190715e-01
22	66	4.759933e-01
22	67	3.219541e-01
22	68	0.000000e+00
22	69	0.000000e+00
22	70	-5.371949e-03
22	71	2.711482e-01
22	72	7.194080e-01
22	73	6.758874e-01
22	74	6.653051e-01
22	75	7.215093e-01
22	76	5.161502e-01
22	77	1.125846e-01
22	78	0.000000e+00
22	79	0.000000e+00
22	80	0.000000e+00
22	81	2.810596e-01
22	82	5.377135e-01
22	83	6.640409e-01
22	84	6.539859e-01
22	85	6.275400e-01
22	86	5.580240e-01
22	87	1.858846e-01
22	88	0.000000e+00
22	89	0.000000e+00
22	90	0.000000e+00
22	91	0.000000e+00
23	0	0.000000e+00
23	1	3.331319e-01
23	2	9.397600e-01
23	3	9.844305e-01
23	4	8.956395e-01
23	5	6.629974e-01
23	6	4.880364e-01
23	7	3.962419e-01
23	8	0.000000e+00
23	9	0.000000e+00
23	10	0.000000e+00
23	11	3.296991e-01
23	12	9.450604e-01
23	13	9.814133e-01
23	14	8.939956e-01
23	15	6.610692e-01
23	16	4.862194e-01
23	17	3.883940e-01
23	18	0.000000e+00
23	19	0.000000e+00
23	20	0.000000e+00
23	21	3.352417e-01
23	22	9.346525e-01
23	23	1.000000e+00
23	24	8.970166e-01
23	25	6.660316e-01
23	26	4.898651e-01
23	27	4.039047e-01
23	28	0.000000e+00
23	29	0.000000e+00
23	30	0.000000e+00
23	31	3.385936e-01
23	32	9.135436e-01
23	33	9.796859e-01
23	34	8.922910e-01
23	35	6.655674e-01
23	36	4.899652e-01
23	37	4.115694e-01
23	38	0.000000e+00
23	39	0.000000e+00
23	40	0.000000e+00
23	41	3.345876e-01
23	42	9.383832e-01
23	43	9.865880e-01
23	44	8.972506e-01
23	45	6.651763e-01
23	46	4.891777e-01
23	47	4.007202e-01
23	48	0.000000e+00
23	49	0.000000e+00
23	50	0.000000e+00
23	51	4.116605e-01
23	52	6.544966e-01
23	53	7.208479e-01
23	54	6.439980e-01
23	55	5.804452e-01
23	56	4.745657e-01
23	57	1.831595e-01
23	58	0.000000e+00
23	59	0.000000e+00
23	60	0.000000e+00
23	61	3.159971e-01
23	62	3.655791e-01
23	63	5.192482e-01
23	64	5.009865e-01
23	65	5.647723e-01
23	66	4.961670e-01
23	67	3.511306e-01
23	68	0.000000e+00
23	69	0.000000e+00
23	70	7.189059e-03
23	71	2.434044e-01
23	72	6.996790e-01
23	73	7.432416e-01
23	74	7.134396e-01
23	75	7.431163e-01
23	76	4.727818e-01
23	77	5.012207e-02
23	78	0.000000e+00
23	79	0.000000e+00
23	80	0.000000e+00
23	81	2.349917e-01
23	82	5.728565e-01
23	83	7.218874e-01
23	84	6.999102e-01
23	85	6.675986e-01
23	86	5.677743e-01
23	87	1.960728e-01
23	88	0.000000e+00
23	89	0.000000e+00
23	90	0.000000e+00
23	91	0.000000e+00
24	0	0.000000e+00
24	1	3.229181e-01
24	2	8.665441e-01
24	3	8.944738e-01
24	4	9.877895e-01
24	5	8.874240e-01
24	6	7.504127e-01
24	7	6.336012e-01
24	8	0.000000e+00
24	9	0.000000e+00
24	10	0.000000e+00
24	11	3.178287e-01
24	12	8.658795e-01
24	13	8.919212e-01
24	14	9.854529e-01
24	15	8.864426e-01
24	16	7.504961e-01
24	17	6.293595e-01
24	18	0.000000e+00
24	19	0.000000e+00
24	20	0.000000e+00
24	21	3.253485e-01
24	22	8.656327e-01
24	23	8.970166e-01
24	24	1.000000e+00
24	25	8.888538e-01
24	26	7.506888e-01
24	27	6.381666e-01
24	28	0.000000e+00
24	29	0.000000e+00
24	30	0.000000e+00
24	31	3.303241e-01
24	32	8.526254e-01
24	33	8.912649e-01
24	34	9.841985e-01
24	35	8.862528e-01
24	36	7.477336e-01
24	37	6.390125e-01
24	38	0.000000e+00
24	39	0.000000e+00
24	40	0.000000e+00
24	41	3.243618e-01
24	42	8.672426e-01
24	43	8.973730e-01
24	44	9.891212e-01
24	45	8.886832e-01
24	46	7.508045e-01
24	47	6.365694e-01
24	48	0.000000e+00
24	49	0.000000e+00
24	50	0.000000e+00
24	51	4.061460e-01
24	52	5.548884e-01
24	53	6.366909e-01
24	54	6.972361e-01
24	55	7.067411e-01
24	56	5.798142e-01
24	57	1.798930e-01
24	58	0.000000e+00
24	59	0.000000e+00
24	60	0.000000e+00
24	61	2.594572e-01
24	62	3.743272e-01
24	63	4.532607e-01
24	64	5.115619e-01
24	65	6.096737e-01
24	66	5.599417e-01
24	67	3.129789e-01
24	68	0.000000e+00
24	69	0.000000e+00
24	70	-5.248024e-02
24	71	2.002427e-01
24	72	5.632239e-01
24	73	6.021917e-01
24	74	6.157447e-01
24	75	7.373127e-01
24	76	5.594952e-01
24	77	1.038006e-01
24	78	0.000000e+00
24	79	0.000000e+00
24	80	0.000000e+00
24	81	1.971684e-01
24	82	4.771088e-01
24	83	6.215742e-01
24	84	6.189774e-01
24	85	6.848650e-01
24	86	5.732679e-01
24	87	1.336032e-01
24	88	0.000000e+00
24	89	0.000000e+00
24	90	0.000000e+00
24	91	0.000000e+00
25	0	0.000000e+00
25	1	2.487821e-01
25	2	6.698207e-01
25	3	6.632354e-01
25	4	8.882817e-01
25	5	9.927588e-01
25	6	9.438065e-01
25	7	8.398777e-01
25	8	0.000000e+00
25	9	0.000000e+00
25	10	0.000000e+00
25	11	2.430030e-01
25	12	6.644980e-01
25	13	6.610884e-01
25	14	8.864140e-01
25	15	9.914567e-01
25	16	9.435526e-01
25	17	8.374493e-01
25	18	0.000000e+00
25	19	0.000000e+00
25	20	0.000000e+00
25	21	2.512533e-01
25	22	6.729368e-01
25	23	6.660316e-01
25	24	8.888538e-01
25	25	1.000000e+00
25	26	9.436397e-01
25	27	8.415229e-01
25	28	0.000000e+00
25	29	0.000000e+00
25	30	0.000000e+00
25	31	2.568243e-01
25	32	6.688703e-01
25	33	6.623612e-01
25	34	8.844892e-01
25	35	9.902118e-01
25	36	9.404136e-01
25	37	8.374192e-01
25	38	0.000000e+00
25	39	0.000000e+00
25	40	0.000000e+00
25	41	2.500805e-01
25	42	6.724903e-01
25	43	6.662060e-01
25	44	8.892335e-01
25	45	9.932044e-01
25	46	9.438803e-01
25	47	8.412913e-01
25	48	0.000000e+00
25	49	0.000000e+00
25	50	0.000000e+00
25	51	3.194674e-01
25	52	3.698623e-01
25	53	4.438734e-01
25	54	6.337054e-01
25	55	6.998392e-01
25	56	6.143699e-01
25	57	1.524097e-01
25	58	0.000000e+00
25	59	0.000000e+00
25	60	0.000000e+00
25	61	1.321558e-01
25	62	3.077239e-01
25	63	3.004820e-01
25	64	4.374051e-01
25	65	5.285944e-01
25	66	5.106212e-01
25	67	2.470808e-01
25	68	0.000000e+00
25	69	0.000000e+00
25	70	-7.881144e-02
25	71	1.194365e-01
25	72	3.700971e-01
25	73	4.067721e-01
25	74	4.734889e-01
25	75	6.367149e-01
25	76	6.123745e-01
25	77	1.730414e-01
25	78	0.000000e+00
25	79	0.000000e+00
25	80	0.000000e+00
25	81	1.222944e-01
25	82	3.221143e-01
25	83	4.562525e-01
25	84	4.680571e-01
25	85	6.154385e-01
25	86	5.310768e-01
25	87	9.841092e-02
25	88	0.000000e+00
25	89	0.000000e+00
25	90	0.000000e+00
25	91	0.000000e+00
26	0	0.000000e+00
26	1	7.728394e-02
26	2	5.313892e-01
26	3	4.845524e-01
26	4	7.488721e-01
26	5	9.436559e-01
26	6	9.940203e-01
26	7	9.487478e-01
26	8	0.000000e+00
26	9	0.000000e+00
26	10	0.000000e+00
26	11	7.088934e-02
26	12	5.162914e-01
26	13	4.795946e-01
26	14	7.447981e-01
26	15	9.419079e-01
26	16	9.929020e-01
26	17	9.472458e-01
26	18	0.000000e+00
26	19	0.000000e+00
26	20	0.000000e+00
26	21	7.999407e-02
26	22	5.408027e-01
26	23	4.898651e-01
26	24	7.506888e-01
26	25	9.436397e-01
26	26	1.000000e+00
26	27	9.481252e-01
26	28	0.000000e+00
26	29	0.000000e+00
26	30	0.000000e+00
26	31	8.664621e-02
26	32	5.501034e-01
26	33	4.913853e-01
26	34	7.496527e-01
26	35	9.417329e-01
26	36	9.916555e-01
26	37	9.411236e-01
26	38	0.000000e+00
26	39	0.000000e+00
26	40	0.000000e+00
26	41	7.857439e-02
26	42	5.369010e-01
26	43	4.888477e-01
26	44	7.502633e-01
26	45	9.439363e-01
26	46	9.941498e-01
26	47	9.488030e-01
26	48	0.000000e+00
26	49	0.000000e+00
26	50	0.000000e+00
26	51	1.652061e-01
26	52	2.445027e-01
26	53	3.091918e-01
26	54	5.605706e-01
26	55	6.496529e-01
26	56	6.072577e-01
26	57	1.283206e-01
26	58	0.000000e+00
26	59	0.000000e+00
26	60	0.000000e+00
26	61	-7.091729e-03
26	62	3.100751e-01
26	63	2.285032e-01
26	64	3.784772e-01
26	65	4.512707e-01
26	66	4.738787e-01
26	67	1.903399e-01
26	68	0.000000e+00
26	69	0.000000e+00
26	70	-1.386748e-01
26	71	1.120725e-02
26	72	2.528324e-01
26	73	2.448602e-01
26	74	3.431227e-01
26	75	5.217748e-01
26	76	6.134188e-01
26	77	2.299247e-01
26	78	0.000000e+00
26	79	0.000000e+00
26	80	0.000000e+00
26	81	5.237662e-02
26	82	1.902094e-01
26	83	3.247278e-01
26	84	3.547551e-01
26	85	5.418424e-01
26	86	5.000276e-01
26	87	1.214098e-01
26	88	0.000000e+00
26	89	0.000000e+00
26	90	0.000000e+00
26	91	0.000000e+00
27	0	0.000000e+00
27	1	2.765415e-03
27	2	4.754433e-01
27	3	3.964705e-01
27	4	6.345211e-01
27	5	8.412927e-01
27	6	9.470497e-01
27	7	9.849840e-01
27	8	0.000000e+00
27	9	0.000000e+00
27	10	0.000000e+00
27	11	-3.161521e-03
27	12	4.541006e-01
27	13	3.883444e-01
27	14	6.272611e-01
27	15	8.389347e-01
27	16	9.439725e-01
27	17	9.821372e-01
27	18	0.000000e+00
27	19	0.000000e+00
27	20	0.000000e+00
27	21	5.394155e-03
27	22	4.887244e-01
27	23	4.039047e-01
27	24	6.381666e-01
27	25	8.415229e-01
27	26	9.481252e-01
27	27	1.000000e+00
27	28	0.000000e+00
27	29	0.000000e+00
27	30	0.000000e+00
27	31	1.187126e-02
27	32	5.060709e-01
27	33	4.098247e-01
27	34	6.413097e-01
27	35	8.408424e-01
27	36	9.481949e-01
27	37	9.779599e-01
27	38	0.000000e+00
27	39	0.000000e+00
27	40	0.000000e+00
27	41	4.053657e-03
27	42	4.827533e-01
27	43	4.017164e-01
27	44	6.366420e-01
27	45	8.416968e-01
27	46	9.476571e-01
27	47	9.847731e-01
27	48	0.000000e+00
27	49	0.000000e+00
27	50	0.000000e+00
27	51	1.023767e-01
27	52	1.988729e-01
27	53	2.560867e-01
27	54	5.079392e-01
27	55	5.929183e-01
27	56	5.959224e-01
27	57	1.616458e-01
27	58	0.000000e+00
27	59	0.000000e+00
27	60	0.000000e+00
27	61	-4.762902e-02
27	62	3.205164e-01
27	63	2.103105e-01
27	64	3.482776e-01
27	65	4.087140e-01
27	66	4.475334e-01
27	67	1.716870e-01
27	68	0.000000e+00
27	69	0.000000e+00
27	70	-1.271045e-01
27	71	-1.867958e-02
27	72	2.424746e-01
27	73	1.834033e-01
27	74	2.875113e-01
27	75	4.735458e-01
27	76	6.561982e-01
27	77	3.451636e-01
27	78	0.000000e+00
27	79	0.000000e+00
27	80	0.000000e+00
27	81	2.966950e-02
27	82	1.301411e-01
27	83	2.574145e-01
27	84	3.081783e-01
27	85	5.056518e-01
27	86	5.233270e-01
27	87	2.246549e-01
27	88	0.000000e+00
27	89	0.000000e+00
27	90	0.000000e+00
27	91	0.000000e+00
28	0	0.000000e+00
28	1	0.000000e+00
28	2	0.000000e+00
28	3	0.000000e+00
28	4	0.000000e+00
28	5	0.000000e+00
28	6	0.000000e+00
28	7	0.000000e+00
28	8	0.000000e+00
28	9	0.000000e+00
28	10	0.000000e+00
28	11	0.000000e+00
28	12	0.000000e+00
28	13	0.000000e+00
28	14	0.000000e+00
28	15	0.000000e+00
28	16	0.000000e+00
28	17	0.000000e+00
28	18	0.000000e+00
28	19	0.000000e+00
28	20	0.000000e+00
28	21	0.000000e+00
28	22	0.000000e+00
28	23	0.000000e+00
28	24	0.000000e+00
28	25	0.000000e+00
28	26	0.000000e+00
28	27	0.000000e+00
28	28	0.000000e+00
28	29	0.000000e+00
28	30	0.000000e+00
28	31	0.000000e+00
28	32	0.000000e+00
28	33	0.000000e+00
28	34	0.000000e+00
28	35	0.000000e+00
28	36	0.000000e+00
28	37	0.000000e+00
28	38	0.000000e+00
28	39	0.000000e+00
28	40	0.000000e+00
28	41	0.000000e+00
28	42	0.000000e+00
28	43	0.000000e+00
28	44	0.000000e+00
28	45	0.000000e+00
28	46	0.000000e+00
28	47	0.000000e+00
28	48	0.000000e+00
28	49	0.000000e+00
28	50	0.000000e+00
28	51	0.000000e+00
28	52	0.000000e+00
28	53	0.000000e+00
28	54	0.000000e+00
28	55	0.000000e+00
28	56	0.000000e+00
28	57	0.000000e+00
28	58	0.000000e+00
28	59	0.000000e+00
28	60	0.000000e+00
28	61	0.000000e+00
28	62	0.000000e+00
28	63	0.000000e+00
28	64	0.000000e+00
28	65	0.000000e+00
28	66	0.000000e+00
28	67	0.000000e+00
28	68	0.000000e+00
28	69	0.000000e+00
28	70	0.000000e+00
28	71	0.000000e+00
28	72	0.000000e+00
28	73	0.000000e+00
28	74	0.000000e+00
28	75	0.000000e+00
28	76	0.000000e+00
28	77	0.000000e+00
28	78	0.000000e+00
28	79	0.000000e+00
28	80	0.000000e+00
28	81	0.000000e+00
28	82	0.000000e+00
28	83	0.000000e+00
28	84	0.000000e+00
28	85	0.000000e+00
28	86	0.000000e+00
28	87	0.000000e+00
28	88	0.000000e+00
28	89	0.000000e+00
28	90	0.000000e+00
28	91	0.000000e+00
29	0	0.000000e+00
29	1	0.000000e+00
29	2	0.000000e+00
29	3	0.000000e+00
29	4	0.000000e+00
29	5	0.000000e+00
29	6	0.000000e+00
29	7	0.000000e+00
29	8	0.000000e+00
29	9	0.000000e+00
29	10	0.000000e+00
29	11	0.000000e+00
29	12	0.000000e+00
29	13	0.000000e+00
29	14	0.000000e+00
29	15	0.000000e+00
29	16	0.000000e+00
29	17	0.000000e+00
29	18	0.000000e+00
29	19	0.000000e+00
29	20	0.000000e+00
29	21	0.000000e+00
29	22	0.000000e+00
29	23	0.000000e+00
29	24	0.000000e+00
29	25	0.000000e+00
29	26	0.000000e+00
29	27	0.000000e+00
29	28	0.000000e+00
29	29	0.000000e+00
29	30	0.000000e+00
29	31	0.000000e+00
29	32	0.000000e+00
29	33	0.000000e+00
29	34	0.000000e+00
29	35	0.000000e+00
29	36	0.000000e+00
29	37	0.000000e+00
29	38	0.000000e+00
29	39	0.000000e+00
29	40	0.000000e+00
29	41	0.000000e+00
29	42	0.000000e+00
29	43	0.000000e+00
29	44	0.000000e+00
29	45	0.000000e+00
29	46	0.000000e+00
29	47	0.000000e+00
29	48	0.000000e+00
29	49	0.000000e+00
29	50	0.000000e+00
29	51	0.000000e+00
29	52	0.000000e+00
29	53	0.000000e+00
29	54	0.000000e+00
29	55	0.000000e+00
29	56	0.000000e+00
29	57	0.000000e+00
29	58	0.000000e+00
29	59	0.000000e+00
29	60	0.000000e+00
29	61	0.000000e+00
29	62	0.000000e+00
29	63	0.000000e+00
29	64	0.000000e+00
29	65	0.000000e+00
29	66	0.000000e+00
29	67	0.000000e+00
29	68	0.000000e+00
29	69	0.000000e+00
29	70	0.000000e+00
29	71	0.000000e+00
29	72	0.000000e+00
29	73	0.000000e+00
29	74	0.000000e+00
29	75	0.000000e+00
29	76	0.000000e+00
29	77	0.000000e+00
29	78	0.000000e+00
29	79	0.000000e+00
29	80	0.000000e+00
29	81	0.000000e+00
29	82	0.000000e+00
29	83	0.000000e+00
29	84	0.000000e+00
29	85	0.000000e+00
29	86	0.000000e+00
29	87	0.000000e+00
29	88	0.000000e+00
29	89	0.000000e+00
29	90	0.000000e+00
29	91	0.000000e+00
30	0	0.000000e+00
30	1	0.000000e+00
30	2	0.000000e+00
30	3	0.000000e+00
30	4	0.000000e+00
30	5	0.000000e+00
30	6	0.000000e+00
30	7	0.000000e+00
30	8	0.000000e+00
30	9	0.000000e+00
30	10	0.000000e+00
30	11	0.000000e+00
30	12	0.000000e+00
30	13	0.000000e+00
30	14	0.000000e+00
30	15	0.000000e+00
30	16	0.000000e+00
30	17	0.000000e+00
30	18	0.000000e+00
30	19	0.000000e+00
30	20	0.000000e+00
30	21	0.000000e+00
30	22	0.000000e+00
30	23	0.000000e+00
30	24	0.000000e+00
30	25	0.000000e+00
30	26	0.000000e+00
30	27	0.000000e+00
30	28	0.000000e+00
30	29	0.000000e+00
30	30	0.000000e+00
30	31	0.000000e+00
30	32	0.000000e+00
30	33	0.000000e+00
30	34	0.000000e+00
30	35	0.000000e+00
30	36	0.000000e+00
30	37	0.000000e+00
30	38	0.000000e+00
30	39	0.000000e+00
30	40	0.000000e+00
30	41	0.000000e+00
30	42	0.000000e+00
30	43	0.000000e+00
30	44	0.000000e+00
30	45	0.000000e+00
30	46	0.000000e+00
30	47	0.000000e+00
30	48	0.000000e+00
30	49	0.000000e+00
30	50	0.000000e+00
30	51	0.000000e+00
30	52	0.000000e+00
30	53	0.000000e+00
30	54	0.000000e+00
30	55	0.000000e+00
30	56	0.000000e+00
30	57	0.000000e+00
30	58	0.000000e+00
30	59	0.000000e+00
30	60	0.000000e+00
30	61	0.000000e+00
30	62	0.000000e+00
30	63	0.000000e+00
30	64	0.000000e+00
30	65	0.000000e+00
30	66	0.000000e+00
30	67	0.000000e+00
30	68	0.000000e+00
30	69	0.000000e+00
30	70	0.000000e+00
30	71	0.000000e+00
30	72	0.000000e+00
30	73	0.000000e+00
30	74	0.000000e+00
30	75	0.000000e+00
30	76	0.000000e+00
30	77	0.000000e+00
30	78	0.000000e+00
30	79	0.000000e+00
30	80	0.000000e+00
30	81	0.000000e+00
30	82	0.000000e+00
30	83	0.000000e+00
30	84	0.000000e+00
30	85	0.000000e+00
30	86	0.000000e+00
30	87	0.000000e+00
30	88	0.000000e+00
30	89	0.000000e+00
30	90	0.000000e+00
30	91	0.000000e+00
31	0	0.000000e+00
31	1	9.925780e-01
31	2	3.609868e-01
31	3	3.452741e-01
31	4	3.328849e-01
31	5	2.532303e-01
31	6	8.284606e-02
31	7	5.340038e-03
31	8	0.000000e+00
31	9	0.000000e+00
31	10	0.000000e+00
31	11	9.909937e-01
31	12	3.911350e-01
31	13	3.536603e-01
31	14	3.354418e-01
31	15	2.488740e-01
31	16	7.692247e-02
31	17	-2.298219e-03
31	18	0.000000e+00
31	19	0.000000e+00
31	20	0.000000e+00
31	21	9.927510e-01
31	22	3.436944e-01
31	23	3.385936e-01
31	24	3.303241e-01
31	25	2.568243e-01
31	26	8.664621e-02
31	27	1.187126e-02
31	28	0.000000e+00
31	29	0.000000e+00
31	30	0.000000e+00
31	31	1.000000e+00
31	32	3.044308e-01
31	33	3.244119e-01
31	34	3.249431e-01
31	35	2.607898e-01
31	36	9.259511e-02
31	37	2.185376e-02
31	38	0.000000e+00
31	39	0.000000e+00
31	40	0.000000e+00
31	41	9.927383e-01
31	42	3.541188e-01
31	43	3.419023e-01
31	44	3.316949e-01
31	45	2.552470e-01
31	46	8.434317e-02
31	47	8.600450e-03
31	48	0.000000e+00
31	49	0.000000e+00
31	50	0.000000e+00
31	51	8.072069e-01
31	52	3.491172e-01
31	53	2.569596e-01
31	54	1.922033e-01
31	55	1.618674e-01
31	56	1.276131e-01
31	57	1.036974e-01
31	58	0.000000e+00
31	59	0.000000e+00
31	60	0.000000e+00
31	61	7.757266e-01
31	62	-5.770546e-02
31	63	4.612955e-02
31	64	1.757567e-01
31	65	2.870998e-01
31	66	1.867825e-01
31	67	2.086718e-01
31	68	0.000000e+00
31	69	0.000000e+00
31	70	4.780272e-01
31	71	7.597428e-01
31	72	4.318994e-01
31	73	4.728947e-01
31	74	5.107584e-01
31	75	5.128274e-01
31	76	2.469235e-01
31	77	-4.272215e-02
31	78	0.000000e+00
31	79	0.000000e+00
31	80	0.000000e+00
31	81	6.701417e-01
31	82	4.409743e-01
31	83	3.598309e-01
31	84	4.156046e-01
31	85	3.271571e-01
31	86	2.787087e-01
31	87	-1.494746e-02
31	88	0.000000e+00
31	89	0.000000e+00
31	90	0.000000e+00
31	91	0.000000e+00
32	0	0.000000e+00
32	1	2.943002e-01
32	2	9.688873e-01
32	3	9.054264e-01
32	4	8.468596e-01
32	5	6.645558e-01
32	6	5.473562e-01
32	7	4.984933e-01
32	8	0.000000e+00
32	9	0.000000e+00
32	10	0.000000e+00
32	11	2.881361e-01
32	12	9.574066e-01
32	13	8.930805e-01
32	14	8.379563e-01
32	15	6.592504e-01
32	16	5.434583e-01
32	17	4.898412e-01
32	18	0.000000e+00
32	19	0.000000e+00
32	20	0.000000e+00
32	21	2.978009e-01
32	22	9.739908e-01
32	23	9.135436e-01
32	24	8.526254e-01
32	25	6.688703e-01
32	26	5.501034e-01
32	27	5.060709e-01
32	28	0.000000e+00
32	29	0.000000e+00
32	30	0.000000e+00
32	31	3.044308e-01
32	32	1.000000e+00
32	33	9.185185e-01
32	34	8.563463e-01
32	35	6.723651e-01
32	36	5.523294e-01
32	37	5.132609e-01
32	38	0.000000e+00
32	39	0.000000e+00
32	40	0.000000e+00
32	41	2.963568e-01
32	42	9.725489e-01
32	43	9.108559e-01
32	44	8.505617e-01
32	45	6.672671e-01
32	46	5.488253e-01
32	47	5.029274e-01
32	48	0.000000e+00
32	49	0.000000e+00
32	50	0.000000e+00
32	51	3.714639e-01
32	52	6.208771e-01
32	53	6.406199e-01
32	54	6.031016e-01
32	55	5.566044e-01
32	56	4.746344e-01
32	57	1.643438e-01
32	58	0.000000e+00
32	59	0.000000e+00
32	60	0.000000e+00
32	61	2.608111e-01
32	62	4.434555e-01
32	63	4.964453e-01
32	64	4.615604e-01
32	65	5.061033e-01
32	66	4.705176e-01
32	67	3.067679e-01
32	68	0.000000e+00
32	69	0.000000e+00
32	70	-2.436936e-02
32	71	2.411729e-01
32	72	7.020391e-01
32	73	6.441750e-01
32	74	6.346674e-01
32	75	6.967582e-01
32	76	5.147305e-01
32	77	1.263301e-01
32	78	0.000000e+00
32	79	0.000000e+00
32	80	0.000000e+00
32	81	2.545474e-01
32	82	5.110388e-01
32	83	6.336457e-01
32	84	6.243997e-01
32	85	6.066919e-01
32	86	5.421541e-01
32	87	1.824923e-01
32	88	0.000000e+00
32	89	0.000000e+00
32	90	0.000000e+00
32	91	0.000000e+00
33	0	0.000000e+00
33	1	3.176026e-01
33	2	9.381969e-01
33	3	9.759957e-01
33	4	8.886470e-01
33	5	6.588525e-01
33	6	4.892510e-01
33	7	4.019039e-01
33	8	0.000000e+00
33	9	0.000000e+00
33	10	0.000000e+00
33	11	3.134209e-01
33	12	9.396363e-01
33	13	9.696259e-01
33	14	8.846828e-01
33	15	6.556327e-01
33	16	4.867423e-01
33	17	3.936710e-01
33	18	0.000000e+00
33	19	0.000000e+00
33	20	0.000000e+00
33	21	3.201215e-01
33	22	9.352537e-01
33	23	9.796859e-01
33	24	8.912649e-01
33	25	6.623612e-01
33	26	4.913853e-01
33	27	4.098247e-01
33	28	0.000000e+00
33	29	0.000000e+00
33	30	0.000000e+00
33	31	3.244119e-01
33	32	9.185185e-01
33	33	1.000000e+00
33	34	8.891409e-01
33	35	6.633073e-01
33	36	4.922396e-01
33	37	4.178845e-01
33	38	0.000000e+00
33	39	0.000000e+00
33	40	0.000000e+00
33	41	3.192502e-01
33	42	9.378150e-01
33	43	9.790047e-01
33	44	8.908048e-01
33	45	6.611758e-01
33	46	4.905111e-01
33	47	4.065150e-01
33	48	0.000000e+00
33	49	0.000000e+00
33	50	0.000000e+00
33	51	3.958163e-01
33	52	6.435371e-01
33	53	7.084652e-01
33	54	6.311901e-01
33	55	5.723621e-01
33	56	4.696442e-01
33	57	1.782783e-01
33	58	0.000000e+00
33	59	0.000000e+00
33	60	0.000000e+00
33	61	3.018434e-01
33	62	3.712019e-01
33	63	5.151256e-01
33	64	4.947914e-01
33	65	5.564743e-01
33	66	4.942897e-01
33	67	3.454362e-01
33	68	0.000000e+00
33	69	0.000000e+00
33	70	8.822632e-04
33	71	2.347047e-01
33	72	6.981175e-01
33	73	7.334763e-01
33	74	7.019439e-01
33	75	7.325932e-01
33	76	4.711092e-01
33	77	5.309222e-02
33	78	0.000000e+00
33	79	0.000000e+00
33	80	0.000000e+00
33	81	2.259000e-01
33	82	5.659885e-01
33	83	7.098215e-01
33	84	6.875266e-01
33	85	6.556264e-01
33	86	5.571050e-01
33	87	1.942935e-01
33	88	0.000000e+00
33	89	0.000000e+00
33	90	0.000000e+00
33	91	0.000000e+00
34	0	0.000000e+00
34	1	3.166319e-01
34	2	8.658339e-01
34	3	8.885465e-01
34	4	9.820262e-01
34	5	8.827336e-01
34	6	7.490811e-01
34	7	6.365023e-01
34	8	0.000000e+00
34	9	0.000000e+00
34	10	0.000000e+00
34	11	3.110481e-01
34	12	8.625449e-01
34	13	8.837333e-01
34	14	9.777185e-01
34	15	8.808683e-01
34	16	7.485275e-01
34	17	6.319375e-01
34	18	0.000000e+00
34	19	0.000000e+00
34	20	0.000000e+00
34	21	3.193321e-01
34	22	8.663837e-01
34	23	8.922910e-01
34	24	9.841985e-01
34	25	8.844892e-01
34	26	7.496527e-01
34	27	6.413097e-01
34	28	0.000000e+00
34	29	0.000000e+00
34	30	0.000000e+00
34	31	3.249431e-01
34	32	8.563463e-01
34	33	8.891409e-01
34	34	1.000000e+00
34	35	8.828690e-01
34	36	7.473989e-01
34	37	6.425241e-01
34	38	0.000000e+00
34	39	0.000000e+00
34	40	0.000000e+00
34	41	3.182037e-01
34	42	8.672049e-01
34	43	8.919878e-01
34	44	9.838404e-01
34	45	8.840977e-01
34	46	7.495816e-01
34	47	6.396085e-01
34	48	0.000000e+00
34	49	0.000000e+00
34	50	0.000000e+00
34	51	3.975844e-01
34	52	5.480259e-01
34	53	6.282279e-01
34	54	6.873907e-01
34	55	6.989312e-01
34	56	5.755197e-01
34	57	1.783085e-01
34	58	0.000000e+00
34	59	0.000000e+00
34	60	0.000000e+00
34	61	2.538445e-01
34	62	3.776323e-01
34	63	4.510809e-01
34	64	5.038373e-01
34	65	6.029355e-01
34	66	5.577802e-01
34	67	3.088482e-01
34	68	0.000000e+00
34	69	0.000000e+00
34	70	-5.574839e-02
34	71	1.935912e-01
34	72	5.620895e-01
34	73	5.937565e-01
34	74	6.048649e-01
34	75	7.292199e-01
34	76	5.586102e-01
34	77	1.082921e-01
34	78	0.000000e+00
34	79	0.000000e+00
34	80	0.000000e+00
34	81	1.890433e-01
34	82	4.701527e-01
34	83	6.115373e-01
34	84	6.076009e-01
34	85	6.748619e-01
34	86	5.644795e-01
34	87	1.338988e-01
34	88	0.000000e+00
34	89	0.000000e+00
34	90	0.000000e+00
34	91	0.000000e+00
35	0	0.000000e+00
35	1	2.521970e-01
35	2	6.711959e-01
35	3	6.621431e-01
35	4	8.852562e-01
35	5	9.895765e-01
35	6	9.417195e-01
35	7	8.391119e-01
35	8	0.000000e+00
35	9	0.000000e+00
35	10	0.000000e+00
35	11	2.461157e-01
35	12	6.645703e-01
35	13	6.587173e-01
35	14	8.824962e-01
35	15	9.874135e-01
35	16	9.410899e-01
35	17	8.365371e-01
35	18	0.000000e+00
35	19	0.000000e+00
35	20	0.000000e+00
35	21	2.548566e-01
35	22	6.749855e-01
35	23	6.655674e-01
35	24	8.862528e-01
35	25	9.902118e-01
35	26	9.417329e-01
35	27	8.408424e-01
35	28	0.000000e+00
35	29	0.000000e+00
35	30	0.000000e+00
35	31	2.607898e-01
35	32	6.723651e-01
35	33	6.633073e-01
35	34	8.828690e-01
35	35	1.000000e+00
35	36	9.389266e-01
35	37	8.368957e-01
35	38	0.000000e+00
35	39	0.000000e+00
35	40	0.000000e+00
35	41	2.535898e-01
35	42	6.741690e-01
35	43	6.653751e-01
35	44	8.863805e-01
35	45	9.901607e-01
35	46	9.418674e-01
35	47	8.405490e-01
35	48	0.000000e+00
35	49	0.000000e+00
35	50	0.000000e+00
35	51	3.210819e-01
35	52	3.690094e-01
35	53	4.417998e-01
35	54	6.291948e-01
35	55	6.959574e-01
35	56	6.103259e-01
35	57	1.507250e-01
35	58	0.000000e+00
35	59	0.000000e+00
35	60	0.000000e+00
35	61	1.351789e-01
35	62	3.082483e-01
35	63	2.990571e-01
35	64	4.368482e-01
35	65	5.280172e-01
35	66	5.081638e-01
35	67	2.458035e-01
35	68	0.000000e+00
35	69	0.000000e+00
35	70	-7.577508e-02
35	71	1.222090e-01
35	72	3.735957e-01
35	73	4.080551e-01
35	74	4.760200e-01
35	75	6.373841e-01
35	76	6.122885e-01
35	77	1.754212e-01
35	78	0.000000e+00
35	79	0.000000e+00
35	80	0.000000e+00
35	81	1.252005e-01
35	82	3.242121e-01
35	83	4.555084e-01
35	84	4.680382e-01
35	85	6.127741e-01
35	86	5.287775e-01
35	87	9.590691e-02
35	88	0.000000e+00
35	89	0.000000e+00
35	90	0.000000e+00
35	91	0.000000e+00
36	0	0.000000e+00
36	1	8.307155e-02
36	2	5.327174e-01
36	3	4.843246e-01
36	4	7.455927e-01
36	5	9.402646e-01
36	6	9.914408e-01
36	7	9.486101e-01
36	8	0.000000e+00
36	9	0.000000e+00
36	10	0.000000e+00
36	11	7.660017e-02
36	12	5.170698e-01
36	13	4.786718e-01
36	14	7.408984e-01
36	15	9.381425e-01
36	16	9.898345e-01
36	17	9.467273e-01
36	18	0.000000e+00
36	19	0.000000e+00
36	20	0.000000e+00
36	21	8.584948e-02
36	22	5.424285e-01
36	23	4.899652e-01
36	24	7.477336e-01
36	25	9.404136e-01
36	26	9.916555e-01
36	27	9.481949e-01
36	28	0.000000e+00
36	29	0.000000e+00
36	30	0.000000e+00
36	31	9.259511e-02
36	32	5.523294e-01
36	33	4.922396e-01
36	34	7.473989e-01
36	35	9.389266e-01
36	36	1.000000e+00
36	37	9.416489e-01
36	38	0.000000e+00
36	39	0.000000e+00
36	40	0.000000e+00
36	41	8.440450e-02
36	42	5.383715e-01
36	43	4.887486e-01
36	44	7.471271e-01
36	45	9.406080e-01
36	46	9.916740e-01
36	47	9.487649e-01
36	48	0.000000e+00
36	49	0.000000e+00
36	50	0.000000e+00
36	51	1.681166e-01
36	52	2.451112e-01
36	53	3.084173e-01
36	54	5.573275e-01
36	55	6.456741e-01
36	56	6.062227e-01
36	57	1.293296e-01
36	58	0.000000e+00
36	59	0.000000e+00
36	60	0.000000e+00
36	61	-1.879321e-03
36	62	3.091563e-01
36	63	2.276312e-01
36	64	3.782193e-01
36	65	4.514087e-01
36	66	4.744441e-01
36	67	1.913448e-01
36	68	0.000000e+00
36	69	0.000000e+00
36	70	-1.313486e-01
36	71	1.515943e-02
36	72	2.566145e-01
36	73	2.468395e-01
36	74	3.449982e-01
36	75	5.220653e-01
36	76	6.145260e-01
36	77	2.294798e-01
36	78	0.000000e+00
36	79	0.000000e+00
36	80	0.000000e+00
36	81	5.401088e-02
36	82	1.899012e-01
36	83	3.230451e-01
36	84	3.535436e-01
36	85	5.402798e-01
36	86	5.008090e-01
36	87	1.257070e-01
36	88	0.000000e+00
36	89	0.000000e+00
36	90	0.000000e+00
36	91	0.000000e+00
37	0	0.000000e+00
37	1	1.282275e-02
37	2	4.829688e-01
37	3	4.039529e-01
37	4	6.352119e-01
37	5	8.371092e-01
37	6	9.398263e-01
37	7	9.781666e-01
37	8	0.000000e+00
37	9	0.000000e+00
37	10	0.000000e+00
37	11	6.923375e-03
37	12	4.617375e-01
37	13	3.953921e-01
37	14	6.276069e-01
37	15	8.346111e-01
37	16	9.363569e-01
37	17	9.743033e-01
37	18	0.000000e+00
37	19	0.000000e+00
37	20	0.000000e+00
37	21	1.542793e-02
37	22	4.961705e-01
37	23	4.115694e-01
37	24	6.390125e-01
37	25	8.374192e-01
37	26	9.411236e-01
37	27	9.779599e-01
37	28	0.000000e+00
37	29	0.000000e+00
37	30	0.000000e+00
37	31	2.185376e-02
37	32	5.132609e-01
37	33	4.178845e-01
37	34	6.425241e-01
37	35	8.368957e-01
37	36	9.416489e-01
37	37	1.000000e+00
37	38	0.000000e+00
37	39	0.000000e+00
37	40	0.000000e+00
37	41	1.410214e-02
37	42	4.902461e-01
37	43	4.092698e-01
37	44	6.373979e-01
37	45	8.375379e-01
37	46	9.405268e-01
37	47	9.782181e-01
37	48	0.000000e+00
37	49	0.000000e+00
37	50	0.000000e+00
37	51	1.089496e-01
37	52	2.046493e-01
37	53	2.612290e-01
37	54	5.055197e-01
37	55	5.880940e-01
37	56	5.943427e-01
37	57	1.640384e-01
37	58	0.000000e+00
37	59	0.000000e+00
37	60	0.000000e+00
37	61	-3.783506e-02
37	62	3.229931e-01
37	63	2.131199e-01
37	64	3.510760e-01
37	65	4.111373e-01
37	66	4.517302e-01
37	67	1.791136e-01
37	68	0.000000e+00
37	69	0.000000e+00
37	70	-1.183418e-01
37	71	-1.073362e-02
37	72	2.514377e-01
37	73	1.932073e-01
37	74	2.936387e-01
37	75	4.769314e-01
37	76	6.553240e-01
37	77	3.394716e-01
37	78	0.000000e+00
37	79	0.000000e+00
37	80	0.000000e+00
37	81	3.409115e-02
37	82	1.377163e-01
37	83	2.640051e-01
37	84	3.132736e-01
37	85	5.059813e-01
37	86	5.250644e-01
37	87	2.323354e-01
37	88	0.000000e+00
37	89	0.000000e+00
37	90	0.000000e+00
37	91	0.000000e+00
38	0	0.000000e+00
38	1	0.000000e+00
38	2	0.000000e+00
38	3	0.000000e+00
38	4	0.000000e+00
38	5	0.000000e+00
38	6	0.000000e+00
38	7	0.000000e+00
38	8	0.000000e+00
38	9	0.000000e+00
38	10	0.000000e+00
38	11	0.000000e+00
38	12	0.000000e+00
38	13	0.000000e+00
38	14	0.000000e+00
38	15	0.000000e+00
38	16	0.000000e+00
38	17	0.000000e+00
38	18	0.000000e+00
38	19	0.000000e+00
38	20	0.000000e+00
38	21	0.000000e+00
38	22	0.000000e+00
38	23	0.000000e+00
38	24	0.000000e+00
38	25	0.000000e+00
38	26	0.000000e+00
38	27	0.000000e+00
38	28	0.000000e+00
38	29	0.000000e+00
38	30	0.000000e+00
38	31	0.000000e+00
38	32	0.000000e+00
38	33	0.000000e+00
38	34	0.000000e+00
38	35	0.000000e+00
38	36	0.000000e+00
38	37	0.000000e+00
38	38	0.000000e+00
38	39	0.000000e+00
38	40	0.000000e+00
38	41	0.000000e+00
38	42	0.000000e+00
38	43	0.000000e+00
38	44	0.000000e+00
38	45	0.000000e+00
38	46	0.000000e+00
38	47	0.000000e+00
38	48	0.000000e+00
38	49	0.000000e+00
38	50	0.000000e+00
38	51	0.000000e+00
38	52	0.000000e+00
38	53	0.000000e+00
38	54	0.000000e+00
38	55	0.000000e+00
38	56	0.000000e+00
38	57	0.000000e+00
38	58	0.000000e+00
38	59	0.000000e+00
38	60	0.000000e+00
38	61	0.000000e+00
38	62	0.000000e+00
38	63	0.000000e+00
38	64	0.000000e+00
38	65	0.000000e+00
38	66	0.000000e+00
38	67	0.000000e+00
38	68	0.000000e+00
38	69	0.000000e+00
38	70	0.000000e+00
38	71	0.000000e+00
38	72	0.000000e+00
38	73	0.000000e+00
38	74	0.000000e+00
38	75	0.000000e+00
38	76	0.000000e+00
38	77	0.000000e+00
38	78	0.000000e+00
38	79	0.000000e+00
38	80	0.000000e+00
38	81	0.000000e+00
38	82	0.000000e+00
38	83	0.000000e+00
38	84	0.000000e+00
38	85	0.000000e+00
38	86	0.000000e+00
38	87	0.000000e+00
38	88	0.000000e+00
38	89	0.000000e+00
38	90	0.000000e+00
38	91	0.000000e+00
39	0	0.000000e+00
39	1	0.000000e+00
39	2	0.000000e+00
39	3	0.000000e+00
39	4	0.000000e+00
39	5	0.000000e+00
39	6	0.000000e+00
39	7	0.000000e+00
39	8	0.000000e+00
39	9	0.000000e+00
39	10	0.000000e+00
39	11	0.000000e+00
39	12	0.000000e+00
39	13	0.000000e+00
39	14	0.000000e+00
39	15	0.000000e+00
39	16	0.000000e+00
39	17	0.000000e+00
39	18	0.000000e+00
39	19	0.000000e+00
39	20	0.000000e+00
39	21	0.000000e+00
39	22	0.000000e+00
39	23	0.000000e+00
39	24	0.000000e+00
39	25	0.000000e+00
39	26	0.000000e+00
39	27	0.000000e+00
39	28	0.000000e+00
39	29	0.000000e+00
39	30	0.000000e+00
39	31	0.000000e+00
39	32	0.000000e+00
39	33	0.000000e+00
39	34	0.000000e+00
39	35	0.000000e+00
39	36	0.000000e+00
39	37	0.000000e+00
39	38	0.000000e+00
39	39	0.000000e+00
39	40	0.000000e+00
39	41	0.000000e+00
39	42	0.000000e+00
39	43	0.000000e+00
39	44	0.000000e+00
39	45	0.000000e+00
39	46	0.000000e+00
39	47	0.000000e+00
39	48	0.000000e+00
39	49	0.000000e+00
39	50	0.000000e+00
39	51	0.000000e+00
39	52	0.000000e+00
39	53	0.000000e+00
39	54	0.000000e+00
39	55	0.000000e+00
39	56	0.000000e+00
39	57	0.000000e+00
39	58	0.000000e+00
39	59	0.000000e+00
39	60	0.000000e+00
39	61	0.000000e+00
39	62	0.000000e+00
39	63	0.000000e+00
39	64	0.000000e+00
39	65	0.000000e+00
39	66	0.000000e+00
39	67	0.000000e+00
39	68	0.000000e+00
39	69	0.000000e+00
39	70	0.000000e+00
39	71	0.000000e+00
39	72	0.000000e+00
39	73	0.000000e+00
39	74	0.000000e+00
39	75	0.000000e+00
39	76	0.000000e+00
39	77	0.000000e+00
39	78	0.000000e+00
39	79	0.000000e+00
39	80	0.000000e+00
39	81	0.000000e+00
39	82	0.000000e+00
39	83	0.000000e+00
39	84	0.000000e+00
39	85	0.000000e+00
39	86	0.000000e+00
39	87	0.000000e+00
39	88	0.000000e+00
39	89	0.000000e+00
39	90	0.000000e+00
39	91	0.000000e+00
40	0	0.000000e+00
40	1	0.000000e+00
40	2	0.000000e+00
40	3	0.000000e+00
40	4	0.000000e+00
40	5	0.000000e+00
40	6	0.000000e+00
40	7	0.000000e+00
40	8	0.000000e+00
40	9	0.000000e+00
40	10	0.000000e+00
40	11	0.000000e+00
40	12	0.000000e+00
40	13	0.000000e+00
40	14	0.000000e+00
40	15	0.000000e+00
40	16	0.000000e+00
40	17	0.000000e+00
40	18	0.000000e+00
40	19	0.000000e+00
40	20	0.000000e+00
40	21	0.000000e+00
40	22	0.000000e+00
40	23	0.000000e+00
40	24	0.000000e+00
40	25	0.000000e+00
40	26	0.000000e+00
40	27	0.000000e+00
40	28	0.000000e+00
40	29	0.000000e+00
40	30	0.000000e+00
40	31	0.000000e+00
40	32	0.000000e+00
40	33	0.000000e+00
40	34	0.000000e+00
40	35	0.000000e+00
40	36	0.000000e+00
40	37	0.000000e+00
40	38	0.000000e+00
40	39	0.000000e+00
40	40	0.000000e+00
40	41	0.000000e+00
40	42	0.000000e+00
40	43	0.000000e+00
40	44	0.000000e+00
40	45	0.000000e+00
40	46	0.000000e+00
40	47	0.000000e+00
40	48	0.000000e+00
40	49	0.000000e+00
40	50	0.000000e+00
40	51	0.000000e+00
40	52	0.000000e+00
40	53	0.000000e+00
40	54	0.000000e+00
40	55	0.000000e+00
40	56	0.000000e+00
40	57	0.000000e+00
40	58	0.000000e+00
40	59	0.000000e+00
40	60	0.000000e+00
40	61	0.000000e+00
40	62	0.000000e+00
40	63	0.000000e+00
40	64	0.000000e+00
40	65	0.000000e+00
40	66	0.000000e+00
40	67	0.000000e+00
40	68	0.000000e+00
40	69	0.000000e+00
40	70	0.000000e+00
40	71	0.000000e+00
40	72	0.000000e+00
40	73	0.000000e+00
40	74	0.000000e+00
40	75	0.000000e+00
40	76	0.000000e+00
40	77	0.000000e+00
40	78	0.000000e+00
40	79	0.000000e+00
40	80	0.000000e+00
40	81	0.000000e+00
40	82	0.000000e+00
40	83	0.000000e+00
40	84	0.000000e+00
40	85	0.000000e+00
40	86	0.000000e+00
40	87	0.000000e+00
40	88	0.000000e+00
40	89	0.000000e+00
40	90	0.000000e+00
40	91	0.000000e+00
41	0	0.000000e+00
41	1	9.949515e-01
41	2	3.548623e-01
41	3	3.418977e-01
41	4	3.273500e-01
41	5	2.466832e-01
41	6	7.482315e-02
41	7	-2.442696e-03
41	8	0.000000e+00
41	9	0.000000e+00
41	10	0.000000e+00
41	11	9.939448e-01
41	12	3.862124e-01
41	13	3.513143e-01
41	14	3.306433e-01
41	15	2.427548e-01
41	16	6.903443e-02
41	17	-1.007557e-02
41	18	0.000000e+00
41	19	0.000000e+00
41	20	0.000000e+00
41	21	9.948795e-01
41	22	3.368803e-01
41	23	3.345876e-01
41	24	3.243618e-01
41	25	2.500805e-01
41	26	7.857439e-02
41	27	4.053657e-03
41	28	0.000000e+00
41	29	0.000000e+00
41	30	0.000000e+00
41	31	9.927383e-01
41	32	2.963568e-01
41	33	3.192502e-01
41	34	3.182037e-01
41	35	2.535898e-01
41	36	8.440450e-02
41	37	1.410214e-02
41	38	0.000000e+00
41	39	0.000000e+00
41	40	0.000000e+00
41	41	1.000000e+00
41	42	3.476586e-01
41	43	3.381938e-01
41	44	3.259507e-01
41	45	2.486143e-01
41	46	7.630001e-02
41	47	7.893617e-04
41	48	0.000000e+00
41	49	0.000000e+00
41	50	0.000000e+00
41	51	8.077443e-01
41	52	3.480603e-01
41	53	2.558157e-01
41	54	1.899201e-01
41	55	1.582045e-01
41	56	1.243916e-01
41	57	1.061055e-01
41	58	0.000000e+00
41	59	0.000000e+00
41	60	0.000000e+00
41	61	7.798751e-01
41	62	-6.182892e-02
41	63	4.425333e-02
41	64	1.759029e-01
41	65	2.878439e-01
41	66	1.841108e-01
41	67	2.090695e-01
41	68	0.000000e+00
41	69	0.000000e+00
41	70	4.861558e-01
41	71	7.579826e-01
41	72	4.272385e-01
41	73	4.709956e-01
41	74	5.084721e-01
41	75	5.095007e-01
41	76	2.434495e-01
41	77	-4.337452e-02
41	78	0.000000e+00
41	79	0.000000e+00
41	80	0.000000e+00
41	81	6.667158e-01
41	82	4.372902e-01
41	83	3.565343e-01
41	84	4.125324e-01
41	85	3.241576e-01
41	86	2.791672e-01
41	87	-1.093149e-02
41	88	0.000000e+00
41	89	0.000000e+00
41	90	0.000000e+00
41	91	0.000000e+00
42	0	0.000000e+00
42	1	3.458844e-01
42	2	9.821006e-01
42	3	9.330209e-01
42	4	8.632808e-01
42	5	6.686844e-01
42	6	5.344393e-01
42	7	4.750717e-01
42	8	0.000000e+00
42	9	0.000000e+00
42	10	0.000000e+00
42	11	3.406610e-01
42	12	9.777821e-01
42	13	9.252879e-01
42	14	8.577164e-01
42	15	6.650345e-01
42	16	5.312661e-01
42	17	4.664265e-01
42	18	0.000000e+00
42	19	0.000000e+00
42	20	0.000000e+00
42	21	3.488025e-01
42	22	9.830916e-01
42	23	9.383832e-01
42	24	8.672426e-01
42	25	6.724903e-01
42	26	5.369010e-01
42	27	4.827533e-01
42	28	0.000000e+00
42	29	0.000000e+00
42	30	0.000000e+00
42	31	3.541188e-01
42	32	9.725489e-01
42	33	9.378150e-01
42	34	8.672049e-01
42	35	6.741690e-01
42	36	5.383715e-01
42	37	4.902461e-01
42	38	0.000000e+00
42	39	0.000000e+00
42	40	0.000000e+00
42	41	3.476586e-01
42	42	1.000000e+00
42	43	9.371189e-01
42	44	8.662025e-01
42	45	6.712656e-01
42	46	5.357983e-01
42	47	4.795664e-01
42	48	0.000000e+00
42	49	0.000000e+00
42	50	0.000000e+00
42	51	4.175621e-01
42	52	6.472455e-01
42	53	6.667564e-01
42	54	6.207246e-01
42	55	5.653798e-01
42	56	4.792681e-01
42	57	1.721241e-01
42	58	0.000000e+00
42	59	0.000000e+00
42	60	0.000000e+00
42	61	3.052774e-01
42	62	4.268314e-01
42	63	5.038751e-01
42	64	4.730856e-01
42	65	5.216325e-01
42	66	4.762764e-01
42	67	3.250997e-01
42	68	0.000000e+00
42	69	0.000000e+00
42	70	7.085177e-05
42	71	2.788984e-01
42	72	7.226684e-01
42	73	6.831004e-01
42	74	6.724305e-01
42	75	7.268203e-01
42	76	5.156570e-01
42	77	1.087405e-01
42	78	0.000000e+00
42	79	0.000000e+00
42	80	0.000000e+00
42	81	2.878056e-01
42	82	5.437386e-01
42	83	6.705679e-01
42	84	6.605341e-01
42	85	6.317802e-01
42	86	5.609174e-01
42	87	1.860916e-01
42	88	0.000000e+00
42	89	0.000000e+00
42	90	0.000000e+00
42	91	0.000000e+00
43	0	0.000000e+00
43	1	3.367936e-01
43	2	9.387917e-01
43	3	9.852643e-01
43	4	8.963519e-01
43	5	6.633231e-01
43	6	4.871177e-01
43	7	3.941401e-01
43	8	0.000000e+00
43	9	0.000000e+00
43	10	0.000000e+00
43	11	3.335517e-01
43	12	9.450853e-01
43	13	9.831141e-01
43	14	8.953016e-01
43	15	6.617298e-01
43	16	4.854842e-01
43	17	3.863977e-01
43	18	0.000000e+00
43	19	0.000000e+00
43	20	0.000000e+00
43	21	3.387889e-01
43	22	9.330762e-01
43	23	9.865880e-01
43	24	8.973730e-01
43	25	6.662060e-01
43	26	4.888477e-01
43	27	4.017164e-01
43	28	0.000000e+00
43	29	0.000000e+00
43	30	0.000000e+00
43	31	3.419023e-01
43	32	9.108559e-01
43	33	9.790047e-01
43	34	8.919878e-01
43	35	6.653751e-01
43	36	4.887486e-01
43	37	4.092698e-01
43	38	0.000000e+00
43	39	0.000000e+00
43	40	0.000000e+00
43	41	3.381938e-01
43	42	9.371189e-01
43	43	1.000000e+00
43	44	8.977974e-01
43	45	6.654449e-01
43	46	4.882148e-01
43	47	3.985721e-01
43	48	0.000000e+00
43	49	0.000000e+00
43	50	0.000000e+00
43	51	4.152886e-01
43	52	6.564476e-01
43	53	7.231928e-01
43	54	6.466142e-01
43	55	5.818744e-01
43	56	4.752825e-01
43	57	1.839932e-01
43	58	0.000000e+00
43	59	0.000000e+00
43	60	0.000000e+00
43	61	3.194150e-01
43	62	3.636729e-01
43	63	5.197383e-01
43	64	5.020021e-01
43	65	5.662399e-01
43	66	4.960268e-01
43	67	3.520741e-01
43	68	0.000000e+00
43	69	0.000000e+00
43	70	8.450367e-03
43	71	2.452472e-01
43	72	6.988989e-01
43	73	7.446527e-01
43	74	7.153671e-01
43	75	7.448045e-01
43	76	4.725909e-01
43	77	4.906899e-02
43	78	0.000000e+00
43	79	0.000000e+00
43	80	0.000000e+00
43	81	2.369246e-01
43	82	5.738463e-01
43	83	7.238967e-01
43	84	7.021149e-01
43	85	6.698113e-01
43	86	5.694895e-01
43	87	1.960501e-01
43	88	0.000000e+00
43	89	0.000000e+00
43	90	0.000000e+00
43	91	0.000000e+00
44	0	0.000000e+00
44	1	3.245475e-01
44	2	8.657292e-01
44	3	8.950837e-01
44	4	9.883344e-01
44	5	8.879146e-01
44	6	7.500804e-01
44	7	6.321566e-01
44	8	0.000000e+00
44	9	0.000000e+00
44	10	0.000000e+00
44	11	3.195965e-01
44	12	8.657765e-01
44	13	8.931382e-01
44	14	9.865176e-01
44	15	8.871593e-01
44	16	7.503297e-01
44	17	6.279910e-01
44	18	0.000000e+00
44	19	0.000000e+00
44	20	0.000000e+00
44	21	3.268943e-01
44	22	8.643667e-01
44	23	8.972506e-01
44	24	9.891212e-01
44	25	8.892335e-01
44	26	7.502633e-01
44	27	6.366420e-01
44	28	0.000000e+00
44	29	0.000000e+00
44	30	0.000000e+00
44	31	3.316949e-01
44	32	8.505617e-01
44	33	8.908048e-01
44	34	9.838404e-01
44	35	8.863805e-01
44	36	7.471271e-01
44	37	6.373979e-01
44	38	0.000000e+00
44	39	0.000000e+00
44	40	0.000000e+00
44	41	3.259507e-01
44	42	8.662025e-01
44	43	8.977974e-01
44	44	1.000000e+00
44	45	8.891271e-01
44	46	7.504322e-01
44	47	6.350759e-01
44	48	0.000000e+00
44	49	0.000000e+00
44	50	0.000000e+00
44	51	4.082874e-01
44	52	5.561615e-01
44	53	6.383703e-01
44	54	6.992808e-01
44	55	7.081296e-01
44	56	5.803753e-01
44	57	1.801678e-01
44	58	0.000000e+00
44	59	0.000000e+00
44	60	0.000000e+00
44	61	2.609114e-01
44	62	3.728909e-01
44	63	4.533599e-01
44	64	5.130641e-01
44	65	6.108605e-01
44	66	5.599522e-01
44	67	3.138082e-01
44	68	0.000000e+00
44	69	0.000000e+00
44	70	-5.144404e-02
44	71	2.019366e-01
44	72	5.627422e-01
44	73	6.038123e-01
44	74	6.181620e-01
44	75	7.388445e-01
44	76	5.593047e-01
44	77	1.025207e-01
44	78	0.000000e+00
44	79	0.000000e+00
44	80	0.000000e+00
44	81	1.990968e-01
44	82	4.785462e-01
44	83	6.236176e-01
44	84	6.214146e-01
44	85	6.867097e-01
44	86	5.747625e-01
44	87	1.334094e-01
44	88	0.000000e+00
44	89	0.000000e+00
44	90	0.000000e+00
44	91	0.000000e+00
45	0	0.000000e+00
45	1	2.473426e-01
45	2	6.686812e-01
45	3	6.625538e-01
45	4	8.882295e-01
45	5	9.930386e-01
45	6	9.441579e-01
45	7	8.400895e-01
45	8	0.000000e+00
45	9	0.000000e+00
45	10	0.000000e+00
45	11	2.416376e-01
45	12	6.636336e-01
45	13	6.607138e-01
45	14	8.865659e-01
45	15	9.919396e-01
45	16	9.439956e-01
45	17	8.377050e-01
45	18	0.000000e+00
45	19	0.000000e+00
45	20	0.000000e+00
45	21	2.497623e-01
45	22	6.716288e-01
45	23	6.651763e-01
45	24	8.886832e-01
45	25	9.932044e-01
45	26	9.439363e-01
45	27	8.416968e-01
45	28	0.000000e+00
45	29	0.000000e+00
45	30	0.000000e+00
45	31	2.552470e-01
45	32	6.672671e-01
45	33	6.611758e-01
45	34	8.840977e-01
45	35	9.901607e-01
45	36	9.406080e-01
45	37	8.375379e-01
45	38	0.000000e+00
45	39	0.000000e+00
45	40	0.000000e+00
45	41	2.486143e-01
45	42	6.712656e-01
45	43	6.654449e-01
45	44	8.891271e-01
45	45	1.000000e+00
45	46	9.442059e-01
45	47	8.414865e-01
45	48	0.000000e+00
45	49	0.000000e+00
45	50	0.000000e+00
45	51	3.184184e-01
45	52	3.694683e-01
45	53	4.437758e-01
45	54	6.343708e-01
45	55	7.004053e-01
45	56	6.150847e-01
45	57	1.525943e-01
45	58	0.000000e+00
45	59	0.000000e+00
45	60	0.000000e+00
45	61	1.309673e-01
45	62	3.076343e-01
45	63	3.005094e-01
45	64	4.371299e-01
45	65	5.282996e-01
45	66	5.107463e-01
45	67	2.469022e-01
45	68	0.000000e+00
45	69	0.000000e+00
45	70	-7.962644e-02
45	71	1.183444e-01
45	72	3.684714e-01
45	73	4.055215e-01
45	74	4.720605e-01
45	75	6.358645e-01
45	76	6.121979e-01
45	77	1.727721e-01
45	78	0.000000e+00
45	79	0.000000e+00
45	80	0.000000e+00
45	81	1.211447e-01
45	82	3.208450e-01
45	83	4.555450e-01
45	84	4.672669e-01
45	85	6.154265e-01
45	86	5.310221e-01
45	87	9.873183e-02
45	88	0.000000e+00
45	89	0.000000e+00
45	90	0.000000e+00
45	91	0.000000e+00
46	0	0.000000e+00
46	1	7.502299e-02
46	2	5.303345e-01
46	3	4.839628e-01
46	4	7.490893e-01
46	5	9.439494e-01
46	6	9.942682e-01
46	7	9.483496e-01
46	8	0.000000e+00
46	9	0.000000e+00
46	10	0.000000e+00
46	11	6.864701e-02
46	12	5.153688e-01
46	13	4.791832e-01
46	14	7.451840e-01
46	15	9.422970e-01
46	16	9.932868e-01
46	17	9.469552e-01
46	18	0.000000e+00
46	19	0.000000e+00
46	20	0.000000e+00
46	21	7.771254e-02
46	22	5.396606e-01
46	23	4.891777e-01
46	24	7.508045e-01
46	25	9.438803e-01
46	26	9.941498e-01
46	27	9.476571e-01
46	28	0.000000e+00
46	29	0.000000e+00
46	30	0.000000e+00
46	31	8.434317e-02
46	32	5.488253e-01
46	33	4.905111e-01
46	34	7.495816e-01
46	35	9.418674e-01
46	36	9.916740e-01
46	37	9.405268e-01
46	38	0.000000e+00
46	39	0.000000e+00
46	40	0.000000e+00
46	41	7.630001e-02
46	42	5.357983e-01
46	43	4.882148e-01
46	44	7.504322e-01
46	45	9.442059e-01
46	46	1.000000e+00
46	47	9.483680e-01
46	48	0.000000e+00
46	49	0.000000e+00
46	50	0.000000e+00
46	51	1.637707e-01
46	52	2.439087e-01
46	53	3.089805e-01
46	54	5.610540e-01
46	55	6.503850e-01
46	56	6.071998e-01
46	57	1.278001e-01
46	58	0.000000e+00
46	59	0.000000e+00
46	60	0.000000e+00
46	61	-8.949836e-03
46	62	3.101014e-01
46	63	2.284278e-01
46	64	3.782244e-01
46	65	4.508627e-01
46	66	4.735401e-01
46	67	1.898687e-01
46	68	0.000000e+00
46	69	0.000000e+00
46	70	-1.408460e-01
46	71	9.890356e-03
46	72	2.513316e-01
46	73	2.439229e-01
46	74	3.422946e-01
46	75	5.211536e-01
46	76	6.125476e-01
46	77	2.296805e-01
46	78	0.000000e+00
46	79	0.000000e+00
46	80	0.000000e+00
46	81	5.180194e-02
46	82	1.900657e-01
46	83	3.248778e-01
46	84	3.548007e-01
46	85	5.419049e-01
46	86	4.993724e-01
46	87	1.201108e-01
46	88	0.000000e+00
46	89	0.000000e+00
46	90	0.000000e+00
46	91	0.000000e+00
47	0	0.000000e+00
47	1	-4.948005e-04
47	2	4.722722e-01
47	3	3.933658e-01
47	4	6.329846e-01
47	5	8.410992e-01
47	6	9.477865e-01
47	7	9.856766e-01
47	8	0.000000e+00
47	9	0.000000e+00
47	10	0.000000e+00
47	11	-6.410609e-03
47	12	4.509347e-01
47	13	3.853814e-01
47	14	6.258297e-01
47	15	8.388001e-01
47	16	9.448056e-01
47	17	9.830621e-01
47	18	0.000000e+00
47	19	0.000000e+00
47	20	0.000000e+00
47	21	2.128317e-03
47	22	4.855388e-01
47	23	4.007202e-01
47	24	6.365694e-01
47	25	8.412913e-01
47	26	9.488030e-01
47	27	9.847731e-01
47	28	0.000000e+00
47	29	0.000000e+00
47	30	0.000000e+00
47	31	8.600450e-03
47	32	5.029274e-01
47	33	4.065150e-01
47	34	6.396085e-01
47	35	8.405490e-01
47	36	9.487649e-01
47	37	9.782181e-01
47	38	0.000000e+00
47	39	0.000000e+00
47	40	0.000000e+00
47	41	7.893617e-04
47	42	4.795664e-01
47	43	3.985721e-01
47	44	6.350759e-01
47	45	8.414865e-01
47	46	9.483680e-01
47	47	1.000000e+00
47	48	0.000000e+00
47	49	0.000000e+00
47	50	0.000000e+00
47	51	9.998770e-02
47	52	1.966347e-01
47	53	2.539975e-01
47	54	5.076597e-01
47	55	5.931520e-01
47	56	5.956007e-01
47	57	1.607033e-01
47	58	0.000000e+00
47	59	0.000000e+00
47	60	0.000000e+00
47	61	-5.045000e-02
47	62	3.194566e-01
47	63	2.091076e-01
47	64	3.470351e-01
47	65	4.075063e-01
47	66	4.461278e-01
47	67	1.696381e-01
47	68	0.000000e+00
47	69	0.000000e+00
47	70	-1.297412e-01
47	71	-2.153031e-02
47	72	2.391869e-01
47	73	1.799068e-01
47	74	2.849053e-01
47	75	4.713701e-01
47	76	6.553863e-01
47	77	3.457476e-01
47	78	0.000000e+00
47	79	0.000000e+00
47	80	0.000000e+00
47	81	2.788668e-02
47	82	1.274246e-01
47	83	2.547992e-01
47	84	3.058691e-01
47	85	5.045669e-01
47	86	5.220045e-01
47	87	2.227729e-01
47	88	0.000000e+00
47	89	0.000000e+00
47	90	0.000000e+00
47	91	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	0.000000e+00
48	3	0.000000e+00
48	4	0.000000e+00
48	5	0.000000e+00
48	6	0.000000e+00
48	7	0.000000e+00
48	8	0.000000e+00
48	9	0.000000e+00
48	10	0.000000e+00
48	11	0.000000e+00
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	0.000000e+00
48	17	0.000000e+00
48	18	0.000000e+00
48	19	0.000000e+00
48	20	0.000000e+00
48	21	0.000000e+00
48	22	0.000000e+00
48	23	0.000000e+00
48	24	0.000000e+00
48	25	0.000000e+00
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	0.000000e+00
48	31	0.000000e+00
48	32	0.000000e+00
48	33	0.000000e+00
48	34	0.000000e+00
48	35	0.000000e+00
48	36	0.000000e+00
48	37	0.000000e+00
48	38	0.000000e+00
48	39	0.000000e+00
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	0.000000e+00
48	45	0.000000e+00
48	46	0.000000e+00
48	47	0.000000e+00
48	48	0.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	0.000000e+00
48	52	0.000000e+00
48	53	0.000000e+00
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	0.000000e+00
48	59	0.000000e+00
48	60	0.000000e+00
48	61	0.000000e+00
48	62	0.000000e+00
48	63	0.000000e+00
48	64	0.000000e+00
48	65	0.000000e+00
48	66	0.000000e+00
48	67	0.000000e+00
48	68	0.000000e+00
48	69	0.000000e+00
48	70	0.000000e+00
48	71	0.000000e+00
48	72	0.000000e+00
48	73	0.000000e+00
48	74	0.000000e+00
48	75	0.000000e+00
48	76	0.000000e+00
48	77	0.000000e+00
48	78	0.000000e+00
48	79	0.000000e+00
48	80	0.000000e+00
48	81	0.000000e+00
48	82	0.000000e+00
48	83	0.000000e+00
48	84	0.000000e+00
48	85	0.000000e+00
48	86	0.000000e+00
48	87	0.000000e+00
48	88	0.000000e+00
48	89	0.000000e+00
48	90	0.000000e+00
48	91	0.000000e+00
49	0	0.000000e+00
49	1	0.000000e+00
49	2	0.000000e+00
49	3	0.000000e+00
49	4	0.000000e+00
49	5	0.000000e+00
49	6	0.000000e+00
49	7	0.000000e+00
49	8	0.000000e+00
49	9	0.000000e+00
49	10	0.000000e+00
49	11	0.000000e+00
49	12	0.000000e+00
49	13	0.000000e+00
49	14	0.000000e+00
49	15	0.000000e+00
49	16	0.000000e+00
49	17	0.000000e+00
49	18	0.000000e+00
49	19	0.000000e+00
49	20	0.000000e+00
49	21	0.000000e+00
49	22	0.000000e+00
49	23	0.000000e+00
49	24	0.000000e+00
49	25	0.000000e+00
49	26	0.000000e+00
49	27	0.000000e+00
49	28	0.000000e+00
49	29	0.000000e+00
49	30	0.000000e+00
49	31	0.000000e+00
49	32	0.000000e+00
49	33	0.000000e+00
49	34	0.000000e+00
49	35	0.000000e+00
49	36	0.000000e+00
49	37	0.000000e+00
49	38	0.000000e+00
49	39	0.000000e+00
49	40	0.000000e+00
49	41	0.000000e+00
49	42	0.000000e+00
49	43	0.000000e+00
49	44	0.000000e+00
49	45	0.000000e+00
49	46	0.000000e+00
49	47	0.000000e+00
49	48	0.000000e+00
49	49	0.000000e+00
49	50	0.000000e+00
49	51	0.000000e+00
49	52	0.000000e+00
49	53	0.000000e+00
49	54	0.000000e+00
49	55	0.000000e+00
49	56	0.000000e+00
49	57	0.000000e+00
49	58	0.000000e+00
49	59	0.000000e+00
49	60	0.000000e+00
49	61	0.000000e+00
49	62	0.000000e+00
49	63	0.000000e+00
49	64	0.000000e+00
49	65	0.000000e+00
49	66	0.000000e+00
49	67	0.000000e+00
49	68	0.000000e+00
49	69	0.000000e+00
49	70	0.000000e+00
49	71	0.000000e+00
49	72	0.000000e+00
49	73	0.000000e+00
49	74	0.000000e+00
49	75	0.000000e+00
49	76	0.000000e+00
49	77	0.000000e+00
49	78	0.000000e+00
49	79	0.000000e+00
49	80	0.000000e+00
49	81	0.000000e+00
49	82	0.000000e+00
49	83	0.000000e+00
49	84	0.000000e+00
49	85	0.000000e+00
49	86	0.000000e+00
49	87	0.000000e+00
49	88	0.000000e+00
49	89	0.000000e+00
49	90	0.000000e+00
49	91	0.000000e+00
50	0	0.000000e+00
50	1	0.000000e+00
50	2	0.000000e+00
50	3	0.000000e+00
50	4	0.000000e+00
50	5	0.000000e+00
50	6	0.000000e+00
50	7	0.000000e+00
50	8	0.000000e+00
50	9	0.000000e+00
50	10	0.000000e+00
50	11	0.000000e+00
50	12	0.000000e+00
50	13	0.000000e+00
50	14	0.000000e+00
50	15	0.000000e+00
50	16	0.000000e+00
50	17	0.000000e+00
50	18	0.000000e+00
50	19	0.000000e+00
50	20	0.000000e+00
50	21	0.000000e+00
50	22	0.000000e+00
50	23	0.000000e+00
50	24	0.000000e+00
50	25	0.000000e+00
50	26	0.000000e+00
50	27	0.000000e+00
50	28	0.000000e+00
50	29	0.000000e+00
50	30	0.000000e+00
50	31	0.000000e+00
50	32	0.000000e+00
50	33	0.000000e+00
50	34	0.000000e+00
50	35	0.000000e+00
50	36	0.000000e+00
50	37	0.000000e+00
50	38	0.000000e+00
50	39	0.000000e+00
50	40	0.000000e+00
50	41	0.000000e+00
50	42	0.000000e+00
50	43	0.000000e+00
50	44	0.000000e+00
50	45	0.000000e+00
50	46	0.000000e+00
50	47	0.000000e+00
50	48	0.000000e+00
50	49	0.000000e+00
50	50	0.000000e+00
50	51	0.000000e+00
50	52	0.000000e+00
50	53	0.000000e+00
50	54	0.000000e+00
50	55	0.000000e+00
50	56	0.000000e+00
50	57	0.000000e+00
50	58	0.000000e+00
50	59	0.000000e+00
50	60	0.000000e+00
50	61	0.000000e+00
50	62	0.000000e+00
50	63	0.000000e+00
50	64	0.000000e+00
50	65	0.000000e+00
50	66	0.000000e+00
50	67	0.000000e+00
50	68	0.000000e+00
50	69	0.000000e+00
50	70	0.000000e+00
50	71	0.000000e+00
50	72	0.000000e+00
50	73	0.000000e+00
50	74	0.000000e+00
50	75	0.000000e+00
50	76	0.000000e+00
50	77	0.000000e+00
50	78	0.000000e+00
50	79	0.000000e+00
50	80	0.000000e+00
50	81	0.000000e+00
50	82	0.000000e+00
50	83	0.000000e+00
50	84	0.000000e+00
50	85	0.000000e+00
50	86	0.000000e+00
50	87	0.000000e+00
50	88	0.000000e+00
50	89	0.000000e+00
50	90	0.000000e+00
50	91	0.000000e+00
51	0	0.000000e+00
51	1	8.079497e-01
51	2	4.249579e-01
51	3	4.194129e-01
51	4	4.105989e-01
51	5	3.172795e-01
51	6	1.629100e-01
51	7	9.764450e-02
51	8	0.000000e+00
51	9	0.000000e+00
51	10	0.000000e+00
51	11	8.058077e-01
51	12	4.509026e-01
51	13	4.279689e-01
51	14	4.148302e-01
51	15	3.144181e-01
51	16	1.593341e-01
51	17	9.182520e-02
51	18	0.000000e+00
51	19	0.000000e+00
51	20	0.000000e+00
51	21	8.078303e-01
51	22	4.081532e-01
51	23	4.116605e-01
51	24	4.061460e-01
51	25	3.194674e-01
51	26	1.652061e-01
51	27	1.023767e-01
51	28	0.000000e+00
51	29	0.000000e+00
51	30	0.000000e+00
51	31	8.072069e-01
51	32	3.714639e-01
51	33	3.958163e-01
51	34	3.975844e-01
51	35	3.210819e-01
51	36	1.681166e-01
51	37	1.089496e-01
51	38	0.000000e+00
51	39	0.000000e+00
51	40	0.000000e+00
51	41	8.077443e-01
51	42	4.175621e-01
51	43	4.152886e-01
51	44	4.082874e-01
51	45	3.184184e-01
51	46	1.637707e-01
51	47	9.998770e-02
51	48	0.000000e+00
51	49	0.000000e+00
51	50	0.000000e+00
51	51	1.000000e+00
51	52	4.359736e-01
51	53	3.906674e-01
51	54	3.471297e-01
51	55	3.090927e-01
51	56	2.521135e-01
51	57	1.806534e-01
51	58	0.000000e+00
51	59	0.000000e+00
51	60	0.000000e+00
51	61	6.552104e-01
51	62	4.770779e-02
51	63	1.541436e-01
51	64	2.690545e-01
51	65	3.574703e-01
51	66	2.634724e-01
51	67	2.415232e-01
51	68	0.000000e+00
51	69	0.000000e+00
51	70	3.386098e-01
51	71	6.502546e-01
51	72	4.588285e-01
51	73	4.999036e-01
51	74	5.449508e-01
51	75	5.703361e-01
51	76	3.337180e-01
51	77	3.264385e-02
51	78	0.000000e+00
51	79	0.000000e+00
51	80	0.000000e+00
51	81	5.635860e-01
51	82	4.404765e-01
51	83	4.121434e-01
51	84	4.644935e-01
51	85	3.875022e-01
51	86	3.534319e-01
51	87	5.532658e-02
51	88	0.000000e+00
51	89	0.000000e+00
51	90	0.000000e+00
51	91	0.000000e+00
52	0	0.000000e+00
52	1	3.478727e-01
52	2	6.516293e-01
52	3	6.587744e-01
52	4	5.575945e-01
52	5	3.688955e-01
52	6	2.435808e-01
52	7	1.942346e-01
52	8	0.000000e+00
52	9	0.000000e+00
52	10	0.000000e+00
52	11	3.458684e-01
52	12	6.600455e-01
52	13	6.606036e-01
52	14	5.587450e-01
52	15	3.677169e-01
52	16	2.416556e-01
52	17	1.885897e-01
52	18	0.000000e+00
52	19	0.000000e+00
52	20	0.000000e+00
52	21	3.482383e-01
52	22	6.426165e-01
52	23	6.544966e-01
52	24	5.548884e-01
52	25	3.698623e-01
52	26	2.445027e-01
52	27	1.988729e-01
52	28	0.000000e+00
52	29	0.000000e+00
52	30	0.000000e+00
52	31	3.491172e-01
52	32	6.208771e-01
52	33	6.435371e-01
52	34	5.480259e-01
52	35	3.690094e-01
52	36	2.451112e-01
52	37	2.046493e-01
52	38	0.000000e+00
52	39	0.000000e+00
52	40	0.000000e+00
52	41	3.480603e-01
52	42	6.472455e-01
52	43	6.564476e-01
52	44	5.561615e-01
52	45	3.694683e-01
52	46	2.439087e-01
52	47	1.966347e-01
52	48	0.000000e+00
52	49	0.000000e+00
52	50	0.000000e+00
52	51	4.359736e-01
52	52	1.000000e+00
52	53	6.472997e-01
52	54	5.580159e-01
52	55	4.544552e-01
52	56	3.822037e-01
52	57	2.099522e-01
52	58	0.000000e+00
52	59	0.000000e+00
52	60	0.000000e+00
52	61	3.634350e-01
52	62	2.700205e-01
52	63	4.080458e-01
52	64	3.943599e-01
52	65	4.314975e-01
52	66	3.687661e-01
52	67	2.673796e-01
52	68	0.000000e+00
52	69	0.000000e+00
52	70	8.766833e-02
52	71	3.370562e-01
52	72	5.654675e-01
52	73	5.798345e-01
52	74	6.020458e-01
52	75	6.107237e-01
52	76	3.991911e-01
52	77	8.440661e-02
52	78	0.000000e+00
52	79	0.000000e+00
52	80	0.000000e+00
52	81	3.212283e-01
52	82	4.164350e-01
52	83	5.247641e-01
52	84	5.517173e-01
52	85	5.156766e-01
52	86	4.792298e-01
52	87	1.971891e-01
52	88	0.000000e+00
52	89	0.000000e+00
52	90	0.000000e+00
52	91	0.000000e+00
53	0	0.000000e+00
53	1	2.556879e-01
53	2	6.716320e-01
53	3	7.258638e-01
53	4	6.404044e-01
53	5	4.435463e-01
53	6	3.089794e-01
53	7	2.518052e-01
53	8	0.000000e+00
53	9	0.000000e+00
53	10	0.000000e+00
53	11	2.538924e-01
53	12	6.793890e-01
53	13	7.284487e-01
53	14	6.422159e-01
53	15	4.430387e-01
53	16	3.080219e-01
53	17	2.461690e-01
53	18	0.000000e+00
53	19	0.000000e+00
53	20	0.000000e+00
53	21	2.559254e-01
53	22	6.621752e-01
53	23	7.208479e-01
53	24	6.366909e-01
53	25	4.438734e-01
53	26	3.091918e-01
53	27	2.560867e-01
53	28	0.000000e+00
53	29	0.000000e+00
53	30	0.000000e+00
53	31	2.569596e-01
53	32	6.406199e-01
53	33	7.084652e-01
53	34	6.282279e-01
53	35	4.417998e-01
53	36	3.084173e-01
53	37	2.612290e-01
53	38	0.000000e+00
53	39	0.000000e+00
53	40	0.000000e+00
53	41	2.558157e-01
53	42	6.667564e-01
53	43	7.231928e-01
53	44	6.383703e-01
53	45	4.437758e-01
53	46	3.089805e-01
53	47	2.539975e-01
53	48	0.000000e+00
53	49	0.000000e+00
53	50	0.000000e+00
53	51	3.906674e-01
53	52	6.472997e-01
53	53	1.000000e+00
53	54	6.362517e-01
53	55	5.400499e-01
53	56	4.396954e-01
53	57	2.276006e-01
53	58	0.000000e+00
53	59	0.000000e+00
53	60	0.000000e+00
53	61	3.023892e-01
53	62	2.940222e-01
53	63	4.694541e-01
53	64	4.605485e-01
53	65	5.010944e-01
53	66	4.154347e-01
53	67	2.783352e-01
53	68	0.000000e+00
53	69	0.000000e+00
53	70	9.726973e-03
53	71	2.220396e-01
53	72	5.414386e-01
53	73	5.848667e-01
53	74	6.006968e-01
53	75	6.263384e-01
53	76	4.328243e-01
53	77	1.233834e-01
53	78	0.000000e+00
53	79	0.000000e+00
53	80	0.000000e+00
53	81	2.000600e-01
53	82	3.917734e-01
53	83	5.375029e-01
53	84	5.538942e-01
53	85	5.532294e-01
53	86	5.089966e-01
53	87	2.269811e-01
53	88	0.000000e+00
53	89	0.000000e+00
53	90	0.000000e+00
53	91	0.000000e+00
54	0	0.000000e+00
54	1	1.896789e-01
54	2	6.235429e-01
54	3	6.484193e-01
54	4	7.013849e-01
54	5	6.348902e-01
54	6	5.613678e-01
54	7	5.070448e-01
54	8	0.000000e+00
54	9	0.000000e+00
54	10	0.000000e+00
54	11	1.870324e-01
54	12	6.265566e-01
54	13	6.527514e-01
54	14	7.043308e-01
54	15	6.359328e-01
54	16	5.620100e-01
54	17	5.055554e-01
54	18	0.000000e+00
54	19	0.000000e+00
54	20	0.000000e+00
54	21	1.902449e-01
54	22	6.179666e-01
54	23	6.439980e-01
54	24	6.972361e-01
54	25	6.337054e-01
54	26	5.605706e-01
54	27	5.079392e-01
54	28	0.000000e+00
54	29	0.000000e+00
54	30	0.000000e+00
54	31	1.922033e-01
54	32	6.031016e-01
54	33	6.311901e-01
54	34	6.873907e-01
54	35	6.291948e-01
54	36	5.573275e-01
54	37	5.055197e-01
54	38	0.000000e+00
54	39	0.000000e+00
54	40	0.000000e+00
54	41	1.899201e-01
54	42	6.207246e-01
54	43	6.466142e-01
54	44	6.992808e-01
54	45	6.343708e-01
54	46	5.610540e-01
54	47	5.076597e-01
54	48	0.000000e+00
54	49	0.000000e+00
54	50	0.000000e+00
54	51	3.471297e-01
54	52	5.580159e-01
54	53	6.362517e-01
54	54	1.000000e+00
54	55	6.584812e-01
54	56	5.706234e-01
54	57	2.468824e-01
54	58	0.000000e+00
54	59	0.000000e+00
54	60	0.000000e+00
54	61	2.020859e-01
54	62	3.246502e-01
54	63	4.141423e-01
54	64	4.720689e-01
54	65	5.298043e-01
54	66	4.829686e-01
54	67	2.556226e-01
54	68	0.000000e+00
54	69	0.000000e+00
54	70	-3.597261e-02
54	71	1.818447e-01
54	72	4.475762e-01
54	73	4.845020e-01
54	74	5.515960e-01
54	75	6.343092e-01
54	76	5.394737e-01
54	77	1.827268e-01
54	78	0.000000e+00
54	79	0.000000e+00
54	80	0.000000e+00
54	81	1.693399e-01
54	82	3.130153e-01
54	83	4.703478e-01
54	84	5.091659e-01
54	85	5.877657e-01
54	86	5.577722e-01
54	87	2.225970e-01
54	88	0.000000e+00
54	89	0.000000e+00
54	90	0.000000e+00
54	91	0.000000e+00
55	0	0.000000e+00
55	1	1.578089e-01
55	2	5.659523e-01
55	3	5.818451e-01
55	4	7.094734e-01
55	5	7.006300e-01
55	6	6.508170e-01
55	7	5.928791e-01
55	8	0.000000e+00
55	9	0.000000e+00
55	10	0.000000e+00
55	11	1.542044e-01
55	12	5.640307e-01
55	13	5.830737e-01
55	14	7.107876e-01
55	15	7.010781e-01
55	16	6.519344e-01
55	17	5.928045e-01
55	18	0.000000e+00
55	19	0.000000e+00
55	20	0.000000e+00
55	21	1.587575e-01
55	22	5.644746e-01
55	23	5.804452e-01
55	24	7.067411e-01
55	25	6.998392e-01
55	26	6.496529e-01
55	27	5.929183e-01
55	28	0.000000e+00
55	29	0.000000e+00
55	30	0.000000e+00
55	31	1.618674e-01
55	32	5.566044e-01
55	33	5.723621e-01
55	34	6.989312e-01
55	35	6.959574e-01
55	36	6.456741e-01
55	37	5.880940e-01
55	38	0.000000e+00
55	39	0.000000e+00
55	40	0.000000e+00
55	41	1.582045e-01
55	42	5.653798e-01
55	43	5.818744e-01
55	44	7.081296e-01
55	45	7.004053e-01
55	46	6.503850e-01
55	47	5.931520e-01
55	48	0.000000e+00
55	49	0.000000e+00
55	50	0.000000e+00
55	51	3.090927e-01
55	52	4.544552e-01
55	53	5.400499e-01
55	54	6.584812e-01
55	55	1.000000e+00
55	56	6.011390e-01
55	57	2.297032e-01
55	58	0.000000e+00
55	59	0.000000e+00
55	60	0.000000e+00
55	61	1.677269e-01
55	62	3.157329e-01
55	63	3.585922e-01
55	64	4.653423e-01
55	65	5.437986e-01
55	66	5.045653e-01
55	67	2.265580e-01
55	68	0.000000e+00
55	69	0.000000e+00
55	70	-6.606994e-02
55	71	1.230757e-01
55	72	3.642699e-01
55	73	3.908133e-01
55	74	4.582383e-01
55	75	5.862452e-01
55	76	5.469915e-01
55	77	1.927897e-01
55	78	0.000000e+00
55	79	0.000000e+00
55	80	0.000000e+00
55	81	1.177953e-01
55	82	2.485248e-01
55	83	3.940895e-01
55	84	4.356998e-01
55	85	5.582200e-01
55	86	5.429081e-01
55	87	1.907656e-01
55	88	0.000000e+00
55	89	0.000000e+00
55	90	0.000000e+00
55	91	0.000000e+00
56	0	0.000000e+00
56	1	1.240285e-01
56	2	4.788136e-01
56	3	4.747721e-01
56	4	5.808105e-01
56	5	6.155437e-01
56	6	6.070364e-01
56	7	5.946957e-01
56	8	0.000000e+00
56	9	0.000000e+00
56	10	0.000000e+00
56	11	1.208284e-01
56	12	4.754681e-01
56	13	4.742946e-01
56	14	5.800560e-01
56	15	6.164438e-01
56	16	6.057270e-01
56	17	5.917679e-01
56	18	0.000000e+00
56	19	0.000000e+00
56	20	0.000000e+00
56	21	1.248867e-01
56	22	4.791793e-01
56	23	4.745657e-01
56	24	5.798142e-01
56	25	6.143699e-01
56	26	6.072577e-01
56	27	5.959224e-01
56	28	0.000000e+00
56	29	0.000000e+00
56	30	0.000000e+00
56	31	1.276131e-01
56	32	4.746344e-01
56	33	4.696442e-01
56	34	5.755197e-01
56	35	6.103259e-01
56	36	6.062227e-01
56	37	5.943427e-01
56	38	0.000000e+00
56	39	0.000000e+00
56	40	0.000000e+00
56	41	1.243916e-01
56	42	4.792681e-01
56	43	4.752825e-01
56	44	5.803753e-01
56	45	6.150847e-01
56	46	6.071998e-01
56	47	5.956007e-01
56	48	0.000000e+00
56	49	0.000000e+00
56	50	0.000000e+00
56	51	2.521135e-01
56	52	3.822037e-01
56	53	4.396954e-01
56	54	5.706234e-01
56	55	6.011390e-01
56	56	1.000000e+00
56	57	2.480361e-01
56	58	0.000000e+00
56	59	0.000000e+00
56	60	0.000000e+00
56	61	1.339565e-01
56	62	2.885315e-01
56	63	2.917113e-01
56	64	3.989142e-01
56	65	4.566259e-01
56	66	4.605266e-01
56	67	2.163311e-01
56	68	0.000000e+00
56	69	0.000000e+00
56	70	-2.890390e-02
56	71	1.192101e-01
56	72	3.336593e-01
56	73	3.499453e-01
56	74	4.078171e-01
56	75	5.197740e-01
56	76	5.495444e-01
56	77	2.157080e-01
56	78	0.000000e+00
56	79	0.000000e+00
56	80	0.000000e+00
56	81	1.077044e-01
56	82	2.171820e-01
56	83	3.501763e-01
56	84	3.980544e-01
56	85	5.244829e-01
56	86	5.342532e-01
56	87	2.690029e-01
56	88	0.000000e+00
56	89	0.000000e+00
56	90	0.000000e+00
56	91	0.000000e+00
57	0	0.000000e+00
57	1	1.063588e-01
57	2	1.727999e-01
57	3	1.851499e-01
57	4	1.803648e-01
57	5	1.529866e-01
57	6	1.271792e-01
57	7	1.596147e-01
57	8	0.000000e+00
57	9	0.000000e+00
57	10	0.000000e+00
57	11	1.077489e-01
57	12	1.759219e-01
57	13	1.870192e-01
57	14	1.802372e-01
57	15	1.535497e-01
57	16	1.258115e-01
57	17	1.565698e-01
57	18	0.000000e+00
57	19	0.000000e+00
57	20	0.000000e+00
57	21	1.055368e-01
57	22	1.709489e-01
57	23	1.831595e-01
57	24	1.798930e-01
57	25	1.524097e-01
57	26	1.283206e-01
57	27	1.616458e-01
57	28	0.000000e+00
57	29	0.000000e+00
57	30	0.000000e+00
57	31	1.036974e-01
57	32	1.643438e-01
57	33	1.782783e-01
57	34	1.783085e-01
57	35	1.507250e-01
57	36	1.293296e-01
57	37	1.640384e-01
57	38	0.000000e+00
57	39	0.000000e+00
57	40	0.000000e+00
57	41	1.061055e-01
57	42	1.721241e-01
57	43	1.839932e-01
57	44	1.801678e-01
57	45	1.525943e-01
57	46	1.278001e-01
57	47	1.607033e-01
57	48	0.000000e+00
57	49	0.000000e+00
57	50	0.000000e+00
57	51	1.806534e-01
57	52	2.099522e-01
57	53	2.276006e-01
57	54	2.468824e-01
57	55	2.297032e-01
57	56	2.480361e-01
57	57	1.000000e+00
57	58	0.000000e+00
57	59	0.000000e+00
57	60	0.000000e+00
57	61	1.263696e-01
57	62	1.065694e-01
57	63	1.263555e-01
57	64	1.687049e-01
57	65	1.930164e-01
57	66	1.791470e-01
57	67	1.133362e-01
57	68	0.000000e+00
57	69	0.000000e+00
57	70	1.112698e-01
57	71	1.276454e-01
57	72	1.650106e-01
57	73	1.873132e-01
57	74	2.011791e-01
57	75	2.559190e-01
57	76	2.994656e-01
57	77	2.414711e-01
57	78	0.000000e+00
57	79	0.000000e+00
57	80	0.000000e+00
57	81	5.187641e-02
57	82	9.931478e-02
57	83	1.637904e-01
57	84	1.934995e-01
57	85	2.106077e-01
57	86	2.844182e-01
57	87	2.740845e-01
57	88	0.000000e+00
57	89	0.000000e+00
57	90	0.000000e+00
57	91	0.000000e+00
58	0	0.000000e+00
58	1	0.000000e+00
58	2	0.000000e+00
58	3	0.000000e+00
58	4	0.000000e+00
58	5	0.000000e+00
58	6	0.000000e+00
58	7	0.000000e+00
58	8	0.000000e+00
58	9	0.000000e+00
58	10	0.000000e+00
58	11	0.000000e+00
58	12	0.000000e+00
58	13	0.000000e+00
58	14	0.000000e+00
58	15	0.000000e+00
58	16	0.000000e+00
58	17	0.000000e+00
58	18	0.000000e+00
58	19	0.000000e+00
58	20	0.000000e+00
58	21	0.000000e+00
58	22	0.000000e+00
58	23	0.000000e+00
58	24	0.000000e+00
58	25	0.000000e+00
58	26	0.000000e+00
58	27	0.000000e+00
58	28	0.000000e+00
58	29	0.000000e+00
58	30	0.000000e+00
58	31	0.000000e+00
58	32	0.000000e+00
58	33	0.000000e+00
58	34	0.000000e+00
58	35	0.000000e+00
58	36	0.000000e+00
58	37	0.000000e+00
58	38	0.000000e+00
58	39	0.000000e+00
58	40	0.000000e+00
58	41	0.000000e+00
58	42	0.000000e+00
58	43	0.000000e+00
58	44	0.000000e+00
58	45	0.000000e+00
58	46	0.000000e+00
58	47	0.000000e+00
58	48	0.000000e+00
58	49	0.000000e+00
58	50	0.000000e+00
58	51	0.000000e+00
58	52	0.000000e+00
58	53	0.000000e+00
58	54	0.000000e+00
58	55	0.000000e+00
58	56	0.000000e+00
58	57	0.000000e+00
58	58	0.000000e+00
58	59	0.000000e+00
58	60	0.000000e+00
58	61	0.000000e+00
58	62	0.000000e+00
58	63	0.000000e+00
58	64	0.000000e+00
58	65	0.000000e+00
58	66	0.000000e+00
58	67	0.000000e+00
58	68	0.000000e+00
58	69	0.000000e+00
58	70	0.000000e+00
58	71	0.000000e+00
58	72	0.000000e+00
58	73	0.000000e+00
58	74	0.000000e+00
58	75	0.000000e+00
58	76	0.000000e+00
58	77	0.000000e+00
58	78	0.000000e+00
58	79	0.000000e+00
58	80	0.000000e+00
58	81	0.000000e+00
58	82	0.000000e+00
58	83	0.000000e+00
58	84	0.000000e+00
58	85	0.000000e+00
58	86	0.000000e+00
58	87	0.000000e+00
58	88	0.000000e+00
58	89	0.000000e+00
58	90	0.000000e+00
58	91	0.000000e+00
59	0	0.000000e+00
59	1	0.000000e+00
59	2	0.000000e+00
59	3	0.000000e+00
59	4	0.000000e+00
59	5	0.000000e+00
59	6	0.000000e+00
59	7	0.000000e+00
59	8	0.000000e+00
59	9	0.000000e+00
59	10	0.000000e+00
59	11	0.000000e+00
59	12	0.000000e+00
59	13	0.000000e+00
59	14	0.000000e+00
59	15	0.000000e+00
59	16	0.000000e+00
59	17	0.000000e+00
59	18	0.000000e+00
59	19	0.000000e+00
59	20	0.000000e+00
59	21	0.000000e+00
59	22	0.000000e+00
59	23	0.000000e+00
59	24	0.000000e+00
59	25	0.000000e+00
59	26	0.000000e+00
59	27	0.000000e+00
59	28	0.000000e+00
59	29	0.000000e+00
59	30	0.000000e+00
59	31	0.000000e+00
59	32	0.000000e+00
59	33	0.000000e+00
59	34	0.000000e+00
59	35	0.000000e+00
59	36	0.000000e+00
59	37	0.000000e+00
59	38	0.000000e+00
59	39	0.000000e+00
59	40	0.000000e+00
59	41	0.000000e+00
59	42	0.000000e+00
59	43	0.000000e+00
59	44	0.000000e+00
59	45	0.000000e+00
59	46	0.000000e+00
59	47	0.000000e+00
59	48	0.000000e+00
59	49	0.000000e+00
59	50	0.000000e+00
59	51	0.000000e+00
59	52	0.000000e+00
59	53	0.000000e+00
59	54	0.000000e+00
59	55	0.000000e+00
59	56	0.000000e+00
59	57	0.000000e+00
59	58	0.000000e+00
59	59	0.000000e+00
59	60	0.000000e+00
59	61	0.000000e+00
59	62	0.000000e+00
59	63	0.000000e+00
59	64	0.000000e+00
59	65	0.000000e+00
59	66	0.000000e+00
59	67	0.000000e+00
59	68	0.000000e+00
59	69	0.000000e+00
59	70	0.000000e+00
59	71	0.000000e+00
59	72	0.000000e+00
59	73	0.000000e+00
59	74	0.000000e+00
59	75	0.000000e+00
59	76	0.000000e+00
59	77	0.000000e+00
59	78	0.000000e+00
59	79	0.000000e+00
59	80	0.000000e+00
59	81	0.000000e+00
59	82	0.000000e+00
59	83	0.000000e+00
59	84	0.000000e+00
59	85	0.000000e+00
59	86	0.000000e+00
59	87	0.000000e+00
59	88	0.000000e+00
59	89	0.000000e+00
59	90	0.000000e+00
59	91	0.000000e+00
60	0	0.000000e+00
60	1	0.000000e+00
60	2	0.000000e+00
60	3	0.000000e+00
60	4	0.000000e+00
60	5	0.000000e+00
60	6	0.000000e+00
60	7	0.000000e+00
60	8	0.000000e+00
60	9	0.000000e+00
60	10	0.000000e+00
60	11	0.000000e+00
60	12	0.000000e+00
60	13	0.000000e+00
60	14	0.000000e+00
60	15	0.000000e+00
60	16	0.000000e+00
60	17	0.000000e+00
60	18	0.000000e+00
60	19	0.000000e+00
60	20	0.000000e+00
60	21	0.000000e+00
60	22	0.000000e+00
60	23	0.000000e+00
60	24	0.000000e+00
60	25	0.000000e+00
60	26	0.000000e+00
60	27	0.000000e+00
60	28	0.000000e+00
60	29	0.000000e+00
60	30	0.000000e+00
60	31	0.000000e+00
60	32	0.000000e+00
60	33	0.000000e+00
60	34	0.000000e+00
60	35	0.000000e+00
60	36	0.000000e+00
60	37	0.000000e+00
60	38	0.000000e+00
60	39	0.000000e+00
60	40	0.000000e+00
60	41	0.000000e+00
60	42	0.000000e+00
60	43	0.000000e+00
60	44	0.000000e+00
60	45	0.000000e+00
60	46	0.000000e+00
60	47	0.000000e+00
60	48	0.000000e+00
60	49	0.000000e+00
60	50	0.000000e+00
60	51	0.000000e+00
60	52	0.000000e+00
60	53	0.000000e+00
60	54	0.000000e+00
60	55	0.000000e+00
60	56	0.000000e+00
60	57	0.000000e+00
60	58	0.000000e+00
60	59	0.000000e+00
60	60	0.000000e+00
60	61	0.000000e+00
60	62	0.000000e+00
60	63	0.000000e+00
60	64	0.000000e+00
60	65	0.000000e+00
60	66	0.000000e+00
60	67	0.000000e+00
60	68	0.000000e+00
60	69	0.000000e+00
60	70	0.000000e+00
60	71	0.000000e+00
60	72	0.000000e+00
60	73	0.000000e+00
60	74	0.000000e+00
60	75	0.000000e+00
60	76	0.000000e+00
60	77	0.000000e+00
60	78	0.000000e+00
60	79	0.000000e+00
60	80	0.000000e+00
60	81	0.000000e+00
60	82	0.000000e+00
60	83	0.000000e+00
60	84	0.000000e+00
60	85	0.000000e+00
60	86	0.000000e+00
60	87	0.000000e+00
60	88	0.000000e+00
60	89	0.000000e+00
60	90	0.000000e+00
60	91	0.000000e+00
61	0	0.000000e+00
61	1	7.805552e-01
61	2	3.141417e-01
61	3	3.252991e-01
61	4	2.640737e-01
61	5	1.299845e-01
61	6	-9.723176e-03
61	7	-5.281472e-02
61	8	0.000000e+00
61	9	0.000000e+00
61	10	0.000000e+00
61	11	7.810695e-01
61	12	3.389188e-01
61	13	3.317380e-01
61	14	2.654683e-01
61	15	1.261641e-01
61	16	-1.518575e-02
61	17	-6.010405e-02
61	18	0.000000e+00
61	19	0.000000e+00
61	20	0.000000e+00
61	21	7.791815e-01
61	22	2.959254e-01
61	23	3.159971e-01
61	24	2.594572e-01
61	25	1.321558e-01
61	26	-7.091729e-03
61	27	-4.762902e-02
61	28	0.000000e+00
61	29	0.000000e+00
61	30	0.000000e+00
61	31	7.757266e-01
61	32	2.608111e-01
61	33	3.018434e-01
61	34	2.538445e-01
61	35	1.351789e-01
61	36	-1.879321e-03
61	37	-3.783506e-02
61	38	0.000000e+00
61	39	0.000000e+00
61	40	0.000000e+00
61	41	7.798751e-01
61	42	3.052774e-01
61	43	3.194150e-01
61	44	2.609114e-01
61	45	1.309673e-01
61	46	-8.949836e-03
61	47	-5.045000e-02
61	48	0.000000e+00
61	49	0.000000e+00
61	50	0.000000e+00
61	51	6.552104e-01
61	52	3.634350e-01
61	53	3.023892e-01
61	54	2.020859e-01
61	55	1.677269e-01
61	56	1.339565e-01
61	57	1.263696e-01
61	58	0.000000e+00
61	59	0.000000e+00
61	60	0.000000e+00
61	61	1.000000e+00
61	62	1.620234e-02
61	63	1.201327e-01
61	64	2.420464e-01
61	65	3.455757e-01
61	66	2.327088e-01
61	67	2.196296e-01
61	68	0.000000e+00
61	69	0.000000e+00
61	70	3.523886e-01
61	71	5.439482e-01
61	72	3.783784e-01
61	73	4.056234e-01
61	74	4.241535e-01
61	75	4.279852e-01
61	76	2.014978e-01
61	77	-4.285311e-02
61	78	0.000000e+00
61	79	0.000000e+00
61	80	0.000000e+00
61	81	5.223532e-01
61	82	3.574321e-01
61	83	3.076811e-01
61	84	3.742631e-01
61	85	3.173221e-01
61	86	3.128047e-01
61	87	8.338870e-02
61	88	0.000000e+00
61	89	0.000000e+00
61	90	0.000000e+00
61	91	0.000000e+00
62	0	0.000000e+00
62	1	-6.173801e-02
62	2	4.251230e-01
62	3	3.625895e-01
62	4	3.732564e-01
62	5	3.083745e-01
62	6	3.105871e-01
62	7	3.179298e-01
62	8	0.000000e+00
62	9	0.000000e+00
62	10	0.000000e+00
62	11	-6.522120e-02
62	12	4.057204e-01
62	13	3.521845e-01
62	14	3.654788e-01
62	15	3.057660e-01
62	16	3.096321e-01
62	17	3.133269e-01
62	18	0.000000e+00
62	19	0.000000e+00
62	20	0.000000e+00
62	21	-6.123495e-02
62	22	4.312319e-01
62	23	3.655791e-01
62	24	3.743272e-01
62	25	3.077239e-01
62	26	3.100751e-01
62	27	3.205164e-01
62	28	0.000000e+00
62	29	0.000000e+00
62	30	0.000000e+00
62	31	-5.770546e-02
62	32	4.434555e-01
62	33	3.712019e-01
62	34	3.776323e-01
62	35	3.082483e-01
62	36	3.091563e-01
62	37	3.229931e-01
62	38	0.000000e+00
62	39	0.000000e+00
62	40	0.000000e+00
62	41	-6.182892e-02
62	42	4.268314e-01
62	43	3.636729e-01
62	44	3.728909e-01
62	45	3.076343e-01
62	46	3.101014e-01
62	47	3.194566e-01
62	48	0.000000e+00
62	49	0.000000e+00
62	50	0.000000e+00
62	51	4.770779e-02
62	52	2.700205e-01
62	53	2.940222e-01
62	54	3.246502e-01
62	55	3.157329e-01
62	56	2.885315e-01
62	57	1.065694e-01
62	58	0.000000e+00
62	59	0.000000e+00
62	60	0.000000e+00
62	61	1.620234e-02
62	62	1.000000e+00
62	63	2.860025e-01
62	64	2.741247e-01
62	65	2.745864e-01
62	66	2.632465e-01
62	67	1.399697e-01
62	68	0.000000e+00
62	69	0.000000e+00
62	70	-1.246693e-01
62	71	-3.769204e-02
62	72	2.513430e-01
62	73	1.844370e-01
62	74	1.691315e-01
62	75	2.510540e-01
62	76	2.444193e-01
62	77	1.005291e-01
62	78	0.000000e+00
62	79	0.000000e+00
62	80	0.000000e+00
62	81	-1.615052e-02
62	82	1.374159e-01
62	83	2.013633e-01
62	84	2.059668e-01
62	85	2.311894e-01
62	86	2.371241e-01
62	87	9.462014e-02
62	88	0.000000e+00
62	89	0.000000e+00
62	90	0.000000e+00
62	91	0.000000e+00
63	0	0.000000e+00
63	1	4.459595e-02
63	2	5.076857e-01
63	3	5.223326e-01
63	4	4.554022e-01
63	5	3.012261e-01
63	6	2.290699e-01
63	7	2.077963e-01
63	8	0.000000e+00
63	9	0.000000e+00
63	10	0.000000e+00
63	11	4.240840e-02
63	12	5.028376e-01
63	13	5.180199e-01
63	14	4.515029e-01
63	15	2.999748e-01
63	16	2.280217e-01
63	17	2.039477e-01
63	18	0.000000e+00
63	19	0.000000e+00
63	20	0.000000e+00
63	21	4.442493e-02
63	22	5.030631e-01
63	23	5.192482e-01
63	24	4.532607e-01
63	25	3.004820e-01
63	26	2.285032e-01
63	27	2.103105e-01
63	28	0.000000e+00
63	29	0.000000e+00
63	30	0.000000e+00
63	31	4.612955e-02
63	32	4.964453e-01
63	33	5.151256e-01
63	34	4.510809e-01
63	35	2.990571e-01
63	36	2.276312e-01
63	37	2.131199e-01
63	38	0.000000e+00
63	39	0.000000e+00
63	40	0.000000e+00
63	41	4.425333e-02
63	42	5.038751e-01
63	43	5.197383e-01
63	44	4.533599e-01
63	45	3.005094e-01
63	46	2.284278e-01
63	47	2.091076e-01
63	48	0.000000e+00
63	49	0.000000e+00
63	50	0.000000e+00
63	51	1.541436e-01
63	52	4.080458e-01
63	53	4.694541e-01
63	54	4.141423e-01
63	55	3.585922e-01
63	56	2.917113e-01
63	57	1.263555e-01
63	58	0.000000e+00
63	59	0.000000e+00
63	60	0.000000e+00
63	61	1.201327e-01
63	62	2.860025e-01
63	63	1.000000e+00
63	64	3.209801e-01
63	65	3.370853e-01
63	66	2.737944e-01
63	67	1.640368e-01
63	68	0.000000e+00
63	69	0.000000e+00
63	70	-8.175104e-02
63	71	2.029901e-02
63	72	3.599839e-01
63	73	3.530177e-01
63	74	3.324374e-01
63	75	3.704706e-01
63	76	2.666247e-01
63	77	8.114366e-02
63	78	0.000000e+00
63	79	0.000000e+00
63	80	0.000000e+00
63	81	3.030467e-02
63	82	2.313442e-01
63	83	3.396544e-01
63	84	3.359532e-01
63	85	3.389156e-01
63	86	3.070828e-01
63	87	1.455846e-01
63	88	0.000000e+00
63	89	0.000000e+00
63	90	0.000000e+00
63	91	0.000000e+00
64	0	0.000000e+00
64	1	1.761045e-01
64	2	4.769463e-01
64	3	5.045722e-01
64	4	5.168800e-01
64	5	4.375978e-01
64	6	3.783358e-01
64	7	3.458632e-01
64	8	0.000000e+00
64	9	0.000000e+00
64	10	0.000000e+00
64	11	1.750832e-01
64	12	4.759164e-01
64	13	5.025472e-01
64	14	5.175160e-01
64	15	4.351483e-01
64	16	3.764333e-01
64	17	3.409555e-01
64	18	0.000000e+00
64	19	0.000000e+00
64	20	0.000000e+00
64	21	1.757772e-01
64	22	4.713184e-01
64	23	5.009865e-01
64	24	5.115619e-01
64	25	4.374051e-01
64	26	3.784772e-01
64	27	3.482776e-01
64	28	0.000000e+00
64	29	0.000000e+00
64	30	0.000000e+00
64	31	1.757567e-01
64	32	4.615604e-01
64	33	4.947914e-01
64	34	5.038373e-01
64	35	4.368482e-01
64	36	3.782193e-01
64	37	3.510760e-01
64	38	0.000000e+00
64	39	0.000000e+00
64	40	0.000000e+00
64	41	1.759029e-01
64	42	4.730856e-01
64	43	5.020021e-01
64	44	5.130641e-01
64	45	4.371299e-01
64	46	3.782244e-01
64	47	3.470351e-01
64	48	0.000000e+00
64	49	0.000000e+00
64	50	0.000000e+00
64	51	2.690545e-01
64	52	3.943599e-01
64	53	4.605485e-01
64	54	4.720689e-01
64	55	4.653423e-01
64	56	3.989142e-01
64	57	1.687049e-01
64	58	0.000000e+00
64	59	0.000000e+00
64	60	0.000000e+00
64	61	2.420464e-01
64	62	2.741247e-01
64	63	3.209801e-01
64	64	1.000000e+00
64	65	4.814015e-01
64	66	3.922709e-01
64	67	2.140403e-01
64	68	0.000000e+00
64	69	0.000000e+00
64	70	1.452545e-02
64	71	1.060285e-01
64	72	3.469545e-01
64	73	3.762392e-01
64	74	4.117963e-01
64	75	4.485412e-01
64	76	3.616074e-01
64	77	7.714241e-02
64	78	0.000000e+00
64	79	0.000000e+00
64	80	0.000000e+00
64	81	1.245943e-01
64	82	2.505674e-01
64	83	3.457546e-01
64	84	3.913242e-01
64	85	4.361383e-01
64	86	4.443678e-01
64	87	1.882510e-01
64	88	0.000000e+00
64	89	0.000000e+00
64	90	0.000000e+00
64	91	0.000000e+00
65	0	0.000000e+00
65	1	2.882001e-01
65	2	5.262226e-01
65	3	5.692210e-01
65	4	6.146931e-01
65	5	5.288227e-01
65	6	4.509227e-01
65	7	4.064740e-01
65	8	0.000000e+00
65	9	0.000000e+00
65	10	0.000000e+00
65	11	2.873012e-01
65	12	5.271277e-01
65	13	5.681898e-01
65	14	6.135255e-01
65	15	5.259990e-01
65	16	4.483450e-01
65	17	4.016686e-01
65	18	0.000000e+00
65	19	0.000000e+00
65	20	0.000000e+00
65	21	2.875698e-01
65	22	5.190715e-01
65	23	5.647723e-01
65	24	6.096737e-01
65	25	5.285944e-01
65	26	4.512707e-01
65	27	4.087140e-01
65	28	0.000000e+00
65	29	0.000000e+00
65	30	0.000000e+00
65	31	2.870998e-01
65	32	5.061033e-01
65	33	5.564743e-01
65	34	6.029355e-01
65	35	5.280172e-01
65	36	4.514087e-01
65	37	4.111373e-01
65	38	0.000000e+00
65	39	0.000000e+00
65	40	0.000000e+00
65	41	2.878439e-01
65	42	5.216325e-01
65	43	5.662399e-01
65	44	6.108605e-01
65	45	5.282996e-01
65	46	4.508627e-01
65	47	4.075063e-01
65	48	0.000000e+00
65	49	0.000000e+00
65	50	0.000000e+00
65	51	3.574703e-01
65	52	4.314975e-01
65	53	5.010944e-01
65	54	5.298043e-01
65	55	5.437986e-01
65	56	4.566259e-01
65	57	1.930164e-01
65	58	0.000000e+00
65	59	0.000000e+00
65	60	0.000000e+00
65	61	3.455757e-01
65	62	2.745864e-01
65	63	3.370853e-01
65	64	4.814015e-01
65	65	1.000000e+00
65	66	4.878597e-01
65	67	2.636586e-01
65	68	0.000000e+00
65	69	0.000000e+00
65	70	5.599100e-02
65	71	1.682869e-01
65	72	3.925880e-01
65	73	4.251226e-01
65	74	4.695504e-01
65	75	5.375876e-01
65	76	4.168721e-01
65	77	6.798175e-02
65	78	0.000000e+00
65	79	0.000000e+00
65	80	0.000000e+00
65	81	1.736096e-01
65	82	2.898982e-01
65	83	3.830478e-01
65	84	4.300298e-01
65	85	5.030100e-01
65	86	5.003214e-01
65	87	1.863446e-01
65	88	0.000000e+00
65	89	0.000000e+00
65	90	0.000000e+00
65	91	0.000000e+00
66	0	0.000000e+00
66	1	1.844042e-01
66	2	4.785236e-01
66	3	4.966924e-01
66	4	5.622399e-01
66	5	5.118974e-01
66	6	4.735152e-01
66	7	4.448969e-01
66	8	0.000000e+00
66	9	0.000000e+00
66	10	0.000000e+00
66	11	1.809064e-01
66	12	4.735512e-01
66	13	4.911728e-01
66	14	5.577129e-01
66	15	5.107959e-01
66	16	4.706397e-01
66	17	4.382732e-01
66	18	0.000000e+00
66	19	0.000000e+00
66	20	0.000000e+00
66	21	1.844986e-01
66	22	4.759933e-01
66	23	4.961670e-01
66	24	5.599417e-01
66	25	5.106212e-01
66	26	4.738787e-01
66	27	4.475334e-01
66	28	0.000000e+00
66	29	0.000000e+00
66	30	0.000000e+00
66	31	1.867825e-01
66	32	4.705176e-01
66	33	4.942897e-01
66	34	5.577802e-01
66	35	5.081638e-01
66	36	4.744441e-01
66	37	4.517302e-01
66	38	0.000000e+00
66	39	0.000000e+00
66	40	0.000000e+00
66	41	1.841108e-01
66	42	4.762764e-01
66	43	4.960268e-01
66	44	5.599522e-01
66	45	5.107463e-01
66	46	4.735401e-01
66	47	4.461278e-01
66	48	0.000000e+00
66	49	0.000000e+00
66	50	0.000000e+00
66	51	2.634724e-01
66	52	3.687661e-01
66	53	4.154347e-01
66	54	4.829686e-01
66	55	5.045653e-01
66	56	4.605266e-01
66	57	1.791470e-01
66	58	0.000000e+00
66	59	0.000000e+00
66	60	0.000000e+00
66	61	2.327088e-01
66	62	2.632465e-01
66	63	2.737944e-01
66	64	3.922709e-01
66	65	4.878597e-01
66	66	1.000000e+00
66	67	2.873722e-01
66	68	0.000000e+00
66	69	0.000000e+00
66	70	2.408076e-03
66	71	1.722661e-01
66	72	3.308498e-01
66	73	3.544536e-01
66	74	4.039590e-01
66	75	4.728185e-01
66	76	3.979587e-01
66	77	2.429147e-02
66	78	0.000000e+00
66	79	0.000000e+00
66	80	0.000000e+00
66	81	1.939018e-01
66	82	2.304486e-01
66	83	3.302148e-01
66	84	3.663985e-01
66	85	4.376944e-01
66	86	4.603009e-01
66	87	2.218884e-01
66	88	0.000000e+00
66	89	0.000000e+00
66	90	0.000000e+00
66	91	0.000000e+00
67	0	0.000000e+00
67	1	2.097348e-01
67	2	3.299760e-01
67	3	3.550706e-01
67	4	3.163967e-01
67	5	2.479804e-01
67	6	1.900649e-01
67	7	1.678879e-01
67	8	0.000000e+00
67	9	0.000000e+00
67	10	0.000000e+00
67	11	2.085646e-01
67	12	3.359572e-01
67	13	3.539294e-01
67	14	3.156837e-01
67	15	2.467622e-01
67	16	1.877067e-01
67	17	1.605354e-01
67	18	0.000000e+00
67	19	0.000000e+00
67	20	0.000000e+00
67	21	2.089926e-01
67	22	3.219541e-01
67	23	3.511306e-01
67	24	3.129789e-01
67	25	2.470808e-01
67	26	1.903399e-01
67	27	1.716870e-01
67	28	0.000000e+00
67	29	0.000000e+00
67	30	0.000000e+00
67	31	2.086718e-01
67	32	3.067679e-01
67	33	3.454362e-01
67	34	3.088482e-01
67	35	2.458035e-01
67	36	1.913448e-01
67	37	1.791136e-01
67	38	0.000000e+00
67	39	0.000000e+00
67	40	0.000000e+00
67	41	2.090695e-01
67	42	3.250997e-01
67	43	3.520741e-01
67	44	3.138082e-01
67	45	2.469022e-01
67	46	1.898687e-01
67	47	1.696381e-01
67	48	0.000000e+00
67	49	0.000000e+00
67	50	0.000000e+00
67	51	2.415232e-01
67	52	2.673796e-01
67	53	2.783352e-01
67	54	2.556226e-01
67	55	2.265580e-01
67	56	2.163311e-01
67	57	1.133362e-01
67	58	0.000000e+00
67	59	0.000000e+00
67	60	0.000000e+00
67	61	2.196296e-01
67	62	1.399697e-01
67	63	1.640368e-01
67	64	2.140403e-01
67	65	2.636586e-01
67	66	2.873722e-01
67	67	1.000000e+00
67	68	0.000000e+00
67	69	0.000000e+00
67	70	2.280740e-02
67	71	1.609908e-01
67	72	2.829686e-01
67	73	3.270697e-01
67	74	3.220729e-01
67	75	3.241090e-01
67	76	1.849337e-01
67	77	-4.129079e-02
67	78	0.000000e+00
67	79	0.000000e+00
67	80	0.000000e+00
67	81	1.788926e-01
67	82	2.885659e-01
67	83	3.218243e-01
67	84	3.202108e-01
67	85	2.981707e-01
67	86	2.854201e-01
67	87	1.339064e-01
67	88	0.000000e+00
67	89	0.000000e+00
67	90	0.000000e+00
67	91	0.000000e+00
68	0	0.000000e+00
68	1	0.000000e+00
68	2	0.000000e+00
68	3	0.000000e+00
68	4	0.000000e+00
68	5	0.000000e+00
68	6	0.000000e+00
68	7	0.000000e+00
68	8	0.000000e+00
68	9	0.000000e+00
68	10	0.000000e+00
68	11	0.000000e+00
68	12	0.000000e+00
68	13	0.000000e+00
68	14	0.000000e+00
68	15	0.000000e+00
68	16	0.000000e+00
68	17	0.000000e+00
68	18	0.000000e+00
68	19	0.000000e+00
68	20	0.000000e+00
68	21	0.000000e+00
68	22	0.000000e+00
68	23	0.000000e+00
68	24	0.000000e+00
68	25	0.000000e+00
68	26	0.000000e+00
68	27	0.000000e+00
68	28	0.000000e+00
68	29	0.000000e+00
68	30	0.000000e+00
68	31	0.000000e+00
68	32	0.000000e+00
68	33	0.000000e+00
68	34	0.000000e+00
68	35	0.000000e+00
68	36	0.000000e+00
68	37	0.000000e+00
68	38	0.000000e+00
68	39	0.000000e+00
68	40	0.000000e+00
68	41	0.000000e+00
68	42	0.000000e+00
68	43	0.000000e+00
68	44	0.000000e+00
68	45	0.000000e+00
68	46	0.000000e+00
68	47	0.000000e+00
68	48	0.000000e+00
68	49	0.000000e+00
68	50	0.000000e+00
68	51	0.000000e+00
68	52	0.000000e+00
68	53	0.000000e+00
68	54	0.000000e+00
68	55	0.000000e+00
68	56	0.000000e+00
68	57	0.000000e+00
68	58	0.000000e+00
68	59	0.000000e+00
68	60	0.000000e+00
68	61	0.000000e+00
68	62	0.000000e+00
68	63	0.000000e+00
68	64	0.000000e+00
68	65	0.000000e+00
68	66	0.000000e+00
68	67	0.000000e+00
68	68	0.000000e+00
68	69	0.000000e+00
68	70	0.000000e+00
68	71	0.000000e+00
68	72	0.000000e+00
68	73	0.000000e+00
68	74	0.000000e+00
68	75	0.000000e+00
68	76	0.000000e+00
68	77	0.000000e+00
68	78	0.000000e+00
68	79	0.000000e+00
68	80	0.000000e+00
68	81	0.000000e+00
68	82	0.000000e+00
68	83	0.000000e+00
68	84	0.000000e+00
68	85	0.000000e+00
68	86	0.000000e+00
68	87	0.000000e+00
68	88	0.000000e+00
68	89	0.000000e+00
68	90	0.000000e+00
68	91	0.000000e+00
69	0	0.000000e+00
69	1	0.000000e+00
69	2	0.000000e+00
69	3	0.000000e+00
69	4	0.000000e+00
69	5	0.000000e+00
69	6	0.000000e+00
69	7	0.000000e+00
69	8	0.000000e+00
69	9	0.000000e+00
69	10	0.000000e+00
69	11	0.000000e+00
69	12	0.000000e+00
69	13	0.000000e+00
69	14	0.000000e+00
69	15	0.000000e+00
69	16	0.000000e+00
69	17	0.000000e+00
69	18	0.000000e+00
69	19	0.000000e+00
69	20	0.000000e+00
69	21	0.000000e+00
69	22	0.000000e+00
69	23	0.000000e+00
69	24	0.000000e+00
69	25	0.000000e+00
69	26	0.000000e+00
69	27	0.000000e+00
69	28	0.000000e+00
69	29	0.000000e+00
69	30	0.000000e+00
69	31	0.000000e+00
69	32	0.000000e+00
69	33	0.000000e+00
69	34	0.000000e+00
69	35	0.000000e+00
69	36	0.000000e+00
69	37	0.000000e+00
69	38	0.000000e+00
69	39	0.000000e+00
69	40	0.000000e+00
69	41	0.000000e+00
69	42	0.000000e+00
69	43	0.000000e+00
69	44	0.000000e+00
69	45	0.000000e+00
69	46	0.000000e+00
69	47	0.000000e+00
69	48	0.000000e+00
69	49	0.000000e+00
69	50	0.000000e+00
69	51	0.000000e+00
69	52	0.000000e+00
69	53	0.000000e+00
69	54	0.000000e+00
69	55	0.000000e+00
69	56	0.000000e+00
69	57	0.000000e+00
69	58	0.000000e+00
69	59	0.000000e+00
69	60	0.000000e+00
69	61	0.000000e+00
69	62	0.000000e+00
69	63	0.000000e+00
69	64	0.000000e+00
69	65	0.000000e+00
69	66	0.000000e+00
69	67	0.000000e+00
69	68	0.000000e+00
69	69	0.000000e+00
69	70	0.000000e+00
69	71	0.000000e+00
69	72	0.000000e+00
69	73	0.000000e+00
69	74	0.000000e+00
69	75	0.000000e+00
69	76	0.000000e+00
69	77	0.000000e+00
69	78	0.000000e+00
69	79	0.000000e+00
69	80	0.000000e+00
69	81	0.000000e+00
69	82	0.000000e+00
69	83	0.000000e+00
69	84	0.000000e+00
69	85	0.000000e+00
69	86	0.000000e+00
69	87	0.000000e+00
69	88	0.000000e+00
69	89	0.000000e+00
69	90	0.000000e+00
69	91	0.000000e+00
70	0	0.000000e+00
70	1	4.867467e-01
70	2	3.694948e-03
70	3	1.082098e-02
70	4	-4.982907e-02
70	5	-7.995227e-02
70	6	-1.426418e-01
70	7	-1.314274e-01
70	8	0.000000e+00
70	9	0.000000e+00
70	10	0.000000e+00
70	11	4.912903e-01
70	12	2.097374e-02
70	13	1.545107e-02
70	14	-4.661736e-02
70	15	-8.254057e-02
70	16	-1.488237e-01
70	17	-1.376449e-01
70	18	0.000000e+00
70	19	0.000000e+00
70	20	0.000000e+00
70	21	4.847075e-01
70	22	-5.371949e-03
70	23	7.189059e-03
70	24	-5.248024e-02
70	25	-7.881144e-02
70	26	-1.386748e-01
70	27	-1.271045e-01
70	28	0.000000e+00
70	29	0.000000e+00
70	30	0.000000e+00
70	31	4.780272e-01
70	32	-2.436936e-02
70	33	8.822632e-04
70	34	-5.574839e-02
70	35	-7.577508e-02
70	36	-1.313486e-01
70	37	-1.183418e-01
70	38	0.000000e+00
70	39	0.000000e+00
70	40	0.000000e+00
70	41	4.861558e-01
70	42	7.085177e-05
70	43	8.450367e-03
70	44	-5.144404e-02
70	45	-7.962644e-02
70	46	-1.408460e-01
70	47	-1.297412e-01
70	48	0.000000e+00
70	49	0.000000e+00
70	50	0.000000e+00
70	51	3.386098e-01
70	52	8.766833e-02
70	53	9.726973e-03
70	54	-3.597261e-02
70	55	-6.606994e-02
70	56	-2.890390e-02
70	57	1.112698e-01
70	58	0.000000e+00
70	59	0.000000e+00
70	60	0.000000e+00
70	61	3.523886e-01
70	62	-1.246693e-01
70	63	-8.175104e-02
70	64	1.452545e-02
70	65	5.599100e-02
70	66	2.408076e-03
70	67	2.280740e-02
70	68	0.000000e+00
70	69	0.000000e+00
70	70	1.000000e+00
70	71	5.444096e-01
70	72	1.542503e-01
70	73	2.167710e-01
70	74	2.549999e-01
70	75	1.898204e-01
70	76	7.106056e-02
70	77	-1.739941e-03
70	78	0.000000e+00
70	79	0.000000e+00
70	80	0.000000e+00
70	81	3.450496e-01
70	82	1.104680e-01
70	83	5.189825e-02
70	84	1.024738e-01
70	85	-2.361376e-02
70	86	4.564198e-02
70	87	6.234397e-02
70	88	0.000000e+00
70	89	0.000000e+00
70	90	0.000000e+00
70	91	0.000000e+00
71	0	0.000000e+00
71	1	7.581224e-01
71	2	2.835146e-01
71	3	2.460337e-01
71	4	2.034936e-01
71	5	1.172166e-01
71	6	8.595356e-03
71	7	-2.359879e-02
71	8	0.000000e+00
71	9	0.000000e+00
71	10	0.000000e+00
71	11	7.540111e-01
71	12	3.066347e-01
71	13	2.513424e-01
71	14	2.083104e-01
71	15	1.145677e-01
71	16	5.039082e-03
71	17	-2.969441e-02
71	18	0.000000e+00
71	19	0.000000e+00
71	20	0.000000e+00
71	21	7.586369e-01
71	22	2.711482e-01
71	23	2.434044e-01
71	24	2.002427e-01
71	25	1.194365e-01
71	26	1.120725e-02
71	27	-1.867958e-02
71	28	0.000000e+00
71	29	0.000000e+00
71	30	0.000000e+00
71	31	7.597428e-01
71	32	2.411729e-01
71	33	2.347047e-01
71	34	1.935912e-01
71	35	1.222090e-01
71	36	1.515943e-02
71	37	-1.073362e-02
71	38	0.000000e+00
71	39	0.000000e+00
71	40	0.000000e+00
71	41	7.579826e-01
71	42	2.788984e-01
71	43	2.452472e-01
71	44	2.019366e-01
71	45	1.183444e-01
71	46	9.890356e-03
71	47	-2.153031e-02
71	48	0.000000e+00
71	49	0.000000e+00
71	50	0.000000e+00
71	51	6.502546e-01
71	52	3.370562e-01
71	53	2.220396e-01
71	54	1.818447e-01
71	55	1.230757e-01
71	56	1.192101e-01
71	57	1.276454e-01
71	58	0.000000e+00
71	59	0.000000e+00
71	60	0.000000e+00
71	61	5.439482e-01
71	62	-3.769204e-02
71	63	2.029901e-02
71	64	1.060285e-01
71	65	1.682869e-01
71	66	1.722661e-01
71	67	1.609908e-01
71	68	0.000000e+00
71	69	0.000000e+00
71	70	5.444096e-01
71	71	1.000000e+00
71	72	4.593151e-01
71	73	5.039610e-01
71	74	5.696523e-01
71	75	5.097551e-01
71	76	2.288864e-01
71	77	-4.776300e-02
71	78	0.000000e+00
71	79	0.000000e+00
71	80	0.000000e+00
71	81	7.652160e-01
71	82	4.377620e-01
71	83	3.652071e-01
71	84	4.403115e-01
71	85	2.614626e-01
71	86	2.202237e-01
71	87	2.712853e-03
71	88	0.000000e+00
71	89	0.000000e+00
71	90	0.000000e+00
71	91	0.000000e+00
72	0	0.000000e+00
72	1	4.258890e-01
72	2	7.231114e-01
72	3	6.961858e-01
72	4	5.609524e-01
72	5	3.658691e-01
72	6	2.496133e-01
72	7	2.355226e-01
72	8	0.000000e+00
72	9	0.000000e+00
72	10	0.000000e+00
72	11	4.216405e-01
72	12	7.287603e-01
72	13	6.914089e-01
72	14	5.585042e-01
72	15	3.617676e-01
72	16	2.454347e-01
72	17	2.272644e-01
72	18	0.000000e+00
72	19	0.000000e+00
72	20	0.000000e+00
72	21	4.282288e-01
72	22	7.194080e-01
72	23	6.996790e-01
72	24	5.632239e-01
72	25	3.700971e-01
72	26	2.528324e-01
72	27	2.424746e-01
72	28	0.000000e+00
72	29	0.000000e+00
72	30	0.000000e+00
72	31	4.318994e-01
72	32	7.020391e-01
72	33	6.981175e-01
72	34	5.620895e-01
72	35	3.735957e-01
72	36	2.566145e-01
72	37	2.514377e-01
72	38	0.000000e+00
72	39	0.000000e+00
72	40	0.000000e+00
72	41	4.272385e-01
72	42	7.226684e-01
72	43	6.988989e-01
72	44	5.627422e-01
72	45	3.684714e-01
72	46	2.513316e-01
72	47	2.391869e-01
72	48	0.000000e+00
72	49	0.000000e+00
72	50	0.000000e+00
72	51	4.588285e-01
72	52	5.654675e-01
72	53	5.414386e-01
72	54	4.475762e-01
72	55	3.642699e-01
72	56	3.336593e-01
72	57	1.650106e-01
72	58	0.000000e+00
72	59	0.000000e+00
72	60	0.000000e+00
72	61	3.783784e-01
72	62	2.513430e-01
72	63	3.599839e-01
72	64	3.469545e-01
72	65	3.925880e-01
72	66	3.308498e-01
72	67	2.829686e-01
72	68	0.000000e+00
72	69	0.000000e+00
72	70	1.542503e-01
72	71	4.593151e-01
72	72	1.000000e+00
72	73	7.124986e-01
72	74	6.994504e-01
72	75	6.595732e-01
72	76	3.838821e-01
72	77	2.577760e-02
72	78	0.000000e+00
72	79	0.000000e+00
72	80	0.000000e+00
72	81	4.403204e-01
72	82	6.113553e-01
72	83	6.597457e-01
72	84	6.810240e-01
72	85	5.802794e-01
72	86	4.812820e-01
72	87	1.669153e-01
72	88	0.000000e+00
72	89	0.000000e+00
72	90	0.000000e+00
72	91	0.000000e+00
73	0	0.000000e+00
73	1	4.700255e-01
73	2	6.875465e-01
73	3	7.445506e-01
73	4	6.041338e-01
73	5	4.036325e-01
73	6	2.425410e-01
73	7	1.761790e-01
73	8	0.000000e+00
73	9	0.000000e+00
73	10	0.000000e+00
73	11	4.674274e-01
73	12	7.061181e-01
73	13	7.463837e-01
73	14	6.079484e-01
73	15	4.010342e-01
73	16	2.399846e-01
73	17	1.678988e-01
73	18	0.000000e+00
73	19	0.000000e+00
73	20	0.000000e+00
73	21	4.715105e-01
73	22	6.758874e-01
73	23	7.432416e-01
73	24	6.021917e-01
73	25	4.067721e-01
73	26	2.448602e-01
73	27	1.834033e-01
73	28	0.000000e+00
73	29	0.000000e+00
73	30	0.000000e+00
73	31	4.728947e-01
73	32	6.441750e-01
73	33	7.334763e-01
73	34	5.937565e-01
73	35	4.080551e-01
73	36	2.468395e-01
73	37	1.932073e-01
73	38	0.000000e+00
73	39	0.000000e+00
73	40	0.000000e+00
73	41	4.709956e-01
73	42	6.831004e-01
73	43	7.446527e-01
73	44	6.038123e-01
73	45	4.055215e-01
73	46	2.439229e-01
73	47	1.799068e-01
73	48	0.000000e+00
73	49	0.000000e+00
73	50	0.000000e+00
73	51	4.999036e-01
73	52	5.798345e-01
73	53	5.848667e-01
73	54	4.845020e-01
73	55	3.908133e-01
73	56	3.499453e-01
73	57	1.873132e-01
73	58	0.000000e+00
73	59	0.000000e+00
73	60	0.000000e+00
73	61	4.056234e-01
73	62	1.844370e-01
73	63	3.530177e-01
73	64	3.762392e-01
73	65	4.251226e-01
73	66	3.544536e-01
73	67	3.270697e-01
73	68	0.000000e+00
73	69	0.000000e+00
73	70	2.167710e-01
73	71	5.039610e-01
73	72	7.124986e-01
73	73	1.000000e+00
73	74	7.916867e-01
73	75	7.134722e-01
73	76	3.545102e-01
73	77	-5.384132e-02
73	78	0.000000e+00
73	79	0.000000e+00
73	80	0.000000e+00
73	81	4.556381e-01
73	82	6.817050e-01
73	83	7.493304e-01
73	84	7.605172e-01
73	85	6.310755e-01
73	86	4.951038e-01
73	87	1.650884e-01
73	88	0.000000e+00
73	89	0.000000e+00
73	90	0.000000e+00
73	91	0.000000e+00
74	0	0.000000e+00
74	1	5.073865e-01
74	2	6.770073e-01
74	3	7.158938e-01
74	4	6.196579e-01
74	5	4.701760e-01
74	6	3.409074e-01
74	7	2.826970e-01
74	8	0.000000e+00
74	9	0.000000e+00
74	10	0.000000e+00
74	11	5.043683e-01
74	12	6.948088e-01
74	13	7.193696e-01
74	14	6.253271e-01
74	15	4.662725e-01
74	16	3.381869e-01
74	17	2.761858e-01
74	18	0.000000e+00
74	19	0.000000e+00
74	20	0.000000e+00
74	21	5.091220e-01
74	22	6.653051e-01
74	23	7.134396e-01
74	24	6.157447e-01
74	25	4.734889e-01
74	26	3.431227e-01
74	27	2.875113e-01
74	28	0.000000e+00
74	29	0.000000e+00
74	30	0.000000e+00
74	31	5.107584e-01
74	32	6.346674e-01
74	33	7.019439e-01
74	34	6.048649e-01
74	35	4.760200e-01
74	36	3.449982e-01
74	37	2.936387e-01
74	38	0.000000e+00
74	39	0.000000e+00
74	40	0.000000e+00
74	41	5.084721e-01
74	42	6.724305e-01
74	43	7.153671e-01
74	44	6.181620e-01
74	45	4.720605e-01
74	46	3.422946e-01
74	47	2.849053e-01
74	48	0.000000e+00
74	49	0.000000e+00
74	50	0.000000e+00
74	51	5.449508e-01
74	52	6.020458e-01
74	53	6.006968e-01
74	54	5.515960e-01
74	55	4.582383e-01
74	56	4.078171e-01
74	57	2.011791e-01
74	58	0.000000e+00
74	59	0.000000e+00
74	60	0.000000e+00
74	61	4.241535e-01
74	62	1.691315e-01
74	63	3.324374e-01
74	64	4.117963e-01
74	65	4.695504e-01
74	66	4.039590e-01
74	67	3.220729e-01
74	68	0.000000e+00
74	69	0.000000e+00
74	70	2.549999e-01
74	71	5.696523e-01
74	72	6.994504e-01
74	73	7.916867e-01
74	74	1.000000e+00
74	75	7.729330e-01
74	76	4.492793e-01
74	77	8.912236e-03
74	78	0.000000e+00
74	79	0.000000e+00
74	80	0.000000e+00
74	81	5.381816e-01
74	82	6.441881e-01
74	83	7.237777e-01
74	84	7.701884e-01
74	85	6.629675e-01
74	86	5.622682e-01
74	87	1.850914e-01
74	88	0.000000e+00
74	89	0.000000e+00
74	90	0.000000e+00
74	91	0.000000e+00
75	0	0.000000e+00
75	1	5.085252e-01
75	2	7.292494e-01
75	3	7.443400e-01
75	4	7.391543e-01
75	5	6.341065e-01
75	6	5.201149e-01
75	7	4.690894e-01
75	8	0.000000e+00
75	9	0.000000e+00
75	10	0.000000e+00
75	11	5.046708e-01
75	12	7.412961e-01
75	13	7.469018e-01
75	14	7.416072e-01
75	15	6.314342e-01
75	16	5.181876e-01
75	17	4.634213e-01
75	18	0.000000e+00
75	19	0.000000e+00
75	20	0.000000e+00
75	21	5.101697e-01
75	22	7.215093e-01
75	23	7.431163e-01
75	24	7.373127e-01
75	25	6.367149e-01
75	26	5.217748e-01
75	27	4.735458e-01
75	28	0.000000e+00
75	29	0.000000e+00
75	30	0.000000e+00
75	31	5.128274e-01
75	32	6.967582e-01
75	33	7.325932e-01
75	34	7.292199e-01
75	35	6.373841e-01
75	36	5.220653e-01
75	37	4.769314e-01
75	38	0.000000e+00
75	39	0.000000e+00
75	40	0.000000e+00
75	41	5.095007e-01
75	42	7.268203e-01
75	43	7.448045e-01
75	44	7.388445e-01
75	45	6.358645e-01
75	46	5.211536e-01
75	47	4.713701e-01
75	48	0.000000e+00
75	49	0.000000e+00
75	50	0.000000e+00
75	51	5.703361e-01
75	52	6.107237e-01
75	53	6.263384e-01
75	54	6.343092e-01
75	55	5.862452e-01
75	56	5.197740e-01
75	57	2.559190e-01
75	58	0.000000e+00
75	59	0.000000e+00
75	60	0.000000e+00
75	61	4.279852e-01
75	62	2.510540e-01
75	63	3.704706e-01
75	64	4.485412e-01
75	65	5.375876e-01
75	66	4.728185e-01
75	67	3.241090e-01
75	68	0.000000e+00
75	69	0.000000e+00
75	70	1.898204e-01
75	71	5.097551e-01
75	72	6.595732e-01
75	73	7.134722e-01
75	74	7.729330e-01
75	75	1.000000e+00
75	76	5.988521e-01
75	77	1.652364e-01
75	78	0.000000e+00
75	79	0.000000e+00
75	80	0.000000e+00
75	81	4.718156e-01
75	82	5.755316e-01
75	83	6.738362e-01
75	84	7.284109e-01
75	85	6.955775e-01
75	86	6.219494e-01
75	87	2.197429e-01
75	88	0.000000e+00
75	89	0.000000e+00
75	90	0.000000e+00
75	91	0.000000e+00
76	0	0.000000e+00
76	1	2.424764e-01
76	2	5.129076e-01
76	3	4.706168e-01
76	4	5.580406e-01
76	5	6.111432e-01
76	6	6.115100e-01
76	7	6.543295e-01
76	8	0.000000e+00
76	9	0.000000e+00
76	10	0.000000e+00
76	11	2.393560e-01
76	12	5.079407e-01
76	13	4.681521e-01
76	14	5.553942e-01
76	15	6.092764e-01
76	16	6.086621e-01
76	17	6.498902e-01
76	18	0.000000e+00
76	19	0.000000e+00
76	20	0.000000e+00
76	21	2.439666e-01
76	22	5.161502e-01
76	23	4.727818e-01
76	24	5.594952e-01
76	25	6.123745e-01
76	26	6.134188e-01
76	27	6.561982e-01
76	28	0.000000e+00
76	29	0.000000e+00
76	30	0.000000e+00
76	31	2.469235e-01
76	32	5.147305e-01
76	33	4.711092e-01
76	34	5.586102e-01
76	35	6.122885e-01
76	36	6.145260e-01
76	37	6.553240e-01
76	38	0.000000e+00
76	39	0.000000e+00
76	40	0.000000e+00
76	41	2.434495e-01
76	42	5.156570e-01
76	43	4.725909e-01
76	44	5.593047e-01
76	45	6.121979e-01
76	46	6.125476e-01
76	47	6.553863e-01
76	48	0.000000e+00
76	49	0.000000e+00
76	50	0.000000e+00
76	51	3.337180e-01
76	52	3.991911e-01
76	53	4.328243e-01
76	54	5.394737e-01
76	55	5.469915e-01
76	56	5.495444e-01
76	57	2.994656e-01
76	58	0.000000e+00
76	59	0.000000e+00
76	60	0.000000e+00
76	61	2.014978e-01
76	62	2.444193e-01
76	63	2.666247e-01
76	64	3.616074e-01
76	65	4.168721e-01
76	66	3.979587e-01
76	67	1.849337e-01
76	68	0.000000e+00
76	69	0.000000e+00
76	70	7.106056e-02
76	71	2.288864e-01
76	72	3.838821e-01
76	73	3.545102e-01
76	74	4.492793e-01
76	75	5.988521e-01
76	76	1.000000e+00
76	77	4.865122e-01
76	78	0.000000e+00
76	79	0.000000e+00
76	80	0.000000e+00
76	81	2.015423e-01
76	82	2.164799e-01
76	83	3.398793e-01
76	84	4.194266e-01
76	85	5.333947e-01
76	86	6.025983e-01
76	87	3.783090e-01
76	88	0.000000e+00
76	89	0.000000e+00
76	90	0.000000e+00
76	91	0.000000e+00
77	0	0.000000e+00
77	1	-4.384967e-02
77	2	1.037097e-01
77	3	4.766749e-02
77	4	1.005339e-01
77	5	1.720118e-01
77	6	2.294236e-01
77	7	3.465761e-01
77	8	0.000000e+00
77	9	0.000000e+00
77	10	0.000000e+00
77	11	-4.376814e-02
77	12	9.127967e-02
77	13	4.482002e-02
77	14	9.609741e-02
77	15	1.696242e-01
77	16	2.292859e-01
77	17	3.477177e-01
77	18	0.000000e+00
77	19	0.000000e+00
77	20	0.000000e+00
77	21	-4.344772e-02
77	22	1.125846e-01
77	23	5.012207e-02
77	24	1.038006e-01
77	25	1.730414e-01
77	26	2.299247e-01
77	27	3.451636e-01
77	28	0.000000e+00
77	29	0.000000e+00
77	30	0.000000e+00
77	31	-4.272215e-02
77	32	1.263301e-01
77	33	5.309222e-02
77	34	1.082921e-01
77	35	1.754212e-01
77	36	2.294798e-01
77	37	3.394716e-01
77	38	0.000000e+00
77	39	0.000000e+00
77	40	0.000000e+00
77	41	-4.337452e-02
77	42	1.087405e-01
77	43	4.906899e-02
77	44	1.025207e-01
77	45	1.727721e-01
77	46	2.296805e-01
77	47	3.457476e-01
77	48	0.000000e+00
77	49	0.000000e+00
77	50	0.000000e+00
77	51	3.264385e-02
77	52	8.440661e-02
77	53	1.233834e-01
77	54	1.827268e-01
77	55	1.927897e-01
77	56	2.157080e-01
77	57	2.414711e-01
77	58	0.000000e+00
77	59	0.000000e+00
77	60	0.000000e+00
77	61	-4.285311e-02
77	62	1.005291e-01
77	63	8.114366e-02
77	64	7.714241e-02
77	65	6.798175e-02
77	66	2.429147e-02
77	67	-4.129079e-02
77	68	0.000000e+00
77	69	0.000000e+00
77	70	-1.739941e-03
77	71	-4.776300e-02
77	72	2.577760e-02
77	73	-5.384132e-02
77	74	8.912236e-03
77	75	1.652364e-01
77	76	4.865122e-01
77	77	1.000000e+00
77	78	0.000000e+00
77	79	0.000000e+00
77	80	0.000000e+00
77	81	-7.871380e-02
77	82	-1.091002e-01
77	83	-2.883666e-02
77	84	2.727541e-02
77	85	1.332046e-01
77	86	2.796694e-01
77	87	3.303145e-01
77	88	0.000000e+00
77	89	0.000000e+00
77	90	0.000000e+00
77	91	0.000000e+00
78	0	0.000000e+00
78	1	0.000000e+00
78	2	0.000000e+00
78	3	0.000000e+00
78	4	0.000000e+00
78	5	0.000000e+00
78	6	0.000000e+00
78	7	0.000000e+00
78	8	0.000000e+00
78	9	0.000000e+00
78	10	0.000000e+00
78	11	0.000000e+00
78	12	0.000000e+00
78	13	0.000000e+00
78	14	0.000000e+00
78	15	0.000000e+00
78	16	0.000000e+00
78	17	0.000000e+00
78	18	0.000000e+00
78	19	0.000000e+00
78	20	0.000000e+00
78	21	0.000000e+00
78	22	0.000000e+00
78	23	0.000000e+00
78	24	0.000000e+00
78	25	0.000000e+00
78	26	0.000000e+00
78	27	0.000000e+00
78	28	0.000000e+00
78	29	0.000000e+00
78	30	0.000000e+00
78	31	0.000000e+00
78	32	0.000000e+00
78	33	0.000000e+00
78	34	0.000000e+00
78	35	0.000000e+00
78	36	0.000000e+00
78	37	0.000000e+00
78	38	0.000000e+00
78	39	0.000000e+00
78	40	0.000000e+00
78	41	0.000000e+00
78	42	0.000000e+00
78	43	0.000000e+00
78	44	0.000000e+00
78	45	0.000000e+00
78	46	0.000000e+00
78	47	0.000000e+00
78	48	0.000000e+00
78	49	0.000000e+00
78	50	0.000000e+00
78	51	0.000000e+00
78	52	0.000000e+00
78	53	0.000000e+00
78	54	0.000000e+00
78	55	0.000000e+00
78	56	0.000000e+00
78	57	0.000000e+00
78	58	0.000000e+00
78	59	0.000000e+00
78	60	0.000000e+00
78	61	0.000000e+00
78	62	0.000000e+00
78	63	0.000000e+00
78	64	0.000000e+00
78	65	0.000000e+00
78	66	0.000000e+00
78	67	0.000000e+00
78	68	0.000000e+00
78	69	0.000000e+00
78	70	0.000000e+00
78	71	0.000000e+00
78	72	0.000000e+00
78	73	0.000000e+00
78	74	0.000000e+00
78	75	0.000000e+00
78	76	0.000000e+00
78	77	0.000000e+00
78	78	0.000000e+00
78	79	0.000000e+00
78	80	0.000000e+00
78	81	0.000000e+00
78	82	0.000000e+00
78	83	0.000000e+00
78	84	0.000000e+00
78	85	0.000000e+00
78	86	0.000000e+00
78	87	0.000000e+00
78	88	0.000000e+00
78	89	0.000000e+00
78	90	0.000000e+00
78	91	0.000000e+00
79	0	0.000000e+00
79	1	0.000000e+00
79	2	0.000000e+00
79	3	0.000000e+00
79	4	0.000000e+00
79	5	0.000000e+00
79	6	0.000000e+00
79	7	0.000000e+00
79	8	0.000000e+00
79	9	0.000000e+00
79	10	0.000000e+00
79	11	0.000000e+00
79	12	0.000000e+00
79	13	0.000000e+00
79	14	0.000000e+00
79	15	0.000000e+00
79	16	0.000000e+00
79	17	0.000000e+00
79	18	0.000000e+00
79	19	0.000000e+00
79	20	0.000000e+00
79	21	0.000000e+00
79	22	0.000000e+00
79	23	0.000000e+00
79	24	0.000000e+00
79	25	0.000000e+00
79	26	0.000000e+00
79	27	0.000000e+00
79	28	0.000000e+00
79	29	0.000000e+00
79	30	0.000000e+00
79	31	0.000000e+00
79	32	0.000000e+00
79	33	0.000000e+00
79	34	0.000000e+00
79	35	0.000000e+00
79	36	0.000000e+00
79	37	0.000000e+00
79	38	0.000000e+00
79	39	0.000000e+00
79	40	0.000000e+00
79	41	0.000000e+00
79	42	0.000000e+00
79	43	0.000000e+00
79	44	0.000000e+00
79	45	0.000000e+00
79	46	0.000000e+00
79	47	0.000000e+00
79	48	0.000000e+00
79	49	0.000000e+00
79	50	0.000000e+00
79	51	0.000000e+00
79	52	0.000000e+00
79	53	0.000000e+00
79	54	0.000000e+00
79	55	0.000000e+00
79	56	0.000000e+00
79	57	0.000000e+00
79	58	0.000000e+00
79	59	0.000000e+00
79	60	0.000000e+00
79	61	0.000000e+00
79	62	0.000000e+00
79	63	0.000000e+00
79	64	0.000000e+00
79	65	0.000000e+00
79	66	0.000000e+00
79	67	0.000000e+00
79	68	0.000000e+00
79	69	0.000000e+00
79	70	0.000000e+00
79	71	0.000000e+00
79	72	0.000000e+00
79	73	0.000000e+00
79	74	0.000000e+00
79	75	0.000000e+00
79	76	0.000000e+00
79	77	0.000000e+00
79	78	0.000000e+00
79	79	0.000000e+00
79	80	0.000000e+00
79	81	0.000000e+00
79	82	0.000000e+00
79	83	0.000000e+00
79	84	0.000000e+00
79	85	0.000000e+00
79	86	0.000000e+00
79	87	0.000000e+00
79	88	0.000000e+00
79	89	0.000000e+00
79	90	0.000000e+00
79	91	0.000000e+00
80	0	0.000000e+00
80	1	0.000000e+00
80	2	0.000000e+00
80	3	0.000000e+00
80	4	0.000000e+00
80	5	0.000000e+00
80	6	0.000000e+00
80	7	0.000000e+00
80	8	0.000000e+00
80	9	0.000000e+00
80	10	0.000000e+00
80	11	0.000000e+00
80	12	0.000000e+00
80	13	0.000000e+00
80	14	0.000000e+00
80	15	0.000000e+00
80	16	0.000000e+00
80	17	0.000000e+00
80	18	0.000000e+00
80	19	0.000000e+00
80	20	0.000000e+00
80	21	0.000000e+00
80	22	0.000000e+00
80	23	0.000000e+00
80	24	0.000000e+00
80	25	0.000000e+00
80	26	0.000000e+00
80	27	0.000000e+00
80	28	0.000000e+00
80	29	0.000000e+00
80	30	0.000000e+00
80	31	0.000000e+00
80	32	0.000000e+00
80	33	0.000000e+00
80	34	0.000000e+00
80	35	0.000000e+00
80	36	0.000000e+00
80	37	0.000000e+00
80	38	0.000000e+00
80	39	0.000000e+00
80	40	0.000000e+00
80	41	0.000000e+00
80	42	0.000000e+00
80	43	0.000000e+00
80	44	0.000000e+00
80	45	0.000000e+00
80	46	0.000000e+00
80	47	0.000000e+00
80	48	0.000000e+00
80	49	0.000000e+00
80	50	0.000000e+00
80	51	0.000000e+00
80	52	0.000000e+00
80	53	0.000000e+00
80	54	0.000000e+00
80	55	0.000000e+00
80	56	0.000000e+00
80	57	0.000000e+00
80	58	0.000000e+00
80	59	0.000000e+00
80	60	0.000000e+00
80	61	0.000000e+00
80	62	0.000000e+00
80	63	0.000000e+00
80	64	0.000000e+00
80	65	0.000000e+00
80	66	0.000000e+00
80	67	0.000000e+00
80	68	0.000000e+00
80	69	0.000000e+00
80	70	0.000000e+00
80	71	0.000000e+00
80	72	0.000000e+00
80	73	0.000000e+00
80	74	0.000000e+00
80	75	0.000000e+00
80	76	0.000000e+00
80	77	0.000000e+00
80	78	0.000000e+00
80	79	0.000000e+00
80	80	0.000000e+00
80	81	0.000000e+00
80	82	0.000000e+00
80	83	0.000000e+00
80	84	0.000000e+00
80	85	0.000000e+00
80	86	0.000000e+00
80	87	0.000000e+00
80	88	0.000000e+00
80	89	0.000000e+00
80	90	0.000000e+00
80	91	0.000000e+00
81	0	0.000000e+00
81	1	6.662322e-01
81	2	2.915639e-01
81	3	2.372246e-01
81	4	2.008958e-01
81	5	1.192882e-01
81	6	5.099945e-02
81	7	2.717585e-02
81	8	0.000000e+00
81	9	0.000000e+00
81	10	0.000000e+00
81	11	6.613834e-01
81	12	3.113059e-01
81	13	2.429950e-01
81	14	2.068400e-01
81	15	1.168392e-01
81	16	4.945449e-02
81	17	2.348143e-02
81	18	0.000000e+00
81	19	0.000000e+00
81	20	0.000000e+00
81	21	6.678047e-01
81	22	2.810596e-01
81	23	2.349917e-01
81	24	1.971684e-01
81	25	1.222944e-01
81	26	5.237662e-02
81	27	2.966950e-02
81	28	0.000000e+00
81	29	0.000000e+00
81	30	0.000000e+00
81	31	6.701417e-01
81	32	2.545474e-01
81	33	2.259000e-01
81	34	1.890433e-01
81	35	1.252005e-01
81	36	5.401088e-02
81	37	3.409115e-02
81	38	0.000000e+00
81	39	0.000000e+00
81	40	0.000000e+00
81	41	6.667158e-01
81	42	2.878056e-01
81	43	2.369246e-01
81	44	1.990968e-01
81	45	1.211447e-01
81	46	5.180194e-02
81	47	2.788668e-02
81	48	0.000000e+00
81	49	0.000000e+00
81	50	0.000000e+00
81	51	5.635860e-01
81	52	3.212283e-01
81	53	2.000600e-01
81	54	1.693399e-01
81	55	1.177953e-01
81	56	1.077044e-01
81	57	5.187641e-02
81	58	0.000000e+00
81	59	0.000000e+00
81	60	0.000000e+00
81	61	5.223532e-01
81	62	-1.615052e-02
81	63	3.030467e-02
81	64	1.245943e-01
81	65	1.736096e-01
81	66	1.939018e-01
81	67	1.788926e-01
81	68	0.000000e+00
81	69	0.000000e+00
81	70	3.450496e-01
81	71	7.652160e-01
81	72	4.403204e-01
81	73	4.556381e-01
81	74	5.381816e-01
81	75	4.718156e-01
81	76	2.015423e-01
81	77	-7.871380e-02
81	78	0.000000e+00
81	79	0.000000e+00
81	80	0.000000e+00
81	81	1.000000e+00
81	82	4.642630e-01
81	83	3.973406e-01
81	84	4.896293e-01
81	85	3.498390e-01
81	86	2.824300e-01
81	87	-5.270258e-03
81	88	0.000000e+00
81	89	0.000000e+00
81	90	0.000000e+00
81	91	0.000000e+00
82	0	0.000000e+00
82	1	4.363514e-01
82	2	5.477064e-01
82	3	5.738391e-01
82	4	4.790902e-01
82	5	3.193078e-01
82	6	1.896708e-01
82	7	1.249664e-01
82	8	0.000000e+00
82	9	0.000000e+00
82	10	0.000000e+00
82	11	4.325296e-01
82	12	5.635501e-01
82	13	5.745359e-01
82	14	4.822777e-01
82	15	3.162587e-01
82	16	1.893648e-01
82	17	1.184534e-01
82	18	0.000000e+00
82	19	0.000000e+00
82	20	0.000000e+00
82	21	4.382008e-01
82	22	5.377135e-01
82	23	5.728565e-01
82	24	4.771088e-01
82	25	3.221143e-01
82	26	1.902094e-01
82	27	1.301411e-01
82	28	0.000000e+00
82	29	0.000000e+00
82	30	0.000000e+00
82	31	4.409743e-01
82	32	5.110388e-01
82	33	5.659885e-01
82	34	4.701527e-01
82	35	3.242121e-01
82	36	1.899012e-01
82	37	1.377163e-01
82	38	0.000000e+00
82	39	0.000000e+00
82	40	0.000000e+00
82	41	4.372902e-01
82	42	5.437386e-01
82	43	5.738463e-01
82	44	4.785462e-01
82	45	3.208450e-01
82	46	1.900657e-01
82	47	1.274246e-01
82	48	0.000000e+00
82	49	0.000000e+00
82	50	0.000000e+00
82	51	4.404765e-01
82	52	4.164350e-01
82	53	3.917734e-01
82	54	3.130153e-01
82	55	2.485248e-01
82	56	2.171820e-01
82	57	9.931478e-02
82	58	0.000000e+00
82	59	0.000000e+00
82	60	0.000000e+00
82	61	3.574321e-01
82	62	1.374159e-01
82	63	2.313442e-01
82	64	2.505674e-01
82	65	2.898982e-01
82	66	2.304486e-01
82	67	2.885659e-01
82	68	0.000000e+00
82	69	0.000000e+00
82	70	1.104680e-01
82	71	4.377620e-01
82	72	6.113553e-01
82	73	6.817050e-01
82	74	6.441881e-01
82	75	5.755316e-01
82	76	2.164799e-01
82	77	-1.091002e-01
82	78	0.000000e+00
82	79	0.000000e+00
82	80	0.000000e+00
82	81	4.642630e-01
82	82	1.000000e+00
82	83	7.124374e-01
82	84	7.176801e-01
82	85	5.703370e-01
82	86	3.692207e-01
82	87	4.261531e-02
82	88	0.000000e+00
82	89	0.000000e+00
82	90	0.000000e+00
82	91	0.000000e+00
83	0	0.000000e+00
83	1	3.555781e-01
83	2	6.743823e-01
83	3	7.238811e-01
83	4	6.239144e-01
83	5	4.538297e-01
83	6	3.243312e-01
83	7	2.520510e-01
83	8	0.000000e+00
83	9	0.000000e+00
83	10	0.000000e+00
83	11	3.522721e-01
83	12	6.918929e-01
83	13	7.281104e-01
83	14	6.290970e-01
83	15	4.530340e-01
83	16	3.249416e-01
83	17	2.456180e-01
83	18	0.000000e+00
83	19	0.000000e+00
83	20	0.000000e+00
83	21	3.573043e-01
83	22	6.640409e-01
83	23	7.218874e-01
83	24	6.215742e-01
83	25	4.562525e-01
83	26	3.247278e-01
83	27	2.574145e-01
83	28	0.000000e+00
83	29	0.000000e+00
83	30	0.000000e+00
83	31	3.598309e-01
83	32	6.336457e-01
83	33	7.098215e-01
83	34	6.115373e-01
83	35	4.555084e-01
83	36	3.230451e-01
83	37	2.640051e-01
83	38	0.000000e+00
83	39	0.000000e+00
83	40	0.000000e+00
83	41	3.565343e-01
83	42	6.705679e-01
83	43	7.238967e-01
83	44	6.236176e-01
83	45	4.555450e-01
83	46	3.248778e-01
83	47	2.547992e-01
83	48	0.000000e+00
83	49	0.000000e+00
83	50	0.000000e+00
83	51	4.121434e-01
83	52	5.247641e-01
83	53	5.375029e-01
83	54	4.703478e-01
83	55	3.940895e-01
83	56	3.501763e-01
83	57	1.637904e-01
83	58	0.000000e+00
83	59	0.000000e+00
83	60	0.000000e+00
83	61	3.076811e-01
83	62	2.013633e-01
83	63	3.396544e-01
83	64	3.457546e-01
83	65	3.830478e-01
83	66	3.302148e-01
83	67	3.218243e-01
83	68	0.000000e+00
83	69	0.000000e+00
83	70	5.189825e-02
83	71	3.652071e-01
83	72	6.597457e-01
83	73	7.493304e-01
83	74	7.237777e-01
83	75	6.738362e-01
83	76	3.398793e-01
83	77	-2.883666e-02
83	78	0.000000e+00
83	79	0.000000e+00
83	80	0.000000e+00
83	81	3.973406e-01
83	82	7.124374e-01
83	83	1.000000e+00
83	84	7.932260e-01
83	85	6.775071e-01
83	86	5.011299e-01
83	87	1.542583e-01
83	88	0.000000e+00
83	89	0.000000e+00
83	90	0.000000e+00
83	91	0.000000e+00
84	0	0.000000e+00
84	1	4.114715e-01
84	2	6.643933e-01
84	3	7.024329e-01
84	4	6.225127e-01
84	5	4.654736e-01
84	6	3.541946e-01
84	7	3.039073e-01
84	8	0.000000e+00
84	9	0.000000e+00
84	10	0.000000e+00
84	11	4.081444e-01
84	12	6.812914e-01
84	13	7.069636e-01
84	14	6.286873e-01
84	15	4.639941e-01
84	16	3.542560e-01
84	17	2.980584e-01
84	18	0.000000e+00
84	19	0.000000e+00
84	20	0.000000e+00
84	21	4.132820e-01
84	22	6.539859e-01
84	23	6.999102e-01
84	24	6.189774e-01
84	25	4.680571e-01
84	26	3.547551e-01
84	27	3.081783e-01
84	28	0.000000e+00
84	29	0.000000e+00
84	30	0.000000e+00
84	31	4.156046e-01
84	32	6.243997e-01
84	33	6.875266e-01
84	34	6.076009e-01
84	35	4.680382e-01
84	36	3.535436e-01
84	37	3.132736e-01
84	38	0.000000e+00
84	39	0.000000e+00
84	40	0.000000e+00
84	41	4.125324e-01
84	42	6.605341e-01
84	43	7.021149e-01
84	44	6.214146e-01
84	45	4.672669e-01
84	46	3.548007e-01
84	47	3.058691e-01
84	48	0.000000e+00
84	49	0.000000e+00
84	50	0.000000e+00
84	51	4.644935e-01
84	52	5.517173e-01
84	53	5.538942e-01
84	54	5.091659e-01
84	55	4.356998e-01
84	56	3.980544e-01
84	57	1.934995e-01
84	58	0.000000e+00
84	59	0.000000e+00
84	60	0.000000e+00
84	61	3.742631e-01
84	62	2.059668e-01
84	63	3.359532e-01
84	64	3.913242e-01
84	65	4.300298e-01
84	66	3.663985e-01
84	67	3.202108e-01
84	68	0.000000e+00
84	69	0.000000e+00
84	70	1.024738e-01
84	71	4.403115e-01
84	72	6.810240e-01
84	73	7.605172e-01
84	74	7.701884e-01
84	75	7.284109e-01
84	76	4.194266e-01
84	77	2.727541e-02
84	78	0.000000e+00
84	79	0.000000e+00
84	80	0.000000e+00
84	81	4.896293e-01
84	82	7.176801e-01
84	83	7.932260e-01
84	84	1.000000e+00
84	85	7.413199e-01
84	86	5.831863e-01
84	87	2.012078e-01
84	88	0.000000e+00
84	89	0.000000e+00
84	90	0.000000e+00
84	91	0.000000e+00
85	0	0.000000e+00
85	1	3.229107e-01
85	2	6.333537e-01
85	3	6.697797e-01
85	4	6.873204e-01
85	5	6.142838e-01
85	6	5.415370e-01
85	7	5.034838e-01
85	8	0.000000e+00
85	9	0.000000e+00
85	10	0.000000e+00
85	11	3.199349e-01
85	12	6.430225e-01
85	13	6.743502e-01
85	14	6.916406e-01
85	15	6.144140e-01
85	16	5.411857e-01
85	17	5.001037e-01
85	18	0.000000e+00
85	19	0.000000e+00
85	20	0.000000e+00
85	21	3.248504e-01
85	22	6.275400e-01
85	23	6.675986e-01
85	24	6.848650e-01
85	25	6.154385e-01
85	26	5.418424e-01
85	27	5.056518e-01
85	28	0.000000e+00
85	29	0.000000e+00
85	30	0.000000e+00
85	31	3.271571e-01
85	32	6.066919e-01
85	33	6.556264e-01
85	34	6.748619e-01
85	35	6.127741e-01
85	36	5.402798e-01
85	37	5.059813e-01
85	38	0.000000e+00
85	39	0.000000e+00
85	40	0.000000e+00
85	41	3.241576e-01
85	42	6.317802e-01
85	43	6.698113e-01
85	44	6.867097e-01
85	45	6.154265e-01
85	46	5.419049e-01
85	47	5.045669e-01
85	48	0.000000e+00
85	49	0.000000e+00
85	50	0.000000e+00
85	51	3.875022e-01
85	52	5.156766e-01
85	53	5.532294e-01
85	54	5.877657e-01
85	55	5.582200e-01
85	56	5.244829e-01
85	57	2.106077e-01
85	58	0.000000e+00
85	59	0.000000e+00
85	60	0.000000e+00
85	61	3.173221e-01
85	62	2.311894e-01
85	63	3.389156e-01
85	64	4.361383e-01
85	65	5.030100e-01
85	66	4.376944e-01
85	67	2.981707e-01
85	68	0.000000e+00
85	69	0.000000e+00
85	70	-2.361376e-02
85	71	2.614626e-01
85	72	5.802794e-01
85	73	6.310755e-01
85	74	6.629675e-01
85	75	6.955775e-01
85	76	5.333947e-01
85	77	1.332046e-01
85	78	0.000000e+00
85	79	0.000000e+00
85	80	0.000000e+00
85	81	3.498390e-01
85	82	5.703370e-01
85	83	6.775071e-01
85	84	7.413199e-01
85	85	1.000000e+00
85	86	6.867325e-01
85	87	2.681259e-01
85	88	0.000000e+00
85	89	0.000000e+00
85	90	0.000000e+00
85	91	0.000000e+00
86	0	0.000000e+00
86	1	2.781756e-01
86	2	5.607982e-01
86	3	5.690044e-01
86	4	5.749672e-01
86	5	5.295965e-01
86	6	4.981215e-01
86	7	5.206162e-01
86	8	0.000000e+00
86	9	0.000000e+00
86	10	0.000000e+00
86	11	2.779251e-01
86	12	5.673946e-01
86	13	5.731727e-01
86	14	5.788999e-01
86	15	5.299013e-01
86	16	4.959182e-01
86	17	5.157322e-01
86	18	0.000000e+00
86	19	0.000000e+00
86	20	0.000000e+00
86	21	2.791325e-01
86	22	5.580240e-01
86	23	5.677743e-01
86	24	5.732679e-01
86	25	5.310768e-01
86	26	5.000276e-01
86	27	5.233270e-01
86	28	0.000000e+00
86	29	0.000000e+00
86	30	0.000000e+00
86	31	2.787087e-01
86	32	5.421541e-01
86	33	5.571050e-01
86	34	5.644795e-01
86	35	5.287775e-01
86	36	5.008090e-01
86	37	5.250644e-01
86	38	0.000000e+00
86	39	0.000000e+00
86	40	0.000000e+00
86	41	2.791672e-01
86	42	5.609174e-01
86	43	5.694895e-01
86	44	5.747625e-01
86	45	5.310221e-01
86	46	4.993724e-01
86	47	5.220045e-01
86	48	0.000000e+00
86	49	0.000000e+00
86	50	0.000000e+00
86	51	3.534319e-01
86	52	4.792298e-01
86	53	5.089966e-01
86	54	5.577722e-01
86	55	5.429081e-01
86	56	5.342532e-01
86	57	2.844182e-01
86	58	0.000000e+00
86	59	0.000000e+00
86	60	0.000000e+00
86	61	3.128047e-01
86	62	2.371241e-01
86	63	3.070828e-01
86	64	4.443678e-01
86	65	5.003214e-01
86	66	4.603009e-01
86	67	2.854201e-01
86	68	0.000000e+00
86	69	0.000000e+00
86	70	4.564198e-02
86	71	2.202237e-01
86	72	4.812820e-01
86	73	4.951038e-01
86	74	5.622682e-01
86	75	6.219494e-01
86	76	6.025983e-01
86	77	2.796694e-01
86	78	0.000000e+00
86	79	0.000000e+00
86	80	0.000000e+00
86	81	2.824300e-01
86	82	3.692207e-01
86	83	5.011299e-01
86	84	5.831863e-01
86	85	6.867325e-01
86	86	1.000000e+00
86	87	4.157340e-01
86	88	0.000000e+00
86	89	0.000000e+00
86	90	0.000000e+00
86	91	0.000000e+00
87	0	0.000000e+00
87	1	-1.109746e-02
87	2	1.850523e-01
87	3	1.958300e-01
87	4	1.323421e-01
87	5	9.853777e-02
87	6	1.185137e-01
87	7	2.213242e-01
87	8	0.000000e+00
87	9	0.000000e+00
87	10	0.000000e+00
87	11	-7.828614e-03
87	12	1.858775e-01
87	13	1.956291e-01
87	14	1.314308e-01
87	15	1.004022e-01
87	16	1.145394e-01
87	17	2.131018e-01
87	18	0.000000e+00
87	19	0.000000e+00
87	20	0.000000e+00
87	21	-1.186571e-02
87	22	1.858846e-01
87	23	1.960728e-01
87	24	1.336032e-01
87	25	9.841092e-02
87	26	1.214098e-01
87	27	2.246549e-01
87	28	0.000000e+00
87	29	0.000000e+00
87	30	0.000000e+00
87	31	-1.494746e-02
87	32	1.824923e-01
87	33	1.942935e-01
87	34	1.338988e-01
87	35	9.590691e-02
87	36	1.257070e-01
87	37	2.323354e-01
87	38	0.000000e+00
87	39	0.000000e+00
87	40	0.000000e+00
87	41	-1.093149e-02
87	42	1.860916e-01
87	43	1.960501e-01
87	44	1.334094e-01
87	45	9.873183e-02
87	46	1.201108e-01
87	47	2.227729e-01
87	48	0.000000e+00
87	49	0.000000e+00
87	50	0.000000e+00
87	51	5.532658e-02
87	52	1.971891e-01
87	53	2.269811e-01
87	54	2.225970e-01
87	55	1.907656e-01
87	56	2.690029e-01
87	57	2.740845e-01
87	58	0.000000e+00
87	59	0.000000e+00
87	60	0.000000e+00
87	61	8.338870e-02
87	62	9.462014e-02
87	63	1.455846e-01
87	64	1.882510e-01
87	65	1.863446e-01
87	66	2.218884e-01
87	67	1.339064e-01
87	68	0.000000e+00
87	69	0.000000e+00
87	70	6.234397e-02
87	71	2.712853e-03
87	72	1.669153e-01
87	73	1.650884e-01
87	74	1.850914e-01
87	75	2.197429e-01
87	76	3.783090e-01
87	77	3.303145e-01
87	78	0.000000e+00
87	79	0.000000e+00
87	80	0.000000e+00
87	81	-5.270258e-03
87	82	4.261531e-02
87	83	1.542583e-01
87	84	2.012078e-01
87	85	2.681259e-01
87	86	4.157340e-01
87	87	1.000000e+00
87	88	0.000000e+00
87	89	0.000000e+00
87	90	0.000000e+00
87	91	0.000000e+00
88	0	0.000000e+00
88	1	0.000000e+00
88	2	0.000000e+00
88	3	0.000000e+00
88	4	0.000000e+00
88	5	0.000000e+00
88	6	0.000000e+00
88	7	0.000000e+00
88	8	0.000000e+00
88	9	0.000000e+00
88	10	0.000000e+00
88	11	0.000000e+00
88	12	0.000000e+00
88	13	0.000000e+00
88	14	0.000000e+00
88	15	0.000000e+00
88	16	0.000000e+00
88	17	0.000000e+00
88	18	0.000000e+00
88	19	0.000000e+00
88	20	0.000000e+00
88	21	0.000000e+00
88	22	0.000000e+00
88	23	0.000000e+00
88	24	0.000000e+00
88	25	0.000000e+00
88	26	0.000000e+00
88	27	0.000000e+00
88	28	0.000000e+00
88	29	0.000000e+00
88	30	0.000000e+00
88	31	0.000000e+00
88	32	0.000000e+00
88	33	0.000000e+00
88	34	0.000000e+00
88	35	0.000000e+00
88	36	0.000000e+00
88	37	0.000000e+00
88	38	0.000000e+00
88	39	0.000000e+00
88	40	0.000000e+00
88	41	0.000000e+00
88	42	0.000000e+00
88	43	0.000000e+00
88	44	0.000000e+00
88	45	0.000000e+00
88	46	0.000000e+00
88	47	0.000000e+00
88	48	0.000000e+00
88	49	0.000000e+00
88	50	0.000000e+00
88	51	0.000000e+00
88	52	0.000000e+00
88	53	0.000000e+00
88	54	0.000000e+00
88	55	0.000000e+00
88	56	0.000000e+00
88	57	0.000000e+00
88	58	0.000000e+00
88	59	0.000000e+00
88	60	0.000000e+00
88	61	0.000000e+00
88	62	0.000000e+00
88	63	0.000000e+00
88	64	0.000000e+00
88	65	0.000000e+00
88	66	0.000000e+00
88	67	0.000000e+00
88	68	0.000000e+00
88	69	0.000000e+00
88	70	0.000000e+00
88	71	0.000000e+00
88	72	0.000000e+00
88	73	0.000000e+00
88	74	0.000000e+00
88	75	0.000000e+00
88	76	0.000000e+00
88	77	0.000000e+00
88	78	0.000000e+00
88	79	0.000000e+00
88	80	0.000000e+00
88	81	0.000000e+00
88	82	0.000000e+00
88	83	0.000000e+00
88	84	0.000000e+00
88	85	0.000000e+00
88	86	0.000000e+00
88	87	0.000000e+00
88	88	0.000000e+00
88	89	0.000000e+00
88	90	0.000000e+00
88	91	0.000000e+00
89	0	0.000000e+00
89	1	0.000000e+00
89	2	0.000000e+00
89	3	0.000000e+00
89	4	0.000000e+00
89	5	0.000000e+00
89	6	0.000000e+00
89	7	0.000000e+00
89	8	0.000000e+00
89	9	0.000000e+00
89	10	0.000000e+00
89	11	0.000000e+00
89	12	0.000000e+00
89	13	0.000000e+00
89	14	0.000000e+00
89	15	0.000000e+00
89	16	0.000000e+00
89	17	0.000000e+00
89	18	0.000000e+00
89	19	0.000000e+00
89	20	0.000000e+00
89	21	0.000000e+00
89	22	0.000000e+00
89	23	0.000000e+00
89	24	0.000000e+00
89	25	0.000000e+00
89	26	0.000000e+00
89	27	0.000000e+00
89	28	0.000000e+00
89	29	0.000000e+00
89	30	0.000000e+00
89	31	0.000000e+00
89	32	0.000000e+00
89	33	0.000000e+00
89	34	0.000000e+00
89	35	0.000000e+00
89	36	0.000000e+00
89	37	0.000000e+00
89	38	0.000000e+00
89	39	0.000000e+00
89	40	0.000000e+00
89	41	0.000000e+00
89	42	0.000000e+00
89	43	0.000000e+00
89	44	0.000000e+00
89	45	0.000000e+00
89	46	0.000000e+00
89	47	0.000000e+00
89	48	0.000000e+00
89	49	0.000000e+00
89	50	0.000000e+00
89	51	0.000000e+00
89	52	0.000000e+00
89	53	0.000000e+00
89	54	0.000000e+00
89	55	0.000000e+00
89	56	0.000000e+00
89	57	0.000000e+00
89	58	0.000000e+00
89	59	0.000000e+00
89	60	0.000000e+00
89	61	0.000000e+00
89	62	0.000000e+00
89	63	0.000000e+00
89	64	0.000000e+00
89	65	0.000000e+00
89	66	0.000000e+00
89	67	0.000000e+00
89	68	0.000000e+00
89	69	0.000000e+00
89	70	0.000000e+00
89	71	0.000000e+00
89	72	0.000000e+00
89	73	0.000000e+00
89	74	0.000000e+00
89	75	0.000000e+00
89	76	0.000000e+00
89	77	0.000000e+00
89	78	0.000000e+00
89	79	0.000000e+00
89	80	0.000000e+00
89	81	0.000000e+00
89	82	0.000000e+00
89	83	0.000000e+00
89	84	0.000000e+00
89	85	0.000000e+00
89	86	0.000000e+00
89	87	0.000000e+00
89	88	0.000000e+00
89	89	0.000000e+00
89	90	0.000000e+00
89	91	0.000000e+00
90	0	0.000000e+00
90	1	0.000000e+00
90	2	0.000000e+00
90	3	0.000000e+00
90	4	0.000000e+00
90	5	0.000000e+00
90	6	0.000000e+00
90	7	0.000000e+00
90	8	0.000000e+00
90	9	0.000000e+00
90	10	0.000000e+00
90	11	0.000000e+00
90	12	0.000000e+00
90	13	0.000000e+00
90	14	0.000000e+00
90	15	0.000000e+00
90	16	0.000000e+00
90	17	0.000000e+00
90	18	0.000000e+00
90	19	0.000000e+00
90	20	0.000000e+00
90	21	0.000000e+00
90	22	0.000000e+00
90	23	0.000000e+00
90	24	0.000000e+00
90	25	0.000000e+00
90	26	0.000000e+00
90	27	0.000000e+00
90	28	0.000000e+00
90	29	0.000000e+00
90	30	0.000000e+00
90	31	0.000000e+00
90	32	0.000000e+00
90	33	0.000000e+00
90	34	0.000000e+00
90	35	0.000000e+00
90	36	0.000000e+00
90	37	0.000000e+00
90	38	0.000000e+00
90	39	0.000000e+00
90	40	0.000000e+00
90	41	0.000000e+00
90	42	0.000000e+00
90	43	0.000000e+00
90	44	0.000000e+00
90	45	0.000000e+00
90	46	0.000000e+00
90	47	0.000000e+00
90	48	0.000000e+00
90	49	0.000000e+00
90	50	0.000000e+00
90	51	0.000000e+00
90	52	0.000000e+00
90	53	0.000000e+00
90	54	0.000000e+00
90	55	0.000000e+00
90	56	0.000000e+00
90	57	0.000000e+00
90	58	0.000000e+00
90	59	0.000000e+00
90	60	0.000000e+00
90	61	0.000000e+00
90	62	0.000000e+00
90	63	0.000000e+00
90	64	0.000000e+00
90	65	0.000000e+00
90	66	0.000000e+00
90	67	0.000000e+00
90	68	0.000000e+00
90	69	0.000000e+00
90	70	0.000000e+00
90	71	0.000000e+00
90	72	0.000000e+00
90	73	0.000000e+00
90	74	0.000000e+00
90	75	0.000000e+00
90	76	0.000000e+00
90	77	0.000000e+00
90	78	0.000000e+00
90	79	0.000000e+00
90	80	0.000000e+00
90	81	0.000000e+00
90	82	0.000000e+00
90	83	0.000000e+00
90	84	0.000000e+00
90	85	0.000000e+00
90	86	0.000000e+00
90	87	0.000000e+00
90	88	0.000000e+00
90	89	0.000000e+00
90	90	0.000000e+00
90	91	0.000000e+00
91	0	0.000000e+00
91	1	0.000000e+00
91	2	0.000000e+00
91	3	0.000000e+00
91	4	0.000000e+00
91	5	0.000000e+00
91	6	0.000000e+00
91	7	0.000000e+00
91	8	0.000000e+00
91	9	0.000000e+00
91	10	0.000000e+00
91	11	0.000000e+00
91	12	0.000000e+00
91	13	0.000000e+00
91	14	0.000000e+00
91	15	0.000000e+00
91	16	0.000000e+00
91	17	0.000000e+00
91	18	0.000000e+00
91	19	0.000000e+00
91	20	0.000000e+00
91	21	0.000000e+00
91	22	0.000000e+00
91	23	0.000000e+00
91	24	0.000000e+00
91	25	0.000000e+00
91	26	0.000000e+00
91	27	0.000000e+00
91	28	0.000000e+00
91	29	0.000000e+00
91	30	0.000000e+00
91	31	0.000000e+00
91	32	0.000000e+00
91	33	0.000000e+00
91	34	0.000000e+00
91	35	0.000000e+00
91	36	0.000000e+00
91	37	0.000000e+00
91	38	0.000000e+00
91	39	0.000000e+00
91	40	0.000000e+00
91	41	0.000000e+00
91	42	0.000000e+00
91	43	0.000000e+00
91	44	0.000000e+00
91	45	0.000000e+00
91	46	0.000000e+00
91	47	0.000000e+00
91	48	0.000000e+00
91	49	0.000000e+00
91	50	0.000000e+00
91	51	0.000000e+00
91	52	0.000000e+00
91	53	0.000000e+00
91	54	0.000000e+00
91	55	0.000000e+00
91	56	0.000000e+00
91	57	0.000000e+00
91	58	0.000000e+00
91	59	0.000000e+00
91	60	0.000000e+00
91	61	0.000000e+00
91	62	0.000000e+00
91	63	0.000000e+00
91	64	0.000000e+00
91	65	0.000000e+00
91	66	0.000000e+00
91	67	0.000000e+00
91	68	0.000000e+00
91	69	0.000000e+00
91	70	0.000000e+00
91	71	0.000000e+00
91	72	0.000000e+00
91	73	0.000000e+00
91	74	0.000000e+00
91	75	0.000000e+00
91	76	0.000000e+00
91	77	0.000000e+00
91	78	0.000000e+00
91	79	0.000000e+00
91	80	0.000000e+00
91	81	0.000000e+00
91	82	0.000000e+00
91	83	0.000000e+00
91	84	0.000000e+00
91	85	0.000000e+00
91	86	0.000000e+00
91	87	0.000000e+00
91	88	0.000000e+00
91	89	0.000000e+00
91	90	0.000000e+00
91	91	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_correlation_pn.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
0	83	0.000000e+00
0	84	0.000000e+00
0	85	0.000000e+00
0	86	0.000000e+00
0	87	0.000000e+00
0	88	0.000000e+00
0	89	0.000000e+00
0	90	0.000000e+00
0	91	0.000000e+00
0	92	0.000000e+00
0	93	0.000000e+00
0	94	0.000000e+00
0	95	0.000000e+00
0	96	0.000000e+00
0	97	0.000000e+00
0	98	0.000000e+00
0	99	0.000000e+00
0	100	0.000000e+00
0	101	0.000000e+00
0	102	0.000000e+00
0	103	0.000000e+00
0	104	0.000000e+00
0	105	0.000000e+00
0	106	0.000000e+00
0	107	0.000000e+00
0	108	0.000000e+00
0	109	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	8.966344e-01
1	3	6.754013e-01
1	4	4.900300e-01
1	5	3.743885e-01
1	6	3.403956e-01
1	7	3.417358e-01
1	8	3.708072e-01
1	9	2.591904e-01
1	10	4.661377e-02
1	11	0.000000e+00
1	12	0.000000e+00
1	13	9.296230e-01
1	14	8.904046e-01
1	15	6.713338e-01
1	16	4.888499e-01
1	17	3.665346e-01
1	18	3.359608e-01
1	19	3.385670e-01
1	20	3.649050e-01
1	21	2.616782e-01
1	22	4.069790e-02
1	23	0.000000e+00
1	24	0.000000e+00
1	25	9.357868e-01
1	26	8.955409e-01
1	27	6.736604e-01
1	28	4.871752e-01
1	29	3.773810e-01
1	30	3.448067e-01
1	31	3.412820e-01
1	32	3.717626e-01
1	33	2.588016e-01
1	34	4.278527e-02
1	35	0.000000e+00
1	36	0.000000e+00
1	37	9.126230e-01
1	38	8.906818e-01
1	39	6.656507e-01
1	40	4.815517e-01
1	41	3.818542e-01
1	42	3.472766e-01
1	43	3.402765e-01
1	44	3.735241e-01
1	45	2.517136e-01
1	46	3.089514e-02
1	47	0.000000e+00
1	48	0.000000e+00
1	49	9.379812e-01
1	50	8.954925e-01
1	51	6.742801e-01
1	52	4.880106e-01
1	53	3.753129e-01
1	54	3.432856e-01
1	55	3.408666e-01
1	56	3.706127e-01
1	57	2.592219e-01
1	58	4.447425e-02
1	59	0.000000e+00
1	60	0.000000e+00
1	61	3.908746e-01
1	62	6.644138e-01
1	63	4.759360e-01
1	64	4.233078e-01
1	65	4.109890e-01
1	66	2.889085e-01
1	67	2.277705e-01
1	68	2.513071e-01
1	69	1.763355e-01
1	70	1.913091e-02
1	71	0.000000e+00
1	72	0.000000e+00
1	73	2.517483e-01
1	74	4.963420e-01
1	75	3.049926e-01
1	76	2.592333e-01
1	77	2.997428e-01
1	78	3.390983e-01
1	79	3.602283e-01
1	80	3.584444e-01
1	81	2.192386e-01
1	82	1.097554e-02
1	83	0.000000e+00
1	84	0.000000e+00
1	85	5.222711e-01
1	86	7.444506e-01
1	87	7.045407e-01
1	88	5.668975e-01
1	89	4.957456e-01
1	90	3.768490e-01
1	91	3.773667e-01
1	92	4.479916e-01
1	93	3.711583e-01
1	94	1.975598e-02
1	95	0.000000e+00
1	96	0.000000e+00
1	97	5.319175e-01
1	98	6.458644e-01
1	99	5.876716e-01
1	100	4.952730e-01
1	101	5.148280e-01
1	102	3.675169e-01
1	103	2.831997e-01
1	104	3.726760e-01
1	105	3.742647e-01
1	106	3.940420e-02
1	107	0.000000e+00
1	108	0.000000e+00
1	109	0.000000e+00
2	0	0.000000e+00
2	1	8.966344e-01
2	2	1.000000e+00
2	3	8.202193e-01
2	4	6.488911e-01
2	5	5.385421e-01
2	6	5.001578e-01
2	7	4.964110e-01
2	8	5.101997e-01
2	9	3.564623e-01
2	10	5.954320e-02
2	11	0.000000e+00
2	12	0.000000e+00
2	13	8.883450e-01
2	14	9.835034e-01
2	15	8.172504e-01
2	16	6.485398e-01
2	17	5.324351e-01
2	18	4.961530e-01
2	19	4.945481e-01
2	20	5.068798e-01
2	21	3.612826e-01
2	22	5.572251e-02
2	23	0.000000e+00
2	24	0.000000e+00
2	25	8.879048e-01
2	26	9.853417e-01
2	27	8.156621e-01
2	28	6.443993e-01
2	29	5.400452e-01
2	30	5.035037e-01
2	31	4.947265e-01
2	32	5.097583e-01
2	33	3.535246e-01
2	34	5.225589e-02
2	35	0.000000e+00
2	36	0.000000e+00
2	37	8.627430e-01
2	38	9.778204e-01
2	39	8.035433e-01
2	40	6.357181e-01
2	41	5.414552e-01
2	42	5.043503e-01
2	43	4.910445e-01
2	44	5.077938e-01
2	45	3.419600e-01
2	46	3.455693e-02
2	47	0.000000e+00
2	48	0.000000e+00
2	49	8.913544e-01
2	50	9.861205e-01
2	51	8.171634e-01
2	52	6.459888e-01
2	53	5.387425e-01
2	54	5.024420e-01
2	55	4.948800e-01
2	56	5.094884e-01
2	57	3.554502e-01
2	58	5.558320e-02
2	59	0.000000e+00
2	60	0.000000e+00
2	61	4.222033e-01
2	62	7.637150e-01
2	63	5.873888e-01
2	64	5.250435e-01
2	65	4.995911e-01
2	66	3.427461e-01
2	67	2.913112e-01
2	68	3.618590e-01
2	69	2.785878e-01
2	70	2.935160e-02
2	71	0.000000e+00
2	72	0.000000e+00
2	73	2.192459e-01
2	74	5.793739e-01
2	75	4.087645e-01
2	76	3.776045e-01
2	77	3.971096e-01
2	78	3.602121e-01
2	79	3.700082e-01
2	80	3.141188e-01
2	81	1.824682e-01
2	82	-8.860711e-04
2	83	0.000000e+00
2	84	0.000000e+00
2	85	4.339565e-01
2	86	7.926214e-01
2	87	7.914948e-01
2	88	6.477139e-01
2	89	5.252295e-01
2	90	4.488573e-01
2	91	4.917358e-01
2	92	5.413839e-01
2	93	4.520347e-01
2	94	5.289491e-02
2	95	0.000000e+00
2	96	0.000000e+00
2	97	4.494036e-01
2	98	6.606338e-01
2	99	6.607669e-01
2	100	5.759953e-01
2	101	5.470191e-01
2	102	4.512558e-01
2	103	3.975425e-01
2	104	4.785870e-01
2	105	4.377155e-01
2	106	3.431050e-02
2	107	0.000000e+00
2	108	0.000000e+00
2	109	0.000000e+00
3	0	0.000000e+00
3	1	6.754013e-01
3	2	8.202193e-01
3	3	1.000000e+00
3	4	9.201497e-01
3	5	8.560561e-01
3	6	8.066805e-01
3	7	7.863449e-01
3	8	7.542842e-01
3	9	5.527212e-01
3	10	9.314841e-02
3	11	0.000000e+00
3	12	0.000000e+00
3	13	6.733722e-01
3	14	8.160759e-01
3	15	9.741307e-01
3	16	9.173972e-01
3	17	8.519067e-01
3	18	8.029314e-01
3	19	7.850535e-01
3	20	7.545085e-01
3	21	5.581708e-01
3	22	8.656181e-02
3	23	0.000000e+00
3	24	0.000000e+00
3	25	6.663587e-01
3	26	8.198276e-01
3	27	9.775096e-01
3	28	9.175748e-01
3	29	8.558054e-01
3	30	8.083242e-01
3	31	7.842598e-01
3	32	7.531565e-01
3	33	5.480078e-01
3	34	7.799729e-02
3	35	0.000000e+00
3	36	0.000000e+00
3	37	6.415201e-01
3	38	8.136452e-01
3	39	9.676611e-01
3	40	9.086678e-01
3	41	8.533711e-01
3	42	8.068319e-01
3	43	7.785534e-01
3	44	7.462770e-01
3	45	5.316435e-01
3	46	4.993375e-02
3	47	0.000000e+00
3	48	0.000000e+00
3	49	6.700369e-01
3	50	8.199773e-01
3	51	9.784116e-01
3	52	9.186879e-01
3	53	8.554868e-01
3	54	8.077897e-01
3	55	7.849660e-01
3	56	7.538519e-01
3	57	5.514305e-01
3	58	8.369099e-02
3	59	0.000000e+00
3	60	0.000000e+00
3	61	2.963199e-01
3	62	5.954178e-01
3	63	6.420703e-01
3	64	6.431674e-01
3	65	5.985522e-01
3	66	4.133284e-01
3	67	3.860431e-01
3	68	5.489902e-01
3	69	4.605145e-01
3	70	4.712298e-02
3	71	0.000000e+00
3	72	0.000000e+00
3	73	1.498454e-01
3	74	4.887882e-01
3	75	4.782424e-01
3	76	4.677380e-01
3	77	4.872488e-01
3	78	3.954107e-01
3	79	4.259071e-01
3	80	1.942019e-01
3	81	1.189078e-01
3	82	-2.053415e-02
3	83	0.000000e+00
3	84	0.000000e+00
3	85	2.965574e-01
3	86	5.248907e-01
3	87	6.961666e-01
3	88	6.726542e-01
3	89	5.535780e-01
3	90	6.068283e-01
3	91	6.835884e-01
3	92	6.865501e-01
3	93	5.652005e-01
3	94	1.006408e-01
3	95	0.000000e+00
3	96	0.000000e+00
3	97	2.818712e-01
3	98	5.332142e-01
3	99	6.139854e-01
3	100	6.100453e-01
3	101	5.938407e-01
3	102	5.781431e-01
3	103	5.809763e-01
3	104	5.959951e-01
3	105	4.787942e-01
3	106	2.033179e-02
3	107	0.000000e+00
3	108	0.000000e+00
3	109	0.000000e+00
4	0	0.000000e+00
4	1	4.900300e-01
4	2	6.488911e-01
4	3	9.201497e-01
4	4	1.000000e+00
4	5	9.575877e-01
4	6	9.000419e-01
4	7	8.688223e-01
4	8	7.983549e-01
4	9	5.986738e-01
4	10	9.906950e-02
4	11	0.000000e+00
4	12	0.000000e+00
4	13	4.893518e-01
4	14	6.467955e-01
4	15	9.152150e-01
4	16	9.803106e-01
4	17	9.541809e-01
4	18	8.976038e-01
4	19	8.694151e-01
4	20	8.014725e-01
4	21	6.073443e-01
4	22	8.722404e-02
4	23	0.000000e+00
4	24	0.000000e+00
4	25	4.829074e-01
4	26	6.491489e-01
4	27	9.172360e-01
4	28	9.828840e-01
4	29	9.567096e-01
4	30	8.998999e-01
4	31	8.659982e-01
4	32	7.973410e-01
4	33	5.926641e-01
4	34	8.039195e-02
4	35	0.000000e+00
4	36	0.000000e+00
4	37	4.640519e-01
4	38	6.432017e-01
4	39	9.076312e-01
4	40	9.750350e-01
4	41	9.532996e-01
4	42	8.963218e-01
4	43	8.580674e-01
4	44	7.877917e-01
4	45	5.723311e-01
4	46	5.251610e-02
4	47	0.000000e+00
4	48	0.000000e+00
4	49	4.858011e-01
4	50	6.493565e-01
4	51	9.183384e-01
4	52	9.835827e-01
4	53	9.568256e-01
4	54	8.999908e-01
4	55	8.672460e-01
4	56	7.985446e-01
4	57	5.972811e-01
4	58	8.589778e-02
4	59	0.000000e+00
4	60	0.000000e+00
4	61	2.109545e-01
4	62	4.545998e-01
4	63	5.778547e-01
4	64	6.258051e-01
4	65	5.919431e-01
4	66	4.257940e-01
4	67	3.773442e-01
4	68	5.528962e-01
4	69	4.787090e-01
4	70	5.162119e-02
4	71	0.000000e+00
4	72	0.000000e+00
4	73	1.003069e-01
4	74	4.155500e-01
4	75	4.277267e-01
4	76	4.798679e-01
4	77	4.870837e-01
4	78	3.475390e-01
4	79	3.792811e-01
4	80	7.834563e-02
4	81	9.091310e-02
4	82	-3.351583e-02
4	83	0.000000e+00
4	84	0.000000e+00
4	85	2.037924e-01
4	86	3.795150e-01
4	87	5.717918e-01
4	88	6.098138e-01
4	89	5.008350e-01
4	90	6.161793e-01
4	91	6.825004e-01
4	92	6.537800e-01
4	93	5.196136e-01
4	94	1.055909e-01
4	95	0.000000e+00
4	96	0.000000e+00
4	97	2.141528e-01
4	98	4.399484e-01
4	99	5.222757e-01
4	100	5.128758e-01
4	101	5.374558e-01
4	102	5.743647e-01
4	103	5.923392e-01
4	104	5.669048e-01
4	105	4.289477e-01
4	106	2.338683e-02
4	107	0.000000e+00
4	108	0.000000e+00
4	109	0.000000e+00
5	0	0.000000e+00
5	1	3.743885e-01
5	2	5.385421e-01
5	3	8.560561e-01
5	4	9.575877e-01
5	5	1.000000e+00
5	6	9.658226e-01
5	7	9.369752e-01
5	8	8.435196e-01
5	9	6.234892e-01
5	10	1.088166e-01
5	11	0.000000e+00
5	12	0.000000e+00
5	13	3.735322e-01
5	14	5.366570e-01
5	15	8.503250e-01
5	16	9.524485e-01
5	17	9.889084e-01
5	18	9.636603e-01
5	19	9.364471e-01
5	20	8.477176e-01
5	21	6.302810e-01
5	22	9.477099e-02
5	23	0.000000e+00
5	24	0.000000e+00
5	25	3.699570e-01
5	26	5.399329e-01
5	27	8.552969e-01
5	28	9.571930e-01
5	29	9.901873e-01
5	30	9.648618e-01
5	31	9.350618e-01
5	32	8.419303e-01
5	33	6.177250e-01
5	34	8.827184e-02
5	35	0.000000e+00
5	36	0.000000e+00
5	37	3.563948e-01
5	38	5.355211e-01
5	39	8.483591e-01
5	40	9.509995e-01
5	41	9.858079e-01
5	42	9.606214e-01
5	43	9.282275e-01
5	44	8.310690e-01
5	45	5.986174e-01
5	46	5.815868e-02
5	47	0.000000e+00
5	48	0.000000e+00
5	49	3.718105e-01
5	50	5.398155e-01
5	51	8.557686e-01
5	52	9.575326e-01
5	53	9.905937e-01
5	54	9.652133e-01
5	55	9.359997e-01
5	56	8.434872e-01
5	57	6.223480e-01
5	58	9.406241e-02
5	59	0.000000e+00
5	60	0.000000e+00
5	61	1.520699e-01
5	62	3.729492e-01
5	63	5.330243e-01
5	64	5.940013e-01
5	65	5.691648e-01
5	66	4.267413e-01
5	67	3.929321e-01
5	68	5.625339e-01
5	69	5.087736e-01
5	70	5.691947e-02
5	71	0.000000e+00
5	72	0.000000e+00
5	73	7.175998e-02
5	74	3.680218e-01
5	75	3.913734e-01
5	76	4.653260e-01
5	77	4.868492e-01
5	78	3.293604e-01
5	79	3.685642e-01
5	80	-1.408951e-02
5	81	4.031372e-02
5	82	-3.107618e-02
5	83	0.000000e+00
5	84	0.000000e+00
5	85	1.490717e-01
5	86	3.035921e-01
5	87	4.989580e-01
5	88	5.690095e-01
5	89	4.737986e-01
5	90	6.464627e-01
5	91	7.134606e-01
5	92	6.466485e-01
5	93	4.892337e-01
5	94	1.115166e-01
5	95	0.000000e+00
5	96	0.000000e+00
5	97	1.562745e-01
5	98	3.629895e-01
5	99	4.663825e-01
5	100	4.939648e-01
5	101	5.225353e-01
5	102	5.959437e-01
5	103	6.391373e-01
5	104	5.646490e-01
5	105	3.661905e-01
5	106	3.082359e-03
5	107	0.000000e+00
5	108	0.000000e+00
5	109	0.000000e+00
6	0	0.000000e+00
6	1	3.403956e-01
6	2	5.001578e-01
6	3	8.066805e-01
6	4	9.000419e-01
6	5	9.658226e-01
6	6	1.000000e+00
6	7	9.733891e-01
6	8	8.876970e-01
6	9	6.493943e-01
6	10	1.186342e-01
6	11	0.000000e+00
6	12	0.000000e+00
6	13	3.392057e-01
6	14	4.979256e-01
6	15	8.014301e-01
6	16	8.952968e-01
6	17	9.630499e-01
6	18	9.890180e-01
6	19	9.707497e-01
6	20	8.913234e-01
6	21	6.538262e-01
6	22	1.028081e-01
6	23	0.000000e+00
6	24	0.000000e+00
6	25	3.375113e-01
6	26	5.015619e-01
6	27	8.065296e-01
6	28	8.992921e-01
6	29	9.658505e-01
6	30	9.903513e-01
6	31	9.722489e-01
6	32	8.854746e-01
6	33	6.445111e-01
6	34	9.742093e-02
6	35	0.000000e+00
6	36	0.000000e+00
6	37	3.262813e-01
6	38	4.979994e-01
6	39	7.999539e-01
6	40	8.932502e-01
6	41	9.625381e-01
6	42	9.862586e-01
6	43	9.673484e-01
6	44	8.746894e-01
6	45	6.273362e-01
6	46	6.488771e-02
6	47	0.000000e+00
6	48	0.000000e+00
6	49	3.388603e-01
6	50	5.013550e-01
6	51	8.068586e-01
6	52	8.998460e-01
6	53	9.659325e-01
6	54	9.907121e-01
6	55	9.726455e-01
6	56	8.871056e-01
6	57	6.487073e-01
6	58	1.033601e-01
6	59	0.000000e+00
6	60	0.000000e+00
6	61	1.432345e-01
6	62	3.458302e-01
6	63	5.148210e-01
6	64	5.759819e-01
6	65	5.584529e-01
6	66	4.372656e-01
6	67	4.108574e-01
6	68	5.361400e-01
6	69	5.016130e-01
6	70	6.220701e-02
6	71	0.000000e+00
6	72	0.000000e+00
6	73	6.578599e-02
6	74	3.434881e-01
6	75	3.695676e-01
6	76	4.427000e-01
6	77	4.668746e-01
6	78	3.079617e-01
6	79	3.836433e-01
6	80	-3.107313e-02
6	81	2.319817e-02
6	82	-1.831660e-02
6	83	0.000000e+00
6	84	0.000000e+00
6	85	1.499163e-01
6	86	2.893899e-01
6	87	4.830330e-01
6	88	5.679311e-01
6	89	4.858436e-01
6	90	6.768265e-01
6	91	7.491329e-01
6	92	6.578233e-01
6	93	4.603520e-01
6	94	1.022112e-01
6	95	0.000000e+00
6	96	0.000000e+00
6	97	1.366572e-01
6	98	3.369655e-01
6	99	4.677563e-01
6	100	5.421665e-01
6	101	5.590996e-01
6	102	6.393706e-01
6	103	6.910910e-01
6	104	5.837314e-01
6	105	3.376302e-01
6	106	-2.533038e-03
6	107	0.000000e+00
6	108	0.000000e+00
6	109	0.000000e+00
7	0	0.000000e+00
7	1	3.417358e-01
7	2	4.964110e-01
7	3	7.863449e-01
7	4	8.688223e-01
7	5	9.369752e-01
7	6	9.733891e-01
7	7	1.000000e+00
7	8	9.247901e-01
7	9	7.252581e-01
7	10	1.305129e-01
7	11	0.000000e+00
7	12	0.000000e+00
7	13	3.404563e-01
7	14	4.942625e-01
7	15	7.821280e-01
7	16	8.640644e-01
7	17	9.357724e-01
7	18	9.708827e-01
7	19	9.851634e-01
7	20	9.278935e-01
7	21	7.275214e-01
7	22	1.130479e-01
7	23	0.000000e+00
7	24	0.000000e+00
7	25	3.394186e-01
7	26	4.976344e-01
7	27	7.859909e-01
7	28	8.682273e-01
7	29	9.366994e-01
7	30	9.728691e-01
7	31	9.869988e-01
7	32	9.227313e-01
7	33	7.207044e-01
7	34	1.090378e-01
7	35	0.000000e+00
7	36	0.000000e+00
7	37	3.284717e-01
7	38	4.939693e-01
7	39	7.785547e-01
7	40	8.625627e-01
7	41	9.320231e-01
7	42	9.692296e-01
7	43	9.822341e-01
7	44	9.122792e-01
7	45	7.039653e-01
7	46	7.351896e-02
7	47	0.000000e+00
7	48	0.000000e+00
7	49	3.406735e-01
7	50	4.974711e-01
7	51	7.864965e-01
7	52	8.686819e-01
7	53	9.371586e-01
7	54	9.730264e-01
7	55	9.873995e-01
7	56	9.242787e-01
7	57	7.245327e-01
7	58	1.152935e-01
7	59	0.000000e+00
7	60	0.000000e+00
7	61	1.373620e-01
7	62	3.522416e-01
7	63	5.179705e-01
7	64	5.779490e-01
7	65	5.602748e-01
7	66	4.510193e-01
7	67	4.121366e-01
7	68	5.425860e-01
7	69	5.008428e-01
7	70	6.127475e-02
7	71	0.000000e+00
7	72	0.000000e+00
7	73	6.412663e-02
7	74	3.319649e-01
7	75	3.687091e-01
7	76	4.526030e-01
7	77	4.945305e-01
7	78	3.492768e-01
7	79	4.068803e-01
7	80	-1.768406e-02
7	81	4.054152e-02
7	82	-1.058427e-02
7	83	0.000000e+00
7	84	0.000000e+00
7	85	1.516157e-01
7	86	2.881158e-01
7	87	4.848004e-01
7	88	5.624408e-01
7	89	5.041194e-01
7	90	7.028309e-01
7	91	7.696059e-01
7	92	6.776450e-01
7	93	4.700832e-01
7	94	1.007663e-01
7	95	0.000000e+00
7	96	0.000000e+00
7	97	1.297896e-01
7	98	3.230337e-01
7	99	4.672507e-01
7	100	5.554473e-01
7	101	5.736374e-01
7	102	6.534928e-01
7	103	6.942430e-01
7	104	5.989478e-01
7	105	3.512570e-01
7	106	9.459917e-03
7	107	0.000000e+00
7	108	0.000000e+00
7	109	0.000000e+00
8	0	0.000000e+00
8	1	3.708072e-01
8	2	5.101997e-01
8	3	7.542842e-01
8	4	7.983549e-01
8	5	8.435196e-01
8	6	8.876970e-01
8	7	9.247901e-01
8	8	1.000000e+00
8	9	8.697010e-01
8	10	1.508446e-01
8	11	0.000000e+00
8	12	0.000000e+00
8	13	3.698773e-01
8	14	5.075887e-01
8	15	7.505312e-01
8	16	7.968071e-01
8	17	8.431610e-01
8	18	8.842121e-01
8	19	9.210513e-01
8	20	9.842324e-01
8	21	8.645852e-01
8	22	1.330379e-01
8	23	0.000000e+00
8	24	0.000000e+00
8	25	3.674896e-01
8	26	5.103145e-01
8	27	7.535912e-01
8	28	7.968124e-01
8	29	8.430989e-01
8	30	8.890523e-01
8	31	9.249736e-01
8	32	9.859525e-01
8	33	8.679253e-01
8	34	1.305121e-01
8	35	0.000000e+00
8	36	0.000000e+00
8	37	3.547457e-01
8	38	5.063701e-01
8	39	7.460903e-01
8	40	7.886276e-01
8	41	8.378211e-01
8	42	8.871938e-01
8	43	9.218689e-01
8	44	9.808181e-01
8	45	8.560490e-01
8	46	8.888081e-02
8	47	0.000000e+00
8	48	0.000000e+00
8	49	3.690566e-01
8	50	5.102493e-01
8	51	7.542037e-01
8	52	7.978715e-01
8	53	8.436573e-01
8	54	8.886012e-01
8	55	9.249029e-01
8	56	9.864393e-01
8	57	8.696671e-01
8	58	1.373890e-01
8	59	0.000000e+00
8	60	0.000000e+00
8	61	1.475824e-01
8	62	3.745777e-01
8	63	5.148513e-01
8	64	5.572464e-01
8	65	5.753477e-01
8	66	4.638369e-01
8	67	3.730549e-01
8	68	4.940864e-01
8	69	4.538150e-01
8	70	5.509762e-02
8	71	0.000000e+00
8	72	0.000000e+00
8	73	7.890979e-02
8	74	3.132599e-01
8	75	3.678924e-01
8	76	4.260136e-01
8	77	4.899481e-01
8	78	3.993208e-01
8	79	4.518776e-01
8	80	8.658645e-02
8	81	1.355199e-01
8	82	1.110238e-02
8	83	0.000000e+00
8	84	0.000000e+00
8	85	1.625759e-01
8	86	2.901602e-01
8	87	4.738478e-01
8	88	5.266603e-01
8	89	5.302307e-01
8	90	6.814930e-01
8	91	7.124819e-01
8	92	6.230858e-01
8	93	4.519751e-01
8	94	7.231267e-02
8	95	0.000000e+00
8	96	0.000000e+00
8	97	1.537189e-01
8	98	3.360408e-01
8	99	4.549213e-01
8	100	5.294197e-01
8	101	5.681277e-01
8	102	6.164012e-01
8	103	6.148789e-01
8	104	5.393638e-01
8	105	3.329773e-01
8	106	2.325615e-02
8	107	0.000000e+00
8	108	0.000000e+00
8	109	0.000000e+00
9	0	0.000000e+00
9	1	2.591904e-01
9	2	3.564623e-01
9	3	5.527212e-01
9	4	5.986738e-01
9	5	6.234892e-01
9	6	6.493943e-01
9	7	7.252581e-01
9	8	8.697010e-01
9	9	1.000000e+00
9	10	1.600878e-01
9	11	0.000000e+00
9	12	0.000000e+00
9	13	2.607199e-01
9	14	3.535930e-01
9	15	5.498475e-01
9	16	5.994834e-01
9	17	6.259708e-01
9	18	6.469775e-01
9	19	7.245038e-01
9	20	8.652031e-01
9	21	9.633561e-01
9	22	1.382211e-01
9	23	0.000000e+00
9	24	0.000000e+00
9	25	2.557649e-01
9	26	3.567120e-01
9	27	5.519604e-01
9	28	5.980288e-01
9	29	6.215209e-01
9	30	6.508366e-01
9	31	7.258511e-01
9	32	8.704507e-01
9	33	9.694476e-01
9	34	1.421778e-01
9	35	0.000000e+00
9	36	0.000000e+00
9	37	2.443507e-01
9	38	3.549479e-01
9	39	5.468744e-01
9	40	5.903595e-01
9	41	6.145928e-01
9	42	6.493046e-01
9	43	7.220951e-01
9	44	8.685965e-01
9	45	9.576849e-01
9	46	1.003232e-01
9	47	0.000000e+00
9	48	0.000000e+00
9	49	2.574576e-01
9	50	3.563698e-01
9	51	5.524708e-01
9	52	5.988957e-01
9	53	6.229347e-01
9	54	6.503436e-01
9	55	7.263158e-01
9	56	8.703493e-01
9	57	9.703409e-01
9	58	1.482559e-01
9	59	0.000000e+00
9	60	0.000000e+00
9	61	8.838864e-02
9	62	2.842305e-01
9	63	3.969794e-01
9	64	4.394664e-01
9	65	4.684581e-01
9	66	3.884874e-01
9	67	2.599444e-01
9	68	3.607789e-01
9	69	3.755354e-01
9	70	3.476803e-02
9	71	0.000000e+00
9	72	0.000000e+00
9	73	4.909660e-02
9	74	2.038002e-01
9	75	2.724395e-01
9	76	3.388485e-01
9	77	4.317402e-01
9	78	3.864087e-01
9	79	3.824107e-01
9	80	9.860564e-02
9	81	1.630083e-01
9	82	2.037079e-02
9	83	0.000000e+00
9	84	0.000000e+00
9	85	8.074133e-02
9	86	1.681811e-01
9	87	3.096656e-01
9	88	3.305668e-01
9	89	4.205112e-01
9	90	5.290901e-01
9	91	5.004991e-01
9	92	4.429084e-01
9	93	3.252211e-01
9	94	4.801735e-02
9	95	0.000000e+00
9	96	0.000000e+00
9	97	1.003760e-01
9	98	2.002296e-01
9	99	2.810529e-01
9	100	3.419130e-01
9	101	4.160997e-01
9	102	4.199067e-01
9	103	3.803024e-01
9	104	3.286666e-01
9	105	2.130515e-01
9	106	2.559157e-02
9	107	0.000000e+00
9	108	0.000000e+00
9	109	0.000000e+00
10	0	0.000000e+00
10	1	4.661377e-02
10	2	5.954320e-02
10	3	9.314841e-02
10	4	9.906950e-02
10	5	1.088166e-01
10	6	1.186342e-01
10	7	1.305129e-01
10	8	1.508446e-01
10	9	1.600878e-01
10	10	1.000000e+00
10	11	0.000000e+00
10	12	0.000000e+00
10	13	4.681472e-02
10	14	5.903040e-02
10	15	9.265570e-02
10	16	9.955647e-02
10	17	1.092064e-01
10	18	1.181894e-01
10	19	1.299671e-01
10	20	1.503371e-01
10	21	1.583835e-01
10	22	2.671472e-02
10	23	0.000000e+00
10	24	0.000000e+00
10	25	4.618253e-02
10	26	5.972671e-02
10	27	9.323432e-02
10	28	9.892099e-02
10	29	1.085649e-01
10	30	1.188699e-01
10	31	1.308083e-01
10	32	1.507286e-01
10	33	1.600012e-01
10	34	2.747450e-02
10	35	0.000000e+00
10	36	0.000000e+00
10	37	4.427171e-02
10	38	5.953003e-02
10	39	9.249714e-02
10	40	9.734198e-02
10	41	1.074248e-01
10	42	1.186101e-01
10	43	1.305464e-01
10	44	1.500594e-01
10	45	1.586125e-01
10	46	1.940207e-02
10	47	0.000000e+00
10	48	0.000000e+00
10	49	4.640610e-02
10	50	5.964150e-02
10	51	9.329003e-02
10	52	9.917675e-02
10	53	1.087684e-01
10	54	1.187899e-01
10	55	1.307773e-01
10	56	1.507993e-01
10	57	1.600530e-01
10	58	2.866007e-02
10	59	0.000000e+00
10	60	0.000000e+00
10	61	1.417143e-02
10	62	4.869186e-02
10	63	7.464079e-02
10	64	7.831235e-02
10	65	8.504869e-02
10	66	8.037402e-02
10	67	5.878201e-02
10	68	6.949534e-02
10	69	7.289056e-02
10	70	6.359771e-03
10	71	0.000000e+00
10	72	0.000000e+00
10	73	1.134820e-02
10	74	3.852777e-02
10	75	4.848523e-02
10	76	6.404072e-02
10	77	7.932422e-02
10	78	7.422952e-02
10	79	7.042443e-02
10	80	1.473301e-02
10	81	1.919770e-02
10	82	2.465694e-03
10	83	0.000000e+00
10	84	0.000000e+00
10	85	2.504657e-02
10	86	3.327291e-02
10	87	5.654907e-02
10	88	6.785775e-02
10	89	8.820374e-02
10	90	1.111095e-01
10	91	1.052942e-01
10	92	9.016625e-02
10	93	6.498705e-02
10	94	1.291979e-02
10	95	0.000000e+00
10	96	0.000000e+00
10	97	1.942891e-02
10	98	3.788642e-02
10	99	5.777772e-02
10	100	7.635217e-02
10	101	8.775468e-02
10	102	9.385606e-02
10	103	8.647611e-02
10	104	7.083167e-02
10	105	3.799831e-02
10	106	4.802883e-06
10	107	0.000000e+00
10	108	0.000000e+00
10	109	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00
11	12	0.000000e+00
11	13	0.000000e+00
11	14	0.000000e+00
11	15	0.000000e+00
11	16	0.000000e+00
11	17	0.000000e+00
11	18	0.000000e+00
11	19	0.000000e+00
11	20	0.000000e+00
11	21	0.000000e+00
11	22	0.000000e+00
11	23	0.000000e+00
11	24	0.000000e+00
11	25	0.000000e+00
11	26	0.000000e+00
11	27	0.000000e+00
11	28	0.000000e+00
11	29	0.000000e+00
11	30	0.000000e+00
11	31	0.000000e+00
11	32	0.000000e+00
11	33	0.000000e+00
11	34	0.000000e+00
11	35	0.000000e+00
11	36	0.000000e+00
11	37	0.000000e+00
11	38	0.000000e+00
11	39	0.000000e+00
11	40	0.000000e+00
11	41	0.000000e+00
11	42	0.000000e+00
11	43	0.000000e+00
11	44	0.000000e+00
11	45	0.000000e+00
11	46	0.000000e+00
11	47	0.000000e+00
11	48	0.000000e+00
11	49	0.000000e+00
11	50	0.000000e+00
11	51	0.000000e+00
11	52	0.000000e+00
11	53	0.000000e+00
11	54	0.000000e+00
11	55	0.000000e+00
11	56	0.000000e+00
11	57	0.000000e+00
11	58	0.000000e+00
11	59	0.000000e+00
11	60	0.000000e+00
11	61	0.000000e+00
11	62	0.000000e+00
11	63	0.000000e+00
11	64	0.000000e+00
11	65	0.000000e+00
11	66	0.000000e+00
11	67	0.000000e+00
11	68	0.000000e+00
11	69	0.000000e+00
11	70	0.000000e+00
11	71	0.000000e+00
11	72	0.000000e+00
11	73	0.000000e+00
11	74	0.000000e+00
11	75	0.000000e+00
11	76	0.000000e+00
11	77	0.000000e+00
11	78	0.000000e+00
11	79	0.000000e+00
11	80	0.000000e+00
11	81	0.000000e+00
11	82	0.000000e+00
11	83	0.000000e+00
11	84	0.000000e+00
11	85	0.000000e+00
11	86	0.000000e+00
11	87	0.000000e+00
11	88	0.000000e+00
11	89	0.000000e+00
11	90	0.000000e+00
11	91	0.000000e+00
11	92	0.000000e+00
11	93	0.000000e+00
11	94	0.000000e+00
11	95	0.000000e+00
11	96	0.000000e+00
11	97	0.000000e+00
11	98	0.000000e+00
11	99	0.000000e+00
11	100	0.000000e+00
11	101	0.000000e+00
11	102	0.000000e+00
11	103	0.000000e+00
11	104	0.000000e+00
11	105	0.000000e+00
11	106	0.000000e+00
11	107	0.000000e+00
11	108	0.000000e+00
11	109	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
12	14	0.000000e+00
12	15	0.000000e+00
12	16	0.000000e+00
12	17	0.000000e+00
12	18	0.000000e+00
12	19	0.000000e+00
12	20	0.000000e+00
12	21	0.000000e+00
12	22	0.000000e+00
12	23	0.000000e+00
12	24	0.000000e+00
12	25	0.000000e+00
12	26	0.000000e+00
12	27	0.000000e+00
12	28	0.000000e+00
12	29	0.000000e+00
12	30	0.000000e+00
12	31	0.000000e+00
12	32	0.000000e+00
12	33	0.000000e+00
12	34	0.000000e+00
12	35	0.000000e+00
12	36	0.000000e+00
12	37	0.000000e+00
12	38	0.000000e+00
12	39	0.000000e+00
12	40	0.000000e+00
12	41	0.000000e+00
12	42	0.000000e+00
12	43	0.000000e+00
12	44	0.000000e+00
12	45	0.000000e+00
12	46	0.000000e+00
12	47	0.000000e+00
12	48	0.000000e+00
12	49	0.000000e+00
12	50	0.000000e+00
12	51	0.000000e+00
12	52	0.000000e+00
12	53	0.000000e+00
12	54	0.000000e+00
12	55	0.000000e+00
12	56	0.000000e+00
12	57	0.000000e+00
12	58	0.000000e+00
12	59	0.000000e+00
12	60	0.000000e+00
12	61	0.000000e+00
12	62	0.000000e+00
12	63	0.000000e+00
12	64	0.000000e+00
12	65	0.000000e+00
12	66	0.000000e+00
12	67	0.000000e+00
12	68	0.000000e+00
12	69	0.000000e+00
12	70	0.000000e+00
12	71	0.000000e+00
12	72	0.000000e+00
12	73	0.000000e+00
12	74	0.000000e+00
12	75	0.000000e+00
12	76	0.000000e+00
12	77	0.000000e+00
12	78	0.000000e+00
12	79	0.000000e+00
12	80	0.000000e+00
12	81	0.000000e+00
12	82	0.000000e+00
12	83	0.000000e+00
12	84	0.000000e+00
12	85	0.000000e+00
12	86	0.000000e+00
12	87	0.000000e+00
12	88	0.000000e+00
12	89	0.000000e+00
12	90	0.000000e+00
12	91	0.000000e+00
12	92	0.000000e+00
12	93	0.000000e+00
12	94	0.000000e+00
12	95	0.000000e+00
12	96	0.000000e+00
12	97	0.000000e+00
12	98	0.000000e+00
12	99	0.000000e+00
12	100	0.000000e+00
12	101	0.000000e+00
12	102	0.000000e+00
12	103	0.000000e+00
12	104	0.000000e+00
12	105	0.000000e+00
12	106	0.000000e+00
12	107	0.000000e+00
12	108	0.000000e+00
12	109	0.000000e+00
13	0	0.000000e+00
13	1	9.296230e-01
13	2	8.883450e-01
13	3	6.733722e-01
13	4	4.893518e-01
13	5	3.735322e-01
13	6	3.392057e-01
13	7	3.404563e-01
13	8	3.698773e-01
13	9	2.607199e-01
13	10	4.681472e-02
13	11	0.000000e+00
13	12	0.000000e+00
13	13	1.000000e+00
13	14	8.874539e-01
13	15	6.739802e-01
13	16	4.918799e-01
13	17	3.681105e-01
13	18	3.369246e-01
13	19	3.392652e-01
13	20	3.655996e-01
13	21	2.641794e-01
13	22	4.148752e-02
13	23	0.000000e+00
13	24	0.000000e+00
13	25	9.268116e-01
13	26	8.897457e-01
13	27	6.736971e-01
13	28	4.881163e-01
13	29	3.776903e-01
13	30	3.445314e-01
13	31	3.409851e-01
13	32	3.720200e-01
13	33	2.611167e-01
13	34	4.322072e-02
13	35	0.000000e+00
13	36	0.000000e+00
13	37	9.016305e-01
13	38	8.828341e-01
13	39	6.637668e-01
13	40	4.808880e-01
13	41	3.811919e-01
13	42	3.460600e-01
13	43	3.392489e-01
13	44	3.734722e-01
13	45	2.539175e-01
13	46	3.100330e-02
13	47	0.000000e+00
13	48	0.000000e+00
13	49	9.295673e-01
13	50	8.902229e-01
13	51	6.747799e-01
13	52	4.893485e-01
13	53	3.758678e-01
13	54	3.432536e-01
13	55	3.407677e-01
13	56	3.709464e-01
13	57	2.615696e-01
13	58	4.500754e-02
13	59	0.000000e+00
13	60	0.000000e+00
13	61	3.889743e-01
13	62	6.613422e-01
13	63	4.786805e-01
13	64	4.258486e-01
13	65	4.132787e-01
13	66	2.913303e-01
13	67	2.313486e-01
13	68	2.550404e-01
13	69	1.801547e-01
13	70	1.885140e-02
13	71	0.000000e+00
13	72	0.000000e+00
13	73	2.468712e-01
13	74	4.905860e-01
13	75	3.036868e-01
13	76	2.552534e-01
13	77	2.949621e-01
13	78	3.365187e-01
13	79	3.570894e-01
13	80	3.579337e-01
13	81	2.193701e-01
13	82	1.020219e-02
13	83	0.000000e+00
13	84	0.000000e+00
13	85	5.139400e-01
13	86	7.341497e-01
13	87	6.996300e-01
13	88	5.636014e-01
13	89	4.973069e-01
13	90	3.751369e-01
13	91	3.752512e-01
13	92	4.500822e-01
13	93	3.748171e-01
13	94	2.030196e-02
13	95	0.000000e+00
13	96	0.000000e+00
13	97	5.238100e-01
13	98	6.399129e-01
13	99	5.843561e-01
13	100	4.940883e-01
13	101	5.154159e-01
13	102	3.685436e-01
13	103	2.868486e-01
13	104	3.763310e-01
13	105	3.785035e-01
13	106	3.889539e-02
13	107	0.000000e+00
13	108	0.000000e+00
13	109	0.000000e+00
14	0	0.000000e+00
14	1	8.904046e-01
14	2	9.835034e-01
14	3	8.160759e-01
14	4	6.467955e-01
14	5	5.366570e-01
14	6	4.979256e-01
14	7	4.942625e-01
14	8	5.075887e-01
14	9	3.535930e-01
14	10	5.903040e-02
14	11	0.000000e+00
14	12	0.000000e+00
14	13	8.874539e-01
14	14	1.000000e+00
14	15	8.186257e-01
14	16	6.505504e-01
14	17	5.332896e-01
14	18	4.960514e-01
14	19	4.944784e-01
14	20	5.058621e-01
14	21	3.591433e-01
14	22	5.573411e-02
14	23	0.000000e+00
14	24	0.000000e+00
14	25	8.843118e-01
14	26	9.827613e-01
14	27	8.135294e-01
14	28	6.439572e-01
14	29	5.393772e-01
14	30	5.023372e-01
14	31	4.936057e-01
14	32	5.084426e-01
14	33	3.517016e-01
14	34	5.205278e-02
14	35	0.000000e+00
14	36	0.000000e+00
14	37	8.572741e-01
14	38	9.724298e-01
14	39	7.988204e-01
14	40	6.334255e-01
14	41	5.396177e-01
14	42	5.023795e-01
14	43	4.891376e-01
14	44	5.062927e-01
14	45	3.404332e-01
14	46	3.428608e-02
14	47	0.000000e+00
14	48	0.000000e+00
14	49	8.882748e-01
14	50	9.842630e-01
14	51	8.156548e-01
14	52	6.460108e-01
14	53	5.383716e-01
14	54	5.014940e-01
14	55	4.939452e-01
14	56	5.082230e-01
14	57	3.535515e-01
14	58	5.542266e-02
14	59	0.000000e+00
14	60	0.000000e+00
14	61	4.207306e-01
14	62	7.631530e-01
14	63	5.886355e-01
14	64	5.250964e-01
14	65	5.030145e-01
14	66	3.443869e-01
14	67	2.908240e-01
14	68	3.625638e-01
14	69	2.773697e-01
14	70	2.899084e-02
14	71	0.000000e+00
14	72	0.000000e+00
14	73	2.172957e-01
14	74	5.757103e-01
14	75	4.063030e-01
14	76	3.749373e-01
14	77	3.935115e-01
14	78	3.575134e-01
14	79	3.666529e-01
14	80	3.128733e-01
14	81	1.845768e-01
14	82	-8.788218e-04
14	83	0.000000e+00
14	84	0.000000e+00
14	85	4.320695e-01
14	86	7.897205e-01
14	87	7.896408e-01
14	88	6.470510e-01
14	89	5.267450e-01
14	90	4.489332e-01
14	91	4.888157e-01
14	92	5.392810e-01
14	93	4.515246e-01
14	94	5.123557e-02
14	95	0.000000e+00
14	96	0.000000e+00
14	97	4.505528e-01
14	98	6.625107e-01
14	99	6.598364e-01
14	100	5.747120e-01
14	101	5.493205e-01
14	102	4.558916e-01
14	103	4.009766e-01
14	104	4.819600e-01
14	105	4.395583e-01
14	106	3.477778e-02
14	107	0.000000e+00
14	108	0.000000e+00
14	109	0.000000e+00
15	0	0.000000e+00
15	1	6.713338e-01
15	2	8.172504e-01
15	3	9.741307e-01
15	4	9.152150e-01
15	5	8.503250e-01
15	6	8.014301e-01
15	7	7.821280e-01
15	8	7.505312e-01
15	9	5.498475e-01
15	10	9.265570e-02
15	11	0.000000e+00
15	12	0.000000e+00
15	13	6.739802e-01
15	14	8.186257e-01
15	15	1.000000e+00
15	16	9.162620e-01
15	17	8.486794e-01
15	18	7.995426e-01
15	19	7.826809e-01
15	20	7.522459e-01
15	21	5.563970e-01
15	22	8.660626e-02
15	23	0.000000e+00
15	24	0.000000e+00
15	25	6.644659e-01
15	26	8.186948e-01
15	27	9.726841e-01
15	28	9.138571e-01
15	29	8.510601e-01
15	30	8.039938e-01
15	31	7.808384e-01
15	32	7.504295e-01
15	33	5.457989e-01
15	34	7.778129e-02
15	35	0.000000e+00
15	36	0.000000e+00
15	37	6.378496e-01
15	38	8.098274e-01
15	39	9.598715e-01
15	40	9.030395e-01
15	41	8.474607e-01
15	42	8.018123e-01
15	43	7.743929e-01
15	44	7.432399e-01
15	45	5.292328e-01
15	46	4.962669e-02
15	47	0.000000e+00
15	48	0.000000e+00
15	49	6.686193e-01
15	50	8.195360e-01
15	51	9.743004e-01
15	52	9.154535e-01
15	53	8.510281e-01
15	54	8.036539e-01
15	55	7.817347e-01
15	56	7.512021e-01
15	57	5.492770e-01
15	58	8.352959e-02
15	59	0.000000e+00
15	60	0.000000e+00
15	61	2.965641e-01
15	62	5.964474e-01
15	63	6.431236e-01
15	64	6.434393e-01
15	65	6.002467e-01
15	66	4.144988e-01
15	67	3.844457e-01
15	68	5.483354e-01
15	69	4.591535e-01
15	70	4.690788e-02
15	71	0.000000e+00
15	72	0.000000e+00
15	73	1.490765e-01
15	74	4.854496e-01
15	75	4.768660e-01
15	76	4.670190e-01
15	77	4.854925e-01
15	78	3.931412e-01
15	79	4.233410e-01
15	80	1.980724e-01
15	81	1.222396e-01
15	82	-2.061695e-02
15	83	0.000000e+00
15	84	0.000000e+00
15	85	2.961845e-01
15	86	5.234914e-01
15	87	6.954825e-01
15	88	6.727490e-01
15	89	5.533394e-01
15	90	6.049953e-01
15	91	6.820586e-01
15	92	6.896947e-01
15	93	5.697619e-01
15	94	9.881947e-02
15	95	0.000000e+00
15	96	0.000000e+00
15	97	2.854902e-01
15	98	5.372057e-01
15	99	6.165243e-01
15	100	6.125576e-01
15	101	5.943528e-01
15	102	5.823690e-01
15	103	5.840683e-01
15	104	6.032015e-01
15	105	4.877557e-01
15	106	2.170011e-02
15	107	0.000000e+00
15	108	0.000000e+00
15	109	0.000000e+00
16	0	0.000000e+00
16	1	4.888499e-01
16	2	6.485398e-01
16	3	9.173972e-01
16	4	9.803106e-01
16	5	9.524485e-01
16	6	8.952968e-01
16	7	8.640644e-01
16	8	7.968071e-01
16	9	5.994834e-01
16	10	9.955647e-02
16	11	0.000000e+00
16	12	0.000000e+00
16	13	4.918799e-01
16	14	6.505504e-01
16	15	9.162620e-01
16	16	1.000000e+00
16	17	9.509777e-01
16	18	8.943864e-01
16	19	8.661587e-01
16	20	8.009240e-01
16	21	6.083556e-01
16	22	8.819141e-02
16	23	0.000000e+00
16	24	0.000000e+00
16	25	4.831302e-01
16	26	6.501325e-01
16	27	9.155912e-01
16	28	9.792031e-01
16	29	9.521930e-01
16	30	8.958337e-01
16	31	8.618399e-01
16	32	7.965008e-01
16	33	5.940157e-01
16	34	8.099605e-02
16	35	0.000000e+00
16	36	0.000000e+00
16	37	4.625883e-01
16	38	6.421580e-01
16	39	9.040089e-01
16	40	9.690458e-01
16	41	9.478005e-01
16	42	8.916000e-01
16	43	8.532786e-01
16	44	7.867698e-01
16	45	5.740926e-01
16	46	5.274937e-02
16	47	0.000000e+00
16	48	0.000000e+00
16	49	4.864575e-01
16	50	6.508559e-01
16	51	9.171706e-01
16	52	9.804915e-01
16	53	9.525626e-01
16	54	8.960930e-01
16	55	8.632660e-01
16	56	7.977572e-01
16	57	5.985344e-01
16	58	8.660484e-02
16	59	0.000000e+00
16	60	0.000000e+00
16	61	2.123176e-01
16	62	4.584615e-01
16	63	5.837024e-01
16	64	6.271291e-01
16	65	5.939129e-01
16	66	4.281778e-01
16	67	3.773249e-01
16	68	5.569094e-01
16	69	4.833911e-01
16	70	5.109276e-02
16	71	0.000000e+00
16	72	0.000000e+00
16	73	9.920567e-02
16	74	4.140362e-01
16	75	4.254859e-01
16	76	4.751480e-01
16	77	4.841374e-01
16	78	3.482143e-01
16	79	3.766095e-01
16	80	8.430147e-02
16	81	9.328099e-02
16	82	-3.397175e-02
16	83	0.000000e+00
16	84	0.000000e+00
16	85	2.029620e-01
16	86	3.798542e-01
16	87	5.725708e-01
16	88	6.080117e-01
16	89	4.984236e-01
16	90	6.111092e-01
16	91	6.786596e-01
16	92	6.556030e-01
16	93	5.255216e-01
16	94	1.066637e-01
16	95	0.000000e+00
16	96	0.000000e+00
16	97	2.171849e-01
16	98	4.431314e-01
16	99	5.243813e-01
16	100	5.149025e-01
16	101	5.385674e-01
16	102	5.729271e-01
16	103	5.910717e-01
16	104	5.700874e-01
16	105	4.323633e-01
16	106	2.356673e-02
16	107	0.000000e+00
16	108	0.000000e+00
16	109	0.000000e+00
17	0	0.000000e+00
17	1	3.665346e-01
17	2	5.324351e-01
17	3	8.519067e-01
17	4	9.541809e-01
17	5	9.889084e-01
17	6	9.630499e-01
17	7	9.357724e-01
17	8	8.431610e-01
17	9	6.259708e-01
17	10	1.092064e-01
17	11	0.000000e+00
17	12	0.000000e+00
17	13	3.681105e-01
17	14	5.332896e-01
17	15	8.486794e-01
17	16	9.509777e-01
17	17	1.000000e+00
17	18	9.619151e-01
17	19	9.362021e-01
17	20	8.481860e-01
17	21	6.331443e-01
17	22	9.577308e-02
17	23	0.000000e+00
17	24	0.000000e+00
17	25	3.632794e-01
17	26	5.349254e-01
17	27	8.520278e-01
17	28	9.545478e-01
17	29	9.882405e-01
17	30	9.624900e-01
17	31	9.343486e-01
17	32	8.420953e-01
17	33	6.204992e-01
17	34	8.884269e-02
17	35	0.000000e+00
17	36	0.000000e+00
17	37	3.489657e-01
17	38	5.293396e-01
17	39	8.439497e-01
17	40	9.474628e-01
17	41	9.828129e-01
17	42	9.578002e-01
17	43	9.271722e-01
17	44	8.310329e-01
17	45	6.013217e-01
17	46	5.833505e-02
17	47	0.000000e+00
17	48	0.000000e+00
17	49	3.653383e-01
17	50	5.351078e-01
17	51	8.527974e-01
17	52	9.551073e-01
17	53	9.889175e-01
17	54	9.629649e-01
17	55	9.353836e-01
17	56	8.437046e-01
17	57	6.251575e-01
17	58	9.475960e-02
17	59	0.000000e+00
17	60	0.000000e+00
17	61	1.491220e-01
17	62	3.710484e-01
17	63	5.324306e-01
17	64	5.931209e-01
17	65	5.668479e-01
17	66	4.235430e-01
17	67	3.919690e-01
17	68	5.666416e-01
17	69	5.117167e-01
17	70	5.675863e-02
17	71	0.000000e+00
17	72	0.000000e+00
17	73	6.914152e-02
17	74	3.639636e-01
17	75	3.902454e-01
17	76	4.629775e-01
17	77	4.851314e-01
17	78	3.284985e-01
17	79	3.626889e-01
17	80	-1.937385e-02
17	81	3.616977e-02
17	82	-3.164575e-02
17	83	0.000000e+00
17	84	0.000000e+00
17	85	1.445011e-01
17	86	2.966421e-01
17	87	4.936499e-01
17	88	5.644363e-01
17	89	4.702171e-01
17	90	6.448019e-01
17	91	7.130147e-01
17	92	6.487147e-01
17	93	4.939397e-01
17	94	1.118882e-01
17	95	0.000000e+00
17	96	0.000000e+00
17	97	1.526662e-01
17	98	3.590525e-01
17	99	4.633705e-01
17	100	4.913279e-01
17	101	5.176921e-01
17	102	5.952570e-01
17	103	6.397128e-01
17	104	5.683216e-01
17	105	3.694957e-01
17	106	2.065098e-03
17	107	0.000000e+00
17	108	0.000000e+00
17	109	0.000000e+00
18	0	0.000000e+00
18	1	3.359608e-01
18	2	4.961530e-01
18	3	8.029314e-01
18	4	8.976038e-01
18	5	9.636603e-01
18	6	9.890180e-01
18	7	9.708827e-01
18	8	8.842121e-01
18	9	6.469775e-01
18	10	1.181894e-01
18	11	0.000000e+00
18	12	0.000000e+00
18	13	3.369246e-01
18	14	4.960514e-01
18	15	7.995426e-01
18	16	8.943864e-01
18	17	9.619151e-01
18	18	1.000000e+00
18	19	9.690606e-01
18	20	8.885677e-01
18	21	6.520421e-01
18	22	1.027183e-01
18	23	0.000000e+00
18	24	0.000000e+00
18	25	3.339328e-01
18	26	4.984932e-01
18	27	8.035570e-01
18	28	8.974251e-01
18	29	9.641326e-01
18	30	9.882950e-01
18	31	9.701087e-01
18	32	8.824224e-01
18	33	6.422813e-01
18	34	9.713572e-02
18	35	0.000000e+00
18	36	0.000000e+00
18	37	3.218457e-01
18	38	4.940913e-01
18	39	7.962226e-01
18	40	8.906789e-01
18	41	9.603775e-01
18	42	9.833468e-01
18	43	9.648970e-01
18	44	8.714434e-01
18	45	6.248475e-01
18	46	6.459595e-02
18	47	0.000000e+00
18	48	0.000000e+00
18	49	3.355210e-01
18	50	4.985075e-01
18	51	8.040708e-01
18	52	8.981615e-01
18	53	9.643254e-01
18	54	9.888715e-01
18	55	9.705997e-01
18	56	8.840922e-01
18	57	6.465711e-01
18	58	1.031065e-01
18	59	0.000000e+00
18	60	0.000000e+00
18	61	1.435255e-01
18	62	3.436846e-01
18	63	5.138153e-01
18	64	5.753694e-01
18	65	5.562067e-01
18	66	4.365703e-01
18	67	4.110660e-01
18	68	5.354261e-01
18	69	5.030248e-01
18	70	6.181033e-02
18	71	0.000000e+00
18	72	0.000000e+00
18	73	6.325477e-02
18	74	3.411484e-01
18	75	3.649383e-01
18	76	4.369497e-01
18	77	4.610612e-01
18	78	3.051226e-01
18	79	3.796577e-01
18	80	-3.589478e-02
18	81	2.039897e-02
18	82	-1.898530e-02
18	83	0.000000e+00
18	84	0.000000e+00
18	85	1.480623e-01
18	86	2.865301e-01
18	87	4.801727e-01
18	88	5.647395e-01
18	89	4.859252e-01
18	90	6.753394e-01
18	91	7.469360e-01
18	92	6.579226e-01
18	93	4.600898e-01
18	94	1.021819e-01
18	95	0.000000e+00
18	96	0.000000e+00
18	97	1.353022e-01
18	98	3.345221e-01
18	99	4.667957e-01
18	100	5.407579e-01
18	101	5.581508e-01
18	102	6.377453e-01
18	103	6.911102e-01
18	104	5.823204e-01
18	105	3.380223e-01
18	106	-3.356219e-03
18	107	0.000000e+00
18	108	0.000000e+00
18	109	0.000000e+00
19	0	0.000000e+00
19	1	3.385670e-01
19	2	4.945481e-01
19	3	7.850535e-01
19	4	8.694151e-01
19	5	9.364471e-01
19	6	9.707497e-01
19	7	9.851634e-01
19	8	9.210513e-01
19	9	7.245038e-01
19	10	1.299671e-01
19	11	0.000000e+00
19	12	0.000000e+00
19	13	3.392652e-01
19	14	4.944784e-01
19	15	7.826809e-01
19	16	8.661587e-01
19	17	9.362021e-01
19	18	9.690606e-01
19	19	1.000000e+00
19	20	9.248905e-01
19	21	7.272592e-01
19	22	1.126270e-01
19	23	0.000000e+00
19	24	0.000000e+00
19	25	3.371167e-01
19	26	4.967018e-01
19	27	7.854389e-01
19	28	8.694020e-01
19	29	9.365400e-01
19	30	9.705694e-01
19	31	9.845764e-01
19	32	9.194751e-01
19	33	7.201755e-01
19	34	1.085841e-01
19	35	0.000000e+00
19	36	0.000000e+00
19	37	3.254072e-01
19	38	4.921750e-01
19	39	7.771836e-01
19	40	8.630091e-01
19	41	9.314437e-01
19	42	9.665731e-01
19	43	9.791696e-01
19	44	9.088062e-01
19	45	7.032626e-01
19	46	7.319142e-02
19	47	0.000000e+00
19	48	0.000000e+00
19	49	3.385814e-01
19	50	4.967475e-01
19	51	7.861364e-01
19	52	8.700231e-01
19	53	9.371214e-01
19	54	9.708162e-01
19	55	9.851405e-01
19	56	9.210598e-01
19	57	7.240392e-01
19	58	1.148311e-01
19	59	0.000000e+00
19	60	0.000000e+00
19	61	1.368758e-01
19	62	3.518836e-01
19	63	5.184282e-01
19	64	5.787090e-01
19	65	5.608236e-01
19	66	4.502200e-01
19	67	4.109498e-01
19	68	5.434969e-01
19	69	5.011879e-01
19	70	6.045897e-02
19	71	0.000000e+00
19	72	0.000000e+00
19	73	6.264669e-02
19	74	3.311932e-01
19	75	3.677052e-01
19	76	4.515235e-01
19	77	4.939948e-01
19	78	3.486173e-01
19	79	4.042893e-01
19	80	-1.880679e-02
19	81	4.074255e-02
19	82	-1.204551e-02
19	83	0.000000e+00
19	84	0.000000e+00
19	85	1.477388e-01
19	86	2.864105e-01
19	87	4.836201e-01
19	88	5.593489e-01
19	89	5.017601e-01
19	90	6.988303e-01
19	91	7.651042e-01
19	92	6.751987e-01
19	93	4.692628e-01
19	94	1.009828e-01
19	95	0.000000e+00
19	96	0.000000e+00
19	97	1.289154e-01
19	98	3.219635e-01
19	99	4.650530e-01
19	100	5.513234e-01
19	101	5.716999e-01
19	102	6.494406e-01
19	103	6.914330e-01
19	104	5.980396e-01
19	105	3.513143e-01
19	106	1.016518e-02
19	107	0.000000e+00
19	108	0.000000e+00
19	109	0.000000e+00
20	0	0.000000e+00
20	1	3.649050e-01
20	2	5.068798e-01
20	3	7.545085e-01
20	4	8.014725e-01
20	5	8.477176e-01
20	6	8.913234e-01
20	7	9.278935e-01
20	8	9.842324e-01
20	9	8.652031e-01
20	10	1.503371e-01
20	11	0.000000e+00
20	12	0.000000e+00
20	13	3.655996e-01
20	14	5.058621e-01
20	15	7.522459e-01
20	16	8.009240e-01
20	17	8.481860e-01
20	18	8.885677e-01
20	19	9.248905e-01
20	20	1.000000e+00
20	21	8.611136e-01
20	22	1.327244e-01
20	23	0.000000e+00
20	24	0.000000e+00
20	25	3.627915e-01
20	26	5.084139e-01
20	27	7.548153e-01
20	28	8.007326e-01
20	29	8.478234e-01
20	30	8.930064e-01
20	31	9.284493e-01
20	32	9.835933e-01
20	33	8.634845e-01
20	34	1.299939e-01
20	35	0.000000e+00
20	36	0.000000e+00
20	37	3.499289e-01
20	38	5.044009e-01
20	39	7.469887e-01
20	40	7.924146e-01
20	41	8.423353e-01
20	42	8.908925e-01
20	43	9.250904e-01
20	44	9.777885e-01
20	45	8.510320e-01
20	46	8.843553e-02
20	47	0.000000e+00
20	48	0.000000e+00
20	49	3.644202e-01
20	50	5.083832e-01
20	51	7.555163e-01
20	52	8.018393e-01
20	53	8.484420e-01
20	54	8.926325e-01
20	55	9.284618e-01
20	56	9.842325e-01
20	57	8.654195e-01
20	58	1.368995e-01
20	59	0.000000e+00
20	60	0.000000e+00
20	61	1.472217e-01
20	62	3.734513e-01
20	63	5.163238e-01
20	64	5.593739e-01
20	65	5.729826e-01
20	66	4.620132e-01
20	67	3.742134e-01
20	68	4.976680e-01
20	69	4.587931e-01
20	70	5.503977e-02
20	71	0.000000e+00
20	72	0.000000e+00
20	73	7.676528e-02
20	74	3.124374e-01
20	75	3.662938e-01
20	76	4.268749e-01
20	77	4.897886e-01
20	78	3.969087e-01
20	79	4.479156e-01
20	80	8.131425e-02
20	81	1.293049e-01
20	82	8.680703e-03
20	83	0.000000e+00
20	84	0.000000e+00
20	85	1.598819e-01
20	86	2.881629e-01
20	87	4.738953e-01
20	88	5.281515e-01
20	89	5.276079e-01
20	90	6.815413e-01
20	91	7.169446e-01
20	92	6.298299e-01
20	93	4.563555e-01
20	94	7.468588e-02
20	95	0.000000e+00
20	96	0.000000e+00
20	97	1.510828e-01
20	98	3.338694e-01
20	99	4.567177e-01
20	100	5.324504e-01
20	101	5.653385e-01
20	102	6.163636e-01
20	103	6.183375e-01
20	104	5.451771e-01
20	105	3.386362e-01
20	106	2.335224e-02
20	107	0.000000e+00
20	108	0.000000e+00
20	109	0.000000e+00
21	0	0.000000e+00
21	1	2.616782e-01
21	2	3.612826e-01
21	3	5.581708e-01
21	4	6.073443e-01
21	5	6.302810e-01
21	6	6.538262e-01
21	7	7.275214e-01
21	8	8.645852e-01
21	9	9.633561e-01
21	10	1.583835e-01
21	11	0.000000e+00
21	12	0.000000e+00
21	13	2.641794e-01
21	14	3.591433e-01
21	15	5.563970e-01
21	16	6.083556e-01
21	17	6.331443e-01
21	18	6.520421e-01
21	19	7.272592e-01
21	20	8.611136e-01
21	21	1.000000e+00
21	22	1.367809e-01
21	23	0.000000e+00
21	24	0.000000e+00
21	25	2.589934e-01
21	26	3.626795e-01
21	27	5.578390e-01
21	28	6.072420e-01
21	29	6.287171e-01
21	30	6.554219e-01
21	31	7.282887e-01
21	32	8.656935e-01
21	33	9.611726e-01
21	34	1.404741e-01
21	35	0.000000e+00
21	36	0.000000e+00
21	37	2.473770e-01
21	38	3.611760e-01
21	39	5.522443e-01
21	40	5.998446e-01
21	41	6.217910e-01
21	42	6.535664e-01
21	43	7.243324e-01
21	44	8.632842e-01
21	45	9.464990e-01
21	46	9.903016e-02
21	47	0.000000e+00
21	48	0.000000e+00
21	49	2.607421e-01
21	50	3.622720e-01
21	51	5.584869e-01
21	52	6.080487e-01
21	53	6.301255e-01
21	54	6.550277e-01
21	55	7.288231e-01
21	56	8.656920e-01
21	57	9.628655e-01
21	58	1.465441e-01
21	59	0.000000e+00
21	60	0.000000e+00
21	61	9.329173e-02
21	62	2.860496e-01
21	63	3.985187e-01
21	64	4.453990e-01
21	65	4.694417e-01
21	66	3.859868e-01
21	67	2.615646e-01
21	68	3.613085e-01
21	69	3.829834e-01
21	70	3.531073e-02
21	71	0.000000e+00
21	72	0.000000e+00
21	73	4.980517e-02
21	74	2.075774e-01
21	75	2.751736e-01
21	76	3.438909e-01
21	77	4.347764e-01
21	78	3.817066e-01
21	79	3.754862e-01
21	80	9.457650e-02
21	81	1.566418e-01
21	82	1.813761e-02
21	83	0.000000e+00
21	84	0.000000e+00
21	85	8.199624e-02
21	86	1.711649e-01
21	87	3.144271e-01
21	88	3.355374e-01
21	89	4.179256e-01
21	90	5.260689e-01
21	91	5.038222e-01
21	92	4.569940e-01
21	93	3.406480e-01
21	94	5.021848e-02
21	95	0.000000e+00
21	96	0.000000e+00
21	97	1.038166e-01
21	98	2.069526e-01
21	99	2.914930e-01
21	100	3.491892e-01
21	101	4.132671e-01
21	102	4.202256e-01
21	103	3.818464e-01
21	104	3.405433e-01
21	105	2.326905e-01
21	106	2.533264e-02
21	107	0.000000e+00
21	108	0.000000e+00
21	109	0.000000e+00
22	0	0.000000e+00
22	1	4.069790e-02
22	2	5.572251e-02
22	3	8.656181e-02
22	4	8.722404e-02
22	5	9.477099e-02
22	6	1.028081e-01
22	7	1.130479e-01
22	8	1.330379e-01
22	9	1.382211e-01
22	10	2.671472e-02
22	11	0.000000e+00
22	12	0.000000e+00
22	13	4.148752e-02
22	14	5.573411e-02
22	15	8.660626e-02
22	16	8.819141e-02
22	17	9.577308e-02
22	18	1.027183e-01
22	19	1.126270e-01
22	20	1.327244e-01
22	21	1.367809e-01
22	22	1.000000e+00
22	23	0.000000e+00
22	24	0.000000e+00
22	25	4.016205e-02
22	26	5.591598e-02
22	27	8.661671e-02
22	28	8.705617e-02
22	29	9.438677e-02
22	30	1.029845e-01
22	31	1.134100e-01
22	32	1.328838e-01
22	33	1.379682e-01
22	34	2.420013e-02
22	35	0.000000e+00
22	36	0.000000e+00
22	37	3.787048e-02
22	38	5.533141e-02
22	39	8.551819e-02
22	40	8.519027e-02
22	41	9.270903e-02
22	42	1.024846e-01
22	43	1.131966e-01
22	44	1.321755e-01
22	45	1.367155e-01
22	46	1.651392e-02
22	47	0.000000e+00
22	48	0.000000e+00
22	49	4.047817e-02
22	50	5.592400e-02
22	51	8.676697e-02
22	52	8.739960e-02
22	53	9.470610e-02
22	54	1.029784e-01
22	55	1.133775e-01
22	56	1.329729e-01
22	57	1.380700e-01
22	58	2.548201e-02
22	59	0.000000e+00
22	60	0.000000e+00
22	61	1.484484e-02
22	62	4.913921e-02
22	63	7.044905e-02
22	64	7.185323e-02
22	65	7.322445e-02
22	66	6.859626e-02
22	67	5.547718e-02
22	68	6.913691e-02
22	69	6.699727e-02
22	70	5.795552e-03
22	71	0.000000e+00
22	72	0.000000e+00
22	73	9.325306e-03
22	74	3.551500e-02
22	75	4.658696e-02
22	76	5.580702e-02
22	77	6.805935e-02
22	78	6.441121e-02
22	79	5.615575e-02
22	80	1.110715e-02
22	81	9.088684e-03
22	82	8.943268e-04
22	83	0.000000e+00
22	84	0.000000e+00
22	85	1.981093e-02
22	86	2.658879e-02
22	87	4.890331e-02
22	88	6.106776e-02
22	89	7.766042e-02
22	90	9.589509e-02
22	91	9.631411e-02
22	92	8.689125e-02
22	93	6.641540e-02
22	94	1.218414e-02
22	95	0.000000e+00
22	96	0.000000e+00
22	97	1.057915e-02
22	98	2.998646e-02
22	99	5.115231e-02
22	100	7.075963e-02
22	101	7.276003e-02
22	102	8.467299e-02
22	103	8.179767e-02
22	104	6.945649e-02
22	105	4.093038e-02
22	106	-2.106647e-03
22	107	0.000000e+00
22	108	0.000000e+00
22	109	0.000000e+00
23	0	0.000000e+00
23	1	0.000000e+00
23	2	0.000000e+00
23	3	0.000000e+00
23	4	0.000000e+00
23	5	0.000000e+00
23	6	0.000000e+00
23	7	0.000000e+00
23	8	0.000000e+00
23	9	0.000000e+00
23	10	0.000000e+00
23	11	0.000000e+00
23	12	0.000000e+00
23	13	0.000000e+00
23	14	0.000000e+00
23	15	0.000000e+00
23	16	0.000000e+00
23	17	0.000000e+00
23	18	0.000000e+00
23	19	0.000000e+00
23	20	0.000000e+00
23	21	0.000000e+00
23	22	0.000000e+00
23	23	0.000000e+00
23	24	0.000000e+00
23	25	0.000000e+00
23	26	0.000000e+00
23	27	0.000000e+00
23	28	0.000000e+00
23	29	0.000000e+00
23	30	0.000000e+00
23	31	0.000000e+00
23	32	0.000000e+00
23	33	0.000000e+00
23	34	0.000000e+00
23	35	0.000000e+00
23	36	0.000000e+00
23	37	0.000000e+00
23	38	0.000000e+00
23	39	0.000000e+00
23	40	0.000000e+00
23	41	0.000000e+00
23	42	0.000000e+00
23	43	0.000000e+00
23	44	0.000000e+00
23	45	0.000000e+00
23	46	0.000000e+00
23	47	0.000000e+00
23	48	0.000000e+00
23	49	0.000000e+00
23	50	0.000000e+00
23	51	0.000000e+00
23	52	0.000000e+00
23	53	0.000000e+00
23	54	0.000000e+00
23	55	0.000000e+00
23	56	0.000000e+00
23	57	0.000000e+00
23	58	0.000000e+00
23	59	0.000000e+00
23	60	0.000000e+00
23	61	0.000000e+00
23	62	0.000000e+00
23	63	0.000000e+00
23	64	0.000000e+00
23	65	0.000000e+00
23	66	0.000000e+00
23	67	0.000000e+00
23	68	0.000000e+00
23	69	0.000000e+00
23	70	0.000000e+00
23	71	0.000000e+00
23	72	0.000000e+00
23	73	0.000000e+00
23	74	0.000000e+00
23	75	0.000000e+00
23	76	0.000000e+00
23	77	0.000000e+00
23	78	0.000000e+00
23	79	0.000000e+00
23	80	0.000000e+00
23	81	0.000000e+00
23	82	0.000000e+00
23	83	0.000000e+00
23	84	0.000000e+00
23	85	0.000000e+00
23	86	0.000000e+00
23	87	0.000000e+00
23	88	0.000000e+00
23	89	0.000000e+00
23	90	0.000000e+00
23	91	0.000000e+00
23	92	0.000000e+00
23	93	0.000000e+00
23	94	0.000000e+00
23	95	0.000000e+00
23	96	0.000000e+00
23	97	0.000000e+00
23	98	0.000000e+00
23	99	0.000000e+00
23	100	0.000000e+00
23	101	0.000000e+00
23	102	0.000000e+00
23	103	0.000000e+00
23	104	0.000000e+00
23	105	0.000000e+00
23	106	0.000000e+00
23	107	0.000000e+00
23	108	0.000000e+00
23	109	0.000000e+00
24	0	0.000000e+00
24	1	0.000000e+00
24	2	0.000000e+00
24	3	0.000000e+00
24	4	0.000000e+00
24	5	0.000000e+00
24	6	0.000000e+00
24	7	0.000000e+00
24	8	0.000000e+00
24	9	0.000000e+00
24	10	0.000000e+00
24	11	0.000000e+00
24	12	0.000000e+00
24	13	0.000000e+00
24	14	0.000000e+00
24	15	0.000000e+00
24	16	0.000000e+00
24	17	0.000000e+00
24	18	0.000000e+00
24	19	0.000000e+00
24	20	0.000000e+00
24	21	0.000000e+00
24	22	0.000000e+00
24	23	0.000000e+00
24	24	0.000000e+00
24	25	0.000000e+00
24	26	0.000000e+00
24	27	0.000000e+00
24	28	0.000000e+00
24	29	0.000000e+00
24	30	0.000000e+00
24	31	0.000000e+00
24	32	0.000000e+00
24	33	0.000000e+00
24	34	0.000000e+00
24	35	0.000000e+00
24	36	0.000000e+00
24	37	0.000000e+00
24	38	0.000000e+00
24	39	0.000000e+00
24	40	0.000000e+00
24	41	0.000000e+00
24	42	0.000000e+00
24	43	0.000000e+00
24	44	0.000000e+00
24	45	0.000000e+00
24	46	0.000000e+00
24	47	0.000000e+00
24	48	0.000000e+00
24	49	0.000000e+00
24	50	0.000000e+00
24	51	0.000000e+00
24	52	0.000000e+00
24	53	0.000000e+00
24	54	0.000000e+00
24	55	0.000000e+00
24	56	0.000000e+00
24	57	0.000000e+00
24	58	0.000000e+00
24	59	0.000000e+00
24	60	0.000000e+00
24	61	0.000000e+00
24	62	0.000000e+00
24	63	0.000000e+00
24	64	0.000000e+00
24	65	0.000000e+00
24	66	0.000000e+00
24	67	0.000000e+00
24	68	0.000000e+00
24	69	0.000000e+00
24	70	0.000000e+00
24	71	0.000000e+00
24	72	0.000000e+00
24	73	0.000000e+00
24	74	0.000000e+00
24	75	0.000000e+00
24	76	0.000000e+00
24	77	0.000000e+00
24	78	0.000000e+00
24	79	0.000000e+00
24	80	0.000000e+00
24	81	0.000000e+00
24	82	0.000000e+00
24	83	0.000000e+00
24	84	0.000000e+00
24	85	0.000000e+00
24	86	0.000000e+00
24	87	0.000000e+00
24	88	0.000000e+00
24	89	0.000000e+00
24	90	0.000000e+00
24	91	0.000000e+00
24	92	0.000000e+00
24	93	0.000000e+00
24	94	0.000000e+00
24	95	0.000000e+00
24	96	0.000000e+00
24	97	0.000000e+00
24	98	0.000000e+00
24	99	0.000000e+00
24	100	0.000000e+00
24	101	0.000000e+00
24	102	0.000000e+00
24	103	0.000000e+00
24	104	0.000000e+00
24	105	0.000000e+00
24	106	0.000000e+00
24	107	0.000000e+00
24	108	0.000000e+00
24	109	0.000000e+00
25	0	0.000000e+00
25	1	9.357868e-01
25	2	8.879048e-01
25	3	6.663587e-01
25	4	4.829074e-01
25	5	3.699570e-01
25	6	3.375113e-01
25	7	3.394186e-01
25	8	3.674896e-01
25	9	2.557649e-01
25	10	4.618253e-02
25	11	0.000000e+00
25	12	0.000000e+00
25	13	9.268116e-01
25	14	8.843118e-01
25	15	6.644659e-01
25	16	4.831302e-01
25	17	3.632794e-01
25	18	3.339328e-01
25	19	3.371167e-01
25	20	3.627915e-01
25	21	2.589934e-01
25	22	4.016205e-02
25	23	0.000000e+00
25	24	0.000000e+00
25	25	1.000000e+00
25	26	8.910714e-01
25	27	6.683147e-01
25	28	4.827252e-01
25	29	3.747761e-01
25	30	3.434164e-01
25	31	3.403795e-01
25	32	3.700232e-01
25	33	2.563083e-01
25	34	4.240144e-02
25	35	0.000000e+00
25	36	0.000000e+00
25	37	9.129919e-01
25	38	8.873022e-01
25	39	6.613562e-01
25	40	4.780025e-01
25	41	3.797039e-01
25	42	3.463565e-01
25	43	3.397543e-01
25	44	3.720325e-01
25	45	2.493678e-01
25	46	3.071340e-02
25	47	0.000000e+00
25	48	0.000000e+00
25	49	9.366830e-01
25	50	8.906991e-01
25	51	6.686407e-01
25	52	4.833082e-01
25	53	3.725708e-01
25	54	3.417622e-01
25	55	3.398529e-01
25	56	3.687951e-01
25	57	2.566932e-01
25	58	4.403982e-02
25	59	0.000000e+00
25	60	0.000000e+00
25	61	3.860151e-01
25	62	6.568437e-01
25	63	4.676226e-01
25	64	4.168085e-01
25	65	4.045825e-01
25	66	2.846806e-01
25	67	2.236300e-01
25	68	2.472945e-01
25	69	1.719980e-01
25	70	1.931179e-02
25	71	0.000000e+00
25	72	0.000000e+00
25	73	2.512042e-01
25	74	4.903812e-01
25	75	2.995568e-01
25	76	2.565444e-01
25	77	2.978628e-01
25	78	3.353657e-01
25	79	3.579384e-01
25	80	3.515832e-01
25	81	2.153004e-01
25	82	1.146427e-02
25	83	0.000000e+00
25	84	0.000000e+00
25	85	5.248112e-01
25	86	7.433924e-01
25	87	7.012241e-01
25	88	5.645935e-01
25	89	4.926189e-01
25	90	3.768200e-01
25	91	3.766535e-01
25	92	4.436604e-01
25	93	3.657078e-01
25	94	1.844784e-02
25	95	0.000000e+00
25	96	0.000000e+00
25	97	5.340159e-01
25	98	6.443210e-01
25	99	5.846842e-01
25	100	4.927764e-01
25	101	5.129098e-01
25	102	3.666261e-01
25	103	2.817771e-01
25	104	3.689285e-01
25	105	3.683764e-01
25	106	3.931882e-02
25	107	0.000000e+00
25	108	0.000000e+00
25	109	0.000000e+00
26	0	0.000000e+00
26	1	8.955409e-01
26	2	9.853417e-01
26	3	8.198276e-01
26	4	6.491489e-01
26	5	5.399329e-01
26	6	5.015619e-01
26	7	4.976344e-01
26	8	5.103145e-01
26	9	3.567120e-01
26	10	5.972671e-02
26	11	0.000000e+00
26	12	0.000000e+00
26	13	8.897457e-01
26	14	9.827613e-01
26	15	8.186948e-01
26	16	6.501325e-01
26	17	5.349254e-01
26	18	4.984932e-01
26	19	4.967018e-01
26	20	5.084139e-01
26	21	3.626795e-01
26	22	5.591598e-02
26	23	0.000000e+00
26	24	0.000000e+00
26	25	8.910714e-01
26	26	1.000000e+00
26	27	8.194212e-01
26	28	6.475987e-01
26	29	5.434391e-01
26	30	5.065098e-01
26	31	4.974876e-01
26	32	5.115796e-01
26	33	3.545694e-01
26	34	5.241536e-02
26	35	0.000000e+00
26	36	0.000000e+00
26	37	8.669599e-01
26	38	9.812309e-01
26	39	8.088350e-01
26	40	6.399844e-01
26	41	5.454528e-01
26	42	5.078017e-01
26	43	4.941989e-01
26	44	5.097427e-01
26	45	3.427297e-01
26	46	3.467269e-02
26	47	0.000000e+00
26	48	0.000000e+00
26	49	8.941714e-01
26	50	9.874019e-01
26	51	8.204970e-01
26	52	6.488789e-01
26	53	5.419462e-01
26	54	5.053044e-01
26	55	4.975297e-01
26	56	5.112452e-01
26	57	3.565670e-01
26	58	5.575780e-02
26	59	0.000000e+00
26	60	0.000000e+00
26	61	4.204677e-01
26	62	7.606493e-01
26	63	5.847641e-01
26	64	5.242003e-01
26	65	4.961966e-01
26	66	3.404270e-01
26	67	2.911518e-01
26	68	3.633569e-01
26	69	2.803222e-01
26	70	2.965832e-02
26	71	0.000000e+00
26	72	0.000000e+00
26	73	2.186016e-01
26	74	5.764760e-01
26	75	4.068570e-01
26	76	3.771917e-01
26	77	3.973013e-01
26	78	3.588429e-01
26	79	3.685665e-01
26	80	3.093520e-01
26	81	1.775635e-01
26	82	-1.604109e-03
26	83	0.000000e+00
26	84	0.000000e+00
26	85	4.362081e-01
26	86	7.928681e-01
26	87	7.920569e-01
26	88	6.492212e-01
26	89	5.247566e-01
26	90	4.498900e-01
26	91	4.947109e-01
26	92	5.438918e-01
26	93	4.540356e-01
26	94	5.404583e-02
26	95	0.000000e+00
26	96	0.000000e+00
26	97	4.496448e-01
26	98	6.600014e-01
26	99	6.613362e-01
26	100	5.771407e-01
26	101	5.467859e-01
26	102	4.503574e-01
26	103	3.975980e-01
26	104	4.786719e-01
26	105	4.374431e-01
26	106	3.364788e-02
26	107	0.000000e+00
26	108	0.000000e+00
26	109	0.000000e+00
27	0	0.000000e+00
27	1	6.736604e-01
27	2	8.156621e-01
27	3	9.775096e-01
27	4	9.172360e-01
27	5	8.552969e-01
27	6	8.065296e-01
27	7	7.859909e-01
27	8	7.535912e-01
27	9	5.519604e-01
27	10	9.323432e-02
27	11	0.000000e+00
27	12	0.000000e+00
27	13	6.736971e-01
27	14	8.135294e-01
27	15	9.726841e-01
27	16	9.155912e-01
27	17	8.520278e-01
27	18	8.035570e-01
27	19	7.854389e-01
27	20	7.548153e-01
27	21	5.578390e-01
27	22	8.661671e-02
27	23	0.000000e+00
27	24	0.000000e+00
27	25	6.683147e-01
27	26	8.194212e-01
27	27	1.000000e+00
27	28	9.172380e-01
27	29	8.567883e-01
27	30	8.095452e-01
27	31	7.852878e-01
27	32	7.539431e-01
27	33	5.481200e-01
27	34	7.812280e-02
27	35	0.000000e+00
27	36	0.000000e+00
27	37	6.444511e-01
27	38	8.146240e-01
27	39	9.702235e-01
27	40	9.093078e-01
27	41	8.549294e-01
27	42	8.084426e-01
27	43	7.799871e-01
27	44	7.473643e-01
27	45	5.320685e-01
27	46	5.007442e-02
27	47	0.000000e+00
27	48	0.000000e+00
27	49	6.716682e-01
27	50	8.191489e-01
27	51	9.789238e-01
27	52	9.180652e-01
27	53	8.562885e-01
27	54	8.088804e-01
27	55	7.858710e-01
27	56	7.545412e-01
27	57	5.514613e-01
27	58	8.380250e-02
27	59	0.000000e+00
27	60	0.000000e+00
27	61	2.936581e-01
27	62	5.916268e-01
27	63	6.381195e-01
27	64	6.398502e-01
27	65	5.947444e-01
27	66	4.111703e-01
27	67	3.858545e-01
27	68	5.488864e-01
27	69	4.597391e-01
27	70	4.718925e-02
27	71	0.000000e+00
27	72	0.000000e+00
27	73	1.489291e-01
27	74	4.854087e-01
27	75	4.744157e-01
27	76	4.639571e-01
27	77	4.852259e-01
27	78	3.938765e-01
27	79	4.247107e-01
27	80	1.883931e-01
27	81	1.151621e-01
27	82	-2.035130e-02
27	83	0.000000e+00
27	84	0.000000e+00
27	85	2.981401e-01
27	86	5.249188e-01
27	87	6.952044e-01
27	88	6.718721e-01
27	89	5.537061e-01
27	90	6.074911e-01
27	91	6.831712e-01
27	92	6.832865e-01
27	93	5.616459e-01
27	94	1.010156e-01
27	95	0.000000e+00
27	96	0.000000e+00
27	97	2.814210e-01
27	98	5.310014e-01
27	99	6.113376e-01
27	100	6.080251e-01
27	101	5.944904e-01
27	102	5.768629e-01
27	103	5.801994e-01
27	104	5.914997e-01
27	105	4.717109e-01
27	106	1.900850e-02
27	107	0.000000e+00
27	108	0.000000e+00
27	109	0.000000e+00
28	0	0.000000e+00
28	1	4.871752e-01
28	2	6.443993e-01
28	3	9.175748e-01
28	4	9.828840e-01
28	5	9.571930e-01
28	6	8.992921e-01
28	7	8.682273e-01
28	8	7.968124e-01
28	9	5.980288e-01
28	10	9.892099e-02
28	11	0.000000e+00
28	12	0.000000e+00
28	13	4.881163e-01
28	14	6.439572e-01
28	15	9.138571e-01
28	16	9.792031e-01
28	17	9.545478e-01
28	18	8.974251e-01
28	19	8.694020e-01
28	20	8.007326e-01
28	21	6.072420e-01
28	22	8.705617e-02
28	23	0.000000e+00
28	24	0.000000e+00
28	25	4.827252e-01
28	26	6.475987e-01
28	27	9.172380e-01
28	28	1.000000e+00
28	29	9.575390e-01
28	30	9.001328e-01
28	31	8.663877e-01
28	32	7.968966e-01
28	33	5.926718e-01
28	34	8.032710e-02
28	35	0.000000e+00
28	36	0.000000e+00
28	37	4.645434e-01
28	38	6.425063e-01
28	39	9.085657e-01
28	40	9.762193e-01
28	41	9.544469e-01
28	42	8.968476e-01
28	43	8.587214e-01
28	44	7.875380e-01
28	45	5.723531e-01
28	46	5.253215e-02
28	47	0.000000e+00
28	48	0.000000e+00
28	49	4.854076e-01
28	50	6.475534e-01
28	51	9.180923e-01
28	52	9.835635e-01
28	53	9.575580e-01
28	54	9.001384e-01
28	55	8.675584e-01
28	56	7.980415e-01
28	57	5.972762e-01
28	58	8.580898e-02
28	59	0.000000e+00
28	60	0.000000e+00
28	61	2.079816e-01
28	62	4.508161e-01
28	63	5.730377e-01
28	64	6.229046e-01
28	65	5.884785e-01
28	66	4.228742e-01
28	67	3.765009e-01
28	68	5.519452e-01
28	69	4.770621e-01
28	70	5.168972e-02
28	71	0.000000e+00
28	72	0.000000e+00
28	73	9.941335e-02
28	74	4.124358e-01
28	75	4.261611e-01
28	76	4.791024e-01
28	77	4.863473e-01
28	78	3.461399e-01
28	79	3.786360e-01
28	80	7.320774e-02
28	81	8.825409e-02
28	82	-3.333615e-02
28	83	0.000000e+00
28	84	0.000000e+00
28	85	2.036733e-01
28	86	3.778108e-01
28	87	5.694618e-01
28	88	6.081231e-01
28	89	5.007944e-01
28	90	6.174457e-01
28	91	6.826693e-01
28	92	6.518002e-01
28	93	5.174298e-01
28	94	1.052177e-01
28	95	0.000000e+00
28	96	0.000000e+00
28	97	2.126992e-01
28	98	4.373297e-01
28	99	5.191255e-01
28	100	5.095880e-01
28	101	5.355837e-01
28	102	5.731983e-01
28	103	5.915011e-01
28	104	5.636740e-01
28	105	4.255792e-01
28	106	2.246092e-02
28	107	0.000000e+00
28	108	0.000000e+00
28	109	0.000000e+00
29	0	0.000000e+00
29	1	3.773810e-01
29	2	5.400452e-01
29	3	8.558054e-01
29	4	9.567096e-01
29	5	9.901873e-01
29	6	9.658505e-01
29	7	9.366994e-01
29	8	8.430989e-01
29	9	6.215209e-01
29	10	1.085649e-01
29	11	0.000000e+00
29	12	0.000000e+00
29	13	3.776903e-01
29	14	5.393772e-01
29	15	8.510601e-01
29	16	9.521930e-01
29	17	9.882405e-01
29	18	9.641326e-01
29	19	9.365400e-01
29	20	8.478234e-01
29	21	6.287171e-01
29	22	9.438677e-02
29	23	0.000000e+00
29	24	0.000000e+00
29	25	3.747761e-01
29	26	5.434391e-01
29	27	8.567883e-01
29	28	9.575390e-01
29	29	1.000000e+00
29	30	9.656133e-01
29	31	9.354534e-01
29	32	8.422638e-01
29	33	6.162418e-01
29	34	8.805605e-02
29	35	0.000000e+00
29	36	0.000000e+00
29	37	3.615136e-01
29	38	5.395137e-01
29	39	8.503006e-01
29	40	9.517725e-01
29	41	9.863544e-01
29	42	9.615496e-01
29	43	9.288150e-01
29	44	8.315479e-01
29	45	5.971983e-01
29	46	5.808970e-02
29	47	0.000000e+00
29	48	0.000000e+00
29	49	3.765219e-01
29	50	5.431736e-01
29	51	8.571107e-01
29	52	9.577625e-01
29	53	9.904994e-01
29	54	9.659060e-01
29	55	9.363270e-01
29	56	8.437738e-01
29	57	6.208380e-01
29	58	9.379821e-02
29	59	0.000000e+00
29	60	0.000000e+00
29	61	1.533752e-01
29	62	3.735891e-01
29	63	5.321922e-01
29	64	5.933810e-01
29	65	5.693751e-01
29	66	4.280729e-01
29	67	3.930954e-01
29	68	5.596432e-01
29	69	5.058606e-01
29	70	5.714541e-02
29	71	0.000000e+00
29	72	0.000000e+00
29	73	7.263604e-02
29	74	3.682407e-01
29	75	3.898774e-01
29	76	4.650106e-01
29	77	4.863244e-01
29	78	3.287974e-01
29	79	3.707780e-01
29	80	-1.246484e-02
29	81	4.219127e-02
29	82	-3.050004e-02
29	83	0.000000e+00
29	84	0.000000e+00
29	85	1.528661e-01
29	86	3.080299e-01
29	87	5.021181e-01
29	88	5.723391e-01
29	89	4.770628e-01
29	90	6.481192e-01
29	91	7.141890e-01
29	92	6.458720e-01
29	93	4.864623e-01
29	94	1.106497e-01
29	95	0.000000e+00
29	96	0.000000e+00
29	97	1.589595e-01
29	98	3.655533e-01
29	99	4.685526e-01
29	100	4.964531e-01
29	101	5.262136e-01
29	102	5.978895e-01
29	103	6.401557e-01
29	104	5.637600e-01
29	105	3.651918e-01
29	106	3.719780e-03
29	107	0.000000e+00
29	108	0.000000e+00
29	109	0.000000e+00
30	0	0.000000e+00
30	1	3.448067e-01
30	2	5.035037e-01
30	3	8.083242e-01
30	4	8.998999e-01
30	5	9.648618e-01
30	6	9.903513e-01
30	7	9.728691e-01
30	8	8.890523e-01
30	9	6.508366e-01
30	10	1.188699e-01
30	11	0.000000e+00
30	12	0.000000e+00
30	13	3.445314e-01
30	14	5.023372e-01
30	15	8.039938e-01
30	16	8.958337e-01
30	17	9.624900e-01
30	18	9.882950e-01
30	19	9.705694e-01
30	20	8.930064e-01
30	21	6.554219e-01
30	22	1.029845e-01
30	23	0.000000e+00
30	24	0.000000e+00
30	25	3.434164e-01
30	26	5.065098e-01
30	27	8.095452e-01
30	28	9.001328e-01
30	29	9.656133e-01
30	30	1.000000e+00
30	31	9.722705e-01
30	32	8.874744e-01
30	33	6.463797e-01
30	34	9.766380e-02
30	35	0.000000e+00
30	36	0.000000e+00
30	37	3.323960e-01
30	38	5.032426e-01
30	39	8.032132e-01
30	40	8.942783e-01
30	41	9.625167e-01
30	42	9.865952e-01
30	43	9.675008e-01
30	44	8.768993e-01
30	45	6.293726e-01
30	46	6.508678e-02
30	47	0.000000e+00
30	48	0.000000e+00
30	49	3.446703e-01
30	50	5.062021e-01
30	51	8.097942e-01
30	52	9.006250e-01
30	53	9.656281e-01
30	54	9.904972e-01
30	55	9.726218e-01
30	56	8.890529e-01
30	57	6.505085e-01
30	58	1.035975e-01
30	59	0.000000e+00
30	60	0.000000e+00
30	61	1.441576e-01
30	62	3.485701e-01
30	63	5.162276e-01
30	64	5.768997e-01
30	65	5.604235e-01
30	66	4.384808e-01
30	67	4.108223e-01
30	68	5.367002e-01
30	69	5.004370e-01
30	70	6.242080e-02
30	71	0.000000e+00
30	72	0.000000e+00
30	73	6.749683e-02
30	74	3.444008e-01
30	75	3.719276e-01
30	76	4.450913e-01
30	77	4.694871e-01
30	78	3.094279e-01
30	79	3.859982e-01
30	80	-2.654859e-02
30	81	2.560745e-02
30	82	-1.778356e-02
30	83	0.000000e+00
30	84	0.000000e+00
30	85	1.529616e-01
30	86	2.933124e-01
30	87	4.867791e-01
30	88	5.709806e-01
30	89	4.875945e-01
30	90	6.774481e-01
30	91	7.498816e-01
30	92	6.585126e-01
30	93	4.621017e-01
30	94	1.018252e-01
30	95	0.000000e+00
30	96	0.000000e+00
30	97	1.396918e-01
30	98	3.408299e-01
30	99	4.702233e-01
30	100	5.443289e-01
30	101	5.614458e-01
30	102	6.407492e-01
30	103	6.911258e-01
30	104	5.855162e-01
30	105	3.390796e-01
30	106	-1.877294e-03
30	107	0.000000e+00
30	108	0.000000e+00
30	109	0.000000e+00
31	0	0.000000e+00
31	1	3.412820e-01
31	2	4.947265e-01
31	3	7.842598e-01
31	4	8.659982e-01
31	5	9.350618e-01
31	6	9.722489e-01
31	7	9.869988e-01
31	8	9.249736e-01
31	9	7.258511e-01
31	10	1.308083e-01
31	11	0.000000e+00
31	12	0.000000e+00
31	13	3.409851e-01
31	14	4.936057e-01
31	15	7.808384e-01
31	16	8.618399e-01
31	17	9.343486e-01
31	18	9.701087e-01
31	19	9.845764e-01
31	20	9.284493e-01
31	21	7.282887e-01
31	22	1.134100e-01
31	23	0.000000e+00
31	24	0.000000e+00
31	25	3.403795e-01
31	26	4.974876e-01
31	27	7.852878e-01
31	28	8.663877e-01
31	29	9.354534e-01
31	30	9.722705e-01
31	31	1.000000e+00
31	32	9.234857e-01
31	33	7.216775e-01
31	34	1.094197e-01
31	35	0.000000e+00
31	36	0.000000e+00
31	37	3.296717e-01
31	38	4.941481e-01
31	39	7.782426e-01
31	40	8.609910e-01
31	41	9.308816e-01
31	42	9.687471e-01
31	43	9.821965e-01
31	44	9.131797e-01
31	45	7.050655e-01
31	46	7.379276e-02
31	47	0.000000e+00
31	48	0.000000e+00
31	49	3.415479e-01
31	50	4.972238e-01
31	51	7.856855e-01
31	52	8.667660e-01
31	53	9.358698e-01
31	54	9.723905e-01
31	55	9.870797e-01
31	56	9.249955e-01
31	57	7.254666e-01
31	58	1.156875e-01
31	59	0.000000e+00
31	60	0.000000e+00
31	61	1.367936e-01
31	62	3.518123e-01
31	63	5.165313e-01
31	64	5.762418e-01
31	65	5.587010e-01
31	66	4.505564e-01
31	67	4.123193e-01
31	68	5.419038e-01
31	69	5.001307e-01
31	70	6.137794e-02
31	71	0.000000e+00
31	72	0.000000e+00
31	73	6.393289e-02
31	74	3.304857e-01
31	75	3.670250e-01
31	76	4.507716e-01
31	77	4.931358e-01
31	78	3.492371e-01
31	79	4.067337e-01
31	80	-1.875195e-02
31	81	3.999251e-02
31	82	-9.939906e-03
31	83	0.000000e+00
31	84	0.000000e+00
31	85	1.527530e-01
31	86	2.883225e-01
31	87	4.842085e-01
31	88	5.621274e-01
31	89	5.051655e-01
31	90	7.034950e-01
31	91	7.694964e-01
31	92	6.768585e-01
31	93	4.692020e-01
31	94	1.004541e-01
31	95	0.000000e+00
31	96	0.000000e+00
31	97	1.295615e-01
31	98	3.221615e-01
31	99	4.662782e-01
31	100	5.551169e-01
31	101	5.739405e-01
31	102	6.539893e-01
31	103	6.941965e-01
31	104	5.978221e-01
31	105	3.494260e-01
31	106	8.937413e-03
31	107	0.000000e+00
31	108	0.000000e+00
31	109	0.000000e+00
32	0	0.000000e+00
32	1	3.717626e-01
32	2	5.097583e-01
32	3	7.531565e-01
32	4	7.973410e-01
32	5	8.419303e-01
32	6	8.854746e-01
32	7	9.227313e-01
32	8	9.859525e-01
32	9	8.704507e-01
32	10	1.507286e-01
32	11	0.000000e+00
32	12	0.000000e+00
32	13	3.720200e-01
32	14	5.084426e-01
32	15	7.504295e-01
32	16	7.965008e-01
32	17	8.420953e-01
32	18	8.824224e-01
32	19	9.194751e-01
32	20	9.835933e-01
32	21	8.656935e-01
32	22	1.328838e-01
32	23	0.000000e+00
32	24	0.000000e+00
32	25	3.700232e-01
32	26	5.115796e-01
32	27	7.539431e-01
32	28	7.968966e-01
32	29	8.422638e-01
32	30	8.874744e-01
32	31	9.234857e-01
32	32	1.000000e+00
32	33	8.690941e-01
32	34	1.304376e-01
32	35	0.000000e+00
32	36	0.000000e+00
32	37	3.574438e-01
32	38	5.078643e-01
32	39	7.467332e-01
32	40	7.889621e-01
32	41	8.371460e-01
32	42	8.857526e-01
32	43	9.204269e-01
32	44	9.808511e-01
32	45	8.572015e-01
32	46	8.887050e-02
32	47	0.000000e+00
32	48	0.000000e+00
32	49	3.715245e-01
32	50	5.114344e-01
32	51	7.544710e-01
32	52	7.978733e-01
32	53	8.427767e-01
32	54	8.869779e-01
32	55	9.233868e-01
32	56	9.861316e-01
32	57	8.708187e-01
32	58	1.372934e-01
32	59	0.000000e+00
32	60	0.000000e+00
32	61	1.467193e-01
32	62	3.735593e-01
32	63	5.127385e-01
32	64	5.558904e-01
32	65	5.753220e-01
32	66	4.630266e-01
32	67	3.713166e-01
32	68	4.925627e-01
32	69	4.517953e-01
32	70	5.499606e-02
32	71	0.000000e+00
32	72	0.000000e+00
32	73	7.934105e-02
32	74	3.124111e-01
32	75	3.677076e-01
32	76	4.259946e-01
32	77	4.894486e-01
32	78	3.979972e-01
32	79	4.506437e-01
32	80	8.500978e-02
32	81	1.357060e-01
32	82	1.123662e-02
32	83	0.000000e+00
32	84	0.000000e+00
32	85	1.635619e-01
32	86	2.904428e-01
32	87	4.730324e-01
32	88	5.257995e-01
32	89	5.296223e-01
32	90	6.801318e-01
32	91	7.097121e-01
32	92	6.196020e-01
32	93	4.497769e-01
32	94	7.168085e-02
32	95	0.000000e+00
32	96	0.000000e+00
32	97	1.548812e-01
32	98	3.366092e-01
32	99	4.530155e-01
32	100	5.264952e-01
32	101	5.681446e-01
32	102	6.152776e-01
32	103	6.121797e-01
32	104	5.361045e-01
32	105	3.304426e-01
32	106	2.346265e-02
32	107	0.000000e+00
32	108	0.000000e+00
32	109	0.000000e+00
33	0	0.000000e+00
33	1	2.588016e-01
33	2	3.535246e-01
33	3	5.480078e-01
33	4	5.926641e-01
33	5	6.177250e-01
33	6	6.445111e-01
33	7	7.207044e-01
33	8	8.679253e-01
33	9	9.694476e-01
33	10	1.600012e-01
33	11	0.000000e+00
33	12	0.000000e+00
33	13	2.611167e-01
33	14	3.517016e-01
33	15	5.457989e-01
33	16	5.940157e-01
33	17	6.204992e-01
33	18	6.422813e-01
33	19	7.201755e-01
33	20	8.634845e-01
33	21	9.611726e-01
33	22	1.379682e-01
33	23	0.000000e+00
33	24	0.000000e+00
33	25	2.563083e-01
33	26	3.545694e-01
33	27	5.481200e-01
33	28	5.926718e-01
33	29	6.162418e-01
33	30	6.463797e-01
33	31	7.216775e-01
33	32	8.690941e-01
33	33	1.000000e+00
33	34	1.422726e-01
33	35	0.000000e+00
33	36	0.000000e+00
33	37	2.449890e-01
33	38	3.526882e-01
33	39	5.432590e-01
33	40	5.851438e-01
33	41	6.094909e-01
33	42	6.450415e-01
33	43	7.180384e-01
33	44	8.675649e-01
33	45	9.583284e-01
33	46	1.005420e-01
33	47	0.000000e+00
33	48	0.000000e+00
33	49	2.579845e-01
33	50	3.542732e-01
33	51	5.485905e-01
33	52	5.935107e-01
33	53	6.176179e-01
33	54	6.458430e-01
33	55	7.220996e-01
33	56	8.689348e-01
33	57	9.695081e-01
33	58	1.482750e-01
33	59	0.000000e+00
33	60	0.000000e+00
33	61	8.621752e-02
33	62	2.819279e-01
33	63	3.932173e-01
33	64	4.344073e-01
33	65	4.667992e-01
33	66	3.877410e-01
33	67	2.575852e-01
33	68	3.559724e-01
33	69	3.683671e-01
33	70	3.441038e-02
33	71	0.000000e+00
33	72	0.000000e+00
33	73	4.956464e-02
33	74	2.016332e-01
33	75	2.698394e-01
33	76	3.360639e-01
33	77	4.281147e-01
33	78	3.865418e-01
33	79	3.859263e-01
33	80	1.001303e-01
33	81	1.679309e-01
33	82	2.184956e-02
33	83	0.000000e+00
33	84	0.000000e+00
33	85	8.280166e-02
33	86	1.688979e-01
33	87	3.082665e-01
33	88	3.283921e-01
33	89	4.232297e-01
33	90	5.307660e-01
33	91	4.973053e-01
33	92	4.335817e-01
33	93	3.150541e-01
33	94	4.547591e-02
33	95	0.000000e+00
33	96	0.000000e+00
33	97	1.013400e-01
33	98	1.994040e-01
33	99	2.772577e-01
33	100	3.371457e-01
33	101	4.175528e-01
33	102	4.190413e-01
33	103	3.777454e-01
33	104	3.219539e-01
33	105	2.044143e-01
33	106	2.675423e-02
33	107	0.000000e+00
33	108	0.000000e+00
33	109	0.000000e+00
34	0	0.000000e+00
34	1	4.278527e-02
34	2	5.225589e-02
34	3	7.799729e-02
34	4	8.039195e-02
34	5	8.827184e-02
34	6	9.742093e-02
34	7	1.090378e-01
34	8	1.305121e-01
34	9	1.421778e-01
34	10	2.747450e-02
34	11	0.000000e+00
34	12	0.000000e+00
34	13	4.322072e-02
34	14	5.205278e-02
34	15	7.778129e-02
34	16	8.099605e-02
34	17	8.884269e-02
34	18	9.713572e-02
34	19	1.085841e-01
34	20	1.299939e-01
34	21	1.404741e-01
34	22	2.420013e-02
34	23	0.000000e+00
34	24	0.000000e+00
34	25	4.240144e-02
34	26	5.241536e-02
34	27	7.812280e-02
34	28	8.032710e-02
34	29	8.805605e-02
34	30	9.766380e-02
34	31	1.094197e-01
34	32	1.304376e-01
34	33	1.422726e-01
34	34	1.000000e+00
34	35	0.000000e+00
34	36	0.000000e+00
34	37	4.045792e-02
34	38	5.207305e-02
34	39	7.740394e-02
34	40	7.892216e-02
34	41	8.689501e-02
34	42	9.739829e-02
34	43	1.092561e-01
34	44	1.299674e-01
34	45	1.412591e-01
34	46	1.768732e-02
34	47	0.000000e+00
34	48	0.000000e+00
34	49	4.265203e-02
34	50	5.238745e-02
34	51	7.820321e-02
34	52	8.056184e-02
34	53	8.826677e-02
34	54	9.760333e-02
34	55	1.093697e-01
34	56	1.304799e-01
34	57	1.422322e-01
34	58	2.604894e-02
34	59	0.000000e+00
34	60	0.000000e+00
34	61	1.367935e-02
34	62	4.456681e-02
34	63	6.443180e-02
34	64	6.663107e-02
34	65	7.303400e-02
34	66	7.002566e-02
34	67	5.129662e-02
34	68	5.785290e-02
34	69	6.019384e-02
34	70	5.089498e-03
34	71	0.000000e+00
34	72	0.000000e+00
34	73	1.065720e-02
34	74	3.301896e-02
34	75	4.092191e-02
34	76	5.361410e-02
34	77	6.662030e-02
34	78	6.602438e-02
34	79	6.118980e-02
34	80	1.472571e-02
34	81	1.805534e-02
34	82	3.124781e-03
34	83	0.000000e+00
34	84	0.000000e+00
34	85	2.440855e-02
34	86	2.990323e-02
34	87	4.868722e-02
34	88	5.835311e-02
34	89	8.091185e-02
34	90	9.746155e-02
34	91	8.960376e-02
34	92	7.656792e-02
34	93	5.474094e-02
34	94	9.760020e-03
34	95	0.000000e+00
34	96	0.000000e+00
34	97	1.710098e-02
34	98	3.209306e-02
34	99	4.955800e-02
34	100	6.589275e-02
34	101	7.673358e-02
34	102	8.210465e-02
34	103	7.418804e-02
34	104	6.141092e-02
34	105	3.288194e-02
34	106	3.300739e-04
34	107	0.000000e+00
34	108	0.000000e+00
34	109	0.000000e+00
35	0	0.000000e+00
35	1	0.000000e+00
35	2	0.000000e+00
35	3	0.000000e+00
35	4	0.000000e+00
35	5	0.000000e+00
35	6	0.000000e+00
35	7	0.000000e+00
35	8	0.000000e+00
35	9	0.000000e+00
35	10	0.000000e+00
35	11	0.000000e+00
35	12	0.000000e+00
35	13	0.000000e+00
35	14	0.000000e+00
35	15	0.000000e+00
35	16	0.000000e+00
35	17	0.000000e+00
35	18	0.000000e+00
35	19	0.000000e+00
35	20	0.000000e+00
35	21	0.000000e+00
35	22	0.000000e+00
35	23	0.000000e+00
35	24	0.000000e+00
35	25	0.000000e+00
35	26	0.000000e+00
35	27	0.000000e+00
35	28	0.000000e+00
35	29	0.000000e+00
35	30	0.000000e+00
35	31	0.000000e+00
35	32	0.000000e+00
35	33	0.000000e+00
35	34	0.000000e+00
35	35	0.000000e+00
35	36	0.000000e+00
35	37	0.000000e+00
35	38	0.000000e+00
35	39	0.000000e+00
35	40	0.000000e+00
35	41	0.000000e+00
35	42	0.000000e+00
35	43	0.000000e+00
35	44	0.000000e+00
35	45	0.000000e+00
35	46	0.000000e+00
35	47	0.000000e+00
35	48	0.000000e+00
35	49	0.000000e+00
35	50	0.000000e+00
35	51	0.000000e+00
35	52	0.000000e+00
35	53	0.000000e+00
35	54	0.000000e+00
35	55	0.000000e+00
35	56	0.000000e+00
35	57	0.000000e+00
35	58	0.000000e+00
35	59	0.000000e+00
35	60	0.000000e+00
35	61	0.000000e+00
35	62	0.000000e+00
35	63	0.000000e+00
35	64	0.000000e+00
35	65	0.000000e+00
35	66	0.000000e+00
35	67	0.000000e+00
35	68	0.000000e+00
35	69	0.000000e+00
35	70	0.000000e+00
35	71	0.000000e+00
35	72	0.000000e+00
35	73	0.000000e+00
35	74	0.000000e+00
35	75	0.000000e+00
35	76	0.000000e+00
35	77	0.000000e+00
35	78	0.000000e+00
35	79	0.000000e+00
35	80	0.000000e+00
35	81	0.000000e+00
35	82	0.000000e+00
35	83	0.000000e+00
35	84	0.000000e+00
35	85	0.000000e+00
35	86	0.000000e+00
35	87	0.000000e+00
35	88	0.000000e+00
35	89	0.000000e+00
35	90	0.000000e+00
35	91	0.000000e+00
35	92	0.000000e+00
35	93	0.000000e+00
35	94	0.000000e+00
35	95	0.000000e+00
35	96	0.000000e+00
35	97	0.000000e+00
35	98	0.000000e+00
35	99	0.000000e+00
35	100	0.000000e+00
35	101	0.000000e+00
35	102	0.000000e+00
35	103	0.000000e+00
35	104	0.000000e+00
35	105	0.000000e+00
35	106	0.000000e+00
35	107	0.000000e+00
35	108	0.000000e+00
35	109	0.000000e+00
36	0	0.000000e+00
36	1	0.000000e+00
36	2	0.000000e+00
36	3	0.000000e+00
36	4	0.000000e+00
36	5	0.000000e+00
36	6	0.000000e+00
36	7	0.000000e+00
36	8	0.000000e+00
36	9	0.000000e+00
36	10	0.000000e+00
36	11	0.000000e+00
36	12	0.000000e+00
36	13	0.000000e+00
36	14	0.000000e+00
36	15	0.000000e+00
36	16	0.000000e+00
36	17	0.000000e+00
36	18	0.000000e+00
36	19	0.000000e+00
36	20	0.000000e+00
36	21	0.000000e+00
36	22	0.000000e+00
36	23	0.000000e+00
36	24	0.000000e+00
36	25	0.000000e+00
36	26	0.000000e+00
36	27	0.000000e+00
36	28	0.000000e+00
36	29	0.000000e+00
36	30	0.000000e+00
36	31	0.000000e+00
36	32	0.000000e+00
36	33	0.000000e+00
36	34	0.000000e+00
36	35	0.000000e+00
36	36	0.000000e+00
36	37	0.000000e+00
36	38	0.000000e+00
36	39	0.000000e+00
36	40	0.000000e+00
36	41	0.000000e+00
36	42	0.000000e+00
36	43	0.000000e+00
36	44	0.000000e+00
36	45	0.000000e+00
36	46	0.000000e+00
36	47	0.000000e+00
36	48	0.000000e+00
36	49	0.000000e+00
36	50	0.000000e+00
36	51	0.000000e+00
36	52	0.000000e+00
36	53	0.000000e+00
36	54	0.000000e+00
36	55	0.000000e+00
36	56	0.000000e+00
36	57	0.000000e+00
36	58	0.000000e+00
36	59	0.000000e+00
36	60	0.000000e+00
36	61	0.000000e+00
36	62	0.000000e+00
36	63	0.000000e+00
36	64	0.000000e+00
36	65	0.000000e+00
36	66	0.000000e+00
36	67	0.000000e+00
36	68	0.000000e+00
36	69	0.000000e+00
36	70	0.000000e+00
36	71	0.000000e+00
36	72	0.000000e+00
36	73	0.000000e+00
36	74	0.000000e+00
36	75	0.000000e+00
36	76	0.000000e+00
36	77	0.000000e+00
36	78	0.000000e+00
36	79	0.000000e+00
36	80	0.000000e+00
36	81	0.000000e+00
36	82	0.000000e+00
36	83	0.000000e+00
36	84	0.000000e+00
36	85	0.000000e+00
36	86	0.000000e+00
36	87	0.000000e+00
36	88	0.000000e+00
36	89	0.000000e+00
36	90	0.000000e+00
36	91	0.000000e+00
36	92	0.000000e+00
36	93	0.000000e+00
36	94	0.000000e+00
36	95	0.000000e+00
36	96	0.000000e+00
36	97	0.000000e+00
36	98	0.000000e+00
36	99	0.000000e+00
36	100	0.000000e+00
36	101	0.000000e+00
36	102	0.000000e+00
36	103	0.000000e+00
36	104	0.000000e+00
36	105	0.000000e+00
36	106	0.000000e+00
36	107	0.000000e+00
36	108	0.000000e+00
36	109	0.000000e+00
37	0	0.000000e+00
37	1	9.126230e-01
37	2	8.627430e-01
37	3	6.415201e-01
37	4	4.640519e-01
37	5	3.563948e-01
37	6	3.262813e-01
37	7	3.284717e-01
37	8	3.547457e-01
37	9	2.443507e-01
37	10	4.427171e-02
37	11	0.000000e+00
37	12	0.000000e+00
37	13	9.016305e-01
37	14	8.572741e-01
37	15	6.378496e-01
37	16	4.625883e-01
37	17	3.489657e-01
37	18	3.218457e-01
37	19	3.254072e-01
37	20	3.499289e-01
37	21	2.473770e-01
37	22	3.787048e-02
37	23	0.000000e+00
37	24	0.000000e+00
37	25	9.129919e-01
37	26	8.669599e-01
37	27	6.444511e-01
37	28	4.645434e-01
37	29	3.615136e-01
37	30	3.323960e-01
37	31	3.296717e-01
37	32	3.574438e-01
37	33	2.449890e-01
37	34	4.045792e-02
37	35	0.000000e+00
37	36	0.000000e+00
37	37	1.000000e+00
37	38	8.655788e-01
37	39	6.398307e-01
37	40	4.617779e-01
37	41	3.673680e-01
37	42	3.362882e-01
37	43	3.298741e-01
37	44	3.597517e-01
37	45	2.384063e-01
37	46	2.954956e-02
37	47	0.000000e+00
37	48	0.000000e+00
37	49	9.140822e-01
37	50	8.660137e-01
37	51	6.442477e-01
37	52	4.646596e-01
37	53	3.591027e-01
37	54	3.305245e-01
37	55	3.289380e-01
37	56	3.561624e-01
37	57	2.453271e-01
37	58	4.192419e-02
37	59	0.000000e+00
37	60	0.000000e+00
37	61	3.736159e-01
37	62	6.359047e-01
37	63	4.465608e-01
37	64	3.980888e-01
37	65	3.869010e-01
37	66	2.717617e-01
37	67	2.111995e-01
37	68	2.334522e-01
37	69	1.607617e-01
37	70	1.906198e-02
37	71	0.000000e+00
37	72	0.000000e+00
37	73	2.469762e-01
37	74	4.772603e-01
37	75	2.878027e-01
37	76	2.504689e-01
37	77	2.912760e-01
37	78	3.239978e-01
37	79	3.469604e-01
37	80	3.364753e-01
37	81	2.061260e-01
37	82	1.204739e-02
37	83	0.000000e+00
37	84	0.000000e+00
37	85	5.165378e-01
37	86	7.303038e-01
37	87	6.829122e-01
37	88	5.492318e-01
37	89	4.743805e-01
37	90	3.662645e-01
37	91	3.659240e-01
37	92	4.250008e-01
37	93	3.472334e-01
37	94	1.682611e-02
37	95	0.000000e+00
37	96	0.000000e+00
37	97	5.254937e-01
37	98	6.291920e-01
37	99	5.683066e-01
37	100	4.774768e-01
37	101	4.958015e-01
37	102	3.539587e-01
37	103	2.688832e-01
37	104	3.520172e-01
37	105	3.496308e-01
37	106	3.859160e-02
37	107	0.000000e+00
37	108	0.000000e+00
37	109	0.000000e+00
38	0	0.000000e+00
38	1	8.906818e-01
38	2	9.778204e-01
38	3	8.136452e-01
38	4	6.432017e-01
38	5	5.355211e-01
38	6	4.979994e-01
38	7	4.939693e-01
38	8	5.063701e-01
38	9	3.549479e-01
38	10	5.953003e-02
38	11	0.000000e+00
38	12	0.000000e+00
38	13	8.828341e-01
38	14	9.724298e-01
38	15	8.098274e-01
38	16	6.421580e-01
38	17	5.293396e-01
38	18	4.940913e-01
38	19	4.921750e-01
38	20	5.044009e-01
38	21	3.611760e-01
38	22	5.533141e-02
38	23	0.000000e+00
38	24	0.000000e+00
38	25	8.873022e-01
38	26	9.812309e-01
38	27	8.146240e-01
38	28	6.425063e-01
38	29	5.395137e-01
38	30	5.032426e-01
38	31	4.941481e-01
38	32	5.078643e-01
38	33	3.526882e-01
38	34	5.207305e-02
38	35	0.000000e+00
38	36	0.000000e+00
38	37	8.655788e-01
38	38	1.000000e+00
38	39	8.071280e-01
38	40	6.371022e-01
38	41	5.428371e-01
38	42	5.054325e-01
38	43	4.917776e-01
38	44	5.062391e-01
38	45	3.405679e-01
38	46	3.458459e-02
38	47	0.000000e+00
38	48	0.000000e+00
38	49	8.897717e-01
38	50	9.806765e-01
38	51	8.149622e-01
38	52	6.432326e-01
38	53	5.376929e-01
38	54	5.017981e-01
38	55	4.939773e-01
38	56	5.074743e-01
38	57	3.547698e-01
38	58	5.534016e-02
38	59	0.000000e+00
38	60	0.000000e+00
38	61	4.170921e-01
38	62	7.525580e-01
38	63	5.764294e-01
38	64	5.180458e-01
38	65	4.860191e-01
38	66	3.341465e-01
38	67	2.882402e-01
38	68	3.590257e-01
38	69	2.791113e-01
38	70	2.976272e-02
38	71	0.000000e+00
38	72	0.000000e+00
38	73	2.174653e-01
38	74	5.721581e-01
38	75	4.030206e-01
38	76	3.747746e-01
38	77	3.954992e-01
38	78	3.559554e-01
38	79	3.662476e-01
38	80	3.045024e-01
38	81	1.712465e-01
38	82	-1.928223e-03
38	83	0.000000e+00
38	84	0.000000e+00
38	85	4.346481e-01
38	86	7.890936e-01
38	87	7.870168e-01
38	88	6.442805e-01
38	89	5.181790e-01
38	90	4.456201e-01
38	91	4.934697e-01
38	92	5.411930e-01
38	93	4.503655e-01
38	94	5.557871e-02
38	95	0.000000e+00
38	96	0.000000e+00
38	97	4.444068e-01
38	98	6.519095e-01
38	99	6.563689e-01
38	100	5.733438e-01
38	101	5.391885e-01
38	102	4.409446e-01
38	103	3.900938e-01
38	104	4.707271e-01
38	105	4.313344e-01
38	106	3.272576e-02
38	107	0.000000e+00
38	108	0.000000e+00
38	109	0.000000e+00
39	0	0.000000e+00
39	1	6.656507e-01
39	2	8.035433e-01
39	3	9.676611e-01
39	4	9.076312e-01
39	5	8.483591e-01
39	6	7.999539e-01
39	7	7.785547e-01
39	8	7.460903e-01
39	9	5.468744e-01
39	10	9.249714e-02
39	11	0.000000e+00
39	12	0.000000e+00
39	13	6.637668e-01
39	14	7.988204e-01
39	15	9.598715e-01
39	16	9.040089e-01
39	17	8.439497e-01
39	18	7.962226e-01
39	19	7.771836e-01
39	20	7.469887e-01
39	21	5.522443e-01
39	22	8.551819e-02
39	23	0.000000e+00
39	24	0.000000e+00
39	25	6.613562e-01
39	26	8.088350e-01
39	27	9.702235e-01
39	28	9.085657e-01
39	29	8.503006e-01
39	30	8.032132e-01
39	31	7.782426e-01
39	32	7.467332e-01
39	33	5.432590e-01
39	34	7.740394e-02
39	35	0.000000e+00
39	36	0.000000e+00
39	37	6.398307e-01
39	38	8.071280e-01
39	39	1.000000e+00
39	40	9.028741e-01
39	41	8.497244e-01
39	42	8.029089e-01
39	43	7.738557e-01
39	44	7.406461e-01
39	45	5.277407e-01
39	46	4.979692e-02
39	47	0.000000e+00
39	48	0.000000e+00
39	49	6.641057e-01
39	50	8.077705e-01
39	51	9.698464e-01
39	52	9.088292e-01
39	53	8.494920e-01
39	54	8.023315e-01
39	55	7.785983e-01
39	56	7.472178e-01
39	57	5.464687e-01
39	58	8.295553e-02
39	59	0.000000e+00
39	60	0.000000e+00
39	61	2.877275e-01
39	62	5.802360e-01
39	63	6.265035e-01
39	64	6.293767e-01
39	65	5.830142e-01
39	66	4.031596e-01
39	67	3.818932e-01
39	68	5.424545e-01
39	69	4.550541e-01
39	70	4.678309e-02
39	71	0.000000e+00
39	72	0.000000e+00
39	73	1.465510e-01
39	74	4.792059e-01
39	75	4.672036e-01
39	76	4.560157e-01
39	77	4.780917e-01
39	78	3.888019e-01
39	79	4.196941e-01
39	80	1.785994e-01
39	81	1.081031e-01
39	82	-2.002111e-02
39	83	0.000000e+00
39	84	0.000000e+00
39	85	2.947626e-01
39	86	5.184412e-01
39	87	6.857070e-01
39	88	6.620391e-01
39	89	5.463945e-01
39	90	6.012763e-01
39	91	6.751518e-01
39	92	6.699695e-01
39	93	5.489416e-01
39	94	1.017207e-01
39	95	0.000000e+00
39	96	0.000000e+00
39	97	2.736247e-01
39	98	5.189565e-01
39	99	5.994030e-01
39	100	5.961425e-01
39	101	5.859551e-01
39	102	5.644719e-01
39	103	5.690939e-01
39	104	5.752680e-01
39	105	4.543197e-01
39	106	1.691820e-02
39	107	0.000000e+00
39	108	0.000000e+00
39	109	0.000000e+00
40	0	0.000000e+00
40	1	4.815517e-01
40	2	6.357181e-01
40	3	9.086678e-01
40	4	9.750350e-01
40	5	9.509995e-01
40	6	8.932502e-01
40	7	8.625627e-01
40	8	7.886276e-01
40	9	5.903595e-01
40	10	9.734198e-02
40	11	0.000000e+00
40	12	0.000000e+00
40	13	4.808880e-01
40	14	6.334255e-01
40	15	9.030395e-01
40	16	9.690458e-01
40	17	9.474628e-01
40	18	8.906789e-01
40	19	8.630091e-01
40	20	7.924146e-01
40	21	5.998446e-01
40	22	8.519027e-02
40	23	0.000000e+00
40	24	0.000000e+00
40	25	4.780025e-01
40	26	6.399844e-01
40	27	9.093078e-01
40	28	9.762193e-01
40	29	9.517725e-01
40	30	8.942783e-01
40	31	8.609910e-01
40	32	7.889621e-01
40	33	5.851438e-01
40	34	7.892216e-02
40	35	0.000000e+00
40	36	0.000000e+00
40	37	4.617779e-01
40	38	6.371022e-01
40	39	9.028741e-01
40	40	1.000000e+00
40	41	9.497271e-01
40	42	8.917371e-01
40	43	8.540798e-01
40	44	7.799249e-01
40	45	5.646513e-01
40	46	5.179252e-02
40	47	0.000000e+00
40	48	0.000000e+00
40	49	4.801954e-01
40	50	6.393874e-01
40	51	9.096359e-01
40	52	9.760142e-01
40	53	9.515302e-01
40	54	8.941011e-01
40	55	8.619597e-01
40	56	7.900330e-01
40	57	5.897886e-01
40	58	8.423965e-02
40	59	0.000000e+00
40	60	0.000000e+00
40	61	2.035175e-01
40	62	4.412638e-01
40	63	5.598074e-01
40	64	6.137656e-01
40	65	5.790174e-01
40	66	4.149785e-01
40	67	3.721460e-01
40	68	5.416302e-01
40	69	4.668557e-01
40	70	5.161417e-02
40	71	0.000000e+00
40	72	0.000000e+00
40	73	9.890257e-02
40	74	4.078883e-01
40	75	4.221870e-01
40	76	4.773000e-01
40	77	4.829381e-01
40	78	3.408288e-01
40	79	3.761548e-01
40	80	6.447519e-02
40	81	8.390974e-02
40	82	-3.250833e-02
40	83	0.000000e+00
40	84	0.000000e+00
40	85	2.025103e-01
40	86	3.737487e-01
40	87	5.625144e-01
40	88	6.029841e-01
40	89	4.982866e-01
40	90	6.161309e-01
40	91	6.788721e-01
40	92	6.422744e-01
40	93	5.054089e-01
40	94	1.029671e-01
40	95	0.000000e+00
40	96	0.000000e+00
40	97	2.074723e-01
40	98	4.292853e-01
40	99	5.109640e-01
40	100	5.013324e-01
40	101	5.284965e-01
40	102	5.678873e-01
40	103	5.858326e-01
40	104	5.535170e-01
40	105	4.167048e-01
40	106	2.171204e-02
40	107	0.000000e+00
40	108	0.000000e+00
40	109	0.000000e+00
41	0	0.000000e+00
41	1	3.818542e-01
41	2	5.414552e-01
41	3	8.533711e-01
41	4	9.532996e-01
41	5	9.858079e-01
41	6	9.625381e-01
41	7	9.320231e-01
41	8	8.378211e-01
41	9	6.145928e-01
41	10	1.074248e-01
41	11	0.000000e+00
41	12	0.000000e+00
41	13	3.811919e-01
41	14	5.396177e-01
41	15	8.474607e-01
41	16	9.478005e-01
41	17	9.828129e-01
41	18	9.603775e-01
41	19	9.314437e-01
41	20	8.423353e-01
41	21	6.217910e-01
41	22	9.270903e-02
41	23	0.000000e+00
41	24	0.000000e+00
41	25	3.797039e-01
41	26	5.454528e-01
41	27	8.549294e-01
41	28	9.544469e-01
41	29	9.863544e-01
41	30	9.625167e-01
41	31	9.308816e-01
41	32	8.371460e-01
41	33	6.094909e-01
41	34	8.689501e-02
41	35	0.000000e+00
41	36	0.000000e+00
41	37	3.673680e-01
41	38	5.428371e-01
41	39	8.497244e-01
41	40	9.497271e-01
41	41	1.000000e+00
41	42	9.589555e-01
41	43	9.246595e-01
41	44	8.267159e-01
41	45	5.906351e-01
41	46	5.754419e-02
41	47	0.000000e+00
41	48	0.000000e+00
41	49	3.812078e-01
41	50	5.448598e-01
41	51	8.549226e-01
41	52	9.544187e-01
41	53	9.863101e-01
41	54	9.626752e-01
41	55	9.316419e-01
41	56	8.385876e-01
41	57	6.140225e-01
41	58	9.246318e-02
41	59	0.000000e+00
41	60	0.000000e+00
41	61	1.550045e-01
41	62	3.723172e-01
41	63	5.286333e-01
41	64	5.900434e-01
41	65	5.677535e-01
41	66	4.286474e-01
41	67	3.914352e-01
41	68	5.511976e-01
41	69	4.991086e-01
41	70	5.699799e-02
41	71	0.000000e+00
41	72	0.000000e+00
41	73	7.444792e-02
41	74	3.688722e-01
41	75	3.873694e-01
41	76	4.637793e-01
41	77	4.843463e-01
41	78	3.268499e-01
41	79	3.743608e-01
41	80	-7.982229e-03
41	81	4.579695e-02
41	82	-2.966216e-02
41	83	0.000000e+00
41	84	0.000000e+00
41	85	1.569557e-01
41	86	3.137325e-01
41	87	5.047868e-01
41	88	5.739368e-01
41	89	4.784471e-01
41	90	6.464787e-01
41	91	7.106236e-01
41	92	6.395807e-01
41	93	4.777546e-01
41	94	1.094334e-01
41	95	0.000000e+00
41	96	0.000000e+00
41	97	1.618132e-01
41	98	3.674172e-01
41	99	4.688688e-01
41	100	4.965564e-01
41	101	5.287668e-01
41	102	5.954568e-01
41	103	6.360929e-01
41	104	5.563670e-01
41	105	3.591029e-01
41	106	4.811698e-03
41	107	0.000000e+00
41	108	0.000000e+00
41	109	0.000000e+00
42	0	0.000000e+00
42	1	3.472766e-01
42	2	5.043503e-01
42	3	8.068319e-01
42	4	8.963218e-01
42	5	9.606214e-01
42	6	9.862586e-01
42	7	9.692296e-01
42	8	8.871938e-01
42	9	6.493046e-01
42	10	1.186101e-01
42	11	0.000000e+00
42	12	0.000000e+00
42	13	3.460600e-01
42	14	5.023795e-01
42	15	8.018123e-01
42	16	8.916000e-01
42	17	9.578002e-01
42	18	9.833468e-01
42	19	9.665731e-01
42	20	8.908925e-01
42	21	6.535664e-01
42	22	1.024846e-01
42	23	0.000000e+00
42	24	0.000000e+00
42	25	3.463565e-01
42	26	5.078017e-01
42	27	8.084426e-01
42	28	8.968476e-01
42	29	9.615496e-01
42	30	9.865952e-01
42	31	9.687471e-01
42	32	8.857526e-01
42	33	6.450415e-01
42	34	9.739829e-02
42	35	0.000000e+00
42	36	0.000000e+00
42	37	3.362882e-01
42	38	5.054325e-01
42	39	8.029089e-01
42	40	8.917371e-01
42	41	9.589555e-01
42	42	1.000000e+00
42	43	9.643405e-01
42	44	8.754762e-01
42	45	6.284042e-01
42	46	6.501460e-02
42	47	0.000000e+00
42	48	0.000000e+00
42	49	3.473464e-01
42	50	5.072596e-01
42	51	8.085010e-01
42	52	8.971506e-01
42	53	9.614404e-01
42	54	9.865924e-01
42	55	9.689940e-01
42	56	8.872732e-01
42	57	6.490453e-01
42	58	1.032632e-01
42	59	0.000000e+00
42	60	0.000000e+00
42	61	1.430133e-01
42	62	3.488630e-01
42	63	5.142568e-01
42	64	5.742197e-01
42	65	5.596306e-01
42	66	4.368189e-01
42	67	4.083091e-01
42	68	5.343777e-01
42	69	4.959092e-01
42	70	6.257313e-02
42	71	0.000000e+00
42	72	0.000000e+00
42	73	6.973783e-02
42	74	3.441935e-01
42	75	3.746187e-01
42	76	4.486375e-01
42	77	4.727210e-01
42	78	3.096388e-01
42	79	3.875731e-01
42	80	-2.119989e-02
42	81	2.829596e-02
42	82	-1.689495e-02
42	83	0.000000e+00
42	84	0.000000e+00
42	85	1.546890e-01
42	86	2.953811e-01
42	87	4.878885e-01
42	88	5.718880e-01
42	89	4.851738e-01
42	90	6.752005e-01
42	91	7.480655e-01
42	92	6.549601e-01
42	93	4.602082e-01
42	94	1.011775e-01
42	95	0.000000e+00
42	96	0.000000e+00
42	97	1.409687e-01
42	98	3.423576e-01
42	99	4.693281e-01
42	100	5.435796e-01
42	101	5.600735e-01
42	102	6.393968e-01
42	103	6.876077e-01
42	104	5.844720e-01
42	105	3.373948e-01
42	106	-8.982909e-04
42	107	0.000000e+00
42	108	0.000000e+00
42	109	0.000000e+00
43	0	0.000000e+00
43	1	3.402765e-01
43	2	4.910445e-01
43	3	7.785534e-01
43	4	8.580674e-01
43	5	9.282275e-01
43	6	9.673484e-01
43	7	9.822341e-01
43	8	9.218689e-01
43	9	7.220951e-01
43	10	1.305464e-01
43	11	0.000000e+00
43	12	0.000000e+00
43	13	3.392489e-01
43	14	4.891376e-01
43	15	7.743929e-01
43	16	8.532786e-01
43	17	9.271722e-01
43	18	9.648970e-01
43	19	9.791696e-01
43	20	9.250904e-01
43	21	7.243324e-01
43	22	1.131966e-01
43	23	0.000000e+00
43	24	0.000000e+00
43	25	3.397543e-01
43	26	4.941989e-01
43	27	7.799871e-01
43	28	8.587214e-01
43	29	9.288150e-01
43	30	9.675008e-01
43	31	9.821965e-01
43	32	9.204269e-01
43	33	7.180384e-01
43	34	1.092561e-01
43	35	0.000000e+00
43	36	0.000000e+00
43	37	3.298741e-01
43	38	4.917776e-01
43	39	7.738557e-01
43	40	8.540798e-01
43	41	9.246595e-01
43	42	9.643405e-01
43	43	1.000000e+00
43	44	9.104178e-01
43	45	7.017162e-01
43	46	7.370309e-02
43	47	0.000000e+00
43	48	0.000000e+00
43	49	3.407000e-01
43	50	4.937131e-01
43	51	7.801772e-01
43	52	8.589270e-01
43	53	9.291134e-01
43	54	9.675328e-01
43	55	9.823718e-01
43	56	9.218859e-01
43	57	7.217662e-01
43	58	1.154980e-01
43	59	0.000000e+00
43	60	0.000000e+00
43	61	1.355580e-01
43	62	3.489114e-01
43	63	5.117625e-01
43	64	5.707980e-01
43	65	5.531465e-01
43	66	4.479062e-01
43	67	4.107288e-01
43	68	5.375851e-01
43	69	4.966894e-01
43	70	6.177260e-02
43	71	0.000000e+00
43	72	0.000000e+00
43	73	6.411928e-02
43	74	3.273132e-01
43	75	3.641518e-01
43	76	4.472248e-01
43	77	4.893590e-01
43	78	3.471975e-01
43	79	4.059890e-01
43	80	-1.820773e-02
43	81	3.916787e-02
43	82	-8.338975e-03
43	83	0.000000e+00
43	84	0.000000e+00
43	85	1.549458e-01
43	86	2.872166e-01
43	87	4.814008e-01
43	88	5.603507e-01
43	89	5.038222e-01
43	90	7.022381e-01
43	91	7.682747e-01
43	92	6.748208e-01
43	93	4.672482e-01
43	94	9.969958e-02
43	95	0.000000e+00
43	96	0.000000e+00
43	97	1.288474e-01
43	98	3.199796e-01
43	99	4.644923e-01
43	100	5.547075e-01
43	101	5.713152e-01
43	102	6.528481e-01
43	103	6.919181e-01
43	104	5.943082e-01
43	105	3.468941e-01
43	106	7.993548e-03
43	107	0.000000e+00
43	108	0.000000e+00
43	109	0.000000e+00
44	0	0.000000e+00
44	1	3.735241e-01
44	2	5.077938e-01
44	3	7.462770e-01
44	4	7.877917e-01
44	5	8.310690e-01
44	6	8.746894e-01
44	7	9.122792e-01
44	8	9.808181e-01
44	9	8.685965e-01
44	10	1.500594e-01
44	11	0.000000e+00
44	12	0.000000e+00
44	13	3.734722e-01
44	14	5.062927e-01
44	15	7.432399e-01
44	16	7.867698e-01
44	17	8.310329e-01
44	18	8.714434e-01
44	19	9.088062e-01
44	20	9.777885e-01
44	21	8.632842e-01
44	22	1.321755e-01
44	23	0.000000e+00
44	24	0.000000e+00
44	25	3.720325e-01
44	26	5.097427e-01
44	27	7.473643e-01
44	28	7.875380e-01
44	29	8.315479e-01
44	30	8.768993e-01
44	31	9.131797e-01
44	32	9.808511e-01
44	33	8.675649e-01
44	34	1.299674e-01
44	35	0.000000e+00
44	36	0.000000e+00
44	37	3.597517e-01
44	38	5.062391e-01
44	39	7.406461e-01
44	40	7.799249e-01
44	41	8.267159e-01
44	42	8.754762e-01
44	43	9.104178e-01
44	44	1.000000e+00
44	45	8.562650e-01
44	46	8.865074e-02
44	47	0.000000e+00
44	48	0.000000e+00
44	49	3.734382e-01
44	50	5.095337e-01
44	51	7.477740e-01
44	52	7.884245e-01
44	53	8.319881e-01
44	54	8.763206e-01
44	55	9.129906e-01
44	56	9.810941e-01
44	57	8.690981e-01
44	58	1.367400e-01
44	59	0.000000e+00
44	60	0.000000e+00
44	61	1.453218e-01
44	62	3.708822e-01
44	63	5.064422e-01
44	64	5.491145e-01
44	65	5.728672e-01
44	66	4.606378e-01
44	67	3.667133e-01
44	68	4.849542e-01
44	69	4.432147e-01
44	70	5.465336e-02
44	71	0.000000e+00
44	72	0.000000e+00
44	73	8.046022e-02
44	74	3.098023e-01
44	75	3.659566e-01
44	76	4.218496e-01
44	77	4.853748e-01
44	78	3.961680e-01
44	79	4.499911e-01
44	80	8.779737e-02
44	81	1.400146e-01
44	82	1.347485e-02
44	83	0.000000e+00
44	84	0.000000e+00
44	85	1.649819e-01
44	86	2.900143e-01
44	87	4.691505e-01
44	88	5.202543e-01
44	89	5.280599e-01
44	90	6.749655e-01
44	91	6.997249e-01
44	92	6.076968e-01
44	93	4.417019e-01
44	94	6.874036e-02
44	95	0.000000e+00
44	96	0.000000e+00
44	97	1.562687e-01
44	98	3.361538e-01
44	99	4.474791e-01
44	100	5.188796e-01
44	101	5.663914e-01
44	102	6.104128e-01
44	103	6.035891e-01
44	104	5.258222e-01
44	105	3.220951e-01
44	106	2.326064e-02
44	107	0.000000e+00
44	108	0.000000e+00
44	109	0.000000e+00
45	0	0.000000e+00
45	1	2.517136e-01
45	2	3.419600e-01
45	3	5.316435e-01
45	4	5.723311e-01
45	5	5.986174e-01
45	6	6.273362e-01
45	7	7.039653e-01
45	8	8.560490e-01
45	9	9.576849e-01
45	10	1.586125e-01
45	11	0.000000e+00
45	12	0.000000e+00
45	13	2.539175e-01
45	14	3.404332e-01
45	15	5.292328e-01
45	16	5.740926e-01
45	17	6.013217e-01
45	18	6.248475e-01
45	19	7.032626e-01
45	20	8.510320e-01
45	21	9.464990e-01
45	22	1.367155e-01
45	23	0.000000e+00
45	24	0.000000e+00
45	25	2.493678e-01
45	26	3.427297e-01
45	27	5.320685e-01
45	28	5.723531e-01
45	29	5.971983e-01
45	30	6.293726e-01
45	31	7.050655e-01
45	32	8.572015e-01
45	33	9.583284e-01
45	34	1.412591e-01
45	35	0.000000e+00
45	36	0.000000e+00
45	37	2.384063e-01
45	38	3.405679e-01
45	39	5.277407e-01
45	40	5.646513e-01
45	41	5.906351e-01
45	42	6.284042e-01
45	43	7.017162e-01
45	44	8.562650e-01
45	45	1.000000e+00
45	46	9.994288e-02
45	47	0.000000e+00
45	48	0.000000e+00
45	49	2.509743e-01
45	50	3.425255e-01
45	51	5.324145e-01
45	52	5.732515e-01
45	53	5.985381e-01
45	54	6.287437e-01
45	55	7.054076e-01
45	56	8.569466e-01
45	57	9.580541e-01
45	58	1.471416e-01
45	59	0.000000e+00
45	60	0.000000e+00
45	61	8.008867e-02
45	62	2.751508e-01
45	63	3.843907e-01
45	64	4.200173e-01
45	65	4.573225e-01
45	66	3.838281e-01
45	67	2.511086e-01
45	68	3.481367e-01
45	69	3.532456e-01
45	70	3.322749e-02
45	71	0.000000e+00
45	72	0.000000e+00
45	73	4.799624e-02
45	74	1.937715e-01
45	75	2.613753e-01
45	76	3.241149e-01
45	77	4.159944e-01
45	78	3.834108e-01
45	79	3.857575e-01
45	80	1.036222e-01
45	81	1.724925e-01
45	82	2.374742e-02
45	83	0.000000e+00
45	84	0.000000e+00
45	85	8.099615e-02
45	86	1.639280e-01
45	87	2.987371e-01
45	88	3.181781e-01
45	89	4.186540e-01
45	90	5.235802e-01
45	91	4.841470e-01
45	92	4.111757e-01
45	93	2.937124e-01
45	94	4.235181e-02
45	95	0.000000e+00
45	96	0.000000e+00
45	97	9.707057e-02
45	98	1.902483e-01
45	99	2.625086e-01
45	100	3.238311e-01
45	101	4.131869e-01
45	102	4.112550e-01
45	103	3.689579e-01
45	104	3.041154e-01
45	105	1.815203e-01
45	106	2.695482e-02
45	107	0.000000e+00
45	108	0.000000e+00
45	109	0.000000e+00
46	0	0.000000e+00
46	1	3.089514e-02
46	2	3.455693e-02
46	3	4.993375e-02
46	4	5.251610e-02
46	5	5.815868e-02
46	6	6.488771e-02
46	7	7.351896e-02
46	8	8.888081e-02
46	9	1.003232e-01
46	10	1.940207e-02
46	11	0.000000e+00
46	12	0.000000e+00
46	13	3.100330e-02
46	14	3.428608e-02
46	15	4.962669e-02
46	16	5.274937e-02
46	17	5.833505e-02
46	18	6.459595e-02
46	19	7.319142e-02
46	20	8.843553e-02
46	21	9.903016e-02
46	22	1.651392e-02
46	23	0.000000e+00
46	24	0.000000e+00
46	25	3.071340e-02
46	26	3.467269e-02
46	27	5.007442e-02
46	28	5.253215e-02
46	29	5.808970e-02
46	30	6.508678e-02
46	31	7.379276e-02
46	32	8.887050e-02
46	33	1.005420e-01
46	34	1.768732e-02
46	35	0.000000e+00
46	36	0.000000e+00
46	37	2.954956e-02
46	38	3.458459e-02
46	39	4.979692e-02
46	40	5.179252e-02
46	41	5.754419e-02
46	42	6.501460e-02
46	43	7.370309e-02
46	44	8.865074e-02
46	45	9.994288e-02
46	46	1.000000e+00
46	47	0.000000e+00
46	48	0.000000e+00
46	49	3.084919e-02
46	50	3.462659e-02
46	51	5.008698e-02
46	52	5.263821e-02
46	53	5.818154e-02
46	54	6.501842e-02
46	55	7.375112e-02
46	56	8.887835e-02
46	57	1.004506e-01
46	58	1.830797e-02
46	59	0.000000e+00
46	60	0.000000e+00
46	61	8.905305e-03
46	62	2.864749e-02
46	63	4.176600e-02
46	64	4.367596e-02
46	65	5.038408e-02
46	66	4.901378e-02
46	67	3.341274e-02
46	68	3.482138e-02
46	69	3.888002e-02
46	70	3.148254e-03
46	71	0.000000e+00
46	72	0.000000e+00
46	73	8.103539e-03
46	74	2.168995e-02
46	75	2.550347e-02
46	76	3.602412e-02
46	77	4.542898e-02
46	78	4.639626e-02
46	79	4.450901e-02
46	80	1.158830e-02
46	81	1.642462e-02
46	82	3.110091e-03
46	83	0.000000e+00
46	84	0.000000e+00
46	85	1.928210e-02
46	86	2.236825e-02
46	87	3.355195e-02
46	88	3.898041e-02
46	89	5.719662e-02
46	90	6.793955e-02
46	91	5.859370e-02
46	92	4.804526e-02
46	93	3.244879e-02
46	94	5.791977e-03
46	95	0.000000e+00
46	96	0.000000e+00
46	97	1.532804e-02
46	98	2.333862e-02
46	99	3.344344e-02
46	100	4.307856e-02
46	101	5.486280e-02
46	102	5.515482e-02
46	103	4.723578e-02
46	104	3.822695e-02
46	105	1.858359e-02
46	106	1.273966e-03
46	107	0.000000e+00
46	108	0.000000e+00
46	109	0.000000e+00
47	0	0.000000e+00
47	1	0.000000e+00
47	2	0.000000e+00
47	3	0.000000e+00
47	4	0.000000e+00
47	5	0.000000e+00
47	6	0.000000e+00
47	7	0.000000e+00
47	8	0.000000e+00
47	9	0.000000e+00
47	10	0.000000e+00
47	11	0.000000e+00
47	12	0.000000e+00
47	13	0.000000e+00
47	14	0.000000e+00
47	15	0.000000e+00
47	16	0.000000e+00
47	17	0.000000e+00
47	18	0.000000e+00
47	19	0.000000e+00
47	20	0.000000e+00
47	21	0.000000e+00
47	22	0.000000e+00
47	23	0.000000e+00
47	24	0.000000e+00
47	25	0.000000e+00
47	26	0.000000e+00
47	27	0.000000e+00
47	28	0.000000e+00
47	29	0.000000e+00
47	30	0.000000e+00
47	31	0.000000e+00
47	32	0.000000e+00
47	33	0.000000e+00
47	34	0.000000e+00
47	35	0.000000e+00
47	36	0.000000e+00
47	37	0.000000e+00
47	38	0.000000e+00
47	39	0.000000e+00
47	40	0.000000e+00
47	41	0.000000e+00
47	42	0.000000e+00
47	43	0.000000e+00
47	44	0.000000e+00
47	45	0.000000e+00
47	46	0.000000e+00
47	47	0.000000e+00
47	48	0.000000e+00
47	49	0.000000e+00
47	50	0.000000e+00
47	51	0.000000e+00
47	52	0.000000e+00
47	53	0.000000e+00
47	54	0.000000e+00
47	55	0.000000e+00
47	56	0.000000e+00
47	57	0.000000e+00
47	58	0.000000e+00
47	59	0.000000e+00
47	60	0.000000e+00
47	61	0.000000e+00
47	62	0.000000e+00
47	63	0.000000e+00
47	64	0.000000e+00
47	65	0.000000e+00
47	66	0.000000e+00
47	67	0.000000e+00
47	68	0.000000e+00
47	69	0.000000e+00
47	70	0.000000e+00
47	71	0.000000e+00
47	72	0.000000e+00
47	73	0.000000e+00
47	74	0.000000e+00
47	75	0.000000e+00
47	76	0.000000e+00
47	77	0.000000e+00
47	78	0.000000e+00
47	79	0.000000e+00
47	80	0.000000e+00
47	81	0.000000e+00
47	82	0.000000e+00
47	83	0.000000e+00
47	84	0.000000e+00
47	85	0.000000e+00
47	86	0.000000e+00
47	87	0.000000e+00
47	88	0.000000e+00
47	89	0.000000e+00
47	90	0.000000e+00
47	91	0.000000e+00
47	92	0.000000e+00
47	93	0.000000e+00
47	94	0.000000e+00
47	95	0.000000e+00
47	96	0.000000e+00
47	97	0.000000e+00
47	98	0.000000e+00
47	99	0.000000e+00
47	100	0.000000e+00
47	101	0.000000e+00
47	102	0.000000e+00
47	103	0.000000e+00
47	104	0.000000e+00
47	105	0.000000e+00
47	106	0.000000e+00
47	107	0.000000e+00
47	108	0.000000e+00
47	109	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	0.000000e+00
48	3	0.000000e+00
48	4	0.000000e+00
48	5	0.000000e+00
48	6	0.000000e+00
48	7	0.000000e+00
48	8	0.000000e+00
48	9	0.000000e+00
48	10	0.000000e+00
48	11	0.000000e+00
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	0.000000e+00
48	17	0.000000e+00
48	18	0.000000e+00
48	19	0.000000e+00
48	20	0.000000e+00
48	21	0.000000e+00
48	22	0.000000e+00
48	23	0.000000e+00
48	24	0.000000e+00
48	25	0.000000e+00
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	0.000000e+00
48	31	0.000000e+00
48	32	0.000000e+00
48	33	0.000000e+00
48	34	0.000000e+00
48	35	0.000000e+00
48	36	0.000000e+00
48	37	0.000000e+00
48	38	0.000000e+00
48	39	0.000000e+00
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	0.000000e+00
48	45	0.000000e+00
48	46	0.000000e+00
48	47	0.000000e+00
48	48	0.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	0.000000e+00
48	52	0.000000e+00
48	53	0.000000e+00
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	0.000000e+00
48	59	0.000000e+00
48	60	0.000000e+00
48	61	0.000000e+00
48	62	0.000000e+00
48	63	0.000000e+00
48	64	0.000000e+00
48	65	0.000000e+00
48	66	0.000000e+00
48	67	0.000000e+00
48	68	0.000000e+00
48	69	0.000000e+00
48	70	0.000000e+00
48	71	0.000000e+00
48	72	0.000000e+00
48	73	0.000000e+00
48	74	0.000000e+00
48	75	0.000000e+00
48	76	0.000000e+00
48	77	0.000000e+00
48	78	0.000000e+00
48	79	0.000000e+00
48	80	0.000000e+00
48	81	0.000000e+00
48	82	0.000000e+00
48	83	0.000000e+00
48	84	0.000000e+00
48	85	0.000000e+00
48	86	0.000000e+00
48	87	0.000000e+00
48	88	0.000000e+00
48	89	0.000000e+00
48	90	0.000000e+00
48	91	0.000000e+00
48	92	0.000000e+00
48	93	0.000000e+00
48	94	0.000000e+00
48	95	0.000000e+00
48	96	0.000000e+00
48	97	0.000000e+00
48	98	0.000000e+00
48	99	0.000000e+00
48	100	0.000000e+00
48	101	0.000000e+00
48	102	0.000000e+00
48	103	0.000000e+00
48	104	0.000000e+00
48	105	0.000000e+00
48	106	0.000000e+00
48	107	0.000000e+00
48	108	0.000000e+00
48	109	0.000000e+00
49	0	0.000000e+00
49	1	9.379812e-01
49	2	8.913544e-01
49	3	6.700369e-01
49	4	4.858011e-01
49	5	3.718105e-01
49	6	3.388603e-01
49	7	3.406735e-01
49	8	3.690566e-01
49	9	2.574576e-01
49	10	4.640610e-02
49	11	0.000000e+00
49	12	0.000000e+00
49	13	9.295673e-01
49	14	8.882748e-01
49	15	6.686193e-01
49	16	4.864575e-01
49	17	3.653383e-01
49	18	3.355210e-01
49	19	3.385814e-01
49	20	3.644202e-01
49	21	2.607421e-01
49	22	4.047817e-02
49	23	0.000000e+00
49	24	0.000000e+00
49	25	9.366830e-01
49	26	8.941714e-01
49	27	6.716682e-01
49	28	4.854076e-01
49	29	3.765219e-01
49	30	3.446703e-01
49	31	3.415479e-01
49	32	3.715245e-01
49	33	2.579845e-01
49	34	4.265203e-02
49	35	0.000000e+00
49	36	0.000000e+00
49	37	9.140822e-01
49	38	8.897717e-01
49	39	6.641057e-01
49	40	4.801954e-01
49	41	3.812078e-01
49	42	3.473464e-01
49	43	3.407000e-01
49	44	3.734382e-01
49	45	2.509743e-01
49	46	3.084919e-02
49	47	0.000000e+00
49	48	0.000000e+00
49	49	1.000000e+00
49	50	8.939698e-01
49	51	6.721462e-01
49	52	4.861182e-01
49	53	3.743814e-01
49	54	3.430847e-01
49	55	3.410810e-01
49	56	3.703221e-01
49	57	2.583819e-01
49	58	4.431700e-02
49	59	0.000000e+00
49	60	0.000000e+00
49	61	3.880953e-01
49	62	6.601919e-01
49	63	4.714169e-01
49	64	4.200043e-01
49	65	4.077676e-01
49	66	2.870320e-01
49	67	2.258247e-01
49	68	2.494061e-01
49	69	1.739793e-01
49	70	1.927776e-02
49	71	0.000000e+00
49	72	0.000000e+00
49	73	2.512304e-01
49	74	4.923393e-01
49	75	3.014771e-01
49	76	2.573253e-01
49	77	2.983743e-01
49	78	3.367936e-01
49	79	3.591634e-01
49	80	3.541841e-01
49	81	2.171164e-01
49	82	1.130678e-02
49	83	0.000000e+00
49	84	0.000000e+00
49	85	5.244552e-01
49	86	7.445826e-01
49	87	7.036665e-01
49	88	5.664752e-01
49	89	4.953363e-01
49	90	3.777494e-01
49	91	3.774923e-01
49	92	4.461273e-01
49	93	3.683356e-01
49	94	1.883719e-02
49	95	0.000000e+00
49	96	0.000000e+00
49	97	5.338431e-01
49	98	6.457935e-01
49	99	5.866920e-01
49	100	4.946528e-01
49	101	5.153254e-01
49	102	3.682125e-01
49	103	2.835979e-01
49	104	3.715374e-01
49	105	3.715052e-01
49	106	3.951075e-02
49	107	0.000000e+00
49	108	0.000000e+00
49	109	0.000000e+00
50	0	0.000000e+00
50	1	8.954925e-01
50	2	9.861205e-01
50	3	8.199773e-01
50	4	6.493565e-01
50	5	5.398155e-01
50	6	5.013550e-01
50	7	4.974711e-01
50	8	5.102493e-01
50	9	3.563698e-01
50	10	5.964150e-02
50	11	0.000000e+00
50	12	0.000000e+00
50	13	8.902229e-01
50	14	9.842630e-01
50	15	8.195360e-01
50	16	6.508559e-01
50	17	5.351078e-01
50	18	4.985075e-01
50	19	4.967475e-01
50	20	5.083832e-01
50	21	3.622720e-01
50	22	5.592400e-02
50	23	0.000000e+00
50	24	0.000000e+00
50	25	8.906991e-01
50	26	9.874019e-01
50	27	8.191489e-01
50	28	6.475534e-01
50	29	5.431736e-01
50	30	5.062021e-01
50	31	4.972238e-01
50	32	5.114344e-01
50	33	3.542732e-01
50	34	5.238745e-02
50	35	0.000000e+00
50	36	0.000000e+00
50	37	8.660137e-01
50	38	9.806765e-01
50	39	8.077705e-01
50	40	6.393874e-01
50	41	5.448598e-01
50	42	5.072596e-01
50	43	4.937131e-01
50	44	5.095337e-01
50	45	3.425255e-01
50	46	3.462659e-02
50	47	0.000000e+00
50	48	0.000000e+00
50	49	8.939698e-01
50	50	1.000000e+00
50	51	8.204293e-01
50	52	6.489827e-01
50	53	5.417726e-01
50	54	5.050655e-01
50	55	4.973220e-01
50	56	5.111239e-01
50	57	3.562470e-01
50	58	5.573757e-02
50	59	0.000000e+00
50	60	0.000000e+00
50	61	4.210379e-01
50	62	7.619722e-01
50	63	5.861332e-01
50	64	5.249216e-01
50	65	4.979844e-01
50	66	3.414978e-01
50	67	2.913589e-01
50	68	3.634534e-01
50	69	2.800163e-01
50	70	2.954942e-02
50	71	0.000000e+00
50	72	0.000000e+00
50	73	2.185688e-01
50	74	5.770052e-01
50	75	4.072240e-01
50	76	3.771874e-01
50	77	3.969286e-01
50	78	3.588901e-01
50	79	3.685151e-01
50	80	3.103287e-01
50	81	1.789657e-01
50	82	-1.479732e-03
50	83	0.000000e+00
50	84	0.000000e+00
50	85	4.358439e-01
50	86	7.932049e-01
50	87	7.925184e-01
50	88	6.495676e-01
50	89	5.256862e-01
50	90	4.501973e-01
50	91	4.941526e-01
50	92	5.435953e-01
50	93	4.539591e-01
50	94	5.358845e-02
50	95	0.000000e+00
50	96	0.000000e+00
50	97	4.501992e-01
50	98	6.611984e-01
50	99	6.618303e-01
50	100	5.774206e-01
50	101	5.478671e-01
50	102	4.519329e-01
50	103	3.986688e-01
50	104	4.798440e-01
50	105	4.383341e-01
50	106	3.389510e-02
50	107	0.000000e+00
50	108	0.000000e+00
50	109	0.000000e+00
51	0	0.000000e+00
51	1	6.742801e-01
51	2	8.171634e-01
51	3	9.784116e-01
51	4	9.183384e-01
51	5	8.557686e-01
51	6	8.068586e-01
51	7	7.864965e-01
51	8	7.542037e-01
51	9	5.524708e-01
51	10	9.329003e-02
51	11	0.000000e+00
51	12	0.000000e+00
51	13	6.747799e-01
51	14	8.156548e-01
51	15	9.743004e-01
51	16	9.171706e-01
51	17	8.527974e-01
51	18	8.040708e-01
51	19	7.861364e-01
51	20	7.555163e-01
51	21	5.584869e-01
51	22	8.676697e-02
51	23	0.000000e+00
51	24	0.000000e+00
51	25	6.686407e-01
51	26	8.204970e-01
51	27	9.789238e-01
51	28	9.180923e-01
51	29	8.571107e-01
51	30	8.097942e-01
51	31	7.856855e-01
51	32	7.544710e-01
51	33	5.485905e-01
51	34	7.820321e-02
51	35	0.000000e+00
51	36	0.000000e+00
51	37	6.442477e-01
51	38	8.149622e-01
51	39	9.698464e-01
51	40	9.096359e-01
51	41	8.549226e-01
51	42	8.085010e-01
51	43	7.801772e-01
51	44	7.477740e-01
51	45	5.324145e-01
51	46	5.008698e-02
51	47	0.000000e+00
51	48	0.000000e+00
51	49	6.721462e-01
51	50	8.204293e-01
51	51	1.000000e+00
51	52	9.190603e-01
51	53	8.567015e-01
51	54	8.091876e-01
51	55	7.863264e-01
51	56	7.551032e-01
51	57	5.519634e-01
51	58	8.390449e-02
51	59	0.000000e+00
51	60	0.000000e+00
51	61	2.946068e-01
51	62	5.933806e-01
51	63	6.399576e-01
51	64	6.414809e-01
51	65	5.965643e-01
51	66	4.123521e-01
51	67	3.862856e-01
51	68	5.497151e-01
51	69	4.604157e-01
51	70	4.722243e-02
51	71	0.000000e+00
51	72	0.000000e+00
51	73	1.491623e-01
51	74	4.861380e-01
51	75	4.756631e-01
51	76	4.651400e-01
51	77	4.858830e-01
51	78	3.943686e-01
51	79	4.250773e-01
51	80	1.904486e-01
51	81	1.165770e-01
51	82	-2.041538e-02
51	83	0.000000e+00
51	84	0.000000e+00
51	85	2.982221e-01
51	86	5.253501e-01
51	87	6.962524e-01
51	88	6.729600e-01
51	89	5.545156e-01
51	90	6.080167e-01
51	91	6.840678e-01
51	92	6.856540e-01
51	93	5.641882e-01
51	94	1.008001e-01
51	95	0.000000e+00
51	96	0.000000e+00
51	97	2.824806e-01
51	98	5.328806e-01
51	99	6.131723e-01
51	100	6.096336e-01
51	101	5.952557e-01
51	102	5.787422e-01
51	103	5.818080e-01
51	104	5.947227e-01
51	105	4.755338e-01
51	106	1.949453e-02
51	107	0.000000e+00
51	108	0.000000e+00
51	109	0.000000e+00
52	0	0.000000e+00
52	1	4.880106e-01
52	2	6.459888e-01
52	3	9.186879e-01
52	4	9.835827e-01
52	5	9.575326e-01
52	6	8.998460e-01
52	7	8.686819e-01
52	8	7.978715e-01
52	9	5.988957e-01
52	10	9.917675e-02
52	11	0.000000e+00
52	12	0.000000e+00
52	13	4.893485e-01
52	14	6.460108e-01
52	15	9.154535e-01
52	16	9.804915e-01
52	17	9.551073e-01
52	18	8.981615e-01
52	19	8.700231e-01
52	20	8.018393e-01
52	21	6.080487e-01
52	22	8.739960e-02
52	23	0.000000e+00
52	24	0.000000e+00
52	25	4.833082e-01
52	26	6.488789e-01
52	27	9.180652e-01
52	28	9.835635e-01
52	29	9.577625e-01
52	30	9.006250e-01
52	31	8.667660e-01
52	32	7.978733e-01
52	33	5.935107e-01
52	34	8.056184e-02
52	35	0.000000e+00
52	36	0.000000e+00
52	37	4.646596e-01
52	38	6.432326e-01
52	39	9.088292e-01
52	40	9.760142e-01
52	41	9.544187e-01
52	42	8.971506e-01
52	43	8.589270e-01
52	44	7.884245e-01
52	45	5.732515e-01
52	46	5.263821e-02
52	47	0.000000e+00
52	48	0.000000e+00
52	49	4.861182e-01
52	50	6.489827e-01
52	51	9.190603e-01
52	52	1.000000e+00
52	53	9.578495e-01
52	54	9.006812e-01
52	55	8.679857e-01
52	56	7.990442e-01
52	57	5.981047e-01
52	58	8.607725e-02
52	59	0.000000e+00
52	60	0.000000e+00
52	61	2.091102e-01
52	62	4.528654e-01
52	63	5.759173e-01
52	64	6.245308e-01
52	65	5.902168e-01
52	66	4.244440e-01
52	67	3.773348e-01
52	68	5.536526e-01
52	69	4.789696e-01
52	70	5.166537e-02
52	71	0.000000e+00
52	72	0.000000e+00
52	73	9.946967e-02
52	74	4.133006e-01
52	75	4.264938e-01
52	76	4.788785e-01
52	77	4.864364e-01
52	78	3.467853e-01
52	79	3.785454e-01
52	80	7.514266e-02
52	81	8.896947e-02
52	82	-3.351566e-02
52	83	0.000000e+00
52	84	0.000000e+00
52	85	2.037766e-01
52	86	3.787038e-01
52	87	5.708070e-01
52	88	6.089643e-01
52	89	5.010204e-01
52	90	6.171388e-01
52	91	6.830309e-01
52	92	6.535180e-01
52	93	5.195931e-01
52	94	1.056820e-01
52	95	0.000000e+00
52	96	0.000000e+00
52	97	2.136871e-01
52	98	4.389184e-01
52	99	5.208874e-01
52	100	5.115630e-01
52	101	5.369900e-01
52	102	5.740652e-01
52	103	5.924809e-01
52	104	5.657370e-01
52	105	4.273150e-01
52	106	2.261178e-02
52	107	0.000000e+00
52	108	0.000000e+00
52	109	0.000000e+00
53	0	0.000000e+00
53	1	3.753129e-01
53	2	5.387425e-01
53	3	8.554868e-01
53	4	9.568256e-01
53	5	9.905937e-01
53	6	9.659325e-01
53	7	9.371586e-01
53	8	8.436573e-01
53	9	6.229347e-01
53	10	1.087684e-01
53	11	0.000000e+00
53	12	0.000000e+00
53	13	3.758678e-01
53	14	5.383716e-01
53	15	8.510281e-01
53	16	9.525626e-01
53	17	9.889175e-01
53	18	9.643254e-01
53	19	9.371214e-01
53	20	8.484420e-01
53	21	6.301255e-01
53	22	9.470610e-02
53	23	0.000000e+00
53	24	0.000000e+00
53	25	3.725708e-01
53	26	5.419462e-01
53	27	8.562885e-01
53	28	9.575580e-01
53	29	9.904994e-01
53	30	9.656281e-01
53	31	9.358698e-01
53	32	8.427767e-01
53	33	6.176179e-01
53	34	8.826677e-02
53	35	0.000000e+00
53	36	0.000000e+00
53	37	3.591027e-01
53	38	5.376929e-01
53	39	8.494920e-01
53	40	9.515302e-01
53	41	9.863101e-01
53	42	9.614404e-01
53	43	9.291134e-01
53	44	8.319881e-01
53	45	5.985381e-01
53	46	5.818154e-02
53	47	0.000000e+00
53	48	0.000000e+00
53	49	3.743814e-01
53	50	5.417726e-01
53	51	8.567015e-01
53	52	9.578495e-01
53	53	1.000000e+00
53	54	9.659574e-01
53	55	9.367786e-01
53	56	8.443080e-01
53	57	6.222287e-01
53	58	9.404400e-02
53	59	0.000000e+00
53	60	0.000000e+00
53	61	1.525268e-01
53	62	3.731501e-01
53	63	5.325529e-01
53	64	5.937500e-01
53	65	5.692934e-01
53	66	4.274845e-01
53	67	3.930862e-01
53	68	5.612918e-01
53	69	5.073559e-01
53	70	5.709172e-02
53	71	0.000000e+00
53	72	0.000000e+00
53	73	7.195975e-02
53	74	3.676055e-01
53	75	3.902445e-01
53	76	4.648472e-01
53	77	4.864192e-01
53	78	3.289838e-01
53	79	3.694290e-01
53	80	-1.391847e-02
53	81	4.093841e-02
53	82	-3.072601e-02
53	83	0.000000e+00
53	84	0.000000e+00
53	85	1.510344e-01
53	86	3.058290e-01
53	87	5.006313e-01
53	88	5.709311e-01
53	89	4.759149e-01
53	90	6.478030e-01
53	91	7.142380e-01
53	92	6.466320e-01
53	93	4.879786e-01
53	94	1.110039e-01
53	95	0.000000e+00
53	96	0.000000e+00
53	97	1.576090e-01
53	98	3.642737e-01
53	99	4.675497e-01
53	100	4.955966e-01
53	101	5.249221e-01
53	102	5.975996e-01
53	103	6.403432e-01
53	104	5.647466e-01
53	105	3.658965e-01
53	106	3.366216e-03
53	107	0.000000e+00
53	108	0.000000e+00
53	109	0.000000e+00
54	0	0.000000e+00
54	1	3.432856e-01
54	2	5.024420e-01
54	3	8.077897e-01
54	4	8.999908e-01
54	5	9.652133e-01
54	6	9.907121e-01
54	7	9.730264e-01
54	8	8.886012e-01
54	9	6.503436e-01
54	10	1.187899e-01
54	11	0.000000e+00
54	12	0.000000e+00
54	13	3.432536e-01
54	14	5.014940e-01
54	15	8.036539e-01
54	16	8.960930e-01
54	17	9.629649e-01
54	18	9.888715e-01
54	19	9.708162e-01
54	20	8.926325e-01
54	21	6.550277e-01
54	22	1.029784e-01
54	23	0.000000e+00
54	24	0.000000e+00
54	25	3.417622e-01
54	26	5.053044e-01
54	27	8.088804e-01
54	28	9.001384e-01
54	29	9.659060e-01
54	30	9.904972e-01
54	31	9.723905e-01
54	32	8.869779e-01
54	33	6.458430e-01
54	34	9.760333e-02
54	35	0.000000e+00
54	36	0.000000e+00
54	37	3.305245e-01
54	38	5.017981e-01
54	39	8.023315e-01
54	40	8.941011e-01
54	41	9.626752e-01
54	42	9.865924e-01
54	43	9.675328e-01
54	44	8.763206e-01
54	45	6.287437e-01
54	46	6.501842e-02
54	47	0.000000e+00
54	48	0.000000e+00
54	49	3.430847e-01
54	50	5.050655e-01
54	51	8.091876e-01
54	52	9.006812e-01
54	53	9.659574e-01
54	54	1.000000e+00
54	55	9.727692e-01
54	56	8.885762e-01
54	57	6.500055e-01
54	58	1.035467e-01
54	59	0.000000e+00
54	60	0.000000e+00
54	61	1.441294e-01
54	62	3.479077e-01
54	63	5.160589e-01
54	64	5.769400e-01
54	65	5.599959e-01
54	66	4.383523e-01
54	67	4.112064e-01
54	68	5.367498e-01
54	69	5.012137e-01
54	70	6.237151e-02
54	71	0.000000e+00
54	72	0.000000e+00
54	73	6.675653e-02
54	74	3.440591e-01
54	75	3.709378e-01
54	76	4.439881e-01
54	77	4.682536e-01
54	78	3.086268e-01
54	79	3.849618e-01
54	80	-2.841174e-02
54	81	2.461125e-02
54	82	-1.799446e-02
54	83	0.000000e+00
54	84	0.000000e+00
54	85	1.520696e-01
54	86	2.922426e-01
54	87	4.858255e-01
54	88	5.701970e-01
54	89	4.876033e-01
54	90	6.775045e-01
54	91	7.498130e-01
54	92	6.587408e-01
54	93	4.619232e-01
54	94	1.019226e-01
54	95	0.000000e+00
54	96	0.000000e+00
54	97	1.388914e-01
54	98	3.398507e-01
54	99	4.698427e-01
54	100	5.440018e-01
54	101	5.611678e-01
54	102	6.406392e-01
54	103	6.916391e-01
54	104	5.852875e-01
54	105	3.390723e-01
54	106	-2.216739e-03
54	107	0.000000e+00
54	108	0.000000e+00
54	109	0.000000e+00
55	0	0.000000e+00
55	1	3.408666e-01
55	2	4.948800e-01
55	3	7.849660e-01
55	4	8.672460e-01
55	5	9.359997e-01
55	6	9.726455e-01
55	7	9.873995e-01
55	8	9.249029e-01
55	9	7.263158e-01
55	10	1.307773e-01
55	11	0.000000e+00
55	12	0.000000e+00
55	13	3.407677e-01
55	14	4.939452e-01
55	15	7.817347e-01
55	16	8.632660e-01
55	17	9.353836e-01
55	18	9.705997e-01
55	19	9.851405e-01
55	20	9.284618e-01
55	21	7.288231e-01
55	22	1.133775e-01
55	23	0.000000e+00
55	24	0.000000e+00
55	25	3.398529e-01
55	26	4.975297e-01
55	27	7.858710e-01
55	28	8.675584e-01
55	29	9.363270e-01
55	30	9.726218e-01
55	31	9.870797e-01
55	32	9.233868e-01
55	33	7.220996e-01
55	34	1.093697e-01
55	35	0.000000e+00
55	36	0.000000e+00
55	37	3.289380e-01
55	38	4.939773e-01
55	39	7.785983e-01
55	40	8.619597e-01
55	41	9.316419e-01
55	42	9.689940e-01
55	43	9.823718e-01
55	44	9.129906e-01
55	45	7.054076e-01
55	46	7.375112e-02
55	47	0.000000e+00
55	48	0.000000e+00
55	49	3.410810e-01
55	50	4.973220e-01
55	51	7.863264e-01
55	52	8.679857e-01
55	53	9.367786e-01
55	54	9.727692e-01
55	55	1.000000e+00
55	56	9.249162e-01
55	57	7.259100e-01
55	58	1.156406e-01
55	59	0.000000e+00
55	60	0.000000e+00
55	61	1.368500e-01
55	62	3.520492e-01
55	63	5.173015e-01
55	64	5.771230e-01
55	65	5.592115e-01
55	66	4.508176e-01
55	67	4.125089e-01
55	68	5.428826e-01
55	69	5.009991e-01
55	70	6.125946e-02
55	71	0.000000e+00
55	72	0.000000e+00
55	73	6.355610e-02
55	74	3.306777e-01
55	75	3.672327e-01
55	76	4.509616e-01
55	77	4.936020e-01
55	78	3.496088e-01
55	79	4.067125e-01
55	80	-1.855203e-02
55	81	4.025569e-02
55	82	-1.035772e-02
55	83	0.000000e+00
55	84	0.000000e+00
55	85	1.517590e-01
55	86	2.880061e-01
55	87	4.844405e-01
55	88	5.617708e-01
55	89	5.047944e-01
55	90	7.030384e-01
55	91	7.693450e-01
55	92	6.775226e-01
55	93	4.700715e-01
55	94	1.007439e-01
55	95	0.000000e+00
55	96	0.000000e+00
55	97	1.293797e-01
55	98	3.221502e-01
55	99	4.664530e-01
55	100	5.547814e-01
55	101	5.736321e-01
55	102	6.533086e-01
55	103	6.941284e-01
55	104	5.984740e-01
55	105	3.504942e-01
55	106	9.183364e-03
55	107	0.000000e+00
55	108	0.000000e+00
55	109	0.000000e+00
56	0	0.000000e+00
56	1	3.706127e-01
56	2	5.094884e-01
56	3	7.538519e-01
56	4	7.985446e-01
56	5	8.434872e-01
56	6	8.871056e-01
56	7	9.242787e-01
56	8	9.864393e-01
56	9	8.703493e-01
56	10	1.507993e-01
56	11	0.000000e+00
56	12	0.000000e+00
56	13	3.709464e-01
56	14	5.082230e-01
56	15	7.512021e-01
56	16	7.977572e-01
56	17	8.437046e-01
56	18	8.840922e-01
56	19	9.210598e-01
56	20	9.842325e-01
56	21	8.656920e-01
56	22	1.329729e-01
56	23	0.000000e+00
56	24	0.000000e+00
56	25	3.687951e-01
56	26	5.112452e-01
56	27	7.545412e-01
56	28	7.980415e-01
56	29	8.437738e-01
56	30	8.890529e-01
56	31	9.249955e-01
56	32	9.861316e-01
56	33	8.689348e-01
56	34	1.304799e-01
56	35	0.000000e+00
56	36	0.000000e+00
56	37	3.561624e-01
56	38	5.074743e-01
56	39	7.472178e-01
56	40	7.900330e-01
56	41	8.385876e-01
56	42	8.872732e-01
56	43	9.218859e-01
56	44	9.810941e-01
56	45	8.569466e-01
56	46	8.887835e-02
56	47	0.000000e+00
56	48	0.000000e+00
56	49	3.703221e-01
56	50	5.111239e-01
56	51	7.551032e-01
56	52	7.990442e-01
56	53	8.443080e-01
56	54	8.885762e-01
56	55	9.249162e-01
56	56	1.000000e+00
56	57	8.706943e-01
56	58	1.373491e-01
56	59	0.000000e+00
56	60	0.000000e+00
56	61	1.468271e-01
56	62	3.737772e-01
56	63	5.137331e-01
56	64	5.568828e-01
56	65	5.753309e-01
56	66	4.632075e-01
56	67	3.721173e-01
56	68	4.937575e-01
56	69	4.533474e-01
56	70	5.504634e-02
56	71	0.000000e+00
56	72	0.000000e+00
56	73	7.890620e-02
56	74	3.125797e-01
56	75	3.677662e-01
56	76	4.265267e-01
56	77	4.899785e-01
56	78	3.980899e-01
56	79	4.505595e-01
56	80	8.457162e-02
56	81	1.347388e-01
56	82	1.083151e-02
56	83	0.000000e+00
56	84	0.000000e+00
56	85	1.627926e-01
56	86	2.901326e-01
56	87	4.734227e-01
56	88	5.264715e-01
56	89	5.296180e-01
56	90	6.808798e-01
56	91	7.114781e-01
56	92	6.217666e-01
56	93	4.511849e-01
56	94	7.225288e-02
56	95	0.000000e+00
56	96	0.000000e+00
56	97	1.541338e-01
56	98	3.362012e-01
56	99	4.538399e-01
56	100	5.278802e-01
56	101	5.679629e-01
56	102	6.158321e-01
56	103	6.136443e-01
56	104	5.379719e-01
56	105	3.320161e-01
56	106	2.340405e-02
56	107	0.000000e+00
56	108	0.000000e+00
56	109	0.000000e+00
57	0	0.000000e+00
57	1	2.592219e-01
57	2	3.554502e-01
57	3	5.514305e-01
57	4	5.972811e-01
57	5	6.223480e-01
57	6	6.487073e-01
57	7	7.245327e-01
57	8	8.696671e-01
57	9	9.703409e-01
57	10	1.600530e-01
57	11	0.000000e+00
57	12	0.000000e+00
57	13	2.615696e-01
57	14	3.535515e-01
57	15	5.492770e-01
57	16	5.985344e-01
57	17	6.251575e-01
57	18	6.465711e-01
57	19	7.240392e-01
57	20	8.654195e-01
57	21	9.628655e-01
57	22	1.380700e-01
57	23	0.000000e+00
57	24	0.000000e+00
57	25	2.566932e-01
57	26	3.565670e-01
57	27	5.514613e-01
57	28	5.972762e-01
57	29	6.208380e-01
57	30	6.505085e-01
57	31	7.254666e-01
57	32	8.708187e-01
57	33	9.695081e-01
57	34	1.422322e-01
57	35	0.000000e+00
57	36	0.000000e+00
57	37	2.453271e-01
57	38	3.547698e-01
57	39	5.464687e-01
57	40	5.897886e-01
57	41	6.140225e-01
57	42	6.490453e-01
57	43	7.217662e-01
57	44	8.690981e-01
57	45	9.580541e-01
57	46	1.004506e-01
57	47	0.000000e+00
57	48	0.000000e+00
57	49	2.583819e-01
57	50	3.562470e-01
57	51	5.519634e-01
57	52	5.981047e-01
57	53	6.222287e-01
57	54	6.500055e-01
57	55	7.259100e-01
57	56	8.706943e-01
57	57	1.000000e+00
57	58	1.482679e-01
57	59	0.000000e+00
57	60	0.000000e+00
57	61	8.748215e-02
57	62	2.829363e-01
57	63	3.950460e-01
57	64	4.376326e-01
57	65	4.683294e-01
57	66	3.881884e-01
57	67	2.592530e-01
57	68	3.581728e-01
57	69	3.723671e-01
57	70	3.476463e-02
57	71	0.000000e+00
57	72	0.000000e+00
57	73	4.950905e-02
57	74	2.032074e-01
57	75	2.715727e-01
57	76	3.384627e-01
57	77	4.304895e-01
57	78	3.861547e-01
57	79	3.844632e-01
57	80	9.803293e-02
57	81	1.652105e-01
57	82	2.115380e-02
57	83	0.000000e+00
57	84	0.000000e+00
57	85	8.238008e-02
57	86	1.692621e-01
57	87	3.099122e-01
57	88	3.305752e-01
57	89	4.231354e-01
57	90	5.315614e-01
57	91	5.003816e-01
57	92	4.394265e-01
57	93	3.207531e-01
57	94	4.663243e-02
57	95	0.000000e+00
57	96	0.000000e+00
57	97	1.014130e-01
57	98	2.008416e-01
57	99	2.805420e-01
57	100	3.404872e-01
57	101	4.177704e-01
57	102	4.206802e-01
57	103	3.802169e-01
57	104	3.265502e-01
57	105	2.101247e-01
57	106	2.625738e-02
57	107	0.000000e+00
57	108	0.000000e+00
57	109	0.000000e+00
58	0	0.000000e+00
58	1	4.447425e-02
58	2	5.558320e-02
58	3	8.369099e-02
58	4	8.589778e-02
58	5	9.406241e-02
58	6	1.033601e-01
58	7	1.152935e-01
58	8	1.373890e-01
58	9	1.482559e-01
58	10	2.866007e-02
58	11	0.000000e+00
58	12	0.000000e+00
58	13	4.500754e-02
58	14	5.542266e-02
58	15	8.352959e-02
58	16	8.660484e-02
58	17	9.475960e-02
58	18	1.031065e-01
58	19	1.148311e-01
58	20	1.368995e-01
58	21	1.465441e-01
58	22	2.548201e-02
58	23	0.000000e+00
58	24	0.000000e+00
58	25	4.403982e-02
58	26	5.575780e-02
58	27	8.380250e-02
58	28	8.580898e-02
58	29	9.379821e-02
58	30	1.035975e-01
58	31	1.156875e-01
58	32	1.372934e-01
58	33	1.482750e-01
58	34	2.604894e-02
58	35	0.000000e+00
58	36	0.000000e+00
58	37	4.192419e-02
58	38	5.534016e-02
58	39	8.295553e-02
58	40	8.423965e-02
58	41	9.246318e-02
58	42	1.032632e-01
58	43	1.154980e-01
58	44	1.367400e-01
58	45	1.471416e-01
58	46	1.830797e-02
58	47	0.000000e+00
58	48	0.000000e+00
58	49	4.431700e-02
58	50	5.573757e-02
58	51	8.390449e-02
58	52	8.607725e-02
58	53	9.404400e-02
58	54	1.035467e-01
58	55	1.156406e-01
58	56	1.373491e-01
58	57	1.482679e-01
58	58	1.000000e+00
58	59	0.000000e+00
58	60	0.000000e+00
58	61	1.457485e-02
58	62	4.770500e-02
58	63	6.884849e-02
58	64	7.101695e-02
58	65	7.660789e-02
58	66	7.305295e-02
58	67	5.458412e-02
58	68	6.309514e-02
58	69	6.463096e-02
58	70	5.476134e-03
58	71	0.000000e+00
58	72	0.000000e+00
58	73	1.091040e-02
58	74	3.515024e-02
58	75	4.409336e-02
58	76	5.680772e-02
58	77	7.028606e-02
58	78	6.908658e-02
58	79	6.318774e-02
58	80	1.462097e-02
58	81	1.701201e-02
58	82	2.774835e-03
58	83	0.000000e+00
58	84	0.000000e+00
58	85	2.472335e-02
58	86	3.069469e-02
58	87	5.111543e-02
58	88	6.178059e-02
58	89	8.414090e-02
58	90	1.020044e-01
58	91	9.555589e-02
58	92	8.267504e-02
58	93	6.009475e-02
58	94	1.078643e-02
58	95	0.000000e+00
58	96	0.000000e+00
58	97	1.665064e-02
58	98	3.329849e-02
58	99	5.240333e-02
58	100	7.014835e-02
58	101	7.959276e-02
58	102	8.665558e-02
58	103	7.937962e-02
58	104	6.625089e-02
58	105	3.639233e-02
58	106	-1.169240e-04
58	107	0.000000e+00
58	108	0.000000e+00
58	109	0.000000e+00
59	0	0.000000e+00
59	1	0.000000e+00
59	2	0.000000e+00
59	3	0.000000e+00
59	4	0.000000e+00
59	5	0.000000e+00
59	6	0.000000e+00
59	7	0.000000e+00
59	8	0.000000e+00
59	9	0.000000e+00
59	10	0.000000e+00
59	11	0.000000e+00
59	12	0.000000e+00
59	13	0.000000e+00
59	14	0.000000e+00
59	15	0.000000e+00
59	16	0.000000e+00
59	17	0.000000e+00
59	18	0.000000e+00
59	19	0.000000e+00
59	20	0.000000e+00
59	21	0.000000e+00
59	22	0.000000e+00
59	23	0.000000e+00
59	24	0.000000e+00
59	25	0.000000e+00
59	26	0.000000e+00
59	27	0.000000e+00
59	28	0.000000e+00
59	29	0.000000e+00
59	30	0.000000e+00
59	31	0.000000e+00
59	32	0.000000e+00
59	33	0.000000e+00
59	34	0.000000e+00
59	35	0.000000e+00
59	36	0.000000e+00
59	37	0.000000e+00
59	38	0.000000e+00
59	39	0.000000e+00
59	40	0.000000e+00
59	41	0.000000e+00
59	42	0.000000e+00
59	43	0.000000e+00
59	44	0.000000e+00
59	45	0.000000e+00
59	46	0.000000e+00
59	47	0.000000e+00
59	48	0.000000e+00
59	49	0.000000e+00
59	50	0.000000e+00
59	51	0.000000e+00
59	52	0.000000e+00
59	53	0.000000e+00
59	54	0.000000e+00
59	55	0.000000e+00
59	56	0.000000e+00
59	57	0.000000e+00
59	58	0.000000e+00
59	59	0.000000e+00
59	60	0.000000e+00
59	61	0.000000e+00
59	62	0.000000e+00
59	63	0.000000e+00
59	64	0.000000e+00
59	65	0.000000e+00
59	66	0.000000e+00
59	67	0.000000e+00
59	68	0.000000e+00
59	69	0.000000e+00
59	70	0.000000e+00
59	71	0.000000e+00
59	72	0.000000e+00
59	73	0.000000e+00
59	74	0.000000e+00
59	75	0.000000e+00
59	76	0.000000e+00
59	77	0.000000e+00
59	78	0.000000e+00
59	79	0.000000e+00
59	80	0.000000e+00
59	81	0.000000e+00
59	82	0.000000e+00
59	83	0.000000e+00
59	84	0.000000e+00
59	85	0.000000e+00
59	86	0.000000e+00
59	87	0.000000e+00
59	88	0.000000e+00
59	89	0.000000e+00
59	90	0.000000e+00
59	91	0.000000e+00
59	92	0.000000e+00
59	93	0.000000e+00
59	94	0.000000e+00
59	95	0.000000e+00
59	96	0.000000e+00
59	97	0.000000e+00
59	98	0.000000e+00
59	99	0.000000e+00
59	100	0.000000e+00
59	101	0.000000e+00
59	102	0.000000e+00
59	103	0.000000e+00
59	104	0.000000e+00
59	105	0.000000e+00
59	106	0.000000e+00
59	107	0.000000e+00
59	108	0.000000e+00
59	109	0.000000e+00
60	0	0.000000e+00
60	1	0.000000e+00
60	2	0.000000e+00
60	3	0.000000e+00
60	4	0.000000e+00
60	5	0.000000e+00
60	6	0.000000e+00
60	7	0.000000e+00
60	8	0.000000e+00
60	9	0.000000e+00
60	10	0.000000e+00
60	11	0.000000e+00
60	12	0.000000e+00
60	13	0.000000e+00
60	14	0.000000e+00
60	15	0.000000e+00
60	16	0.000000e+00
60	17	0.000000e+00
60	18	0.000000e+00
60	19	0.000000e+00
60	20	0.000000e+00
60	21	0.000000e+00
60	22	0.000000e+00
60	23	0.000000e+00
60	24	0.000000e+00
60	25	0.000000e+00
60	26	0.000000e+00
60	27	0.000000e+00
60	28	0.000000e+00
60	29	0.000000e+00
60	30	0.000000e+00
60	31	0.000000e+00
60	32	0.000000e+00
60	33	0.000000e+00
60	34	0.000000e+00
60	35	0.000000e+00
60	36	0.000000e+00
60	37	0.000000e+00
60	38	0.000000e+00
60	39	0.000000e+00
60	40	0.000000e+00
60	41	0.000000e+00
60	42	0.000000e+00
60	43	0.000000e+00
60	44	0.000000e+00
60	45	0.000000e+00
60	46	0.000000e+00
60	47	0.000000e+00
60	48	0.000000e+00
60	49	0.000000e+00
60	50	0.000000e+00
60	51	0.000000e+00
60	52	0.000000e+00
60	53	0.000000e+00
60	54	0.000000e+00
60	55	0.000000e+00
60	56	0.000000e+00
60	57	0.000000e+00
60	58	0.000000e+00
60	59	0.000000e+00
60	60	0.000000e+00
60	61	0.000000e+00
60	62	0.000000e+00
60	63	0.000000e+00
60	64	0.000000e+00
60	65	0.000000e+00
60	66	0.000000e+00
60	67	0.000000e+00
60	68	0.000000e+00
60	69	0.000000e+00
60	70	0.000000e+00
60	71	0.000000e+00
60	72	0.000000e+00
60	73	0.000000e+00
60	74	0.000000e+00
60	75	0.000000e+00
60	76	0.000000e+00
60	77	0.000000e+00
60	78	0.000000e+00
60	79	0.000000e+00
60	80	0.000000e+00
60	81	0.000000e+00
60	82	0.000000e+00
60	83	0.000000e+00
60	84	0.000000e+00
60	85	0.000000e+00
60	86	0.000000e+00
60	87	0.000000e+00
60	88	0.000000e+00
60	89	0.000000e+00
60	90	0.000000e+00
60	91	0.000000e+00
60	92	0.000000e+00
60	93	0.000000e+00
60	94	0.000000e+00
60	95	0.000000e+00
60	96	0.000000e+00
60	97	0.000000e+00
60	98	0.000000e+00
60	99	0.000000e+00
60	100	0.000000e+00
60	101	0.000000e+00
60	102	0.000000e+00
60	103	0.000000e+00
60	104	0.000000e+00
60	105	0.000000e+00
60	106	0.000000e+00
60	107	0.000000e+00
60	108	0.000000e+00
60	109	0.000000e+00
61	0	0.000000e+00
61	1	3.908746e-01
61	2	4.222033e-01
61	3	2.963199e-01
61	4	2.109545e-01
61	5	1.520699e-01
61	6	1.432345e-01
61	7	1.373620e-01
61	8	1.475824e-01
61	9	8.838864e-02
61	10	1.417143e-02
61	11	0.000000e+00
61	12	0.000000e+00
61	13	3.889743e-01
61	14	4.207306e-01
61	15	2.965641e-01
61	16	2.123176e-01
61	17	1.491220e-01
61	18	1.435255e-01
61	19	1.368758e-01
61	20	1.472217e-01
61	21	9.329173e-02
61	22	1.484484e-02
61	23	0.000000e+00
61	24	0.000000e+00
61	25	3.860151e-01
61	26	4.204677e-01
61	27	2.936581e-01
61	28	2.079816e-01
61	29	1.533752e-01
61	30	1.441576e-01
61	31	1.367936e-01
61	32	1.467193e-01
61	33	8.621752e-02
61	34	1.367935e-02
61	35	0.000000e+00
61	36	0.000000e+00
61	37	3.736159e-01
61	38	4.170921e-01
61	39	2.877275e-01
61	40	2.035175e-01
61	41	1.550045e-01
61	42	1.430133e-01
61	43	1.355580e-01
61	44	1.453218e-01
61	45	8.008867e-02
61	46	8.905305e-03
61	47	0.000000e+00
61	48	0.000000e+00
61	49	3.880953e-01
61	50	4.210379e-01
61	51	2.946068e-01
61	52	2.091102e-01
61	53	1.525268e-01
61	54	1.441294e-01
61	55	1.368500e-01
61	56	1.468271e-01
61	57	8.748215e-02
61	58	1.457485e-02
61	59	0.000000e+00
61	60	0.000000e+00
61	61	1.000000e+00
61	62	4.023871e-01
61	63	2.894457e-01
61	64	2.527419e-01
61	65	2.278499e-01
61	66	1.706833e-01
61	67	1.517658e-01
61	68	1.393667e-01
61	69	1.083750e-01
61	70	1.232201e-02
61	71	0.000000e+00
61	72	0.000000e+00
61	73	9.986988e-02
61	74	2.717234e-01
61	75	1.651897e-01
61	76	1.348116e-01
61	77	1.250943e-01
61	78	1.263782e-01
61	79	1.388420e-01
61	80	1.828465e-01
61	81	8.762059e-02
61	82	2.422269e-03
61	83	0.000000e+00
61	84	0.000000e+00
61	85	2.025253e-01
61	86	3.838992e-01
61	87	3.690632e-01
61	88	2.968304e-01
61	89	2.476413e-01
61	90	1.527584e-01
61	91	1.736792e-01
61	92	2.285316e-01
61	93	1.828288e-01
61	94	1.525841e-02
61	95	0.000000e+00
61	96	0.000000e+00
61	97	1.833811e-01
61	98	2.829941e-01
61	99	2.983857e-01
61	100	2.653005e-01
61	101	2.383519e-01
61	102	1.773222e-01
61	103	1.541743e-01
61	104	2.057835e-01
61	105	1.969898e-01
61	106	1.556778e-02
61	107	0.000000e+00
61	108	0.000000e+00
61	109	0.000000e+00
62	0	0.000000e+00
62	1	6.644138e-01
62	2	7.637150e-01
62	3	5.954178e-01
62	4	4.545998e-01
62	5	3.729492e-01
62	6	3.458302e-01
62	7	3.522416e-01
62	8	3.745777e-01
62	9	2.842305e-01
62	10	4.869186e-02
62	11	0.000000e+00
62	12	0.000000e+00
62	13	6.613422e-01
62	14	7.631530e-01
62	15	5.964474e-01
62	16	4.584615e-01
62	17	3.710484e-01
62	18	3.436846e-01
62	19	3.518836e-01
62	20	3.734513e-01
62	21	2.860496e-01
62	22	4.913921e-02
62	23	0.000000e+00
62	24	0.000000e+00
62	25	6.568437e-01
62	26	7.606493e-01
62	27	5.916268e-01
62	28	4.508161e-01
62	29	3.735891e-01
62	30	3.485701e-01
62	31	3.518123e-01
62	32	3.735593e-01
62	33	2.819279e-01
62	34	4.456681e-02
62	35	0.000000e+00
62	36	0.000000e+00
62	37	6.359047e-01
62	38	7.525580e-01
62	39	5.802360e-01
62	40	4.412638e-01
62	41	3.723172e-01
62	42	3.488630e-01
62	43	3.489114e-01
62	44	3.708822e-01
62	45	2.751508e-01
62	46	2.864749e-02
62	47	0.000000e+00
62	48	0.000000e+00
62	49	6.601919e-01
62	50	7.619722e-01
62	51	5.933806e-01
62	52	4.528654e-01
62	53	3.731501e-01
62	54	3.479077e-01
62	55	3.520492e-01
62	56	3.737772e-01
62	57	2.829363e-01
62	58	4.770500e-02
62	59	0.000000e+00
62	60	0.000000e+00
62	61	4.023871e-01
62	62	1.000000e+00
62	63	5.606614e-01
62	64	4.818078e-01
62	65	4.428877e-01
62	66	3.657232e-01
62	67	3.309685e-01
62	68	3.774619e-01
62	69	2.648220e-01
62	70	3.318528e-02
62	71	0.000000e+00
62	72	0.000000e+00
62	73	1.670531e-01
62	74	5.151809e-01
62	75	3.558896e-01
62	76	3.589566e-01
62	77	3.519215e-01
62	78	3.160807e-01
62	79	3.085924e-01
62	80	3.000356e-01
62	81	1.644064e-01
62	82	2.776203e-03
62	83	0.000000e+00
62	84	0.000000e+00
62	85	2.995028e-01
62	86	6.741753e-01
62	87	6.409207e-01
62	88	5.240683e-01
62	89	4.499781e-01
62	90	3.375843e-01
62	91	3.921782e-01
62	92	4.500273e-01
62	93	3.723547e-01
62	94	4.988168e-02
62	95	0.000000e+00
62	96	0.000000e+00
62	97	2.521499e-01
62	98	4.394542e-01
62	99	4.612108e-01
62	100	4.219859e-01
62	101	4.030540e-01
62	102	3.599416e-01
62	103	3.380620e-01
62	104	3.902432e-01
62	105	3.422388e-01
62	106	2.695527e-02
62	107	0.000000e+00
62	108	0.000000e+00
62	109	0.000000e+00
63	0	0.000000e+00
63	1	4.759360e-01
63	2	5.873888e-01
63	3	6.420703e-01
63	4	5.778547e-01
63	5	5.330243e-01
63	6	5.148210e-01
63	7	5.179705e-01
63	8	5.148513e-01
63	9	3.969794e-01
63	10	7.464079e-02
63	11	0.000000e+00
63	12	0.000000e+00
63	13	4.786805e-01
63	14	5.886355e-01
63	15	6.431236e-01
63	16	5.837024e-01
63	17	5.324306e-01
63	18	5.138153e-01
63	19	5.184282e-01
63	20	5.163238e-01
63	21	3.985187e-01
63	22	7.044905e-02
63	23	0.000000e+00
63	24	0.000000e+00
63	25	4.676226e-01
63	26	5.847641e-01
63	27	6.381195e-01
63	28	5.730377e-01
63	29	5.321922e-01
63	30	5.162276e-01
63	31	5.165313e-01
63	32	5.127385e-01
63	33	3.932173e-01
63	34	6.443180e-02
63	35	0.000000e+00
63	36	0.000000e+00
63	37	4.465608e-01
63	38	5.764294e-01
63	39	6.265035e-01
63	40	5.598074e-01
63	41	5.286333e-01
63	42	5.142568e-01
63	43	5.117625e-01
63	44	5.064422e-01
63	45	3.843907e-01
63	46	4.176600e-02
63	47	0.000000e+00
63	48	0.000000e+00
63	49	4.714169e-01
63	50	5.861332e-01
63	51	6.399576e-01
63	52	5.759173e-01
63	53	5.325529e-01
63	54	5.160589e-01
63	55	5.173015e-01
63	56	5.137331e-01
63	57	3.950460e-01
63	58	6.884849e-02
63	59	0.000000e+00
63	60	0.000000e+00
63	61	2.894457e-01
63	62	5.606614e-01
63	63	1.000000e+00
63	64	5.599776e-01
63	65	5.247207e-01
63	66	4.271173e-01
63	67	3.803147e-01
63	68	4.901278e-01
63	69	4.115121e-01
63	70	3.590882e-02
63	71	0.000000e+00
63	72	0.000000e+00
63	73	1.195430e-01
63	74	4.081265e-01
63	75	3.960550e-01
63	76	3.999718e-01
63	77	4.072271e-01
63	78	3.394136e-01
63	79	3.217142e-01
63	80	2.093986e-01
63	81	9.171557e-02
63	82	-1.278054e-02
63	83	0.000000e+00
63	84	0.000000e+00
63	85	2.214605e-01
63	86	4.466097e-01
63	87	5.736374e-01
63	88	5.495040e-01
63	89	4.812642e-01
63	90	4.657046e-01
63	91	5.259139e-01
63	92	5.575919e-01
63	93	4.693880e-01
63	94	1.003696e-01
63	95	0.000000e+00
63	96	0.000000e+00
63	97	1.709953e-01
63	98	3.826591e-01
63	99	4.842046e-01
63	100	5.180368e-01
63	101	4.983648e-01
63	102	4.743869e-01
63	103	4.711260e-01
63	104	4.914717e-01
63	105	3.670164e-01
63	106	2.081178e-02
63	107	0.000000e+00
63	108	0.000000e+00
63	109	0.000000e+00
64	0	0.000000e+00
64	1	4.233078e-01
64	2	5.250435e-01
64	3	6.431674e-01
64	4	6.258051e-01
64	5	5.940013e-01
64	6	5.759819e-01
64	7	5.779490e-01
64	8	5.572464e-01
64	9	4.394664e-01
64	10	7.831235e-02
64	11	0.000000e+00
64	12	0.000000e+00
64	13	4.258486e-01
64	14	5.250964e-01
64	15	6.434393e-01
64	16	6.271291e-01
64	17	5.931209e-01
64	18	5.753694e-01
64	19	5.787090e-01
64	20	5.593739e-01
64	21	4.453990e-01
64	22	7.185323e-02
64	23	0.000000e+00
64	24	0.000000e+00
64	25	4.168085e-01
64	26	5.242003e-01
64	27	6.398502e-01
64	28	6.229046e-01
64	29	5.933810e-01
64	30	5.768997e-01
64	31	5.762418e-01
64	32	5.558904e-01
64	33	4.344073e-01
64	34	6.663107e-02
64	35	0.000000e+00
64	36	0.000000e+00
64	37	3.980888e-01
64	38	5.180458e-01
64	39	6.293767e-01
64	40	6.137656e-01
64	41	5.900434e-01
64	42	5.742197e-01
64	43	5.707980e-01
64	44	5.491145e-01
64	45	4.200173e-01
64	46	4.367596e-02
64	47	0.000000e+00
64	48	0.000000e+00
64	49	4.200043e-01
64	50	5.249216e-01
64	51	6.414809e-01
64	52	6.245308e-01
64	53	5.937500e-01
64	54	5.769400e-01
64	55	5.771230e-01
64	56	5.568828e-01
64	57	4.376326e-01
64	58	7.101695e-02
64	59	0.000000e+00
64	60	0.000000e+00
64	61	2.527419e-01
64	62	4.818078e-01
64	63	5.599776e-01
64	64	1.000000e+00
64	65	5.330501e-01
64	66	4.324017e-01
64	67	3.914393e-01
64	68	4.914770e-01
64	69	4.179664e-01
64	70	4.353915e-02
64	71	0.000000e+00
64	72	0.000000e+00
64	73	1.087072e-01
64	74	3.715345e-01
64	75	4.074233e-01
64	76	4.313721e-01
64	77	4.297521e-01
64	78	3.183334e-01
64	79	3.282966e-01
64	80	1.644775e-01
64	81	6.847485e-02
64	82	-1.316360e-02
64	83	0.000000e+00
64	84	0.000000e+00
64	85	1.896713e-01
64	86	3.590007e-01
64	87	5.147700e-01
64	88	5.411971e-01
64	89	4.885248e-01
64	90	5.011211e-01
64	91	5.575347e-01
64	92	5.772296e-01
64	93	4.642600e-01
64	94	9.301259e-02
64	95	0.000000e+00
64	96	0.000000e+00
64	97	1.298126e-01
64	98	3.242609e-01
64	99	4.366837e-01
64	100	5.019737e-01
64	101	5.018159e-01
64	102	4.961823e-01
64	103	5.099876e-01
64	104	5.083186e-01
64	105	3.727991e-01
64	106	1.433412e-02
64	107	0.000000e+00
64	108	0.000000e+00
64	109	0.000000e+00
65	0	0.000000e+00
65	1	4.109890e-01
65	2	4.995911e-01
65	3	5.985522e-01
65	4	5.919431e-01
65	5	5.691648e-01
65	6	5.584529e-01
65	7	5.602748e-01
65	8	5.753477e-01
65	9	4.684581e-01
65	10	8.504869e-02
65	11	0.000000e+00
65	12	0.000000e+00
65	13	4.132787e-01
65	14	5.030145e-01
65	15	6.002467e-01
65	16	5.939129e-01
65	17	5.668479e-01
65	18	5.562067e-01
65	19	5.608236e-01
65	20	5.729826e-01
65	21	4.694417e-01
65	22	7.322445e-02
65	23	0.000000e+00
65	24	0.000000e+00
65	25	4.045825e-01
65	26	4.961966e-01
65	27	5.947444e-01
65	28	5.884785e-01
65	29	5.693751e-01
65	30	5.604235e-01
65	31	5.587010e-01
65	32	5.753220e-01
65	33	4.667992e-01
65	34	7.303400e-02
65	35	0.000000e+00
65	36	0.000000e+00
65	37	3.869010e-01
65	38	4.860191e-01
65	39	5.830142e-01
65	40	5.790174e-01
65	41	5.677535e-01
65	42	5.596306e-01
65	43	5.531465e-01
65	44	5.728672e-01
65	45	4.573225e-01
65	46	5.038408e-02
65	47	0.000000e+00
65	48	0.000000e+00
65	49	4.077676e-01
65	50	4.979844e-01
65	51	5.965643e-01
65	52	5.902168e-01
65	53	5.692934e-01
65	54	5.599959e-01
65	55	5.592115e-01
65	56	5.753309e-01
65	57	4.683294e-01
65	58	7.660789e-02
65	59	0.000000e+00
65	60	0.000000e+00
65	61	2.278499e-01
65	62	4.428877e-01
65	63	5.247207e-01
65	64	5.330501e-01
65	65	1.000000e+00
65	66	4.928716e-01
65	67	3.703170e-01
65	68	4.201655e-01
65	69	3.471658e-01
65	70	3.826249e-02
65	71	0.000000e+00
65	72	0.000000e+00
65	73	1.196222e-01
65	74	3.629314e-01
65	75	3.901661e-01
65	76	4.368358e-01
65	77	4.471327e-01
65	78	3.381829e-01
65	79	3.488353e-01
65	80	1.795570e-01
65	81	1.442108e-01
65	82	3.200112e-04
65	83	0.000000e+00
65	84	0.000000e+00
65	85	2.077252e-01
65	86	3.731552e-01
65	87	5.104281e-01
65	88	5.442636e-01
65	89	5.339622e-01
65	90	5.297128e-01
65	91	5.043083e-01
65	92	4.575352e-01
65	93	3.615715e-01
65	94	6.709072e-02
65	95	0.000000e+00
65	96	0.000000e+00
65	97	1.687629e-01
65	98	3.668258e-01
65	99	4.307108e-01
65	100	4.684697e-01
65	101	5.582814e-01
65	102	5.428660e-01
65	103	4.901086e-01
65	104	4.592668e-01
65	105	2.974607e-01
65	106	1.855584e-02
65	107	0.000000e+00
65	108	0.000000e+00
65	109	0.000000e+00
66	0	0.000000e+00
66	1	2.889085e-01
66	2	3.427461e-01
66	3	4.133284e-01
66	4	4.257940e-01
66	5	4.267413e-01
66	6	4.372656e-01
66	7	4.510193e-01
66	8	4.638369e-01
66	9	3.884874e-01
66	10	8.037402e-02
66	11	0.000000e+00
66	12	0.000000e+00
66	13	2.913303e-01
66	14	3.443869e-01
66	15	4.144988e-01
66	16	4.281778e-01
66	17	4.235430e-01
66	18	4.365703e-01
66	19	4.502200e-01
66	20	4.620132e-01
66	21	3.859868e-01
66	22	6.859626e-02
66	23	0.000000e+00
66	24	0.000000e+00
66	25	2.846806e-01
66	26	3.404270e-01
66	27	4.111703e-01
66	28	4.228742e-01
66	29	4.280729e-01
66	30	4.384808e-01
66	31	4.505564e-01
66	32	4.630266e-01
66	33	3.877410e-01
66	34	7.002566e-02
66	35	0.000000e+00
66	36	0.000000e+00
66	37	2.717617e-01
66	38	3.341465e-01
66	39	4.031596e-01
66	40	4.149785e-01
66	41	4.286474e-01
66	42	4.368189e-01
66	43	4.479062e-01
66	44	4.606378e-01
66	45	3.838281e-01
66	46	4.901378e-02
66	47	0.000000e+00
66	48	0.000000e+00
66	49	2.870320e-01
66	50	3.414978e-01
66	51	4.123521e-01
66	52	4.244440e-01
66	53	4.274845e-01
66	54	4.383523e-01
66	55	4.508176e-01
66	56	4.632075e-01
66	57	3.881884e-01
66	58	7.305295e-02
66	59	0.000000e+00
66	60	0.000000e+00
66	61	1.706833e-01
66	62	3.657232e-01
66	63	4.271173e-01
66	64	4.324017e-01
66	65	4.928716e-01
66	66	1.000000e+00
66	67	4.131395e-01
66	68	3.789683e-01
66	69	2.670407e-01
66	70	4.247117e-02
66	71	0.000000e+00
66	72	0.000000e+00
66	73	7.656774e-02
66	74	2.872155e-01
66	75	2.932507e-01
66	76	3.931757e-01
66	77	4.081068e-01
66	78	3.335007e-01
66	79	3.343811e-01
66	80	2.021795e-01
66	81	1.608958e-01
66	82	6.426581e-03
66	83	0.000000e+00
66	84	0.000000e+00
66	85	1.459355e-01
66	86	2.865988e-01
66	87	3.845871e-01
66	88	4.498880e-01
66	89	5.267929e-01
66	90	4.754160e-01
66	91	4.402679e-01
66	92	3.976387e-01
66	93	2.787223e-01
66	94	6.067332e-02
66	95	0.000000e+00
66	96	0.000000e+00
66	97	4.424346e-02
66	98	1.887091e-01
66	99	2.790109e-01
66	100	3.534391e-01
66	101	4.823526e-01
66	102	5.107113e-01
66	103	4.861085e-01
66	104	4.036096e-01
66	105	2.526903e-01
66	106	1.922686e-02
66	107	0.000000e+00
66	108	0.000000e+00
66	109	0.000000e+00
67	0	0.000000e+00
67	1	2.277705e-01
67	2	2.913112e-01
67	3	3.860431e-01
67	4	3.773442e-01
67	5	3.929321e-01
67	6	4.108574e-01
67	7	4.121366e-01
67	8	3.730549e-01
67	9	2.599444e-01
67	10	5.878201e-02
67	11	0.000000e+00
67	12	0.000000e+00
67	13	2.313486e-01
67	14	2.908240e-01
67	15	3.844457e-01
67	16	3.773249e-01
67	17	3.919690e-01
67	18	4.110660e-01
67	19	4.109498e-01
67	20	3.742134e-01
67	21	2.615646e-01
67	22	5.547718e-02
67	23	0.000000e+00
67	24	0.000000e+00
67	25	2.236300e-01
67	26	2.911518e-01
67	27	3.858545e-01
67	28	3.765009e-01
67	29	3.930954e-01
67	30	4.108223e-01
67	31	4.123193e-01
67	32	3.713166e-01
67	33	2.575852e-01
67	34	5.129662e-02
67	35	0.000000e+00
67	36	0.000000e+00
67	37	2.111995e-01
67	38	2.882402e-01
67	39	3.818932e-01
67	40	3.721460e-01
67	41	3.914352e-01
67	42	4.083091e-01
67	43	4.107288e-01
67	44	3.667133e-01
67	45	2.511086e-01
67	46	3.341274e-02
67	47	0.000000e+00
67	48	0.000000e+00
67	49	2.258247e-01
67	50	2.913589e-01
67	51	3.862856e-01
67	52	3.773348e-01
67	53	3.930862e-01
67	54	4.112064e-01
67	55	4.125089e-01
67	56	3.721173e-01
67	57	2.592530e-01
67	58	5.458412e-02
67	59	0.000000e+00
67	60	0.000000e+00
67	61	1.517658e-01
67	62	3.309685e-01
67	63	3.803147e-01
67	64	3.914393e-01
67	65	3.703170e-01
67	66	4.131395e-01
67	67	1.000000e+00
67	68	3.994251e-01
67	69	2.927285e-01
67	70	4.497293e-02
67	71	0.000000e+00
67	72	0.000000e+00
67	73	4.978171e-02
67	74	2.538635e-01
67	75	2.730286e-01
67	76	3.266616e-01
67	77	3.171085e-01
67	78	2.234360e-01
67	79	2.304664e-01
67	80	7.863187e-02
67	81	2.891492e-02
67	82	-4.117745e-03
67	83	0.000000e+00
67	84	0.000000e+00
67	85	9.151933e-02
67	86	2.090962e-01
67	87	3.093008e-01
67	88	3.761984e-01
67	89	4.263146e-01
67	90	4.021857e-01
67	91	4.377519e-01
67	92	4.245611e-01
67	93	3.007996e-01
67	94	7.446201e-02
67	95	0.000000e+00
67	96	0.000000e+00
67	97	-4.094515e-02
67	98	9.924553e-02
67	99	2.231719e-01
67	100	3.252605e-01
67	101	3.845849e-01
67	102	4.319992e-01
67	103	4.803002e-01
67	104	3.896285e-01
67	105	2.412621e-01
67	106	-1.193205e-02
67	107	0.000000e+00
67	108	0.000000e+00
67	109	0.000000e+00
68	0	0.000000e+00
68	1	2.513071e-01
68	2	3.618590e-01
68	3	5.489902e-01
68	4	5.528962e-01
68	5	5.625339e-01
68	6	5.361400e-01
68	7	5.425860e-01
68	8	4.940864e-01
68	9	3.607789e-01
68	10	6.949534e-02
68	11	0.000000e+00
68	12	0.000000e+00
68	13	2.550404e-01
68	14	3.625638e-01
68	15	5.483354e-01
68	16	5.569094e-01
68	17	5.666416e-01
68	18	5.354261e-01
68	19	5.434969e-01
68	20	4.976680e-01
68	21	3.613085e-01
68	22	6.913691e-02
68	23	0.000000e+00
68	24	0.000000e+00
68	25	2.472945e-01
68	26	3.633569e-01
68	27	5.488864e-01
68	28	5.519452e-01
68	29	5.596432e-01
68	30	5.367002e-01
68	31	5.419038e-01
68	32	4.925627e-01
68	33	3.559724e-01
68	34	5.785290e-02
68	35	0.000000e+00
68	36	0.000000e+00
68	37	2.334522e-01
68	38	3.590257e-01
68	39	5.424545e-01
68	40	5.416302e-01
68	41	5.511976e-01
68	42	5.343777e-01
68	43	5.375851e-01
68	44	4.849542e-01
68	45	3.481367e-01
68	46	3.482138e-02
68	47	0.000000e+00
68	48	0.000000e+00
68	49	2.494061e-01
68	50	3.634534e-01
68	51	5.497151e-01
68	52	5.536526e-01
68	53	5.612918e-01
68	54	5.367498e-01
68	55	5.428826e-01
68	56	4.937575e-01
68	57	3.581728e-01
68	58	6.309514e-02
68	59	0.000000e+00
68	60	0.000000e+00
68	61	1.393667e-01
68	62	3.774619e-01
68	63	4.901278e-01
68	64	4.914770e-01
68	65	4.201655e-01
68	66	3.789683e-01
68	67	3.994251e-01
68	68	1.000000e+00
68	69	4.808417e-01
68	70	4.729763e-02
68	71	0.000000e+00
68	72	0.000000e+00
68	73	4.785286e-02
68	74	2.847840e-01
68	75	3.764732e-01
68	76	4.208182e-01
68	77	4.117534e-01
68	78	2.958368e-01
68	79	2.501875e-01
68	80	5.845457e-02
68	81	9.030491e-04
68	82	-3.129829e-02
68	83	0.000000e+00
68	84	0.000000e+00
68	85	8.468152e-02
68	86	2.092712e-01
68	87	3.757190e-01
68	88	4.264333e-01
68	89	3.444138e-01
68	90	4.262474e-01
68	91	5.520210e-01
68	92	5.830660e-01
68	93	5.277712e-01
68	94	1.358023e-01
68	95	0.000000e+00
68	96	0.000000e+00
68	97	9.639213e-04
68	98	1.752043e-01
68	99	3.047930e-01
68	100	3.685110e-01
68	101	3.458607e-01
68	102	4.230783e-01
68	103	4.927495e-01
68	104	5.066514e-01
68	105	3.639944e-01
68	106	1.150131e-02
68	107	0.000000e+00
68	108	0.000000e+00
68	109	0.000000e+00
69	0	0.000000e+00
69	1	1.763355e-01
69	2	2.785878e-01
69	3	4.605145e-01
69	4	4.787090e-01
69	5	5.087736e-01
69	6	5.016130e-01
69	7	5.008428e-01
69	8	4.538150e-01
69	9	3.755354e-01
69	10	7.289056e-02
69	11	0.000000e+00
69	12	0.000000e+00
69	13	1.801547e-01
69	14	2.773697e-01
69	15	4.591535e-01
69	16	4.833911e-01
69	17	5.117167e-01
69	18	5.030248e-01
69	19	5.011879e-01
69	20	4.587931e-01
69	21	3.829834e-01
69	22	6.699727e-02
69	23	0.000000e+00
69	24	0.000000e+00
69	25	1.719980e-01
69	26	2.803222e-01
69	27	4.597391e-01
69	28	4.770621e-01
69	29	5.058606e-01
69	30	5.004370e-01
69	31	5.001307e-01
69	32	4.517953e-01
69	33	3.683671e-01
69	34	6.019384e-02
69	35	0.000000e+00
69	36	0.000000e+00
69	37	1.607617e-01
69	38	2.791113e-01
69	39	4.550541e-01
69	40	4.668557e-01
69	41	4.991086e-01
69	42	4.959092e-01
69	43	4.966894e-01
69	44	4.432147e-01
69	45	3.532456e-01
69	46	3.888002e-02
69	47	0.000000e+00
69	48	0.000000e+00
69	49	1.739793e-01
69	50	2.800163e-01
69	51	4.604157e-01
69	52	4.789696e-01
69	53	5.073559e-01
69	54	5.012137e-01
69	55	5.009991e-01
69	56	4.533474e-01
69	57	3.723671e-01
69	58	6.463096e-02
69	59	0.000000e+00
69	60	0.000000e+00
69	61	1.083750e-01
69	62	2.648220e-01
69	63	4.115121e-01
69	64	4.179664e-01
69	65	3.471658e-01
69	66	2.670407e-01
69	67	2.927285e-01
69	68	4.808417e-01
69	69	1.000000e+00
69	70	3.252770e-02
69	71	0.000000e+00
69	72	0.000000e+00
69	73	3.135399e-02
69	74	2.149926e-01
69	75	3.027322e-01
69	76	3.324554e-01
69	77	3.450848e-01
69	78	2.518423e-01
69	79	2.129989e-01
69	80	5.975686e-03
69	81	-4.396119e-02
69	82	-2.630930e-02
69	83	0.000000e+00
69	84	0.000000e+00
69	85	6.187104e-02
69	86	1.584796e-01
69	87	3.104160e-01
69	88	3.334392e-01
69	89	2.408107e-01
69	90	3.743543e-01
69	91	4.821272e-01
69	92	5.236370e-01
69	93	4.853342e-01
69	94	1.364127e-01
69	95	0.000000e+00
69	96	0.000000e+00
69	97	4.314195e-02
69	98	1.854394e-01
69	99	3.090192e-01
69	100	3.673972e-01
69	101	2.996545e-01
69	102	3.266783e-01
69	103	3.727493e-01
69	104	4.050418e-01
69	105	2.912623e-01
69	106	-1.244107e-02
69	107	0.000000e+00
69	108	0.000000e+00
69	109	0.000000e+00
70	0	0.000000e+00
70	1	1.913091e-02
70	2	2.935160e-02
70	3	4.712298e-02
70	4	5.162119e-02
70	5	5.691947e-02
70	6	6.220701e-02
70	7	6.127475e-02
70	8	5.509762e-02
70	9	3.476803e-02
70	10	6.359771e-03
70	11	0.000000e+00
70	12	0.000000e+00
70	13	1.885140e-02
70	14	2.899084e-02
70	15	4.690788e-02
70	16	5.109276e-02
70	17	5.675863e-02
70	18	6.181033e-02
70	19	6.045897e-02
70	20	5.503977e-02
70	21	3.531073e-02
70	22	5.795552e-03
70	23	0.000000e+00
70	24	0.000000e+00
70	25	1.931179e-02
70	26	2.965832e-02
70	27	4.718925e-02
70	28	5.168972e-02
70	29	5.714541e-02
70	30	6.242080e-02
70	31	6.137794e-02
70	32	5.499606e-02
70	33	3.441038e-02
70	34	5.089498e-03
70	35	0.000000e+00
70	36	0.000000e+00
70	37	1.906198e-02
70	38	2.976272e-02
70	39	4.678309e-02
70	40	5.161417e-02
70	41	5.699799e-02
70	42	6.257313e-02
70	43	6.177260e-02
70	44	5.465336e-02
70	45	3.322749e-02
70	46	3.148254e-03
70	47	0.000000e+00
70	48	0.000000e+00
70	49	1.927776e-02
70	50	2.954942e-02
70	51	4.722243e-02
70	52	5.166537e-02
70	53	5.709172e-02
70	54	6.237151e-02
70	55	6.125946e-02
70	56	5.504634e-02
70	57	3.476463e-02
70	58	5.476134e-03
70	59	0.000000e+00
70	60	0.000000e+00
70	61	1.232201e-02
70	62	3.318528e-02
70	63	3.590882e-02
70	64	4.353915e-02
70	65	3.826249e-02
70	66	4.247117e-02
70	67	4.497293e-02
70	68	4.729763e-02
70	69	3.252770e-02
70	70	1.000000e+00
70	71	0.000000e+00
70	72	0.000000e+00
70	73	4.625500e-03
70	74	2.699981e-02
70	75	3.459701e-02
70	76	4.609615e-02
70	77	3.789671e-02
70	78	1.563048e-02
70	79	2.595126e-02
70	80	7.159387e-03
70	81	5.961818e-03
70	82	4.019323e-03
70	83	0.000000e+00
70	84	0.000000e+00
70	85	4.124185e-03
70	86	1.461999e-02
70	87	2.441112e-02
70	88	4.275356e-02
70	89	3.387332e-02
70	90	3.780010e-02
70	91	5.286110e-02
70	92	5.194516e-02
70	93	3.523656e-02
70	94	6.698110e-03
70	95	0.000000e+00
70	96	0.000000e+00
70	97	-1.436720e-02
70	98	-2.048788e-03
70	99	1.163006e-02
70	100	2.904534e-02
70	101	3.332400e-02
70	102	4.639226e-02
70	103	5.758490e-02
70	104	4.871559e-02
70	105	3.081664e-02
70	106	6.472778e-04
70	107	0.000000e+00
70	108	0.000000e+00
70	109	0.000000e+00
71	0	0.000000e+00
71	1	0.000000e+00
71	2	0.000000e+00
71	3	0.000000e+00
71	4	0.000000e+00
71	5	0.000000e+00
71	6	0.000000e+00
71	7	0.000000e+00
71	8	0.000000e+00
71	9	0.000000e+00
71	10	0.000000e+00
71	11	0.000000e+00
71	12	0.000000e+00
71	13	0.000000e+00
71	14	0.000000e+00
71	15	0.000000e+00
71	16	0.000000e+00
71	17	0.000000e+00
71	18	0.000000e+00
71	19	0.000000e+00
71	20	0.000000e+00
71	21	0.000000e+00
71	22	0.000000e+00
71	23	0.000000e+00
71	24	0.000000e+00
71	25	0.000000e+00
71	26	0.000000e+00
71	27	0.000000e+00
71	28	0.000000e+00
71	29	0.000000e+00
71	30	0.000000e+00
71	31	0.000000e+00
71	32	0.000000e+00
71	33	0.000000e+00
71	34	0.000000e+00
71	35	0.000000e+00
71	36	0.000000e+00
71	37	0.000000e+00
71	38	0.000000e+00
71	39	0.000000e+00
71	40	0.000000e+00
71	41	0.000000e+00
71	42	0.000000e+00
71	43	0.000000e+00
71	44	0.000000e+00
71	45	0.000000e+00
71	46	0.000000e+00
71	47	0.000000e+00
71	48	0.000000e+00
71	49	0.000000e+00
71	50	0.000000e+00
71	51	0.000000e+00
71	52	0.000000e+00
71	53	0.000000e+00
71	54	0.000000e+00
71	55	0.000000e+00
71	56	0.000000e+00
71	57	0.000000e+00
71	58	0.000000e+00
71	59	0.000000e+00
71	60	0.000000e+00
71	61	0.000000e+00
71	62	0.000000e+00
71	63	0.000000e+00
71	64	0.000000e+00
71	65	0.000000e+00
71	66	0.000000e+00
71	67	0.000000e+00
71	68	0.000000e+00
71	69	0.000000e+00
71	70	0.000000e+00
71	71	0.000000e+00
71	72	0.000000e+00
71	73	0.000000e+00
71	74	0.000000e+00
71	75	0.000000e+00
71	76	0.000000e+00
71	77	0.000000e+00
71	78	0.000000e+00
71	79	0.000000e+00
71	80	0.000000e+00
71	81	0.000000e+00
71	82	0.000000e+00
71	83	0.000000e+00
71	84	0.000000e+00
71	85	0.000000e+00
71	86	0.000000e+00
71	87	0.000000e+00
71	88	0.000000e+00
71	89	0.000000e+00
71	90	0.000000e+00
71	91	0.000000e+00
71	92	0.000000e+00
71	93	0.000000e+00
71	94	0.000000e+00
71	95	0.000000e+00
71	96	0.000000e+00
71	97	0.000000e+00
71	98	0.000000e+00
71	99	0.000000e+00
71	100	0.000000e+00
71	101	0.000000e+00
71	102	0.000000e+00
71	103	0.000000e+00
71	104	0.000000e+00
71	105	0.000000e+00
71	106	0.000000e+00
71	107	0.000000e+00
71	108	0.000000e+00
71	109	0.000000e+00
72	0	0.000000e+00
72	1	0.000000e+00
72	2	0.000000e+00
72	3	0.000000e+00
72	4	0.000000e+00
72	5	0.000000e+00
72	6	0.000000e+00
72	7	0.000000e+00
72	8	0.000000e+00
72	9	0.000000e+00
72	10	0.000000e+00
72	11	0.000000e+00
72	12	0.000000e+00
72	13	0.000000e+00
72	14	0.000000e+00
72	15	0.000000e+00
72	16	0.000000e+00
72	17	0.000000e+00
72	18	0.000000e+00
72	19	0.000000e+00
72	20	0.000000e+00
72	21	0.000000e+00
72	22	0.000000e+00
72	23	0.000000e+00
72	24	0.000000e+00
72	25	0.000000e+00
72	26	0.000000e+00
72	27	0.000000e+00
72	28	0.000000e+00
72	29	0.000000e+00
72	30	0.000000e+00
72	31	0.000000e+00
72	32	0.000000e+00
72	33	0.000000e+00
72	34	0.000000e+00
72	35	0.000000e+00
72	36	0.000000e+00
72	37	0.000000e+00
72	38	0.000000e+00
72	39	0.000000e+00
72	40	0.000000e+00
72	41	0.000000e+00
72	42	0.000000e+00
72	43	0.000000e+00
72	44	0.000000e+00
72	45	0.000000e+00
72	46	0.000000e+00
72	47	0.000000e+00
72	48	0.000000e+00
72	49	0.000000e+00
72	50	0.000000e+00
72	51	0.000000e+00
72	52	0.000000e+00
72	53	0.000000e+00
72	54	0.000000e+00
72	55	0.000000e+00
72	56	0.000000e+00
72	57	0.000000e+00
72	58	0.000000e+00
72	59	0.000000e+00
72	60	0.000000e+00
72	61	0.000000e+00
72	62	0.000000e+00
72	63	0.000000e+00
72	64	0.000000e+00
72	65	0.000000e+00
72	66	0.000000e+00
72	67	0.000000e+00
72	68	0.000000e+00
72	69	0.000000e+00
72	70	0.000000e+00
72	71	0.000000e+00
72	72	0.000000e+00
72	73	0.000000e+00
72	74	0.000000e+00
72	75	0.000000e+00
72	76	0.000000e+00
72	77	0.000000e+00
72	78	0.000000e+00
72	79	0.000000e+00
72	80	0.000000e+00
72	81	0.000000e+00
72	82	0.000000e+00
72	83	0.000000e+00
72	84	0.000000e+00
72	85	0.000000e+00
72	86	0.000000e+00
72	87	0.000000e+00
72	88	0.000000e+00
72	89	0.000000e+00
72	90	0.000000e+00
72	91	0.000000e+00
72	92	0.000000e+00
72	93	0.000000e+00
72	94	0.000000e+00
72	95	0.000000e+00
72	96	0.000000e+00
72	97	0.000000e+00
72	98	0.000000e+00
72	99	0.000000e+00
72	100	0.000000e+00
72	101	0.000000e+00
72	102	0.000000e+00
72	103	0.000000e+00
72	104	0.000000e+00
72	105	0.000000e+00
72	106	0.000000e+00
72	107	0.000000e+00
72	108	0.000000e+00
72	109	0.000000e+00
73	0	0.000000e+00
73	1	2.517483e-01
73	2	2.192459e-01
73	3	1.498454e-01
73	4	1.003069e-01
73	5	7.175998e-02
73	6	6.578599e-02
73	7	6.412663e-02
73	8	7.890979e-02
73	9	4.909660e-02
73	10	1.134820e-02
73	11	0.000000e+00
73	12	0.000000e+00
73	13	2.468712e-01
73	14	2.172957e-01
73	15	1.490765e-01
73	16	9.920567e-02
73	17	6.914152e-02
73	18	6.325477e-02
73	19	6.264669e-02
73	20	7.676528e-02
73	21	4.980517e-02
73	22	9.325306e-03
73	23	0.000000e+00
73	24	0.000000e+00
73	25	2.512042e-01
73	26	2.186016e-01
73	27	1.489291e-01
73	28	9.941335e-02
73	29	7.263604e-02
73	30	6.749683e-02
73	31	6.393289e-02
73	32	7.934105e-02
73	33	4.956464e-02
73	34	1.065720e-02
73	35	0.000000e+00
73	36	0.000000e+00
73	37	2.469762e-01
73	38	2.174653e-01
73	39	1.465510e-01
73	40	9.890257e-02
73	41	7.444792e-02
73	42	6.973783e-02
73	43	6.411928e-02
73	44	8.046022e-02
73	45	4.799624e-02
73	46	8.103539e-03
73	47	0.000000e+00
73	48	0.000000e+00
73	49	2.512304e-01
73	50	2.185688e-01
73	51	1.491623e-01
73	52	9.946967e-02
73	53	7.195975e-02
73	54	6.675653e-02
73	55	6.355610e-02
73	56	7.890620e-02
73	57	4.950905e-02
73	58	1.091040e-02
73	59	0.000000e+00
73	60	0.000000e+00
73	61	9.986988e-02
73	62	1.670531e-01
73	63	1.195430e-01
73	64	1.087072e-01
73	65	1.196222e-01
73	66	7.656774e-02
73	67	4.978171e-02
73	68	4.785286e-02
73	69	3.135399e-02
73	70	4.625500e-03
73	71	0.000000e+00
73	72	0.000000e+00
73	73	1.000000e+00
73	74	1.350177e-01
73	75	8.891834e-02
73	76	8.405035e-02
73	77	8.938805e-02
73	78	8.958928e-02
73	79	9.706598e-02
73	80	9.465214e-02
73	81	5.571340e-02
73	82	4.774453e-03
73	83	0.000000e+00
73	84	0.000000e+00
73	85	1.597576e-01
73	86	1.958400e-01
73	87	1.737000e-01
73	88	1.522497e-01
73	89	1.346840e-01
73	90	1.009541e-01
73	91	9.024391e-02
73	92	9.423784e-02
73	93	7.482563e-02
73	94	-3.052641e-03
73	95	0.000000e+00
73	96	0.000000e+00
73	97	1.627113e-01
73	98	1.786607e-01
73	99	1.446697e-01
73	100	1.299574e-01
73	101	1.435213e-01
73	102	9.965608e-02
73	103	6.351446e-02
73	104	7.718424e-02
73	105	7.120888e-02
73	106	9.194654e-03
73	107	0.000000e+00
73	108	0.000000e+00
73	109	0.000000e+00
74	0	0.000000e+00
74	1	4.963420e-01
74	2	5.793739e-01
74	3	4.887882e-01
74	4	4.155500e-01
74	5	3.680218e-01
74	6	3.434881e-01
74	7	3.319649e-01
74	8	3.132599e-01
74	9	2.038002e-01
74	10	3.852777e-02
74	11	0.000000e+00
74	12	0.000000e+00
74	13	4.905860e-01
74	14	5.757103e-01
74	15	4.854496e-01
74	16	4.140362e-01
74	17	3.639636e-01
74	18	3.411484e-01
74	19	3.311932e-01
74	20	3.124374e-01
74	21	2.075774e-01
74	22	3.551500e-02
74	23	0.000000e+00
74	24	0.000000e+00
74	25	4.903812e-01
74	26	5.764760e-01
74	27	4.854087e-01
74	28	4.124358e-01
74	29	3.682407e-01
74	30	3.444008e-01
74	31	3.304857e-01
74	32	3.124111e-01
74	33	2.016332e-01
74	34	3.301896e-02
74	35	0.000000e+00
74	36	0.000000e+00
74	37	4.772603e-01
74	38	5.721581e-01
74	39	4.792059e-01
74	40	4.078883e-01
74	41	3.688722e-01
74	42	3.441935e-01
74	43	3.273132e-01
74	44	3.098023e-01
74	45	1.937715e-01
74	46	2.168995e-02
74	47	0.000000e+00
74	48	0.000000e+00
74	49	4.923393e-01
74	50	5.770052e-01
74	51	4.861380e-01
74	52	4.133006e-01
74	53	3.676055e-01
74	54	3.440591e-01
74	55	3.306777e-01
74	56	3.125797e-01
74	57	2.032074e-01
74	58	3.515024e-02
74	59	0.000000e+00
74	60	0.000000e+00
74	61	2.717234e-01
74	62	5.151809e-01
74	63	4.081265e-01
74	64	3.715345e-01
74	65	3.629314e-01
74	66	2.872155e-01
74	67	2.538635e-01
74	68	2.847840e-01
74	69	2.149926e-01
74	70	2.699981e-02
74	71	0.000000e+00
74	72	0.000000e+00
74	73	1.350177e-01
74	74	1.000000e+00
74	75	3.042679e-01
74	76	3.095812e-01
74	77	2.847487e-01
74	78	2.183218e-01
74	79	2.052418e-01
74	80	1.315964e-01
74	81	7.969969e-02
74	82	-6.728238e-03
74	83	0.000000e+00
74	84	0.000000e+00
74	85	2.369803e-01
74	86	5.080236e-01
74	87	4.930503e-01
74	88	4.229654e-01
74	89	3.612117e-01
74	90	3.066027e-01
74	91	3.212916e-01
74	92	3.239685e-01
74	93	2.566367e-01
74	94	4.805041e-02
74	95	0.000000e+00
74	96	0.000000e+00
74	97	2.214401e-01
74	98	3.701627e-01
74	99	3.832812e-01
74	100	3.351367e-01
74	101	3.569478e-01
74	102	3.180487e-01
74	103	2.983831e-01
74	104	2.974651e-01
74	105	2.270088e-01
74	106	1.345859e-02
74	107	0.000000e+00
74	108	0.000000e+00
74	109	0.000000e+00
75	0	0.000000e+00
75	1	3.049926e-01
75	2	4.087645e-01
75	3	4.782424e-01
75	4	4.277267e-01
75	5	3.913734e-01
75	6	3.695676e-01
75	7	3.687091e-01
75	8	3.678924e-01
75	9	2.724395e-01
75	10	4.848523e-02
75	11	0.000000e+00
75	12	0.000000e+00
75	13	3.036868e-01
75	14	4.063030e-01
75	15	4.768660e-01
75	16	4.254859e-01
75	17	3.902454e-01
75	18	3.649383e-01
75	19	3.677052e-01
75	20	3.662938e-01
75	21	2.751736e-01
75	22	4.658696e-02
75	23	0.000000e+00
75	24	0.000000e+00
75	25	2.995568e-01
75	26	4.068570e-01
75	27	4.744157e-01
75	28	4.261611e-01
75	29	3.898774e-01
75	30	3.719276e-01
75	31	3.670250e-01
75	32	3.677076e-01
75	33	2.698394e-01
75	34	4.092191e-02
75	35	0.000000e+00
75	36	0.000000e+00
75	37	2.878027e-01
75	38	4.030206e-01
75	39	4.672036e-01
75	40	4.221870e-01
75	41	3.873694e-01
75	42	3.746187e-01
75	43	3.641518e-01
75	44	3.659566e-01
75	45	2.613753e-01
75	46	2.550347e-02
75	47	0.000000e+00
75	48	0.000000e+00
75	49	3.014771e-01
75	50	4.072240e-01
75	51	4.756631e-01
75	52	4.264938e-01
75	53	3.902445e-01
75	54	3.709378e-01
75	55	3.672327e-01
75	56	3.677662e-01
75	57	2.715727e-01
75	58	4.409336e-02
75	59	0.000000e+00
75	60	0.000000e+00
75	61	1.651897e-01
75	62	3.558896e-01
75	63	3.960550e-01
75	64	4.074233e-01
75	65	3.901661e-01
75	66	2.932507e-01
75	67	2.730286e-01
75	68	3.764732e-01
75	69	3.027322e-01
75	70	3.459701e-02
75	71	0.000000e+00
75	72	0.000000e+00
75	73	8.891834e-02
75	74	3.042679e-01
75	75	1.000000e+00
75	76	4.000286e-01
75	77	3.482214e-01
75	78	2.191148e-01
75	79	2.287241e-01
75	80	1.179934e-01
75	81	3.284474e-02
75	82	-4.809299e-03
75	83	0.000000e+00
75	84	0.000000e+00
75	85	1.157244e-01
75	86	2.665287e-01
75	87	3.818386e-01
75	88	3.957970e-01
75	89	3.270756e-01
75	90	3.470654e-01
75	91	3.930294e-01
75	92	3.909543e-01
75	93	3.586627e-01
75	94	7.379111e-02
75	95	0.000000e+00
75	96	0.000000e+00
75	97	6.123593e-02
75	98	2.447133e-01
75	99	3.130019e-01
75	100	3.498965e-01
75	101	3.480905e-01
75	102	3.678631e-01
75	103	3.689040e-01
75	104	3.822104e-01
75	105	2.753377e-01
75	106	8.253616e-03
75	107	0.000000e+00
75	108	0.000000e+00
75	109	0.000000e+00
76	0	0.000000e+00
76	1	2.592333e-01
76	2	3.776045e-01
76	3	4.677380e-01
76	4	4.798679e-01
76	5	4.653260e-01
76	6	4.427000e-01
76	7	4.526030e-01
76	8	4.260136e-01
76	9	3.388485e-01
76	10	6.404072e-02
76	11	0.000000e+00
76	12	0.000000e+00
76	13	2.552534e-01
76	14	3.749373e-01
76	15	4.670190e-01
76	16	4.751480e-01
76	17	4.629775e-01
76	18	4.369497e-01
76	19	4.515235e-01
76	20	4.268749e-01
76	21	3.438909e-01
76	22	5.580702e-02
76	23	0.000000e+00
76	24	0.000000e+00
76	25	2.565444e-01
76	26	3.771917e-01
76	27	4.639571e-01
76	28	4.791024e-01
76	29	4.650106e-01
76	30	4.450913e-01
76	31	4.507716e-01
76	32	4.259946e-01
76	33	3.360639e-01
76	34	5.361410e-02
76	35	0.000000e+00
76	36	0.000000e+00
76	37	2.504689e-01
76	38	3.747746e-01
76	39	4.560157e-01
76	40	4.773000e-01
76	41	4.637793e-01
76	42	4.486375e-01
76	43	4.472248e-01
76	44	4.218496e-01
76	45	3.241149e-01
76	46	3.602412e-02
76	47	0.000000e+00
76	48	0.000000e+00
76	49	2.573253e-01
76	50	3.771874e-01
76	51	4.651400e-01
76	52	4.788785e-01
76	53	4.648472e-01
76	54	4.439881e-01
76	55	4.509616e-01
76	56	4.265267e-01
76	57	3.384627e-01
76	58	5.680772e-02
76	59	0.000000e+00
76	60	0.000000e+00
76	61	1.348116e-01
76	62	3.589566e-01
76	63	3.999718e-01
76	64	4.313721e-01
76	65	4.368358e-01
76	66	3.931757e-01
76	67	3.266616e-01
76	68	4.208182e-01
76	69	3.324554e-01
76	70	4.609615e-02
76	71	0.000000e+00
76	72	0.000000e+00
76	73	8.405035e-02
76	74	3.095812e-01
76	75	4.000286e-01
76	76	1.000000e+00
76	77	5.180336e-01
76	78	2.843468e-01
76	79	2.827209e-01
76	80	7.724186e-02
76	81	4.830338e-02
76	82	-9.666918e-03
76	83	0.000000e+00
76	84	0.000000e+00
76	85	1.103861e-01
76	86	2.869778e-01
76	87	3.704108e-01
76	88	4.487777e-01
76	89	3.934507e-01
76	90	4.675091e-01
76	91	5.044655e-01
76	92	4.213178e-01
76	93	3.419887e-01
76	94	7.732120e-02
76	95	0.000000e+00
76	96	0.000000e+00
76	97	2.746999e-02
76	98	1.891959e-01
76	99	2.723461e-01
76	100	3.369398e-01
76	101	3.635222e-01
76	102	4.420514e-01
76	103	4.390455e-01
76	104	4.279131e-01
76	105	2.908374e-01
76	106	3.060975e-02
76	107	0.000000e+00
76	108	0.000000e+00
76	109	0.000000e+00
77	0	0.000000e+00
77	1	2.997428e-01
77	2	3.971096e-01
77	3	4.872488e-01
77	4	4.870837e-01
77	5	4.868492e-01
77	6	4.668746e-01
77	7	4.945305e-01
77	8	4.899481e-01
77	9	4.317402e-01
77	10	7.932422e-02
77	11	0.000000e+00
77	12	0.000000e+00
77	13	2.949621e-01
77	14	3.935115e-01
77	15	4.854925e-01
77	16	4.841374e-01
77	17	4.851314e-01
77	18	4.610612e-01
77	19	4.939948e-01
77	20	4.897886e-01
77	21	4.347764e-01
77	22	6.805935e-02
77	23	0.000000e+00
77	24	0.000000e+00
77	25	2.978628e-01
77	26	3.973013e-01
77	27	4.852259e-01
77	28	4.863473e-01
77	29	4.863244e-01
77	30	4.694871e-01
77	31	4.931358e-01
77	32	4.894486e-01
77	33	4.281147e-01
77	34	6.662030e-02
77	35	0.000000e+00
77	36	0.000000e+00
77	37	2.912760e-01
77	38	3.954992e-01
77	39	4.780917e-01
77	40	4.829381e-01
77	41	4.843463e-01
77	42	4.727210e-01
77	43	4.893590e-01
77	44	4.853748e-01
77	45	4.159944e-01
77	46	4.542898e-02
77	47	0.000000e+00
77	48	0.000000e+00
77	49	2.983743e-01
77	50	3.969286e-01
77	51	4.858830e-01
77	52	4.864364e-01
77	53	4.864192e-01
77	54	4.682536e-01
77	55	4.936020e-01
77	56	4.899785e-01
77	57	4.304895e-01
77	58	7.028606e-02
77	59	0.000000e+00
77	60	0.000000e+00
77	61	1.250943e-01
77	62	3.519215e-01
77	63	4.072271e-01
77	64	4.297521e-01
77	65	4.471327e-01
77	66	4.081068e-01
77	67	3.171085e-01
77	68	4.117534e-01
77	69	3.450848e-01
77	70	3.789671e-02
77	71	0.000000e+00
77	72	0.000000e+00
77	73	8.938805e-02
77	74	2.847487e-01
77	75	3.482214e-01
77	76	5.180336e-01
77	77	1.000000e+00
77	78	3.927010e-01
77	79	3.601734e-01
77	80	1.391187e-01
77	81	9.933907e-02
77	82	-3.273992e-03
77	83	0.000000e+00
77	84	0.000000e+00
77	85	1.228629e-01
77	86	3.074017e-01
77	87	3.992808e-01
77	88	4.363888e-01
77	89	4.263104e-01
77	90	5.094469e-01
77	91	5.257805e-01
77	92	4.569343e-01
77	93	3.712280e-01
77	94	7.736421e-02
77	95	0.000000e+00
77	96	0.000000e+00
77	97	8.758478e-02
77	98	2.308838e-01
77	99	3.116599e-01
77	100	3.792420e-01
77	101	3.986209e-01
77	102	4.425872e-01
77	103	4.312039e-01
77	104	4.233426e-01
77	105	3.013173e-01
77	106	1.454193e-02
77	107	0.000000e+00
77	108	0.000000e+00
77	109	0.000000e+00
78	0	0.000000e+00
78	1	3.390983e-01
78	2	3.602121e-01
78	3	3.954107e-01
78	4	3.475390e-01
78	5	3.293604e-01
78	6	3.079617e-01
78	7	3.492768e-01
78	8	3.993208e-01
78	9	3.864087e-01
78	10	7.422952e-02
78	11	0.000000e+00
78	12	0.000000e+00
78	13	3.365187e-01
78	14	3.575134e-01
78	15	3.931412e-01
78	16	3.482143e-01
78	17	3.284985e-01
78	18	3.051226e-01
78	19	3.486173e-01
78	20	3.969087e-01
78	21	3.817066e-01
78	22	6.441121e-02
78	23	0.000000e+00
78	24	0.000000e+00
78	25	3.353657e-01
78	26	3.588429e-01
78	27	3.938765e-01
78	28	3.461399e-01
78	29	3.287974e-01
78	30	3.094279e-01
78	31	3.492371e-01
78	32	3.979972e-01
78	33	3.865418e-01
78	34	6.602438e-02
78	35	0.000000e+00
78	36	0.000000e+00
78	37	3.239978e-01
78	38	3.559554e-01
78	39	3.888019e-01
78	40	3.408288e-01
78	41	3.268499e-01
78	42	3.096388e-01
78	43	3.471975e-01
78	44	3.961680e-01
78	45	3.834108e-01
78	46	4.639626e-02
78	47	0.000000e+00
78	48	0.000000e+00
78	49	3.367936e-01
78	50	3.588901e-01
78	51	3.943686e-01
78	52	3.467853e-01
78	53	3.289838e-01
78	54	3.086268e-01
78	55	3.496088e-01
78	56	3.980899e-01
78	57	3.861547e-01
78	58	6.908658e-02
78	59	0.000000e+00
78	60	0.000000e+00
78	61	1.263782e-01
78	62	3.160807e-01
78	63	3.394136e-01
78	64	3.183334e-01
78	65	3.381829e-01
78	66	3.335007e-01
78	67	2.234360e-01
78	68	2.958368e-01
78	69	2.518423e-01
78	70	1.563048e-02
78	71	0.000000e+00
78	72	0.000000e+00
78	73	8.958928e-02
78	74	2.183218e-01
78	75	2.191148e-01
78	76	2.843468e-01
78	77	3.927010e-01
78	78	1.000000e+00
78	79	4.222713e-01
78	80	2.786768e-01
78	81	2.147053e-01
78	82	1.336439e-02
78	83	0.000000e+00
78	84	0.000000e+00
78	85	1.735874e-01
78	86	2.954688e-01
78	87	3.578095e-01
78	88	3.170750e-01
78	89	3.973760e-01
78	90	4.188483e-01
78	91	3.951501e-01
78	92	3.771904e-01
78	93	3.211656e-01
78	94	5.004572e-02
78	95	0.000000e+00
78	96	0.000000e+00
78	97	1.486675e-01
78	98	2.399701e-01
78	99	2.885018e-01
78	100	2.989983e-01
78	101	3.416040e-01
78	102	3.124343e-01
78	103	2.716654e-01
78	104	3.091175e-01
78	105	2.643608e-01
78	106	2.914416e-02
78	107	0.000000e+00
78	108	0.000000e+00
78	109	0.000000e+00
79	0	0.000000e+00
79	1	3.602283e-01
79	2	3.700082e-01
79	3	4.259071e-01
79	4	3.792811e-01
79	5	3.685642e-01
79	6	3.836433e-01
79	7	4.068803e-01
79	8	4.518776e-01
79	9	3.824107e-01
79	10	7.042443e-02
79	11	0.000000e+00
79	12	0.000000e+00
79	13	3.570894e-01
79	14	3.666529e-01
79	15	4.233410e-01
79	16	3.766095e-01
79	17	3.626889e-01
79	18	3.796577e-01
79	19	4.042893e-01
79	20	4.479156e-01
79	21	3.754862e-01
79	22	5.615575e-02
79	23	0.000000e+00
79	24	0.000000e+00
79	25	3.579384e-01
79	26	3.685665e-01
79	27	4.247107e-01
79	28	3.786360e-01
79	29	3.707780e-01
79	30	3.859982e-01
79	31	4.067337e-01
79	32	4.506437e-01
79	33	3.859263e-01
79	34	6.118980e-02
79	35	0.000000e+00
79	36	0.000000e+00
79	37	3.469604e-01
79	38	3.662476e-01
79	39	4.196941e-01
79	40	3.761548e-01
79	41	3.743608e-01
79	42	3.875731e-01
79	43	4.059890e-01
79	44	4.499911e-01
79	45	3.857575e-01
79	46	4.450901e-02
79	47	0.000000e+00
79	48	0.000000e+00
79	49	3.591634e-01
79	50	3.685151e-01
79	51	4.250773e-01
79	52	3.785454e-01
79	53	3.694290e-01
79	54	3.849618e-01
79	55	4.067125e-01
79	56	4.505595e-01
79	57	3.844632e-01
79	58	6.318774e-02
79	59	0.000000e+00
79	60	0.000000e+00
79	61	1.388420e-01
79	62	3.085924e-01
79	63	3.217142e-01
79	64	3.282966e-01
79	65	3.488353e-01
79	66	3.343811e-01
79	67	2.304664e-01
79	68	2.501875e-01
79	69	2.129989e-01
79	70	2.595126e-02
79	71	0.000000e+00
79	72	0.000000e+00
79	73	9.706598e-02
79	74	2.052418e-01
79	75	2.287241e-01
79	76	2.827209e-01
79	77	3.601734e-01
79	78	4.222713e-01
79	79	1.000000e+00
79	80	3.388773e-01
79	81	2.822843e-01
79	82	3.214226e-02
79	83	0.000000e+00
79	84	0.000000e+00
79	85	1.974250e-01
79	86	3.070228e-01
79	87	3.847473e-01
79	88	3.484218e-01
79	89	4.304727e-01
79	90	4.648413e-01
79	91	4.401737e-01
79	92	3.781883e-01
79	93	2.681290e-01
79	94	1.291391e-02
79	95	0.000000e+00
79	96	0.000000e+00
79	97	1.619271e-01
79	98	2.541343e-01
79	99	3.009756e-01
79	100	3.299998e-01
79	101	3.909361e-01
79	102	3.536823e-01
79	103	3.344524e-01
79	104	3.216851e-01
79	105	2.504232e-01
79	106	4.276867e-02
79	107	0.000000e+00
79	108	0.000000e+00
79	109	0.000000e+00
80	0	0.000000e+00
80	1	3.584444e-01
80	2	3.141188e-01
80	3	1.942019e-01
80	4	7.834563e-02
80	5	-1.408951e-02
80	6	-3.107313e-02
80	7	-1.768406e-02
80	8	8.658645e-02
80	9	9.860564e-02
80	10	1.473301e-02
80	11	0.000000e+00
80	12	0.000000e+00
80	13	3.579337e-01
80	14	3.128733e-01
80	15	1.980724e-01
80	16	8.430147e-02
80	17	-1.937385e-02
80	18	-3.589478e-02
80	19	-1.880679e-02
80	20	8.131425e-02
80	21	9.457650e-02
80	22	1.110715e-02
80	23	0.000000e+00
80	24	0.000000e+00
80	25	3.515832e-01
80	26	3.093520e-01
80	27	1.883931e-01
80	28	7.320774e-02
80	29	-1.246484e-02
80	30	-2.654859e-02
80	31	-1.875195e-02
80	32	8.500978e-02
80	33	1.001303e-01
80	34	1.472571e-02
80	35	0.000000e+00
80	36	0.000000e+00
80	37	3.364753e-01
80	38	3.045024e-01
80	39	1.785994e-01
80	40	6.447519e-02
80	41	-7.982229e-03
80	42	-2.119989e-02
80	43	-1.820773e-02
80	44	8.779737e-02
80	45	1.036222e-01
80	46	1.158830e-02
80	47	0.000000e+00
80	48	0.000000e+00
80	49	3.541841e-01
80	50	3.103287e-01
80	51	1.904486e-01
80	52	7.514266e-02
80	53	-1.391847e-02
80	54	-2.841174e-02
80	55	-1.855203e-02
80	56	8.457162e-02
80	57	9.803293e-02
80	58	1.462097e-02
80	59	0.000000e+00
80	60	0.000000e+00
80	61	1.828465e-01
80	62	3.000356e-01
80	63	2.093986e-01
80	64	1.644775e-01
80	65	1.795570e-01
80	66	2.021795e-01
80	67	7.863187e-02
80	68	5.845457e-02
80	69	5.975686e-03
80	70	7.159387e-03
80	71	0.000000e+00
80	72	0.000000e+00
80	73	9.465214e-02
80	74	1.315964e-01
80	75	1.179934e-01
80	76	7.724186e-02
80	77	1.391187e-01
80	78	2.786768e-01
80	79	3.388773e-01
80	80	1.000000e+00
80	81	3.495450e-01
80	82	3.204444e-02
80	83	0.000000e+00
80	84	0.000000e+00
80	85	1.763390e-01
80	86	2.682092e-01
80	87	2.838933e-01
80	88	2.032566e-01
80	89	2.210924e-01
80	90	7.849135e-02
80	91	8.327866e-02
80	92	1.951189e-01
80	93	2.119529e-01
80	94	-1.698600e-02
80	95	0.000000e+00
80	96	0.000000e+00
80	97	1.708244e-01
80	98	2.255823e-01
80	99	2.105694e-01
80	100	1.806857e-01
80	101	1.629224e-01
80	102	8.160841e-02
80	103	2.962326e-02
80	104	1.847979e-01
80	105	2.818409e-01
80	106	5.330859e-02
80	107	0.000000e+00
80	108	0.000000e+00
80	109	0.000000e+00
81	0	0.000000e+00
81	1	2.192386e-01
81	2	1.824682e-01
81	3	1.189078e-01
81	4	9.091310e-02
81	5	4.031372e-02
81	6	2.319817e-02
81	7	4.054152e-02
81	8	1.355199e-01
81	9	1.630083e-01
81	10	1.919770e-02
81	11	0.000000e+00
81	12	0.000000e+00
81	13	2.193701e-01
81	14	1.845768e-01
81	15	1.222396e-01
81	16	9.328099e-02
81	17	3.616977e-02
81	18	2.039897e-02
81	19	4.074255e-02
81	20	1.293049e-01
81	21	1.566418e-01
81	22	9.088684e-03
81	23	0.000000e+00
81	24	0.000000e+00
81	25	2.153004e-01
81	26	1.775635e-01
81	27	1.151621e-01
81	28	8.825409e-02
81	29	4.219127e-02
81	30	2.560745e-02
81	31	3.999251e-02
81	32	1.357060e-01
81	33	1.679309e-01
81	34	1.805534e-02
81	35	0.000000e+00
81	36	0.000000e+00
81	37	2.061260e-01
81	38	1.712465e-01
81	39	1.081031e-01
81	40	8.390974e-02
81	41	4.579695e-02
81	42	2.829596e-02
81	43	3.916787e-02
81	44	1.400146e-01
81	45	1.724925e-01
81	46	1.642462e-02
81	47	0.000000e+00
81	48	0.000000e+00
81	49	2.171164e-01
81	50	1.789657e-01
81	51	1.165770e-01
81	52	8.896947e-02
81	53	4.093841e-02
81	54	2.461125e-02
81	55	4.025569e-02
81	56	1.347388e-01
81	57	1.652105e-01
81	58	1.701201e-02
81	59	0.000000e+00
81	60	0.000000e+00
81	61	8.762059e-02
81	62	1.644064e-01
81	63	9.171557e-02
81	64	6.847485e-02
81	65	1.442108e-01
81	66	1.608958e-01
81	67	2.891492e-02
81	68	9.030491e-04
81	69	-4.396119e-02
81	70	5.961818e-03
81	71	0.000000e+00
81	72	0.000000e+00
81	73	5.571340e-02
81	74	7.969969e-02
81	75	3.284474e-02
81	76	4.830338e-02
81	77	9.933907e-02
81	78	2.147053e-01
81	79	2.822843e-01
81	80	3.495450e-01
81	81	1.000000e+00
81	82	3.798996e-02
81	83	0.000000e+00
81	84	0.000000e+00
81	85	1.247672e-01
81	86	1.909505e-01
81	87	1.842125e-01
81	88	1.130258e-01
81	89	1.790500e-01
81	90	9.301365e-02
81	91	2.866779e-02
81	92	4.206518e-02
81	93	4.987471e-02
81	94	-3.690294e-02
81	95	0.000000e+00
81	96	0.000000e+00
81	97	1.560365e-01
81	98	1.729505e-01
81	99	1.202606e-01
81	100	2.509524e-02
81	101	1.224013e-01
81	102	5.901920e-02
81	103	-1.198374e-02
81	104	6.111524e-02
81	105	1.400322e-01
81	106	7.621725e-02
81	107	0.000000e+00
81	108	0.000000e+00
81	109	0.000000e+00
82	0	0.000000e+00
82	1	1.097554e-02
82	2	-8.860711e-04
82	3	-2.053415e-02
82	4	-3.351583e-02
82	5	-3.107618e-02
82	6	-1.831660e-02
82	7	-1.058427e-02
82	8	1.110238e-02
82	9	2.037079e-02
82	10	2.465694e-03
82	11	0.000000e+00
82	12	0.000000e+00
82	13	1.020219e-02
82	14	-8.788218e-04
82	15	-2.061695e-02
82	16	-3.397175e-02
82	17	-3.164575e-02
82	18	-1.898530e-02
82	19	-1.204551e-02
82	20	8.680703e-03
82	21	1.813761e-02
82	22	8.943268e-04
82	23	0.000000e+00
82	24	0.000000e+00
82	25	1.146427e-02
82	26	-1.604109e-03
82	27	-2.035130e-02
82	28	-3.333615e-02
82	29	-3.050004e-02
82	30	-1.778356e-02
82	31	-9.939906e-03
82	32	1.123662e-02
82	33	2.184956e-02
82	34	3.124781e-03
82	35	0.000000e+00
82	36	0.000000e+00
82	37	1.204739e-02
82	38	-1.928223e-03
82	39	-2.002111e-02
82	40	-3.250833e-02
82	41	-2.966216e-02
82	42	-1.689495e-02
82	43	-8.338975e-03
82	44	1.347485e-02
82	45	2.374742e-02
82	46	3.110091e-03
82	47	0.000000e+00
82	48	0.000000e+00
82	49	1.130678e-02
82	50	-1.479732e-03
82	51	-2.041538e-02
82	52	-3.351566e-02
82	53	-3.072601e-02
82	54	-1.799446e-02
82	55	-1.035772e-02
82	56	1.083151e-02
82	57	2.115380e-02
82	58	2.774835e-03
82	59	0.000000e+00
82	60	0.000000e+00
82	61	2.422269e-03
82	62	2.776203e-03
82	63	-1.278054e-02
82	64	-1.316360e-02
82	65	3.200112e-04
82	66	6.426581e-03
82	67	-4.117745e-03
82	68	-3.129829e-02
82	69	-2.630930e-02
82	70	4.019323e-03
82	71	0.000000e+00
82	72	0.000000e+00
82	73	4.774453e-03
82	74	-6.728238e-03
82	75	-4.809299e-03
82	76	-9.666918e-03
82	77	-3.273992e-03
82	78	1.336439e-02
82	79	3.214226e-02
82	80	3.204444e-02
82	81	3.798996e-02
82	82	1.000000e+00
82	83	0.000000e+00
82	84	0.000000e+00
82	85	1.003323e-02
82	86	1.147754e-02
82	87	1.593376e-03
82	88	-5.628058e-03
82	89	2.097595e-02
82	90	9.432028e-03
82	91	-1.336112e-02
82	92	-2.238839e-02
82	93	-2.568693e-02
82	94	-1.384109e-02
82	95	0.000000e+00
82	96	0.000000e+00
82	97	2.174355e-03
82	98	-4.155309e-03
82	99	-9.214645e-03
82	100	-2.651835e-03
82	101	1.973082e-02
82	102	5.377913e-03
82	103	-7.159806e-03
82	104	-1.636056e-02
82	105	-2.003936e-02
82	106	3.329721e-03
82	107	0.000000e+00
82	108	0.000000e+00
82	109	0.000000e+00
83	0	0.000000e+00
83	1	0.000000e+00
83	2	0.000000e+00
83	3	0.000000e+00
83	4	0.000000e+00
83	5	0.000000e+00
83	6	0.000000e+00
83	7	0.000000e+00
83	8	0.000000e+00
83	9	0.000000e+00
83	10	0.000000e+00
83	11	0.000000e+00
83	12	0.000000e+00
83	13	0.000000e+00
83	14	0.000000e+00
83	15	0.000000e+00
83	16	0.000000e+00
83	17	0.000000e+00
83	18	0.000000e+00
83	19	0.000000e+00
83	20	0.000000e+00
83	21	0.000000e+00
83	22	0.000000e+00
83	23	0.000000e+00
83	24	0.000000e+00
83	25	0.000000e+00
83	26	0.000000e+00
83	27	0.000000e+00
83	28	0.000000e+00
83	29	0.000000e+00
83	30	0.000000e+00
83	31	0.000000e+00
83	32	0.000000e+00
83	33	0.000000e+00
83	34	0.000000e+00
83	35	0.000000e+00
83	36	0.000000e+00
83	37	0.000000e+00
83	38	0.000000e+00
83	39	0.000000e+00
83	40	0.000000e+00
83	41	0.000000e+00
83	42	0.000000e+00
83	43	0.000000e+00
83	44	0.000000e+00
83	45	0.000000e+00
83	46	0.000000e+00
83	47	0.000000e+00
83	48	0.000000e+00
83	49	0.000000e+00
83	50	0.000000e+00
83	51	0.000000e+00
83	52	0.000000e+00
83	53	0.000000e+00
83	54	0.000000e+00
83	55	0.000000e+00
83	56	0.000000e+00
83	57	0.000000e+00
83	58	0.000000e+00
83	59	0.000000e+00
83	60	0.000000e+00
83	61	0.000000e+00
83	62	0.000000e+00
83	63	0.000000e+00
83	64	0.000000e+00
83	65	0.000000e+00
83	66	0.000000e+00
83	67	0.000000e+00
83	68	0.000000e+00
83	69	0.000000e+00
83	70	0.000000e+00
83	71	0.000000e+00
83	72	0.000000e+00
83	73	0.000000e+00
83	74	0.000000e+00
83	75	0.000000e+00
83	76	0.000000e+00
83	77	0.000000e+00
83	78	0.000000e+00
83	79	0.000000e+00
83	80	0.000000e+00
83	81	0.000000e+00
83	82	0.000000e+00
83	83	0.000000e+00
83	84	0.000000e+00
83	85	0.000000e+00
83	86	0.000000e+00
83	87	0.000000e+00
83	88	0.000000e+00
83	89	0.000000e+00
83	90	0.000000e+00
83	91	0.000000e+00
83	92	0.000000e+00
83	93	0.000000e+00
83	94	0.000000e+00
83	95	0.000000e+00
83	96	0.000000e+00
83	97	0.000000e+00
83	98	0.000000e+00
83	99	0.000000e+00
83	100	0.000000e+00
83	101	0.000000e+00
83	102	0.000000e+00
83	103	0.000000e+00
83	104	0.000000e+00
83	105	0.000000e+00
83	106	0.000000e+00
83	107	0.000000e+00
83	108	0.000000e+00
83	109	0.000000e+00
84	0	0.000000e+00
84	1	0.000000e+00
84	2	0.000000e+00
84	3	0.000000e+00
84	4	0.000000e+00
84	5	0.000000e+00
84	6	0.000000e+00
84	7	0.000000e+00
84	8	0.000000e+00
84	9	0.000000e+00
84	10	0.000000e+00
84	11	0.000000e+00
84	12	0.000000e+00
84	13	0.000000e+00
84	14	0.000000e+00
84	15	0.000000e+00
84	16	0.000000e+00
84	17	0.000000e+00
84	18	0.000000e+00
84	19	0.000000e+00
84	20	0.000000e+00
84	21	0.000000e+00
84	22	0.000000e+00
84	23	0.000000e+00
84	24	0.000000e+00
84	25	0.000000e+00
84	26	0.000000e+00
84	27	0.000000e+00
84	28	0.000000e+00
84	29	0.000000e+00
84	30	0.000000e+00
84	31	0.000000e+00
84	32	0.000000e+00
84	33	0.000000e+00
84	34	0.000000e+00
84	35	0.000000e+00
84	36	0.000000e+00
84	37	0.000000e+00
84	38	0.000000e+00
84	39	0.000000e+00
84	40	0.000000e+00
84	41	0.000000e+00
84	42	0.000000e+00
84	43	0.000000e+00
84	44	0.000000e+00
84	45	0.000000e+00
84	46	0.000000e+00
84	47	0.000000e+00
84	48	0.000000e+00
84	49	0.000000e+00
84	50	0.000000e+00
84	51	0.000000e+00
84	52	0.000000e+00
84	53	0.000000e+00
84	54	0.000000e+00
84	55	0.000000e+00
84	56	0.000000e+00
84	57	0.000000e+00
84	58	0.000000e+00
84	59	0.000000e+00
84	60	0.000000e+00
84	61	0.000000e+00
84	62	0.000000e+00
84	63	0.000000e+00
84	64	0.000000e+00
84	65	0.000000e+00
84	66	0.000000e+00
84	67	0.000000e+00
84	68	0.000000e+00
84	69	0.000000e+00
84	70	0.000000e+00
84	71	0.000000e+00
84	72	0.000000e+00
84	73	0.000000e+00
84	74	0.000000e+00
84	75	0.000000e+00
84	76	0.000000e+00
84	77	0.000000e+00
84	78	0.000000e+00
84	79	0.000000e+00
84	80	0.000000e+00
84	81	0.000000e+00
84	82	0.000000e+00
84	83	0.000000e+00
84	84	0.000000e+00
84	85	0.000000e+00
84	86	0.000000e+00
84	87	0.000000e+00
84	88	0.000000e+00
84	89	0.000000e+00
84	90	0.000000e+00
84	91	0.000000e+00
84	92	0.000000e+00
84	93	0.000000e+00
84	94	0.000000e+00
84	95	0.000000e+00
84	96	0.000000e+00
84	97	0.000000e+00
84	98	0.000000e+00
84	99	0.000000e+00
84	100	0.000000e+00
84	101	0.000000e+00
84	102	0.000000e+00
84	103	0.000000e+00
84	104	0.000000e+00
84	105	0.000000e+00
84	106	0.000000e+00
84	107	0.000000e+00
84	108	0.000000e+00
84	109	0.000000e+00
85	0	0.000000e+00
85	1	5.222711e-01
85	2	4.339565e-01
85	3	2.965574e-01
85	4	2.037924e-01
85	5	1.490717e-01
85	6	1.499163e-01
85	7	1.516157e-01
85	8	1.625759e-01
85	9	8.074133e-02
85	10	2.504657e-02
85	11	0.000000e+00
85	12	0.000000e+00
85	13	5.139400e-01
85	14	4.320695e-01
85	15	2.961845e-01
85	16	2.029620e-01
85	17	1.445011e-01
85	18	1.480623e-01
85	19	1.477388e-01
85	20	1.598819e-01
85	21	8.199624e-02
85	22	1.981093e-02
85	23	0.000000e+00
85	24	0.000000e+00
85	25	5.248112e-01
85	26	4.362081e-01
85	27	2.981401e-01
85	28	2.036733e-01
85	29	1.528661e-01
85	30	1.529616e-01
85	31	1.527530e-01
85	32	1.635619e-01
85	33	8.280166e-02
85	34	2.440855e-02
85	35	0.000000e+00
85	36	0.000000e+00
85	37	5.165378e-01
85	38	4.346481e-01
85	39	2.947626e-01
85	40	2.025103e-01
85	41	1.569557e-01
85	42	1.546890e-01
85	43	1.549458e-01
85	44	1.649819e-01
85	45	8.099615e-02
85	46	1.928210e-02
85	47	0.000000e+00
85	48	0.000000e+00
85	49	5.244552e-01
85	50	4.358439e-01
85	51	2.982221e-01
85	52	2.037766e-01
85	53	1.510344e-01
85	54	1.520696e-01
85	55	1.517590e-01
85	56	1.627926e-01
85	57	8.238008e-02
85	58	2.472335e-02
85	59	0.000000e+00
85	60	0.000000e+00
85	61	2.025253e-01
85	62	2.995028e-01
85	63	2.214605e-01
85	64	1.896713e-01
85	65	2.077252e-01
85	66	1.459355e-01
85	67	9.151933e-02
85	68	8.468152e-02
85	69	6.187104e-02
85	70	4.124185e-03
85	71	0.000000e+00
85	72	0.000000e+00
85	73	1.597576e-01
85	74	2.369803e-01
85	75	1.157244e-01
85	76	1.103861e-01
85	77	1.228629e-01
85	78	1.735874e-01
85	79	1.974250e-01
85	80	1.763390e-01
85	81	1.247672e-01
85	82	1.003323e-02
85	83	0.000000e+00
85	84	0.000000e+00
85	85	1.000000e+00
85	86	4.298467e-01
85	87	4.010827e-01
85	88	3.448236e-01
85	89	3.169736e-01
85	90	2.822706e-01
85	91	2.432702e-01
85	92	2.454271e-01
85	93	1.905188e-01
85	94	-7.576449e-03
85	95	0.000000e+00
85	96	0.000000e+00
85	97	4.098723e-01
85	98	4.452682e-01
85	99	4.112429e-01
85	100	3.310595e-01
85	101	3.280242e-01
85	102	2.654260e-01
85	103	1.730984e-01
85	104	2.323461e-01
85	105	2.206474e-01
85	106	3.843347e-02
85	107	0.000000e+00
85	108	0.000000e+00
85	109	0.000000e+00
86	0	0.000000e+00
86	1	7.444506e-01
86	2	7.926214e-01
86	3	5.248907e-01
86	4	3.795150e-01
86	5	3.035921e-01
86	6	2.893899e-01
86	7	2.881158e-01
86	8	2.901602e-01
86	9	1.681811e-01
86	10	3.327291e-02
86	11	0.000000e+00
86	12	0.000000e+00
86	13	7.341497e-01
86	14	7.897205e-01
86	15	5.234914e-01
86	16	3.798542e-01
86	17	2.966421e-01
86	18	2.865301e-01
86	19	2.864105e-01
86	20	2.881629e-01
86	21	1.711649e-01
86	22	2.658879e-02
86	23	0.000000e+00
86	24	0.000000e+00
86	25	7.433924e-01
86	26	7.928681e-01
86	27	5.249188e-01
86	28	3.778108e-01
86	29	3.080299e-01
86	30	2.933124e-01
86	31	2.883225e-01
86	32	2.904428e-01
86	33	1.688979e-01
86	34	2.990323e-02
86	35	0.000000e+00
86	36	0.000000e+00
86	37	7.303038e-01
86	38	7.890936e-01
86	39	5.184412e-01
86	40	3.737487e-01
86	41	3.137325e-01
86	42	2.953811e-01
86	43	2.872166e-01
86	44	2.900143e-01
86	45	1.639280e-01
86	46	2.236825e-02
86	47	0.000000e+00
86	48	0.000000e+00
86	49	7.445826e-01
86	50	7.932049e-01
86	51	5.253501e-01
86	52	3.787038e-01
86	53	3.058290e-01
86	54	2.922426e-01
86	55	2.880061e-01
86	56	2.901326e-01
86	57	1.692621e-01
86	58	3.069469e-02
86	59	0.000000e+00
86	60	0.000000e+00
86	61	3.838992e-01
86	62	6.741753e-01
86	63	4.466097e-01
86	64	3.590007e-01
86	65	3.731552e-01
86	66	2.865988e-01
86	67	2.090962e-01
86	68	2.092712e-01
86	69	1.584796e-01
86	70	1.461999e-02
86	71	0.000000e+00
86	72	0.000000e+00
86	73	1.958400e-01
86	74	5.080236e-01
86	75	2.665287e-01
86	76	2.869778e-01
86	77	3.074017e-01
86	78	2.954688e-01
86	79	3.070228e-01
86	80	2.682092e-01
86	81	1.909505e-01
86	82	1.147754e-02
86	83	0.000000e+00
86	84	0.000000e+00
86	85	4.298467e-01
86	86	1.000000e+00
86	87	7.078892e-01
86	88	5.259543e-01
86	89	4.501673e-01
86	90	3.682910e-01
86	91	3.493187e-01
86	92	3.492125e-01
86	93	2.717385e-01
86	94	2.182961e-02
86	95	0.000000e+00
86	96	0.000000e+00
86	97	4.579429e-01
86	98	6.117826e-01
86	99	5.898709e-01
86	100	4.560866e-01
86	101	4.412696e-01
86	102	3.461432e-01
86	103	2.702497e-01
86	104	3.336473e-01
86	105	2.951950e-01
86	106	4.422213e-02
86	107	0.000000e+00
86	108	0.000000e+00
86	109	0.000000e+00
87	0	0.000000e+00
87	1	7.045407e-01
87	2	7.914948e-01
87	3	6.961666e-01
87	4	5.717918e-01
87	5	4.989580e-01
87	6	4.830330e-01
87	7	4.848004e-01
87	8	4.738478e-01
87	9	3.096656e-01
87	10	5.654907e-02
87	11	0.000000e+00
87	12	0.000000e+00
87	13	6.996300e-01
87	14	7.896408e-01
87	15	6.954825e-01
87	16	5.725708e-01
87	17	4.936499e-01
87	18	4.801727e-01
87	19	4.836201e-01
87	20	4.738953e-01
87	21	3.144271e-01
87	22	4.890331e-02
87	23	0.000000e+00
87	24	0.000000e+00
87	25	7.012241e-01
87	26	7.920569e-01
87	27	6.952044e-01
87	28	5.694618e-01
87	29	5.021181e-01
87	30	4.867791e-01
87	31	4.842085e-01
87	32	4.730324e-01
87	33	3.082665e-01
87	34	4.868722e-02
87	35	0.000000e+00
87	36	0.000000e+00
87	37	6.829122e-01
87	38	7.870168e-01
87	39	6.857070e-01
87	40	5.625144e-01
87	41	5.047868e-01
87	42	4.878885e-01
87	43	4.814008e-01
87	44	4.691505e-01
87	45	2.987371e-01
87	46	3.355195e-02
87	47	0.000000e+00
87	48	0.000000e+00
87	49	7.036665e-01
87	50	7.925184e-01
87	51	6.962524e-01
87	52	5.708070e-01
87	53	5.006313e-01
87	54	4.858255e-01
87	55	4.844405e-01
87	56	4.734227e-01
87	57	3.099122e-01
87	58	5.111543e-02
87	59	0.000000e+00
87	60	0.000000e+00
87	61	3.690632e-01
87	62	6.409207e-01
87	63	5.736374e-01
87	64	5.147700e-01
87	65	5.104281e-01
87	66	3.845871e-01
87	67	3.093008e-01
87	68	3.757190e-01
87	69	3.104160e-01
87	70	2.441112e-02
87	71	0.000000e+00
87	72	0.000000e+00
87	73	1.737000e-01
87	74	4.930503e-01
87	75	3.818386e-01
87	76	3.704108e-01
87	77	3.992808e-01
87	78	3.578095e-01
87	79	3.847473e-01
87	80	2.838933e-01
87	81	1.842125e-01
87	82	1.593376e-03
87	83	0.000000e+00
87	84	0.000000e+00
87	85	4.010827e-01
87	86	7.078892e-01
87	87	1.000000e+00
87	88	6.483172e-01
87	89	5.522073e-01
87	90	5.175111e-01
87	91	5.303891e-01
87	92	5.426948e-01
87	93	4.460723e-01
87	94	6.372272e-02
87	95	0.000000e+00
87	96	0.000000e+00
87	97	4.074763e-01
87	98	6.362994e-01
87	99	7.035949e-01
87	100	6.196268e-01
87	101	5.778685e-01
87	102	5.073671e-01
87	103	4.527354e-01
87	104	5.353549e-01
87	105	4.436524e-01
87	106	5.103246e-02
87	107	0.000000e+00
87	108	0.000000e+00
87	109	0.000000e+00
88	0	0.000000e+00
88	1	5.668975e-01
88	2	6.477139e-01
88	3	6.726542e-01
88	4	6.098138e-01
88	5	5.690095e-01
88	6	5.679311e-01
88	7	5.624408e-01
88	8	5.266603e-01
88	9	3.305668e-01
88	10	6.785775e-02
88	11	0.000000e+00
88	12	0.000000e+00
88	13	5.636014e-01
88	14	6.470510e-01
88	15	6.727490e-01
88	16	6.080117e-01
88	17	5.644363e-01
88	18	5.647395e-01
88	19	5.593489e-01
88	20	5.281515e-01
88	21	3.355374e-01
88	22	6.106776e-02
88	23	0.000000e+00
88	24	0.000000e+00
88	25	5.645935e-01
88	26	6.492212e-01
88	27	6.718721e-01
88	28	6.081231e-01
88	29	5.723391e-01
88	30	5.709806e-01
88	31	5.621274e-01
88	32	5.257995e-01
88	33	3.283921e-01
88	34	5.835311e-02
88	35	0.000000e+00
88	36	0.000000e+00
88	37	5.492318e-01
88	38	6.442805e-01
88	39	6.620391e-01
88	40	6.029841e-01
88	41	5.739368e-01
88	42	5.718880e-01
88	43	5.603507e-01
88	44	5.202543e-01
88	45	3.181781e-01
88	46	3.898041e-02
88	47	0.000000e+00
88	48	0.000000e+00
88	49	5.664752e-01
88	50	6.495676e-01
88	51	6.729600e-01
88	52	6.089643e-01
88	53	5.709311e-01
88	54	5.701970e-01
88	55	5.617708e-01
88	56	5.264715e-01
88	57	3.305752e-01
88	58	6.178059e-02
88	59	0.000000e+00
88	60	0.000000e+00
88	61	2.968304e-01
88	62	5.240683e-01
88	63	5.495040e-01
88	64	5.411971e-01
88	65	5.442636e-01
88	66	4.498880e-01
88	67	3.761984e-01
88	68	4.264333e-01
88	69	3.334392e-01
88	70	4.275356e-02
88	71	0.000000e+00
88	72	0.000000e+00
88	73	1.522497e-01
88	74	4.229654e-01
88	75	3.957970e-01
88	76	4.487777e-01
88	77	4.363888e-01
88	78	3.170750e-01
88	79	3.484218e-01
88	80	2.032566e-01
88	81	1.130258e-01
88	82	-5.628058e-03
88	83	0.000000e+00
88	84	0.000000e+00
88	85	3.448236e-01
88	86	5.259543e-01
88	87	6.483172e-01
88	88	1.000000e+00
88	89	5.788279e-01
88	90	5.785685e-01
88	91	6.046221e-01
88	92	5.732528e-01
88	93	4.290991e-01
88	94	7.311470e-02
88	95	0.000000e+00
88	96	0.000000e+00
88	97	2.714697e-01
88	98	4.838055e-01
88	99	5.820493e-01
88	100	6.179502e-01
88	101	6.014885e-01
88	102	6.156288e-01
88	103	5.740958e-01
88	104	5.828444e-01
88	105	4.232458e-01
88	106	3.333135e-02
88	107	0.000000e+00
88	108	0.000000e+00
88	109	0.000000e+00
89	0	0.000000e+00
89	1	4.957456e-01
89	2	5.252295e-01
89	3	5.535780e-01
89	4	5.008350e-01
89	5	4.737986e-01
89	6	4.858436e-01
89	7	5.041194e-01
89	8	5.302307e-01
89	9	4.205112e-01
89	10	8.820374e-02
89	11	0.000000e+00
89	12	0.000000e+00
89	13	4.973069e-01
89	14	5.267450e-01
89	15	5.533394e-01
89	16	4.984236e-01
89	17	4.702171e-01
89	18	4.859252e-01
89	19	5.017601e-01
89	20	5.276079e-01
89	21	4.179256e-01
89	22	7.766042e-02
89	23	0.000000e+00
89	24	0.000000e+00
89	25	4.926189e-01
89	26	5.247566e-01
89	27	5.537061e-01
89	28	5.007944e-01
89	29	4.770628e-01
89	30	4.875945e-01
89	31	5.051655e-01
89	32	5.296223e-01
89	33	4.232297e-01
89	34	8.091185e-02
89	35	0.000000e+00
89	36	0.000000e+00
89	37	4.743805e-01
89	38	5.181790e-01
89	39	5.463945e-01
89	40	4.982866e-01
89	41	4.784471e-01
89	42	4.851738e-01
89	43	5.038222e-01
89	44	5.280599e-01
89	45	4.186540e-01
89	46	5.719662e-02
89	47	0.000000e+00
89	48	0.000000e+00
89	49	4.953363e-01
89	50	5.256862e-01
89	51	5.545156e-01
89	52	5.010204e-01
89	53	4.759149e-01
89	54	4.876033e-01
89	55	5.047944e-01
89	56	5.296180e-01
89	57	4.231354e-01
89	58	8.414090e-02
89	59	0.000000e+00
89	60	0.000000e+00
89	61	2.476413e-01
89	62	4.499781e-01
89	63	4.812642e-01
89	64	4.885248e-01
89	65	5.339622e-01
89	66	5.267929e-01
89	67	4.263146e-01
89	68	3.444138e-01
89	69	2.408107e-01
89	70	3.387332e-02
89	71	0.000000e+00
89	72	0.000000e+00
89	73	1.346840e-01
89	74	3.612117e-01
89	75	3.270756e-01
89	76	3.934507e-01
89	77	4.263104e-01
89	78	3.973760e-01
89	79	4.304727e-01
89	80	2.210924e-01
89	81	1.790500e-01
89	82	2.097595e-02
89	83	0.000000e+00
89	84	0.000000e+00
89	85	3.169736e-01
89	86	4.501673e-01
89	87	5.522073e-01
89	88	5.788279e-01
89	89	1.000000e+00
89	90	6.711991e-01
89	91	5.699091e-01
89	92	4.749921e-01
89	93	3.001244e-01
89	94	2.795373e-02
89	95	0.000000e+00
89	96	0.000000e+00
89	97	2.055372e-01
89	98	3.736659e-01
89	99	4.794005e-01
89	100	5.236217e-01
89	101	6.348638e-01
89	102	6.279268e-01
89	103	5.763937e-01
89	104	4.767879e-01
89	105	3.176985e-01
89	106	1.799799e-02
89	107	0.000000e+00
89	108	0.000000e+00
89	109	0.000000e+00
90	0	0.000000e+00
90	1	3.768490e-01
90	2	4.488573e-01
90	3	6.068283e-01
90	4	6.161793e-01
90	5	6.464627e-01
90	6	6.768265e-01
90	7	7.028309e-01
90	8	6.814930e-01
90	9	5.290901e-01
90	10	1.111095e-01
90	11	0.000000e+00
90	12	0.000000e+00
90	13	3.751369e-01
90	14	4.489332e-01
90	15	6.049953e-01
90	16	6.111092e-01
90	17	6.448019e-01
90	18	6.753394e-01
90	19	6.988303e-01
90	20	6.815413e-01
90	21	5.260689e-01
90	22	9.589509e-02
90	23	0.000000e+00
90	24	0.000000e+00
90	25	3.768200e-01
90	26	4.498900e-01
90	27	6.074911e-01
90	28	6.174457e-01
90	29	6.481192e-01
90	30	6.774481e-01
90	31	7.034950e-01
90	32	6.801318e-01
90	33	5.307660e-01
90	34	9.746155e-02
90	35	0.000000e+00
90	36	0.000000e+00
90	37	3.662645e-01
90	38	4.456201e-01
90	39	6.012763e-01
90	40	6.161309e-01
90	41	6.464787e-01
90	42	6.752005e-01
90	43	7.022381e-01
90	44	6.749655e-01
90	45	5.235802e-01
90	46	6.793955e-02
90	47	0.000000e+00
90	48	0.000000e+00
90	49	3.777494e-01
90	50	4.501973e-01
90	51	6.080167e-01
90	52	6.171388e-01
90	53	6.478030e-01
90	54	6.775045e-01
90	55	7.030384e-01
90	56	6.808798e-01
90	57	5.315614e-01
90	58	1.020044e-01
90	59	0.000000e+00
90	60	0.000000e+00
90	61	1.527584e-01
90	62	3.375843e-01
90	63	4.657046e-01
90	64	5.011211e-01
90	65	5.297128e-01
90	66	4.754160e-01
90	67	4.021857e-01
90	68	4.262474e-01
90	69	3.743543e-01
90	70	3.780010e-02
90	71	0.000000e+00
90	72	0.000000e+00
90	73	1.009541e-01
90	74	3.066027e-01
90	75	3.470654e-01
90	76	4.675091e-01
90	77	5.094469e-01
90	78	4.188483e-01
90	79	4.648413e-01
90	80	7.849135e-02
90	81	9.301365e-02
90	82	9.432028e-03
90	83	0.000000e+00
90	84	0.000000e+00
90	85	2.822706e-01
90	86	3.682910e-01
90	87	5.175111e-01
90	88	5.785685e-01
90	89	6.711991e-01
90	90	1.000000e+00
90	91	7.523770e-01
90	92	5.875800e-01
90	93	3.931487e-01
90	94	6.094825e-02
90	95	0.000000e+00
90	96	0.000000e+00
90	97	2.020803e-01
90	98	3.803137e-01
90	99	5.215420e-01
90	100	5.901172e-01
90	101	6.357966e-01
90	102	6.998199e-01
90	103	6.671849e-01
90	104	5.590468e-01
90	105	3.366807e-01
90	106	8.104772e-03
90	107	0.000000e+00
90	108	0.000000e+00
90	109	0.000000e+00
91	0	0.000000e+00
91	1	3.773667e-01
91	2	4.917358e-01
91	3	6.835884e-01
91	4	6.825004e-01
91	5	7.134606e-01
91	6	7.491329e-01
91	7	7.696059e-01
91	8	7.124819e-01
91	9	5.004991e-01
91	10	1.052942e-01
91	11	0.000000e+00
91	12	0.000000e+00
91	13	3.752512e-01
91	14	4.888157e-01
91	15	6.820586e-01
91	16	6.786596e-01
91	17	7.130147e-01
91	18	7.469360e-01
91	19	7.651042e-01
91	20	7.169446e-01
91	21	5.038222e-01
91	22	9.631411e-02
91	23	0.000000e+00
91	24	0.000000e+00
91	25	3.766535e-01
91	26	4.947109e-01
91	27	6.831712e-01
91	28	6.826693e-01
91	29	7.141890e-01
91	30	7.498816e-01
91	31	7.694964e-01
91	32	7.097121e-01
91	33	4.973053e-01
91	34	8.960376e-02
91	35	0.000000e+00
91	36	0.000000e+00
91	37	3.659240e-01
91	38	4.934697e-01
91	39	6.751518e-01
91	40	6.788721e-01
91	41	7.106236e-01
91	42	7.480655e-01
91	43	7.682747e-01
91	44	6.997249e-01
91	45	4.841470e-01
91	46	5.859370e-02
91	47	0.000000e+00
91	48	0.000000e+00
91	49	3.774923e-01
91	50	4.941526e-01
91	51	6.840678e-01
91	52	6.830309e-01
91	53	7.142380e-01
91	54	7.498130e-01
91	55	7.693450e-01
91	56	7.114781e-01
91	57	5.003816e-01
91	58	9.555589e-02
91	59	0.000000e+00
91	60	0.000000e+00
91	61	1.736792e-01
91	62	3.921782e-01
91	63	5.259139e-01
91	64	5.575347e-01
91	65	5.043083e-01
91	66	4.402679e-01
91	67	4.377519e-01
91	68	5.520210e-01
91	69	4.821272e-01
91	70	5.286110e-02
91	71	0.000000e+00
91	72	0.000000e+00
91	73	9.024391e-02
91	74	3.212916e-01
91	75	3.930294e-01
91	76	5.044655e-01
91	77	5.257805e-01
91	78	3.951501e-01
91	79	4.401737e-01
91	80	8.327866e-02
91	81	2.866779e-02
91	82	-1.336112e-02
91	83	0.000000e+00
91	84	0.000000e+00
91	85	2.432702e-01
91	86	3.493187e-01
91	87	5.303891e-01
91	88	6.046221e-01
91	89	5.699091e-01
91	90	7.523770e-01
91	91	1.000000e+00
91	92	7.634420e-01
91	93	5.697611e-01
91	94	1.048317e-01
91	95	0.000000e+00
91	96	0.000000e+00
91	97	1.490085e-01
91	98	3.549070e-01
91	99	5.449034e-01
91	100	6.506082e-01
91	101	5.684139e-01
91	102	6.759334e-01
91	103	7.146518e-01
91	104	6.793426e-01
91	105	4.750419e-01
91	106	1.285717e-02
91	107	0.000000e+00
91	108	0.000000e+00
91	109	0.000000e+00
92	0	0.000000e+00
92	1	4.479916e-01
92	2	5.413839e-01
92	3	6.865501e-01
92	4	6.537800e-01
92	5	6.466485e-01
92	6	6.578233e-01
92	7	6.776450e-01
92	8	6.230858e-01
92	9	4.429084e-01
92	10	9.016625e-02
92	11	0.000000e+00
92	12	0.000000e+00
92	13	4.500822e-01
92	14	5.392810e-01
92	15	6.896947e-01
92	16	6.556030e-01
92	17	6.487147e-01
92	18	6.579226e-01
92	19	6.751987e-01
92	20	6.298299e-01
92	21	4.569940e-01
92	22	8.689125e-02
92	23	0.000000e+00
92	24	0.000000e+00
92	25	4.436604e-01
92	26	5.438918e-01
92	27	6.832865e-01
92	28	6.518002e-01
92	29	6.458720e-01
92	30	6.585126e-01
92	31	6.768585e-01
92	32	6.196020e-01
92	33	4.335817e-01
92	34	7.656792e-02
92	35	0.000000e+00
92	36	0.000000e+00
92	37	4.250008e-01
92	38	5.411930e-01
92	39	6.699695e-01
92	40	6.422744e-01
92	41	6.395807e-01
92	42	6.549601e-01
92	43	6.748208e-01
92	44	6.076968e-01
92	45	4.111757e-01
92	46	4.804526e-02
92	47	0.000000e+00
92	48	0.000000e+00
92	49	4.461273e-01
92	50	5.435953e-01
92	51	6.856540e-01
92	52	6.535180e-01
92	53	6.466320e-01
92	54	6.587408e-01
92	55	6.775226e-01
92	56	6.217666e-01
92	57	4.394265e-01
92	58	8.267504e-02
92	59	0.000000e+00
92	60	0.000000e+00
92	61	2.285316e-01
92	62	4.500273e-01
92	63	5.575919e-01
92	64	5.772296e-01
92	65	4.575352e-01
92	66	3.976387e-01
92	67	4.245611e-01
92	68	5.830660e-01
92	69	5.236370e-01
92	70	5.194516e-02
92	71	0.000000e+00
92	72	0.000000e+00
92	73	9.423784e-02
92	74	3.239685e-01
92	75	3.909543e-01
92	76	4.213178e-01
92	77	4.569343e-01
92	78	3.771904e-01
92	79	3.781883e-01
92	80	1.951189e-01
92	81	4.206518e-02
92	82	-2.238839e-02
92	83	0.000000e+00
92	84	0.000000e+00
92	85	2.454271e-01
92	86	3.492125e-01
92	87	5.426948e-01
92	88	5.732528e-01
92	89	4.749921e-01
92	90	5.875800e-01
92	91	7.634420e-01
92	92	1.000000e+00
92	93	7.410317e-01
92	94	1.327405e-01
92	95	0.000000e+00
92	96	0.000000e+00
92	97	1.787394e-01
92	98	3.832540e-01
92	99	5.790928e-01
92	100	6.515827e-01
92	101	4.790356e-01
92	102	5.651141e-01
92	103	6.255688e-01
92	104	7.239350e-01
92	105	6.300593e-01
92	106	1.887579e-02
92	107	0.000000e+00
92	108	0.000000e+00
92	109	0.000000e+00
93	0	0.000000e+00
93	1	3.711583e-01
93	2	4.520347e-01
93	3	5.652005e-01
93	4	5.196136e-01
93	5	4.892337e-01
93	6	4.603520e-01
93	7	4.700832e-01
93	8	4.519751e-01
93	9	3.252211e-01
93	10	6.498705e-02
93	11	0.000000e+00
93	12	0.000000e+00
93	13	3.748171e-01
93	14	4.515246e-01
93	15	5.697619e-01
93	16	5.255216e-01
93	17	4.939397e-01
93	18	4.600898e-01
93	19	4.692628e-01
93	20	4.563555e-01
93	21	3.406480e-01
93	22	6.641540e-02
93	23	0.000000e+00
93	24	0.000000e+00
93	25	3.657078e-01
93	26	4.540356e-01
93	27	5.616459e-01
93	28	5.174298e-01
93	29	4.864623e-01
93	30	4.621017e-01
93	31	4.692020e-01
93	32	4.497769e-01
93	33	3.150541e-01
93	34	5.474094e-02
93	35	0.000000e+00
93	36	0.000000e+00
93	37	3.472334e-01
93	38	4.503655e-01
93	39	5.489416e-01
93	40	5.054089e-01
93	41	4.777546e-01
93	42	4.602082e-01
93	43	4.672482e-01
93	44	4.417019e-01
93	45	2.937124e-01
93	46	3.244879e-02
93	47	0.000000e+00
93	48	0.000000e+00
93	49	3.683356e-01
93	50	4.539591e-01
93	51	5.641882e-01
93	52	5.195931e-01
93	53	4.879786e-01
93	54	4.619232e-01
93	55	4.700715e-01
93	56	4.511849e-01
93	57	3.207531e-01
93	58	6.009475e-02
93	59	0.000000e+00
93	60	0.000000e+00
93	61	1.828288e-01
93	62	3.723547e-01
93	63	4.693880e-01
93	64	4.642600e-01
93	65	3.615715e-01
93	66	2.787223e-01
93	67	3.007996e-01
93	68	5.277712e-01
93	69	4.853342e-01
93	70	3.523656e-02
93	71	0.000000e+00
93	72	0.000000e+00
93	73	7.482563e-02
93	74	2.566367e-01
93	75	3.586627e-01
93	76	3.419887e-01
93	77	3.712280e-01
93	78	3.211656e-01
93	79	2.681290e-01
93	80	2.119529e-01
93	81	4.987471e-02
93	82	-2.568693e-02
93	83	0.000000e+00
93	84	0.000000e+00
93	85	1.905188e-01
93	86	2.717385e-01
93	87	4.460723e-01
93	88	4.290991e-01
93	89	3.001244e-01
93	90	3.931487e-01
93	91	5.697611e-01
93	92	7.410317e-01
93	93	1.000000e+00
93	94	1.390969e-01
93	95	0.000000e+00
93	96	0.000000e+00
93	97	1.823261e-01
93	98	3.753319e-01
93	99	5.164151e-01
93	100	4.986552e-01
93	101	3.060275e-01
93	102	3.802282e-01
93	103	4.154562e-01
93	104	6.162455e-01
93	105	6.112858e-01
93	106	1.826165e-02
93	107	0.000000e+00
93	108	0.000000e+00
93	109	0.000000e+00
94	0	0.000000e+00
94	1	1.975598e-02
94	2	5.289491e-02
94	3	1.006408e-01
94	4	1.055909e-01
94	5	1.115166e-01
94	6	1.022112e-01
94	7	1.007663e-01
94	8	7.231267e-02
94	9	4.801735e-02
94	10	1.291979e-02
94	11	0.000000e+00
94	12	0.000000e+00
94	13	2.030196e-02
94	14	5.123557e-02
94	15	9.881947e-02
94	16	1.066637e-01
94	17	1.118882e-01
94	18	1.021819e-01
94	19	1.009828e-01
94	20	7.468588e-02
94	21	5.021848e-02
94	22	1.218414e-02
94	23	0.000000e+00
94	24	0.000000e+00
94	25	1.844784e-02
94	26	5.404583e-02
94	27	1.010156e-01
94	28	1.052177e-01
94	29	1.106497e-01
94	30	1.018252e-01
94	31	1.004541e-01
94	32	7.168085e-02
94	33	4.547591e-02
94	34	9.760020e-03
94	35	0.000000e+00
94	36	0.000000e+00
94	37	1.682611e-02
94	38	5.557871e-02
94	39	1.017207e-01
94	40	1.029671e-01
94	41	1.094334e-01
94	42	1.011775e-01
94	43	9.969958e-02
94	44	6.874036e-02
94	45	4.235181e-02
94	46	5.791977e-03
94	47	0.000000e+00
94	48	0.000000e+00
94	49	1.883719e-02
94	50	5.358845e-02
94	51	1.008001e-01
94	52	1.056820e-01
94	53	1.110039e-01
94	54	1.019226e-01
94	55	1.007439e-01
94	56	7.225288e-02
94	57	4.663243e-02
94	58	1.078643e-02
94	59	0.000000e+00
94	60	0.000000e+00
94	61	1.525841e-02
94	62	4.988168e-02
94	63	1.003696e-01
94	64	9.301259e-02
94	65	6.709072e-02
94	66	6.067332e-02
94	67	7.446201e-02
94	68	1.358023e-01
94	69	1.364127e-01
94	70	6.698110e-03
94	71	0.000000e+00
94	72	0.000000e+00
94	73	-3.052641e-03
94	74	4.805041e-02
94	75	7.379111e-02
94	76	7.732120e-02
94	77	7.736421e-02
94	78	5.004572e-02
94	79	1.291391e-02
94	80	-1.698600e-02
94	81	-3.690294e-02
94	82	-1.384109e-02
94	83	0.000000e+00
94	84	0.000000e+00
94	85	-7.576449e-03
94	86	2.182961e-02
94	87	6.372272e-02
94	88	7.311470e-02
94	89	2.795373e-02
94	90	6.094825e-02
94	91	1.048317e-01
94	92	1.327405e-01
94	93	1.390969e-01
94	94	1.000000e+00
94	95	0.000000e+00
94	96	0.000000e+00
94	97	-1.765243e-02
94	98	2.524477e-02
94	99	6.391526e-02
94	100	8.262521e-02
94	101	5.806782e-02
94	102	6.363300e-02
94	103	8.043996e-02
94	104	9.547343e-02
94	105	7.129242e-02
94	106	-4.201517e-03
94	107	0.000000e+00
94	108	0.000000e+00
94	109	0.000000e+00
95	0	0.000000e+00
95	1	0.000000e+00
95	2	0.000000e+00
95	3	0.000000e+00
95	4	0.000000e+00
95	5	0.000000e+00
95	6	0.000000e+00
95	7	0.000000e+00
95	8	0.000000e+00
95	9	0.000000e+00
95	10	0.000000e+00
95	11	0.000000e+00
95	12	0.000000e+00
95	13	0.000000e+00
95	14	0.000000e+00
95	15	0.000000e+00
95	16	0.000000e+00
95	17	0.000000e+00
95	18	0.000000e+00
95	19	0.000000e+00
95	20	0.000000e+00
95	21	0.000000e+00
95	22	0.000000e+00
95	23	0.000000e+00
95	24	0.000000e+00
95	25	0.000000e+00
95	26	0.000000e+00
95	27	0.000000e+00
95	28	0.000000e+00
95	29	0.000000e+00
95	30	0.000000e+00
95	31	0.000000e+00
95	32	0.000000e+00
95	33	0.000000e+00
95	34	0.000000e+00
95	35	0.000000e+00
95	36	0.000000e+00
95	37	0.000000e+00
95	38	0.000000e+00
95	39	0.000000e+00
95	40	0.000000e+00
95	41	0.000000e+00
95	42	0.000000e+00
95	43	0.000000e+00
95	44	0.000000e+00
95	45	0.000000e+00
95	46	0.000000e+00
95	47	0.000000e+00
95	48	0.000000e+00
95	49	0.000000e+00
95	50	0.000000e+00
95	51	0.000000e+00
95	52	0.000000e+00
95	53	0.000000e+00
95	54	0.000000e+00
95	55	0.000000e+00
95	56	0.000000e+00
95	57	0.000000e+00
95	58	0.000000e+00
95	59	0.000000e+00
95	60	0.000000e+00
95	61	0.000000e+00
95	62	0.000000e+00
95	63	0.000000e+00
95	64	0.000000e+00
95	65	0.000000e+00
95	66	0.000000e+00
95	67	0.000000e+00
95	68	0.000000e+00
95	69	0.000000e+00
95	70	0.000000e+00
95	71	0.000000e+00
95	72	0.000000e+00
95	73	0.000000e+00
95	74	0.000000e+00
95	75	0.000000e+00
95	76	0.000000e+00
95	77	0.000000e+00
95	78	0.000000e+00
95	79	0.000000e+00
95	80	0.000000e+00
95	81	0.000000e+00
95	82	0.000000e+00
95	83	0.000000e+00
95	84	0.000000e+00
95	85	0.000000e+00
95	86	0.000000e+00
95	87	0.000000e+00
95	88	0.000000e+00
95	89	0.000000e+00
95	90	0.000000e+00
95	91	0.000000e+00
95	92	0.000000e+00
95	93	0.000000e+00
95	94	0.000000e+00
95	95	0.000000e+00
95	96	0.000000e+00
95	97	0.000000e+00
95	98	0.000000e+00
95	99	0.000000e+00
95	100	0.000000e+00
95	101	0.000000e+00
95	102	0.000000e+00
95	103	0.000000e+00
95	104	0.000000e+00
95	105	0.000000e+00
95	106	0.000000e+00
95	107	0.000000e+00
95	108	0.000000e+00
95	109	0.000000e+00
96	0	0.000000e+00
96	1	0.000000e+00
96	2	0.000000e+00
96	3	0.000000e+00
96	4	0.000000e+00
96	5	0.000000e+00
96	6	0.000000e+00
96	7	0.000000e+00
96	8	0.000000e+00
96	9	0.000000e+00
96	10	0.000000e+00
96	11	0.000000e+00
96	12	0.000000e+00
96	13	0.000000e+00
96	14	0.000000e+00
96	15	0.000000e+00
96	16	0.000000e+00
96	17	0.000000e+00
96	18	0.000000e+00
96	19	0.000000e+00
96	20	0.000000e+00
96	21	0.000000e+00
96	22	0.000000e+00
96	23	0.000000e+00
96	24	0.000000e+00
96	25	0.000000e+00
96	26	0.000000e+00
96	27	0.000000e+00
96	28	0.000000e+00
96	29	0.000000e+00
96	30	0.000000e+00
96	31	0.000000e+00
96	32	0.000000e+00
96	33	0.000000e+00
96	34	0.000000e+00
96	35	0.000000e+00
96	36	0.000000e+00
96	37	0.000000e+00
96	38	0.000000e+00
96	39	0.000000e+00
96	40	0.000000e+00
96	41	0.000000e+00
96	42	0.000000e+00
96	43	0.000000e+00
96	44	0.000000e+00
96	45	0.000000e+00
96	46	0.000000e+00
96	47	0.000000e+00
96	48	0.000000e+00
96	49	0.000000e+00
96	50	0.000000e+00
96	51	0.000000e+00
96	52	0.000000e+00
96	53	0.000000e+00
96	54	0.000000e+00
96	55	0.000000e+00
96	56	0.000000e+00
96	57	0.000000e+00
96	58	0.000000e+00
96	59	0.000000e+00
96	60	0.000000e+00
96	61	0.000000e+00
96	62	0.000000e+00
96	63	0.000000e+00
96	64	0.000000e+00
96	65	0.000000e+00
96	66	0.000000e+00
96	67	0.000000e+00
96	68	0.000000e+00
96	69	0.000000e+00
96	70	0.000000e+00
96	71	0.000000e+00
96	72	0.000000e+00
96	73	0.000000e+00
96	74	0.000000e+00
96	75	0.000000e+00
96	76	0.000000e+00
96	77	0.000000e+00
96	78	0.000000e+00
96	79	0.000000e+00
96	80	0.000000e+00
96	81	0.000000e+00
96	82	0.000000e+00
96	83	0.000000e+00
96	84	0.000000e+00
96	85	0.000000e+00
96	86	0.000000e+00
96	87	0.000000e+00
96	88	0.000000e+00
96	89	0.000000e+00
96	90	0.000000e+00
96	91	0.000000e+00
96	92	0.000000e+00
96	93	0.000000e+00
96	94	0.000000e+00
96	95	0.000000e+00
96	96	0.000000e+00
96	97	0.000000e+00
96	98	0.000000e+00
96	99	0.000000e+00
96	100	0.000000e+00
96	101	0.000000e+00
96	102	0.000000e+00
96	103	0.000000e+00
96	104	0.000000e+00
96	105	0.000000e+00
96	106	0.000000e+00
96	107	0.000000e+00
96	108	0.000000e+00
96	109	0.000000e+00
97	0	0.000000e+00
97	1	5.319175e-01
97	2	4.494036e-01
97	3	2.818712e-01
97	4	2.141528e-01
97	5	1.562745e-01
97	6	1.366572e-01
97	7	1.297896e-01
97	8	1.537189e-01
97	9	1.003760e-01
97	10	1.942891e-02
97	11	0.000000e+00
97	12	0.000000e+00
97	13	5.238100e-01
97	14	4.505528e-01
97	15	2.854902e-01
97	16	2.171849e-01
97	17	1.526662e-01
97	18	1.353022e-01
97	19	1.289154e-01
97	20	1.510828e-01
97	21	1.038166e-01
97	22	1.057915e-02
97	23	0.000000e+00
97	24	0.000000e+00
97	25	5.340159e-01
97	26	4.496448e-01
97	27	2.814210e-01
97	28	2.126992e-01
97	29	1.589595e-01
97	30	1.396918e-01
97	31	1.295615e-01
97	32	1.548812e-01
97	33	1.013400e-01
97	34	1.710098e-02
97	35	0.000000e+00
97	36	0.000000e+00
97	37	5.254937e-01
97	38	4.444068e-01
97	39	2.736247e-01
97	40	2.074723e-01
97	41	1.618132e-01
97	42	1.409687e-01
97	43	1.288474e-01
97	44	1.562687e-01
97	45	9.707057e-02
97	46	1.532804e-02
97	47	0.000000e+00
97	48	0.000000e+00
97	49	5.338431e-01
97	50	4.501992e-01
97	51	2.824806e-01
97	52	2.136871e-01
97	53	1.576090e-01
97	54	1.388914e-01
97	55	1.293797e-01
97	56	1.541338e-01
97	57	1.014130e-01
97	58	1.665064e-02
97	59	0.000000e+00
97	60	0.000000e+00
97	61	1.833811e-01
97	62	2.521499e-01
97	63	1.709953e-01
97	64	1.298126e-01
97	65	1.687629e-01
97	66	4.424346e-02
97	67	-4.094515e-02
97	68	9.639213e-04
97	69	4.314195e-02
97	70	-1.436720e-02
97	71	0.000000e+00
97	72	0.000000e+00
97	73	1.627113e-01
97	74	2.214401e-01
97	75	6.123593e-02
97	76	2.746999e-02
97	77	8.758478e-02
97	78	1.486675e-01
97	79	1.619271e-01
97	80	1.708244e-01
97	81	1.560365e-01
97	82	2.174355e-03
97	83	0.000000e+00
97	84	0.000000e+00
97	85	4.098723e-01
97	86	4.579429e-01
97	87	4.074763e-01
97	88	2.714697e-01
97	89	2.055372e-01
97	90	2.020803e-01
97	91	1.490085e-01
97	92	1.787394e-01
97	93	1.823261e-01
97	94	-1.765243e-02
97	95	0.000000e+00
97	96	0.000000e+00
97	97	1.000000e+00
97	98	5.665334e-01
97	99	4.713977e-01
97	100	2.903669e-01
97	101	2.541177e-01
97	102	1.513727e-01
97	103	3.707722e-02
97	104	1.469675e-01
97	105	2.016138e-01
97	106	4.066491e-02
97	107	0.000000e+00
97	108	0.000000e+00
97	109	0.000000e+00
98	0	0.000000e+00
98	1	6.458644e-01
98	2	6.606338e-01
98	3	5.332142e-01
98	4	4.399484e-01
98	5	3.629895e-01
98	6	3.369655e-01
98	7	3.230337e-01
98	8	3.360408e-01
98	9	2.002296e-01
98	10	3.788642e-02
98	11	0.000000e+00
98	12	0.000000e+00
98	13	6.399129e-01
98	14	6.625107e-01
98	15	5.372057e-01
98	16	4.431314e-01
98	17	3.590525e-01
98	18	3.345221e-01
98	19	3.219635e-01
98	20	3.338694e-01
98	21	2.069526e-01
98	22	2.998646e-02
98	23	0.000000e+00
98	24	0.000000e+00
98	25	6.443210e-01
98	26	6.600014e-01
98	27	5.310014e-01
98	28	4.373297e-01
98	29	3.655533e-01
98	30	3.408299e-01
98	31	3.221615e-01
98	32	3.366092e-01
98	33	1.994040e-01
98	34	3.209306e-02
98	35	0.000000e+00
98	36	0.000000e+00
98	37	6.291920e-01
98	38	6.519095e-01
98	39	5.189565e-01
98	40	4.292853e-01
98	41	3.674172e-01
98	42	3.423576e-01
98	43	3.199796e-01
98	44	3.361538e-01
98	45	1.902483e-01
98	46	2.333862e-02
98	47	0.000000e+00
98	48	0.000000e+00
98	49	6.457935e-01
98	50	6.611984e-01
98	51	5.328806e-01
98	52	4.389184e-01
98	53	3.642737e-01
98	54	3.398507e-01
98	55	3.221502e-01
98	56	3.362012e-01
98	57	2.008416e-01
98	58	3.329849e-02
98	59	0.000000e+00
98	60	0.000000e+00
98	61	2.829941e-01
98	62	4.394542e-01
98	63	3.826591e-01
98	64	3.242609e-01
98	65	3.668258e-01
98	66	1.887091e-01
98	67	9.924553e-02
98	68	1.752043e-01
98	69	1.854394e-01
98	70	-2.048788e-03
98	71	0.000000e+00
98	72	0.000000e+00
98	73	1.786607e-01
98	74	3.701627e-01
98	75	2.447133e-01
98	76	1.891959e-01
98	77	2.308838e-01
98	78	2.399701e-01
98	79	2.541343e-01
98	80	2.255823e-01
98	81	1.729505e-01
98	82	-4.155309e-03
98	83	0.000000e+00
98	84	0.000000e+00
98	85	4.452682e-01
98	86	6.117826e-01
98	87	6.362994e-01
98	88	4.838055e-01
98	89	3.736659e-01
98	90	3.803137e-01
98	91	3.549070e-01
98	92	3.832540e-01
98	93	3.753319e-01
98	94	2.524477e-02
98	95	0.000000e+00
98	96	0.000000e+00
98	97	5.665334e-01
98	98	1.000000e+00
98	99	6.942284e-01
98	100	5.052070e-01
98	101	4.371342e-01
98	102	3.608770e-01
98	103	2.430651e-01
98	104	3.756084e-01
98	105	3.735856e-01
98	106	4.313136e-02
98	107	0.000000e+00
98	108	0.000000e+00
98	109	0.000000e+00
99	0	0.000000e+00
99	1	5.876716e-01
99	2	6.607669e-01
99	3	6.139854e-01
99	4	5.222757e-01
99	5	4.663825e-01
99	6	4.677563e-01
99	7	4.672507e-01
99	8	4.549213e-01
99	9	2.810529e-01
99	10	5.777772e-02
99	11	0.000000e+00
99	12	0.000000e+00
99	13	5.843561e-01
99	14	6.598364e-01
99	15	6.165243e-01
99	16	5.243813e-01
99	17	4.633705e-01
99	18	4.667957e-01
99	19	4.650530e-01
99	20	4.567177e-01
99	21	2.914930e-01
99	22	5.115231e-02
99	23	0.000000e+00
99	24	0.000000e+00
99	25	5.846842e-01
99	26	6.613362e-01
99	27	6.113376e-01
99	28	5.191255e-01
99	29	4.685526e-01
99	30	4.702233e-01
99	31	4.662782e-01
99	32	4.530155e-01
99	33	2.772577e-01
99	34	4.955800e-02
99	35	0.000000e+00
99	36	0.000000e+00
99	37	5.683066e-01
99	38	6.563689e-01
99	39	5.994030e-01
99	40	5.109640e-01
99	41	4.688688e-01
99	42	4.693281e-01
99	43	4.644923e-01
99	44	4.474791e-01
99	45	2.625086e-01
99	46	3.344344e-02
99	47	0.000000e+00
99	48	0.000000e+00
99	49	5.866920e-01
99	50	6.618303e-01
99	51	6.131723e-01
99	52	5.208874e-01
99	53	4.675497e-01
99	54	4.698427e-01
99	55	4.664530e-01
99	56	4.538399e-01
99	57	2.805420e-01
99	58	5.240333e-02
99	59	0.000000e+00
99	60	0.000000e+00
99	61	2.983857e-01
99	62	4.612108e-01
99	63	4.842046e-01
99	64	4.366837e-01
99	65	4.307108e-01
99	66	2.790109e-01
99	67	2.231719e-01
99	68	3.047930e-01
99	69	3.090192e-01
99	70	1.163006e-02
99	71	0.000000e+00
99	72	0.000000e+00
99	73	1.446697e-01
99	74	3.832812e-01
99	75	3.130019e-01
99	76	2.723461e-01
99	77	3.116599e-01
99	78	2.885018e-01
99	79	3.009756e-01
99	80	2.105694e-01
99	81	1.202606e-01
99	82	-9.214645e-03
99	83	0.000000e+00
99	84	0.000000e+00
99	85	4.112429e-01
99	86	5.898709e-01
99	87	7.035949e-01
99	88	5.820493e-01
99	89	4.794005e-01
99	90	5.215420e-01
99	91	5.449034e-01
99	92	5.790928e-01
99	93	5.164151e-01
99	94	6.391526e-02
99	95	0.000000e+00
99	96	0.000000e+00
99	97	4.713977e-01
99	98	6.942284e-01
99	99	1.000000e+00
99	100	6.690617e-01
99	101	5.255507e-01
99	102	4.960133e-01
99	103	4.303767e-01
99	104	5.651430e-01
99	105	5.087727e-01
99	106	4.141275e-02
99	107	0.000000e+00
99	108	0.000000e+00
99	109	0.000000e+00
100	0	0.000000e+00
100	1	4.952730e-01
100	2	5.759953e-01
100	3	6.100453e-01
100	4	5.128758e-01
100	5	4.939648e-01
100	6	5.421665e-01
100	7	5.554473e-01
100	8	5.294197e-01
100	9	3.419130e-01
100	10	7.635217e-02
100	11	0.000000e+00
100	12	0.000000e+00
100	13	4.940883e-01
100	14	5.747120e-01
100	15	6.125576e-01
100	16	5.149025e-01
100	17	4.913279e-01
100	18	5.407579e-01
100	19	5.513234e-01
100	20	5.324504e-01
100	21	3.491892e-01
100	22	7.075963e-02
100	23	0.000000e+00
100	24	0.000000e+00
100	25	4.927764e-01
100	26	5.771407e-01
100	27	6.080251e-01
100	28	5.095880e-01
100	29	4.964531e-01
100	30	5.443289e-01
100	31	5.551169e-01
100	32	5.264952e-01
100	33	3.371457e-01
100	34	6.589275e-02
100	35	0.000000e+00
100	36	0.000000e+00
100	37	4.774768e-01
100	38	5.733438e-01
100	39	5.961425e-01
100	40	5.013324e-01
100	41	4.965564e-01
100	42	5.435796e-01
100	43	5.547075e-01
100	44	5.188796e-01
100	45	3.238311e-01
100	46	4.307856e-02
100	47	0.000000e+00
100	48	0.000000e+00
100	49	4.946528e-01
100	50	5.774206e-01
100	51	6.096336e-01
100	52	5.115630e-01
100	53	4.955966e-01
100	54	5.440018e-01
100	55	5.547814e-01
100	56	5.278802e-01
100	57	3.404872e-01
100	58	7.014835e-02
100	59	0.000000e+00
100	60	0.000000e+00
100	61	2.653005e-01
100	62	4.219859e-01
100	63	5.180368e-01
100	64	5.019737e-01
100	65	4.684697e-01
100	66	3.534391e-01
100	67	3.252605e-01
100	68	3.685110e-01
100	69	3.673972e-01
100	70	2.904534e-02
100	71	0.000000e+00
100	72	0.000000e+00
100	73	1.299574e-01
100	74	3.351367e-01
100	75	3.498965e-01
100	76	3.369398e-01
100	77	3.792420e-01
100	78	2.989983e-01
100	79	3.299998e-01
100	80	1.806857e-01
100	81	2.509524e-02
100	82	-2.651835e-03
100	83	0.000000e+00
100	84	0.000000e+00
100	85	3.310595e-01
100	86	4.560866e-01
100	87	6.196268e-01
100	88	6.179502e-01
100	89	5.236217e-01
100	90	5.901172e-01
100	91	6.506082e-01
100	92	6.515827e-01
100	93	4.986552e-01
100	94	8.262521e-02
100	95	0.000000e+00
100	96	0.000000e+00
100	97	2.903669e-01
100	98	5.052070e-01
100	99	6.690617e-01
100	100	1.000000e+00
100	101	6.058306e-01
100	102	6.000154e-01
100	103	5.746884e-01
100	104	6.049680e-01
100	105	4.511832e-01
100	106	4.000538e-03
100	107	0.000000e+00
100	108	0.000000e+00
100	109	0.000000e+00
101	0	0.000000e+00
101	1	5.148280e-01
101	2	5.470191e-01
101	3	5.938407e-01
101	4	5.374558e-01
101	5	5.225353e-01
101	6	5.590996e-01
101	7	5.736374e-01
101	8	5.681277e-01
101	9	4.160997e-01
101	10	8.775468e-02
101	11	0.000000e+00
101	12	0.000000e+00
101	13	5.154159e-01
101	14	5.493205e-01
101	15	5.943528e-01
101	16	5.385674e-01
101	17	5.176921e-01
101	18	5.581508e-01
101	19	5.716999e-01
101	20	5.653385e-01
101	21	4.132671e-01
101	22	7.276003e-02
101	23	0.000000e+00
101	24	0.000000e+00
101	25	5.129098e-01
101	26	5.467859e-01
101	27	5.944904e-01
101	28	5.355837e-01
101	29	5.262136e-01
101	30	5.614458e-01
101	31	5.739405e-01
101	32	5.681446e-01
101	33	4.175528e-01
101	34	7.673358e-02
101	35	0.000000e+00
101	36	0.000000e+00
101	37	4.958015e-01
101	38	5.391885e-01
101	39	5.859551e-01
101	40	5.284965e-01
101	41	5.287668e-01
101	42	5.600735e-01
101	43	5.713152e-01
101	44	5.663914e-01
101	45	4.131869e-01
101	46	5.486280e-02
101	47	0.000000e+00
101	48	0.000000e+00
101	49	5.153254e-01
101	50	5.478671e-01
101	51	5.952557e-01
101	52	5.369900e-01
101	53	5.249221e-01
101	54	5.611678e-01
101	55	5.736321e-01
101	56	5.679629e-01
101	57	4.177704e-01
101	58	7.959276e-02
101	59	0.000000e+00
101	60	0.000000e+00
101	61	2.383519e-01
101	62	4.030540e-01
101	63	4.983648e-01
101	64	5.018159e-01
101	65	5.582814e-01
101	66	4.823526e-01
101	67	3.845849e-01
101	68	3.458607e-01
101	69	2.996545e-01
101	70	3.332400e-02
101	71	0.000000e+00
101	72	0.000000e+00
101	73	1.435213e-01
101	74	3.569478e-01
101	75	3.480905e-01
101	76	3.635222e-01
101	77	3.986209e-01
101	78	3.416040e-01
101	79	3.909361e-01
101	80	1.629224e-01
101	81	1.224013e-01
101	82	1.973082e-02
101	83	0.000000e+00
101	84	0.000000e+00
101	85	3.280242e-01
101	86	4.412696e-01
101	87	5.778685e-01
101	88	6.014885e-01
101	89	6.348638e-01
101	90	6.357966e-01
101	91	5.684139e-01
101	92	4.790356e-01
101	93	3.060275e-01
101	94	5.806782e-02
101	95	0.000000e+00
101	96	0.000000e+00
101	97	2.541177e-01
101	98	4.371342e-01
101	99	5.255507e-01
101	100	6.058306e-01
101	101	1.000000e+00
101	102	6.449320e-01
101	103	5.730290e-01
101	104	4.801383e-01
101	105	2.620420e-01
101	106	1.244996e-02
101	107	0.000000e+00
101	108	0.000000e+00
101	109	0.000000e+00
102	0	0.000000e+00
102	1	3.675169e-01
102	2	4.512558e-01
102	3	5.781431e-01
102	4	5.743647e-01
102	5	5.959437e-01
102	6	6.393706e-01
102	7	6.534928e-01
102	8	6.164012e-01
102	9	4.199067e-01
102	10	9.385606e-02
102	11	0.000000e+00
102	12	0.000000e+00
102	13	3.685436e-01
102	14	4.558916e-01
102	15	5.823690e-01
102	16	5.729271e-01
102	17	5.952570e-01
102	18	6.377453e-01
102	19	6.494406e-01
102	20	6.163636e-01
102	21	4.202256e-01
102	22	8.467299e-02
102	23	0.000000e+00
102	24	0.000000e+00
102	25	3.666261e-01
102	26	4.503574e-01
102	27	5.768629e-01
102	28	5.731983e-01
102	29	5.978895e-01
102	30	6.407492e-01
102	31	6.539893e-01
102	32	6.152776e-01
102	33	4.190413e-01
102	34	8.210465e-02
102	35	0.000000e+00
102	36	0.000000e+00
102	37	3.539587e-01
102	38	4.409446e-01
102	39	5.644719e-01
102	40	5.678873e-01
102	41	5.954568e-01
102	42	6.393968e-01
102	43	6.528481e-01
102	44	6.104128e-01
102	45	4.112550e-01
102	46	5.515482e-02
102	47	0.000000e+00
102	48	0.000000e+00
102	49	3.682125e-01
102	50	4.519329e-01
102	51	5.787422e-01
102	52	5.740652e-01
102	53	5.975996e-01
102	54	6.406392e-01
102	55	6.533086e-01
102	56	6.158321e-01
102	57	4.206802e-01
102	58	8.665558e-02
102	59	0.000000e+00
102	60	0.000000e+00
102	61	1.773222e-01
102	62	3.599416e-01
102	63	4.743869e-01
102	64	4.961823e-01
102	65	5.428660e-01
102	66	5.107113e-01
102	67	4.319992e-01
102	68	4.230783e-01
102	69	3.266783e-01
102	70	4.639226e-02
102	71	0.000000e+00
102	72	0.000000e+00
102	73	9.965608e-02
102	74	3.180487e-01
102	75	3.678631e-01
102	76	4.420514e-01
102	77	4.425872e-01
102	78	3.124343e-01
102	79	3.536823e-01
102	80	8.160841e-02
102	81	5.901920e-02
102	82	5.377913e-03
102	83	0.000000e+00
102	84	0.000000e+00
102	85	2.654260e-01
102	86	3.461432e-01
102	87	5.073671e-01
102	88	6.156288e-01
102	89	6.279268e-01
102	90	6.998199e-01
102	91	6.759334e-01
102	92	5.651141e-01
102	93	3.802282e-01
102	94	6.363300e-02
102	95	0.000000e+00
102	96	0.000000e+00
102	97	1.513727e-01
102	98	3.608770e-01
102	99	4.960133e-01
102	100	6.000154e-01
102	101	6.449320e-01
102	102	1.000000e+00
102	103	7.147644e-01
102	104	6.089088e-01
102	105	3.554764e-01
102	106	6.226494e-03
102	107	0.000000e+00
102	108	0.000000e+00
102	109	0.000000e+00
103	0	0.000000e+00
103	1	2.831997e-01
103	2	3.975425e-01
103	3	5.809763e-01
103	4	5.923392e-01
103	5	6.391373e-01
103	6	6.910910e-01
103	7	6.942430e-01
103	8	6.148789e-01
103	9	3.803024e-01
103	10	8.647611e-02
103	11	0.000000e+00
103	12	0.000000e+00
103	13	2.868486e-01
103	14	4.009766e-01
103	15	5.840683e-01
103	16	5.910717e-01
103	17	6.397128e-01
103	18	6.911102e-01
103	19	6.914330e-01
103	20	6.183375e-01
103	21	3.818464e-01
103	22	8.179767e-02
103	23	0.000000e+00
103	24	0.000000e+00
103	25	2.817771e-01
103	26	3.975980e-01
103	27	5.801994e-01
103	28	5.915011e-01
103	29	6.401557e-01
103	30	6.911258e-01
103	31	6.941965e-01
103	32	6.121797e-01
103	33	3.777454e-01
103	34	7.418804e-02
103	35	0.000000e+00
103	36	0.000000e+00
103	37	2.688832e-01
103	38	3.900938e-01
103	39	5.690939e-01
103	40	5.858326e-01
103	41	6.360929e-01
103	42	6.876077e-01
103	43	6.919181e-01
103	44	6.035891e-01
103	45	3.689579e-01
103	46	4.723578e-02
103	47	0.000000e+00
103	48	0.000000e+00
103	49	2.835979e-01
103	50	3.986688e-01
103	51	5.818080e-01
103	52	5.924809e-01
103	53	6.403432e-01
103	54	6.916391e-01
103	55	6.941284e-01
103	56	6.136443e-01
103	57	3.802169e-01
103	58	7.937962e-02
103	59	0.000000e+00
103	60	0.000000e+00
103	61	1.541743e-01
103	62	3.380620e-01
103	63	4.711260e-01
103	64	5.099876e-01
103	65	4.901086e-01
103	66	4.861085e-01
103	67	4.803002e-01
103	68	4.927495e-01
103	69	3.727493e-01
103	70	5.758490e-02
103	71	0.000000e+00
103	72	0.000000e+00
103	73	6.351446e-02
103	74	2.983831e-01
103	75	3.689040e-01
103	76	4.390455e-01
103	77	4.312039e-01
103	78	2.716654e-01
103	79	3.344524e-01
103	80	2.962326e-02
103	81	-1.198374e-02
103	82	-7.159806e-03
103	83	0.000000e+00
103	84	0.000000e+00
103	85	1.730984e-01
103	86	2.702497e-01
103	87	4.527354e-01
103	88	5.740958e-01
103	89	5.763937e-01
103	90	6.671849e-01
103	91	7.146518e-01
103	92	6.255688e-01
103	93	4.154562e-01
103	94	8.043996e-02
103	95	0.000000e+00
103	96	0.000000e+00
103	97	3.707722e-02
103	98	2.430651e-01
103	99	4.303767e-01
103	100	5.746884e-01
103	101	5.730290e-01
103	102	7.147644e-01
103	103	1.000000e+00
103	104	6.425516e-01
103	105	3.722662e-01
103	106	-7.164822e-03
103	107	0.000000e+00
103	108	0.000000e+00
103	109	0.000000e+00
104	0	0.000000e+00
104	1	3.726760e-01
104	2	4.785870e-01
104	3	5.959951e-01
104	4	5.669048e-01
104	5	5.646490e-01
104	6	5.837314e-01
104	7	5.989478e-01
104	8	5.393638e-01
104	9	3.286666e-01
104	10	7.083167e-02
104	11	0.000000e+00
104	12	0.000000e+00
104	13	3.763310e-01
104	14	4.819600e-01
104	15	6.032015e-01
104	16	5.700874e-01
104	17	5.683216e-01
104	18	5.823204e-01
104	19	5.980396e-01
104	20	5.451771e-01
104	21	3.405433e-01
104	22	6.945649e-02
104	23	0.000000e+00
104	24	0.000000e+00
104	25	3.689285e-01
104	26	4.786719e-01
104	27	5.914997e-01
104	28	5.636740e-01
104	29	5.637600e-01
104	30	5.855162e-01
104	31	5.978221e-01
104	32	5.361045e-01
104	33	3.219539e-01
104	34	6.141092e-02
104	35	0.000000e+00
104	36	0.000000e+00
104	37	3.520172e-01
104	38	4.707271e-01
104	39	5.752680e-01
104	40	5.535170e-01
104	41	5.563670e-01
104	42	5.844720e-01
104	43	5.943082e-01
104	44	5.258222e-01
104	45	3.041154e-01
104	46	3.822695e-02
104	47	0.000000e+00
104	48	0.000000e+00
104	49	3.715374e-01
104	50	4.798440e-01
104	51	5.947227e-01
104	52	5.657370e-01
104	53	5.647466e-01
104	54	5.852875e-01
104	55	5.984740e-01
104	56	5.379719e-01
104	57	3.265502e-01
104	58	6.625089e-02
104	59	0.000000e+00
104	60	0.000000e+00
104	61	2.057835e-01
104	62	3.902432e-01
104	63	4.914717e-01
104	64	5.083186e-01
104	65	4.592668e-01
104	66	4.036096e-01
104	67	3.896285e-01
104	68	5.066514e-01
104	69	4.050418e-01
104	70	4.871559e-02
104	71	0.000000e+00
104	72	0.000000e+00
104	73	7.718424e-02
104	74	2.974651e-01
104	75	3.822104e-01
104	76	4.279131e-01
104	77	4.233426e-01
104	78	3.091175e-01
104	79	3.216851e-01
104	80	1.847979e-01
104	81	6.111524e-02
104	82	-1.636056e-02
104	83	0.000000e+00
104	84	0.000000e+00
104	85	2.323461e-01
104	86	3.336473e-01
104	87	5.353549e-01
104	88	5.828444e-01
104	89	4.767879e-01
104	90	5.590468e-01
104	91	6.793426e-01
104	92	7.239350e-01
104	93	6.162455e-01
104	94	9.547343e-02
104	95	0.000000e+00
104	96	0.000000e+00
104	97	1.469675e-01
104	98	3.756084e-01
104	99	5.651430e-01
104	100	6.049680e-01
104	101	4.801383e-01
104	102	6.089088e-01
104	103	6.425516e-01
104	104	1.000000e+00
104	105	6.131628e-01
104	106	3.937093e-02
104	107	0.000000e+00
104	108	0.000000e+00
104	109	0.000000e+00
105	0	0.000000e+00
105	1	3.742647e-01
105	2	4.377155e-01
105	3	4.787942e-01
105	4	4.289477e-01
105	5	3.661905e-01
105	6	3.376302e-01
105	7	3.512570e-01
105	8	3.329773e-01
105	9	2.130515e-01
105	10	3.799831e-02
105	11	0.000000e+00
105	12	0.000000e+00
105	13	3.785035e-01
105	14	4.395583e-01
105	15	4.877557e-01
105	16	4.323633e-01
105	17	3.694957e-01
105	18	3.380223e-01
105	19	3.513143e-01
105	20	3.386362e-01
105	21	2.326905e-01
105	22	4.093038e-02
105	23	0.000000e+00
105	24	0.000000e+00
105	25	3.683764e-01
105	26	4.374431e-01
105	27	4.717109e-01
105	28	4.255792e-01
105	29	3.651918e-01
105	30	3.390796e-01
105	31	3.494260e-01
105	32	3.304426e-01
105	33	2.044143e-01
105	34	3.288194e-02
105	35	0.000000e+00
105	36	0.000000e+00
105	37	3.496308e-01
105	38	4.313344e-01
105	39	4.543197e-01
105	40	4.167048e-01
105	41	3.591029e-01
105	42	3.373948e-01
105	43	3.468941e-01
105	44	3.220951e-01
105	45	1.815203e-01
105	46	1.858359e-02
105	47	0.000000e+00
105	48	0.000000e+00
105	49	3.715052e-01
105	50	4.383341e-01
105	51	4.755338e-01
105	52	4.273150e-01
105	53	3.658965e-01
105	54	3.390723e-01
105	55	3.504942e-01
105	56	3.320161e-01
105	57	2.101247e-01
105	58	3.639233e-02
105	59	0.000000e+00
105	60	0.000000e+00
105	61	1.969898e-01
105	62	3.422388e-01
105	63	3.670164e-01
105	64	3.727991e-01
105	65	2.974607e-01
105	66	2.526903e-01
105	67	2.412621e-01
105	68	3.639944e-01
105	69	2.912623e-01
105	70	3.081664e-02
105	71	0.000000e+00
105	72	0.000000e+00
105	73	7.120888e-02
105	74	2.270088e-01
105	75	2.753377e-01
105	76	2.908374e-01
105	77	3.013173e-01
105	78	2.643608e-01
105	79	2.504232e-01
105	80	2.818409e-01
105	81	1.400322e-01
105	82	-2.003936e-02
105	83	0.000000e+00
105	84	0.000000e+00
105	85	2.206474e-01
105	86	2.951950e-01
105	87	4.436524e-01
105	88	4.232458e-01
105	89	3.176985e-01
105	90	3.366807e-01
105	91	4.750419e-01
105	92	6.300593e-01
105	93	6.112858e-01
105	94	7.129242e-02
105	95	0.000000e+00
105	96	0.000000e+00
105	97	2.016138e-01
105	98	3.735856e-01
105	99	5.087727e-01
105	100	4.511832e-01
105	101	2.620420e-01
105	102	3.554764e-01
105	103	3.722662e-01
105	104	6.131628e-01
105	105	1.000000e+00
105	106	5.953980e-02
105	107	0.000000e+00
105	108	0.000000e+00
105	109	0.000000e+00
106	0	0.000000e+00
106	1	3.940420e-02
106	2	3.431050e-02
106	3	2.033179e-02
106	4	2.338683e-02
106	5	3.082359e-03
106	6	-2.533038e-03
106	7	9.459917e-03
106	8	2.325615e-02
106	9	2.559157e-02
106	10	4.802883e-06
106	11	0.000000e+00
106	12	0.000000e+00
106	13	3.889539e-02
106	14	3.477778e-02
106	15	2.170011e-02
106	16	2.356673e-02
106	17	2.065098e-03
106	18	-3.356219e-03
106	19	1.016518e-02
106	20	2.335224e-02
106	21	2.533264e-02
106	22	-2.106647e-03
106	23	0.000000e+00
106	24	0.000000e+00
106	25	3.931882e-02
106	26	3.364788e-02
106	27	1.900850e-02
106	28	2.246092e-02
106	29	3.719780e-03
106	30	-1.877294e-03
106	31	8.937413e-03
106	32	2.346265e-02
106	33	2.675423e-02
106	34	3.300739e-04
106	35	0.000000e+00
106	36	0.000000e+00
106	37	3.859160e-02
106	38	3.272576e-02
106	39	1.691820e-02
106	40	2.171204e-02
106	41	4.811698e-03
106	42	-8.982909e-04
106	43	7.993548e-03
106	44	2.326064e-02
106	45	2.695482e-02
106	46	1.273966e-03
106	47	0.000000e+00
106	48	0.000000e+00
106	49	3.951075e-02
106	50	3.389510e-02
106	51	1.949453e-02
106	52	2.261178e-02
106	53	3.366216e-03
106	54	-2.216739e-03
106	55	9.183364e-03
106	56	2.340405e-02
106	57	2.625738e-02
106	58	-1.169240e-04
106	59	0.000000e+00
106	60	0.000000e+00
106	61	1.556778e-02
106	62	2.695527e-02
106	63	2.081178e-02
106	64	1.433412e-02
106	65	1.855584e-02
106	66	1.922686e-02
106	67	-1.193205e-02
106	68	1.150131e-02
106	69	-1.244107e-02
106	70	6.472778e-04
106	71	0.000000e+00
106	72	0.000000e+00
106	73	9.194654e-03
106	74	1.345859e-02
106	75	8.253616e-03
106	76	3.060975e-02
106	77	1.454193e-02
106	78	2.914416e-02
106	79	4.276867e-02
106	80	5.330859e-02
106	81	7.621725e-02
106	82	3.329721e-03
106	83	0.000000e+00
106	84	0.000000e+00
106	85	3.843347e-02
106	86	4.422213e-02
106	87	5.103246e-02
106	88	3.333135e-02
106	89	1.799799e-02
106	90	8.104772e-03
106	91	1.285717e-02
106	92	1.887579e-02
106	93	1.826165e-02
106	94	-4.201517e-03
106	95	0.000000e+00
106	96	0.000000e+00
106	97	4.066491e-02
106	98	4.313136e-02
106	99	4.141275e-02
106	100	4.000538e-03
106	101	1.244996e-02
106	102	6.226494e-03
106	103	-7.164822e-03
106	104	3.937093e-02
106	105	5.953980e-02
106	106	1.000000e+00
106	107	0.000000e+00
106	108	0.000000e+00
106	109	0.000000e+00
107	0	0.000000e+00
107	1	0.000000e+00
107	2	0.000000e+00
107	3	0.000000e+00
107	4	0.000000e+00
107	5	0.000000e+00
107	6	0.000000e+00
107	7	0.000000e+00
107	8	0.000000e+00
107	9	0.000000e+00
107	10	0.000000e+00
107	11	0.000000e+00
107	12	0.000000e+00
107	13	0.000000e+00
107	14	0.000000e+00
107	15	0.000000e+00
107	16	0.000000e+00
107	17	0.000000e+00
107	18	0.000000e+00
107	19	0.000000e+00
107	20	0.000000e+00
107	21	0.000000e+00
107	22	0.000000e+00
107	23	0.000000e+00
107	24	0.000000e+00
107	25	0.000000e+00
107	26	0.000000e+00
107	27	0.000000e+00
107	28	0.000000e+00
107	29	0.000000e+00
107	30	0.000000e+00
107	31	0.000000e+00
107	32	0.000000e+00
107	33	0.000000e+00
107	34	0.000000e+00
107	35	0.000000e+00
107	36	0.000000e+00
107	37	0.000000e+00
107	38	0.000000e+00
107	39	0.000000e+00
107	40	0.000000e+00
107	41	0.000000e+00
107	42	0.000000e+00
107	43	0.000000e+00
107	44	0.000000e+00
107	45	0.000000e+00
107	46	0.000000e+00
107	47	0.000000e+00
107	48	0.000000e+00
107	49	0.000000e+00
107	50	0.000000e+00
107	51	0.000000e+00
107	52	0.000000e+00
107	53	0.000000e+00
107	54	0.000000e+00
107	55	0.000000e+00
107	56	0.000000e+00
107	57	0.000000e+00
107	58	0.000000e+00
107	59	0.000000e+00
107	60	0.000000e+00
107	61	0.000000e+00
107	62	0.000000e+00
107	63	0.000000e+00
107	64	0.000000e+00
107	65	0.000000e+00
107	66	0.000000e+00
107	67	0.000000e+00
107	68	0.000000e+00
107	69	0.000000e+00
107	70	0.000000e+00
107	71	0.000000e+00
107	72	0.000000e+00
107	73	0.000000e+00
107	74	0.000000e+00
107	75	0.000000e+00
107	76	0.000000e+00
107	77	0.000000e+00
107	78	0.000000e+00
107	79	0.000000e+00
107	80	0.000000e+00
107	81	0.000000e+00
107	82	0.000000e+00
107	83	0.000000e+00
107	84	0.000000e+00
107	85	0.000000e+00
107	86	0.000000e+00
107	87	0.000000e+00
107	88	0.000000e+00
107	89	0.000000e+00
107	90	0.000000e+00
107	91	0.000000e+00
107	92	0.000000e+00
107	93	0.000000e+00
107	94	0.000000e+00
107	95	0.000000e+00
107	96	0.000000e+00
107	97	0.000000e+00
107	98	0.000000e+00
107	99	0.000000e+00
107	100	0.000000e+00
107	101	0.000000e+00
107	102	0.000000e+00
107	103	0.000000e+00
107	104	0.000000e+00
107	105	0.000000e+00
107	106	0.000000e+00
107	107	0.000000e+00
107	108	0.000000e+00
107	109	0.000000e+00
108	0	0.000000e+00
108	1	0.000000e+00
108	2	0.000000e+00
108	3	0.000000e+00
108	4	0.000000e+00
108	5	0.000000e+00
108	6	0.000000e+00
108	7	0.000000e+00
108	8	0.000000e+00
108	9	0.000000e+00
108	10	0.000000e+00
108	11	0.000000e+00
108	12	0.000000e+00
108	13	0.000000e+00
108	14	0.000000e+00
108	15	0.000000e+00
108	16	0.000000e+00
108	17	0.000000e+00
108	18	0.000000e+00
108	19	0.000000e+00
108	20	0.000000e+00
108	21	0.000000e+00
108	22	0.000000e+00
108	23	0.000000e+00
108	24	0.000000e+00
108	25	0.000000e+00
108	26	0.000000e+00
108	27	0.000000e+00
108	28	0.000000e+00
108	29	0.000000e+00
108	30	0.000000e+00
108	31	0.000000e+00
108	32	0.000000e+00
108	33	0.000000e+00
108	34	0.000000e+00
108	35	0.000000e+00
108	36	0.000000e+00
108	37	0.000000e+00
108	38	0.000000e+00
108	39	0.000000e+00
108	40	0.000000e+00
108	41	0.000000e+00
108	42	0.000000e+00
108	43	0.000000e+00
108	44	0.000000e+00
108	45	0.000000e+00
108	46	0.000000e+00
108	47	0.000000e+00
108	48	0.000000e+00
108	49	0.000000e+00
108	50	0.000000e+00
108	51	0.000000e+00
108	52	0.000000e+00
108	53	0.000000e+00
108	54	0.000000e+00
108	55	0.000000e+00
108	56	0.000000e+00
108	57	0.000000e+00
108	58	0.000000e+00
108	59	0.000000e+00
108	60	0.000000e+00
108	61	0.000000e+00
108	62	0.000000e+00
108	63	0.000000e+00
108	64	0.000000e+00
108	65	0.000000e+00
108	66	0.000000e+00
108	67	0.000000e+00
108	68	0.000000e+00
108	69	0.000000e+00
108	70	0.000000e+00
108	71	0.000000e+00
108	72	0.000000e+00
108	73	0.000000e+00
108	74	0.000000e+00
108	75	0.000000e+00
108	76	0.000000e+00
108	77	0.000000e+00
108	78	0.000000e+00
108	79	0.000000e+00
108	80	0.000000e+00
108	81	0.000000e+00
108	82	0.000000e+00
108	83	0.000000e+00
108	84	0.000000e+00
108	85	0.000000e+00
108	86	0.000000e+00
108	87	0.000000e+00
108	88	0.000000e+00
108	89	0.000000e+00
108	90	0.000000e+00
108	91	0.000000e+00
108	92	0.000000e+00
108	93	0.000000e+00
108	94	0.000000e+00
108	95	0.000000e+00
108	96	0.000000e+00
108	97	0.000000e+00
108	98	0.000000e+00
108	99	0.000000e+00
108	100	0.000000e+00
108	101	0.000000e+00
108	102	0.000000e+00
108	103	0.000000e+00
108	104	0.000000e+00
108	105	0.000000e+00
108	106	0.000000e+00
108	107	0.000000e+00
108	108	0.000000e+00
108	109	0.000000e+00
109	0	0.000000e+00
109	1	0.000000e+00
109	2	0.000000e+00
109	3	0.000000e+00
109	4	0.000000e+00
109	5	0.000000e+00
109	6	0.000000e+00
109	7	0.000000e+00
109	8	0.000000e+00
109	9	0.000000e+00
109	10	0.000000e+00
109	11	0.000000e+00
109	12	0.000000e+00
109	13	0.000000e+00
109	14	0.000000e+00
109	15	0.000000e+00
109	16	0.000000e+00
109	17	0.000000e+00
109	18	0.000000e+00
109	19	0.000000e+00
109	20	0.000000e+00
109	21	0.000000e+00
109	22	0.000000e+00
109	23	0.000000e+00
109	24	0.000000e+00
109	25	0.000000e+00
109	26	0.000000e+00
109	27	0.000000e+00
109	28	0.000000e+00
109	29	0.000000e+00
109	30	0.000000e+00
109	31	0.000000e+00
109	32	0.000000e+00
109	33	0.000000e+00
109	34	0.000000e+00
109	35	0.000000e+00
109	36	0.000000e+00
109	37	0.000000e+00
109	38	0.000000e+00
109	39	0.000000e+00
109	40	0.000000e+00
109	41	0.000000e+00
109	42	0.000000e+00
109	43	0.000000e+00
109	44	0.000000e+00
109	45	0.000000e+00
109	46	0.000000e+00
109	47	0.000000e+00
109	48	0.000000e+00
109	49	0.000000e+00
109	50	0.000000e+00
109	51	0.000000e+00
109	52	0.000000e+00
109	53	0.000000e+00
109	54	0.000000e+00
109	55	0.000000e+00
109	56	0.000000e+00
109	57	0.000000e+00
109	58	0.000000e+00
109	59	0.000000e+00
109	60	0.000000e+00
109	61	0.000000e+00
109	62	0.000000e+00
109	63	0.000000e+00
109	64	0.000000e+00
109	65	0.000000e+00
109	66	0.000000e+00
109	67	0.000000e+00
109	68	0.000000e+00
109	69	0.000000e+00
109	70	0.000000e+00
109	71	0.000000e+00
109	72	0.000000e+00
109	73	0.000000e+00
109	74	0.000000e+00
109	75	0.000000e+00
109	76	0.000000e+00
109	77	0.000000e+00
109	78	0.000000e+00
109	79	0.000000e+00
109	80	0.000000e+00
109	81	0.000000e+00
109	82	0.000000e+00
109	83	0.000000e+00
109	84	0.000000e+00
109	85	0.000000e+00
109	86	0.000000e+00
109	87	0.000000e+00
109	88	0.000000e+00
109	89	0.000000e+00
109	90	0.000000e+00
109	91	0.000000e+00
109	92	0.000000e+00
109	93	0.000000e+00
109	94	0.000000e+00
109	95	0.000000e+00
109	96	0.000000e+00
109	97	0.000000e+00
109	98	0.000000e+00
109	99	0.000000e+00
109	100	0.000000e+00
109	101	0.000000e+00
109	102	0.000000e+00
109	103	0.000000e+00
109	104	0.000000e+00
109	105	0.000000e+00
109	106	0.000000e+00
109	107	0.000000e+00
109	108	0.000000e+00
109	109	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_correlation_proton_p.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.344822e-01
1	3	7.678783e-01
1	4	6.732725e-01
1	5	6.021005e-01
1	6	0.000000e+00
1	7	0.000000e+00
1	8	9.796286e-01
1	9	9.357086e-01
1	10	7.698187e-01
1	11	6.734988e-01
1	12	6.059902e-01
1	13	0.000000e+00
1	14	0.000000e+00
1	15	9.822701e-01
1	16	9.282871e-01
1	17	7.619779e-01
1	18	6.693939e-01
1	19	6.015436e-01
1	20	0.000000e+00
1	21	0.000000e+00
1	22	9.745358e-01
1	23	9.155837e-01
1	24	7.512938e-01
1	25	6.608031e-01
1	26	5.879833e-01
1	27	0.000000e+00
1	28	0.000000e+00
1	29	9.829573e-01
1	30	9.308197e-01
1	31	7.640277e-01
1	32	6.710888e-01
1	33	6.032809e-01
1	34	0.000000e+00
1	35	0.000000e+00
1	36	3.789790e-01
1	37	6.401627e-01
1	38	6.570505e-01
1	39	4.574094e-01
1	40	2.726202e-01
1	41	0.000000e+00
1	42	0.000000e+00
1	43	3.881783e-01
1	44	5.711658e-01
1	45	3.807172e-01
1	46	3.500055e-01
1	47	2.802640e-01
1	48	0.000000e+00
1	49	0.000000e+00
1	50	5.433843e-01
1	51	6.828722e-01
1	52	6.540106e-01
1	53	5.000698e-01
1	54	3.192254e-01
1	55	0.000000e+00
1	56	0.000000e+00
1	57	4.511642e-01
1	58	5.919107e-01
1	59	6.293826e-01
1	60	5.561179e-01
1	61	4.210171e-01
1	62	0.000000e+00
1	63	0.000000e+00
1	64	0.000000e+00
2	0	0.000000e+00
2	1	9.344822e-01
2	2	1.000000e+00
2	3	8.991084e-01
2	4	8.089191e-01
2	5	7.472179e-01
2	6	0.000000e+00
2	7	0.000000e+00
2	8	9.236797e-01
2	9	9.838992e-01
2	10	9.003968e-01
2	11	8.101073e-01
2	12	7.515086e-01
2	13	0.000000e+00
2	14	0.000000e+00
2	15	9.358466e-01
2	16	9.862149e-01
2	17	8.938191e-01
2	18	8.042929e-01
2	19	7.454480e-01
2	20	0.000000e+00
2	21	0.000000e+00
2	22	9.352952e-01
2	23	9.795142e-01
2	24	8.834133e-01
2	25	7.932066e-01
2	26	7.290838e-01
2	27	0.000000e+00
2	28	0.000000e+00
2	29	9.347294e-01
2	30	9.868333e-01
2	31	8.957358e-01
2	32	8.063446e-01
2	33	7.476634e-01
2	34	0.000000e+00
2	35	0.000000e+00
2	36	3.870339e-01
2	37	5.929774e-01
2	38	6.626157e-01
2	39	5.250269e-01
2	40	3.220633e-01
2	41	0.000000e+00
2	42	0.000000e+00
2	43	3.725153e-01
2	44	5.288062e-01
2	45	4.334894e-01
2	46	4.409441e-01
2	47	3.463113e-01
2	48	0.000000e+00
2	49	0.000000e+00
2	50	4.866240e-01
2	51	5.975785e-01
2	52	6.767048e-01
2	53	5.691533e-01
2	54	3.522027e-01
2	55	0.000000e+00
2	56	0.000000e+00
2	57	3.725842e-01
2	58	5.552366e-01
2	59	6.549763e-01
2	60	5.893948e-01
2	61	4.460872e-01
2	62	0.000000e+00
2	63	0.000000e+00
2	64	0.000000e+00
3	0	0.000000e+00
3	1	7.678783e-01
3	2	8.991084e-01
3	3	1.000000e+00
3	4	9.510831e-01
3	5	9.065571e-01
3	6	0.000000e+00
3	7	0.000000e+00
3	8	7.475048e-01
3	9	8.842142e-01
3	10	9.879542e-01
3	11	9.528213e-01
3	12	9.084498e-01
3	13	0.000000e+00
3	14	0.000000e+00
3	15	7.766067e-01
3	16	9.032793e-01
3	17	9.891127e-01
3	18	9.461225e-01
3	19	9.033872e-01
3	20	0.000000e+00
3	21	0.000000e+00
3	22	7.896419e-01
3	23	9.089721e-01
3	24	9.837717e-01
3	25	9.332533e-01
3	26	8.868875e-01
3	27	0.000000e+00
3	28	0.000000e+00
3	29	7.722284e-01
3	30	9.004768e-01
3	31	9.896715e-01
3	32	9.483743e-01
3	33	9.056903e-01
3	34	0.000000e+00
3	35	0.000000e+00
3	36	3.504287e-01
3	37	4.887239e-01
3	38	5.734568e-01
3	39	5.695628e-01
3	40	3.980106e-01
3	41	0.000000e+00
3	42	0.000000e+00
3	43	3.391161e-01
3	44	4.807954e-01
3	45	4.714595e-01
3	46	5.500885e-01
3	47	4.061944e-01
3	48	0.000000e+00
3	49	0.000000e+00
3	50	3.259963e-01
3	51	3.989146e-01
3	52	5.926686e-01
3	53	6.180262e-01
3	54	3.846370e-01
3	55	0.000000e+00
3	56	0.000000e+00
3	57	2.012205e-01
3	58	4.295141e-01
3	59	6.145071e-01
3	60	5.767116e-01
3	61	4.757431e-01
3	62	0.000000e+00
3	63	0.000000e+00
3	64	0.000000e+00
4	0	0.000000e+00
4	1	6.732725e-01
4	2	8.089191e-01
4	3	9.510831e-01
4	4	1.000000e+00
4	5	9.542295e-01
4	6	0.000000e+00
4	7	0.000000e+00
4	8	6.498979e-01
4	9	7.905306e-01
4	10	9.462073e-01
4	11	9.832345e-01
4	12	9.507885e-01
4	13	0.000000e+00
4	14	0.000000e+00
4	15	6.836640e-01
4	16	8.156977e-01
4	17	9.521858e-01
4	18	9.850295e-01
4	19	9.525740e-01
4	20	0.000000e+00
4	21	0.000000e+00
4	22	7.012264e-01
4	23	8.263785e-01
4	24	9.500894e-01
4	25	9.778530e-01
4	26	9.412044e-01
4	27	0.000000e+00
4	28	0.000000e+00
4	29	6.784134e-01
4	30	8.116445e-01
4	31	9.517866e-01
4	32	9.857302e-01
4	33	9.539098e-01
4	34	0.000000e+00
4	35	0.000000e+00
4	36	2.168449e-01
4	37	4.811870e-01
4	38	5.500826e-01
4	39	5.801054e-01
4	40	4.559897e-01
4	41	0.000000e+00
4	42	0.000000e+00
4	43	2.051611e-01
4	44	4.973534e-01
4	45	4.593441e-01
4	46	5.192531e-01
4	47	4.186453e-01
4	48	0.000000e+00
4	49	0.000000e+00
4	50	1.833500e-01
4	51	3.884675e-01
4	52	5.189930e-01
4	53	6.456204e-01
4	54	4.927255e-01
4	55	0.000000e+00
4	56	0.000000e+00
4	57	8.331650e-02
4	58	3.924462e-01
4	59	6.078822e-01
4	60	5.975020e-01
4	61	5.280627e-01
4	62	0.000000e+00
4	63	0.000000e+00
4	64	0.000000e+00
5	0	0.000000e+00
5	1	6.021005e-01
5	2	7.472179e-01
5	3	9.065571e-01
5	4	9.542295e-01
5	5	1.000000e+00
5	6	0.000000e+00
5	7	0.000000e+00
5	8	5.796083e-01
5	9	7.287362e-01
5	10	9.013347e-01
5	11	9.518891e-01
5	12	9.717635e-01
5	13	0.000000e+00
5	14	0.000000e+00
5	15	6.127916e-01
5	16	7.546521e-01
5	17	9.080184e-01
5	18	9.527592e-01
5	19	9.742985e-01
5	20	0.000000e+00
5	21	0.000000e+00
5	22	6.305006e-01
5	23	7.663324e-01
5	24	9.067445e-01
5	25	9.450940e-01
5	26	9.632940e-01
5	27	0.000000e+00
5	28	0.000000e+00
5	29	6.075201e-01
5	30	7.503772e-01
5	31	9.074313e-01
5	32	9.535457e-01
5	33	9.754266e-01
5	34	0.000000e+00
5	35	0.000000e+00
5	36	2.207394e-01
5	37	4.171101e-01
5	38	5.064235e-01
5	39	5.802322e-01
5	40	4.805396e-01
5	41	0.000000e+00
5	42	0.000000e+00
5	43	2.095659e-01
5	44	4.417808e-01
5	45	4.547817e-01
5	46	5.355596e-01
5	47	4.185129e-01
5	48	0.000000e+00
5	49	0.000000e+00
5	50	1.641621e-01
5	51	3.061093e-01
5	52	5.086624e-01
5	53	6.609266e-01
5	54	5.086984e-01
5	55	0.000000e+00
5	56	0.000000e+00
5	57	6.049309e-02
5	58	3.556707e-01
5	59	5.662175e-01
5	60	5.655597e-01
5	61	5.234099e-01
5	62	0.000000e+00
5	63	0.000000e+00
5	64	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00
6	7	0.000000e+00
6	8	0.000000e+00
6	9	0.000000e+00
6	10	0.000000e+00
6	11	0.000000e+00
6	12	0.000000e+00
6	13	0.000000e+00
6	14	0.000000e+00
6	15	0.000000e+00
6	16	0.000000e+00
6	17	0.000000e+00
6	18	0.000000e+00
6	19	0.000000e+00
6	20	0.000000e+00
6	21	0.000000e+00
6	22	0.000000e+00
6	23	0.000000e+00
6	24	0.000000e+00
6	25	0.000000e+00
6	26	0.000000e+00
6	27	0.000000e+00
6	28	0.000000e+00
6	29	0.000000e+00
6	30	0.000000e+00
6	31	0.000000e+00
6	32	0.000000e+00
6	33	0.000000e+00
6	34	0.000000e+00
6	35	0.000000e+00
6	36	0.000000e+00
6	37	0.000000e+00
6	38	0.000000e+00
6	39	0.000000e+00
6	40	0.000000e+00
6	41	0.000000e+00
6	42	0.000000e+00
6	43	0.000000e+00
6	44	0.000000e+00
6	45	0.000000e+00
6	46	0.000000e+00
6	47	0.000000e+00
6	48	0.000000e+00
6	49	0.000000e+00
6	50	0.000000e+00
6	51	0.000000e+00
6	52	0.000000e+00
6	53	0.000000e+00
6	54	0.000000e+00
6	55	0.000000e+00
6	56	0.000000e+00
6	57	0.000000e+00
6	58	0.000000e+00
6	59	0.000000e+00
6	60	0.000000e+00
6	61	0.000000e+00
6	62	0.000000e+00
6	63	0.000000e+00
6	64	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00
7	8	0.000000e+00
7	9	0.000000e+00
7	10	0.000000e+00
7	11	0.000000e+00
7	12	0.000000e+00
7	13	0.000000e+00
7	14	0.000000e+00
7	15	0.000000e+00
7	16	0.000000e+00
7	17	0.000000e+00
7	18	0.000000e+00
7	19	0.000000e+00
7	20	0.000000e+00
7	21	0.000000e+00
7	22	0.000000e+00
7	23	0.000000e+00
7	24	0.000000e+00
7	25	0.000000e+00
7	26	0.000000e+00
7	27	0.000000e+00
7	28	0.000000e+00
7	29	0.000000e+00
7	30	0.000000e+00
7	31	0.000000e+00
7	32	0.000000e+00
7	33	0.000000e+00
7	34	0.000000e+00
7	35	0.000000e+00
7	36	0.000000e+00
7	37	0.000000e+00
7	38	0.000000e+00
7	39	0.000000e+00
7	40	0.000000e+00
7	41	0.000000e+00
7	42	0.000000e+00
7	43	0.000000e+00
7	44	0.000000e+00
7	45	0.000000e+00
7	46	0.000000e+00
7	47	0.000000e+00
7	48	0.000000e+00
7	49	0.000000e+00
7	50	0.000000e+00
7	51	0.000000e+00
7	52	0.000000e+00
7	53	0.000000e+00
7	54	0.000000e+00
7	55	0.000000e+00
7	56	0.000000e+00
7	57	0.000000e+00
7	58	0.000000e+00
7	59	0.000000e+00
7	60	0.000000e+00
7	61	0.000000e+00
7	62	0.000000e+00
7	63	0.000000e+00
7	64	0.000000e+00
8	0	0.000000e+00
8	1	9.796286e-01
8	2	9.236797e-01
8	3	7.475048e-01
8	4	6.498979e-01
8	5	5.796083e-01
8	6	0.000000e+00
8	7	0.000000e+00
8	8	1.000000e+00
8	9	9.299730e-01
8	10	7.526260e-01
8	11	6.527215e-01
8	12	5.858035e-01
8	13	0.000000e+00
8	14	0.000000e+00
8	15	9.792797e-01
8	16	9.196124e-01
8	17	7.428720e-01
8	18	6.471841e-01
8	19	5.797702e-01
8	20	0.000000e+00
8	21	0.000000e+00
8	22	9.692328e-01
8	23	9.048891e-01
8	24	7.309275e-01
8	25	6.377191e-01
8	26	5.652985e-01
8	27	0.000000e+00
8	28	0.000000e+00
8	29	9.805608e-01
8	30	9.226962e-01
8	31	7.452549e-01
8	32	6.491526e-01
8	33	5.817736e-01
8	34	0.000000e+00
8	35	0.000000e+00
8	36	3.783218e-01
8	37	6.399092e-01
8	38	6.524969e-01
8	39	4.477558e-01
8	40	2.663035e-01
8	41	0.000000e+00
8	42	0.000000e+00
8	43	3.862743e-01
8	44	5.667399e-01
8	45	3.736191e-01
8	46	3.387171e-01
8	47	2.727516e-01
8	48	0.000000e+00
8	49	0.000000e+00
8	50	5.502789e-01
8	51	6.855000e-01
8	52	6.458872e-01
8	53	4.843258e-01
8	54	3.069215e-01
8	55	0.000000e+00
8	56	0.000000e+00
8	57	4.585766e-01
8	58	5.902310e-01
8	59	6.190501e-01
8	60	5.451289e-01
8	61	4.120673e-01
8	62	0.000000e+00
8	63	0.000000e+00
8	64	0.000000e+00
9	0	0.000000e+00
9	1	9.357086e-01
9	2	9.838992e-01
9	3	8.842142e-01
9	4	7.905306e-01
9	5	7.287362e-01
9	6	0.000000e+00
9	7	0.000000e+00
9	8	9.299730e-01
9	9	1.000000e+00
9	10	8.886772e-01
9	11	7.944281e-01
9	12	7.355021e-01
9	13	0.000000e+00
9	14	0.000000e+00
9	15	9.391991e-01
9	16	9.832240e-01
9	17	8.798859e-01
9	18	7.867205e-01
9	19	7.274246e-01
9	20	0.000000e+00
9	21	0.000000e+00
9	22	9.364924e-01
9	23	9.739146e-01
9	24	8.679646e-01
9	25	7.743830e-01
9	26	7.097721e-01
9	27	0.000000e+00
9	28	0.000000e+00
9	29	9.386342e-01
9	30	9.845369e-01
9	31	8.822000e-01
9	32	7.891227e-01
9	33	7.299979e-01
9	34	0.000000e+00
9	35	0.000000e+00
9	36	3.926496e-01
9	37	5.982799e-01
9	38	6.632938e-01
9	39	5.163510e-01
9	40	3.159795e-01
9	41	0.000000e+00
9	42	0.000000e+00
9	43	3.780023e-01
9	44	5.279396e-01
9	45	4.309558e-01
9	46	4.357009e-01
9	47	3.416788e-01
9	48	0.000000e+00
9	49	0.000000e+00
9	50	4.998042e-01
9	51	6.059206e-01
9	52	6.764967e-01
9	53	5.573946e-01
9	54	3.435752e-01
9	55	0.000000e+00
9	56	0.000000e+00
9	57	3.869098e-01
9	58	5.615178e-01
9	59	6.531089e-01
9	60	5.853261e-01
9	61	4.403323e-01
9	62	0.000000e+00
9	63	0.000000e+00
9	64	0.000000e+00
10	0	0.000000e+00
10	1	7.698187e-01
10	2	9.003968e-01
10	3	9.879542e-01
10	4	9.462073e-01
10	5	9.013347e-01
10	6	0.000000e+00
10	7	0.000000e+00
10	8	7.526260e-01
10	9	8.886772e-01
10	10	1.000000e+00
10	11	9.498346e-01
10	12	9.051185e-01
10	13	0.000000e+00
10	14	0.000000e+00
10	15	7.800412e-01
10	16	9.057895e-01
10	17	9.869313e-01
10	18	9.417733e-01
10	19	8.982982e-01
10	20	0.000000e+00
10	21	0.000000e+00
10	22	7.918044e-01
10	23	9.100103e-01
10	24	9.801209e-01
10	25	9.279065e-01
10	26	8.805712e-01
10	27	0.000000e+00
10	28	0.000000e+00
10	29	7.759737e-01
10	30	9.033593e-01
10	31	9.878662e-01
10	32	9.442939e-01
10	33	9.009363e-01
10	34	0.000000e+00
10	35	0.000000e+00
10	36	3.524024e-01
10	37	4.902858e-01
10	38	5.743221e-01
10	39	5.676293e-01
10	40	3.969059e-01
10	41	0.000000e+00
10	42	0.000000e+00
10	43	3.418901e-01
10	44	4.800331e-01
10	45	4.700467e-01
10	46	5.467698e-01
10	47	4.071331e-01
10	48	0.000000e+00
10	49	0.000000e+00
10	50	3.306326e-01
10	51	4.020779e-01
10	52	5.906666e-01
10	53	6.109750e-01
10	54	3.786175e-01
10	55	0.000000e+00
10	56	0.000000e+00
10	57	2.043537e-01
10	58	4.296914e-01
10	59	6.142041e-01
10	60	5.745450e-01
10	61	4.746334e-01
10	62	0.000000e+00
10	63	0.000000e+00
10	64	0.000000e+00
11	0	0.000000e+00
11	1	6.734988e-01
11	2	8.101073e-01
11	3	9.528213e-01
11	4	9.832345e-01
11	5	9.518891e-01
11	6	0.000000e+00
11	7	0.000000e+00
11	8	6.527215e-01
11	9	7.944281e-01
11	10	9.498346e-01
11	11	1.000000e+00
11	12	9.503259e-01
11	13	0.000000e+00
11	14	0.000000e+00
11	15	6.851086e-01
11	16	8.176748e-01
11	17	9.542047e-01
11	18	9.816735e-01
11	19	9.500606e-01
11	20	0.000000e+00
11	21	0.000000e+00
11	22	7.016329e-01
11	23	8.269406e-01
11	24	9.509715e-01
11	25	9.726749e-01
11	26	9.372021e-01
11	27	0.000000e+00
11	28	0.000000e+00
11	29	6.801172e-01
11	30	8.139868e-01
11	31	9.540996e-01
11	32	9.828502e-01
11	33	9.517705e-01
11	34	0.000000e+00
11	35	0.000000e+00
11	36	2.293301e-01
11	37	4.781951e-01
11	38	5.495062e-01
11	39	5.808024e-01
11	40	4.542257e-01
11	41	0.000000e+00
11	42	0.000000e+00
11	43	2.168811e-01
11	44	4.921935e-01
11	45	4.612796e-01
11	46	5.273939e-01
11	47	4.185396e-01
11	48	0.000000e+00
11	49	0.000000e+00
11	50	1.949107e-01
11	51	3.835256e-01
11	52	5.233806e-01
11	53	6.428728e-01
11	54	4.827326e-01
11	55	0.000000e+00
11	56	0.000000e+00
11	57	9.146571e-02
11	58	3.946118e-01
11	59	6.094064e-01
11	60	5.957064e-01
11	61	5.245382e-01
11	62	0.000000e+00
11	63	0.000000e+00
11	64	0.000000e+00
12	0	0.000000e+00
12	1	6.059902e-01
12	2	7.515086e-01
12	3	9.084498e-01
12	4	9.507885e-01
12	5	9.717635e-01
12	6	0.000000e+00
12	7	0.000000e+00
12	8	5.858035e-01
12	9	7.355021e-01
12	10	9.051185e-01
12	11	9.503259e-01
12	12	1.000000e+00
12	13	0.000000e+00
12	14	0.000000e+00
12	15	6.173837e-01
12	16	7.593742e-01
12	17	9.098679e-01
12	18	9.491425e-01
12	19	9.693063e-01
12	20	0.000000e+00
12	21	0.000000e+00
12	22	6.338437e-01
12	23	7.694570e-01
12	24	9.071924e-01
12	25	9.399807e-01
12	26	9.563215e-01
12	27	0.000000e+00
12	28	0.000000e+00
12	29	6.124175e-01
12	30	7.554787e-01
12	31	9.096389e-01
12	32	9.503206e-01
12	33	9.709384e-01
12	34	0.000000e+00
12	35	0.000000e+00
12	36	2.338628e-01
12	37	4.169945e-01
12	38	5.066596e-01
12	39	5.794368e-01
12	40	4.776356e-01
12	41	0.000000e+00
12	42	0.000000e+00
12	43	2.226952e-01
12	44	4.386448e-01
12	45	4.572807e-01
12	46	5.402910e-01
12	47	4.230133e-01
12	48	0.000000e+00
12	49	0.000000e+00
12	50	1.781209e-01
12	51	3.047499e-01
12	52	5.098436e-01
12	53	6.540507e-01
12	54	4.979045e-01
12	55	0.000000e+00
12	56	0.000000e+00
12	57	6.570155e-02
12	58	3.583302e-01
12	59	5.679374e-01
12	60	5.655367e-01
12	61	5.215235e-01
12	62	0.000000e+00
12	63	0.000000e+00
12	64	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00
13	14	0.000000e+00
13	15	0.000000e+00
13	16	0.000000e+00
13	17	0.000000e+00
13	18	0.000000e+00
13	19	0.000000e+00
13	20	0.000000e+00
13	21	0.000000e+00
13	22	0.000000e+00
13	23	0.000000e+00
13	24	0.000000e+00
13	25	0.000000e+00
13	26	0.000000e+00
13	27	0.000000e+00
13	28	0.000000e+00
13	29	0.000000e+00
13	30	0.000000e+00
13	31	0.000000e+00
13	32	0.000000e+00
13	33	0.000000e+00
13	34	0.000000e+00
13	35	0.000000e+00
13	36	0.000000e+00
13	37	0.000000e+00
13	38	0.000000e+00
13	39	0.000000e+00
13	40	0.000000e+00
13	41	0.000000e+00
13	42	0.000000e+00
13	43	0.000000e+00
13	44	0.000000e+00
13	45	0.000000e+00
13	46	0.000000e+00
13	47	0.000000e+00
13	48	0.000000e+00
13	49	0.000000e+00
13	50	0.000000e+00
13	51	0.000000e+00
13	52	0.000000e+00
13	53	0.000000e+00
13	54	0.000000e+00
13	55	0.000000e+00
13	56	0.000000e+00
13	57	0.000000e+00
13	58	0.000000e+00
13	59	0.000000e+00
13	60	0.000000e+00
13	61	0.000000e+00
13	62	0.000000e+00
13	63	0.000000e+00
13	64	0.000000e+00
14	0	0.000000e+00
14	1	0.000000e+00
14	2	0.000000e+00
14	3	0.000000e+00
14	4	0.000000e+00
14	5	0.000000e+00
14	6	0.000000e+00
14	7	0.000000e+00
14	8	0.000000e+00
14	9	0.000000e+00
14	10	0.000000e+00
14	11	0.000000e+00
14	12	0.000000e+00
14	13	0.000000e+00
14	14	0.000000e+00
14	15	0.000000e+00
14	16	0.000000e+00
14	17	0.000000e+00
14	18	0.000000e+00
14	19	0.000000e+00
14	20	0.000000e+00
14	21	0.000000e+00
14	22	0.000000e+00
14	23	0.000000e+00
14	24	0.000000e+00
14	25	0.000000e+00
14	26	0.000000e+00
14	27	0.000000e+00
14	28	0.000000e+00
14	29	0.000000e+00
14	30	0.000000e+00
14	31	0.000000e+00
14	32	0.000000e+00
14	33	0.000000e+00
14	34	0.000000e+00
14	35	0.000000e+00
14	36	0.000000e+00
14	37	0.000000e+00
14	38	0.000000e+00
14	39	0.000000e+00
14	40	0.000000e+00
14	41	0.000000e+00
14	42	0.000000e+00
14	43	0.000000e+00
14	44	0.000000e+00
14	45	0.000000e+00
14	46	0.000000e+00
14	47	0.000000e+00
14	48	0.000000e+00
14	49	0.000000e+00
14	50	0.000000e+00
14	51	0.000000e+00
14	52	0.000000e+00
14	53	0.000000e+00
14	54	0.000000e+00
14	55	0.000000e+00
14	56	0.000000e+00
14	57	0.000000e+00
14	58	0.000000e+00
14	59	0.000000e+00
14	60	0.000000e+00
14	61	0.000000e+00
14	62	0.000000e+00
14	63	0.000000e+00
14	64	0.000000e+00
15	0	0.000000e+00
15	1	9.822701e-01
15	2	9.358466e-01
15	3	7.766067e-01
15	4	6.836640e-01
15	5	6.127916e-01
15	6	0.000000e+00
15	7	0.000000e+00
15	8	9.792797e-01
15	9	9.391991e-01
15	10	7.800412e-01
15	11	6.851086e-01
15	12	6.173837e-01
15	13	0.000000e+00
15	14	0.000000e+00
15	15	1.000000e+00
15	16	9.333412e-01
15	17	7.731045e-01
15	18	6.815431e-01
15	19	6.136247e-01
15	20	0.000000e+00
15	21	0.000000e+00
15	22	9.771072e-01
15	23	9.216453e-01
15	24	7.629523e-01
15	25	6.731984e-01
15	26	6.003512e-01
15	27	0.000000e+00
15	28	0.000000e+00
15	29	9.840334e-01
15	30	9.355645e-01
15	31	7.749896e-01
15	32	6.831299e-01
15	33	6.152407e-01
15	34	0.000000e+00
15	35	0.000000e+00
15	36	3.798022e-01
15	37	6.365145e-01
15	38	6.570803e-01
15	39	4.631011e-01
15	40	2.764668e-01
15	41	0.000000e+00
15	42	0.000000e+00
15	43	3.933367e-01
15	44	5.757122e-01
15	45	3.897828e-01
15	46	3.588390e-01
15	47	2.863256e-01
15	48	0.000000e+00
15	49	0.000000e+00
15	50	5.402522e-01
15	51	6.795121e-01
15	52	6.595922e-01
15	53	5.092572e-01
15	54	3.250444e-01
15	55	0.000000e+00
15	56	0.000000e+00
15	57	4.489860e-01
15	58	5.918115e-01
15	59	6.351976e-01
15	60	5.619882e-01
15	61	4.258768e-01
15	62	0.000000e+00
15	63	0.000000e+00
15	64	0.000000e+00
16	0	0.000000e+00
16	1	9.282871e-01
16	2	9.862149e-01
16	3	9.032793e-01
16	4	8.156977e-01
16	5	7.546521e-01
16	6	0.000000e+00
16	7	0.000000e+00
16	8	9.196124e-01
16	9	9.832240e-01
16	10	9.057895e-01
16	11	8.176748e-01
16	12	7.593742e-01
16	13	0.000000e+00
16	14	0.000000e+00
16	15	9.333412e-01
16	16	1.000000e+00
16	17	9.002567e-01
16	18	8.128840e-01
16	19	7.542764e-01
16	20	0.000000e+00
16	21	0.000000e+00
16	22	9.338811e-01
16	23	9.820179e-01
16	24	8.904935e-01
16	25	8.023977e-01
16	26	7.384554e-01
16	27	0.000000e+00
16	28	0.000000e+00
16	29	9.319238e-01
16	30	9.876880e-01
16	31	9.019729e-01
16	32	8.147363e-01
16	33	7.563194e-01
16	34	0.000000e+00
16	35	0.000000e+00
16	36	3.825533e-01
16	37	5.865733e-01
16	38	6.596557e-01
16	39	5.285605e-01
16	40	3.248330e-01
16	41	0.000000e+00
16	42	0.000000e+00
16	43	3.707097e-01
16	44	5.304541e-01
16	45	4.375972e-01
16	46	4.444257e-01
16	47	3.510538e-01
16	48	0.000000e+00
16	49	0.000000e+00
16	50	4.793585e-01
16	51	5.937413e-01
16	52	6.773526e-01
16	53	5.753843e-01
16	54	3.573542e-01
16	55	0.000000e+00
16	56	0.000000e+00
16	57	3.642151e-01
16	58	5.520419e-01
16	59	6.568604e-01
16	60	5.921635e-01
16	61	4.494386e-01
16	62	0.000000e+00
16	63	0.000000e+00
16	64	0.000000e+00
17	0	0.000000e+00
17	1	7.619779e-01
17	2	8.938191e-01
17	3	9.891127e-01
17	4	9.521858e-01
17	5	9.080184e-01
17	6	0.000000e+00
17	7	0.000000e+00
17	8	7.428720e-01
17	9	8.798859e-01
17	10	9.869313e-01
17	11	9.542047e-01
17	12	9.098679e-01
17	13	0.000000e+00
17	14	0.000000e+00
17	15	7.731045e-01
17	16	9.002567e-01
17	17	1.000000e+00
17	18	9.484869e-01
17	19	9.059334e-01
17	20	0.000000e+00
17	21	0.000000e+00
17	22	7.869555e-01
17	23	9.068744e-01
17	24	9.849428e-01
17	25	9.362682e-01
17	26	8.901832e-01
17	27	0.000000e+00
17	28	0.000000e+00
17	29	7.685132e-01
17	30	8.971924e-01
17	31	9.897092e-01
17	32	9.505387e-01
17	33	9.080217e-01
17	34	0.000000e+00
17	35	0.000000e+00
17	36	3.468119e-01
17	37	4.855431e-01
17	38	5.710138e-01
17	39	5.702266e-01
17	40	3.990869e-01
17	41	0.000000e+00
17	42	0.000000e+00
17	43	3.375383e-01
17	44	4.824742e-01
17	45	4.735195e-01
17	46	5.520129e-01
17	47	4.071836e-01
17	48	0.000000e+00
17	49	0.000000e+00
17	50	3.212207e-01
17	51	3.968886e-01
17	52	5.927846e-01
17	53	6.220528e-01
17	54	3.889240e-01
17	55	0.000000e+00
17	56	0.000000e+00
17	57	1.981518e-01
17	58	4.294693e-01
17	59	6.152400e-01
17	60	5.783903e-01
17	61	4.771701e-01
17	62	0.000000e+00
17	63	0.000000e+00
17	64	0.000000e+00
18	0	0.000000e+00
18	1	6.693939e-01
18	2	8.042929e-01
18	3	9.461225e-01
18	4	9.850295e-01
18	5	9.527592e-01
18	6	0.000000e+00
18	7	0.000000e+00
18	8	6.471841e-01
18	9	7.867205e-01
18	10	9.417733e-01
18	11	9.816735e-01
18	12	9.491425e-01
18	13	0.000000e+00
18	14	0.000000e+00
18	15	6.815431e-01
18	16	8.128840e-01
18	17	9.484869e-01
18	18	1.000000e+00
18	19	9.521008e-01
18	20	0.000000e+00
18	21	0.000000e+00
18	22	6.995350e-01
18	23	8.242610e-01
18	24	9.468696e-01
18	25	9.789066e-01
18	26	9.415759e-01
18	27	0.000000e+00
18	28	0.000000e+00
18	29	6.761738e-01
18	30	8.086327e-01
18	31	9.479422e-01
18	32	9.854310e-01
18	33	9.532260e-01
18	34	0.000000e+00
18	35	0.000000e+00
18	36	2.061544e-01
18	37	4.808661e-01
18	38	5.484594e-01
18	39	5.785103e-01
18	40	4.570043e-01
18	41	0.000000e+00
18	42	0.000000e+00
18	43	1.961101e-01
18	44	5.007603e-01
18	45	4.575325e-01
18	46	5.118997e-01
18	47	4.186999e-01
18	48	0.000000e+00
18	49	0.000000e+00
18	50	1.747499e-01
18	51	3.918410e-01
18	52	5.140919e-01
18	53	6.454481e-01
18	54	4.986462e-01
18	55	0.000000e+00
18	56	0.000000e+00
18	57	7.742592e-02
18	58	3.908462e-01
18	59	6.067730e-01
18	60	5.975668e-01
18	61	5.302523e-01
18	62	0.000000e+00
18	63	0.000000e+00
18	64	0.000000e+00
19	0	0.000000e+00
19	1	6.015436e-01
19	2	7.454480e-01
19	3	9.033872e-01
19	4	9.525740e-01
19	5	9.742985e-01
19	6	0.000000e+00
19	7	0.000000e+00
19	8	5.797702e-01
19	9	7.274246e-01
19	10	8.982982e-01
19	11	9.500606e-01
19	12	9.693063e-01
19	13	0.000000e+00
19	14	0.000000e+00
19	15	6.136247e-01
19	16	7.542764e-01
19	17	9.059334e-01
19	18	9.521008e-01
19	19	1.000000e+00
19	20	0.000000e+00
19	21	0.000000e+00
19	22	6.317475e-01
19	23	7.665860e-01
19	24	9.052674e-01
19	25	9.452104e-01
19	26	9.632599e-01
19	27	0.000000e+00
19	28	0.000000e+00
19	29	6.082176e-01
19	30	7.498167e-01
19	31	9.051549e-01
19	32	9.526542e-01
19	33	9.741399e-01
19	34	0.000000e+00
19	35	0.000000e+00
19	36	2.151419e-01
19	37	4.167577e-01
19	38	5.068618e-01
19	39	5.799136e-01
19	40	4.804892e-01
19	41	0.000000e+00
19	42	0.000000e+00
19	43	2.042834e-01
19	44	4.451996e-01
19	45	4.546812e-01
19	46	5.319169e-01
19	47	4.165071e-01
19	48	0.000000e+00
19	49	0.000000e+00
19	50	1.610600e-01
19	51	3.109403e-01
19	52	5.101819e-01
19	53	6.630982e-01
19	54	5.131793e-01
19	55	0.000000e+00
19	56	0.000000e+00
19	57	6.164630e-02
19	58	3.571585e-01
19	59	5.673589e-01
19	60	5.660454e-01
19	61	5.241287e-01
19	62	0.000000e+00
19	63	0.000000e+00
19	64	0.000000e+00
20	0	0.000000e+00
20	1	0.000000e+00
20	2	0.000000e+00
20	3	0.000000e+00
20	4	0.000000e+00
20	5	0.000000e+00
20	6	0.000000e+00
20	7	0.000000e+00
20	8	0.000000e+00
20	9	0.000000e+00
20	10	0.000000e+00
20	11	0.000000e+00
20	12	0.000000e+00
20	13	0.000000e+00
20	14	0.000000e+00
20	15	0.000000e+00
20	16	0.000000e+00
20	17	0.000000e+00
20	18	0.000000e+00
20	19	0.000000e+00
20	20	0.000000e+00
20	21	0.000000e+00
20	22	0.000000e+00
20	23	0.000000e+00
20	24	0.000000e+00
20	25	0.000000e+00
20	26	0.000000e+00
20	27	0.000000e+00
20	28	0.000000e+00
20	29	0.000000e+00
20	30	0.000000e+00
20	31	0.000000e+00
20	32	0.000000e+00
20	33	0.000000e+00
20	34	0.000000e+00
20	35	0.000000e+00
20	36	0.000000e+00
20	37	0.000000e+00
20	38	0.000000e+00
20	39	0.000000e+00
20	40	0.000000e+00
20	41	0.000000e+00
20	42	0.000000e+00
20	43	0.000000e+00
20	44	0.000000e+00
20	45	0.000000e+00
20	46	0.000000e+00
20	47	0.000000e+00
20	48	0.000000e+00
20	49	0.000000e+00
20	50	0.000000e+00
20	51	0.000000e+00
20	52	0.000000e+00
20	53	0.000000e+00
20	54	0.000000e+00
20	55	0.000000e+00
20	56	0.000000e+00
20	57	0.000000e+00
20	58	0.000000e+00
20	59	0.000000e+00
20	60	0.000000e+00
20	61	0.000000e+00
20	62	0.000000e+00
20	63	0.000000e+00
20	64	0.000000e+00
21	0	0.000000e+00
21	1	0.000000e+00
21	2	0.000000e+00
21	3	0.000000e+00
21	4	0.000000e+00
21	5	0.000000e+00
21	6	0.000000e+00
21	7	0.000000e+00
21	8	0.000000e+00
21	9	0.000000e+00
21	10	0.000000e+00
21	11	0.000000e+00
21	12	0.000000e+00
21	13	0.000000e+00
21	14	0.000000e+00
21	15	0.000000e+00
21	16	0.000000e+00
21	17	0.000000e+00
21	18	0.000000e+00
21	19	0.000000e+00
21	20	0.000000e+00
21	21	0.000000e+00
21	22	0.000000e+00
21	23	0.000000e+00
21	24	0.000000e+00
21	25	0.000000e+00
21	26	0.000000e+00
21	27	0.000000e+00
21	28	0.000000e+00
21	29	0.000000e+00
21	30	0.000000e+00
21	31	0.000000e+00
21	32	0.000000e+00
21	33	0.000000e+00
21	34	0.000000e+00
21	35	0.000000e+00
21	36	0.000000e+00
21	37	0.000000e+00
21	38	0.000000e+00
21	39	0.000000e+00
21	40	0.000000e+00
21	41	0.000000e+00
21	42	0.000000e+00
21	43	0.000000e+00
21	44	0.000000e+00
21	45	0.000000e+00
21	46	0.000000e+00
21	47	0.000000e+00
21	48	0.000000e+00
21	49	0.000000e+00
21	50	0.000000e+00
21	51	0.000000e+00
21	52	0.000000e+00
21	53	0.000000e+00
21	54	0.000000e+00
21	55	0.000000e+00
21	56	0.000000e+00
21	57	0.000000e+00
21	58	0.000000e+00
21	59	0.000000e+00
21	60	0.000000e+00
21	61	0.000000e+00
21	62	0.000000e+00
21	63	0.000000e+00
21	64	0.000000e+00
22	0	0.000000e+00
22	1	9.745358e-01
22	2	9.352952e-01
22	3	7.896419e-01
22	4	7.012264e-01
22	5	6.305006e-01
22	6	0.000000e+00
22	7	0.000000e+00
22	8	9.692328e-01
22	9	9.364924e-01
22	10	7.918044e-01
22	11	7.016329e-01
22	12	6.338437e-01
22	13	0.000000e+00
22	14	0.000000e+00
22	15	9.771072e-01
22	16	9.338811e-01
22	17	7.869555e-01
22	18	6.995350e-01
22	19	6.317475e-01
22	20	0.000000e+00
22	21	0.000000e+00
22	22	1.000000e+00
22	23	9.244792e-01
22	24	7.782192e-01
22	25	6.921185e-01
22	26	6.195075e-01
22	27	0.000000e+00
22	28	0.000000e+00
22	29	9.768133e-01
22	30	9.354814e-01
22	31	7.884688e-01
22	32	7.008310e-01
22	33	6.330767e-01
22	34	0.000000e+00
22	35	0.000000e+00
22	36	3.764454e-01
22	37	6.283929e-01
22	38	6.540057e-01
22	39	4.691683e-01
22	40	2.808872e-01
22	41	0.000000e+00
22	42	0.000000e+00
22	43	3.935983e-01
22	44	5.760389e-01
22	45	3.964574e-01
22	46	3.694370e-01
22	47	2.935995e-01
22	48	0.000000e+00
22	49	0.000000e+00
22	50	5.276008e-01
22	51	6.693470e-01
22	52	6.624793e-01
22	53	5.220812e-01
22	54	3.351572e-01
22	55	0.000000e+00
22	56	0.000000e+00
22	57	4.366740e-01
22	58	5.879323e-01
22	59	6.407734e-01
22	60	5.688701e-01
22	61	4.316685e-01
22	62	0.000000e+00
22	63	0.000000e+00
22	64	0.000000e+00
23	0	0.000000e+00
23	1	9.155837e-01
23	2	9.795142e-01
23	3	9.089721e-01
23	4	8.263785e-01
23	5	7.663324e-01
23	6	0.000000e+00
23	7	0.000000e+00
23	8	9.048891e-01
23	9	9.739146e-01
23	10	9.100103e-01
23	11	8.269406e-01
23	12	7.694570e-01
23	13	0.000000e+00
23	14	0.000000e+00
23	15	9.216453e-01
23	16	9.820179e-01
23	17	9.068744e-01
23	18	8.242610e-01
23	19	7.665860e-01
23	20	0.000000e+00
23	21	0.000000e+00
23	22	9.244792e-01
23	23	1.000000e+00
23	24	8.987935e-01
23	25	8.152268e-01
23	26	7.522920e-01
23	27	0.000000e+00
23	28	0.000000e+00
23	29	9.196472e-01
23	30	9.815113e-01
23	31	9.081510e-01
23	32	8.257125e-01
23	33	7.682228e-01
23	34	0.000000e+00
23	35	0.000000e+00
23	36	3.720259e-01
23	37	5.741821e-01
23	38	6.517828e-01
23	39	5.326445e-01
23	40	3.283228e-01
23	41	0.000000e+00
23	42	0.000000e+00
23	43	3.624652e-01
23	44	5.282276e-01
23	45	4.384278e-01
23	46	4.466927e-01
23	47	3.543440e-01
23	48	0.000000e+00
23	49	0.000000e+00
23	50	4.609604e-01
23	51	5.804524e-01
23	52	6.720934e-01
23	53	5.831937e-01
23	54	3.637759e-01
23	55	0.000000e+00
23	56	0.000000e+00
23	57	3.456396e-01
23	58	5.406831e-01
23	59	6.533992e-01
23	60	5.915779e-01
23	61	4.517846e-01
23	62	0.000000e+00
23	63	0.000000e+00
23	64	0.000000e+00
24	0	0.000000e+00
24	1	7.512938e-01
24	2	8.834133e-01
24	3	9.837717e-01
24	4	9.500894e-01
24	5	9.067445e-01
24	6	0.000000e+00
24	7	0.000000e+00
24	8	7.309275e-01
24	9	8.679646e-01
24	10	9.801209e-01
24	11	9.509715e-01
24	12	9.071924e-01
24	13	0.000000e+00
24	14	0.000000e+00
24	15	7.629523e-01
24	16	8.904935e-01
24	17	9.849428e-01
24	18	9.468696e-01
24	19	9.052674e-01
24	20	0.000000e+00
24	21	0.000000e+00
24	22	7.782192e-01
24	23	8.987935e-01
24	24	1.000000e+00
24	25	9.358817e-01
24	26	8.910116e-01
24	27	0.000000e+00
24	28	0.000000e+00
24	29	7.580219e-01
24	30	8.870085e-01
24	31	9.848095e-01
24	32	9.485945e-01
24	33	9.069631e-01
24	34	0.000000e+00
24	35	0.000000e+00
24	36	3.415775e-01
24	37	4.786186e-01
24	38	5.644802e-01
24	39	5.679560e-01
24	40	3.973851e-01
24	41	0.000000e+00
24	42	0.000000e+00
24	43	3.331003e-01
24	44	4.804620e-01
24	45	4.732355e-01
24	46	5.529692e-01
24	47	4.046596e-01
24	48	0.000000e+00
24	49	0.000000e+00
24	50	3.134654e-01
24	51	3.899385e-01
24	52	5.905352e-01
24	53	6.255440e-01
24	54	3.925555e-01
24	55	0.000000e+00
24	56	0.000000e+00
24	57	1.925427e-01
24	58	4.260631e-01
24	59	6.112297e-01
24	60	5.767225e-01
24	61	4.749920e-01
24	62	0.000000e+00
24	63	0.000000e+00
24	64	0.000000e+00
25	0	0.000000e+00
25	1	6.608031e-01
25	2	7.932066e-01
25	3	9.332533e-01
25	4	9.778530e-01
25	5	9.450940e-01
25	6	0.000000e+00
25	7	0.000000e+00
25	8	6.377191e-01
25	9	7.743830e-01
25	10	9.279065e-01
25	11	9.726749e-01
25	12	9.399807e-01
25	13	0.000000e+00
25	14	0.000000e+00
25	15	6.731984e-01
25	16	8.023977e-01
25	17	9.362682e-01
25	18	9.789066e-01
25	19	9.452104e-01
25	20	0.000000e+00
25	21	0.000000e+00
25	22	6.921185e-01
25	23	8.152268e-01
25	24	9.358817e-01
25	25	1.000000e+00
25	26	9.364747e-01
25	27	0.000000e+00
25	28	0.000000e+00
25	29	6.676067e-01
25	30	7.977880e-01
25	31	9.354158e-01
25	32	9.787657e-01
25	33	9.459084e-01
25	34	0.000000e+00
25	35	0.000000e+00
25	36	1.880689e-01
25	37	4.793434e-01
25	38	5.430987e-01
25	39	5.716256e-01
25	40	4.548990e-01
25	41	0.000000e+00
25	42	0.000000e+00
25	43	1.801748e-01
25	44	5.029547e-01
25	45	4.515246e-01
25	46	4.967847e-01
25	47	4.154120e-01
25	48	0.000000e+00
25	49	0.000000e+00
25	50	1.588107e-01
25	51	3.943507e-01
25	52	5.030585e-01
25	53	6.417258e-01
25	54	5.055658e-01
25	55	0.000000e+00
25	56	0.000000e+00
25	57	6.703780e-02
25	58	3.842251e-01
25	59	5.988094e-01
25	60	5.935104e-01
25	61	5.293958e-01
25	62	0.000000e+00
25	63	0.000000e+00
25	64	0.000000e+00
26	0	0.000000e+00
26	1	5.879833e-01
26	2	7.290838e-01
26	3	8.868875e-01
26	4	9.412044e-01
26	5	9.632940e-01
26	6	0.000000e+00
26	7	0.000000e+00
26	8	5.652985e-01
26	9	7.097721e-01
26	10	8.805712e-01
26	11	9.372021e-01
26	12	9.563215e-01
26	13	0.000000e+00
26	14	0.000000e+00
26	15	6.003512e-01
26	16	7.384554e-01
26	17	8.901832e-01
26	18	9.415759e-01
26	19	9.632599e-01
26	20	0.000000e+00
26	21	0.000000e+00
26	22	6.195075e-01
26	23	7.522920e-01
26	24	8.910116e-01
26	25	9.364747e-01
26	26	1.000000e+00
26	27	0.000000e+00
26	28	0.000000e+00
26	29	5.946985e-01
26	30	7.336451e-01
26	31	8.890240e-01
26	32	9.416698e-01
26	33	9.635364e-01
26	34	0.000000e+00
26	35	0.000000e+00
26	36	1.966260e-01
26	37	4.105742e-01
26	38	4.988938e-01
26	39	5.719181e-01
26	40	4.765681e-01
26	41	0.000000e+00
26	42	0.000000e+00
26	43	1.861929e-01
26	44	4.430513e-01
26	45	4.452554e-01
26	46	5.179597e-01
26	47	4.062056e-01
26	48	0.000000e+00
26	49	0.000000e+00
26	50	1.438126e-01
26	51	3.097427e-01
26	52	5.007622e-01
26	53	6.598958e-01
26	54	5.173238e-01
26	55	0.000000e+00
26	56	0.000000e+00
26	57	5.505567e-02
26	58	3.497836e-01
26	59	5.576865e-01
26	60	5.577474e-01
26	61	5.187843e-01
26	62	0.000000e+00
26	63	0.000000e+00
26	64	0.000000e+00
27	0	0.000000e+00
27	1	0.000000e+00
27	2	0.000000e+00
27	3	0.000000e+00
27	4	0.000000e+00
27	5	0.000000e+00
27	6	0.000000e+00
27	7	0.000000e+00
27	8	0.000000e+00
27	9	0.000000e+00
27	10	0.000000e+00
27	11	0.000000e+00
27	12	0.000000e+00
27	13	0.000000e+00
27	14	0.000000e+00
27	15	0.000000e+00
27	16	0.000000e+00
27	17	0.000000e+00
27	18	0.000000e+00
27	19	0.000000e+00
27	20	0.000000e+00
27	21	0.000000e+00
27	22	0.000000e+00
27	23	0.000000e+00
27	24	0.000000e+00
27	25	0.000000e+00
27	26	0.000000e+00
27	27	0.000000e+00
27	28	0.000000e+00
27	29	0.000000e+00
27	30	0.000000e+00
27	31	0.000000e+00
27	32	0.000000e+00
27	33	0.000000e+00
27	34	0.000000e+00
27	35	0.000000e+00
27	36	0.000000e+00
27	37	0.000000e+00
27	38	0.000000e+00
27	39	0.000000e+00
27	40	0.000000e+00
27	41	0.000000e+00
27	42	0.000000e+00
27	43	0.000000e+00
27	44	0.000000e+00
27	45	0.000000e+00
27	46	0.000000e+00
27	47	0.000000e+00
27	48	0.000000e+00
27	49	0.000000e+00
27	50	0.000000e+00
27	51	0.000000e+00
27	52	0.000000e+00
27	53	0.000000e+00
27	54	0.000000e+00
27	55	0.000000e+00
27	56	0.000000e+00
27	57	0.000000e+00
27	58	0.000000e+00
27	59	0.000000e+00
27	60	0.000000e+00
27	61	0.000000e+00
27	62	0.000000e+00
27	63	0.000000e+00
27	64	0.000000e+00
28	0	0.000000e+00
28	1	0.000000e+00
28	2	0.000000e+00
28	3	0.000000e+00
28	4	0.000000e+00
28	5	0.000000e+00
28	6	0.000000e+00
28	7	0.000000e+00
28	8	0.000000e+00
28	9	0.000000e+00
28	10	0.000000e+00
28	11	0.000000e+00
28	12	0.000000e+00
28	13	0.000000e+00
28	14	0.000000e+00
28	15	0.000000e+00
28	16	0.000000e+00
28	17	0.000000e+00
28	18	0.000000e+00
28	19	0.000000e+00
28	20	0.000000e+00
28	21	0.000000e+00
28	22	0.000000e+00
28	23	0.000000e+00
28	24	0.000000e+00
28	25	0.000000e+00
28	26	0.000000e+00
28	27	0.000000e+00
28	28	0.000000e+00
28	29	0.000000e+00
28	30	0.000000e+00
28	31	0.000000e+00
28	32	0.000000e+00
28	33	0.000000e+00
28	34	0.000000e+00
28	35	0.000000e+00
28	36	0.000000e+00
28	37	0.000000e+00
28	38	0.000000e+00
28	39	0.000000e+00
28	40	0.000000e+00
28	41	0.000000e+00
28	42	0.000000e+00
28	43	0.000000e+00
28	44	0.000000e+00
28	45	0.000000e+00
28	46	0.000000e+00
28	47	0.000000e+00
28	48	0.000000e+00
28	49	0.000000e+00
28	50	0.000000e+00
28	51	0.000000e+00
28	52	0.000000e+00
28	53	0.000000e+00
28	54	0.000000e+00
28	55	0.000000e+00
28	56	0.000000e+00
28	57	0.000000e+00
28	58	0.000000e+00
28	59	0.000000e+00
28	60	0.000000e+00
28	61	0.000000e+00
28	62	0.000000e+00
28	63	0.000000e+00
28	64	0.000000e+00
29	0	0.000000e+00
29	1	9.829573e-01
29	2	9.347294e-01
29	3	7.722284e-01
29	4	6.784134e-01
29	5	6.075201e-01
29	6	0.000000e+00
29	7	0.000000e+00
29	8	9.805608e-01
29	9	9.386342e-01
29	10	7.759737e-01
29	11	6.801172e-01
29	12	6.124175e-01
29	13	0.000000e+00
29	14	0.000000e+00
29	15	9.840334e-01
29	16	9.319238e-01
29	17	7.685132e-01
29	18	6.761738e-01
29	19	6.082176e-01
29	20	0.000000e+00
29	21	0.000000e+00
29	22	9.768133e-01
29	23	9.196472e-01
29	24	7.580219e-01
29	25	6.676067e-01
29	26	5.946985e-01
29	27	0.000000e+00
29	28	0.000000e+00
29	29	1.000000e+00
29	30	9.343137e-01
29	31	7.704928e-01
29	32	6.778360e-01
29	33	6.099118e-01
29	34	0.000000e+00
29	35	0.000000e+00
29	36	3.799079e-01
29	37	6.380754e-01
29	38	6.570474e-01
29	39	4.609031e-01
29	40	2.750420e-01
29	41	0.000000e+00
29	42	0.000000e+00
29	43	3.924380e-01
29	44	5.746822e-01
29	45	3.871431e-01
29	46	3.555131e-01
29	47	2.842131e-01
29	48	0.000000e+00
29	49	0.000000e+00
29	50	5.426245e-01
29	51	6.813560e-01
29	52	6.576798e-01
29	53	5.053022e-01
29	54	3.222195e-01
29	55	0.000000e+00
29	56	0.000000e+00
29	57	4.511244e-01
29	58	5.923065e-01
29	59	6.330700e-01
29	60	5.597066e-01
29	61	4.239126e-01
29	62	0.000000e+00
29	63	0.000000e+00
29	64	0.000000e+00
30	0	0.000000e+00
30	1	9.308197e-01
30	2	9.868333e-01
30	3	9.004768e-01
30	4	8.116445e-01
30	5	7.503772e-01
30	6	0.000000e+00
30	7	0.000000e+00
30	8	9.226962e-01
30	9	9.845369e-01
30	10	9.033593e-01
30	11	8.139868e-01
30	12	7.554787e-01
30	13	0.000000e+00
30	14	0.000000e+00
30	15	9.355645e-01
30	16	9.876880e-01
30	17	8.971924e-01
30	18	8.086327e-01
30	19	7.498167e-01
30	20	0.000000e+00
30	21	0.000000e+00
30	22	9.354814e-01
30	23	9.815113e-01
30	24	8.870085e-01
30	25	7.977880e-01
30	26	7.336451e-01
30	27	0.000000e+00
30	28	0.000000e+00
30	29	9.343137e-01
30	30	1.000000e+00
30	31	8.990274e-01
30	32	8.105937e-01
30	33	7.519623e-01
30	34	0.000000e+00
30	35	0.000000e+00
30	36	3.848008e-01
30	37	5.895182e-01
30	38	6.610537e-01
30	39	5.266828e-01
30	40	3.234284e-01
30	41	0.000000e+00
30	42	0.000000e+00
30	43	3.723429e-01
30	44	5.305144e-01
30	45	4.365439e-01
30	46	4.430437e-01
30	47	3.495588e-01
30	48	0.000000e+00
30	49	0.000000e+00
30	50	4.838659e-01
30	51	5.969784e-01
30	52	6.779159e-01
30	53	5.725037e-01
30	54	3.551397e-01
30	55	0.000000e+00
30	56	0.000000e+00
30	57	3.688877e-01
30	58	5.545486e-01
30	59	6.568661e-01
30	60	5.914431e-01
30	61	4.481323e-01
30	62	0.000000e+00
30	63	0.000000e+00
30	64	0.000000e+00
31	0	0.000000e+00
31	1	7.640277e-01
31	2	8.957358e-01
31	3	9.896715e-01
31	4	9.517866e-01
31	5	9.074313e-01
31	6	0.000000e+00
31	7	0.000000e+00
31	8	7.452549e-01
31	9	8.822000e-01
31	10	9.878662e-01
31	11	9.540996e-01
31	12	9.096389e-01
31	13	0.000000e+00
31	14	0.000000e+00
31	15	7.749896e-01
31	16	9.019729e-01
31	17	9.897092e-01
31	18	9.479422e-01
31	19	9.051549e-01
31	20	0.000000e+00
31	21	0.000000e+00
31	22	7.884688e-01
31	23	9.081510e-01
31	24	9.848095e-01
31	25	9.354158e-01
31	26	8.890240e-01
31	27	0.000000e+00
31	28	0.000000e+00
31	29	7.704928e-01
31	30	8.990274e-01
31	31	1.000000e+00
31	32	9.500839e-01
31	33	9.073493e-01
31	34	0.000000e+00
31	35	0.000000e+00
31	36	3.482422e-01
31	37	4.868032e-01
31	38	5.719686e-01
31	39	5.700378e-01
31	40	3.988737e-01
31	41	0.000000e+00
31	42	0.000000e+00
31	43	3.387686e-01
31	44	4.823877e-01
31	45	4.733342e-01
31	46	5.515691e-01
31	47	4.075567e-01
31	48	0.000000e+00
31	49	0.000000e+00
31	50	3.233745e-01
31	51	3.981184e-01
31	52	5.927820e-01
31	53	6.203571e-01
31	54	3.871341e-01
31	55	0.000000e+00
31	56	0.000000e+00
31	57	1.994891e-01
31	58	4.296857e-01
31	59	6.153036e-01
31	60	5.779659e-01
31	61	4.769408e-01
31	62	0.000000e+00
31	63	0.000000e+00
31	64	0.000000e+00
32	0	0.000000e+00
32	1	6.710888e-01
32	2	8.063446e-01
32	3	9.483743e-01
32	4	9.857302e-01
32	5	9.535457e-01
32	6	0.000000e+00
32	7	0.000000e+00
32	8	6.491526e-01
32	9	7.891227e-01
32	10	9.442939e-01
32	11	9.828502e-01
32	12	9.503206e-01
32	13	0.000000e+00
32	14	0.000000e+00
32	15	6.831299e-01
32	16	8.147363e-01
32	17	9.505387e-01
32	18	9.854310e-01
32	19	9.526542e-01
32	20	0.000000e+00
32	21	0.000000e+00
32	22	7.008310e-01
32	23	8.257125e-01
32	24	9.485945e-01
32	25	9.787657e-01
32	26	9.416698e-01
32	27	0.000000e+00
32	28	0.000000e+00
32	29	6.778360e-01
32	30	8.105937e-01
32	31	9.500839e-01
32	32	1.000000e+00
32	33	9.538956e-01
32	34	0.000000e+00
32	35	0.000000e+00
32	36	2.105329e-01
32	37	4.812138e-01
32	38	5.493330e-01
32	39	5.796105e-01
32	40	4.571338e-01
32	41	0.000000e+00
32	42	0.000000e+00
32	43	1.999789e-01
32	44	4.999618e-01
32	45	4.586804e-01
32	46	5.150646e-01
32	47	4.191172e-01
32	48	0.000000e+00
32	49	0.000000e+00
32	50	1.786346e-01
32	51	3.909319e-01
32	52	5.160834e-01
32	53	6.454466e-01
32	54	4.961282e-01
32	55	0.000000e+00
32	56	0.000000e+00
32	57	8.007895e-02
32	58	3.917705e-01
32	59	6.076796e-01
32	60	5.977085e-01
32	61	5.298132e-01
32	62	0.000000e+00
32	63	0.000000e+00
32	64	0.000000e+00
33	0	0.000000e+00
33	1	6.032809e-01
33	2	7.476634e-01
33	3	9.056903e-01
33	4	9.539098e-01
33	5	9.754266e-01
33	6	0.000000e+00
33	7	0.000000e+00
33	8	5.817736e-01
33	9	7.299979e-01
33	10	9.009363e-01
33	11	9.517705e-01
33	12	9.709384e-01
33	13	0.000000e+00
33	14	0.000000e+00
33	15	6.152407e-01
33	16	7.563194e-01
33	17	9.080217e-01
33	18	9.532260e-01
33	19	9.741399e-01
33	20	0.000000e+00
33	21	0.000000e+00
33	22	6.330767e-01
33	23	7.682228e-01
33	24	9.069631e-01
33	25	9.459084e-01
33	26	9.635364e-01
33	27	0.000000e+00
33	28	0.000000e+00
33	29	6.099118e-01
33	30	7.519623e-01
33	31	9.073493e-01
33	32	9.538956e-01
33	33	1.000000e+00
33	34	0.000000e+00
33	35	0.000000e+00
33	36	2.183910e-01
33	37	4.177511e-01
33	38	5.077711e-01
33	39	5.807999e-01
33	40	4.809046e-01
33	41	0.000000e+00
33	42	0.000000e+00
33	43	2.073353e-01
33	44	4.448413e-01
33	45	4.556610e-01
33	46	5.340520e-01
33	47	4.185034e-01
33	48	0.000000e+00
33	49	0.000000e+00
33	50	1.640949e-01
33	51	3.106422e-01
33	52	5.105357e-01
33	53	6.624735e-01
33	54	5.115629e-01
33	55	0.000000e+00
33	56	0.000000e+00
33	57	6.214777e-02
33	58	3.581500e-01
33	59	5.685757e-01
33	60	5.670457e-01
33	61	5.248500e-01
33	62	0.000000e+00
33	63	0.000000e+00
33	64	0.000000e+00
34	0	0.000000e+00
34	1	0.000000e+00
34	2	0.000000e+00
34	3	0.000000e+00
34	4	0.000000e+00
34	5	0.000000e+00
34	6	0.000000e+00
34	7	0.000000e+00
34	8	0.000000e+00
34	9	0.000000e+00
34	10	0.000000e+00
34	11	0.000000e+00
34	12	0.000000e+00
34	13	0.000000e+00
34	14	0.000000e+00
34	15	0.000000e+00
34	16	0.000000e+00
34	17	0.000000e+00
34	18	0.000000e+00
34	19	0.000000e+00
34	20	0.000000e+00
34	21	0.000000e+00
34	22	0.000000e+00
34	23	0.000000e+00
34	24	0.000000e+00
34	25	0.000000e+00
34	26	0.000000e+00
34	27	0.000000e+00
34	28	0.000000e+00
34	29	0.000000e+00
34	30	0.000000e+00
34	31	0.000000e+00
34	32	0.000000e+00
34	33	0.000000e+00
34	34	0.000000e+00
34	35	0.000000e+00
34	36	0.000000e+00
34	37	0.000000e+00
34	38	0.000000e+00
34	39	0.000000e+00
34	40	0.000000e+00
34	41	0.000000e+00
34	42	0.000000e+00
34	43	0.000000e+00
34	44	0.000000e+00
34	45	0.000000e+00
34	46	0.000000e+00
34	47	0.000000e+00
34	48	0.000000e+00
34	49	0.000000e+00
34	50	0.000000e+00
34	51	0.000000e+00
34	52	0.000000e+00
34	53	0.000000e+00
34	54	0.000000e+00
34	55	0.000000e+00
34	56	0.000000e+00
34	57	0.000000e+00
34	58	0.000000e+00
34	59	0.000000e+00
34	60	0.000000e+00
34	61	0.000000e+00
34	62	0.000000e+00
34	63	0.000000e+00
34	64	0.000000e+00
35	0	0.000000e+00
35	1	0.000000e+00
35	2	0.000000e+00
35	3	0.000000e+00
35	4	0.000000e+00
35	5	0.000000e+00
35	6	0.000000e+00
35	7	0.000000e+00
35	8	0.000000e+00
35	9	0.000000e+00
35	10	0.000000e+00
35	11	0.000000e+00
35	12	0.000000e+00
35	13	0.000000e+00
35	14	0.000000e+00
35	15	0.000000e+00
35	16	0.000000e+00
35	17	0.000000e+00
35	18	0.000000e+00
35	19	0.000000e+00
35	20	0.000000e+00
35	21	0.000000e+00
35	22	0.000000e+00
35	23	0.000000e+00
35	24	0.000000e+00
35	25	0.000000e+00
35	26	0.000000e+00
35	27	0.000000e+00
35	28	0.000000e+00
35	29	0.000000e+00
35	30	0.000000e+00
35	31	0.000000e+00
35	32	0.000000e+00
35	33	0.000000e+00
35	34	0.000000e+00
35	35	0.000000e+00
35	36	0.000000e+00
35	37	0.000000e+00
35	38	0.000000e+00
35	39	0.000000e+00
35	40	0.000000e+00
35	41	0.000000e+00
35	42	0.000000e+00
35	43	0.000000e+00
35	44	0.000000e+00
35	45	0.000000e+00
35	46	0.000000e+00
35	47	0.000000e+00
35	48	0.000000e+00
35	49	0.000000e+00
35	50	0.000000e+00
35	51	0.000000e+00
35	52	0.000000e+00
35	53	0.000000e+00
35	54	0.000000e+00
35	55	0.000000e+00
35	56	0.000000e+00
35	57	0.000000e+00
35	58	0.000000e+00
35	59	0.000000e+00
35	60	0.000000e+00
35	61	0.000000e+00
35	62	0.000000e+00
35	63	0.000000e+00
35	64	0.000000e+00
36	0	0.000000e+00
36	1	3.789790e-01
36	2	3.870339e-01
36	3	3.504287e-01
36	4	2.168449e-01
36	5	2.207394e-01
36	6	0.000000e+00
36	7	0.000000e+00
36	8	3.783218e-01
36	9	3.926496e-01
36	10	3.524024e-01
36	11	2.293301e-01
36	12	2.338628e-01
36	13	0.000000e+00
36	14	0.000000e+00
36	15	3.798022e-01
36	16	3.825533e-01
36	17	3.468119e-01
36	18	2.061544e-01
36	19	2.151419e-01
36	20	0.000000e+00
36	21	0.000000e+00
36	22	3.764454e-01
36	23	3.720259e-01
36	24	3.415775e-01
36	25	1.880689e-01
36	26	1.966260e-01
36	27	0.000000e+00
36	28	0.000000e+00
36	29	3.799079e-01
36	30	3.848008e-01
36	31	3.482422e-01
36	32	2.105329e-01
36	33	2.183910e-01
36	34	0.000000e+00
36	35	0.000000e+00
36	36	1.000000e+00
36	37	2.561705e-01
36	38	2.513596e-01
36	39	2.651823e-01
36	40	1.620924e-01
36	41	0.000000e+00
36	42	0.000000e+00
36	43	6.088371e-01
36	44	1.750727e-01
36	45	3.265268e-01
36	46	4.350177e-01
36	47	2.492410e-01
36	48	0.000000e+00
36	49	0.000000e+00
36	50	6.292410e-01
36	51	5.438990e-02
36	52	3.560609e-01
36	53	2.763509e-01
36	54	6.628743e-02
36	55	0.000000e+00
36	56	0.000000e+00
36	57	4.245283e-01
36	58	1.906066e-01
36	59	1.111225e-01
36	60	1.134351e-01
36	61	1.573126e-01
36	62	0.000000e+00
36	63	0.000000e+00
36	64	0.000000e+00
37	0	0.000000e+00
37	1	6.401627e-01
37	2	5.929774e-01
37	3	4.887239e-01
37	4	4.811870e-01
37	5	4.171101e-01
37	6	0.000000e+00
37	7	0.000000e+00
37	8	6.399092e-01
37	9	5.982799e-01
37	10	4.902858e-01
37	11	4.781951e-01
37	12	4.169945e-01
37	13	0.000000e+00
37	14	0.000000e+00
37	15	6.365145e-01
37	16	5.865733e-01
37	17	4.855431e-01
37	18	4.808661e-01
37	19	4.167577e-01
37	20	0.000000e+00
37	21	0.000000e+00
37	22	6.283929e-01
37	23	5.741821e-01
37	24	4.786186e-01
37	25	4.793434e-01
37	26	4.105742e-01
37	27	0.000000e+00
37	28	0.000000e+00
37	29	6.380754e-01
37	30	5.895182e-01
37	31	4.868032e-01
37	32	4.812138e-01
37	33	4.177511e-01
37	34	0.000000e+00
37	35	0.000000e+00
37	36	2.561705e-01
37	37	1.000000e+00
37	38	6.137397e-01
37	39	4.275214e-01
37	40	3.458775e-01
37	41	0.000000e+00
37	42	0.000000e+00
37	43	2.304491e-01
37	44	5.998452e-01
37	45	3.372301e-01
37	46	2.492933e-01
37	47	2.585991e-01
37	48	0.000000e+00
37	49	0.000000e+00
37	50	3.264306e-01
37	51	5.756176e-01
37	52	4.280528e-01
37	53	4.347340e-01
37	54	4.199393e-01
37	55	0.000000e+00
37	56	0.000000e+00
37	57	4.198474e-01
37	58	4.669956e-01
37	59	4.443216e-01
37	60	4.646978e-01
37	61	4.579727e-01
37	62	0.000000e+00
37	63	0.000000e+00
37	64	0.000000e+00
38	0	0.000000e+00
38	1	6.570505e-01
38	2	6.626157e-01
38	3	5.734568e-01
38	4	5.500826e-01
38	5	5.064235e-01
38	6	0.000000e+00
38	7	0.000000e+00
38	8	6.524969e-01
38	9	6.632938e-01
38	10	5.743221e-01
38	11	5.495062e-01
38	12	5.066596e-01
38	13	0.000000e+00
38	14	0.000000e+00
38	15	6.570803e-01
38	16	6.596557e-01
38	17	5.710138e-01
38	18	5.484594e-01
38	19	5.068618e-01
38	20	0.000000e+00
38	21	0.000000e+00
38	22	6.540057e-01
38	23	6.517828e-01
38	24	5.644802e-01
38	25	5.430987e-01
38	26	4.988938e-01
38	27	0.000000e+00
38	28	0.000000e+00
38	29	6.570474e-01
38	30	6.610537e-01
38	31	5.719686e-01
38	32	5.493330e-01
38	33	5.077711e-01
38	34	0.000000e+00
38	35	0.000000e+00
38	36	2.513596e-01
38	37	6.137397e-01
38	38	1.000000e+00
38	39	5.215256e-01
38	40	3.779457e-01
38	41	0.000000e+00
38	42	0.000000e+00
38	43	2.603618e-01
38	44	5.533714e-01
38	45	3.823260e-01
38	46	3.485264e-01
38	47	3.165117e-01
38	48	0.000000e+00
38	49	0.000000e+00
38	50	3.803747e-01
38	51	6.168362e-01
38	52	5.869978e-01
38	53	5.320103e-01
38	54	4.421768e-01
38	55	0.000000e+00
38	56	0.000000e+00
38	57	4.364002e-01
38	58	5.937332e-01
38	59	6.139515e-01
38	60	5.742156e-01
38	61	5.144686e-01
38	62	0.000000e+00
38	63	0.000000e+00
38	64	0.000000e+00
39	0	0.000000e+00
39	1	4.574094e-01
39	2	5.250269e-01
39	3	5.695628e-01
39	4	5.801054e-01
39	5	5.802322e-01
39	6	0.000000e+00
39	7	0.000000e+00
39	8	4.477558e-01
39	9	5.163510e-01
39	10	5.676293e-01
39	11	5.808024e-01
39	12	5.794368e-01
39	13	0.000000e+00
39	14	0.000000e+00
39	15	4.631011e-01
39	16	5.285605e-01
39	17	5.702266e-01
39	18	5.785103e-01
39	19	5.799136e-01
39	20	0.000000e+00
39	21	0.000000e+00
39	22	4.691683e-01
39	23	5.326445e-01
39	24	5.679560e-01
39	25	5.716256e-01
39	26	5.719181e-01
39	27	0.000000e+00
39	28	0.000000e+00
39	29	4.609031e-01
39	30	5.266828e-01
39	31	5.700378e-01
39	32	5.796105e-01
39	33	5.807999e-01
39	34	0.000000e+00
39	35	0.000000e+00
39	36	2.651823e-01
39	37	4.275214e-01
39	38	5.215256e-01
39	39	1.000000e+00
39	40	5.388725e-01
39	41	0.000000e+00
39	42	0.000000e+00
39	43	2.658948e-01
39	44	4.524177e-01
39	45	4.276480e-01
39	46	4.661797e-01
39	47	4.382384e-01
39	48	0.000000e+00
39	49	0.000000e+00
39	50	2.974412e-01
39	51	3.802412e-01
39	52	4.937936e-01
39	53	6.161700e-01
39	54	4.973187e-01
39	55	0.000000e+00
39	56	0.000000e+00
39	57	2.312780e-01
39	58	4.441249e-01
39	59	5.180791e-01
39	60	5.487891e-01
39	61	6.199445e-01
39	62	0.000000e+00
39	63	0.000000e+00
39	64	0.000000e+00
40	0	0.000000e+00
40	1	2.726202e-01
40	2	3.220633e-01
40	3	3.980106e-01
40	4	4.559897e-01
40	5	4.805396e-01
40	6	0.000000e+00
40	7	0.000000e+00
40	8	2.663035e-01
40	9	3.159795e-01
40	10	3.969059e-01
40	11	4.542257e-01
40	12	4.776356e-01
40	13	0.000000e+00
40	14	0.000000e+00
40	15	2.764668e-01
40	16	3.248330e-01
40	17	3.990869e-01
40	18	4.570043e-01
40	19	4.804892e-01
40	20	0.000000e+00
40	21	0.000000e+00
40	22	2.808872e-01
40	23	3.283228e-01
40	24	3.973851e-01
40	25	4.548990e-01
40	26	4.765681e-01
40	27	0.000000e+00
40	28	0.000000e+00
40	29	2.750420e-01
40	30	3.234284e-01
40	31	3.988737e-01
40	32	4.571338e-01
40	33	4.809046e-01
40	34	0.000000e+00
40	35	0.000000e+00
40	36	1.620924e-01
40	37	3.458775e-01
40	38	3.779457e-01
40	39	5.388725e-01
40	40	1.000000e+00
40	41	0.000000e+00
40	42	0.000000e+00
40	43	1.611921e-01
40	44	3.724873e-01
40	45	3.576470e-01
40	46	3.780066e-01
40	47	4.347744e-01
40	48	0.000000e+00
40	49	0.000000e+00
40	50	1.476324e-01
40	51	2.517148e-01
40	52	2.914527e-01
40	53	5.233425e-01
40	54	5.174460e-01
40	55	0.000000e+00
40	56	0.000000e+00
40	57	1.054132e-01
40	58	3.035885e-01
40	59	3.515402e-01
40	60	4.326232e-01
40	61	6.130195e-01
40	62	0.000000e+00
40	63	0.000000e+00
40	64	0.000000e+00
41	0	0.000000e+00
41	1	0.000000e+00
41	2	0.000000e+00
41	3	0.000000e+00
41	4	0.000000e+00
41	5	0.000000e+00
41	6	0.000000e+00
41	7	0.000000e+00
41	8	0.000000e+00
41	9	0.000000e+00
41	10	0.000000e+00
41	11	0.000000e+00
41	12	0.000000e+00
41	13	0.000000e+00
41	14	0.000000e+00
41	15	0.000000e+00
41	16	0.000000e+00
41	17	0.000000e+00
41	18	0.000000e+00
41	19	0.000000e+00
41	20	0.000000e+00
41	21	0.000000e+00
41	22	0.000000e+00
41	23	0.000000e+00
41	24	0.000000e+00
41	25	0.000000e+00
41	26	0.000000e+00
41	27	0.000000e+00
41	28	0.000000e+00
41	29	0.000000e+00
41	30	0.000000e+00
41	31	0.000000e+00
41	32	0.000000e+00
41	33	0.000000e+00
41	34	0.000000e+00
41	35	0.000000e+00
41	36	0.000000e+00
41	37	0.000000e+00
41	38	0.000000e+00
41	39	0.000000e+00
41	40	0.000000e+00
41	41	0.000000e+00
41	42	0.000000e+00
41	43	0.000000e+00
41	44	0.000000e+00
41	45	0.000000e+00
41	46	0.000000e+00
41	47	0.000000e+00
41	48	0.000000e+00
41	49	0.000000e+00
41	50	0.000000e+00
41	51	0.000000e+00
41	52	0.000000e+00
41	53	0.000000e+00
41	54	0.000000e+00
41	55	0.000000e+00
41	56	0.000000e+00
41	57	0.000000e+00
41	58	0.000000e+00
41	59	0.000000e+00
41	60	0.000000e+00
41	61	0.000000e+00
41	62	0.000000e+00
41	63	0.000000e+00
41	64	0.000000e+00
42	0	0.000000e+00
42	1	0.000000e+00
42	2	0.000000e+00
42	3	0.000000e+00
42	4	0.000000e+00
42	5	0.000000e+00
42	6	0.000000e+00
42	7	0.000000e+00
42	8	0.000000e+00
42	9	0.000000e+00
42	10	0.000000e+00
42	11	0.000000e+00
42	12	0.000000e+00
42	13	0.000000e+00
42	14	0.000000e+00
42	15	0.000000e+00
42	16	0.000000e+00
42	17	0.000000e+00
42	18	0.000000e+00
42	19	0.000000e+00
42	20	0.000000e+00
42	21	0.000000e+00
42	22	0.000000e+00
42	23	0.000000e+00
42	24	0.000000e+00
42	25	0.000000e+00
42	26	0.000000e+00
42	27	0.000000e+00
42	28	0.000000e+00
42	29	0.000000e+00
42	30	0.000000e+00
42	31	0.000000e+00
42	32	0.000000e+00
42	33	0.000000e+00
42	34	0.000000e+00
42	35	0.000000e+00
42	36	0.000000e+00
42	37	0.000000e+00
42	38	0.000000e+00
42	39	0.000000e+00
42	40	0.000000e+00
42	41	0.000000e+00
42	42	0.000000e+00
42	43	0.000000e+00
42	44	0.000000e+00
42	45	0.000000e+00
42	46	0.000000e+00
42	47	0.000000e+00
42	48	0.000000e+00
42	49	0.000000e+00
42	50	0.000000e+00
42	51	0.000000e+00
42	52	0.000000e+00
42	53	0.000000e+00
42	54	0.000000e+00
42	55	0.000000e+00
42	56	0.000000e+00
42	57	0.000000e+00
42	58	0.000000e+00
42	59	0.000000e+00
42	60	0.000000e+00
42	61	0.000000e+00
42	62	0.000000e+00
42	63	0.000000e+00
42	64	0.000000e+00
43	0	0.000000e+00
43	1	3.881783e-01
43	2	3.725153e-01
43	3	3.391161e-01
43	4	2.051611e-01
43	5	2.095659e-01
43	6	0.000000e+00
43	7	0.000000e+00
43	8	3.862743e-01
43	9	3.780023e-01
43	10	3.418901e-01
43	11	2.168811e-01
43	12	2.226952e-01
43	13	0.000000e+00
43	14	0.000000e+00
43	15	3.933367e-01
43	16	3.707097e-01
43	17	3.375383e-01
43	18	1.961101e-01
43	19	2.042834e-01
43	20	0.000000e+00
43	21	0.000000e+00
43	22	3.935983e-01
43	23	3.624652e-01
43	24	3.331003e-01
43	25	1.801748e-01
43	26	1.861929e-01
43	27	0.000000e+00
43	28	0.000000e+00
43	29	3.924380e-01
43	30	3.723429e-01
43	31	3.387686e-01
43	32	1.999789e-01
43	33	2.073353e-01
43	34	0.000000e+00
43	35	0.000000e+00
43	36	6.088371e-01
43	37	2.304491e-01
43	38	2.603618e-01
43	39	2.658948e-01
43	40	1.611921e-01
43	41	0.000000e+00
43	42	0.000000e+00
43	43	1.000000e+00
43	44	1.999397e-01
43	45	3.084109e-01
43	46	4.112138e-01
43	47	2.616340e-01
43	48	0.000000e+00
43	49	0.000000e+00
43	50	5.074993e-01
43	51	4.843933e-02
43	52	3.793113e-01
43	53	2.737775e-01
43	54	4.386782e-02
43	55	0.000000e+00
43	56	0.000000e+00
43	57	4.158543e-01
43	58	2.507371e-01
43	59	2.042165e-01
43	60	2.101402e-01
43	61	2.161754e-01
43	62	0.000000e+00
43	63	0.000000e+00
43	64	0.000000e+00
44	0	0.000000e+00
44	1	5.711658e-01
44	2	5.288062e-01
44	3	4.807954e-01
44	4	4.973534e-01
44	5	4.417808e-01
44	6	0.000000e+00
44	7	0.000000e+00
44	8	5.667399e-01
44	9	5.279396e-01
44	10	4.800331e-01
44	11	4.921935e-01
44	12	4.386448e-01
44	13	0.000000e+00
44	14	0.000000e+00
44	15	5.757122e-01
44	16	5.304541e-01
44	17	4.824742e-01
44	18	5.007603e-01
44	19	4.451996e-01
44	20	0.000000e+00
44	21	0.000000e+00
44	22	5.760389e-01
44	23	5.282276e-01
44	24	4.804620e-01
44	25	5.029547e-01
44	26	4.430513e-01
44	27	0.000000e+00
44	28	0.000000e+00
44	29	5.746822e-01
44	30	5.305144e-01
44	31	4.823877e-01
44	32	4.999618e-01
44	33	4.448413e-01
44	34	0.000000e+00
44	35	0.000000e+00
44	36	1.750727e-01
44	37	5.998452e-01
44	38	5.533714e-01
44	39	4.524177e-01
44	40	3.724873e-01
44	41	0.000000e+00
44	42	0.000000e+00
44	43	1.999397e-01
44	44	1.000000e+00
44	45	4.026811e-01
44	46	2.970839e-01
44	47	2.881979e-01
44	48	0.000000e+00
44	49	0.000000e+00
44	50	2.490430e-01
44	51	5.535647e-01
44	52	4.504677e-01
44	53	4.939656e-01
44	54	4.779828e-01
44	55	0.000000e+00
44	56	0.000000e+00
44	57	3.166974e-01
44	58	4.294062e-01
44	59	4.751636e-01
44	60	5.160259e-01
44	61	5.319615e-01
44	62	0.000000e+00
44	63	0.000000e+00
44	64	0.000000e+00
45	0	0.000000e+00
45	1	3.807172e-01
45	2	4.334894e-01
45	3	4.714595e-01
45	4	4.593441e-01
45	5	4.547817e-01
45	6	0.000000e+00
45	7	0.000000e+00
45	8	3.736191e-01
45	9	4.309558e-01
45	10	4.700467e-01
45	11	4.612796e-01
45	12	4.572807e-01
45	13	0.000000e+00
45	14	0.000000e+00
45	15	3.897828e-01
45	16	4.375972e-01
45	17	4.735195e-01
45	18	4.575325e-01
45	19	4.546812e-01
45	20	0.000000e+00
45	21	0.000000e+00
45	22	3.964574e-01
45	23	4.384278e-01
45	24	4.732355e-01
45	25	4.515246e-01
45	26	4.452554e-01
45	27	0.000000e+00
45	28	0.000000e+00
45	29	3.871431e-01
45	30	4.365439e-01
45	31	4.733342e-01
45	32	4.586804e-01
45	33	4.556610e-01
45	34	0.000000e+00
45	35	0.000000e+00
45	36	3.265268e-01
45	37	3.372301e-01
45	38	3.823260e-01
45	39	4.276480e-01
45	40	3.576470e-01
45	41	0.000000e+00
45	42	0.000000e+00
45	43	3.084109e-01
45	44	4.026811e-01
45	45	1.000000e+00
45	46	4.782259e-01
45	47	3.809479e-01
45	48	0.000000e+00
45	49	0.000000e+00
45	50	3.159208e-01
45	51	2.724166e-01
45	52	4.495743e-01
45	53	5.041917e-01
45	54	4.030919e-01
45	55	0.000000e+00
45	56	0.000000e+00
45	57	2.364097e-01
45	58	3.274514e-01
45	59	3.886294e-01
45	60	4.525848e-01
45	61	4.878454e-01
45	62	0.000000e+00
45	63	0.000000e+00
45	64	0.000000e+00
46	0	0.000000e+00
46	1	3.500055e-01
46	2	4.409441e-01
46	3	5.500885e-01
46	4	5.192531e-01
46	5	5.355596e-01
46	6	0.000000e+00
46	7	0.000000e+00
46	8	3.387171e-01
46	9	4.357009e-01
46	10	5.467698e-01
46	11	5.273939e-01
46	12	5.402910e-01
46	13	0.000000e+00
46	14	0.000000e+00
46	15	3.588390e-01
46	16	4.444257e-01
46	17	5.520129e-01
46	18	5.118997e-01
46	19	5.319169e-01
46	20	0.000000e+00
46	21	0.000000e+00
46	22	3.694370e-01
46	23	4.466927e-01
46	24	5.529692e-01
46	25	4.967847e-01
46	26	5.179597e-01
46	27	0.000000e+00
46	28	0.000000e+00
46	29	3.555131e-01
46	30	4.430437e-01
46	31	5.515691e-01
46	32	5.150646e-01
46	33	5.340520e-01
46	34	0.000000e+00
46	35	0.000000e+00
46	36	4.350177e-01
46	37	2.492933e-01
46	38	3.485264e-01
46	39	4.661797e-01
46	40	3.780066e-01
46	41	0.000000e+00
46	42	0.000000e+00
46	43	4.112138e-01
46	44	2.970839e-01
46	45	4.782259e-01
46	46	1.000000e+00
46	47	4.454369e-01
46	48	0.000000e+00
46	49	0.000000e+00
46	50	3.828172e-01
46	51	1.833926e-01
46	52	4.971114e-01
46	53	5.591146e-01
46	54	3.419129e-01
46	55	0.000000e+00
46	56	0.000000e+00
46	57	2.128222e-01
46	58	3.485879e-01
46	59	3.914990e-01
46	60	4.459075e-01
46	61	4.821099e-01
46	62	0.000000e+00
46	63	0.000000e+00
46	64	0.000000e+00
47	0	0.000000e+00
47	1	2.802640e-01
47	2	3.463113e-01
47	3	4.061944e-01
47	4	4.186453e-01
47	5	4.185129e-01
47	6	0.000000e+00
47	7	0.000000e+00
47	8	2.727516e-01
47	9	3.416788e-01
47	10	4.071331e-01
47	11	4.185396e-01
47	12	4.230133e-01
47	13	0.000000e+00
47	14	0.000000e+00
47	15	2.863256e-01
47	16	3.510538e-01
47	17	4.071836e-01
47	18	4.186999e-01
47	19	4.165071e-01
47	20	0.000000e+00
47	21	0.000000e+00
47	22	2.935995e-01
47	23	3.543440e-01
47	24	4.046596e-01
47	25	4.154120e-01
47	26	4.062056e-01
47	27	0.000000e+00
47	28	0.000000e+00
47	29	2.842131e-01
47	30	3.495588e-01
47	31	4.075567e-01
47	32	4.191172e-01
47	33	4.185034e-01
47	34	0.000000e+00
47	35	0.000000e+00
47	36	2.492410e-01
47	37	2.585991e-01
47	38	3.165117e-01
47	39	4.382384e-01
47	40	4.347744e-01
47	41	0.000000e+00
47	42	0.000000e+00
47	43	2.616340e-01
47	44	2.881979e-01
47	45	3.809479e-01
47	46	4.454369e-01
47	47	1.000000e+00
47	48	0.000000e+00
47	49	0.000000e+00
47	50	2.338874e-01
47	51	2.124169e-01
47	52	3.069419e-01
47	53	4.542777e-01
47	54	4.010598e-01
47	55	0.000000e+00
47	56	0.000000e+00
47	57	7.979481e-02
47	58	3.075706e-01
47	59	3.477656e-01
47	60	4.275384e-01
47	61	5.518238e-01
47	62	0.000000e+00
47	63	0.000000e+00
47	64	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	0.000000e+00
48	3	0.000000e+00
48	4	0.000000e+00
48	5	0.000000e+00
48	6	0.000000e+00
48	7	0.000000e+00
48	8	0.000000e+00
48	9	0.000000e+00
48	10	0.000000e+00
48	11	0.000000e+00
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	0.000000e+00
48	17	0.000000e+00
48	18	0.000000e+00
48	19	0.000000e+00
48	20	0.000000e+00
48	21	0.000000e+00
48	22	0.000000e+00
48	23	0.000000e+00
48	24	0.000000e+00
48	25	0.000000e+00
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	0.000000e+00
48	31	0.000000e+00
48	32	0.000000e+00
48	33	0.000000e+00
48	34	0.000000e+00
48	35	0.000000e+00
48	36	0.000000e+00
48	37	0.000000e+00
48	38	0.000000e+00
48	39	0.000000e+00
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	0.000000e+00
48	45	0.000000e+00
48	46	0.000000e+00
48	47	0.000000e+00
48	48	0.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	0.000000e+00
48	52	0.000000e+00
48	53	0.000000e+00
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	0.000000e+00
48	59	0.000000e+00
48	60	0.000000e+00
48	61	0.000000e+00
48	62	0.000000e+00
48	63	0.000000e+00
48	64	0.000000e+00
49	0	0.000000e+00
49	1	0.000000e+00
49	2	0.000000e+00
49	3	0.000000e+00
49	4	0.000000e+00
49	5	0.000000e+00
49	6	0.000000e+00
49	7	0.000000e+00
49	8	0.000000e+00
49	9	0.000000e+00
49	10	0.000000e+00
49	11	0.000000e+00
49	12	0.000000e+00
49	13	0.000000e+00
49	14	0.000000e+00
49	15	0.000000e+00
49	16	0.000000e+00
49	17	0.000000e+00
49	18	0.000000e+00
49	19	0.000000e+00
49	20	0.000000e+00
49	21	0.000000e+00
49	22	0.000000e+00
49	23	0.000000e+00
49	24	0.000000e+00
49	25	0.000000e+00
49	26	0.000000e+00
49	27	0.000000e+00
49	28	0.000000e+00
49	29	0.000000e+00
49	30	0.000000e+00
49	31	0.000000e+00
49	32	0.000000e+00
49	33	0.000000e+00
49	34	0.000000e+00
49	35	0.000000e+00
49	36	0.000000e+00
49	37	0.000000e+00
49	38	0.000000e+00
49	39	0.000000e+00
49	40	0.000000e+00
49	41	0.000000e+00
49	42	0.000000e+00
49	43	0.000000e+00
49	44	0.000000e+00
49	45	0.000000e+00
49	46	0.000000e+00
49	47	0.000000e+00
49	48	0.000000e+00
49	49	0.000000e+00
49	50	0.000000e+00
49	51	0.000000e+00
49	52	0.000000e+00
49	53	0.000000e+00
49	54	0.000000e+00
49	55	0.000000e+00
49	56	0.000000e+00
49	57	0.000000e+00
49	58	0.000000e+00
49	59	0.000000e+00
49	60	0.000000e+00
49	61	0.000000e+00
49	62	0.000000e+00
49	63	0.000000e+00
49	64	0.000000e+00
50	0	0.000000e+00
50	1	5.433843e-01
50	2	4.866240e-01
50	3	3.259963e-01
50	4	1.833500e-01
50	5	1.641621e-01
50	6	0.000000e+00
50	7	0.000000e+00
50	8	5.502789e-01
50	9	4.998042e-01
50	10	3.306326e-01
50	11	1.949107e-01
50	12	1.781209e-01
50	13	0.000000e+00
50	14	0.000000e+00
50	15	5.402522e-01
50	16	4.793585e-01
50	17	3.212207e-01
50	18	1.747499e-01
50	19	1.610600e-01
50	20	0.000000e+00
50	21	0.000000e+00
50	22	5.276008e-01
50	23	4.609604e-01
50	24	3.134654e-01
50	25	1.588107e-01
50	26	1.438126e-01
50	27	0.000000e+00
50	28	0.000000e+00
50	29	5.426245e-01
50	30	4.838659e-01
50	31	3.233745e-01
50	32	1.786346e-01
50	33	1.640949e-01
50	34	0.000000e+00
50	35	0.000000e+00
50	36	6.292410e-01
50	37	3.264306e-01
50	38	3.803747e-01
50	39	2.974412e-01
50	40	1.476324e-01
50	41	0.000000e+00
50	42	0.000000e+00
50	43	5.074993e-01
50	44	2.490430e-01
50	45	3.159208e-01
50	46	3.828172e-01
50	47	2.338874e-01
50	48	0.000000e+00
50	49	0.000000e+00
50	50	1.000000e+00
50	51	4.182589e-01
50	52	5.398257e-01
50	53	3.040480e-01
50	54	8.912584e-02
50	55	0.000000e+00
50	56	0.000000e+00
50	57	5.102509e-01
50	58	4.563159e-01
50	59	3.417382e-01
50	60	2.631166e-01
50	61	2.140557e-01
50	62	0.000000e+00
50	63	0.000000e+00
50	64	0.000000e+00
51	0	0.000000e+00
51	1	6.828722e-01
51	2	5.975785e-01
51	3	3.989146e-01
51	4	3.884675e-01
51	5	3.061093e-01
51	6	0.000000e+00
51	7	0.000000e+00
51	8	6.855000e-01
51	9	6.059206e-01
51	10	4.020779e-01
51	11	3.835256e-01
51	12	3.047499e-01
51	13	0.000000e+00
51	14	0.000000e+00
51	15	6.795121e-01
51	16	5.937413e-01
51	17	3.968886e-01
51	18	3.918410e-01
51	19	3.109403e-01
51	20	0.000000e+00
51	21	0.000000e+00
51	22	6.693470e-01
51	23	5.804524e-01
51	24	3.899385e-01
51	25	3.943507e-01
51	26	3.097427e-01
51	27	0.000000e+00
51	28	0.000000e+00
51	29	6.813560e-01
51	30	5.969784e-01
51	31	3.981184e-01
51	32	3.909319e-01
51	33	3.106422e-01
51	34	0.000000e+00
51	35	0.000000e+00
51	36	5.438990e-02
51	37	5.756176e-01
51	38	6.168362e-01
51	39	3.802412e-01
51	40	2.517148e-01
51	41	0.000000e+00
51	42	0.000000e+00
51	43	4.843933e-02
51	44	5.535647e-01
51	45	2.724166e-01
51	46	1.833926e-01
51	47	2.124169e-01
51	48	0.000000e+00
51	49	0.000000e+00
51	50	4.182589e-01
51	51	1.000000e+00
51	52	6.001625e-01
51	53	4.203445e-01
51	54	3.894660e-01
51	55	0.000000e+00
51	56	0.000000e+00
51	57	3.677040e-01
51	58	6.597470e-01
51	59	6.446506e-01
51	60	5.672512e-01
51	61	4.455357e-01
51	62	0.000000e+00
51	63	0.000000e+00
51	64	0.000000e+00
52	0	0.000000e+00
52	1	6.540106e-01
52	2	6.767048e-01
52	3	5.926686e-01
52	4	5.189930e-01
52	5	5.086624e-01
52	6	0.000000e+00
52	7	0.000000e+00
52	8	6.458872e-01
52	9	6.764967e-01
52	10	5.906666e-01
52	11	5.233806e-01
52	12	5.098436e-01
52	13	0.000000e+00
52	14	0.000000e+00
52	15	6.595922e-01
52	16	6.773526e-01
52	17	5.927846e-01
52	18	5.140919e-01
52	19	5.101819e-01
52	20	0.000000e+00
52	21	0.000000e+00
52	22	6.624793e-01
52	23	6.720934e-01
52	24	5.905352e-01
52	25	5.030585e-01
52	26	5.007622e-01
52	27	0.000000e+00
52	28	0.000000e+00
52	29	6.576798e-01
52	30	6.779159e-01
52	31	5.927820e-01
52	32	5.160834e-01
52	33	5.105357e-01
52	34	0.000000e+00
52	35	0.000000e+00
52	36	3.560609e-01
52	37	4.280528e-01
52	38	5.869978e-01
52	39	4.937936e-01
52	40	2.914527e-01
52	41	0.000000e+00
52	42	0.000000e+00
52	43	3.793113e-01
52	44	4.504677e-01
52	45	4.495743e-01
52	46	4.971114e-01
52	47	3.069419e-01
52	48	0.000000e+00
52	49	0.000000e+00
52	50	5.398257e-01
52	51	6.001625e-01
52	52	1.000000e+00
52	53	6.185244e-01
52	54	3.805317e-01
52	55	0.000000e+00
52	56	0.000000e+00
52	57	4.511151e-01
52	58	6.410964e-01
52	59	6.848664e-01
52	60	6.240526e-01
52	61	4.721439e-01
52	62	0.000000e+00
52	63	0.000000e+00
52	64	0.000000e+00
53	0	0.000000e+00
53	1	5.000698e-01
53	2	5.691533e-01
53	3	6.180262e-01
53	4	6.456204e-01
53	5	6.609266e-01
53	6	0.000000e+00
53	7	0.000000e+00
53	8	4.843258e-01
53	9	5.573946e-01
53	10	6.109750e-01
53	11	6.428728e-01
53	12	6.540507e-01
53	13	0.000000e+00
53	14	0.000000e+00
53	15	5.092572e-01
53	16	5.753843e-01
53	17	6.220528e-01
53	18	6.454481e-01
53	19	6.630982e-01
53	20	0.000000e+00
53	21	0.000000e+00
53	22	5.220812e-01
53	23	5.831937e-01
53	24	6.255440e-01
53	25	6.417258e-01
53	26	6.598958e-01
53	27	0.000000e+00
53	28	0.000000e+00
53	29	5.053022e-01
53	30	5.725037e-01
53	31	6.203571e-01
53	32	6.454466e-01
53	33	6.624735e-01
53	34	0.000000e+00
53	35	0.000000e+00
53	36	2.763509e-01
53	37	4.347340e-01
53	38	5.320103e-01
53	39	6.161700e-01
53	40	5.233425e-01
53	41	0.000000e+00
53	42	0.000000e+00
53	43	2.737775e-01
53	44	4.939656e-01
53	45	5.041917e-01
53	46	5.591146e-01
53	47	4.542777e-01
53	48	0.000000e+00
53	49	0.000000e+00
53	50	3.040480e-01
53	51	4.203445e-01
53	52	6.185244e-01
53	53	1.000000e+00
53	54	6.257630e-01
53	55	0.000000e+00
53	56	0.000000e+00
53	57	2.397229e-01
53	58	4.964962e-01
53	59	5.843813e-01
53	60	6.484065e-01
53	61	6.817654e-01
53	62	0.000000e+00
53	63	0.000000e+00
53	64	0.000000e+00
54	0	0.000000e+00
54	1	3.192254e-01
54	2	3.522027e-01
54	3	3.846370e-01
54	4	4.927255e-01
54	5	5.086984e-01
54	6	0.000000e+00
54	7	0.000000e+00
54	8	3.069215e-01
54	9	3.435752e-01
54	10	3.786175e-01
54	11	4.827326e-01
54	12	4.979045e-01
54	13	0.000000e+00
54	14	0.000000e+00
54	15	3.250444e-01
54	16	3.573542e-01
54	17	3.889240e-01
54	18	4.986462e-01
54	19	5.131793e-01
54	20	0.000000e+00
54	21	0.000000e+00
54	22	3.351572e-01
54	23	3.637759e-01
54	24	3.925555e-01
54	25	5.055658e-01
54	26	5.173238e-01
54	27	0.000000e+00
54	28	0.000000e+00
54	29	3.222195e-01
54	30	3.551397e-01
54	31	3.871341e-01
54	32	4.961282e-01
54	33	5.115629e-01
54	34	0.000000e+00
54	35	0.000000e+00
54	36	6.628743e-02
54	37	4.199393e-01
54	38	4.421768e-01
54	39	4.973187e-01
54	40	5.174460e-01
54	41	0.000000e+00
54	42	0.000000e+00
54	43	4.386782e-02
54	44	4.779828e-01
54	45	4.030919e-01
54	46	3.419129e-01
54	47	4.010598e-01
54	48	0.000000e+00
54	49	0.000000e+00
54	50	8.912584e-02
54	51	3.894660e-01
54	52	3.805317e-01
54	53	6.257630e-01
54	54	1.000000e+00
54	55	0.000000e+00
54	56	0.000000e+00
54	57	1.184400e-01
54	58	3.965652e-01
54	59	4.745367e-01
54	60	5.600734e-01
54	61	6.625324e-01
54	62	0.000000e+00
54	63	0.000000e+00
54	64	0.000000e+00
55	0	0.000000e+00
55	1	0.000000e+00
55	2	0.000000e+00
55	3	0.000000e+00
55	4	0.000000e+00
55	5	0.000000e+00
55	6	0.000000e+00
55	7	0.000000e+00
55	8	0.000000e+00
55	9	0.000000e+00
55	10	0.000000e+00
55	11	0.000000e+00
55	12	0.000000e+00
55	13	0.000000e+00
55	14	0.000000e+00
55	15	0.000000e+00
55	16	0.000000e+00
55	17	0.000000e+00
55	18	0.000000e+00
55	19	0.000000e+00
55	20	0.000000e+00
55	21	0.000000e+00
55	22	0.000000e+00
55	23	0.000000e+00
55	24	0.000000e+00
55	25	0.000000e+00
55	26	0.000000e+00
55	27	0.000000e+00
55	28	0.000000e+00
55	29	0.000000e+00
55	30	0.000000e+00
55	31	0.000000e+00
55	32	0.000000e+00
55	33	0.000000e+00
55	34	0.000000e+00
55	35	0.000000e+00
55	36	0.000000e+00
55	37	0.000000e+00
55	38	0.000000e+00
55	39	0.000000e+00
55	40	0.000000e+00
55	41	0.000000e+00
55	42	0.000000e+00
55	43	0.000000e+00
55	44	0.000000e+00
55	45	0.000000e+00
55	46	0.000000e+00
55	47	0.000000e+00
55	48	0.000000e+00
55	49	0.000000e+00
55	50	0.000000e+00
55	51	0.000000e+00
55	52	0.000000e+00
55	53	0.000000e+00
55	54	0.000000e+00
55	55	0.000000e+00
55	56	0.000000e+00
55	57	0.000000e+00
55	58	0.000000e+00
55	59	0.000000e+00
55	60	0.000000e+00
55	61	0.000000e+00
55	62	0.000000e+00
55	63	0.000000e+00
55	64	0.000000e+00
56	0	0.000000e+00
56	1	0.000000e+00
56	2	0.000000e+00
56	3	0.000000e+00
56	4	0.000000e+00
56	5	0.000000e+00
56	6	0.000000e+00
56	7	0.000000e+00
56	8	0.000000e+00
56	9	0.000000e+00
56	10	0.000000e+00
56	11	0.000000e+00
56	12	0.000000e+00
56	13	0.000000e+00
56	14	0.000000e+00
56	15	0.000000e+00
56	16	0.000000e+00
56	17	0.000000e+00
56	18	0.000000e+00
56	19	0.000000e+00
56	20	0.000000e+00
56	21	0.000000e+00
56	22	0.000000e+00
56	23	0.000000e+00
56	24	0.000000e+00
56	25	0.000000e+00
56	26	0.000000e+00
56	27	0.000000e+00
56	28	0.000000e+00
56	29	0.000000e+00
56	30	0.000000e+00
56	31	0.000000e+00
56	32	0.000000e+00
56	33	0.000000e+00
56	34	0.000000e+00
56	35	0.000000e+00
56	36	0.000000e+00
56	37	0.000000e+00
56	38	0.000000e+00
56	39	0.000000e+00
56	40	0.000000e+00
56	41	0.000000e+00
56	42	0.000000e+00
56	43	0.000000e+00
56	44	0.000000e+00
56	45	0.000000e+00
56	46	0.000000e+00
56	47	0.000000e+00
56	48	0.000000e+00
56	49	0.000000e+00
56	50	0.000000e+00
56	51	0.000000e+00
56	52	0.000000e+00
56	53	0.000000e+00
56	54	0.000000e+00
56	55	0.000000e+00
56	56	0.000000e+00
56	57	0.000000e+00
56	58	0.000000e+00
56	59	0.000000e+00
56	60	0.000000e+00
56	61	0.000000e+00
56	62	0.000000e+00
56	63	0.000000e+00
56	64	0.000000e+00
57	0	0.000000e+00
57	1	4.511642e-01
57	2	3.725842e-01
57	3	2.012205e-01
57	4	8.331650e-02
57	5	6.049309e-02
57	6	0.000000e+00
57	7	0.000000e+00
57	8	4.585766e-01
57	9	3.869098e-01
57	10	2.043537e-01
57	11	9.146571e-02
57	12	6.570155e-02
57	13	0.000000e+00
57	14	0.000000e+00
57	15	4.489860e-01
57	16	3.642151e-01
57	17	1.981518e-01
57	18	7.742592e-02
57	19	6.164630e-02
57	20	0.000000e+00
57	21	0.000000e+00
57	22	4.366740e-01
57	23	3.456396e-01
57	24	1.925427e-01
57	25	6.703780e-02
57	26	5.505567e-02
57	27	0.000000e+00
57	28	0.000000e+00
57	29	4.511244e-01
57	30	3.688877e-01
57	31	1.994891e-01
57	32	8.007895e-02
57	33	6.214777e-02
57	34	0.000000e+00
57	35	0.000000e+00
57	36	4.245283e-01
57	37	4.198474e-01
57	38	4.364002e-01
57	39	2.312780e-01
57	40	1.054132e-01
57	41	0.000000e+00
57	42	0.000000e+00
57	43	4.158543e-01
57	44	3.166974e-01
57	45	2.364097e-01
57	46	2.128222e-01
57	47	7.979481e-02
57	48	0.000000e+00
57	49	0.000000e+00
57	50	5.102509e-01
57	51	3.677040e-01
57	52	4.511151e-01
57	53	2.397229e-01
57	54	1.184400e-01
57	55	0.000000e+00
57	56	0.000000e+00
57	57	1.000000e+00
57	58	4.291065e-01
57	59	3.025484e-01
57	60	2.272578e-01
57	61	1.736546e-01
57	62	0.000000e+00
57	63	0.000000e+00
57	64	0.000000e+00
58	0	0.000000e+00
58	1	5.919107e-01
58	2	5.552366e-01
58	3	4.295141e-01
58	4	3.924462e-01
58	5	3.556707e-01
58	6	0.000000e+00
58	7	0.000000e+00
58	8	5.902310e-01
58	9	5.615178e-01
58	10	4.296914e-01
58	11	3.946118e-01
58	12	3.583302e-01
58	13	0.000000e+00
58	14	0.000000e+00
58	15	5.918115e-01
58	16	5.520419e-01
58	17	4.294693e-01
58	18	3.908462e-01
58	19	3.571585e-01
58	20	0.000000e+00
58	21	0.000000e+00
58	22	5.879323e-01
58	23	5.406831e-01
58	24	4.260631e-01
58	25	3.842251e-01
58	26	3.497836e-01
58	27	0.000000e+00
58	28	0.000000e+00
58	29	5.923065e-01
58	30	5.545486e-01
58	31	4.296857e-01
58	32	3.917705e-01
58	33	3.581500e-01
58	34	0.000000e+00
58	35	0.000000e+00
58	36	1.906066e-01
58	37	4.669956e-01
58	38	5.937332e-01
58	39	4.441249e-01
58	40	3.035885e-01
58	41	0.000000e+00
58	42	0.000000e+00
58	43	2.507371e-01
58	44	4.294062e-01
58	45	3.274514e-01
58	46	3.485879e-01
58	47	3.075706e-01
58	48	0.000000e+00
58	49	0.000000e+00
58	50	4.563159e-01
58	51	6.597470e-01
58	52	6.410964e-01
58	53	4.964962e-01
58	54	3.965652e-01
58	55	0.000000e+00
58	56	0.000000e+00
58	57	4.291065e-01
58	58	1.000000e+00
58	59	7.258634e-01
58	60	6.351422e-01
58	61	5.121303e-01
58	62	0.000000e+00
58	63	0.000000e+00
58	64	0.000000e+00
59	0	0.000000e+00
59	1	6.293826e-01
59	2	6.549763e-01
59	3	6.145071e-01
59	4	6.078822e-01
59	5	5.662175e-01
59	6	0.000000e+00
59	7	0.000000e+00
59	8	6.190501e-01
59	9	6.531089e-01
59	10	6.142041e-01
59	11	6.094064e-01
59	12	5.679374e-01
59	13	0.000000e+00
59	14	0.000000e+00
59	15	6.351976e-01
59	16	6.568604e-01
59	17	6.152400e-01
59	18	6.067730e-01
59	19	5.673589e-01
59	20	0.000000e+00
59	21	0.000000e+00
59	22	6.407734e-01
59	23	6.533992e-01
59	24	6.112297e-01
59	25	5.988094e-01
59	26	5.576865e-01
59	27	0.000000e+00
59	28	0.000000e+00
59	29	6.330700e-01
59	30	6.568661e-01
59	31	6.153036e-01
59	32	6.076796e-01
59	33	5.685757e-01
59	34	0.000000e+00
59	35	0.000000e+00
59	36	1.111225e-01
59	37	4.443216e-01
59	38	6.139515e-01
59	39	5.180791e-01
59	40	3.515402e-01
59	41	0.000000e+00
59	42	0.000000e+00
59	43	2.042165e-01
59	44	4.751636e-01
59	45	3.886294e-01
59	46	3.914990e-01
59	47	3.477656e-01
59	48	0.000000e+00
59	49	0.000000e+00
59	50	3.417382e-01
59	51	6.446506e-01
59	52	6.848664e-01
59	53	5.843813e-01
59	54	4.745367e-01
59	55	0.000000e+00
59	56	0.000000e+00
59	57	3.025484e-01
59	58	7.258634e-01
59	59	1.000000e+00
59	60	7.383882e-01
59	61	5.753540e-01
59	62	0.000000e+00
59	63	0.000000e+00
59	64	0.000000e+00
60	0	0.000000e+00
60	1	5.561179e-01
60	2	5.893948e-01
60	3	5.767116e-01
60	4	5.975020e-01
60	5	5.655597e-01
60	6	0.000000e+00
60	7	0.000000e+00
60	8	5.451289e-01
60	9	5.853261e-01
60	10	5.745450e-01
60	11	5.957064e-01
60	12	5.655367e-01
60	13	0.000000e+00
60	14	0.000000e+00
60	15	5.619882e-01
60	16	5.921635e-01
60	17	5.783903e-01
60	18	5.975668e-01
60	19	5.660454e-01
60	20	0.000000e+00
60	21	0.000000e+00
60	22	5.688701e-01
60	23	5.915779e-01
60	24	5.767225e-01
60	25	5.935104e-01
60	26	5.577474e-01
60	27	0.000000e+00
60	28	0.000000e+00
60	29	5.597066e-01
60	30	5.914431e-01
60	31	5.779659e-01
60	32	5.977085e-01
60	33	5.670457e-01
60	34	0.000000e+00
60	35	0.000000e+00
60	36	1.134351e-01
60	37	4.646978e-01
60	38	5.742156e-01
60	39	5.487891e-01
60	40	4.326232e-01
60	41	0.000000e+00
60	42	0.000000e+00
60	43	2.101402e-01
60	44	5.160259e-01
60	45	4.525848e-01
60	46	4.459075e-01
60	47	4.275384e-01
60	48	0.000000e+00
60	49	0.000000e+00
60	50	2.631166e-01
60	51	5.672512e-01
60	52	6.240526e-01
60	53	6.484065e-01
60	54	5.600734e-01
60	55	0.000000e+00
60	56	0.000000e+00
60	57	2.272578e-01
60	58	6.351422e-01
60	59	7.383882e-01
60	60	1.000000e+00
60	61	6.828822e-01
60	62	0.000000e+00
60	63	0.000000e+00
60	64	0.000000e+00
61	0	0.000000e+00
61	1	4.210171e-01
61	2	4.460872e-01
61	3	4.757431e-01
61	4	5.280627e-01
61	5	5.234099e-01
61	6	0.000000e+00
61	7	0.000000e+00
61	8	4.120673e-01
61	9	4.403323e-01
61	10	4.746334e-01
61	11	5.245382e-01
61	12	5.215235e-01
61	13	0.000000e+00
61	14	0.000000e+00
61	15	4.258768e-01
61	16	4.494386e-01
61	17	4.771701e-01
61	18	5.302523e-01
61	19	5.241287e-01
61	20	0.000000e+00
61	21	0.000000e+00
61	22	4.316685e-01
61	23	4.517846e-01
61	24	4.749920e-01
61	25	5.293958e-01
61	26	5.187843e-01
61	27	0.000000e+00
61	28	0.000000e+00
61	29	4.239126e-01
61	30	4.481323e-01
61	31	4.769408e-01
61	32	5.298132e-01
61	33	5.248500e-01
61	34	0.000000e+00
61	35	0.000000e+00
61	36	1.573126e-01
61	37	4.579727e-01
61	38	5.144686e-01
61	39	6.199445e-01
61	40	6.130195e-01
61	41	0.000000e+00
61	42	0.000000e+00
61	43	2.161754e-01
61	44	5.319615e-01
61	45	4.878454e-01
61	46	4.821099e-01
61	47	5.518238e-01
61	48	0.000000e+00
61	49	0.000000e+00
61	50	2.140557e-01
61	51	4.455357e-01
61	52	4.721439e-01
61	53	6.817654e-01
61	54	6.625324e-01
61	55	0.000000e+00
61	56	0.000000e+00
61	57	1.736546e-01
61	58	5.121303e-01
61	59	5.753540e-01
61	60	6.828822e-01
61	61	1.000000e+00
61	62	0.000000e+00
61	63	0.000000e+00
61	64	0.000000e+00
62	0	0.000000e+00
62	1	0.000000e+00
62	2	0.000000e+00
62	3	0.000000e+00
62	4	0.000000e+00
62	5	0.000000e+00
62	6	0.000000e+00
62	7	0.000000e+00
62	8	0.000000e+00
62	9	0.000000e+00
62	10	0.000000e+00
62	11	0.000000e+00
62	12	0.000000e+00
62	13	0.000000e+00
62	14	0.000000e+00
62	15	0.000000e+00
62	16	0.000000e+00
62	17	0.000000e+00
62	18	0.000000e+00
62	19	0.000000e+00
62	20	0.000000e+00
62	21	0.000000e+00
62	22	0.000000e+00
62	23	0.000000e+00
62	24	0.000000e+00
62	25	0.000000e+00
62	26	0.000000e+00
62	27	0.000000e+00
62	28	0.000000e+00
62	29	0.000000e+00
62	30	0.000000e+00
62	31	0.000000e+00
62	32	0.000000e+00
62	33	0.000000e+00
62	34	0.000000e+00
62	35	0.000000e+00
62	36	0.000000e+00
62	37	0.000000e+00
62	38	0.000000e+00
62	39	0.000000e+00
62	40	0.000000e+00
62	41	0.000000e+00
62	42	0.000000e+00
62	43	0.000000e+00
62	44	0.000000e+00
62	45	0.000000e+00
62	46	0.000000e+00
62	47	0.000000e+00
62	48	0.000000e+00
62	49	0.000000e+00
62	50	0.000000e+00
62	51	0.000000e+00
62	52	0.000000e+00
62	53	0.000000e+00
62	54	0.000000e+00
62	55	0.000000e+00
62	56	0.000000e+00
62	57	0.000000e+00
62	58	0.000000e+00
62	59	0.000000e+00
62	60	0.000000e+00
62	61	0.000000e+00
62	62	0.000000e+00
62	63	0.000000e+00
62	64	0.000000e+00
63	0	0.000000e+00
63	1	0.000000e+00
63	2	0.000000e+00
63	3	0.000000e+00
63	4	0.000000e+00
63	5	0.000000e+00
63	6	0.000000e+00
63	7	0.000000e+00
63	8	0.000000e+00
63	9	0.000000e+00
63	10	0.000000e+00
63	11	0.000000e+00
63	12	0.000000e+00
63	13	0.000000e+00
63	14	0.000000e+00
63	15	0.000000e+00
63	16	0.000000e+00
63	17	0.000000e+00
63	18	0.000000e+00
63	19	0.000000e+00
63	20	0.000000e+00
63	21	0.000000e+00
63	22	0.000000e+00
63	23	0.000000e+00
63	24	0.000000e+00
63	25	0.000000e+00
63	26	0.000000e+00
63	27	0.000000e+00
63	28	0.000000e+00
63	29	0.000000e+00
63	30	0.000000e+00
63	31	0.000000e+00
63	32	0.000000e+00
63	33	0.000000e+00
63	34	0.000000e+00
63	35	0.000000e+00
63	36	0.000000e+00
63	37	0.000000e+00
63	38	0.000000e+00
63	39	0.000000e+00
63	40	0.000000e+00
63	41	0.000000e+00
63	42	0.000000e+00
63	43	0.000000e+00
63	44	0.000000e+00
63	45	0.000000e+00
63	46	0.000000e+00
63	47	0.000000e+00
63	48	0.000000e+00
63	49	0.000000e+00
63	50	0.000000e+00
63	51	0.000000e+00
63	52	0.000000e+00
63	53	0.000000e+00
63	54	0.000000e+00
63	55	0.000000e+00
63	56	0.000000e+00
63	57	0.000000e+00
63	58	0.000000e+00
63	59	0.000000e+00
63	60	0.000000e+00
63	61	0.000000e+00
63	62	0.000000e+00
63	63	0.000000e+00
63	64	0.000000e+00
64	0	0.000000e+00
64	1	0.000000e+00
64	2	0.000000e+00
64	3	0.000000e+00
64	4	0.000000e+00
64	5	0.000000e+00
64	6	0.000000e+00
64	7	0.000000e+00
64	8	0.000000e+00
64	9	0.000000e+00
64	10	0.000000e+00
64	11	0.000000e+00
64	12	0.000000e+00
64	13	0.000000e+00
64	14	0.000000e+00
64	15	0.000000e+00
64	16	0.000000e+00
64	17	0.000000e+00
64	18	0.000000e+00
64	19	0.000000e+00
64	20	0.000000e+00
64	21	0.000000e+00
64	22	0.000000e+00
64	23	0.000000e+00
64	24	0.000000e+00
64	25	0.000000e+00
64	26	0.000000e+00
64	27	0.000000e+00
64	28	0.000000e+00
64	29	0.000000e+00
64	30	0.000000e+00
64	31	0.000000e+00
64	32	0.000000e+00
64	33	0.000000e+00
64	34	0.000000e+00
64	35	0.000000e+00
64	36	0.000000e+00
64	37	0.000000e+00
64	38	0.000000e+00
64	39	0.000000e+00
64	40	0.000000e+00
64	41	0.000000e+00
64	42	0.000000e+00
64	43	0.000000e+00
64	44	0.000000e+00
64	45	0.000000e+00
64	46	0.000000e+00
64	47	0.000000e+00
64	48	0.000000e+00
64	49	0.000000e+00
64	50	0.000000e+00
64	51	0.000000e+00
64	52	0.000000e+00
64	53	0.000000e+00
64	54	0.000000e+00
64	55	0.000000e+00
64	56	0.000000e+00
64	57	0.000000e+00
64	58	0.000000e+00
64	59	0.000000e+00
64	60	0.000000e+00
64	61	0.000000e+00
64	62	0.000000e+00
64	63	0.000000e+00
64	64	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_correlation_proton_pt.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.465423e-01
1	3	9.228491e-01
1	4	8.314699e-01
1	5	7.279065e-01
1	6	5.967517e-01
1	7	5.344589e-01
1	8	0.000000e+00
1	9	0.000000e+00
1	10	9.504396e-01
1	11	9.464062e-01
1	12	9.198163e-01
1	13	8.297422e-01
1	14	7.313972e-01
1	15	5.873015e-01
1	16	5.301195e-01
1	17	0.000000e+00
1	18	0.000000e+00
1	19	9.573717e-01
1	20	9.444922e-01
1	21	9.226452e-01
1	22	8.295056e-01
1	23	7.207449e-01
1	24	6.005573e-01
1	25	5.342055e-01
1	26	0.000000e+00
1	27	0.000000e+00
1	28	9.439586e-01
1	29	9.364481e-01
1	30	9.201725e-01
1	31	8.229172e-01
1	32	7.057344e-01
1	33	5.980341e-01
1	34	5.230876e-01
1	35	0.000000e+00
1	36	0.000000e+00
1	37	9.585233e-01
1	38	9.455812e-01
1	39	9.225887e-01
1	40	8.302645e-01
1	41	7.238798e-01
1	42	5.995260e-01
1	43	5.356031e-01
1	44	0.000000e+00
1	45	0.000000e+00
1	46	3.205296e-03
1	47	6.128247e-02
1	48	5.138076e-01
1	49	5.889865e-01
1	50	5.286747e-01
1	51	4.170660e-01
1	52	2.358015e-01
1	53	0.000000e+00
1	54	0.000000e+00
1	55	4.022650e-01
1	56	4.080350e-01
1	57	5.247838e-01
1	58	4.898616e-01
1	59	2.203981e-01
1	60	1.172567e-01
1	61	2.369819e-01
1	62	0.000000e+00
1	63	0.000000e+00
1	64	-5.946070e-02
1	65	2.920096e-01
1	66	6.053509e-01
1	67	5.347965e-01
1	68	4.717763e-01
1	69	3.681135e-01
1	70	3.091973e-01
1	71	0.000000e+00
1	72	0.000000e+00
1	73	-1.807780e-01
1	74	2.159352e-01
1	75	5.297233e-01
1	76	5.565066e-01
1	77	4.272308e-01
1	78	2.974442e-01
1	79	2.584820e-01
1	80	0.000000e+00
1	81	0.000000e+00
1	82	0.000000e+00
2	0	0.000000e+00
2	1	9.465423e-01
2	2	1.000000e+00
2	3	9.727532e-01
2	4	8.739431e-01
2	5	7.631258e-01
2	6	6.517485e-01
2	7	6.075588e-01
2	8	0.000000e+00
2	9	0.000000e+00
2	10	9.392406e-01
2	11	9.849999e-01
2	12	9.703004e-01
2	13	8.721324e-01
2	14	7.658819e-01
2	15	6.422957e-01
2	16	6.041394e-01
2	17	0.000000e+00
2	18	0.000000e+00
2	19	9.434079e-01
2	20	9.868118e-01
2	21	9.717492e-01
2	22	8.720897e-01
2	23	7.562036e-01
2	24	6.560756e-01
2	25	6.059438e-01
2	26	0.000000e+00
2	27	0.000000e+00
2	28	9.288830e-01
2	29	9.815315e-01
2	30	9.684532e-01
2	31	8.651415e-01
2	32	7.417870e-01
2	33	6.522669e-01
2	34	5.912067e-01
2	35	0.000000e+00
2	36	0.000000e+00
2	37	9.454375e-01
2	38	9.872603e-01
2	39	9.720749e-01
2	40	8.727787e-01
2	41	7.592650e-01
2	42	6.549108e-01
2	43	6.081409e-01
2	44	0.000000e+00
2	45	0.000000e+00
2	46	-3.142571e-02
2	47	5.676280e-02
2	48	5.648799e-01
2	49	6.442189e-01
2	50	5.419155e-01
2	51	4.393445e-01
2	52	2.570082e-01
2	53	0.000000e+00
2	54	0.000000e+00
2	55	4.553561e-01
2	56	4.559850e-01
2	57	5.748861e-01
2	58	5.189294e-01
2	59	2.558019e-01
2	60	1.597864e-01
2	61	2.883197e-01
2	62	0.000000e+00
2	63	0.000000e+00
2	64	-1.127627e-01
2	65	2.662189e-01
2	66	6.389787e-01
2	67	5.727297e-01
2	68	4.988456e-01
2	69	3.818847e-01
2	70	3.362453e-01
2	71	0.000000e+00
2	72	0.000000e+00
2	73	-2.458929e-01
2	74	1.557028e-01
2	75	5.871664e-01
2	76	6.132409e-01
2	77	4.596578e-01
2	78	3.287762e-01
2	79	2.938385e-01
2	80	0.000000e+00
2	81	0.000000e+00
2	82	0.000000e+00
3	0	0.000000e+00
3	1	9.228491e-01
3	2	9.727532e-01
3	3	1.000000e+00
3	4	9.209551e-01
3	5	8.260351e-01
3	6	7.444247e-01
3	7	6.938328e-01
3	8	0.000000e+00
3	9	0.000000e+00
3	10	9.191610e-01
3	11	9.683475e-01
3	12	9.890097e-01
3	13	9.184150e-01
3	14	8.264337e-01
3	15	7.353488e-01
3	16	6.901682e-01
3	17	0.000000e+00
3	18	0.000000e+00
3	19	9.178857e-01
3	20	9.722860e-01
3	21	9.903134e-01
3	22	9.196521e-01
3	23	8.206271e-01
3	24	7.476447e-01
3	25	6.913795e-01
3	26	0.000000e+00
3	27	0.000000e+00
3	28	9.002369e-01
3	29	9.686058e-01
3	30	9.867433e-01
3	31	9.130799e-01
3	32	8.080461e-01
3	33	7.413462e-01
3	34	6.740891e-01
3	35	0.000000e+00
3	36	0.000000e+00
3	37	9.209591e-01
3	38	9.722894e-01
3	39	9.906454e-01
3	40	9.201655e-01
3	41	8.230733e-01
3	42	7.468726e-01
3	43	6.938882e-01
3	44	0.000000e+00
3	45	0.000000e+00
3	46	-4.151372e-02
3	47	1.551458e-02
3	48	5.647122e-01
3	49	6.772775e-01
3	50	5.858159e-01
3	51	4.948915e-01
3	52	2.801492e-01
3	53	0.000000e+00
3	54	0.000000e+00
3	55	4.715328e-01
3	56	4.586878e-01
3	57	5.515844e-01
3	58	5.548618e-01
3	59	3.451415e-01
3	60	2.107825e-01
3	61	3.078783e-01
3	62	0.000000e+00
3	63	0.000000e+00
3	64	-1.698326e-01
3	65	2.175868e-01
3	66	6.172614e-01
3	67	6.162236e-01
3	68	5.435877e-01
3	69	4.337262e-01
3	70	3.966271e-01
3	71	0.000000e+00
3	72	0.000000e+00
3	73	-3.025480e-01
3	74	1.120868e-01
3	75	6.218119e-01
3	76	6.631061e-01
3	77	5.028778e-01
3	78	3.858029e-01
3	79	3.501373e-01
3	80	0.000000e+00
3	81	0.000000e+00
3	82	0.000000e+00
4	0	0.000000e+00
4	1	8.314699e-01
4	2	8.739431e-01
4	3	9.209551e-01
4	4	1.000000e+00
4	5	9.519511e-01
4	6	8.349603e-01
4	7	7.126682e-01
4	8	0.000000e+00
4	9	0.000000e+00
4	10	8.275761e-01
4	11	8.715677e-01
4	12	9.180391e-01
4	13	9.859389e-01
4	14	9.515145e-01
4	15	8.321483e-01
4	16	7.120463e-01
4	17	0.000000e+00
4	18	0.000000e+00
4	19	8.259160e-01
4	20	8.725322e-01
4	21	9.207686e-01
4	22	9.877503e-01
4	23	9.455767e-01
4	24	8.321947e-01
4	25	7.091517e-01
4	26	0.000000e+00
4	27	0.000000e+00
4	28	8.098588e-01
4	29	8.667075e-01
4	30	9.179130e-01
4	31	9.814318e-01
4	32	9.310771e-01
4	33	8.165032e-01
4	34	6.880591e-01
4	35	0.000000e+00
4	36	0.000000e+00
4	37	8.283671e-01
4	38	8.728282e-01
4	39	9.207960e-01
4	40	9.883379e-01
4	41	9.482233e-01
4	42	8.340856e-01
4	43	7.122056e-01
4	44	0.000000e+00
4	45	0.000000e+00
4	46	-4.753819e-02
4	47	2.446673e-02
4	48	5.526465e-01
4	49	7.137630e-01
4	50	7.317781e-01
4	51	6.037090e-01
4	52	3.087382e-01
4	53	0.000000e+00
4	54	0.000000e+00
4	55	4.947636e-01
4	56	5.124301e-01
4	57	5.140400e-01
4	58	6.108530e-01
4	59	4.058079e-01
4	60	2.371423e-01
4	61	2.889100e-01
4	62	0.000000e+00
4	63	0.000000e+00
4	64	-2.114844e-01
4	65	1.976715e-01
4	66	6.476503e-01
4	67	7.707733e-01
4	68	7.230060e-01
4	69	5.650363e-01
4	70	4.622794e-01
4	71	0.000000e+00
4	72	0.000000e+00
4	73	-2.858970e-01
4	74	1.430831e-01
4	75	6.785312e-01
4	76	7.546065e-01
4	77	6.665345e-01
4	78	5.407182e-01
4	79	4.267442e-01
4	80	0.000000e+00
4	81	0.000000e+00
4	82	0.000000e+00
5	0	0.000000e+00
5	1	7.279065e-01
5	2	7.631258e-01
5	3	8.260351e-01
5	4	9.519511e-01
5	5	1.000000e+00
5	6	8.974935e-01
5	7	7.294186e-01
5	8	0.000000e+00
5	9	0.000000e+00
5	10	7.235429e-01
5	11	7.596633e-01
5	12	8.216866e-01
5	13	9.434553e-01
5	14	9.820232e-01
5	15	8.964700e-01
5	16	7.285963e-01
5	17	0.000000e+00
5	18	0.000000e+00
5	19	7.238214e-01
5	20	7.625999e-01
5	21	8.271800e-01
5	22	9.525417e-01
5	23	9.841351e-01
5	24	8.921095e-01
5	25	7.259457e-01
5	26	0.000000e+00
5	27	0.000000e+00
5	28	7.107305e-01
5	29	7.585583e-01
5	30	8.263485e-01
5	31	9.517347e-01
5	32	9.743457e-01
5	33	8.731893e-01
5	34	7.047362e-01
5	35	0.000000e+00
5	36	0.000000e+00
5	37	7.254137e-01
5	38	7.623113e-01
5	39	8.265838e-01
5	40	9.517673e-01
5	41	9.851742e-01
5	42	8.950758e-01
5	43	7.289153e-01
5	44	0.000000e+00
5	45	0.000000e+00
5	46	-5.261437e-02
5	47	3.096106e-02
5	48	4.963730e-01
5	49	6.692849e-01
5	50	7.559459e-01
5	51	6.485931e-01
5	52	3.096727e-01
5	53	0.000000e+00
5	54	0.000000e+00
5	55	4.829442e-01
5	56	5.030527e-01
5	57	4.700326e-01
5	58	6.067942e-01
5	59	4.291511e-01
5	60	2.697267e-01
5	61	2.882822e-01
5	62	0.000000e+00
5	63	0.000000e+00
5	64	-2.076165e-01
5	65	1.661730e-01
5	66	5.930806e-01
5	67	7.767976e-01
5	68	7.742570e-01
5	69	6.451647e-01
5	70	5.189133e-01
5	71	0.000000e+00
5	72	0.000000e+00
5	73	-2.737744e-01
5	74	1.510452e-01
5	75	6.436535e-01
5	76	7.372304e-01
5	77	7.106377e-01
5	78	6.210711e-01
5	79	4.661032e-01
5	80	0.000000e+00
5	81	0.000000e+00
5	82	0.000000e+00
6	0	0.000000e+00
6	1	5.967517e-01
6	2	6.517485e-01
6	3	7.444247e-01
6	4	8.349603e-01
6	5	8.974935e-01
6	6	1.000000e+00
6	7	8.926708e-01
6	8	0.000000e+00
6	9	0.000000e+00
6	10	5.986933e-01
6	11	6.417518e-01
6	12	7.394432e-01
6	13	8.216805e-01
6	14	8.824602e-01
6	15	9.648579e-01
6	16	8.862269e-01
6	17	0.000000e+00
6	18	0.000000e+00
6	19	5.911066e-01
6	20	6.540141e-01
6	21	7.455457e-01
6	22	8.401222e-01
6	23	9.027106e-01
6	24	9.685967e-01
6	25	8.889671e-01
6	26	0.000000e+00
6	27	0.000000e+00
6	28	5.752157e-01
6	29	6.581167e-01
6	30	7.459186e-01
6	31	8.463574e-01
6	32	9.063472e-01
6	33	9.544910e-01
6	34	8.679731e-01
6	35	0.000000e+00
6	36	0.000000e+00
6	37	5.945751e-01
6	38	6.519745e-01
6	39	7.447950e-01
6	40	8.374557e-01
6	41	9.000679e-01
6	42	9.699480e-01
6	43	8.914118e-01
6	44	0.000000e+00
6	45	0.000000e+00
6	46	-3.705698e-02
6	47	-1.493199e-02
6	48	4.411786e-01
6	49	6.342008e-01
6	50	6.656948e-01
6	51	6.470152e-01
6	52	3.939514e-01
6	53	0.000000e+00
6	54	0.000000e+00
6	55	4.443001e-01
6	56	4.215367e-01
6	57	4.146652e-01
6	58	5.879848e-01
6	59	5.332431e-01
6	60	3.954017e-01
6	61	3.786265e-01
6	62	0.000000e+00
6	63	0.000000e+00
6	64	-1.911559e-01
6	65	1.121828e-01
6	66	4.833845e-01
6	67	6.633395e-01
6	68	6.711772e-01
6	69	6.629767e-01
6	70	6.298027e-01
6	71	0.000000e+00
6	72	0.000000e+00
6	73	-3.276099e-01
6	74	7.745661e-02
6	75	6.141031e-01
6	76	7.029959e-01
6	77	6.384926e-01
6	78	6.079355e-01
6	79	5.145666e-01
6	80	0.000000e+00
6	81	0.000000e+00
6	82	0.000000e+00
7	0	0.000000e+00
7	1	5.344589e-01
7	2	6.075588e-01
7	3	6.938328e-01
7	4	7.126682e-01
7	5	7.294186e-01
7	6	8.926708e-01
7	7	1.000000e+00
7	8	0.000000e+00
7	9	0.000000e+00
7	10	5.400450e-01
7	11	5.941152e-01
7	12	6.899345e-01
7	13	7.004006e-01
7	14	7.121680e-01
7	15	8.802971e-01
7	16	9.343625e-01
7	17	0.000000e+00
7	18	0.000000e+00
7	19	5.268417e-01
7	20	6.109459e-01
7	21	6.936810e-01
7	22	7.181471e-01
7	23	7.370522e-01
7	24	8.937685e-01
7	25	9.415877e-01
7	26	0.000000e+00
7	27	0.000000e+00
7	28	5.088776e-01
7	29	6.195027e-01
7	30	6.931823e-01
7	31	7.245119e-01
7	32	7.460498e-01
7	33	8.871039e-01
7	34	9.224498e-01
7	35	0.000000e+00
7	36	0.000000e+00
7	37	5.319519e-01
7	38	6.082005e-01
7	39	6.934246e-01
7	40	7.154673e-01
7	41	7.332851e-01
7	42	8.928871e-01
7	43	9.433818e-01
7	44	0.000000e+00
7	45	0.000000e+00
7	46	-1.901212e-02
7	47	-4.168929e-02
7	48	4.209341e-01
7	49	6.060702e-01
7	50	5.408963e-01
7	51	5.679910e-01
7	52	4.465603e-01
7	53	0.000000e+00
7	54	0.000000e+00
7	55	4.087085e-01
7	56	3.441312e-01
7	57	3.827180e-01
7	58	5.298872e-01
7	59	5.279984e-01
7	60	4.295719e-01
7	61	4.323015e-01
7	62	0.000000e+00
7	63	0.000000e+00
7	64	-1.713115e-01
7	65	1.057242e-01
7	66	4.341782e-01
7	67	5.303447e-01
7	68	5.062740e-01
7	69	5.657315e-01
7	70	6.254431e-01
7	71	0.000000e+00
7	72	0.000000e+00
7	73	-3.491285e-01
7	74	1.700733e-02
7	75	5.880366e-01
7	76	6.525947e-01
7	77	5.122072e-01
7	78	4.831508e-01
7	79	4.723866e-01
7	80	0.000000e+00
7	81	0.000000e+00
7	82	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
8	10	0.000000e+00
8	11	0.000000e+00
8	12	0.000000e+00
8	13	0.000000e+00
8	14	0.000000e+00
8	15	0.000000e+00
8	16	0.000000e+00
8	17	0.000000e+00
8	18	0.000000e+00
8	19	0.000000e+00
8	20	0.000000e+00
8	21	0.000000e+00
8	22	0.000000e+00
8	23	0.000000e+00
8	24	0.000000e+00
8	25	0.000000e+00
8	26	0.000000e+00
8	27	0.000000e+00
8	28	0.000000e+00
8	29	0.000000e+00
8	30	0.000000e+00
8	31	0.000000e+00
8	32	0.000000e+00
8	33	0.000000e+00
8	34	0.000000e+00
8	35	0.000000e+00
8	36	0.000000e+00
8	37	0.000000e+00
8	38	0.000000e+00
8	39	0.000000e+00
8	40	0.000000e+00
8	41	0.000000e+00
8	42	0.000000e+00
8	43	0.000000e+00
8	44	0.000000e+00
8	45	0.000000e+00
8	46	0.000000e+00
8	47	0.000000e+00
8	48	0.000000e+00
8	49	0.000000e+00
8	50	0.000000e+00
8	51	0.000000e+00
8	52	0.000000e+00
8	53	0.000000e+00
8	54	0.000000e+00
8	55	0.000000e+00
8	56	0.000000e+00
8	57	0.000000e+00
8	58	0.000000e+00
8	59	0.000000e+00
8	60	0.000000e+00
8	61	0.000000e+00
8	62	0.000000e+00
8	63	0.000000e+00
8	64	0.000000e+00
8	65	0.000000e+00
8	66	0.000000e+00
8	67	0.000000e+00
8	68	0.000000e+00
8	69	0.000000e+00
8	70	0.000000e+00
8	71	0.000000e+00
8	72	0.000000e+00
8	73	0.000000e+00
8	74	0.000000e+00
8	75	0.000000e+00
8	76	0.000000e+00
8	77	0.000000e+00
8	78	0.000000e+00
8	79	0.000000e+00
8	80	0.000000e+00
8	81	0.000000e+00
8	82	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00
9	10	0.000000e+00
9	11	0.000000e+00
9	12	0.000000e+00
9	13	0.000000e+00
9	14	0.000000e+00
9	15	0.000000e+00
9	16	0.000000e+00
9	17	0.000000e+00
9	18	0.000000e+00
9	19	0.000000e+00
9	20	0.000000e+00
9	21	0.000000e+00
9	22	0.000000e+00
9	23	0.000000e+00
9	24	0.000000e+00
9	25	0.000000e+00
9	26	0.000000e+00
9	27	0.000000e+00
9	28	0.000000e+00
9	29	0.000000e+00
9	30	0.000000e+00
9	31	0.000000e+00
9	32	0.000000e+00
9	33	0.000000e+00
9	34	0.000000e+00
9	35	0.000000e+00
9	36	0.000000e+00
9	37	0.000000e+00
9	38	0.000000e+00
9	39	0.000000e+00
9	40	0.000000e+00
9	41	0.000000e+00
9	42	0.000000e+00
9	43	0.000000e+00
9	44	0.000000e+00
9	45	0.000000e+00
9	46	0.000000e+00
9	47	0.000000e+00
9	48	0.000000e+00
9	49	0.000000e+00
9	50	0.000000e+00
9	51	0.000000e+00
9	52	0.000000e+00
9	53	0.000000e+00
9	54	0.000000e+00
9	55	0.000000e+00
9	56	0.000000e+00
9	57	0.000000e+00
9	58	0.000000e+00
9	59	0.000000e+00
9	60	0.000000e+00
9	61	0.000000e+00
9	62	0.000000e+00
9	63	0.000000e+00
9	64	0.000000e+00
9	65	0.000000e+00
9	66	0.000000e+00
9	67	0.000000e+00
9	68	0.000000e+00
9	69	0.000000e+00
9	70	0.000000e+00
9	71	0.000000e+00
9	72	0.000000e+00
9	73	0.000000e+00
9	74	0.000000e+00
9	75	0.000000e+00
9	76	0.000000e+00
9	77	0.000000e+00
9	78	0.000000e+00
9	79	0.000000e+00
9	80	0.000000e+00
9	81	0.000000e+00
9	82	0.000000e+00
10	0	0.000000e+00
10	1	9.504396e-01
10	2	9.392406e-01
10	3	9.191610e-01
10	4	8.275761e-01
10	5	7.235429e-01
10	6	5.986933e-01
10	7	5.400450e-01
10	8	0.000000e+00
10	9	0.000000e+00
10	10	1.000000e+00
10	11	9.396569e-01
10	12	9.172352e-01
10	13	8.274924e-01
10	14	7.285358e-01
10	15	5.906304e-01
10	16	5.364792e-01
10	17	0.000000e+00
10	18	0.000000e+00
10	19	9.486129e-01
10	20	9.381254e-01
10	21	9.197063e-01
10	22	8.270675e-01
10	23	7.179572e-01
10	24	6.037054e-01
10	25	5.407109e-01
10	26	0.000000e+00
10	27	0.000000e+00
10	28	9.338713e-01
10	29	9.304589e-01
10	30	9.170443e-01
10	31	8.203453e-01
10	32	7.030998e-01
10	33	6.010379e-01
10	34	5.295966e-01
10	35	0.000000e+00
10	36	0.000000e+00
10	37	9.501804e-01
10	38	9.391567e-01
10	39	9.197055e-01
10	40	8.278734e-01
10	41	7.210880e-01
10	42	6.026950e-01
10	43	5.420980e-01
10	44	0.000000e+00
10	45	0.000000e+00
10	46	2.814067e-03
10	47	5.914496e-02
10	48	5.120578e-01
10	49	5.906506e-01
10	50	5.272042e-01
10	51	4.199736e-01
10	52	2.364741e-01
10	53	0.000000e+00
10	54	0.000000e+00
10	55	4.043547e-01
10	56	4.042907e-01
10	57	5.182107e-01
10	58	4.879701e-01
10	59	2.293911e-01
10	60	1.220461e-01
10	61	2.370809e-01
10	62	0.000000e+00
10	63	0.000000e+00
10	64	-6.563861e-02
10	65	2.851117e-01
10	66	5.970710e-01
10	67	5.314164e-01
10	68	4.687324e-01
10	69	3.684588e-01
10	70	3.130723e-01
10	71	0.000000e+00
10	72	0.000000e+00
10	73	-1.897671e-01
10	74	2.085351e-01
10	75	5.297154e-01
10	76	5.561726e-01
10	77	4.231744e-01
10	78	2.967880e-01
10	79	2.618610e-01
10	80	0.000000e+00
10	81	0.000000e+00
10	82	0.000000e+00
11	0	0.000000e+00
11	1	9.464062e-01
11	2	9.849999e-01
11	3	9.683475e-01
11	4	8.715677e-01
11	5	7.596633e-01
11	6	6.417518e-01
11	7	5.941152e-01
11	8	0.000000e+00
11	9	0.000000e+00
11	10	9.396569e-01
11	11	1.000000e+00
11	12	9.670869e-01
11	13	8.719605e-01
11	14	7.651445e-01
11	15	6.342679e-01
11	16	5.921544e-01
11	17	0.000000e+00
11	18	0.000000e+00
11	19	9.442377e-01
11	20	9.844354e-01
11	21	9.681813e-01
11	22	8.706285e-01
11	23	7.535523e-01
11	24	6.471073e-01
11	25	5.934661e-01
11	26	0.000000e+00
11	27	0.000000e+00
11	28	9.299856e-01
11	29	9.781788e-01
11	30	9.646053e-01
11	31	8.628028e-01
11	32	7.377787e-01
11	33	6.427677e-01
11	34	5.786849e-01
11	35	0.000000e+00
11	36	0.000000e+00
11	37	9.461452e-01
11	38	9.851153e-01
11	39	9.685630e-01
11	40	8.715608e-01
11	41	7.569773e-01
11	42	6.461208e-01
11	43	5.957129e-01
11	44	0.000000e+00
11	45	0.000000e+00
11	46	-3.270451e-02
11	47	5.796703e-02
11	48	5.641880e-01
11	49	6.407980e-01
11	50	5.419388e-01
11	51	4.359735e-01
11	52	2.511216e-01
11	53	0.000000e+00
11	54	0.000000e+00
11	55	4.536960e-01
11	56	4.558866e-01
11	57	5.720448e-01
11	58	5.141313e-01
11	59	2.463275e-01
11	60	1.510786e-01
11	61	2.808835e-01
11	62	0.000000e+00
11	63	0.000000e+00
11	64	-1.119093e-01
11	65	2.669186e-01
11	66	6.392814e-01
11	67	5.732014e-01
11	68	4.989104e-01
11	69	3.781946e-01
11	70	3.276605e-01
11	71	0.000000e+00
11	72	0.000000e+00
11	73	-2.398963e-01
11	74	1.583854e-01
11	75	5.824239e-01
11	76	6.084138e-01
11	77	4.577907e-01
11	78	3.275381e-01
11	79	2.898525e-01
11	80	0.000000e+00
11	81	0.000000e+00
11	82	0.000000e+00
12	0	0.000000e+00
12	1	9.198163e-01
12	2	9.703004e-01
12	3	9.890097e-01
12	4	9.180391e-01
12	5	8.216866e-01
12	6	7.394432e-01
12	7	6.899345e-01
12	8	0.000000e+00
12	9	0.000000e+00
12	10	9.172352e-01
12	11	9.670869e-01
12	12	1.000000e+00
12	13	9.179254e-01
12	14	8.248855e-01
12	15	7.326930e-01
12	16	6.879562e-01
12	17	0.000000e+00
12	18	0.000000e+00
12	19	9.157562e-01
12	20	9.706150e-01
12	21	9.887402e-01
12	22	9.179349e-01
12	23	8.173648e-01
12	24	7.437330e-01
12	25	6.883958e-01
12	26	0.000000e+00
12	27	0.000000e+00
12	28	8.979994e-01
12	29	9.666645e-01
12	30	9.846186e-01
12	31	9.104557e-01
12	32	8.035734e-01
12	33	7.365238e-01
12	34	6.705896e-01
12	35	0.000000e+00
12	36	0.000000e+00
12	37	9.188623e-01
12	38	9.706981e-01
12	39	9.892177e-01
12	40	9.186757e-01
12	41	8.201305e-01
12	42	7.431827e-01
12	43	6.910481e-01
12	44	0.000000e+00
12	45	0.000000e+00
12	46	-4.339748e-02
12	47	1.703678e-02
12	48	5.654662e-01
12	49	6.774283e-01
12	50	5.844101e-01
12	51	4.936482e-01
12	52	2.792591e-01
12	53	0.000000e+00
12	54	0.000000e+00
12	55	4.715662e-01
12	56	4.572478e-01
12	57	5.491226e-01
12	58	5.513066e-01
12	59	3.428936e-01
12	60	2.088580e-01
12	61	3.058073e-01
12	62	0.000000e+00
12	63	0.000000e+00
12	64	-1.717570e-01
12	65	2.163575e-01
12	66	6.171306e-01
12	67	6.139765e-01
12	68	5.419423e-01
12	69	4.309399e-01
12	70	3.935977e-01
12	71	0.000000e+00
12	72	0.000000e+00
12	73	-3.020653e-01
12	74	1.103398e-01
12	75	6.227394e-01
12	76	6.629655e-01
12	77	5.012390e-01
12	78	3.845680e-01
12	79	3.496626e-01
12	80	0.000000e+00
12	81	0.000000e+00
12	82	0.000000e+00
13	0	0.000000e+00
13	1	8.297422e-01
13	2	8.721324e-01
13	3	9.184150e-01
13	4	9.859389e-01
13	5	9.434553e-01
13	6	8.216805e-01
13	7	7.004006e-01
13	8	0.000000e+00
13	9	0.000000e+00
13	10	8.274924e-01
13	11	8.719605e-01
13	12	9.179254e-01
13	13	1.000000e+00
13	14	9.483333e-01
13	15	8.232468e-01
13	16	7.030118e-01
13	17	0.000000e+00
13	18	0.000000e+00
13	19	8.256236e-01
13	20	8.718467e-01
13	21	9.194268e-01
13	22	9.852179e-01
13	23	9.383028e-01
13	24	8.202285e-01
13	25	6.981949e-01
13	26	0.000000e+00
13	27	0.000000e+00
13	28	8.094561e-01
13	29	8.652405e-01
13	30	9.156971e-01
13	31	9.765501e-01
13	32	9.208879e-01
13	33	8.024274e-01
13	34	6.759490e-01
13	35	0.000000e+00
13	36	0.000000e+00
13	37	8.281090e-01
13	38	8.723593e-01
13	39	9.196826e-01
13	40	9.864002e-01
13	41	9.417250e-01
13	42	8.226599e-01
13	43	7.015883e-01
13	44	0.000000e+00
13	45	0.000000e+00
13	46	-4.770875e-02
13	47	2.474633e-02
13	48	5.531263e-01
13	49	7.137990e-01
13	50	7.286642e-01
13	51	5.983996e-01
13	52	3.059990e-01
13	53	0.000000e+00
13	54	0.000000e+00
13	55	4.924624e-01
13	56	5.091232e-01
13	57	5.099199e-01
13	58	6.058194e-01
13	59	3.979766e-01
13	60	2.288425e-01
13	61	2.815275e-01
13	62	0.000000e+00
13	63	0.000000e+00
13	64	-2.147690e-01
13	65	1.978274e-01
13	66	6.479154e-01
13	67	7.695223e-01
13	68	7.179984e-01
13	69	5.549873e-01
13	70	4.524033e-01
13	71	0.000000e+00
13	72	0.000000e+00
13	73	-2.825130e-01
13	74	1.412873e-01
13	75	6.774698e-01
13	76	7.538206e-01
13	77	6.631479e-01
13	78	5.371511e-01
13	79	4.231734e-01
13	80	0.000000e+00
13	81	0.000000e+00
13	82	0.000000e+00
14	0	0.000000e+00
14	1	7.313972e-01
14	2	7.658819e-01
14	3	8.264337e-01
14	4	9.515145e-01
14	5	9.820232e-01
14	6	8.824602e-01
14	7	7.121680e-01
14	8	0.000000e+00
14	9	0.000000e+00
14	10	7.285358e-01
14	11	7.651445e-01
14	12	8.248855e-01
14	13	9.483333e-01
14	14	1.000000e+00
14	15	8.867065e-01
14	16	7.151065e-01
14	17	0.000000e+00
14	18	0.000000e+00
14	19	7.290435e-01
14	20	7.664855e-01
14	21	8.288276e-01
14	22	9.534806e-01
14	23	9.798377e-01
14	24	8.783395e-01
14	25	7.100922e-01
14	26	0.000000e+00
14	27	0.000000e+00
14	28	7.160189e-01
14	29	7.612028e-01
14	30	8.268404e-01
14	31	9.497366e-01
14	32	9.658535e-01
14	33	8.566014e-01
14	34	6.875003e-01
14	35	0.000000e+00
14	36	0.000000e+00
14	37	7.305816e-01
14	38	7.665108e-01
14	39	8.285146e-01
14	40	9.534465e-01
14	41	9.819616e-01
14	42	8.820315e-01
14	43	7.134771e-01
14	44	0.000000e+00
14	45	0.000000e+00
14	46	-5.414103e-02
14	47	3.660887e-02
14	48	5.006003e-01
14	49	6.718911e-01
14	50	7.568757e-01
14	51	6.443610e-01
14	52	3.038995e-01
14	53	0.000000e+00
14	54	0.000000e+00
14	55	4.839761e-01
14	56	5.036341e-01
14	57	4.709249e-01
14	58	6.027669e-01
14	59	4.168049e-01
14	60	2.590601e-01
14	61	2.803037e-01
14	62	0.000000e+00
14	63	0.000000e+00
14	64	-2.090224e-01
14	65	1.703721e-01
14	66	5.968188e-01
14	67	7.763369e-01
14	68	7.711754e-01
14	69	6.351134e-01
14	70	5.058734e-01
14	71	0.000000e+00
14	72	0.000000e+00
14	73	-2.678370e-01
14	74	1.541930e-01
14	75	6.425264e-01
14	76	7.357051e-01
14	77	7.087005e-01
14	78	6.179663e-01
14	79	4.603138e-01
14	80	0.000000e+00
14	81	0.000000e+00
14	82	0.000000e+00
15	0	0.000000e+00
15	1	5.873015e-01
15	2	6.422957e-01
15	3	7.353488e-01
15	4	8.321483e-01
15	5	8.964700e-01
15	6	9.648579e-01
15	7	8.802971e-01
15	8	0.000000e+00
15	9	0.000000e+00
15	10	5.906304e-01
15	11	6.342679e-01
15	12	7.326930e-01
15	13	8.232468e-01
15	14	8.867065e-01
15	15	1.000000e+00
15	16	8.777562e-01
15	17	0.000000e+00
15	18	0.000000e+00
15	19	5.831697e-01
15	20	6.455618e-01
15	21	7.375313e-01
15	22	8.385526e-01
15	23	9.025906e-01
15	24	9.620080e-01
15	25	8.774945e-01
15	26	0.000000e+00
15	27	0.000000e+00
15	28	5.674679e-01
15	29	6.490215e-01
15	30	7.370125e-01
15	31	8.424231e-01
15	32	9.029470e-01
15	33	9.442140e-01
15	34	8.545415e-01
15	35	0.000000e+00
15	36	0.000000e+00
15	37	5.865681e-01
15	38	6.436955e-01
15	39	7.370143e-01
15	40	8.364731e-01
15	41	9.007761e-01
15	42	9.643216e-01
15	43	8.804791e-01
15	44	0.000000e+00
15	45	0.000000e+00
15	46	-3.641176e-02
15	47	-1.122378e-02
15	48	4.386150e-01
15	49	6.337454e-01
15	50	6.699546e-01
15	51	6.484630e-01
15	52	3.934384e-01
15	53	0.000000e+00
15	54	0.000000e+00
15	55	4.408362e-01
15	56	4.195337e-01
15	57	4.078868e-01
15	58	5.860146e-01
15	59	5.305715e-01
15	60	3.917368e-01
15	61	3.700573e-01
15	62	0.000000e+00
15	63	0.000000e+00
15	64	-1.949904e-01
15	65	1.101235e-01
15	66	4.830275e-01
15	67	6.696861e-01
15	68	6.768532e-01
15	69	6.606070e-01
15	70	6.246866e-01
15	71	0.000000e+00
15	72	0.000000e+00
15	73	-3.193581e-01
15	74	8.058914e-02
15	75	6.166807e-01
15	76	7.068564e-01
15	77	6.465991e-01
15	78	6.162449e-01
15	79	5.164514e-01
15	80	0.000000e+00
15	81	0.000000e+00
15	82	0.000000e+00
16	0	0.000000e+00
16	1	5.301195e-01
16	2	6.041394e-01
16	3	6.901682e-01
16	4	7.120463e-01
16	5	7.285963e-01
16	6	8.862269e-01
16	7	9.343625e-01
16	8	0.000000e+00
16	9	0.000000e+00
16	10	5.364792e-01
16	11	5.921544e-01
16	12	6.879562e-01
16	13	7.030118e-01
16	14	7.151065e-01
16	15	8.777562e-01
16	16	1.000000e+00
16	17	0.000000e+00
16	18	0.000000e+00
16	19	5.236112e-01
16	20	6.083619e-01
16	21	6.909381e-01
16	22	7.185965e-01
16	23	7.371535e-01
16	24	8.877701e-01
16	25	9.317749e-01
16	26	0.000000e+00
16	27	0.000000e+00
16	28	5.059974e-01
16	29	6.164897e-01
16	30	6.899017e-01
16	31	7.233095e-01
16	32	7.440390e-01
16	33	8.786531e-01
16	34	9.108519e-01
16	35	0.000000e+00
16	36	0.000000e+00
16	37	5.286621e-01
16	38	6.057307e-01
16	39	6.908372e-01
16	40	7.163078e-01
16	41	7.339299e-01
16	42	8.875167e-01
16	43	9.340451e-01
16	44	0.000000e+00
16	45	0.000000e+00
16	46	-1.672028e-02
16	47	-4.421190e-02
16	48	4.187016e-01
16	49	6.051547e-01
16	50	5.415189e-01
16	51	5.652442e-01
16	52	4.472687e-01
16	53	0.000000e+00
16	54	0.000000e+00
16	55	4.039345e-01
16	56	3.440374e-01
16	57	3.791826e-01
16	58	5.294359e-01
16	59	5.250354e-01
16	60	4.244931e-01
16	61	4.247709e-01
16	62	0.000000e+00
16	63	0.000000e+00
16	64	-1.768162e-01
16	65	1.017095e-01
16	66	4.350868e-01
16	67	5.367512e-01
16	68	5.116112e-01
16	69	5.633006e-01
16	70	6.217770e-01
16	71	0.000000e+00
16	72	0.000000e+00
16	73	-3.431032e-01
16	74	1.735921e-02
16	75	5.944197e-01
16	76	6.599373e-01
16	77	5.206624e-01
16	78	4.885370e-01
16	79	4.740578e-01
16	80	0.000000e+00
16	81	0.000000e+00
16	82	0.000000e+00
17	0	0.000000e+00
17	1	0.000000e+00
17	2	0.000000e+00
17	3	0.000000e+00
17	4	0.000000e+00
17	5	0.000000e+00
17	6	0.000000e+00
17	7	0.000000e+00
17	8	0.000000e+00
17	9	0.000000e+00
17	10	0.000000e+00
17	11	0.000000e+00
17	12	0.000000e+00
17	13	0.000000e+00
17	14	0.000000e+00
17	15	0.000000e+00
17	16	0.000000e+00
17	17	0.000000e+00
17	18	0.000000e+00
17	19	0.000000e+00
17	20	0.000000e+00
17	21	0.000000e+00
17	22	0.000000e+00
17	23	0.000000e+00
17	24	0.000000e+00
17	25	0.000000e+00
17	26	0.000000e+00
17	27	0.000000e+00
17	28	0.000000e+00
17	29	0.000000e+00
17	30	0.000000e+00
17	31	0.000000e+00
17	32	0.000000e+00
17	33	0.000000e+00
17	34	0.000000e+00
17	35	0.000000e+00
17	36	0.000000e+00
17	37	0.000000e+00
17	38	0.000000e+00
17	39	0.000000e+00
17	40	0.000000e+00
17	41	0.000000e+00
17	42	0.000000e+00
17	43	0.000000e+00
17	44	0.000000e+00
17	45	0.000000e+00
17	46	0.000000e+00
17	47	0.000000e+00
17	48	0.000000e+00
17	49	0.000000e+00
17	50	0.000000e+00
17	51	0.000000e+00
17	52	0.000000e+00
17	53	0.000000e+00
17	54	0.000000e+00
17	55	0.000000e+00
17	56	0.000000e+00
17	57	0.000000e+00
17	58	0.000000e+00
17	59	0.000000e+00
17	60	0.000000e+00
17	61	0.000000e+00
17	62	0.000000e+00
17	63	0.000000e+00
17	64	0.000000e+00
17	65	0.000000e+00
17	66	0.000000e+00
17	67	0.000000e+00
17	68	0.000000e+00
17	69	0.000000e+00
17	70	0.000000e+00
17	71	0.000000e+00
17	72	0.000000e+00
17	73	0.000000e+00
17	74	0.000000e+00
17	75	0.000000e+00
17	76	0.000000e+00
17	77	0.000000e+00
17	78	0.000000e+00
17	79	0.000000e+00
17	80	0.000000e+00
17	81	0.000000e+00
17	82	0.000000e+00
18	0	0.000000e+00
18	1	0.000000e+00
18	2	0.000000e+00
18	3	0.000000e+00
18	4	0.000000e+00
18	5	0.000000e+00
18	6	0.000000e+00
18	7	0.000000e+00
18	8	0.000000e+00
18	9	0.000000e+00
18	10	0.000000e+00
18	11	0.000000e+00
18	12	0.000000e+00
18	13	0.000000e+00
18	14	0.000000e+00
18	15	0.000000e+00
18	16	0.000000e+00
18	17	0.000000e+00
18	18	0.000000e+00
18	19	0.000000e+00
18	20	0.000000e+00
18	21	0.000000e+00
18	22	0.000000e+00
18	23	0.000000e+00
18	24	0.000000e+00
18	25	0.000000e+00
18	26	0.000000e+00
18	27	0.000000e+00
18	28	0.000000e+00
18	29	0.000000e+00
18	30	0.000000e+00
18	31	0.000000e+00
18	32	0.000000e+00
18	33	0.000000e+00
18	34	0.000000e+00
18	35	0.000000e+00
18	36	0.000000e+00
18	37	0.000000e+00
18	38	0.000000e+00
18	39	0.000000e+00
18	40	0.000000e+00
18	41	0.000000e+00
18	42	0.000000e+00
18	43	0.000000e+00
18	44	0.000000e+00
18	45	0.000000e+00
18	46	0.000000e+00
18	47	0.000000e+00
18	48	0.000000e+00
18	49	0.000000e+00
18	50	0.000000e+00
18	51	0.000000e+00
18	52	0.000000e+00
18	53	0.000000e+00
18	54	0.000000e+00
18	55	0.000000e+00
18	56	0.000000e+00
18	57	0.000000e+00
18	58	0.000000e+00
18	59	0.000000e+00
18	60	0.000000e+00
18	61	0.000000e+00
18	62	0.000000e+00
18	63	0.000000e+00
18	64	0.000000e+00
18	65	0.000000e+00
18	66	0.000000e+00
18	67	0.000000e+00
18	68	0.000000e+00
18	69	0.000000e+00
18	70	0.000000e+00
18	71	0.000000e+00
18	72	0.000000e+00
18	73	0.000000e+00
18	74	0.000000e+00
18	75	0.000000e+00
18	76	0.000000e+00
18	77	0.000000e+00
18	78	0.000000e+00
18	79	0.000000e+00
18	80	0.000000e+00
18	81	0.000000e+00
18	82	0.000000e+00
19	0	0.000000e+00
19	1	9.573717e-01
19	2	9.434079e-01
19	3	9.178857e-01
19	4	8.259160e-01
19	5	7.238214e-01
19	6	5.911066e-01
19	7	5.268417e-01
19	8	0.000000e+00
19	9	0.000000e+00
19	10	9.486129e-01
19	11	9.442377e-01
19	12	9.157562e-01
19	13	8.256236e-01
19	14	7.290435e-01
19	15	5.831697e-01
19	16	5.236112e-01
19	17	0.000000e+00
19	18	0.000000e+00
19	19	1.000000e+00
19	20	9.421410e-01
19	21	9.186851e-01
19	22	8.254588e-01
19	23	7.182587e-01
19	24	5.961130e-01
19	25	5.276456e-01
19	26	0.000000e+00
19	27	0.000000e+00
19	28	9.440812e-01
19	29	9.339731e-01
19	30	9.162901e-01
19	31	8.189688e-01
19	32	7.031439e-01
19	33	5.934830e-01
19	34	5.166612e-01
19	35	0.000000e+00
19	36	0.000000e+00
19	37	9.576509e-01
19	38	9.432560e-01
19	39	9.186059e-01
19	40	8.261961e-01
19	41	7.214075e-01
19	42	5.951408e-01
19	43	5.290415e-01
19	44	0.000000e+00
19	45	0.000000e+00
19	46	3.955755e-03
19	47	6.467255e-02
19	48	5.114541e-01
19	49	5.836600e-01
19	50	5.256343e-01
19	51	4.131030e-01
19	52	2.323606e-01
19	53	0.000000e+00
19	54	0.000000e+00
19	55	3.963702e-01
19	56	4.050470e-01
19	57	5.238996e-01
19	58	4.861247e-01
19	59	2.136995e-01
19	60	1.145453e-01
19	61	2.352539e-01
19	62	0.000000e+00
19	63	0.000000e+00
19	64	-5.368803e-02
19	65	2.945065e-01
19	66	6.039896e-01
19	67	5.316018e-01
19	68	4.695463e-01
19	69	3.656819e-01
19	70	3.046361e-01
19	71	0.000000e+00
19	72	0.000000e+00
19	73	-1.738075e-01
19	74	2.210782e-01
19	75	5.228075e-01
19	76	5.498073e-01
19	77	4.253658e-01
19	78	2.961286e-01
19	79	2.546026e-01
19	80	0.000000e+00
19	81	0.000000e+00
19	82	0.000000e+00
20	0	0.000000e+00
20	1	9.444922e-01
20	2	9.868118e-01
20	3	9.722860e-01
20	4	8.725322e-01
20	5	7.625999e-01
20	6	6.540141e-01
20	7	6.109459e-01
20	8	0.000000e+00
20	9	0.000000e+00
20	10	9.381254e-01
20	11	9.844354e-01
20	12	9.706150e-01
20	13	8.718467e-01
20	14	7.664855e-01
20	15	6.455618e-01
20	16	6.083619e-01
20	17	0.000000e+00
20	18	0.000000e+00
20	19	9.421410e-01
20	20	1.000000e+00
20	21	9.722561e-01
20	22	8.723141e-01
20	23	7.575059e-01
20	24	6.597394e-01
20	25	6.103920e-01
20	26	0.000000e+00
20	27	0.000000e+00
20	28	9.275581e-01
20	29	9.817976e-01
20	30	9.690881e-01
20	31	8.657013e-01
20	32	7.435441e-01
20	33	6.561357e-01
20	34	5.956896e-01
20	35	0.000000e+00
20	36	0.000000e+00
20	37	9.442161e-01
20	38	9.870877e-01
20	39	9.725464e-01
20	40	8.729071e-01
20	41	7.604277e-01
20	42	6.585039e-01
20	43	6.125594e-01
20	44	0.000000e+00
20	45	0.000000e+00
20	46	-3.119188e-02
20	47	5.567626e-02
20	48	5.641301e-01
20	49	6.440476e-01
20	50	5.405280e-01
20	51	4.396600e-01
20	52	2.581134e-01
20	53	0.000000e+00
20	54	0.000000e+00
20	55	4.557072e-01
20	56	4.544364e-01
20	57	5.745159e-01
20	58	5.183910e-01
20	59	2.568938e-01
20	60	1.616112e-01
20	61	2.902756e-01
20	62	0.000000e+00
20	63	0.000000e+00
20	64	-1.128615e-01
20	65	2.662863e-01
20	66	6.383963e-01
20	67	5.718720e-01
20	68	4.987058e-01
20	69	3.844107e-01
20	70	3.404051e-01
20	71	0.000000e+00
20	72	0.000000e+00
20	73	-2.485852e-01
20	74	1.546370e-01
20	75	5.883634e-01
20	76	6.148262e-01
20	77	4.600922e-01
20	78	3.295344e-01
20	79	2.953038e-01
20	80	0.000000e+00
20	81	0.000000e+00
20	82	0.000000e+00
21	0	0.000000e+00
21	1	9.226452e-01
21	2	9.717492e-01
21	3	9.903134e-01
21	4	9.207686e-01
21	5	8.271800e-01
21	6	7.455457e-01
21	7	6.936810e-01
21	8	0.000000e+00
21	9	0.000000e+00
21	10	9.197063e-01
21	11	9.681813e-01
21	12	9.887402e-01
21	13	9.194268e-01
21	14	8.288276e-01
21	15	7.375313e-01
21	16	6.909381e-01
21	17	0.000000e+00
21	18	0.000000e+00
21	19	9.186851e-01
21	20	9.722561e-01
21	21	1.000000e+00
21	22	9.213100e-01
21	23	8.239135e-01
21	24	7.504024e-01
21	25	6.925257e-01
21	26	0.000000e+00
21	27	0.000000e+00
21	28	9.011995e-01
21	29	9.686307e-01
21	30	9.872607e-01
21	31	9.151695e-01
21	32	8.118577e-01
21	33	7.444570e-01
21	34	6.754583e-01
21	35	0.000000e+00
21	36	0.000000e+00
21	37	9.217071e-01
21	38	9.722224e-01
21	39	9.907673e-01
21	40	9.217006e-01
21	41	8.261835e-01
21	42	7.495338e-01
21	43	6.949542e-01
21	44	0.000000e+00
21	45	0.000000e+00
21	46	-4.051906e-02
21	47	1.420712e-02
21	48	5.634182e-01
21	49	6.755053e-01
21	50	5.860480e-01
21	51	4.951711e-01
21	52	2.802041e-01
21	53	0.000000e+00
21	54	0.000000e+00
21	55	4.704680e-01
21	56	4.579672e-01
21	57	5.510221e-01
21	58	5.545486e-01
21	59	3.439688e-01
21	60	2.095436e-01
21	61	3.070936e-01
21	62	0.000000e+00
21	63	0.000000e+00
21	64	-1.685812e-01
21	65	2.187869e-01
21	66	6.181123e-01
21	67	6.188696e-01
21	68	5.465042e-01
21	69	4.374090e-01
21	70	3.991031e-01
21	71	0.000000e+00
21	72	0.000000e+00
21	73	-3.020104e-01
21	74	1.136384e-01
21	75	6.219534e-01
21	76	6.639474e-01
21	77	5.052229e-01
21	78	3.885624e-01
21	79	3.511170e-01
21	80	0.000000e+00
21	81	0.000000e+00
21	82	0.000000e+00
22	0	0.000000e+00
22	1	8.295056e-01
22	2	8.720897e-01
22	3	9.196521e-01
22	4	9.877503e-01
22	5	9.525417e-01
22	6	8.401222e-01
22	7	7.181471e-01
22	8	0.000000e+00
22	9	0.000000e+00
22	10	8.270675e-01
22	11	8.706285e-01
22	12	9.179349e-01
22	13	9.852179e-01
22	14	9.534806e-01
22	15	8.385526e-01
22	16	7.185965e-01
22	17	0.000000e+00
22	18	0.000000e+00
22	19	8.254588e-01
22	20	8.723141e-01
22	21	9.213100e-01
22	22	1.000000e+00
22	23	9.498559e-01
22	24	8.401354e-01
22	25	7.166874e-01
22	26	0.000000e+00
22	27	0.000000e+00
22	28	8.093966e-01
22	29	8.670059e-01
22	30	9.188761e-01
22	31	9.837754e-01
22	32	9.368677e-01
22	33	8.253697e-01
22	34	6.960826e-01
22	35	0.000000e+00
22	36	0.000000e+00
22	37	8.279085e-01
22	38	8.724573e-01
22	39	9.212102e-01
22	40	9.890908e-01
22	41	9.520454e-01
22	42	8.417514e-01
22	43	7.195694e-01
22	44	0.000000e+00
22	45	0.000000e+00
22	46	-4.729613e-02
22	47	2.393847e-02
22	48	5.512290e-01
22	49	7.118837e-01
22	50	7.307838e-01
22	51	6.057214e-01
22	52	3.102292e-01
22	53	0.000000e+00
22	54	0.000000e+00
22	55	4.943592e-01
22	56	5.106449e-01
22	57	5.135749e-01
22	58	6.100720e-01
22	59	4.078588e-01
22	60	2.406492e-01
22	61	2.915010e-01
22	62	0.000000e+00
22	63	0.000000e+00
22	64	-2.101893e-01
22	65	1.968641e-01
22	66	6.465639e-01
22	67	7.709673e-01
22	68	7.258595e-01
22	69	5.716279e-01
22	70	4.693038e-01
22	71	0.000000e+00
22	72	0.000000e+00
22	73	-2.878779e-01
22	74	1.444503e-01
22	75	6.801091e-01
22	76	7.559034e-01
22	77	6.684444e-01
22	78	5.433071e-01
22	79	4.295641e-01
22	80	0.000000e+00
22	81	0.000000e+00
22	82	0.000000e+00
23	0	0.000000e+00
23	1	7.207449e-01
23	2	7.562036e-01
23	3	8.206271e-01
23	4	9.455767e-01
23	5	9.841351e-01
23	6	9.027106e-01
23	7	7.370522e-01
23	8	0.000000e+00
23	9	0.000000e+00
23	10	7.179572e-01
23	11	7.535523e-01
23	12	8.173648e-01
23	13	9.383028e-01
23	14	9.798377e-01
23	15	9.025906e-01
23	16	7.371535e-01
23	17	0.000000e+00
23	18	0.000000e+00
23	19	7.182587e-01
23	20	7.575059e-01
23	21	8.239135e-01
23	22	9.498559e-01
23	23	1.000000e+00
23	24	9.005636e-01
23	25	7.358869e-01
23	26	0.000000e+00
23	27	0.000000e+00
23	28	7.052443e-01
23	29	7.542310e-01
23	30	8.237940e-01
23	31	9.507528e-01
23	32	9.782653e-01
23	33	8.831154e-01
23	34	7.153855e-01
23	35	0.000000e+00
23	36	0.000000e+00
23	37	7.198591e-01
23	38	7.569977e-01
23	39	8.231089e-01
23	40	9.485993e-01
23	41	9.859303e-01
23	42	9.030972e-01
23	43	7.386001e-01
23	44	0.000000e+00
23	45	0.000000e+00
23	46	-5.060127e-02
23	47	2.618282e-02
23	48	4.915008e-01
23	49	6.638771e-01
23	50	7.513054e-01
23	51	6.485643e-01
23	52	3.130554e-01
23	53	0.000000e+00
23	54	0.000000e+00
23	55	4.784727e-01
23	56	4.973241e-01
23	57	4.659132e-01
23	58	6.046010e-01
23	59	4.336008e-01
23	60	2.745771e-01
23	61	2.912958e-01
23	62	0.000000e+00
23	63	0.000000e+00
23	64	-2.057359e-01
23	65	1.637118e-01
23	66	5.889963e-01
23	67	7.759620e-01
23	68	7.747576e-01
23	69	6.513783e-01
23	70	5.274292e-01
23	71	0.000000e+00
23	72	0.000000e+00
23	73	-2.764096e-01
23	74	1.497881e-01
23	75	6.437129e-01
23	76	7.370423e-01
23	77	7.108135e-01
23	78	6.231718e-01
23	79	4.692121e-01
23	80	0.000000e+00
23	81	0.000000e+00
23	82	0.000000e+00
24	0	0.000000e+00
24	1	6.005573e-01
24	2	6.560756e-01
24	3	7.476447e-01
24	4	8.321947e-01
24	5	8.921095e-01
24	6	9.685967e-01
24	7	8.937685e-01
24	8	0.000000e+00
24	9	0.000000e+00
24	10	6.037054e-01
24	11	6.471073e-01
24	12	7.437330e-01
24	13	8.202285e-01
24	14	8.783395e-01
24	15	9.620080e-01
24	16	8.877701e-01
24	17	0.000000e+00
24	18	0.000000e+00
24	19	5.961130e-01
24	20	6.597394e-01
24	21	7.504024e-01
24	22	8.401354e-01
24	23	9.005636e-01
24	24	1.000000e+00
24	25	8.920977e-01
24	26	0.000000e+00
24	27	0.000000e+00
24	28	5.801480e-01
24	29	6.640367e-01
24	30	7.511154e-01
24	31	8.473903e-01
24	32	9.055816e-01
24	33	9.565735e-01
24	34	8.721362e-01
24	35	0.000000e+00
24	36	0.000000e+00
24	37	5.996117e-01
24	38	6.576267e-01
24	39	7.495387e-01
24	40	8.371811e-01
24	41	8.975251e-01
24	42	9.695005e-01
24	43	8.942419e-01
24	44	0.000000e+00
24	45	0.000000e+00
24	46	-3.790297e-02
24	47	-1.637046e-02
24	48	4.430957e-01
24	49	6.321646e-01
24	50	6.591578e-01
24	51	6.421160e-01
24	52	3.922552e-01
24	53	0.000000e+00
24	54	0.000000e+00
24	55	4.448159e-01
24	56	4.208633e-01
24	57	4.177331e-01
24	58	5.842143e-01
24	59	5.285085e-01
24	60	3.929530e-01
24	61	3.808966e-01
24	62	0.000000e+00
24	63	0.000000e+00
24	64	-1.886933e-01
24	65	1.144098e-01
24	66	4.847721e-01
24	67	6.580282e-01
24	68	6.663060e-01
24	69	6.620163e-01
24	70	6.296029e-01
24	71	0.000000e+00
24	72	0.000000e+00
24	73	-3.308661e-01
24	74	7.606942e-02
24	75	6.136946e-01
24	76	7.004320e-01
24	77	6.321037e-01
24	78	6.012814e-01
24	79	5.116587e-01
24	80	0.000000e+00
24	81	0.000000e+00
24	82	0.000000e+00
25	0	0.000000e+00
25	1	5.342055e-01
25	2	6.059438e-01
25	3	6.913795e-01
25	4	7.091517e-01
25	5	7.259457e-01
25	6	8.889671e-01
25	7	9.415877e-01
25	8	0.000000e+00
25	9	0.000000e+00
25	10	5.407109e-01
25	11	5.934661e-01
25	12	6.883958e-01
25	13	6.981949e-01
25	14	7.100922e-01
25	15	8.774945e-01
25	16	9.317749e-01
25	17	0.000000e+00
25	18	0.000000e+00
25	19	5.276456e-01
25	20	6.103920e-01
25	21	6.925257e-01
25	22	7.166874e-01
25	23	7.358869e-01
25	24	8.920977e-01
25	25	1.000000e+00
25	26	0.000000e+00
25	27	0.000000e+00
25	28	5.097635e-01
25	29	6.189874e-01
25	30	6.922632e-01
25	31	7.235901e-01
25	32	7.455051e-01
25	33	8.862386e-01
25	34	9.212713e-01
25	35	0.000000e+00
25	36	0.000000e+00
25	37	5.327219e-01
25	38	6.076215e-01
25	39	6.921892e-01
25	40	7.138661e-01
25	41	7.319332e-01
25	42	8.910118e-01
25	43	9.414294e-01
25	44	0.000000e+00
25	45	0.000000e+00
25	46	-1.951868e-02
25	47	-4.188382e-02
25	48	4.189613e-01
25	49	6.025239e-01
25	50	5.382007e-01
25	51	5.658656e-01
25	52	4.441080e-01
25	53	0.000000e+00
25	54	0.000000e+00
25	55	4.082185e-01
25	56	3.424223e-01
25	57	3.816670e-01
25	58	5.263220e-01
25	59	5.226240e-01
25	60	4.259696e-01
25	61	4.306112e-01
25	62	0.000000e+00
25	63	0.000000e+00
25	64	-1.698581e-01
25	65	1.066868e-01
25	66	4.336805e-01
25	67	5.281229e-01
25	68	5.050691e-01
25	69	5.660595e-01
25	70	6.250006e-01
25	71	0.000000e+00
25	72	0.000000e+00
25	73	-3.485197e-01
25	74	1.817282e-02
25	75	5.858425e-01
25	76	6.500932e-01
25	77	5.096898e-01
25	78	4.806821e-01
25	79	4.705134e-01
25	80	0.000000e+00
25	81	0.000000e+00
25	82	0.000000e+00
26	0	0.000000e+00
26	1	0.000000e+00
26	2	0.000000e+00
26	3	0.000000e+00
26	4	0.000000e+00
26	5	0.000000e+00
26	6	0.000000e+00
26	7	0.000000e+00
26	8	0.000000e+00
26	9	0.000000e+00
26	10	0.000000e+00
26	11	0.000000e+00
26	12	0.000000e+00
26	13	0.000000e+00
26	14	0.000000e+00
26	15	0.000000e+00
26	16	0.000000e+00
26	17	0.000000e+00
26	18	0.000000e+00
26	19	0.000000e+00
26	20	0.000000e+00
26	21	0.000000e+00
26	22	0.000000e+00
26	23	0.000000e+00
26	24	0.000000e+00
26	25	0.000000e+00
26	26	0.000000e+00
26	27	0.000000e+00
26	28	0.000000e+00
26	29	0.000000e+00
26	30	0.000000e+00
26	31	0.000000e+00
26	32	0.000000e+00
26	33	0.000000e+00
26	34	0.000000e+00
26	35	0.000000e+00
26	36	0.000000e+00
26	37	0.000000e+00
26	38	0.000000e+00
26	39	0.000000e+00
26	40	0.000000e+00
26	41	0.000000e+00
26	42	0.000000e+00
26	43	0.000000e+00
26	44	0.000000e+00
26	45	0.000000e+00
26	46	0.000000e+00
26	47	0.000000e+00
26	48	0.000000e+00
26	49	0.000000e+00
26	50	0.000000e+00
26	51	0.000000e+00
26	52	0.000000e+00
26	53	0.000000e+00
26	54	0.000000e+00
26	55	0.000000e+00
26	56	0.000000e+00
26	57	0.000000e+00
26	58	0.000000e+00
26	59	0.000000e+00
26	60	0.000000e+00
26	61	0.000000e+00
26	62	0.000000e+00
26	63	0.000000e+00
26	64	0.000000e+00
26	65	0.000000e+00
26	66	0.000000e+00
26	67	0.000000e+00
26	68	0.000000e+00
26	69	0.000000e+00
26	70	0.000000e+00
26	71	0.000000e+00
26	72	0.000000e+00
26	73	0.000000e+00
26	74	0.000000e+00
26	75	0.000000e+00
26	76	0.000000e+00
26	77	0.000000e+00
26	78	0.000000e+00
26	79	0.000000e+00
26	80	0.000000e+00
26	81	0.000000e+00
26	82	0.000000e+00
27	0	0.000000e+00
27	1	0.000000e+00
27	2	0.000000e+00
27	3	0.000000e+00
27	4	0.000000e+00
27	5	0.000000e+00
27	6	0.000000e+00
27	7	0.000000e+00
27	8	0.000000e+00
27	9	0.000000e+00
27	10	0.000000e+00
27	11	0.000000e+00
27	12	0.000000e+00
27	13	0.000000e+00
27	14	0.000000e+00
27	15	0.000000e+00
27	16	0.000000e+00
27	17	0.000000e+00
27	18	0.000000e+00
27	19	0.000000e+00
27	20	0.000000e+00
27	21	0.000000e+00
27	22	0.000000e+00
27	23	0.000000e+00
27	24	0.000000e+00
27	25	0.000000e+00
27	26	0.000000e+00
27	27	0.000000e+00
27	28	0.000000e+00
27	29	0.000000e+00
27	30	0.000000e+00
27	31	0.000000e+00
27	32	0.000000e+00
27	33	0.000000e+00
27	34	0.000000e+00
27	35	0.000000e+00
27	36	0.000000e+00
27	37	0.000000e+00
27	38	0.000000e+00
27	39	0.000000e+00
27	40	0.000000e+00
27	41	0.000000e+00
27	42	0.000000e+00
27	43	0.000000e+00
27	44	0.000000e+00
27	45	0.000000e+00
27	46	0.000000e+00
27	47	0.000000e+00
27	48	0.000000e+00
27	49	0.000000e+00
27	50	0.000000e+00
27	51	0.000000e+00
27	52	0.000000e+00
27	53	0.000000e+00
27	54	0.000000e+00
27	55	0.000000e+00
27	56	0.000000e+00
27	57	0.000000e+00
27	58	0.000000e+00
27	59	0.000000e+00
27	60	0.000000e+00
27	61	0.000000e+00
27	62	0.000000e+00
27	63	0.000000e+00
27	64	0.000000e+00
27	65	0.000000e+00
27	66	0.000000e+00
27	67	0.000000e+00
27	68	0.000000e+00
27	69	0.000000e+00
27	70	0.000000e+00
27	71	0.000000e+00
27	72	0.000000e+00
27	73	0.000000e+00
27	74	0.000000e+00
27	75	0.000000e+00
27	76	0.000000e+00
27	77	0.000000e+00
27	78	0.000000e+00
27	79	0.000000e+00
27	80	0.000000e+00
27	81	0.000000e+00
27	82	0.000000e+00
28	0	0.000000e+00
28	1	9.439586e-01
28	2	9.288830e-01
28	3	9.002369e-01
28	4	8.098588e-01
28	5	7.107305e-01
28	6	5.752157e-01
28	7	5.088776e-01
28	8	0.000000e+00
28	9	0.000000e+00
28	10	9.338713e-01
28	11	9.299856e-01
28	12	8.979994e-01
28	13	8.094561e-01
28	14	7.160189e-01
28	15	5.674679e-01
28	16	5.059974e-01
28	17	0.000000e+00
28	18	0.000000e+00
28	19	9.440812e-01
28	20	9.275581e-01
28	21	9.011995e-01
28	22	8.093966e-01
28	23	7.052443e-01
28	24	5.801480e-01
28	25	5.097635e-01
28	26	0.000000e+00
28	27	0.000000e+00
28	28	1.000000e+00
28	29	9.191989e-01
28	30	8.990426e-01
28	31	8.031441e-01
28	32	6.902194e-01
28	33	5.776359e-01
28	34	4.990070e-01
28	35	0.000000e+00
28	36	0.000000e+00
28	37	9.445333e-01
28	38	9.287090e-01
28	39	9.010697e-01
28	40	8.100896e-01
28	41	7.083594e-01
28	42	5.792100e-01
28	43	5.111499e-01
28	44	0.000000e+00
28	45	0.000000e+00
28	46	4.360441e-03
28	47	6.553597e-02
28	48	5.013909e-01
28	49	5.686120e-01
28	50	5.147477e-01
28	51	4.005162e-01
28	52	2.258431e-01
28	53	0.000000e+00
28	54	0.000000e+00
28	55	3.848357e-01
28	56	3.987001e-01
28	57	5.184001e-01
28	58	4.758827e-01
28	59	1.989005e-01
28	60	1.069733e-01
28	61	2.299292e-01
28	62	0.000000e+00
28	63	0.000000e+00
28	64	-4.592469e-02
28	65	2.951118e-01
28	66	5.981410e-01
28	67	5.224789e-01
28	68	4.615066e-01
28	69	3.573156e-01
28	70	2.942585e-01
28	71	0.000000e+00
28	72	0.000000e+00
28	73	-1.613395e-01
28	74	2.235695e-01
28	75	5.097181e-01
28	76	5.367390e-01
28	77	4.195410e-01
28	78	2.904699e-01
28	79	2.454326e-01
28	80	0.000000e+00
28	81	0.000000e+00
28	82	0.000000e+00
29	0	0.000000e+00
29	1	9.364481e-01
29	2	9.815315e-01
29	3	9.686058e-01
29	4	8.667075e-01
29	5	7.585583e-01
29	6	6.581167e-01
29	7	6.195027e-01
29	8	0.000000e+00
29	9	0.000000e+00
29	10	9.304589e-01
29	11	9.781788e-01
29	12	9.666645e-01
29	13	8.652405e-01
29	14	7.612028e-01
29	15	6.490215e-01
29	16	6.164897e-01
29	17	0.000000e+00
29	18	0.000000e+00
29	19	9.339731e-01
29	20	9.817976e-01
29	21	9.686307e-01
29	22	8.670059e-01
29	23	7.542310e-01
29	24	6.640367e-01
29	25	6.189874e-01
29	26	0.000000e+00
29	27	0.000000e+00
29	28	9.191989e-01
29	29	1.000000e+00
29	30	9.657584e-01
29	31	8.613242e-01
29	32	7.417539e-01
29	33	6.609835e-01
29	34	6.044102e-01
29	35	0.000000e+00
29	36	0.000000e+00
29	37	9.361697e-01
29	38	9.819050e-01
29	39	9.688667e-01
29	40	8.673480e-01
29	41	7.567602e-01
29	42	6.626310e-01
29	43	6.210939e-01
29	44	0.000000e+00
29	45	0.000000e+00
29	46	-2.974466e-02
29	47	5.370650e-02
29	48	5.601199e-01
29	49	6.421813e-01
29	50	5.351923e-01
29	51	4.390731e-01
29	52	2.620024e-01
29	53	0.000000e+00
29	54	0.000000e+00
29	55	4.536006e-01
29	56	4.500208e-01
29	57	5.723132e-01
29	58	5.178782e-01
29	59	2.632524e-01
29	60	1.686076e-01
29	61	2.953541e-01
29	62	0.000000e+00
29	63	0.000000e+00
29	64	-1.130622e-01
29	65	2.633814e-01
29	66	6.331481e-01
29	67	5.666543e-01
29	68	4.946086e-01
29	69	3.854321e-01
29	70	3.471289e-01
29	71	0.000000e+00
29	72	0.000000e+00
29	73	-2.532240e-01
29	74	1.503776e-01
29	75	5.888675e-01
29	76	6.154274e-01
29	77	4.584145e-01
29	78	3.282499e-01
29	79	2.974014e-01
29	80	0.000000e+00
29	81	0.000000e+00
29	82	0.000000e+00
30	0	0.000000e+00
30	1	9.201725e-01
30	2	9.684532e-01
30	3	9.867433e-01
30	4	9.179130e-01
30	5	8.263485e-01
30	6	7.459186e-01
30	7	6.931823e-01
30	8	0.000000e+00
30	9	0.000000e+00
30	10	9.170443e-01
30	11	9.646053e-01
30	12	9.846186e-01
30	13	9.156971e-01
30	14	8.268404e-01
30	15	7.370125e-01
30	16	6.899017e-01
30	17	0.000000e+00
30	18	0.000000e+00
30	19	9.162901e-01
30	20	9.690881e-01
30	21	9.872607e-01
30	22	9.188761e-01
30	23	8.237940e-01
30	24	7.511154e-01
30	25	6.922632e-01
30	26	0.000000e+00
30	27	0.000000e+00
30	28	8.990426e-01
30	29	9.657584e-01
30	30	1.000000e+00
30	31	9.137226e-01
30	32	8.130824e-01
30	33	7.461297e-01
30	34	6.757944e-01
30	35	0.000000e+00
30	36	0.000000e+00
30	37	9.192538e-01
30	38	9.689689e-01
30	39	9.873339e-01
30	40	9.190216e-01
30	41	8.257080e-01
30	42	7.500234e-01
30	43	6.945329e-01
30	44	0.000000e+00
30	45	0.000000e+00
30	46	-3.807800e-02
30	47	1.199812e-02
30	48	5.592546e-01
30	49	6.713280e-01
30	50	5.839624e-01
30	51	4.934031e-01
30	52	2.796557e-01
30	53	0.000000e+00
30	54	0.000000e+00
30	55	4.671345e-01
30	56	4.561676e-01
30	57	5.498368e-01
30	58	5.541027e-01
30	59	3.432981e-01
30	60	2.094761e-01
30	61	3.067836e-01
30	62	0.000000e+00
30	63	0.000000e+00
30	64	-1.658271e-01
30	65	2.191069e-01
30	66	6.155204e-01
30	67	6.190688e-01
30	68	5.462330e-01
30	69	4.385822e-01
30	70	4.005736e-01
30	71	0.000000e+00
30	72	0.000000e+00
30	73	-3.007702e-01
30	74	1.150888e-01
30	75	6.182170e-01
30	76	6.613014e-01
30	77	5.051335e-01
30	78	3.886496e-01
30	79	3.501676e-01
30	80	0.000000e+00
30	81	0.000000e+00
30	82	0.000000e+00
31	0	0.000000e+00
31	1	8.229172e-01
31	2	8.651415e-01
31	3	9.130799e-01
31	4	9.814318e-01
31	5	9.517347e-01
31	6	8.463574e-01
31	7	7.245119e-01
31	8	0.000000e+00
31	9	0.000000e+00
31	10	8.203453e-01
31	11	8.628028e-01
31	12	9.104557e-01
31	13	9.765501e-01
31	14	9.497366e-01
31	15	8.424231e-01
31	16	7.233095e-01
31	17	0.000000e+00
31	18	0.000000e+00
31	19	8.189688e-01
31	20	8.657013e-01
31	21	9.151695e-01
31	22	9.837754e-01
31	23	9.507528e-01
31	24	8.473903e-01
31	25	7.235901e-01
31	26	0.000000e+00
31	27	0.000000e+00
31	28	8.031441e-01
31	29	8.613242e-01
31	30	9.137226e-01
31	31	1.000000e+00
31	32	9.411358e-01
31	33	8.350672e-01
31	34	7.044438e-01
31	35	0.000000e+00
31	36	0.000000e+00
31	37	8.213613e-01
31	38	8.655949e-01
31	39	9.148145e-01
31	40	9.833367e-01
31	41	9.520473e-01
31	42	8.483956e-01
31	43	7.260651e-01
31	44	0.000000e+00
31	45	0.000000e+00
31	46	-4.661314e-02
31	47	2.338794e-02
31	48	5.452693e-01
31	49	7.049107e-01
31	50	7.271648e-01
31	51	6.060777e-01
31	52	3.103823e-01
31	53	0.000000e+00
31	54	0.000000e+00
31	55	4.913314e-01
31	56	5.078938e-01
31	57	5.121179e-01
31	58	6.079786e-01
31	59	4.115591e-01
31	60	2.467768e-01
31	61	2.961628e-01
31	62	0.000000e+00
31	63	0.000000e+00
31	64	-2.041855e-01
31	65	1.957302e-01
31	66	6.411947e-01
31	67	7.662080e-01
31	68	7.260771e-01
31	69	5.791577e-01
31	70	4.772937e-01
31	71	0.000000e+00
31	72	0.000000e+00
31	73	-2.889573e-01
31	74	1.460800e-01
31	75	6.759800e-01
31	76	7.507773e-01
31	77	6.671258e-01
31	78	5.436308e-01
31	79	4.305550e-01
31	80	0.000000e+00
31	81	0.000000e+00
31	82	0.000000e+00
32	0	0.000000e+00
32	1	7.057344e-01
32	2	7.417870e-01
32	3	8.080461e-01
32	4	9.310771e-01
32	5	9.743457e-01
32	6	9.063472e-01
32	7	7.460498e-01
32	8	0.000000e+00
32	9	0.000000e+00
32	10	7.030998e-01
32	11	7.377787e-01
32	12	8.035734e-01
32	13	9.208879e-01
32	14	9.658535e-01
32	15	9.029470e-01
32	16	7.440390e-01
32	17	0.000000e+00
32	18	0.000000e+00
32	19	7.031439e-01
32	20	7.435441e-01
32	21	8.118577e-01
32	22	9.368677e-01
32	23	9.782653e-01
32	24	9.055816e-01
32	25	7.455051e-01
32	26	0.000000e+00
32	27	0.000000e+00
32	28	6.902194e-01
32	29	7.417539e-01
32	30	8.130824e-01
32	31	9.411358e-01
32	32	1.000000e+00
32	33	8.915776e-01
32	34	7.268216e-01
32	35	0.000000e+00
32	36	0.000000e+00
32	37	7.047888e-01
32	38	7.426725e-01
32	39	8.107287e-01
32	40	9.347633e-01
32	41	9.773033e-01
32	42	9.072407e-01
32	43	7.477060e-01
32	44	0.000000e+00
32	45	0.000000e+00
32	46	-4.768933e-02
32	47	1.858961e-02
32	48	4.796181e-01
32	49	6.512652e-01
32	50	7.388178e-01
32	51	6.437797e-01
32	52	3.156121e-01
32	53	0.000000e+00
32	54	0.000000e+00
32	55	4.690969e-01
32	56	4.879489e-01
32	57	4.573944e-01
32	58	5.988024e-01
32	59	4.403980e-01
32	60	2.819880e-01
32	61	2.955568e-01
32	62	0.000000e+00
32	63	0.000000e+00
32	64	-2.011604e-01
32	65	1.571433e-01
32	66	5.772701e-01
32	67	7.669981e-01
32	68	7.685233e-01
32	69	6.548605e-01
32	70	5.361285e-01
32	71	0.000000e+00
32	72	0.000000e+00
32	73	-2.795839e-01
32	74	1.445572e-01
32	75	6.371498e-01
32	76	7.295675e-01
32	77	7.041023e-01
32	78	6.192789e-01
32	79	4.701481e-01
32	80	0.000000e+00
32	81	0.000000e+00
32	82	0.000000e+00
33	0	0.000000e+00
33	1	5.980341e-01
33	2	6.522669e-01
33	3	7.413462e-01
33	4	8.165032e-01
33	5	8.731893e-01
33	6	9.544910e-01
33	7	8.871039e-01
33	8	0.000000e+00
33	9	0.000000e+00
33	10	6.010379e-01
33	11	6.427677e-01
33	12	7.365238e-01
33	13	8.024274e-01
33	14	8.566014e-01
33	15	9.442140e-01
33	16	8.786531e-01
33	17	0.000000e+00
33	18	0.000000e+00
33	19	5.934830e-01
33	20	6.561357e-01
33	21	7.444570e-01
33	22	8.253697e-01
33	23	8.831154e-01
33	24	9.565735e-01
33	25	8.862386e-01
33	26	0.000000e+00
33	27	0.000000e+00
33	28	5.776359e-01
33	29	6.609835e-01
33	30	7.461297e-01
33	31	8.350672e-01
33	32	8.915776e-01
33	33	1.000000e+00
33	34	8.688779e-01
33	35	0.000000e+00
33	36	0.000000e+00
33	37	5.969786e-01
33	38	6.538875e-01
33	39	7.433491e-01
33	40	8.218315e-01
33	41	8.792381e-01
33	42	9.562829e-01
33	43	8.877340e-01
33	44	0.000000e+00
33	45	0.000000e+00
33	46	-3.759401e-02
33	47	-1.982551e-02
33	48	4.366027e-01
33	49	6.188982e-01
33	50	6.401479e-01
33	51	6.265177e-01
33	52	3.841389e-01
33	53	0.000000e+00
33	54	0.000000e+00
33	55	4.382696e-01
33	56	4.134459e-01
33	57	4.159573e-01
33	58	5.723458e-01
33	59	5.183707e-01
33	60	3.871064e-01
33	61	3.812290e-01
33	62	0.000000e+00
33	63	0.000000e+00
33	64	-1.797459e-01
33	65	1.154395e-01
33	66	4.759335e-01
33	67	6.378857e-01
33	68	6.471135e-01
33	69	6.518548e-01
33	70	6.223517e-01
33	71	0.000000e+00
33	72	0.000000e+00
33	73	-3.324546e-01
33	74	7.222921e-02
33	75	5.983956e-01
33	76	6.817876e-01
33	77	6.105387e-01
33	78	5.806455e-01
33	79	4.993388e-01
33	80	0.000000e+00
33	81	0.000000e+00
33	82	0.000000e+00
34	0	0.000000e+00
34	1	5.230876e-01
34	2	5.912067e-01
34	3	6.740891e-01
34	4	6.880591e-01
34	5	7.047362e-01
34	6	8.679731e-01
34	7	9.224498e-01
34	8	0.000000e+00
34	9	0.000000e+00
34	10	5.295966e-01
34	11	5.786849e-01
34	12	6.705896e-01
34	13	6.759490e-01
34	14	6.875003e-01
34	15	8.545415e-01
34	16	9.108519e-01
34	17	0.000000e+00
34	18	0.000000e+00
34	19	5.166612e-01
34	20	5.956896e-01
34	21	6.754583e-01
34	22	6.960826e-01
34	23	7.153855e-01
34	24	8.721362e-01
34	25	9.212713e-01
34	26	0.000000e+00
34	27	0.000000e+00
34	28	4.990070e-01
34	29	6.044102e-01
34	30	6.757944e-01
34	31	7.044438e-01
34	32	7.268216e-01
34	33	8.688779e-01
34	34	1.000000e+00
34	35	0.000000e+00
34	36	0.000000e+00
34	37	5.216335e-01
34	38	5.928936e-01
34	39	6.749578e-01
34	40	6.929494e-01
34	41	7.110037e-01
34	42	8.704672e-01
34	43	9.223735e-01
34	44	0.000000e+00
34	45	0.000000e+00
34	46	-2.106977e-02
34	47	-3.923781e-02
34	48	4.074849e-01
34	49	5.844316e-01
34	50	5.212031e-01
34	51	5.512785e-01
34	52	4.297522e-01
34	53	0.000000e+00
34	54	0.000000e+00
34	55	4.000172e-01
34	56	3.317279e-01
34	57	3.731302e-01
34	58	5.098369e-01
34	59	5.075686e-01
34	60	4.158862e-01
34	61	4.233747e-01
34	62	0.000000e+00
34	63	0.000000e+00
34	64	-1.598446e-01
34	65	1.075602e-01
34	66	4.205020e-01
34	67	5.074319e-01
34	68	4.862996e-01
34	69	5.526872e-01
34	70	6.107056e-01
34	71	0.000000e+00
34	72	0.000000e+00
34	73	-3.435580e-01
34	74	1.790146e-02
34	75	5.627455e-01
34	76	6.244535e-01
34	77	4.874855e-01
34	78	4.622636e-01
34	79	4.554636e-01
34	80	0.000000e+00
34	81	0.000000e+00
34	82	0.000000e+00
35	0	0.000000e+00
35	1	0.000000e+00
35	2	0.000000e+00
35	3	0.000000e+00
35	4	0.000000e+00
35	5	0.000000e+00
35	6	0.000000e+00
35	7	0.000000e+00
35	8	0.000000e+00
35	9	0.000000e+00
35	10	0.000000e+00
35	11	0.000000e+00
35	12	0.000000e+00
35	13	0.000000e+00
35	14	0.000000e+00
35	15	0.000000e+00
35	16	0.000000e+00
35	17	0.000000e+00
35	18	0.000000e+00
35	19	0.000000e+00
35	20	0.000000e+00
35	21	0.000000e+00
35	22	0.000000e+00
35	23	0.000000e+00
35	24	0.000000e+00
35	25	0.000000e+00
35	26	0.000000e+00
35	27	0.000000e+00
35	28	0.000000e+00
35	29	0.000000e+00
35	30	0.000000e+00
35	31	0.000000e+00
35	32	0.000000e+00
35	33	0.000000e+00
35	34	0.000000e+00
35	35	0.000000e+00
35	36	0.000000e+00
35	37	0.000000e+00
35	38	0.000000e+00
35	39	0.000000e+00
35	40	0.000000e+00
35	41	0.000000e+00
35	42	0.000000e+00
35	43	0.000000e+00
35	44	0.000000e+00
35	45	0.000000e+00
35	46	0.000000e+00
35	47	0.000000e+00
35	48	0.000000e+00
35	49	0.000000e+00
35	50	0.000000e+00
35	51	0.000000e+00
35	52	0.000000e+00
35	53	0.000000e+00
35	54	0.000000e+00
35	55	0.000000e+00
35	56	0.000000e+00
35	57	0.000000e+00
35	58	0.000000e+00
35	59	0.000000e+00
35	60	0.000000e+00
35	61	0.000000e+00
35	62	0.000000e+00
35	63	0.000000e+00
35	64	0.000000e+00
35	65	0.000000e+00
35	66	0.000000e+00
35	67	0.000000e+00
35	68	0.000000e+00
35	69	0.000000e+00
35	70	0.000000e+00
35	71	0.000000e+00
35	72	0.000000e+00
35	73	0.000000e+00
35	74	0.000000e+00
35	75	0.000000e+00
35	76	0.000000e+00
35	77	0.000000e+00
35	78	0.000000e+00
35	79	0.000000e+00
35	80	0.000000e+00
35	81	0.000000e+00
35	82	0.000000e+00
36	0	0.000000e+00
36	1	0.000000e+00
36	2	0.000000e+00
36	3	0.000000e+00
36	4	0.000000e+00
36	5	0.000000e+00
36	6	0.000000e+00
36	7	0.000000e+00
36	8	0.000000e+00
36	9	0.000000e+00
36	10	0.000000e+00
36	11	0.000000e+00
36	12	0.000000e+00
36	13	0.000000e+00
36	14	0.000000e+00
36	15	0.000000e+00
36	16	0.000000e+00
36	17	0.000000e+00
36	18	0.000000e+00
36	19	0.000000e+00
36	20	0.000000e+00
36	21	0.000000e+00
36	22	0.000000e+00
36	23	0.000000e+00
36	24	0.000000e+00
36	25	0.000000e+00
36	26	0.000000e+00
36	27	0.000000e+00
36	28	0.000000e+00
36	29	0.000000e+00
36	30	0.000000e+00
36	31	0.000000e+00
36	32	0.000000e+00
36	33	0.000000e+00
36	34	0.000000e+00
36	35	0.000000e+00
36	36	0.000000e+00
36	37	0.000000e+00
36	38	0.000000e+00
36	39	0.000000e+00
36	40	0.000000e+00
36	41	0.000000e+00
36	42	0.000000e+00
36	43	0.000000e+00
36	44	0.000000e+00
36	45	0.000000e+00
36	46	0.000000e+00
36	47	0.000000e+00
36	48	0.000000e+00
36	49	0.000000e+00
36	50	0.000000e+00
36	51	0.000000e+00
36	52	0.000000e+00
36	53	0.000000e+00
36	54	0.000000e+00
36	55	0.000000e+00
36	56	0.000000e+00
36	57	0.000000e+00
36	58	0.000000e+00
36	59	0.000000e+00
36	60	0.000000e+00
36	61	0.000000e+00
36	62	0.000000e+00
36	63	0.000000e+00
36	64	0.000000e+00
36	65	0.000000e+00
36	66	0.000000e+00
36	67	0.000000e+00
36	68	0.000000e+00
36	69	0.000000e+00
36	70	0.000000e+00
36	71	0.000000e+00
36	72	0.000000e+00
36	73	0.000000e+00
36	74	0.000000e+00
36	75	0.000000e+00
36	76	0.000000e+00
36	77	0.000000e+00
36	78	0.000000e+00
36	79	0.000000e+00
36	80	0.000000e+00
36	81	0.000000e+00
36	82	0.000000e+00
37	0	0.000000e+00
37	1	9.585233e-01
37	2	9.454375e-01
37	3	9.209591e-01
37	4	8.283671e-01
37	5	7.254137e-01
37	6	5.945751e-01
37	7	5.319519e-01
37	8	0.000000e+00
37	9	0.000000e+00
37	10	9.501804e-01
37	11	9.461452e-01
37	12	9.188623e-01
37	13	8.281090e-01
37	14	7.305816e-01
37	15	5.865681e-01
37	16	5.286621e-01
37	17	0.000000e+00
37	18	0.000000e+00
37	19	9.576509e-01
37	20	9.442161e-01
37	21	9.217071e-01
37	22	8.279085e-01
37	23	7.198591e-01
37	24	5.996117e-01
37	25	5.327219e-01
37	26	0.000000e+00
37	27	0.000000e+00
37	28	9.445333e-01
37	29	9.361697e-01
37	30	9.192538e-01
37	31	8.213613e-01
37	32	7.047888e-01
37	33	5.969786e-01
37	34	5.216335e-01
37	35	0.000000e+00
37	36	0.000000e+00
37	37	1.000000e+00
37	38	9.453071e-01
37	39	9.216462e-01
37	40	8.286581e-01
37	41	7.230028e-01
37	42	5.986214e-01
37	43	5.341288e-01
37	44	0.000000e+00
37	45	0.000000e+00
37	46	3.623988e-03
37	47	6.302306e-02
37	48	5.131098e-01
37	49	5.869299e-01
37	50	5.268944e-01
37	51	4.153489e-01
37	52	2.343663e-01
37	53	0.000000e+00
37	54	0.000000e+00
37	55	3.992972e-01
37	56	4.056618e-01
37	57	5.243813e-01
37	58	4.877949e-01
37	59	2.178548e-01
37	60	1.169534e-01
37	61	2.369621e-01
37	62	0.000000e+00
37	63	0.000000e+00
37	64	-5.649125e-02
37	65	2.934266e-01
37	66	6.044782e-01
37	67	5.327788e-01
37	68	4.700114e-01
37	69	3.669772e-01
37	70	3.077614e-01
37	71	0.000000e+00
37	72	0.000000e+00
37	73	-1.783670e-01
37	74	2.182292e-01
37	75	5.262065e-01
37	76	5.529211e-01
37	77	4.258234e-01
37	78	2.966158e-01
37	79	2.566533e-01
37	80	0.000000e+00
37	81	0.000000e+00
37	82	0.000000e+00
38	0	0.000000e+00
38	1	9.455812e-01
38	2	9.872603e-01
38	3	9.722894e-01
38	4	8.728282e-01
38	5	7.623113e-01
38	6	6.519745e-01
38	7	6.082005e-01
38	8	0.000000e+00
38	9	0.000000e+00
38	10	9.391567e-01
38	11	9.851153e-01
38	12	9.706981e-01
38	13	8.723593e-01
38	14	7.665108e-01
38	15	6.436955e-01
38	16	6.057307e-01
38	17	0.000000e+00
38	18	0.000000e+00
38	19	9.432560e-01
38	20	9.870877e-01
38	21	9.722224e-01
38	22	8.724573e-01
38	23	7.569977e-01
38	24	6.576267e-01
38	25	6.076215e-01
38	26	0.000000e+00
38	27	0.000000e+00
38	28	9.287090e-01
38	29	9.819050e-01
38	30	9.689689e-01
38	31	8.655949e-01
38	32	7.426725e-01
38	33	6.538875e-01
38	34	5.928936e-01
38	35	0.000000e+00
38	36	0.000000e+00
38	37	9.453071e-01
38	38	1.000000e+00
38	39	9.725337e-01
38	40	8.731218e-01
38	41	7.600245e-01
38	42	6.564386e-01
38	43	6.098077e-01
38	44	0.000000e+00
38	45	0.000000e+00
38	46	-3.154373e-02
38	47	5.601642e-02
38	48	5.644920e-01
38	49	6.438827e-01
38	50	5.409391e-01
38	51	4.391227e-01
38	52	2.568505e-01
38	53	0.000000e+00
38	54	0.000000e+00
38	55	4.556931e-01
38	56	4.549295e-01
38	57	5.744260e-01
38	58	5.178712e-01
38	59	2.549531e-01
38	60	1.597086e-01
38	61	2.887646e-01
38	62	0.000000e+00
38	63	0.000000e+00
38	64	-1.128713e-01
38	65	2.663537e-01
38	66	6.387406e-01
38	67	5.721254e-01
38	68	4.987297e-01
38	69	3.833235e-01
38	70	3.382067e-01
38	71	0.000000e+00
38	72	0.000000e+00
38	73	-2.473129e-01
38	74	1.552225e-01
38	75	5.873825e-01
38	76	6.138810e-01
38	77	4.596779e-01
38	78	3.290762e-01
38	79	2.943896e-01
38	80	0.000000e+00
38	81	0.000000e+00
38	82	0.000000e+00
39	0	0.000000e+00
39	1	9.225887e-01
39	2	9.720749e-01
39	3	9.906454e-01
39	4	9.207960e-01
39	5	8.265838e-01
39	6	7.447950e-01
39	7	6.934246e-01
39	8	0.000000e+00
39	9	0.000000e+00
39	10	9.197055e-01
39	11	9.685630e-01
39	12	9.892177e-01
39	13	9.196826e-01
39	14	8.285146e-01
39	15	7.370143e-01
39	16	6.908372e-01
39	17	0.000000e+00
39	18	0.000000e+00
39	19	9.186059e-01
39	20	9.725464e-01
39	21	9.907673e-01
39	22	9.212102e-01
39	23	8.231089e-01
39	24	7.495387e-01
39	25	6.921892e-01
39	26	0.000000e+00
39	27	0.000000e+00
39	28	9.010697e-01
39	29	9.688667e-01
39	30	9.873339e-01
39	31	9.148145e-01
39	32	8.107287e-01
39	33	7.433491e-01
39	34	6.749578e-01
39	35	0.000000e+00
39	36	0.000000e+00
39	37	9.216462e-01
39	38	9.725337e-01
39	39	1.000000e+00
39	40	9.216685e-01
39	41	8.254751e-01
39	42	7.487317e-01
39	43	6.946662e-01
39	44	0.000000e+00
39	45	0.000000e+00
39	46	-4.105814e-02
39	47	1.465159e-02
39	48	5.641249e-01
39	49	6.763858e-01
39	50	5.860762e-01
39	51	4.950713e-01
39	52	2.803314e-01
39	53	0.000000e+00
39	54	0.000000e+00
39	55	4.709281e-01
39	56	4.581478e-01
39	57	5.510129e-01
39	58	5.542487e-01
39	59	3.439598e-01
39	60	2.095706e-01
39	61	3.070547e-01
39	62	0.000000e+00
39	63	0.000000e+00
39	64	-1.693702e-01
39	65	2.184706e-01
39	66	6.184693e-01
39	67	6.184708e-01
39	68	5.459737e-01
39	69	4.362546e-01
39	70	3.982525e-01
39	71	0.000000e+00
39	72	0.000000e+00
39	73	-3.022018e-01
39	74	1.129938e-01
39	75	6.226947e-01
39	76	6.643491e-01
39	77	5.048958e-01
39	78	3.879680e-01
39	79	3.509973e-01
39	80	0.000000e+00
39	81	0.000000e+00
39	82	0.000000e+00
40	0	0.000000e+00
40	1	8.302645e-01
40	2	8.727787e-01
40	3	9.201655e-01
40	4	9.883379e-01
40	5	9.517673e-01
40	6	8.374557e-01
40	7	7.154673e-01
40	8	0.000000e+00
40	9	0.000000e+00
40	10	8.278734e-01
40	11	8.715608e-01
40	12	9.186757e-01
40	13	9.864002e-01
40	14	9.534465e-01
40	15	8.364731e-01
40	16	7.163078e-01
40	17	0.000000e+00
40	18	0.000000e+00
40	19	8.261961e-01
40	20	8.729071e-01
40	21	9.217006e-01
40	22	9.890908e-01
40	23	9.485993e-01
40	24	8.371811e-01
40	25	7.138661e-01
40	26	0.000000e+00
40	27	0.000000e+00
40	28	8.100896e-01
40	29	8.673480e-01
40	30	9.190216e-01
40	31	9.833367e-01
40	32	9.347633e-01
40	33	8.218315e-01
40	34	6.929494e-01
40	35	0.000000e+00
40	36	0.000000e+00
40	37	8.286581e-01
40	38	8.731218e-01
40	39	9.216685e-01
40	40	1.000000e+00
40	41	9.510278e-01
40	42	8.389563e-01
40	43	7.168451e-01
40	44	0.000000e+00
40	45	0.000000e+00
40	46	-4.743216e-02
40	47	2.421231e-02
40	48	5.520179e-01
40	49	7.128931e-01
40	50	7.311958e-01
40	51	6.050254e-01
40	52	3.096824e-01
40	53	0.000000e+00
40	54	0.000000e+00
40	55	4.944626e-01
40	56	5.107259e-01
40	57	5.132278e-01
40	58	6.097752e-01
40	59	4.064928e-01
40	60	2.386838e-01
40	61	2.898672e-01
40	62	0.000000e+00
40	63	0.000000e+00
40	64	-2.110880e-01
40	65	1.974730e-01
40	66	6.474697e-01
40	67	7.713773e-01
40	68	7.250785e-01
40	69	5.691703e-01
40	70	4.666581e-01
40	71	0.000000e+00
40	72	0.000000e+00
40	73	-2.871130e-01
40	74	1.441200e-01
40	75	6.801715e-01
40	76	7.561413e-01
40	77	6.680378e-01
40	78	5.427290e-01
40	79	4.288056e-01
40	80	0.000000e+00
40	81	0.000000e+00
40	82	0.000000e+00
41	0	0.000000e+00
41	1	7.238798e-01
41	2	7.592650e-01
41	3	8.230733e-01
41	4	9.482233e-01
41	5	9.851742e-01
41	6	9.000679e-01
41	7	7.332851e-01
41	8	0.000000e+00
41	9	0.000000e+00
41	10	7.210880e-01
41	11	7.569773e-01
41	12	8.201305e-01
41	13	9.417250e-01
41	14	9.819616e-01
41	15	9.007761e-01
41	16	7.339299e-01
41	17	0.000000e+00
41	18	0.000000e+00
41	19	7.214075e-01
41	20	7.604277e-01
41	21	8.261835e-01
41	22	9.520454e-01
41	23	9.859303e-01
41	24	8.975251e-01
41	25	7.319332e-01
41	26	0.000000e+00
41	27	0.000000e+00
41	28	7.083594e-01
41	29	7.567602e-01
41	30	8.257080e-01
41	31	9.520473e-01
41	32	9.773033e-01
41	33	8.792381e-01
41	34	7.110037e-01
41	35	0.000000e+00
41	36	0.000000e+00
41	37	7.230028e-01
41	38	7.600245e-01
41	39	8.254751e-01
41	40	9.510278e-01
41	41	1.000000e+00
41	42	9.002867e-01
41	43	7.347825e-01
41	44	0.000000e+00
41	45	0.000000e+00
41	46	-5.121344e-02
41	47	2.820377e-02
41	48	4.939838e-01
41	49	6.664971e-01
41	50	7.534612e-01
41	51	6.485525e-01
41	52	3.117755e-01
41	53	0.000000e+00
41	54	0.000000e+00
41	55	4.800337e-01
41	56	4.994121e-01
41	57	4.675710e-01
41	58	6.051592e-01
41	59	4.311470e-01
41	60	2.719421e-01
41	61	2.894600e-01
41	62	0.000000e+00
41	63	0.000000e+00
41	64	-2.067762e-01
41	65	1.652089e-01
41	66	5.913534e-01
41	67	7.773213e-01
41	68	7.751661e-01
41	69	6.488759e-01
41	70	5.237783e-01
41	71	0.000000e+00
41	72	0.000000e+00
41	73	-2.750960e-01
41	74	1.508286e-01
41	75	6.444613e-01
41	76	7.378351e-01
41	77	7.113983e-01
41	78	6.230259e-01
41	79	4.681544e-01
41	80	0.000000e+00
41	81	0.000000e+00
41	82	0.000000e+00
42	0	0.000000e+00
42	1	5.995260e-01
42	2	6.549108e-01
42	3	7.468726e-01
42	4	8.340856e-01
42	5	8.950758e-01
42	6	9.699480e-01
42	7	8.928871e-01
42	8	0.000000e+00
42	9	0.000000e+00
42	10	6.026950e-01
42	11	6.461208e-01
42	12	7.431827e-01
42	13	8.226599e-01
42	14	8.820315e-01
42	15	9.643216e-01
42	16	8.875167e-01
42	17	0.000000e+00
42	18	0.000000e+00
42	19	5.951408e-01
42	20	6.585039e-01
42	21	7.495338e-01
42	22	8.417514e-01
42	23	9.030972e-01
42	24	9.695005e-01
42	25	8.910118e-01
42	26	0.000000e+00
42	27	0.000000e+00
42	28	5.792100e-01
42	29	6.626310e-01
42	30	7.500234e-01
42	31	8.483956e-01
42	32	9.072407e-01
42	33	9.562829e-01
42	34	8.704672e-01
42	35	0.000000e+00
42	36	0.000000e+00
42	37	5.986214e-01
42	38	6.564386e-01
42	39	7.487317e-01
42	40	8.389563e-01
42	41	9.002867e-01
42	42	1.000000e+00
42	43	8.933144e-01
42	44	0.000000e+00
42	45	0.000000e+00
42	46	-3.779302e-02
42	47	-1.521590e-02
42	48	4.432040e-01
42	49	6.337648e-01
42	50	6.628248e-01
42	51	6.448336e-01
42	52	3.931956e-01
42	53	0.000000e+00
42	54	0.000000e+00
42	55	4.453070e-01
42	56	4.218189e-01
42	57	4.169567e-01
42	58	5.858406e-01
42	59	5.296911e-01
42	60	3.933896e-01
42	61	3.795934e-01
42	62	0.000000e+00
42	63	0.000000e+00
42	64	-1.902060e-01
42	65	1.139237e-01
42	66	4.856100e-01
42	67	6.617465e-01
42	68	6.700231e-01
42	69	6.635046e-01
42	70	6.301142e-01
42	71	0.000000e+00
42	72	0.000000e+00
42	73	-3.292384e-01
42	74	7.734962e-02
42	75	6.154395e-01
42	76	7.030523e-01
42	77	6.363221e-01
42	78	6.055895e-01
42	79	5.137087e-01
42	80	0.000000e+00
42	81	0.000000e+00
42	82	0.000000e+00
43	0	0.000000e+00
43	1	5.356031e-01
43	2	6.081409e-01
43	3	6.938882e-01
43	4	7.122056e-01
43	5	7.289153e-01
43	6	8.914118e-01
43	7	9.433818e-01
43	8	0.000000e+00
43	9	0.000000e+00
43	10	5.420980e-01
43	11	5.957129e-01
43	12	6.910481e-01
43	13	7.015883e-01
43	14	7.134771e-01
43	15	8.804791e-01
43	16	9.340451e-01
43	17	0.000000e+00
43	18	0.000000e+00
43	19	5.290415e-01
43	20	6.125594e-01
43	21	6.949542e-01
43	22	7.195694e-01
43	23	7.386001e-01
43	24	8.942419e-01
43	25	9.414294e-01
43	26	0.000000e+00
43	27	0.000000e+00
43	28	5.111499e-01
43	29	6.210939e-01
43	30	6.945329e-01
43	31	7.260651e-01
43	32	7.477060e-01
43	33	8.877340e-01
43	34	9.223735e-01
43	35	0.000000e+00
43	36	0.000000e+00
43	37	5.341288e-01
43	38	6.098077e-01
43	39	6.946662e-01
43	40	7.168451e-01
43	41	7.347825e-01
43	42	8.933144e-01
43	43	1.000000e+00
43	44	0.000000e+00
43	45	0.000000e+00
43	46	-1.922524e-02
43	47	-4.225331e-02
43	48	4.205905e-01
43	49	6.051121e-01
43	50	5.404544e-01
43	51	5.676100e-01
43	52	4.460242e-01
43	53	0.000000e+00
43	54	0.000000e+00
43	55	4.089620e-01
43	56	3.439479e-01
43	57	3.826993e-01
43	58	5.286179e-01
43	59	5.246282e-01
43	60	4.271311e-01
43	61	4.310410e-01
43	62	0.000000e+00
43	63	0.000000e+00
43	64	-1.717819e-01
43	65	1.061324e-01
43	66	4.354988e-01
43	67	5.314230e-01
43	68	5.078545e-01
43	69	5.672426e-01
43	70	6.263484e-01
43	71	0.000000e+00
43	72	0.000000e+00
43	73	-3.487128e-01
43	74	1.809780e-02
43	75	5.893173e-01
43	76	6.540538e-01
43	77	5.132856e-01
43	78	4.836644e-01
43	79	4.727358e-01
43	80	0.000000e+00
43	81	0.000000e+00
43	82	0.000000e+00
44	0	0.000000e+00
44	1	0.000000e+00
44	2	0.000000e+00
44	3	0.000000e+00
44	4	0.000000e+00
44	5	0.000000e+00
44	6	0.000000e+00
44	7	0.000000e+00
44	8	0.000000e+00
44	9	0.000000e+00
44	10	0.000000e+00
44	11	0.000000e+00
44	12	0.000000e+00
44	13	0.000000e+00
44	14	0.000000e+00
44	15	0.000000e+00
44	16	0.000000e+00
44	17	0.000000e+00
44	18	0.000000e+00
44	19	0.000000e+00
44	20	0.000000e+00
44	21	0.000000e+00
44	22	0.000000e+00
44	23	0.000000e+00
44	24	0.000000e+00
44	25	0.000000e+00
44	26	0.000000e+00
44	27	0.000000e+00
44	28	0.000000e+00
44	29	0.000000e+00
44	30	0.000000e+00
44	31	0.000000e+00
44	32	0.000000e+00
44	33	0.000000e+00
44	34	0.000000e+00
44	35	0.000000e+00
44	36	0.000000e+00
44	37	0.000000e+00
44	38	0.000000e+00
44	39	0.000000e+00
44	40	0.000000e+00
44	41	0.000000e+00
44	42	0.000000e+00
44	43	0.000000e+00
44	44	0.000000e+00
44	45	0.000000e+00
44	46	0.000000e+00
44	47	0.000000e+00
44	48	0.000000e+00
44	49	0.000000e+00
44	50	0.000000e+00
44	51	0.000000e+00
44	52	0.000000e+00
44	53	0.000000e+00
44	54	0.000000e+00
44	55	0.000000e+00
44	56	0.000000e+00
44	57	0.000000e+00
44	58	0.000000e+00
44	59	0.000000e+00
44	60	0.000000e+00
44	61	0.000000e+00
44	62	0.000000e+00
44	63	0.000000e+00
44	64	0.000000e+00
44	65	0.000000e+00
44	66	0.000000e+00
44	67	0.000000e+00
44	68	0.000000e+00
44	69	0.000000e+00
44	70	0.000000e+00
44	71	0.000000e+00
44	72	0.000000e+00
44	73	0.000000e+00
44	74	0.000000e+00
44	75	0.000000e+00
44	76	0.000000e+00
44	77	0.000000e+00
44	78	0.000000e+00
44	79	0.000000e+00
44	80	0.000000e+00
44	81	0.000000e+00
44	82	0.000000e+00
45	0	0.000000e+00
45	1	0.000000e+00
45	2	0.000000e+00
45	3	0.000000e+00
45	4	0.000000e+00
45	5	0.000000e+00
45	6	0.000000e+00
45	7	0.000000e+00
45	8	0.000000e+00
45	9	0.000000e+00
45	10	0.000000e+00
45	11	0.000000e+00
45	12	0.000000e+00
45	13	0.000000e+00
45	14	0.000000e+00
45	15	0.000000e+00
45	16	0.000000e+00
45	17	0.000000e+00
45	18	0.000000e+00
45	19	0.000000e+00
45	20	0.000000e+00
45	21	0.000000e+00
45	22	0.000000e+00
45	23	0.000000e+00
45	24	0.000000e+00
45	25	0.000000e+00
45	26	0.000000e+00
45	27	0.000000e+00
45	28	0.000000e+00
45	29	0.000000e+00
45	30	0.000000e+00
45	31	0.000000e+00
45	32	0.000000e+00
45	33	0.000000e+00
45	34	0.000000e+00
45	35	0.000000e+00
45	36	0.000000e+00
45	37	0.000000e+00
45	38	0.000000e+00
45	39	0.000000e+00
45	40	0.000000e+00
45	41	0.000000e+00
45	42	0.000000e+00
45	43	0.000000e+00
45	44	0.000000e+00
45	45	0.000000e+00
45	46	0.000000e+00
45	47	0.000000e+00
45	48	0.000000e+00
45	49	0.000000e+00
45	50	0.000000e+00
45	51	0.000000e+00
45	52	0.000000e+00
45	53	0.000000e+00
45	54	0.000000e+00
45	55	0.000000e+00
45	56	0.000000e+00
45	57	0.000000e+00
45	58	0.000000e+00
45	59	0.000000e+00
45	60	0.000000e+00
45	61	0.000000e+00
45	62	0.000000e+00
45	63	0.000000e+00
45	64	0.000000e+00
45	65	0.000000e+00
45	66	0.000000e+00
45	67	0.000000e+00
45	68	0.000000e+00
45	69	0.000000e+00
45	70	0.000000e+00
45	71	0.000000e+00
45	72	0.000000e+00
45	73	0.000000e+00
45	74	0.000000e+00
45	75	0.000000e+00
45	76	0.000000e+00
45	77	0.000000e+00
45	78	0.000000e+00
45	79	0.000000e+00
45	80	0.000000e+00
45	81	0.000000e+00
45	82	0.000000e+00
46	0	0.000000e+00
46	1	3.205296e-03
46	2	-3.142571e-02
46	3	-4.151372e-02
46	4	-4.753819e-02
46	5	-5.261437e-02
46	6	-3.705698e-02
46	7	-1.901212e-02
46	8	0.000000e+00
46	9	0.000000e+00
46	10	2.814067e-03
46	11	-3.270451e-02
46	12	-4.339748e-02
46	13	-4.770875e-02
46	14	-5.414103e-02
46	15	-3.641176e-02
46	16	-1.672028e-02
46	17	0.000000e+00
46	18	0.000000e+00
46	19	3.955755e-03
46	20	-3.119188e-02
46	21	-4.051906e-02
46	22	-4.729613e-02
46	23	-5.060127e-02
46	24	-3.790297e-02
46	25	-1.951868e-02
46	26	0.000000e+00
46	27	0.000000e+00
46	28	4.360441e-03
46	29	-2.974466e-02
46	30	-3.807800e-02
46	31	-4.661314e-02
46	32	-4.768933e-02
46	33	-3.759401e-02
46	34	-2.106977e-02
46	35	0.000000e+00
46	36	0.000000e+00
46	37	3.623988e-03
46	38	-3.154373e-02
46	39	-4.105814e-02
46	40	-4.743216e-02
46	41	-5.121344e-02
46	42	-3.779302e-02
46	43	-1.922524e-02
46	44	0.000000e+00
46	45	0.000000e+00
46	46	1.000000e+00
46	47	2.162272e-01
46	48	9.890354e-02
46	49	6.982113e-02
46	50	2.827209e-02
46	51	-5.876853e-02
46	52	2.846092e-01
46	53	0.000000e+00
46	54	0.000000e+00
46	55	-1.828523e-01
46	56	1.160845e-01
46	57	1.560664e-01
46	58	1.665327e-01
46	59	1.876960e-01
46	60	1.502939e-01
46	61	7.017266e-02
46	62	0.000000e+00
46	63	0.000000e+00
46	64	2.952334e-01
46	65	3.036823e-01
46	66	8.677991e-02
46	67	1.519580e-02
46	68	-1.907329e-03
46	69	3.261699e-02
46	70	3.226303e-02
46	71	0.000000e+00
46	72	0.000000e+00
46	73	2.669705e-01
46	74	3.603232e-01
46	75	1.367142e-01
46	76	4.521929e-02
46	77	2.530052e-02
46	78	2.434022e-02
46	79	3.520311e-02
46	80	0.000000e+00
46	81	0.000000e+00
46	82	0.000000e+00
47	0	0.000000e+00
47	1	6.128247e-02
47	2	5.676280e-02
47	3	1.551458e-02
47	4	2.446673e-02
47	5	3.096106e-02
47	6	-1.493199e-02
47	7	-4.168929e-02
47	8	0.000000e+00
47	9	0.000000e+00
47	10	5.914496e-02
47	11	5.796703e-02
47	12	1.703678e-02
47	13	2.474633e-02
47	14	3.660887e-02
47	15	-1.122378e-02
47	16	-4.421190e-02
47	17	0.000000e+00
47	18	0.000000e+00
47	19	6.467255e-02
47	20	5.567626e-02
47	21	1.420712e-02
47	22	2.393847e-02
47	23	2.618282e-02
47	24	-1.637046e-02
47	25	-4.188382e-02
47	26	0.000000e+00
47	27	0.000000e+00
47	28	6.553597e-02
47	29	5.370650e-02
47	30	1.199812e-02
47	31	2.338794e-02
47	32	1.858961e-02
47	33	-1.982551e-02
47	34	-3.923781e-02
47	35	0.000000e+00
47	36	0.000000e+00
47	37	6.302306e-02
47	38	5.601642e-02
47	39	1.465159e-02
47	40	2.421231e-02
47	41	2.820377e-02
47	42	-1.521590e-02
47	43	-4.225331e-02
47	44	0.000000e+00
47	45	0.000000e+00
47	46	2.162272e-01
47	47	1.000000e+00
47	48	2.363527e-01
47	49	1.601903e-01
47	50	1.274181e-01
47	51	5.176891e-02
47	52	2.172264e-01
47	53	0.000000e+00
47	54	0.000000e+00
47	55	2.249582e-02
47	56	2.484738e-01
47	57	2.866625e-01
47	58	1.702103e-01
47	59	6.093864e-02
47	60	1.114002e-01
47	61	9.400793e-02
47	62	0.000000e+00
47	63	0.000000e+00
47	64	2.986811e-01
47	65	3.782318e-01
47	66	2.357463e-01
47	67	6.138486e-02
47	68	9.607810e-02
47	69	8.369422e-02
47	70	-5.723523e-03
47	71	0.000000e+00
47	72	0.000000e+00
47	73	2.518017e-01
47	74	4.132550e-01
47	75	1.541151e-01
47	76	2.698221e-02
47	77	3.361154e-02
47	78	6.411895e-02
47	79	2.808896e-02
47	80	0.000000e+00
47	81	0.000000e+00
47	82	0.000000e+00
48	0	0.000000e+00
48	1	5.138076e-01
48	2	5.648799e-01
48	3	5.647122e-01
48	4	5.526465e-01
48	5	4.963730e-01
48	6	4.411786e-01
48	7	4.209341e-01
48	8	0.000000e+00
48	9	0.000000e+00
48	10	5.120578e-01
48	11	5.641880e-01
48	12	5.654662e-01
48	13	5.531263e-01
48	14	5.006003e-01
48	15	4.386150e-01
48	16	4.187016e-01
48	17	0.000000e+00
48	18	0.000000e+00
48	19	5.114541e-01
48	20	5.641301e-01
48	21	5.634182e-01
48	22	5.512290e-01
48	23	4.915008e-01
48	24	4.430957e-01
48	25	4.189613e-01
48	26	0.000000e+00
48	27	0.000000e+00
48	28	5.013909e-01
48	29	5.601199e-01
48	30	5.592546e-01
48	31	5.452693e-01
48	32	4.796181e-01
48	33	4.366027e-01
48	34	4.074849e-01
48	35	0.000000e+00
48	36	0.000000e+00
48	37	5.131098e-01
48	38	5.644920e-01
48	39	5.641249e-01
48	40	5.520179e-01
48	41	4.939838e-01
48	42	4.432040e-01
48	43	4.205905e-01
48	44	0.000000e+00
48	45	0.000000e+00
48	46	9.890354e-02
48	47	2.363527e-01
48	48	1.000000e+00
48	49	5.679378e-01
48	50	4.744484e-01
48	51	3.660025e-01
48	52	3.417720e-01
48	53	0.000000e+00
48	54	0.000000e+00
48	55	3.475529e-01
48	56	4.499473e-01
48	57	5.000196e-01
48	58	4.611865e-01
48	59	2.844150e-01
48	60	2.292545e-01
48	61	2.675189e-01
48	62	0.000000e+00
48	63	0.000000e+00
48	64	1.025823e-02
48	65	3.245838e-01
48	66	5.242707e-01
48	67	4.366918e-01
48	68	3.937098e-01
48	69	3.281641e-01
48	70	2.556811e-01
48	71	0.000000e+00
48	72	0.000000e+00
48	73	-1.054232e-01
48	74	2.489924e-01
48	75	5.111817e-01
48	76	4.403937e-01
48	77	3.111718e-01
48	78	2.630174e-01
48	79	2.195723e-01
48	80	0.000000e+00
48	81	0.000000e+00
48	82	0.000000e+00
49	0	0.000000e+00
49	1	5.889865e-01
49	2	6.442189e-01
49	3	6.772775e-01
49	4	7.137630e-01
49	5	6.692849e-01
49	6	6.342008e-01
49	7	6.060702e-01
49	8	0.000000e+00
49	9	0.000000e+00
49	10	5.906506e-01
49	11	6.407980e-01
49	12	6.774283e-01
49	13	7.137990e-01
49	14	6.718911e-01
49	15	6.337454e-01
49	16	6.051547e-01
49	17	0.000000e+00
49	18	0.000000e+00
49	19	5.836600e-01
49	20	6.440476e-01
49	21	6.755053e-01
49	22	7.118837e-01
49	23	6.638771e-01
49	24	6.321646e-01
49	25	6.025239e-01
49	26	0.000000e+00
49	27	0.000000e+00
49	28	5.686120e-01
49	29	6.421813e-01
49	30	6.713280e-01
49	31	7.049107e-01
49	32	6.512652e-01
49	33	6.188982e-01
49	34	5.844316e-01
49	35	0.000000e+00
49	36	0.000000e+00
49	37	5.869299e-01
49	38	6.438827e-01
49	39	6.763858e-01
49	40	7.128931e-01
49	41	6.664971e-01
49	42	6.337648e-01
49	43	6.051121e-01
49	44	0.000000e+00
49	45	0.000000e+00
49	46	6.982113e-02
49	47	1.601903e-01
49	48	5.679378e-01
49	49	1.000000e+00
49	50	6.544936e-01
49	51	5.244098e-01
49	52	4.093325e-01
49	53	0.000000e+00
49	54	0.000000e+00
49	55	4.409997e-01
49	56	4.946651e-01
49	57	5.223025e-01
49	58	5.726885e-01
49	59	4.045091e-01
49	60	3.030561e-01
49	61	3.201190e-01
49	62	0.000000e+00
49	63	0.000000e+00
49	64	-1.035368e-01
49	65	2.772803e-01
49	66	5.834156e-01
49	67	6.004603e-01
49	68	5.302096e-01
49	69	4.288175e-01
49	70	3.859205e-01
49	71	0.000000e+00
49	72	0.000000e+00
49	73	-2.127251e-01
49	74	2.090866e-01
49	75	6.296473e-01
49	76	6.115447e-01
49	77	4.797593e-01
49	78	3.825851e-01
49	79	3.233635e-01
49	80	0.000000e+00
49	81	0.000000e+00
49	82	0.000000e+00
50	0	0.000000e+00
50	1	5.286747e-01
50	2	5.419155e-01
50	3	5.858159e-01
50	4	7.317781e-01
50	5	7.559459e-01
50	6	6.656948e-01
50	7	5.408963e-01
50	8	0.000000e+00
50	9	0.000000e+00
50	10	5.272042e-01
50	11	5.419388e-01
50	12	5.844101e-01
50	13	7.286642e-01
50	14	7.568757e-01
50	15	6.699546e-01
50	16	5.415189e-01
50	17	0.000000e+00
50	18	0.000000e+00
50	19	5.256343e-01
50	20	5.405280e-01
50	21	5.860480e-01
50	22	7.307838e-01
50	23	7.513054e-01
50	24	6.591578e-01
50	25	5.382007e-01
50	26	0.000000e+00
50	27	0.000000e+00
50	28	5.147477e-01
50	29	5.351923e-01
50	30	5.839624e-01
50	31	7.271648e-01
50	32	7.388178e-01
50	33	6.401479e-01
50	34	5.212031e-01
50	35	0.000000e+00
50	36	0.000000e+00
50	37	5.268944e-01
50	38	5.409391e-01
50	39	5.860762e-01
50	40	7.311958e-01
50	41	7.534612e-01
50	42	6.628248e-01
50	43	5.404544e-01
50	44	0.000000e+00
50	45	0.000000e+00
50	46	2.827209e-02
50	47	1.274181e-01
50	48	4.744484e-01
50	49	6.544936e-01
50	50	1.000000e+00
50	51	6.153367e-01
50	52	3.510038e-01
50	53	0.000000e+00
50	54	0.000000e+00
50	55	3.954986e-01
50	56	4.496986e-01
50	57	4.097720e-01
50	58	5.544484e-01
50	59	3.899545e-01
50	60	2.586418e-01
50	61	2.524993e-01
50	62	0.000000e+00
50	63	0.000000e+00
50	64	-1.213487e-01
50	65	2.329180e-01
50	66	5.676092e-01
50	67	7.042523e-01
50	68	6.838384e-01
50	69	5.534539e-01
50	70	4.282861e-01
50	71	0.000000e+00
50	72	0.000000e+00
50	73	-1.627470e-01
50	74	2.357884e-01
50	75	5.876398e-01
50	76	6.432779e-01
50	77	6.337890e-01
50	78	5.264585e-01
50	79	3.822029e-01
50	80	0.000000e+00
50	81	0.000000e+00
50	82	0.000000e+00
51	0	0.000000e+00
51	1	4.170660e-01
51	2	4.393445e-01
51	3	4.948915e-01
51	4	6.037090e-01
51	5	6.485931e-01
51	6	6.470152e-01
51	7	5.679910e-01
51	8	0.000000e+00
51	9	0.000000e+00
51	10	4.199736e-01
51	11	4.359735e-01
51	12	4.936482e-01
51	13	5.983996e-01
51	14	6.443610e-01
51	15	6.484630e-01
51	16	5.652442e-01
51	17	0.000000e+00
51	18	0.000000e+00
51	19	4.131030e-01
51	20	4.396600e-01
51	21	4.951711e-01
51	22	6.057214e-01
51	23	6.485643e-01
51	24	6.421160e-01
51	25	5.658656e-01
51	26	0.000000e+00
51	27	0.000000e+00
51	28	4.005162e-01
51	29	4.390731e-01
51	30	4.934031e-01
51	31	6.060777e-01
51	32	6.437797e-01
51	33	6.265177e-01
51	34	5.512785e-01
51	35	0.000000e+00
51	36	0.000000e+00
51	37	4.153489e-01
51	38	4.391227e-01
51	39	4.950713e-01
51	40	6.050254e-01
51	41	6.485525e-01
51	42	6.448336e-01
51	43	5.676100e-01
51	44	0.000000e+00
51	45	0.000000e+00
51	46	-5.876853e-02
51	47	5.176891e-02
51	48	3.660025e-01
51	49	5.244098e-01
51	50	6.153367e-01
51	51	1.000000e+00
51	52	2.853155e-01
51	53	0.000000e+00
51	54	0.000000e+00
51	55	3.919883e-01
51	56	3.307519e-01
51	57	2.931841e-01
51	58	4.427884e-01
51	59	3.401444e-01
51	60	2.483849e-01
51	61	2.418111e-01
51	62	0.000000e+00
51	63	0.000000e+00
51	64	-1.692799e-01
51	65	9.420143e-02
51	66	4.206406e-01
51	67	5.647415e-01
51	68	5.759303e-01
51	69	5.273390e-01
51	70	4.536896e-01
51	71	0.000000e+00
51	72	0.000000e+00
51	73	-2.254965e-01
51	74	9.796135e-02
51	75	4.669693e-01
51	76	5.487289e-01
51	77	5.242167e-01
51	78	4.810658e-01
51	79	3.851047e-01
51	80	0.000000e+00
51	81	0.000000e+00
51	82	0.000000e+00
52	0	0.000000e+00
52	1	2.358015e-01
52	2	2.570082e-01
52	3	2.801492e-01
52	4	3.087382e-01
52	5	3.096727e-01
52	6	3.939514e-01
52	7	4.465603e-01
52	8	0.000000e+00
52	9	0.000000e+00
52	10	2.364741e-01
52	11	2.511216e-01
52	12	2.792591e-01
52	13	3.059990e-01
52	14	3.038995e-01
52	15	3.934384e-01
52	16	4.472687e-01
52	17	0.000000e+00
52	18	0.000000e+00
52	19	2.323606e-01
52	20	2.581134e-01
52	21	2.802041e-01
52	22	3.102292e-01
52	23	3.130554e-01
52	24	3.922552e-01
52	25	4.441080e-01
52	26	0.000000e+00
52	27	0.000000e+00
52	28	2.258431e-01
52	29	2.620024e-01
52	30	2.796557e-01
52	31	3.103823e-01
52	32	3.156121e-01
52	33	3.841389e-01
52	34	4.297522e-01
52	35	0.000000e+00
52	36	0.000000e+00
52	37	2.343663e-01
52	38	2.568505e-01
52	39	2.803314e-01
52	40	3.096824e-01
52	41	3.117755e-01
52	42	3.931956e-01
52	43	4.460242e-01
52	44	0.000000e+00
52	45	0.000000e+00
52	46	2.846092e-01
52	47	2.172264e-01
52	48	3.417720e-01
52	49	4.093325e-01
52	50	3.510038e-01
52	51	2.853155e-01
52	52	1.000000e+00
52	53	0.000000e+00
52	54	0.000000e+00
52	55	9.765947e-02
52	56	3.353598e-01
52	57	3.697281e-01
52	58	4.319046e-01
52	59	4.110881e-01
52	60	3.444647e-01
52	61	2.873873e-01
52	62	0.000000e+00
52	63	0.000000e+00
52	64	1.754130e-01
52	65	3.508404e-01
52	66	4.118255e-01
52	67	3.750724e-01
52	68	3.490781e-01
52	69	3.745893e-01
52	70	3.852403e-01
52	71	0.000000e+00
52	72	0.000000e+00
52	73	8.954426e-02
52	74	3.276024e-01
52	75	5.150500e-01
52	76	4.596591e-01
52	77	3.713773e-01
52	78	3.455422e-01
52	79	3.300118e-01
52	80	0.000000e+00
52	81	0.000000e+00
52	82	0.000000e+00
53	0	0.000000e+00
53	1	0.000000e+00
53	2	0.000000e+00
53	3	0.000000e+00
53	4	0.000000e+00
53	5	0.000000e+00
53	6	0.000000e+00
53	7	0.000000e+00
53	8	0.000000e+00
53	9	0.000000e+00
53	10	0.000000e+00
53	11	0.000000e+00
53	12	0.000000e+00
53	13	0.000000e+00
53	14	0.000000e+00
53	15	0.000000e+00
53	16	0.000000e+00
53	17	0.000000e+00
53	18	0.000000e+00
53	19	0.000000e+00
53	20	0.000000e+00
53	21	0.000000e+00
53	22	0.000000e+00
53	23	0.000000e+00
53	24	0.000000e+00
53	25	0.000000e+00
53	26	0.000000e+00
53	27	0.000000e+00
53	28	0.000000e+00
53	29	0.000000e+00
53	30	0.000000e+00
53	31	0.000000e+00
53	32	0.000000e+00
53	33	0.000000e+00
53	34	0.000000e+00
53	35	0.000000e+00
53	36	0.000000e+00
53	37	0.000000e+00
53	38	0.000000e+00
53	39	0.000000e+00
53	40	0.000000e+00
53	41	0.000000e+00
53	42	0.000000e+00
53	43	0.000000e+00
53	44	0.000000e+00
53	45	0.000000e+00
53	46	0.000000e+00
53	47	0.000000e+00
53	48	0.000000e+00
53	49	0.000000e+00
53	50	0.000000e+00
53	51	0.000000e+00
53	52	0.000000e+00
53	53	0.000000e+00
53	54	0.000000e+00
53	55	0.000000e+00
53	56	0.000000e+00
53	57	0.000000e+00
53	58	0.000000e+00
53	59	0.000000e+00
53	60	0.000000e+00
53	61	0.000000e+00
53	62	0.000000e+00
53	63	0.000000e+00
53	64	0.000000e+00
53	65	0.000000e+00
53	66	0.000000e+00
53	67	0.000000e+00
53	68	0.000000e+00
53	69	0.000000e+00
53	70	0.000000e+00
53	71	0.000000e+00
53	72	0.000000e+00
53	73	0.000000e+00
53	74	0.000000e+00
53	75	0.000000e+00
53	76	0.000000e+00
53	77	0.000000e+00
53	78	0.000000e+00
53	79	0.000000e+00
53	80	0.000000e+00
53	81	0.000000e+00
53	82	0.000000e+00
54	0	0.000000e+00
54	1	0.000000e+00
54	2	0.000000e+00
54	3	0.000000e+00
54	4	0.000000e+00
54	5	0.000000e+00
54	6	0.000000e+00
54	7	0.000000e+00
54	8	0.000000e+00
54	9	0.000000e+00
54	10	0.000000e+00
54	11	0.000000e+00
54	12	0.000000e+00
54	13	0.000000e+00
54	14	0.000000e+00
54	15	0.000000e+00
54	16	0.000000e+00
54	17	0.000000e+00
54	18	0.000000e+00
54	19	0.000000e+00
54	20	0.000000e+00
54	21	0.000000e+00
54	22	0.000000e+00
54	23	0.000000e+00
54	24	0.000000e+00
54	25	0.000000e+00
54	26	0.000000e+00
54	27	0.000000e+00
54	28	0.000000e+00
54	29	0.000000e+00
54	30	0.000000e+00
54	31	0.000000e+00
54	32	0.000000e+00
54	33	0.000000e+00
54	34	0.000000e+00
54	35	0.000000e+00
54	36	0.000000e+00
54	37	0.000000e+00
54	38	0.000000e+00
54	39	0.000000e+00
54	40	0.000000e+00
54	41	0.000000e+00
54	42	0.000000e+00
54	43	0.000000e+00
54	44	0.000000e+00
54	45	0.000000e+00
54	46	0.000000e+00
54	47	0.000000e+00
54	48	0.000000e+00
54	49	0.000000e+00
54	50	0.000000e+00
54	51	0.000000e+00
54	52	0.000000e+00
54	53	0.000000e+00
54	54	0.000000e+00
54	55	0.000000e+00
54	56	0.000000e+00
54	57	0.000000e+00
54	58	0.000000e+00
54	59	0.000000e+00
54	60	0.000000e+00
54	61	0.000000e+00
54	62	0.000000e+00
54	63	0.000000e+00
54	64	0.000000e+00
54	65	0.000000e+00
54	66	0.000000e+00
54	67	0.000000e+00
54	68	0.000000e+00
54	69	0.000000e+00
54	70	0.000000e+00
54	71	0.000000e+00
54	72	0.000000e+00
54	73	0.000000e+00
54	74	0.000000e+00
54	75	0.000000e+00
54	76	0.000000e+00
54	77	0.000000e+00
54	78	0.000000e+00
54	79	0.000000e+00
54	80	0.000000e+00
54	81	0.000000e+00
54	82	0.000000e+00
55	0	0.000000e+00
55	1	4.022650e-01
55	2	4.553561e-01
55	3	4.715328e-01
55	4	4.947636e-01
55	5	4.829442e-01
55	6	4.443001e-01
55	7	4.087085e-01
55	8	0.000000e+00
55	9	0.000000e+00
55	10	4.043547e-01
55	11	4.536960e-01
55	12	4.715662e-01
55	13	4.924624e-01
55	14	4.839761e-01
55	15	4.408362e-01
55	16	4.039345e-01
55	17	0.000000e+00
55	18	0.000000e+00
55	19	3.963702e-01
55	20	4.557072e-01
55	21	4.704680e-01
55	22	4.943592e-01
55	23	4.784727e-01
55	24	4.448159e-01
55	25	4.082185e-01
55	26	0.000000e+00
55	27	0.000000e+00
55	28	3.848357e-01
55	29	4.536006e-01
55	30	4.671345e-01
55	31	4.913314e-01
55	32	4.690969e-01
55	33	4.382696e-01
55	34	4.000172e-01
55	35	0.000000e+00
55	36	0.000000e+00
55	37	3.992972e-01
55	38	4.556931e-01
55	39	4.709281e-01
55	40	4.944626e-01
55	41	4.800337e-01
55	42	4.453070e-01
55	43	4.089620e-01
55	44	0.000000e+00
55	45	0.000000e+00
55	46	-1.828523e-01
55	47	2.249582e-02
55	48	3.475529e-01
55	49	4.409997e-01
55	50	3.954986e-01
55	51	3.919883e-01
55	52	9.765947e-02
55	53	0.000000e+00
55	54	0.000000e+00
55	55	1.000000e+00
55	56	3.431727e-01
55	57	3.156195e-01
55	58	2.849461e-01
55	59	9.988089e-02
55	60	1.042117e-01
55	61	1.739492e-01
55	62	0.000000e+00
55	63	0.000000e+00
55	64	-2.828148e-01
55	65	-3.093207e-02
55	66	3.194647e-01
55	67	3.595335e-01
55	68	3.528702e-01
55	69	3.002110e-01
55	70	2.560175e-01
55	71	0.000000e+00
55	72	0.000000e+00
55	73	-3.476830e-01
55	74	-8.979494e-02
55	75	3.226797e-01
55	76	3.500716e-01
55	77	2.486262e-01
55	78	2.239670e-01
55	79	1.947096e-01
55	80	0.000000e+00
55	81	0.000000e+00
55	82	0.000000e+00
56	0	0.000000e+00
56	1	4.080350e-01
56	2	4.559850e-01
56	3	4.586878e-01
56	4	5.124301e-01
56	5	5.030527e-01
56	6	4.215367e-01
56	7	3.441312e-01
56	8	0.000000e+00
56	9	0.000000e+00
56	10	4.042907e-01
56	11	4.558866e-01
56	12	4.572478e-01
56	13	5.091232e-01
56	14	5.036341e-01
56	15	4.195337e-01
56	16	3.440374e-01
56	17	0.000000e+00
56	18	0.000000e+00
56	19	4.050470e-01
56	20	4.544364e-01
56	21	4.579672e-01
56	22	5.106449e-01
56	23	4.973241e-01
56	24	4.208633e-01
56	25	3.424223e-01
56	26	0.000000e+00
56	27	0.000000e+00
56	28	3.987001e-01
56	29	4.500208e-01
56	30	4.561676e-01
56	31	5.078938e-01
56	32	4.879489e-01
56	33	4.134459e-01
56	34	3.317279e-01
56	35	0.000000e+00
56	36	0.000000e+00
56	37	4.056618e-01
56	38	4.549295e-01
56	39	4.581478e-01
56	40	5.107259e-01
56	41	4.994121e-01
56	42	4.218189e-01
56	43	3.439479e-01
56	44	0.000000e+00
56	45	0.000000e+00
56	46	1.160845e-01
56	47	2.484738e-01
56	48	4.499473e-01
56	49	4.946651e-01
56	50	4.496986e-01
56	51	3.307519e-01
56	52	3.353598e-01
56	53	0.000000e+00
56	54	0.000000e+00
56	55	3.431727e-01
56	56	1.000000e+00
56	57	5.235282e-01
56	58	4.605077e-01
56	59	2.405103e-01
56	60	1.998570e-01
56	61	2.164251e-01
56	62	0.000000e+00
56	63	0.000000e+00
56	64	-2.297942e-02
56	65	2.182067e-01
56	66	4.408599e-01
56	67	4.648718e-01
56	68	4.741021e-01
56	69	3.710102e-01
56	70	2.546306e-01
56	71	0.000000e+00
56	72	0.000000e+00
56	73	-3.773529e-02
56	74	2.510068e-01
56	75	4.801745e-01
56	76	4.378089e-01
56	77	3.886367e-01
56	78	3.519471e-01
56	79	2.812761e-01
56	80	0.000000e+00
56	81	0.000000e+00
56	82	0.000000e+00
57	0	0.000000e+00
57	1	5.247838e-01
57	2	5.748861e-01
57	3	5.515844e-01
57	4	5.140400e-01
57	5	4.700326e-01
57	6	4.146652e-01
57	7	3.827180e-01
57	8	0.000000e+00
57	9	0.000000e+00
57	10	5.182107e-01
57	11	5.720448e-01
57	12	5.491226e-01
57	13	5.099199e-01
57	14	4.709249e-01
57	15	4.078868e-01
57	16	3.791826e-01
57	17	0.000000e+00
57	18	0.000000e+00
57	19	5.238996e-01
57	20	5.745159e-01
57	21	5.510221e-01
57	22	5.135749e-01
57	23	4.659132e-01
57	24	4.177331e-01
57	25	3.816670e-01
57	26	0.000000e+00
57	27	0.000000e+00
57	28	5.184001e-01
57	29	5.723132e-01
57	30	5.498368e-01
57	31	5.121179e-01
57	32	4.573944e-01
57	33	4.159573e-01
57	34	3.731302e-01
57	35	0.000000e+00
57	36	0.000000e+00
57	37	5.243813e-01
57	38	5.744260e-01
57	39	5.510129e-01
57	40	5.132278e-01
57	41	4.675710e-01
57	42	4.169567e-01
57	43	3.826993e-01
57	44	0.000000e+00
57	45	0.000000e+00
57	46	1.560664e-01
57	47	2.866625e-01
57	48	5.000196e-01
57	49	5.223025e-01
57	50	4.097720e-01
57	51	2.931841e-01
57	52	3.697281e-01
57	53	0.000000e+00
57	54	0.000000e+00
57	55	3.156195e-01
57	56	5.235282e-01
57	57	1.000000e+00
57	58	4.810103e-01
57	59	2.470176e-01
57	60	2.309310e-01
57	61	2.834389e-01
57	62	0.000000e+00
57	63	0.000000e+00
57	64	1.079895e-01
57	65	3.594788e-01
57	66	5.123541e-01
57	67	4.005840e-01
57	68	3.845248e-01
57	69	3.311023e-01
57	70	2.629510e-01
57	71	0.000000e+00
57	72	0.000000e+00
57	73	-1.590465e-02
57	74	3.226361e-01
57	75	4.880865e-01
57	76	4.138498e-01
57	77	3.316529e-01
57	78	2.845321e-01
57	79	2.408967e-01
57	80	0.000000e+00
57	81	0.000000e+00
57	82	0.000000e+00
58	0	0.000000e+00
58	1	4.898616e-01
58	2	5.189294e-01
58	3	5.548618e-01
58	4	6.108530e-01
58	5	6.067942e-01
58	6	5.879848e-01
58	7	5.298872e-01
58	8	0.000000e+00
58	9	0.000000e+00
58	10	4.879701e-01
58	11	5.141313e-01
58	12	5.513066e-01
58	13	6.058194e-01
58	14	6.027669e-01
58	15	5.860146e-01
58	16	5.294359e-01
58	17	0.000000e+00
58	18	0.000000e+00
58	19	4.861247e-01
58	20	5.183910e-01
58	21	5.545486e-01
58	22	6.100720e-01
58	23	6.046010e-01
58	24	5.842143e-01
58	25	5.263220e-01
58	26	0.000000e+00
58	27	0.000000e+00
58	28	4.758827e-01
58	29	5.178782e-01
58	30	5.541027e-01
58	31	6.079786e-01
58	32	5.988024e-01
58	33	5.723458e-01
58	34	5.098369e-01
58	35	0.000000e+00
58	36	0.000000e+00
58	37	4.877949e-01
58	38	5.178712e-01
58	39	5.542487e-01
58	40	6.097752e-01
58	41	6.051592e-01
58	42	5.858406e-01
58	43	5.286179e-01
58	44	0.000000e+00
58	45	0.000000e+00
58	46	1.665327e-01
58	47	1.702103e-01
58	48	4.611865e-01
58	49	5.726885e-01
58	50	5.544484e-01
58	51	4.427884e-01
58	52	4.319046e-01
58	53	0.000000e+00
58	54	0.000000e+00
58	55	2.849461e-01
58	56	4.605077e-01
58	57	4.810103e-01
58	58	1.000000e+00
58	59	4.201200e-01
58	60	3.174567e-01
58	61	2.934946e-01
58	62	0.000000e+00
58	63	0.000000e+00
58	64	4.161373e-04
58	65	2.668096e-01
58	66	4.806301e-01
58	67	5.461327e-01
58	68	5.258176e-01
58	69	4.742875e-01
58	70	4.099657e-01
58	71	0.000000e+00
58	72	0.000000e+00
58	73	-7.107046e-02
58	74	2.850255e-01
58	75	5.601250e-01
58	76	5.734088e-01
58	77	5.009539e-01
58	78	4.344873e-01
58	79	3.690897e-01
58	80	0.000000e+00
58	81	0.000000e+00
58	82	0.000000e+00
59	0	0.000000e+00
59	1	2.203981e-01
59	2	2.558019e-01
59	3	3.451415e-01
59	4	4.058079e-01
59	5	4.291511e-01
59	6	5.332431e-01
59	7	5.279984e-01
59	8	0.000000e+00
59	9	0.000000e+00
59	10	2.293911e-01
59	11	2.463275e-01
59	12	3.428936e-01
59	13	3.979766e-01
59	14	4.168049e-01
59	15	5.305715e-01
59	16	5.250354e-01
59	17	0.000000e+00
59	18	0.000000e+00
59	19	2.136995e-01
59	20	2.568938e-01
59	21	3.439688e-01
59	22	4.078588e-01
59	23	4.336008e-01
59	24	5.285085e-01
59	25	5.226240e-01
59	26	0.000000e+00
59	27	0.000000e+00
59	28	1.989005e-01
59	29	2.632524e-01
59	30	3.432981e-01
59	31	4.115591e-01
59	32	4.403980e-01
59	33	5.183707e-01
59	34	5.075686e-01
59	35	0.000000e+00
59	36	0.000000e+00
59	37	2.178548e-01
59	38	2.549531e-01
59	39	3.439598e-01
59	40	4.064928e-01
59	41	4.311470e-01
59	42	5.296911e-01
59	43	5.246282e-01
59	44	0.000000e+00
59	45	0.000000e+00
59	46	1.876960e-01
59	47	6.093864e-02
59	48	2.844150e-01
59	49	4.045091e-01
59	50	3.899545e-01
59	51	3.401444e-01
59	52	4.110881e-01
59	53	0.000000e+00
59	54	0.000000e+00
59	55	9.988089e-02
59	56	2.405103e-01
59	57	2.470176e-01
59	58	4.201200e-01
59	59	1.000000e+00
59	60	4.029336e-01
59	61	2.688318e-01
59	62	0.000000e+00
59	63	0.000000e+00
59	64	2.443060e-02
59	65	1.650291e-01
59	66	2.639759e-01
59	67	3.729984e-01
59	68	3.595873e-01
59	69	3.938496e-01
59	70	4.040602e-01
59	71	0.000000e+00
59	72	0.000000e+00
59	73	-9.652818e-02
59	74	1.532172e-01
59	75	4.630092e-01
59	76	4.382896e-01
59	77	3.725089e-01
59	78	3.699768e-01
59	79	3.471764e-01
59	80	0.000000e+00
59	81	0.000000e+00
59	82	0.000000e+00
60	0	0.000000e+00
60	1	1.172567e-01
60	2	1.597864e-01
60	3	2.107825e-01
60	4	2.371423e-01
60	5	2.697267e-01
60	6	3.954017e-01
60	7	4.295719e-01
60	8	0.000000e+00
60	9	0.000000e+00
60	10	1.220461e-01
60	11	1.510786e-01
60	12	2.088580e-01
60	13	2.288425e-01
60	14	2.590601e-01
60	15	3.917368e-01
60	16	4.244931e-01
60	17	0.000000e+00
60	18	0.000000e+00
60	19	1.145453e-01
60	20	1.616112e-01
60	21	2.095436e-01
60	22	2.406492e-01
60	23	2.745771e-01
60	24	3.929530e-01
60	25	4.259696e-01
60	26	0.000000e+00
60	27	0.000000e+00
60	28	1.069733e-01
60	29	1.686076e-01
60	30	2.094761e-01
60	31	2.467768e-01
60	32	2.819880e-01
60	33	3.871064e-01
60	34	4.158862e-01
60	35	0.000000e+00
60	36	0.000000e+00
60	37	1.169534e-01
60	38	1.597086e-01
60	39	2.095706e-01
60	40	2.386838e-01
60	41	2.719421e-01
60	42	3.933896e-01
60	43	4.271311e-01
60	44	0.000000e+00
60	45	0.000000e+00
60	46	1.502939e-01
60	47	1.114002e-01
60	48	2.292545e-01
60	49	3.030561e-01
60	50	2.586418e-01
60	51	2.483849e-01
60	52	3.444647e-01
60	53	0.000000e+00
60	54	0.000000e+00
60	55	1.042117e-01
60	56	1.998570e-01
60	57	2.309310e-01
60	58	3.174567e-01
60	59	4.029336e-01
60	60	1.000000e+00
60	61	2.765887e-01
60	62	0.000000e+00
60	63	0.000000e+00
60	64	6.450309e-02
60	65	1.400439e-01
60	66	1.810131e-01
60	67	2.145165e-01
60	68	2.184496e-01
60	69	2.950408e-01
60	70	3.308560e-01
60	71	0.000000e+00
60	72	0.000000e+00
60	73	-4.404117e-02
60	74	1.551939e-01
60	75	3.181918e-01
60	76	2.998145e-01
60	77	2.448902e-01
60	78	2.521491e-01
60	79	2.617994e-01
60	80	0.000000e+00
60	81	0.000000e+00
60	82	0.000000e+00
61	0	0.000000e+00
61	1	2.369819e-01
61	2	2.883197e-01
61	3	3.078783e-01
61	4	2.889100e-01
61	5	2.882822e-01
61	6	3.786265e-01
61	7	4.323015e-01
61	8	0.000000e+00
61	9	0.000000e+00
61	10	2.370809e-01
61	11	2.808835e-01
61	12	3.058073e-01
61	13	2.815275e-01
61	14	2.803037e-01
61	15	3.700573e-01
61	16	4.247709e-01
61	17	0.000000e+00
61	18	0.000000e+00
61	19	2.352539e-01
61	20	2.902756e-01
61	21	3.070936e-01
61	22	2.915010e-01
61	23	2.912958e-01
61	24	3.808966e-01
61	25	4.306112e-01
61	26	0.000000e+00
61	27	0.000000e+00
61	28	2.299292e-01
61	29	2.953541e-01
61	30	3.067836e-01
61	31	2.961628e-01
61	32	2.955568e-01
61	33	3.812290e-01
61	34	4.233747e-01
61	35	0.000000e+00
61	36	0.000000e+00
61	37	2.369621e-01
61	38	2.887646e-01
61	39	3.070547e-01
61	40	2.898672e-01
61	41	2.894600e-01
61	42	3.795934e-01
61	43	4.310410e-01
61	44	0.000000e+00
61	45	0.000000e+00
61	46	7.017266e-02
61	47	9.400793e-02
61	48	2.675189e-01
61	49	3.201190e-01
61	50	2.524993e-01
61	51	2.418111e-01
61	52	2.873873e-01
61	53	0.000000e+00
61	54	0.000000e+00
61	55	1.739492e-01
61	56	2.164251e-01
61	57	2.834389e-01
61	58	2.934946e-01
61	59	2.688318e-01
61	60	2.765887e-01
61	61	1.000000e+00
61	62	0.000000e+00
61	63	0.000000e+00
61	64	4.471374e-02
61	65	1.719153e-01
61	66	2.605423e-01
61	67	2.097620e-01
61	68	2.087487e-01
61	69	2.822795e-01
61	70	3.094568e-01
61	71	0.000000e+00
61	72	0.000000e+00
61	73	-9.190019e-02
61	74	1.151817e-01
61	75	3.061685e-01
61	76	3.036715e-01
61	77	2.330254e-01
61	78	2.135279e-01
61	79	2.239157e-01
61	80	0.000000e+00
61	81	0.000000e+00
61	82	0.000000e+00
62	0	0.000000e+00
62	1	0.000000e+00
62	2	0.000000e+00
62	3	0.000000e+00
62	4	0.000000e+00
62	5	0.000000e+00
62	6	0.000000e+00
62	7	0.000000e+00
62	8	0.000000e+00
62	9	0.000000e+00
62	10	0.000000e+00
62	11	0.000000e+00
62	12	0.000000e+00
62	13	0.000000e+00
62	14	0.000000e+00
62	15	0.000000e+00
62	16	0.000000e+00
62	17	0.000000e+00
62	18	0.000000e+00
62	19	0.000000e+00
62	20	0.000000e+00
62	21	0.000000e+00
62	22	0.000000e+00
62	23	0.000000e+00
62	24	0.000000e+00
62	25	0.000000e+00
62	26	0.000000e+00
62	27	0.000000e+00
62	28	0.000000e+00
62	29	0.000000e+00
62	30	0.000000e+00
62	31	0.000000e+00
62	32	0.000000e+00
62	33	0.000000e+00
62	34	0.000000e+00
62	35	0.000000e+00
62	36	0.000000e+00
62	37	0.000000e+00
62	38	0.000000e+00
62	39	0.000000e+00
62	40	0.000000e+00
62	41	0.000000e+00
62	42	0.000000e+00
62	43	0.000000e+00
62	44	0.000000e+00
62	45	0.000000e+00
62	46	0.000000e+00
62	47	0.000000e+00
62	48	0.000000e+00
62	49	0.000000e+00
62	50	0.000000e+00
62	51	0.000000e+00
62	52	0.000000e+00
62	53	0.000000e+00
62	54	0.000000e+00
62	55	0.000000e+00
62	56	0.000000e+00
62	57	0.000000e+00
62	58	0.000000e+00
62	59	0.000000e+00
62	60	0.000000e+00
62	61	0.000000e+00
62	62	0.000000e+00
62	63	0.000000e+00
62	64	0.000000e+00
62	65	0.000000e+00
62	66	0.000000e+00
62	67	0.000000e+00
62	68	0.000000e+00
62	69	0.000000e+00
62	70	0.000000e+00
62	71	0.000000e+00
62	72	0.000000e+00
62	73	0.000000e+00
62	74	0.000000e+00
62	75	0.000000e+00
62	76	0.000000e+00
62	77	0.000000e+00
62	78	0.000000e+00
62	79	0.000000e+00
62	80	0.000000e+00
62	81	0.000000e+00
62	82	0.000000e+00
63	0	0.000000e+00
63	1	0.000000e+00
63	2	0.000000e+00
63	3	0.000000e+00
63	4	0.000000e+00
63	5	0.000000e+00
63	6	0.000000e+00
63	7	0.000000e+00
63	8	0.000000e+00
63	9	0.000000e+00
63	10	0.000000e+00
63	11	0.000000e+00
63	12	0.000000e+00
63	13	0.000000e+00
63	14	0.000000e+00
63	15	0.000000e+00
63	16	0.000000e+00
63	17	0.000000e+00
63	18	0.000000e+00
63	19	0.000000e+00
63	20	0.000000e+00
63	21	0.000000e+00
63	22	0.000000e+00
63	23	0.000000e+00
63	24	0.000000e+00
63	25	0.000000e+00
63	26	0.000000e+00
63	27	0.000000e+00
63	28	0.000000e+00
63	29	0.000000e+00
63	30	0.000000e+00
63	31	0.000000e+00
63	32	0.000000e+00
63	33	0.000000e+00
63	34	0.000000e+00
63	35	0.000000e+00
63	36	0.000000e+00
63	37	0.000000e+00
63	38	0.000000e+00
63	39	0.000000e+00
63	40	0.000000e+00
63	41	0.000000e+00
63	42	0.000000e+00
63	43	0.000000e+00
63	44	0.000000e+00
63	45	0.000000e+00
63	46	0.000000e+00
63	47	0.000000e+00
63	48	0.000000e+00
63	49	0.000000e+00
63	50	0.000000e+00
63	51	0.000000e+00
63	52	0.000000e+00
63	53	0.000000e+00
63	54	0.000000e+00
63	55	0.000000e+00
63	56	0.000000e+00
63	57	0.000000e+00
63	58	0.000000e+00
63	59	0.000000e+00
63	60	0.000000e+00
63	61	0.000000e+00
63	62	0.000000e+00
63	63	0.000000e+00
63	64	0.000000e+00
63	65	0.000000e+00
63	66	0.000000e+00
63	67	0.000000e+00
63	68	0.000000e+00
63	69	0.000000e+00
63	70	0.000000e+00
63	71	0.000000e+00
63	72	0.000000e+00
63	73	0.000000e+00
63	74	0.000000e+00
63	75	0.000000e+00
63	76	0.000000e+00
63	77	0.000000e+00
63	78	0.000000e+00
63	79	0.000000e+00
63	80	0.000000e+00
63	81	0.000000e+00
63	82	0.000000e+00
64	0	0.000000e+00
64	1	-5.946070e-02
64	2	-1.127627e-01
64	3	-1.698326e-01
64	4	-2.114844e-01
64	5	-2.076165e-01
64	6	-1.911559e-01
64	7	-1.713115e-01
64	8	0.000000e+00
64	9	0.000000e+00
64	10	-6.563861e-02
64	11	-1.119093e-01
64	12	-1.717570e-01
64	13	-2.147690e-01
64	14	-2.090224e-01
64	15	-1.949904e-01
64	16	-1.768162e-01
64	17	0.000000e+00
64	18	0.000000e+00
64	19	-5.368803e-02
64	20	-1.128615e-01
64	21	-1.685812e-01
64	22	-2.101893e-01
64	23	-2.057359e-01
64	24	-1.886933e-01
64	25	-1.698581e-01
64	26	0.000000e+00
64	27	0.000000e+00
64	28	-4.592469e-02
64	29	-1.130622e-01
64	30	-1.658271e-01
64	31	-2.041855e-01
64	32	-2.011604e-01
64	33	-1.797459e-01
64	34	-1.598446e-01
64	35	0.000000e+00
64	36	0.000000e+00
64	37	-5.649125e-02
64	38	-1.128713e-01
64	39	-1.693702e-01
64	40	-2.110880e-01
64	41	-2.067762e-01
64	42	-1.902060e-01
64	43	-1.717819e-01
64	44	0.000000e+00
64	45	0.000000e+00
64	46	2.952334e-01
64	47	2.986811e-01
64	48	1.025823e-02
64	49	-1.035368e-01
64	50	-1.213487e-01
64	51	-1.692799e-01
64	52	1.754130e-01
64	53	0.000000e+00
64	54	0.000000e+00
64	55	-2.828148e-01
64	56	-2.297942e-02
64	57	1.079895e-01
64	58	4.161373e-04
64	59	2.443060e-02
64	60	6.450309e-02
64	61	4.471374e-02
64	62	0.000000e+00
64	63	0.000000e+00
64	64	1.000000e+00
64	65	4.713220e-01
64	66	1.299569e-01
64	67	-1.420183e-01
64	68	-1.106413e-01
64	69	-1.159400e-02
64	70	-3.485916e-02
64	71	0.000000e+00
64	72	0.000000e+00
64	73	4.078388e-01
64	74	4.281850e-01
64	75	-1.157310e-02
64	76	-1.230053e-01
64	77	-7.019629e-02
64	78	-3.409201e-02
64	79	-4.292868e-02
64	80	0.000000e+00
64	81	0.000000e+00
64	82	0.000000e+00
65	0	0.000000e+00
65	1	2.920096e-01
65	2	2.662189e-01
65	3	2.175868e-01
65	4	1.976715e-01
65	5	1.661730e-01
65	6	1.121828e-01
65	7	1.057242e-01
65	8	0.000000e+00
65	9	0.000000e+00
65	10	2.851117e-01
65	11	2.669186e-01
65	12	2.163575e-01
65	13	1.978274e-01
65	14	1.703721e-01
65	15	1.101235e-01
65	16	1.017095e-01
65	17	0.000000e+00
65	18	0.000000e+00
65	19	2.945065e-01
65	20	2.662863e-01
65	21	2.187869e-01
65	22	1.968641e-01
65	23	1.637118e-01
65	24	1.144098e-01
65	25	1.066868e-01
65	26	0.000000e+00
65	27	0.000000e+00
65	28	2.951118e-01
65	29	2.633814e-01
65	30	2.191069e-01
65	31	1.957302e-01
65	32	1.571433e-01
65	33	1.154395e-01
65	34	1.075602e-01
65	35	0.000000e+00
65	36	0.000000e+00
65	37	2.934266e-01
65	38	2.663537e-01
65	39	2.184706e-01
65	40	1.974730e-01
65	41	1.652089e-01
65	42	1.139237e-01
65	43	1.061324e-01
65	44	0.000000e+00
65	45	0.000000e+00
65	46	3.036823e-01
65	47	3.782318e-01
65	48	3.245838e-01
65	49	2.772803e-01
65	50	2.329180e-01
65	51	9.420143e-02
65	52	3.508404e-01
65	53	0.000000e+00
65	54	0.000000e+00
65	55	-3.093207e-02
65	56	2.182067e-01
65	57	3.594788e-01
65	58	2.668096e-01
65	59	1.650291e-01
65	60	1.400439e-01
65	61	1.719153e-01
65	62	0.000000e+00
65	63	0.000000e+00
65	64	4.713220e-01
65	65	1.000000e+00
65	66	5.198480e-01
65	67	2.119016e-01
65	68	1.565410e-01
65	69	1.531799e-01
65	70	1.026392e-01
65	71	0.000000e+00
65	72	0.000000e+00
65	73	2.716143e-01
65	74	5.326211e-01
65	75	3.502292e-01
65	76	2.006051e-01
65	77	1.492081e-01
65	78	1.224083e-01
65	79	6.118430e-02
65	80	0.000000e+00
65	81	0.000000e+00
65	82	0.000000e+00
66	0	0.000000e+00
66	1	6.053509e-01
66	2	6.389787e-01
66	3	6.172614e-01
66	4	6.476503e-01
66	5	5.930806e-01
66	6	4.833845e-01
66	7	4.341782e-01
66	8	0.000000e+00
66	9	0.000000e+00
66	10	5.970710e-01
66	11	6.392814e-01
66	12	6.171306e-01
66	13	6.479154e-01
66	14	5.968188e-01
66	15	4.830275e-01
66	16	4.350868e-01
66	17	0.000000e+00
66	18	0.000000e+00
66	19	6.039896e-01
66	20	6.383963e-01
66	21	6.181123e-01
66	22	6.465639e-01
66	23	5.889963e-01
66	24	4.847721e-01
66	25	4.336805e-01
66	26	0.000000e+00
66	27	0.000000e+00
66	28	5.981410e-01
66	29	6.331481e-01
66	30	6.155204e-01
66	31	6.411947e-01
66	32	5.772701e-01
66	33	4.759335e-01
66	34	4.205020e-01
66	35	0.000000e+00
66	36	0.000000e+00
66	37	6.044782e-01
66	38	6.387406e-01
66	39	6.184693e-01
66	40	6.474697e-01
66	41	5.913534e-01
66	42	4.856100e-01
66	43	4.354988e-01
66	44	0.000000e+00
66	45	0.000000e+00
66	46	8.677991e-02
66	47	2.357463e-01
66	48	5.242707e-01
66	49	5.834156e-01
66	50	5.676092e-01
66	51	4.206406e-01
66	52	4.118255e-01
66	53	0.000000e+00
66	54	0.000000e+00
66	55	3.194647e-01
66	56	4.408599e-01
66	57	5.123541e-01
66	58	4.806301e-01
66	59	2.639759e-01
66	60	1.810131e-01
66	61	2.605423e-01
66	62	0.000000e+00
66	63	0.000000e+00
66	64	1.299569e-01
66	65	5.198480e-01
66	66	1.000000e+00
66	67	6.363653e-01
66	68	5.671973e-01
66	69	4.355588e-01
66	70	3.418100e-01
66	71	0.000000e+00
66	72	0.000000e+00
66	73	-2.688851e-03
66	74	3.371971e-01
66	75	6.700661e-01
66	76	6.261778e-01
66	77	5.390799e-01
66	78	4.229217e-01
66	79	3.108344e-01
66	80	0.000000e+00
66	81	0.000000e+00
66	82	0.000000e+00
67	0	0.000000e+00
67	1	5.347965e-01
67	2	5.727297e-01
67	3	6.162236e-01
67	4	7.707733e-01
67	5	7.767976e-01
67	6	6.633395e-01
67	7	5.303447e-01
67	8	0.000000e+00
67	9	0.000000e+00
67	10	5.314164e-01
67	11	5.732014e-01
67	12	6.139765e-01
67	13	7.695223e-01
67	14	7.763369e-01
67	15	6.696861e-01
67	16	5.367512e-01
67	17	0.000000e+00
67	18	0.000000e+00
67	19	5.316018e-01
67	20	5.718720e-01
67	21	6.188696e-01
67	22	7.709673e-01
67	23	7.759620e-01
67	24	6.580282e-01
67	25	5.281229e-01
67	26	0.000000e+00
67	27	0.000000e+00
67	28	5.224789e-01
67	29	5.666543e-01
67	30	6.190688e-01
67	31	7.662080e-01
67	32	7.669981e-01
67	33	6.378857e-01
67	34	5.074319e-01
67	35	0.000000e+00
67	36	0.000000e+00
67	37	5.327788e-01
67	38	5.721254e-01
67	39	6.184708e-01
67	40	7.713773e-01
67	41	7.773213e-01
67	42	6.617465e-01
67	43	5.314230e-01
67	44	0.000000e+00
67	45	0.000000e+00
67	46	1.519580e-02
67	47	6.138486e-02
67	48	4.366918e-01
67	49	6.004603e-01
67	50	7.042523e-01
67	51	5.647415e-01
67	52	3.750724e-01
67	53	0.000000e+00
67	54	0.000000e+00
67	55	3.595335e-01
67	56	4.648718e-01
67	57	4.005840e-01
67	58	5.461327e-01
67	59	3.729984e-01
67	60	2.145165e-01
67	61	2.097620e-01
67	62	0.000000e+00
67	63	0.000000e+00
67	64	-1.420183e-01
67	65	2.119016e-01
67	66	6.363653e-01
67	67	1.000000e+00
67	68	7.733071e-01
67	69	5.596753e-01
67	70	4.409180e-01
67	71	0.000000e+00
67	72	0.000000e+00
67	73	-1.246312e-01
67	74	1.789208e-01
67	75	6.609005e-01
67	76	7.499727e-01
67	77	7.454667e-01
67	78	6.203762e-01
67	79	4.575064e-01
67	80	0.000000e+00
67	81	0.000000e+00
67	82	0.000000e+00
68	0	0.000000e+00
68	1	4.717763e-01
68	2	4.988456e-01
68	3	5.435877e-01
68	4	7.230060e-01
68	5	7.742570e-01
68	6	6.711772e-01
68	7	5.062740e-01
68	8	0.000000e+00
68	9	0.000000e+00
68	10	4.687324e-01
68	11	4.989104e-01
68	12	5.419423e-01
68	13	7.179984e-01
68	14	7.711754e-01
68	15	6.768532e-01
68	16	5.116112e-01
68	17	0.000000e+00
68	18	0.000000e+00
68	19	4.695463e-01
68	20	4.987058e-01
68	21	5.465042e-01
68	22	7.258595e-01
68	23	7.747576e-01
68	24	6.663060e-01
68	25	5.050691e-01
68	26	0.000000e+00
68	27	0.000000e+00
68	28	4.615066e-01
68	29	4.946086e-01
68	30	5.462330e-01
68	31	7.260771e-01
68	32	7.685233e-01
68	33	6.471135e-01
68	34	4.862996e-01
68	35	0.000000e+00
68	36	0.000000e+00
68	37	4.700114e-01
68	38	4.987297e-01
68	39	5.459737e-01
68	40	7.250785e-01
68	41	7.751661e-01
68	42	6.700231e-01
68	43	5.078545e-01
68	44	0.000000e+00
68	45	0.000000e+00
68	46	-1.907329e-03
68	47	9.607810e-02
68	48	3.937098e-01
68	49	5.302096e-01
68	50	6.838384e-01
68	51	5.759303e-01
68	52	3.490781e-01
68	53	0.000000e+00
68	54	0.000000e+00
68	55	3.528702e-01
68	56	4.741021e-01
68	57	3.845248e-01
68	58	5.258176e-01
68	59	3.595873e-01
68	60	2.184496e-01
68	61	2.087487e-01
68	62	0.000000e+00
68	63	0.000000e+00
68	64	-1.106413e-01
68	65	1.565410e-01
68	66	5.671973e-01
68	67	7.733071e-01
68	68	1.000000e+00
68	69	6.649284e-01
68	70	4.931005e-01
68	71	0.000000e+00
68	72	0.000000e+00
68	73	-9.859298e-02
68	74	1.928529e-01
68	75	6.110140e-01
68	76	7.179755e-01
68	77	7.634505e-01
68	78	6.697561e-01
68	79	5.008578e-01
68	80	0.000000e+00
68	81	0.000000e+00
68	82	0.000000e+00
69	0	0.000000e+00
69	1	3.681135e-01
69	2	3.818847e-01
69	3	4.337262e-01
69	4	5.650363e-01
69	5	6.451647e-01
69	6	6.629767e-01
69	7	5.657315e-01
69	8	0.000000e+00
69	9	0.000000e+00
69	10	3.684588e-01
69	11	3.781946e-01
69	12	4.309399e-01
69	13	5.549873e-01
69	14	6.351134e-01
69	15	6.606070e-01
69	16	5.633006e-01
69	17	0.000000e+00
69	18	0.000000e+00
69	19	3.656819e-01
69	20	3.844107e-01
69	21	4.374090e-01
69	22	5.716279e-01
69	23	6.513783e-01
69	24	6.620163e-01
69	25	5.660595e-01
69	26	0.000000e+00
69	27	0.000000e+00
69	28	3.573156e-01
69	29	3.854321e-01
69	30	4.385822e-01
69	31	5.791577e-01
69	32	6.548605e-01
69	33	6.518548e-01
69	34	5.526872e-01
69	35	0.000000e+00
69	36	0.000000e+00
69	37	3.669772e-01
69	38	3.833235e-01
69	39	4.362546e-01
69	40	5.691703e-01
69	41	6.488759e-01
69	42	6.635046e-01
69	43	5.672426e-01
69	44	0.000000e+00
69	45	0.000000e+00
69	46	3.261699e-02
69	47	8.369422e-02
69	48	3.281641e-01
69	49	4.288175e-01
69	50	5.534539e-01
69	51	5.273390e-01
69	52	3.745893e-01
69	53	0.000000e+00
69	54	0.000000e+00
69	55	3.002110e-01
69	56	3.710102e-01
69	57	3.311023e-01
69	58	4.742875e-01
69	59	3.938496e-01
69	60	2.950408e-01
69	61	2.822795e-01
69	62	0.000000e+00
69	63	0.000000e+00
69	64	-1.159400e-02
69	65	1.531799e-01
69	66	4.355588e-01
69	67	5.596753e-01
69	68	6.649284e-01
69	69	1.000000e+00
69	70	5.884982e-01
69	71	0.000000e+00
69	72	0.000000e+00
69	73	-1.159903e-01
69	74	1.661607e-01
69	75	5.031562e-01
69	76	6.080575e-01
69	77	6.323423e-01
69	78	6.115357e-01
69	79	5.034715e-01
69	80	0.000000e+00
69	81	0.000000e+00
69	82	0.000000e+00
70	0	0.000000e+00
70	1	3.091973e-01
70	2	3.362453e-01
70	3	3.966271e-01
70	4	4.622794e-01
70	5	5.189133e-01
70	6	6.298027e-01
70	7	6.254431e-01
70	8	0.000000e+00
70	9	0.000000e+00
70	10	3.130723e-01
70	11	3.276605e-01
70	12	3.935977e-01
70	13	4.524033e-01
70	14	5.058734e-01
70	15	6.246866e-01
70	16	6.217770e-01
70	17	0.000000e+00
70	18	0.000000e+00
70	19	3.046361e-01
70	20	3.404051e-01
70	21	3.991031e-01
70	22	4.693038e-01
70	23	5.274292e-01
70	24	6.296029e-01
70	25	6.250006e-01
70	26	0.000000e+00
70	27	0.000000e+00
70	28	2.942585e-01
70	29	3.471289e-01
70	30	4.005736e-01
70	31	4.772937e-01
70	32	5.361285e-01
70	33	6.223517e-01
70	34	6.107056e-01
70	35	0.000000e+00
70	36	0.000000e+00
70	37	3.077614e-01
70	38	3.382067e-01
70	39	3.982525e-01
70	40	4.666581e-01
70	41	5.237783e-01
70	42	6.301142e-01
70	43	6.263484e-01
70	44	0.000000e+00
70	45	0.000000e+00
70	46	3.226303e-02
70	47	-5.723523e-03
70	48	2.556811e-01
70	49	3.859205e-01
70	50	4.282861e-01
70	51	4.536896e-01
70	52	3.852403e-01
70	53	0.000000e+00
70	54	0.000000e+00
70	55	2.560175e-01
70	56	2.546306e-01
70	57	2.629510e-01
70	58	4.099657e-01
70	59	4.040602e-01
70	60	3.308560e-01
70	61	3.094568e-01
70	62	0.000000e+00
70	63	0.000000e+00
70	64	-3.485916e-02
70	65	1.026392e-01
70	66	3.418100e-01
70	67	4.409180e-01
70	68	4.931005e-01
70	69	5.884982e-01
70	70	1.000000e+00
70	71	0.000000e+00
70	72	0.000000e+00
70	73	-1.675059e-01
70	74	7.301631e-02
70	75	4.593270e-01
70	76	5.580374e-01
70	77	5.189407e-01
70	78	4.947643e-01
70	79	4.577771e-01
70	80	0.000000e+00
70	81	0.000000e+00
70	82	0.000000e+00
71	0	0.000000e+00
71	1	0.000000e+00
71	2	0.000000e+00
71	3	0.000000e+00
71	4	0.000000e+00
71	5	0.000000e+00
71	6	0.000000e+00
71	7	0.000000e+00
71	8	0.000000e+00
71	9	0.000000e+00
71	10	0.000000e+00
71	11	0.000000e+00
71	12	0.000000e+00
71	13	0.000000e+00
71	14	0.000000e+00
71	15	0.000000e+00
71	16	0.000000e+00
71	17	0.000000e+00
71	18	0.000000e+00
71	19	0.000000e+00
71	20	0.000000e+00
71	21	0.000000e+00
71	22	0.000000e+00
71	23	0.000000e+00
71	24	0.000000e+00
71	25	0.000000e+00
71	26	0.000000e+00
71	27	0.000000e+00
71	28	0.000000e+00
71	29	0.000000e+00
71	30	0.000000e+00
71	31	0.000000e+00
71	32	0.000000e+00
71	33	0.000000e+00
71	34	0.000000e+00
71	35	0.000000e+00
71	36	0.000000e+00
71	37	0.000000e+00
71	38	0.000000e+00
71	39	0.000000e+00
71	40	0.000000e+00
71	41	0.000000e+00
71	42	0.000000e+00
71	43	0.000000e+00
71	44	0.000000e+00
71	45	0.000000e+00
71	46	0.000000e+00
71	47	0.000000e+00
71	48	0.000000e+00
71	49	0.000000e+00
71	50	0.000000e+00
71	51	0.000000e+00
71	52	0.000000e+00
71	53	0.000000e+00
71	54	0.000000e+00
71	55	0.000000e+00
71	56	0.000000e+00
71	57	0.000000e+00
71	58	0.000000e+00
71	59	0.000000e+00
71	60	0.000000e+00
71	61	0.000000e+00
71	62	0.000000e+00
71	63	0.000000e+00
71	64	0.000000e+00
71	65	0.000000e+00
71	66	0.000000e+00
71	67	0.000000e+00
71	68	0.000000e+00
71	69	0.000000e+00
71	70	0.000000e+00
71	71	0.000000e+00
71	72	0.000000e+00
71	73	0.000000e+00
71	74	0.000000e+00
71	75	0.000000e+00
71	76	0.000000e+00
71	77	0.000000e+00
71	78	0.000000e+00
71	79	0.000000e+00
71	80	0.000000e+00
71	81	0.000000e+00
71	82	0.000000e+00
72	0	0.000000e+00
72	1	0.000000e+00
72	2	0.000000e+00
72	3	0.000000e+00
72	4	0.000000e+00
72	5	0.000000e+00
72	6	0.000000e+00
72	7	0.000000e+00
72	8	0.000000e+00
72	9	0.000000e+00
72	10	0.000000e+00
72	11	0.000000e+00
72	12	0.000000e+00
72	13	0.000000e+00
72	14	0.000000e+00
72	15	0.000000e+00
72	16	0.000000e+00
72	17	0.000000e+00
72	18	0.000000e+00
72	19	0.000000e+00
72	20	0.000000e+00
72	21	0.000000e+00
72	22	0.000000e+00
72	23	0.000000e+00
72	24	0.000000e+00
72	25	0.000000e+00
72	26	0.000000e+00
72	27	0.000000e+00
72	28	0.000000e+00
72	29	0.000000e+00
72	30	0.000000e+00
72	31	0.000000e+00
72	32	0.000000e+00
72	33	0.000000e+00
72	34	0.000000e+00
72	35	0.000000e+00
72	36	0.000000e+00
72	37	0.000000e+00
72	38	0.000000e+00
72	39	0.000000e+00
72	40	0.000000e+00
72	41	0.000000e+00
72	42	0.000000e+00
72	43	0.000000e+00
72	44	0.000000e+00
72	45	0.000000e+00
72	46	0.000000e+00
72	47	0.000000e+00
72	48	0.000000e+00
72	49	0.000000e+00
72	50	0.000000e+00
72	51	0.000000e+00
72	52	0.000000e+00
72	53	0.000000e+00
72	54	0.000000e+00
72	55	0.000000e+00
72	56	0.000000e+00
72	57	0.000000e+00
72	58	0.000000e+00
72	59	0.000000e+00
72	60	0.000000e+00
72	61	0.000000e+00
72	62	0.000000e+00
72	63	0.000000e+00
72	64	0.000000e+00
72	65	0.000000e+00
72	66	0.000000e+00
72	67	0.000000e+00
72	68	0.000000e+00
72	69	0.000000e+00
72	70	0.000000e+00
72	71	0.000000e+00
72	72	0.000000e+00
72	73	0.000000e+00
72	74	0.000000e+00
72	75	0.000000e+00
72	76	0.000000e+00
72	77	0.000000e+00
72	78	0.000000e+00
72	79	0.000000e+00
72	80	0.000000e+00
72	81	0.000000e+00
72	82	0.000000e+00
73	0	0.000000e+00
73	1	-1.807780e-01
73	2	-2.458929e-01
73	3	-3.025480e-01
73	4	-2.858970e-01
73	5	-2.737744e-01
73	6	-3.276099e-01
73	7	-3.491285e-01
73	8	0.000000e+00
73	9	0.000000e+00
73	10	-1.897671e-01
73	11	-2.398963e-01
73	12	-3.020653e-01
73	13	-2.825130e-01
73	14	-2.678370e-01
73	15	-3.193581e-01
73	16	-3.431032e-01
73	17	0.000000e+00
73	18	0.000000e+00
73	19	-1.738075e-01
73	20	-2.485852e-01
73	21	-3.020104e-01
73	22	-2.878779e-01
73	23	-2.764096e-01
73	24	-3.308661e-01
73	25	-3.485197e-01
73	26	0.000000e+00
73	27	0.000000e+00
73	28	-1.613395e-01
73	29	-2.532240e-01
73	30	-3.007702e-01
73	31	-2.889573e-01
73	32	-2.795839e-01
73	33	-3.324546e-01
73	34	-3.435580e-01
73	35	0.000000e+00
73	36	0.000000e+00
73	37	-1.783670e-01
73	38	-2.473129e-01
73	39	-3.022018e-01
73	40	-2.871130e-01
73	41	-2.750960e-01
73	42	-3.292384e-01
73	43	-3.487128e-01
73	44	0.000000e+00
73	45	0.000000e+00
73	46	2.669705e-01
73	47	2.518017e-01
73	48	-1.054232e-01
73	49	-2.127251e-01
73	50	-1.627470e-01
73	51	-2.254965e-01
73	52	8.954426e-02
73	53	0.000000e+00
73	54	0.000000e+00
73	55	-3.476830e-01
73	56	-3.773529e-02
73	57	-1.590465e-02
73	58	-7.107046e-02
73	59	-9.652818e-02
73	60	-4.404117e-02
73	61	-9.190019e-02
73	62	0.000000e+00
73	63	0.000000e+00
73	64	4.078388e-01
73	65	2.716143e-01
73	66	-2.688851e-03
73	67	-1.246312e-01
73	68	-9.859298e-02
73	69	-1.159903e-01
73	70	-1.675059e-01
73	71	0.000000e+00
73	72	0.000000e+00
73	73	1.000000e+00
73	74	3.919160e-01
73	75	-7.908200e-02
73	76	-1.454284e-01
73	77	-5.040127e-02
73	78	-4.203602e-02
73	79	-6.354893e-02
73	80	0.000000e+00
73	81	0.000000e+00
73	82	0.000000e+00
74	0	0.000000e+00
74	1	2.159352e-01
74	2	1.557028e-01
74	3	1.120868e-01
74	4	1.430831e-01
74	5	1.510452e-01
74	6	7.745661e-02
74	7	1.700733e-02
74	8	0.000000e+00
74	9	0.000000e+00
74	10	2.085351e-01
74	11	1.583854e-01
74	12	1.103398e-01
74	13	1.412873e-01
74	14	1.541930e-01
74	15	8.058914e-02
74	16	1.735921e-02
74	17	0.000000e+00
74	18	0.000000e+00
74	19	2.210782e-01
74	20	1.546370e-01
74	21	1.136384e-01
74	22	1.444503e-01
74	23	1.497881e-01
74	24	7.606942e-02
74	25	1.817282e-02
74	26	0.000000e+00
74	27	0.000000e+00
74	28	2.235695e-01
74	29	1.503776e-01
74	30	1.150888e-01
74	31	1.460800e-01
74	32	1.445572e-01
74	33	7.222921e-02
74	34	1.790146e-02
74	35	0.000000e+00
74	36	0.000000e+00
74	37	2.182292e-01
74	38	1.552225e-01
74	39	1.129938e-01
74	40	1.441200e-01
74	41	1.508286e-01
74	42	7.734962e-02
74	43	1.809780e-02
74	44	0.000000e+00
74	45	0.000000e+00
74	46	3.603232e-01
74	47	4.132550e-01
74	48	2.489924e-01
74	49	2.090866e-01
74	50	2.357884e-01
74	51	9.796135e-02
74	52	3.276024e-01
74	53	0.000000e+00
74	54	0.000000e+00
74	55	-8.979494e-02
74	56	2.510068e-01
74	57	3.226361e-01
74	58	2.850255e-01
74	59	1.532172e-01
74	60	1.551939e-01
74	61	1.151817e-01
74	62	0.000000e+00
74	63	0.000000e+00
74	64	4.281850e-01
74	65	5.326211e-01
74	66	3.371971e-01
74	67	1.789208e-01
74	68	1.928529e-01
74	69	1.661607e-01
74	70	7.301631e-02
74	71	0.000000e+00
74	72	0.000000e+00
74	73	3.919160e-01
74	74	1.000000e+00
74	75	2.642553e-01
74	76	1.568636e-01
74	77	1.777562e-01
74	78	1.519488e-01
74	79	9.392520e-02
74	80	0.000000e+00
74	81	0.000000e+00
74	82	0.000000e+00
75	0	0.000000e+00
75	1	5.297233e-01
75	2	5.871664e-01
75	3	6.218119e-01
75	4	6.785312e-01
75	5	6.436535e-01
75	6	6.141031e-01
75	7	5.880366e-01
75	8	0.000000e+00
75	9	0.000000e+00
75	10	5.297154e-01
75	11	5.824239e-01
75	12	6.227394e-01
75	13	6.774698e-01
75	14	6.425264e-01
75	15	6.166807e-01
75	16	5.944197e-01
75	17	0.000000e+00
75	18	0.000000e+00
75	19	5.228075e-01
75	20	5.883634e-01
75	21	6.219534e-01
75	22	6.801091e-01
75	23	6.437129e-01
75	24	6.136946e-01
75	25	5.858425e-01
75	26	0.000000e+00
75	27	0.000000e+00
75	28	5.097181e-01
75	29	5.888675e-01
75	30	6.182170e-01
75	31	6.759800e-01
75	32	6.371498e-01
75	33	5.983956e-01
75	34	5.627455e-01
75	35	0.000000e+00
75	36	0.000000e+00
75	37	5.262065e-01
75	38	5.873825e-01
75	39	6.226947e-01
75	40	6.801715e-01
75	41	6.444613e-01
75	42	6.154395e-01
75	43	5.893173e-01
75	44	0.000000e+00
75	45	0.000000e+00
75	46	1.367142e-01
75	47	1.541151e-01
75	48	5.111817e-01
75	49	6.296473e-01
75	50	5.876398e-01
75	51	4.669693e-01
75	52	5.150500e-01
75	53	0.000000e+00
75	54	0.000000e+00
75	55	3.226797e-01
75	56	4.801745e-01
75	57	4.880865e-01
75	58	5.601250e-01
75	59	4.630092e-01
75	60	3.181918e-01
75	61	3.061685e-01
75	62	0.000000e+00
75	63	0.000000e+00
75	64	-1.157310e-02
75	65	3.502292e-01
75	66	6.700661e-01
75	67	6.609005e-01
75	68	6.110140e-01
75	69	5.031562e-01
75	70	4.593270e-01
75	71	0.000000e+00
75	72	0.000000e+00
75	73	-7.908200e-02
75	74	2.642553e-01
75	75	1.000000e+00
75	76	7.483899e-01
75	77	6.045850e-01
75	78	4.896849e-01
75	79	4.246709e-01
75	80	0.000000e+00
75	81	0.000000e+00
75	82	0.000000e+00
76	0	0.000000e+00
76	1	5.565066e-01
76	2	6.132409e-01
76	3	6.631061e-01
76	4	7.546065e-01
76	5	7.372304e-01
76	6	7.029959e-01
76	7	6.525947e-01
76	8	0.000000e+00
76	9	0.000000e+00
76	10	5.561726e-01
76	11	6.084138e-01
76	12	6.629655e-01
76	13	7.538206e-01
76	14	7.357051e-01
76	15	7.068564e-01
76	16	6.599373e-01
76	17	0.000000e+00
76	18	0.000000e+00
76	19	5.498073e-01
76	20	6.148262e-01
76	21	6.639474e-01
76	22	7.559034e-01
76	23	7.370423e-01
76	24	7.004320e-01
76	25	6.500932e-01
76	26	0.000000e+00
76	27	0.000000e+00
76	28	5.367390e-01
76	29	6.154274e-01
76	30	6.613014e-01
76	31	7.507773e-01
76	32	7.295675e-01
76	33	6.817876e-01
76	34	6.244535e-01
76	35	0.000000e+00
76	36	0.000000e+00
76	37	5.529211e-01
76	38	6.138810e-01
76	39	6.643491e-01
76	40	7.561413e-01
76	41	7.378351e-01
76	42	7.030523e-01
76	43	6.540538e-01
76	44	0.000000e+00
76	45	0.000000e+00
76	46	4.521929e-02
76	47	2.698221e-02
76	48	4.403937e-01
76	49	6.115447e-01
76	50	6.432779e-01
76	51	5.487289e-01
76	52	4.596591e-01
76	53	0.000000e+00
76	54	0.000000e+00
76	55	3.500716e-01
76	56	4.378089e-01
76	57	4.138498e-01
76	58	5.734088e-01
76	59	4.382896e-01
76	60	2.998145e-01
76	61	3.036715e-01
76	62	0.000000e+00
76	63	0.000000e+00
76	64	-1.230053e-01
76	65	2.006051e-01
76	66	6.261778e-01
76	67	7.499727e-01
76	68	7.179755e-01
76	69	6.080575e-01
76	70	5.580374e-01
76	71	0.000000e+00
76	72	0.000000e+00
76	73	-1.454284e-01
76	74	1.568636e-01
76	75	7.483899e-01
76	76	1.000000e+00
76	77	7.550838e-01
76	78	6.062033e-01
76	79	5.331874e-01
76	80	0.000000e+00
76	81	0.000000e+00
76	82	0.000000e+00
77	0	0.000000e+00
77	1	4.272308e-01
77	2	4.596578e-01
77	3	5.028778e-01
77	4	6.665345e-01
77	5	7.106377e-01
77	6	6.384926e-01
77	7	5.122072e-01
77	8	0.000000e+00
77	9	0.000000e+00
77	10	4.231744e-01
77	11	4.577907e-01
77	12	5.012390e-01
77	13	6.631479e-01
77	14	7.087005e-01
77	15	6.465991e-01
77	16	5.206624e-01
77	17	0.000000e+00
77	18	0.000000e+00
77	19	4.253658e-01
77	20	4.600922e-01
77	21	5.052229e-01
77	22	6.684444e-01
77	23	7.108135e-01
77	24	6.321037e-01
77	25	5.096898e-01
77	26	0.000000e+00
77	27	0.000000e+00
77	28	4.195410e-01
77	29	4.584145e-01
77	30	5.051335e-01
77	31	6.671258e-01
77	32	7.041023e-01
77	33	6.105387e-01
77	34	4.874855e-01
77	35	0.000000e+00
77	36	0.000000e+00
77	37	4.258234e-01
77	38	4.596779e-01
77	39	5.048958e-01
77	40	6.680378e-01
77	41	7.113983e-01
77	42	6.363221e-01
77	43	5.132856e-01
77	44	0.000000e+00
77	45	0.000000e+00
77	46	2.530052e-02
77	47	3.361154e-02
77	48	3.111718e-01
77	49	4.797593e-01
77	50	6.337890e-01
77	51	5.242167e-01
77	52	3.713773e-01
77	53	0.000000e+00
77	54	0.000000e+00
77	55	2.486262e-01
77	56	3.886367e-01
77	57	3.316529e-01
77	58	5.009539e-01
77	59	3.725089e-01
77	60	2.448902e-01
77	61	2.330254e-01
77	62	0.000000e+00
77	63	0.000000e+00
77	64	-7.019629e-02
77	65	1.492081e-01
77	66	5.390799e-01
77	67	7.454667e-01
77	68	7.634505e-01
77	69	6.323423e-01
77	70	5.189407e-01
77	71	0.000000e+00
77	72	0.000000e+00
77	73	-5.040127e-02
77	74	1.777562e-01
77	75	6.045850e-01
77	76	7.550838e-01
77	77	1.000000e+00
77	78	6.753494e-01
77	79	5.207625e-01
77	80	0.000000e+00
77	81	0.000000e+00
77	82	0.000000e+00
78	0	0.000000e+00
78	1	2.974442e-01
78	2	3.287762e-01
78	3	3.858029e-01
78	4	5.407182e-01
78	5	6.210711e-01
78	6	6.079355e-01
78	7	4.831508e-01
78	8	0.000000e+00
78	9	0.000000e+00
78	10	2.967880e-01
78	11	3.275381e-01
78	12	3.845680e-01
78	13	5.371511e-01
78	14	6.179663e-01
78	15	6.162449e-01
78	16	4.885370e-01
78	17	0.000000e+00
78	18	0.000000e+00
78	19	2.961286e-01
78	20	3.295344e-01
78	21	3.885624e-01
78	22	5.433071e-01
78	23	6.231718e-01
78	24	6.012814e-01
78	25	4.806821e-01
78	26	0.000000e+00
78	27	0.000000e+00
78	28	2.904699e-01
78	29	3.282499e-01
78	30	3.886496e-01
78	31	5.436308e-01
78	32	6.192789e-01
78	33	5.806455e-01
78	34	4.622636e-01
78	35	0.000000e+00
78	36	0.000000e+00
78	37	2.966158e-01
78	38	3.290762e-01
78	39	3.879680e-01
78	40	5.427290e-01
78	41	6.230259e-01
78	42	6.055895e-01
78	43	4.836644e-01
78	44	0.000000e+00
78	45	0.000000e+00
78	46	2.434022e-02
78	47	6.411895e-02
78	48	2.630174e-01
78	49	3.825851e-01
78	50	5.264585e-01
78	51	4.810658e-01
78	52	3.455422e-01
78	53	0.000000e+00
78	54	0.000000e+00
78	55	2.239670e-01
78	56	3.519471e-01
78	57	2.845321e-01
78	58	4.344873e-01
78	59	3.699768e-01
78	60	2.521491e-01
78	61	2.135279e-01
78	62	0.000000e+00
78	63	0.000000e+00
78	64	-3.409201e-02
78	65	1.224083e-01
78	66	4.229217e-01
78	67	6.203762e-01
78	68	6.697561e-01
78	69	6.115357e-01
78	70	4.947643e-01
78	71	0.000000e+00
78	72	0.000000e+00
78	73	-4.203602e-02
78	74	1.519488e-01
78	75	4.896849e-01
78	76	6.062033e-01
78	77	6.753494e-01
78	78	1.000000e+00
78	79	5.088290e-01
78	80	0.000000e+00
78	81	0.000000e+00
78	82	0.000000e+00
79	0	0.000000e+00
79	1	2.584820e-01
79	2	2.938385e-01
79	3	3.501373e-01
79	4	4.267442e-01
79	5	4.661032e-01
79	6	5.145666e-01
79	7	4.723866e-01
79	8	0.000000e+00
79	9	0.000000e+00
79	10	2.618610e-01
79	11	2.898525e-01
79	12	3.496626e-01
79	13	4.231734e-01
79	14	4.603138e-01
79	15	5.164514e-01
79	16	4.740578e-01
79	17	0.000000e+00
79	18	0.000000e+00
79	19	2.546026e-01
79	20	2.953038e-01
79	21	3.511170e-01
79	22	4.295641e-01
79	23	4.692121e-01
79	24	5.116587e-01
79	25	4.705134e-01
79	26	0.000000e+00
79	27	0.000000e+00
79	28	2.454326e-01
79	29	2.974014e-01
79	30	3.501676e-01
79	31	4.305550e-01
79	32	4.701481e-01
79	33	4.993388e-01
79	34	4.554636e-01
79	35	0.000000e+00
79	36	0.000000e+00
79	37	2.566533e-01
79	38	2.943896e-01
79	39	3.509973e-01
79	40	4.288056e-01
79	41	4.681544e-01
79	42	5.137087e-01
79	43	4.727358e-01
79	44	0.000000e+00
79	45	0.000000e+00
79	46	3.520311e-02
79	47	2.808896e-02
79	48	2.195723e-01
79	49	3.233635e-01
79	50	3.822029e-01
79	51	3.851047e-01
79	52	3.300118e-01
79	53	0.000000e+00
79	54	0.000000e+00
79	55	1.947096e-01
79	56	2.812761e-01
79	57	2.408967e-01
79	58	3.690897e-01
79	59	3.471764e-01
79	60	2.617994e-01
79	61	2.239157e-01
79	62	0.000000e+00
79	63	0.000000e+00
79	64	-4.292868e-02
79	65	6.118430e-02
79	66	3.108344e-01
79	67	4.575064e-01
79	68	5.008578e-01
79	69	5.034715e-01
79	70	4.577771e-01
79	71	0.000000e+00
79	72	0.000000e+00
79	73	-6.354893e-02
79	74	9.392520e-02
79	75	4.246709e-01
79	76	5.331874e-01
79	77	5.207625e-01
79	78	5.088290e-01
79	79	1.000000e+00
79	80	0.000000e+00
79	81	0.000000e+00
79	82	0.000000e+00
80	0	0.000000e+00
80	1	0.000000e+00
80	2	0.000000e+00
80	3	0.000000e+00
80	4	0.000000e+00
80	5	0.000000e+00
80	6	0.000000e+00
80	7	0.000000e+00
80	8	0.000000e+00
80	9	0.000000e+00
80	10	0.000000e+00
80	11	0.000000e+00
80	12	0.000000e+00
80	13	0.000000e+00
80	14	0.000000e+00
80	15	0.000000e+00
80	16	0.000000e+00
80	17	0.000000e+00
80	18	0.000000e+00
80	19	0.000000e+00
80	20	0.000000e+00
80	21	0.000000e+00
80	22	0.000000e+00
80	23	0.000000e+00
80	24	0.000000e+00
80	25	0.000000e+00
80	26	0.000000e+00
80	27	0.000000e+00
80	28	0.000000e+00
80	29	0.000000e+00
80	30	0.000000e+00
80	31	0.000000e+00
80	32	0.000000e+00
80	33	0.000000e+00
80	34	0.000000e+00
80	35	0.000000e+00
80	36	0.000000e+00
80	37	0.000000e+00
80	38	0.000000e+00
80	39	0.000000e+00
80	40	0.000000e+00
80	41	0.000000e+00
80	42	0.000000e+00
80	43	0.000000e+00
80	44	0.000000e+00
80	45	0.000000e+00
80	46	0.000000e+00
80	47	0.000000e+00
80	48	0.000000e+00
80	49	0.000000e+00
80	50	0.000000e+00
80	51	0.000000e+00
80	52	0.000000e+00
80	53	0.000000e+00
80	54	0.000000e+00
80	55	0.000000e+00
80	56	0.000000e+00
80	57	0.000000e+00
80	58	0.000000e+00
80	59	0.000000e+00
80	60	0.000000e+00
80	61	0.000000e+00
80	62	0.000000e+00
80	63	0.000000e+00
80	64	0.000000e+00
80	65	0.000000e+00
80	66	0.000000e+00
80	67	0.000000e+00
80	68	0.000000e+00
80	69	0.000000e+00
80	70	0.000000e+00
80	71	0.000000e+00
80	72	0.000000e+00
80	73	0.000000e+00
80	74	0.000000e+00
80	75	0.000000e+00
80	76	0.000000e+00
80	77	0.000000e+00
80	78	0.000000e+00
80	79	0.000000e+00
80	80	0.000000e+00
80	81	0.000000e+00
80	82	0.000000e+00
81	0	0.000000e+00
81	1	0.000000e+00
81	2	0.000000e+00
81	3	0.000000e+00
81	4	0.000000e+00
81	5	0.000000e+00
81	6	0.000000e+00
81	7	0.000000e+00
81	8	0.000000e+00
81	9	0.000000e+00
81	10	0.000000e+00
81	11	0.000000e+00
81	12	0.000000e+00
81	13	0.000000e+00
81	14	0.000000e+00
81	15	0.000000e+00
81	16	0.000000e+00
81	17	0.000000e+00
81	18	0.000000e+00
81	19	0.000000e+00
81	20	0.000000e+00
81	21	0.000000e+00
81	22	0.000000e+00
81	23	0.000000e+00
81	24	0.000000e+00
81	25	0.000000e+00
81	26	0.000000e+00
81	27	0.000000e+00
81	28	0.000000e+00
81	29	0.000000e+00
81	30	0.000000e+00
81	31	0.000000e+00
81	32	0.000000e+00
81	33	0.000000e+00
81	34	0.000000e+00
81	35	0.000000e+00
81	36	0.000000e+00
81	37	0.000000e+00
81	38	0.000000e+00
81	39	0.000000e+00
81	40	0.000000e+00
81	41	0.000000e+00
81	42	0.000000e+00
81	43	0.000000e+00
81	44	0.000000e+00
81	45	0.000000e+00
81	46	0.000000e+00
81	47	0.000000e+00
81	48	0.000000e+00
81	49	0.000000e+00
81	50	0.000000e+00
81	51	0.000000e+00
81	52	0.000000e+00
81	53	0.000000e+00
81	54	0.000000e+00
81	55	0.000000e+00
81	56	0.000000e+00
81	57	0.000000e+00
81	58	0.000000e+00
81	59	0.000000e+00
81	60	0.000000e+00
81	61	0.000000e+00
81	62	0.000000e+00
81	63	0.000000e+00
81	64	0.000000e+00
81	65	0.000000e+00
81	66	0.000000e+00
81	67	0.000000e+00
81	68	0.000000e+00
81	69	0.000000e+00
81	70	0.000000e+00
81	71	0.000000e+00
81	72	0.000000e+00
81	73	0.000000e+00
81	74	0.000000e+00
81	75	0.000000e+00
81	76	0.000000e+00
81	77	0.000000e+00
81	78	0.000000e+00
81	79	0.000000e+00
81	80	0.000000e+00
81	81	0.000000e+00
81	82	0.000000e+00
82	0	0.000000e+00
82	1	0.000000e+00
82	2	0.000000e+00
82	3	0.000000e+00
82	4	0.000000e+00
82	5	0.000000e+00
82	6	0.000000e+00
82	7	0.000000e+00
82	8	0.000000e+00
82	9	0.000000e+00
82	10	0.000000e+00
82	11	0.000000e+00
82	12	0.000000e+00
82	13	0.000000e+00
82	14	0.000000e+00
82	15	0.000000e+00
82	16	0.000000e+00
82	17	0.000000e+00
82	18	0.000000e+00
82	19	0.000000e+00
82	20	0.000000e+00
82	21	0.000000e+00
82	22	0.000000e+00
82	23	0.000000e+00
82	24	0.000000e+00
82	25	0.000000e+00
82	26	0.000000e+00
82	27	0.000000e+00
82	28	0.000000e+00
82	29	0.000000e+00
82	30	0.000000e+00
82	31	0.000000e+00
82	32	0.000000e+00
82	33	0.000000e+00
82	34	0.000000e+00
82	35	0.000000e+00
82	36	0.000000e+00
82	37	0.000000e+00
82	38	0.000000e+00
82	39	0.000000e+00
82	40	0.000000e+00
82	41	0.000000e+00
82	42	0.000000e+00
82	43	0.000000e+00
82	44	0.000000e+00
82	45	0.000000e+00
82	46	0.000000e+00
82	47	0.000000e+00
82	48	0.000000e+00
82	49	0.000000e+00
82	50	0.000000e+00
82	51	0.000000e+00
82	52	0.000000e+00
82	53	0.000000e+00
82	54	0.000000e+00
82	55	0.000000e+00
82	56	0.000000e+00
82	57	0.000000e+00
82	58	0.000000e+00
82	59	0.000000e+00
82	60	0.000000e+00
82	61	0.000000e+00
82	62	0.000000e+00
82	63	0.000000e+00
82	64	0.000000e+00
82	65	0.000000e+00
82	66	0.000000e+00
82	67	0.000000e+00
82	68	0.000000e+00
82	69	0.000000e+00
82	70	0.000000e+00
82	71	0.000000e+00
82	72	0.000000e+00
82	73	0.000000e+00
82	74	0.000000e+00
82	75	0.000000e+00
82	76	0.000000e+00
82	77	0.000000e+00
82	78	0.000000e+00
82	79	0.000000e+00
82	80	0.000000e+00
82	81	0.000000e+00
82	82	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_correlation_proton_theta.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
0	83	0.000000e+00
0	84	0.000000e+00
0	85	0.000000e+00
0	86	0.000000e+00
0	87	0.000000e+00
0	88	0.000000e+00
0	89	0.000000e+00
0	90	0.000000e+00
0	91	0.000000e+00
0	92	0.000000e+00
0	93	0.000000e+00
0	94	0.000000e+00
0	95	0.000000e+00
0	96	0.000000e+00
0	97	0.000000e+00
0	98	0.000000e+00
0	99	0.000000e+00
0	100	0.000000e+00
0	101	0.000000e+00
0	102	0.000000e+00
0	103	0.000000e+00
0	104	0.000000e+00
0	105	0.000000e+00
0	106	0.000000e+00
0	107	0.000000e+00
0	108	0.000000e+00
0	109	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.566648e-01
1	3	9.455008e-01
1	4	9.427998e-01
1	5	9.325644e-01
1	6	9.102502e-01
1	7	8.494382e-01
1	8	7.262167e-01
1	9	5.224510e-01
1	10	3.777846e-01
1	11	0.000000e+00
1	12	0.000000e+00
1	13	9.546948e-01
1	14	9.524852e-01
1	15	9.447016e-01
1	16	9.418589e-01
1	17	9.300257e-01
1	18	9.067857e-01
1	19	8.442610e-01
1	20	7.250394e-01
1	21	5.126482e-01
1	22	3.735928e-01
1	23	0.000000e+00
1	24	0.000000e+00
1	25	9.599739e-01
1	26	9.563795e-01
1	27	9.443590e-01
1	28	9.419834e-01
1	29	9.321967e-01
1	30	9.095936e-01
1	31	8.498952e-01
1	32	7.248972e-01
1	33	5.266362e-01
1	34	3.781173e-01
1	35	0.000000e+00
1	36	0.000000e+00
1	37	9.458625e-01
1	38	9.497979e-01
1	39	9.379903e-01
1	40	9.367347e-01
1	41	9.292954e-01
1	42	9.055858e-01
1	43	8.459866e-01
1	44	7.161957e-01
1	45	5.308946e-01
1	46	3.766857e-01
1	47	0.000000e+00
1	48	0.000000e+00
1	49	9.612463e-01
1	50	9.566722e-01
1	51	9.453062e-01
1	52	9.425125e-01
1	53	9.323429e-01
1	54	9.099594e-01
1	55	8.494763e-01
1	56	7.263883e-01
1	57	5.244592e-01
1	58	3.777134e-01
1	59	0.000000e+00
1	60	0.000000e+00
1	61	-1.994402e-01
1	62	-2.131179e-01
1	63	-1.228772e-02
1	64	4.456744e-01
1	65	6.337674e-01
1	66	5.754428e-01
1	67	5.218878e-01
1	68	5.369617e-01
1	69	4.028397e-01
1	70	2.976577e-01
1	71	0.000000e+00
1	72	0.000000e+00
1	73	2.526551e-01
1	74	4.478211e-01
1	75	3.954201e-01
1	76	4.670573e-01
1	77	5.291058e-01
1	78	4.652694e-01
1	79	5.237941e-01
1	80	3.679044e-01
1	81	2.676205e-01
1	82	2.472611e-01
1	83	0.000000e+00
1	84	0.000000e+00
1	85	-2.813315e-02
1	86	2.365164e-01
1	87	4.642941e-01
1	88	6.048873e-01
1	89	5.664762e-01
1	90	5.345741e-01
1	91	4.755368e-01
1	92	4.016396e-01
1	93	3.584263e-01
1	94	2.794806e-01
1	95	0.000000e+00
1	96	0.000000e+00
1	97	-2.348428e-01
1	98	-3.477623e-02
1	99	3.258305e-01
1	100	5.263224e-01
1	101	6.495401e-01
1	102	6.039812e-01
1	103	3.771365e-01
1	104	3.017356e-01
1	105	3.067495e-01
1	106	2.576779e-01
1	107	0.000000e+00
1	108	0.000000e+00
1	109	0.000000e+00
2	0	0.000000e+00
2	1	9.566648e-01
2	2	1.000000e+00
2	3	9.786268e-01
2	4	9.744310e-01
2	5	9.551447e-01
2	6	9.423825e-01
2	7	8.815851e-01
2	8	7.587696e-01
2	9	5.421086e-01
2	10	3.874073e-01
2	11	0.000000e+00
2	12	0.000000e+00
2	13	9.512714e-01
2	14	9.773369e-01
2	15	9.765277e-01
2	16	9.722793e-01
2	17	9.528444e-01
2	18	9.394965e-01
2	19	8.771591e-01
2	20	7.579162e-01
2	21	5.318814e-01
2	22	3.818682e-01
2	23	0.000000e+00
2	24	0.000000e+00
2	25	9.534817e-01
2	26	9.799656e-01
2	27	9.778671e-01
2	28	9.739186e-01
2	29	9.541871e-01
2	30	9.413824e-01
2	31	8.819678e-01
2	32	7.572356e-01
2	33	5.467813e-01
2	34	3.887797e-01
2	35	0.000000e+00
2	36	0.000000e+00
2	37	9.378410e-01
2	38	9.727446e-01
2	39	9.724771e-01
2	40	9.698009e-01
2	41	9.509559e-01
2	42	9.364259e-01
2	43	8.770415e-01
2	44	7.477223e-01
2	45	5.512867e-01
2	46	3.888773e-01
2	47	0.000000e+00
2	48	0.000000e+00
2	49	9.555332e-01
2	50	9.806101e-01
2	51	9.784147e-01
2	52	9.741967e-01
2	53	9.545763e-01
2	54	9.419271e-01
2	55	8.818063e-01
2	56	7.588719e-01
2	57	5.444090e-01
2	58	3.879356e-01
2	59	0.000000e+00
2	60	0.000000e+00
2	61	-2.228595e-01
2	62	-2.148677e-01
2	63	-1.046284e-02
2	64	4.671581e-01
2	65	6.601477e-01
2	66	5.854007e-01
2	67	5.537379e-01
2	68	5.616613e-01
2	69	4.224985e-01
2	70	2.945377e-01
2	71	0.000000e+00
2	72	0.000000e+00
2	73	2.604968e-01
2	74	4.683408e-01
2	75	4.017006e-01
2	76	4.451690e-01
2	77	5.390581e-01
2	78	4.712915e-01
2	79	5.459830e-01
2	80	3.801515e-01
2	81	2.774884e-01
2	82	2.706204e-01
2	83	0.000000e+00
2	84	0.000000e+00
2	85	-5.702212e-02
2	86	1.998528e-01
2	87	4.408132e-01
2	88	6.009200e-01
2	89	5.638297e-01
2	90	5.503806e-01
2	91	4.948319e-01
2	92	4.192921e-01
2	93	3.618981e-01
2	94	2.833631e-01
2	95	0.000000e+00
2	96	0.000000e+00
2	97	-2.764983e-01
2	98	-7.942246e-02
2	99	3.435231e-01
2	100	5.271473e-01
2	101	6.492881e-01
2	102	6.199451e-01
2	103	3.943781e-01
2	104	3.347787e-01
2	105	3.368632e-01
2	106	2.793088e-01
2	107	0.000000e+00
2	108	0.000000e+00
2	109	0.000000e+00
3	0	0.000000e+00
3	1	9.455008e-01
3	2	9.786268e-01
3	3	1.000000e+00
3	4	9.848903e-01
3	5	9.682391e-01
3	6	9.562601e-01
3	7	8.896730e-01
3	8	7.603812e-01
3	9	5.330310e-01
3	10	3.754634e-01
3	11	0.000000e+00
3	12	0.000000e+00
3	13	9.406358e-01
3	14	9.745017e-01
3	15	9.848537e-01
3	16	9.829320e-01
3	17	9.662876e-01
3	18	9.542491e-01
3	19	8.854664e-01
3	20	7.595743e-01
3	21	5.226252e-01
3	22	3.692672e-01
3	23	0.000000e+00
3	24	0.000000e+00
3	25	9.422109e-01
3	26	9.772748e-01
3	27	9.864128e-01
3	28	9.842654e-01
3	29	9.667889e-01
3	30	9.546008e-01
3	31	8.899313e-01
3	32	7.589388e-01
3	33	5.380450e-01
3	34	3.773642e-01
3	35	0.000000e+00
3	36	0.000000e+00
3	37	9.264005e-01
3	38	9.703099e-01
3	39	9.814124e-01
3	40	9.799453e-01
3	41	9.631382e-01
3	42	9.485198e-01
3	43	8.847458e-01
3	44	7.494676e-01
3	45	5.429624e-01
3	46	3.784694e-01
3	47	0.000000e+00
3	48	0.000000e+00
3	49	9.444777e-01
3	50	9.778943e-01
3	51	9.869123e-01
3	52	9.846521e-01
3	53	9.673920e-01
3	54	9.554478e-01
3	55	8.898462e-01
3	56	7.606099e-01
3	57	5.355319e-01
3	58	3.762793e-01
3	59	0.000000e+00
3	60	0.000000e+00
3	61	-2.365317e-01
3	62	-2.206915e-01
3	63	-2.622254e-02
3	64	4.649556e-01
3	65	6.684106e-01
3	66	5.743852e-01
3	67	5.567063e-01
3	68	5.636445e-01
3	69	4.116862e-01
3	70	2.778416e-01
3	71	0.000000e+00
3	72	0.000000e+00
3	73	2.451243e-01
3	74	4.672183e-01
3	75	3.875487e-01
3	76	4.189295e-01
3	77	5.370323e-01
3	78	4.669603e-01
3	79	5.459808e-01
3	80	3.741246e-01
3	81	2.707782e-01
3	82	2.689495e-01
3	83	0.000000e+00
3	84	0.000000e+00
3	85	-8.017562e-02
3	86	1.630103e-01
3	87	4.168680e-01
3	88	5.858765e-01
3	89	5.368634e-01
3	90	5.400787e-01
3	91	4.936360e-01
3	92	4.208453e-01
3	93	3.591461e-01
3	94	2.772766e-01
3	95	0.000000e+00
3	96	0.000000e+00
3	97	-2.915358e-01
3	98	-1.092690e-01
3	99	3.379134e-01
3	100	5.148591e-01
3	101	6.226398e-01
3	102	6.023794e-01
3	103	3.773567e-01
3	104	3.371926e-01
3	105	3.339711e-01
3	106	2.809954e-01
3	107	0.000000e+00
3	108	0.000000e+00
3	109	0.000000e+00
4	0	0.000000e+00
4	1	9.427998e-01
4	2	9.744310e-01
4	3	9.848903e-01
4	4	1.000000e+00
4	5	9.816329e-01
4	6	9.718033e-01
4	7	9.114627e-01
4	8	7.843889e-01
4	9	5.564169e-01
4	10	3.981354e-01
4	11	0.000000e+00
4	12	0.000000e+00
4	13	9.381635e-01
4	14	9.706699e-01
4	15	9.831608e-01
4	16	9.881150e-01
4	17	9.796873e-01
4	18	9.698047e-01
4	19	9.076765e-01
4	20	7.832058e-01
4	21	5.466000e-01
4	22	3.922072e-01
4	23	0.000000e+00
4	24	0.000000e+00
4	25	9.394428e-01
4	26	9.734829e-01
4	27	9.835933e-01
4	28	9.893818e-01
4	29	9.803711e-01
4	30	9.700627e-01
4	31	9.113319e-01
4	32	7.826388e-01
4	33	5.610843e-01
4	34	3.996520e-01
4	35	0.000000e+00
4	36	0.000000e+00
4	37	9.234476e-01
4	38	9.662816e-01
4	39	9.777743e-01
4	40	9.850430e-01
4	41	9.766611e-01
4	42	9.637053e-01
4	43	9.054402e-01
4	44	7.731673e-01
4	45	5.649965e-01
4	46	4.000490e-01
4	47	0.000000e+00
4	48	0.000000e+00
4	49	9.416773e-01
4	50	9.740271e-01
4	51	9.842988e-01
4	52	9.897790e-01
4	53	9.809045e-01
4	54	9.709190e-01
4	55	9.114517e-01
4	56	7.843072e-01
4	57	5.588352e-01
4	58	3.987430e-01
4	59	0.000000e+00
4	60	0.000000e+00
4	61	-2.408627e-01
4	62	-2.057903e-01
4	63	-1.824161e-02
4	64	4.680305e-01
4	65	6.702271e-01
4	66	5.720890e-01
4	67	5.609452e-01
4	68	5.703593e-01
4	69	4.208354e-01
4	70	2.854698e-01
4	71	0.000000e+00
4	72	0.000000e+00
4	73	2.414690e-01
4	74	4.588132e-01
4	75	3.895405e-01
4	76	4.178756e-01
4	77	5.298983e-01
4	78	4.667575e-01
4	79	5.430868e-01
4	80	3.796964e-01
4	81	2.788494e-01
4	82	2.768443e-01
4	83	0.000000e+00
4	84	0.000000e+00
4	85	-9.125575e-02
4	86	1.402193e-01
4	87	4.026096e-01
4	88	5.781343e-01
4	89	5.397469e-01
4	90	5.511957e-01
4	91	5.011151e-01
4	92	4.304902e-01
4	93	3.674715e-01
4	94	2.892610e-01
4	95	0.000000e+00
4	96	0.000000e+00
4	97	-2.881174e-01
4	98	-1.158667e-01
4	99	3.330169e-01
4	100	5.019214e-01
4	101	6.113950e-01
4	102	6.016372e-01
4	103	3.844155e-01
4	104	3.418485e-01
4	105	3.457453e-01
4	106	2.920793e-01
4	107	0.000000e+00
4	108	0.000000e+00
4	109	0.000000e+00
5	0	0.000000e+00
5	1	9.325644e-01
5	2	9.551447e-01
5	3	9.682391e-01
5	4	9.816329e-01
5	5	1.000000e+00
5	6	9.786708e-01
5	7	9.226260e-01
5	8	7.929000e-01
5	9	5.607039e-01
5	10	4.010461e-01
5	11	0.000000e+00
5	12	0.000000e+00
5	13	9.283010e-01
5	14	9.516973e-01
5	15	9.678618e-01
5	16	9.800778e-01
5	17	9.892471e-01
5	18	9.765983e-01
5	19	9.195373e-01
5	20	7.904960e-01
5	21	5.516321e-01
5	22	3.956288e-01
5	23	0.000000e+00
5	24	0.000000e+00
5	25	9.293740e-01
5	26	9.551871e-01
5	27	9.661184e-01
5	28	9.808409e-01
5	29	9.904966e-01
5	30	9.768600e-01
5	31	9.219841e-01
5	32	7.915075e-01
5	33	5.654197e-01
5	34	4.023894e-01
5	35	0.000000e+00
5	36	0.000000e+00
5	37	9.131408e-01
5	38	9.481567e-01
5	39	9.590333e-01
5	40	9.760480e-01
5	41	9.868681e-01
5	42	9.704207e-01
5	43	9.151237e-01
5	44	7.833510e-01
5	45	5.686216e-01
5	46	4.022037e-01
5	47	0.000000e+00
5	48	0.000000e+00
5	49	9.315294e-01
5	50	9.554870e-01
5	51	9.672663e-01
5	52	9.813181e-01
5	53	9.908429e-01
5	54	9.776927e-01
5	55	9.222923e-01
5	56	7.928850e-01
5	57	5.633640e-01
5	58	4.016067e-01
5	59	0.000000e+00
5	60	0.000000e+00
5	61	-2.391698e-01
5	62	-1.885315e-01
5	63	-1.584452e-02
5	64	4.655705e-01
5	65	6.626237e-01
5	66	5.643263e-01
5	67	5.516306e-01
5	68	5.658323e-01
5	69	4.099424e-01
5	70	2.765723e-01
5	71	0.000000e+00
5	72	0.000000e+00
5	73	2.179092e-01
5	74	4.322253e-01
5	75	3.704780e-01
5	76	4.063554e-01
5	77	5.171840e-01
5	78	4.652397e-01
5	79	5.287970e-01
5	80	3.728177e-01
5	81	2.769905e-01
5	82	2.694532e-01
5	83	0.000000e+00
5	84	0.000000e+00
5	85	-9.782313e-02
5	86	1.109086e-01
5	87	3.785228e-01
5	88	5.542723e-01
5	89	5.199213e-01
5	90	5.456862e-01
5	91	4.906722e-01
5	92	4.261039e-01
5	93	3.642449e-01
5	94	2.891623e-01
5	95	0.000000e+00
5	96	0.000000e+00
5	97	-2.683219e-01
5	98	-1.205257e-01
5	99	3.076231e-01
5	100	4.654706e-01
5	101	5.688318e-01
5	102	5.731938e-01
5	103	3.659748e-01
5	104	3.134281e-01
5	105	3.321763e-01
5	106	2.853484e-01
5	107	0.000000e+00
5	108	0.000000e+00
5	109	0.000000e+00
6	0	0.000000e+00
6	1	9.102502e-01
6	2	9.423825e-01
6	3	9.562601e-01
6	4	9.718033e-01
6	5	9.786708e-01
6	6	1.000000e+00
6	7	9.582571e-01
6	8	8.530620e-01
6	9	6.443196e-01
6	10	4.864466e-01
6	11	0.000000e+00
6	12	0.000000e+00
6	13	9.060160e-01
6	14	9.391327e-01
6	15	9.567453e-01
6	16	9.692252e-01
6	17	9.778722e-01
6	18	9.864299e-01
6	19	9.549869e-01
6	20	8.510764e-01
6	21	6.365158e-01
6	22	4.814662e-01
6	23	0.000000e+00
6	24	0.000000e+00
6	25	9.068133e-01
6	26	9.421039e-01
6	27	9.543121e-01
6	28	9.710499e-01
6	29	9.774330e-01
6	30	9.876273e-01
6	31	9.572651e-01
6	32	8.509274e-01
6	33	6.475242e-01
6	34	4.869324e-01
6	35	0.000000e+00
6	36	0.000000e+00
6	37	8.914044e-01
6	38	9.349170e-01
6	39	9.463380e-01
6	40	9.673236e-01
6	41	9.725242e-01
6	42	9.814541e-01
6	43	9.500232e-01
6	44	8.412142e-01
6	45	6.476713e-01
6	46	4.846800e-01
6	47	0.000000e+00
6	48	0.000000e+00
6	49	9.089906e-01
6	50	9.424891e-01
6	51	9.554511e-01
6	52	9.713047e-01
6	53	9.780937e-01
6	54	9.882357e-01
6	55	9.577322e-01
6	56	8.525463e-01
6	57	6.461636e-01
6	58	4.865198e-01
6	59	0.000000e+00
6	60	0.000000e+00
6	61	-2.621187e-01
6	62	-2.028607e-01
6	63	-1.023269e-02
6	64	4.575454e-01
6	65	6.738397e-01
6	66	5.840909e-01
6	67	5.906379e-01
6	68	6.116993e-01
6	69	4.738771e-01
6	70	3.388356e-01
6	71	0.000000e+00
6	72	0.000000e+00
6	73	2.577952e-01
6	74	4.655374e-01
6	75	4.075737e-01
6	76	4.375913e-01
6	77	5.421319e-01
6	78	4.881680e-01
6	79	5.607763e-01
6	80	4.145545e-01
6	81	3.254591e-01
6	82	3.040290e-01
6	83	0.000000e+00
6	84	0.000000e+00
6	85	-1.422231e-01
6	86	5.478494e-02
6	87	3.381016e-01
6	88	5.419856e-01
6	89	5.452624e-01
6	90	6.041192e-01
6	91	5.547541e-01
6	92	4.906343e-01
6	93	4.324406e-01
6	94	3.630063e-01
6	95	0.000000e+00
6	96	0.000000e+00
6	97	-2.867250e-01
6	98	-1.120952e-01
6	99	3.478372e-01
6	100	4.973129e-01
6	101	5.938444e-01
6	102	6.204217e-01
6	103	4.242054e-01
6	104	3.904772e-01
6	105	4.067306e-01
6	106	3.580901e-01
6	107	0.000000e+00
6	108	0.000000e+00
6	109	0.000000e+00
7	0	0.000000e+00
7	1	8.494382e-01
7	2	8.815851e-01
7	3	8.896730e-01
7	4	9.114627e-01
7	5	9.226260e-01
7	6	9.582571e-01
7	7	1.000000e+00
7	8	9.387400e-01
7	9	7.809483e-01
7	10	6.317583e-01
7	11	0.000000e+00
7	12	0.000000e+00
7	13	8.449430e-01
7	14	8.793273e-01
7	15	8.923846e-01
7	16	9.068172e-01
7	17	9.228030e-01
7	18	9.534086e-01
7	19	9.807966e-01
7	20	9.351222e-01
7	21	7.731099e-01
7	22	6.258681e-01
7	23	0.000000e+00
7	24	0.000000e+00
7	25	8.461073e-01
7	26	8.816559e-01
7	27	8.876001e-01
7	28	9.112717e-01
7	29	9.217358e-01
7	30	9.584647e-01
7	31	9.833393e-01
7	32	9.361697e-01
7	33	7.825479e-01
7	34	6.315021e-01
7	35	0.000000e+00
7	36	0.000000e+00
7	37	8.324572e-01
7	38	8.740683e-01
7	39	8.776977e-01
7	40	9.098963e-01
7	41	9.159623e-01
7	42	9.548158e-01
7	43	9.763636e-01
7	44	9.264535e-01
7	45	7.800630e-01
7	46	6.276985e-01
7	47	0.000000e+00
7	48	0.000000e+00
7	49	8.478256e-01
7	50	8.820015e-01
7	51	8.890035e-01
7	52	9.109639e-01
7	53	9.223725e-01
7	54	9.582052e-01
7	55	9.838881e-01
7	56	9.375479e-01
7	57	7.818069e-01
7	58	6.312771e-01
7	59	0.000000e+00
7	60	0.000000e+00
7	61	-2.865051e-01
7	62	-2.065021e-01
7	63	1.214451e-02
7	64	4.635599e-01
7	65	6.595139e-01
7	66	6.050036e-01
7	67	6.247757e-01
7	68	6.631103e-01
7	69	5.673704e-01
7	70	4.408511e-01
7	71	0.000000e+00
7	72	0.000000e+00
7	73	3.100378e-01
7	74	4.742814e-01
7	75	4.271436e-01
7	76	4.790769e-01
7	77	5.413051e-01
7	78	5.022597e-01
7	79	5.796901e-01
7	80	4.763721e-01
7	81	4.063754e-01
7	82	3.581250e-01
7	83	0.000000e+00
7	84	0.000000e+00
7	85	-1.885830e-01
7	86	-1.037249e-02
7	87	2.780116e-01
7	88	5.203502e-01
7	89	5.801933e-01
7	90	6.754515e-01
7	91	6.333853e-01
7	92	5.834494e-01
7	93	5.367818e-01
7	94	4.761099e-01
7	95	0.000000e+00
7	96	0.000000e+00
7	97	-2.857366e-01
7	98	-8.852652e-02
7	99	4.066133e-01
7	100	5.327295e-01
7	101	5.998628e-01
7	102	6.597317e-01
7	103	4.957404e-01
7	104	4.678446e-01
7	105	4.909201e-01
7	106	4.482520e-01
7	107	0.000000e+00
7	108	0.000000e+00
7	109	0.000000e+00
8	0	0.000000e+00
8	1	7.262167e-01
8	2	7.587696e-01
8	3	7.603812e-01
8	4	7.843889e-01
8	5	7.929000e-01
8	6	8.530620e-01
8	7	9.387400e-01
8	8	1.000000e+00
8	9	9.168144e-01
8	10	8.079762e-01
8	11	0.000000e+00
8	12	0.000000e+00
8	13	7.212629e-01
8	14	7.576761e-01
8	15	7.641829e-01
8	16	7.769746e-01
8	17	7.936778e-01
8	18	8.451340e-01
8	19	9.339408e-01
8	20	9.773313e-01
8	21	9.086273e-01
8	22	7.997886e-01
8	23	0.000000e+00
8	24	0.000000e+00
8	25	7.231476e-01
8	26	7.586693e-01
8	27	7.589093e-01
8	28	7.850956e-01
8	29	7.926763e-01
8	30	8.555245e-01
8	31	9.370346e-01
8	32	9.803163e-01
8	33	9.168406e-01
8	34	8.076790e-01
8	35	0.000000e+00
8	36	0.000000e+00
8	37	7.126492e-01
8	38	7.510042e-01
8	39	7.486497e-01
8	40	7.871580e-01
8	41	7.867945e-01
8	42	8.559908e-01
8	43	9.310945e-01
8	44	9.712876e-01
8	45	9.118065e-01
8	46	8.034861e-01
8	47	0.000000e+00
8	48	0.000000e+00
8	49	7.243104e-01
8	50	7.590879e-01
8	51	7.601308e-01
8	52	7.839714e-01
8	53	7.930931e-01
8	54	8.540943e-01
8	55	9.376514e-01
8	56	9.811558e-01
8	57	9.165802e-01
8	58	8.072996e-01
8	59	0.000000e+00
8	60	0.000000e+00
8	61	-2.950773e-01
8	62	-1.974895e-01
8	63	4.388138e-02
8	64	4.529501e-01
8	65	6.040820e-01
8	66	5.856711e-01
8	67	6.274049e-01
8	68	6.924367e-01
8	69	6.675836e-01
8	70	5.691661e-01
8	71	0.000000e+00
8	72	0.000000e+00
8	73	3.676480e-01
8	74	4.559053e-01
8	75	4.115213e-01
8	76	4.884679e-01
8	77	5.024914e-01
8	78	4.883174e-01
8	79	5.733119e-01
8	80	5.301463e-01
8	81	4.969825e-01
8	82	4.391849e-01
8	83	0.000000e+00
8	84	0.000000e+00
8	85	-2.099672e-01
8	86	-5.068329e-02
8	87	2.189840e-01
8	88	4.817053e-01
8	89	6.000172e-01
8	90	7.190513e-01
8	91	6.990111e-01
8	92	6.832698e-01
8	93	6.561975e-01
8	94	6.154735e-01
8	95	0.000000e+00
8	96	0.000000e+00
8	97	-2.771934e-01
8	98	-5.978502e-02
8	99	4.634550e-01
8	100	5.579322e-01
8	101	5.874546e-01
8	102	6.718961e-01
8	103	5.678895e-01
8	104	5.561696e-01
8	105	5.975825e-01
8	106	5.476626e-01
8	107	0.000000e+00
8	108	0.000000e+00
8	109	0.000000e+00
9	0	0.000000e+00
9	1	5.224510e-01
9	2	5.421086e-01
9	3	5.330310e-01
9	4	5.564169e-01
9	5	5.607039e-01
9	6	6.443196e-01
9	7	7.809483e-01
9	8	9.168144e-01
9	9	1.000000e+00
9	10	9.489700e-01
9	11	0.000000e+00
9	12	0.000000e+00
9	13	5.150495e-01
9	14	5.406157e-01
9	15	5.378343e-01
9	16	5.465446e-01
9	17	5.623397e-01
9	18	6.325934e-01
9	19	7.754924e-01
9	20	9.118592e-01
9	21	9.763687e-01
9	22	9.417212e-01
9	23	0.000000e+00
9	24	0.000000e+00
9	25	5.216449e-01
9	26	5.424686e-01
9	27	5.326093e-01
9	28	5.576587e-01
9	29	5.614181e-01
9	30	6.495850e-01
9	31	7.791815e-01
9	32	9.134346e-01
9	33	9.790550e-01
9	34	9.467224e-01
9	35	0.000000e+00
9	36	0.000000e+00
9	37	5.183364e-01
9	38	5.373136e-01
9	39	5.229126e-01
9	40	5.633529e-01
9	41	5.558483e-01
9	42	6.559200e-01
9	43	7.754900e-01
9	44	9.038741e-01
9	45	9.693329e-01
9	46	9.388756e-01
9	47	0.000000e+00
9	48	0.000000e+00
9	49	5.211758e-01
9	50	5.423970e-01
9	51	5.334693e-01
9	52	5.557272e-01
9	53	5.615309e-01
9	54	6.466839e-01
9	55	7.798363e-01
9	56	9.141390e-01
9	57	9.799758e-01
9	58	9.470874e-01
9	59	0.000000e+00
9	60	0.000000e+00
9	61	-2.440175e-01
9	62	-1.472592e-01
9	63	8.136353e-02
9	64	3.611261e-01
9	65	4.593040e-01
9	66	4.897957e-01
9	67	5.554821e-01
9	68	6.491569e-01
9	69	7.178922e-01
9	70	6.817961e-01
9	71	0.000000e+00
9	72	0.000000e+00
9	73	3.959536e-01
9	74	3.937038e-01
9	75	3.621825e-01
9	76	4.743018e-01
9	77	4.116797e-01
9	78	4.212643e-01
9	79	4.967344e-01
9	80	5.368331e-01
9	81	5.565040e-01
9	82	4.750921e-01
9	83	0.000000e+00
9	84	0.000000e+00
9	85	-1.903898e-01
9	86	-6.664381e-02
9	87	1.514120e-01
9	88	3.976318e-01
9	89	5.833317e-01
9	90	7.152927e-01
9	91	7.248766e-01
9	92	7.469836e-01
9	93	7.534891e-01
9	94	7.409735e-01
9	95	0.000000e+00
9	96	0.000000e+00
9	97	-2.079384e-01
9	98	8.275063e-03
9	99	4.662977e-01
9	100	5.261083e-01
9	101	5.224949e-01
9	102	6.222187e-01
9	103	6.063849e-01
9	104	6.267328e-01
9	105	6.912594e-01
9	106	6.302361e-01
9	107	0.000000e+00
9	108	0.000000e+00
9	109	0.000000e+00
10	0	0.000000e+00
10	1	3.777846e-01
10	2	3.874073e-01
10	3	3.754634e-01
10	4	3.981354e-01
10	5	4.010461e-01
10	6	4.864466e-01
10	7	6.317583e-01
10	8	8.079762e-01
10	9	9.489700e-01
10	10	1.000000e+00
10	11	0.000000e+00
10	12	0.000000e+00
10	13	3.687457e-01
10	14	3.855483e-01
10	15	3.803583e-01
10	16	3.874584e-01
10	17	4.027952e-01
10	18	4.726812e-01
10	19	6.267612e-01
10	20	8.051604e-01
10	21	9.443240e-01
10	22	9.804171e-01
10	23	0.000000e+00
10	24	0.000000e+00
10	25	3.786566e-01
10	26	3.877273e-01
10	27	3.758245e-01
10	28	3.995658e-01
10	29	4.024816e-01
10	30	4.932328e-01
10	31	6.303113e-01
10	32	8.037119e-01
10	33	9.443504e-01
10	34	9.827262e-01
10	35	0.000000e+00
10	36	0.000000e+00
10	37	3.800586e-01
10	38	3.842516e-01
10	39	3.673317e-01
10	40	4.069313e-01
10	41	3.977954e-01
10	42	5.032469e-01
10	43	6.280065e-01
10	44	7.929351e-01
10	45	9.330550e-01
10	46	9.726796e-01
10	47	0.000000e+00
10	48	0.000000e+00
10	49	3.771414e-01
10	50	3.873746e-01
10	51	3.763504e-01
10	52	3.973120e-01
10	53	4.023402e-01
10	54	4.895349e-01
10	55	6.310670e-01
10	56	8.046453e-01
10	57	9.456126e-01
10	58	9.837152e-01
10	59	0.000000e+00
10	60	0.000000e+00
10	61	-1.812699e-01
10	62	-8.491439e-02
10	63	1.017403e-01
10	64	2.869517e-01
10	65	3.430787e-01
10	66	3.888982e-01
10	67	4.676981e-01
10	68	5.775861e-01
10	69	6.990484e-01
10	70	7.207758e-01
10	71	0.000000e+00
10	72	0.000000e+00
10	73	3.673098e-01
10	74	3.230396e-01
10	75	2.905666e-01
10	76	4.196588e-01
10	77	3.225516e-01
10	78	3.476233e-01
10	79	4.143713e-01
10	80	5.004163e-01
10	81	5.645028e-01
10	82	4.809169e-01
10	83	0.000000e+00
10	84	0.000000e+00
10	85	-1.541660e-01
10	86	-5.268871e-02
10	87	1.290167e-01
10	88	3.427795e-01
10	89	5.472641e-01
10	90	6.667410e-01
10	91	6.997611e-01
10	92	7.577630e-01
10	93	7.852297e-01
10	94	7.927892e-01
10	95	0.000000e+00
10	96	0.000000e+00
10	97	-1.413221e-01
10	98	4.898598e-02
10	99	4.440597e-01
10	100	4.802580e-01
10	101	4.578541e-01
10	102	5.549581e-01
10	103	5.867292e-01
10	104	6.444480e-01
10	105	7.237400e-01
10	106	6.592960e-01
10	107	0.000000e+00
10	108	0.000000e+00
10	109	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00
11	12	0.000000e+00
11	13	0.000000e+00
11	14	0.000000e+00
11	15	0.000000e+00
11	16	0.000000e+00
11	17	0.000000e+00
11	18	0.000000e+00
11	19	0.000000e+00
11	20	0.000000e+00
11	21	0.000000e+00
11	22	0.000000e+00
11	23	0.000000e+00
11	24	0.000000e+00
11	25	0.000000e+00
11	26	0.000000e+00
11	27	0.000000e+00
11	28	0.000000e+00
11	29	0.000000e+00
11	30	0.000000e+00
11	31	0.000000e+00
11	32	0.000000e+00
11	33	0.000000e+00
11	34	0.000000e+00
11	35	0.000000e+00
11	36	0.000000e+00
11	37	0.000000e+00
11	38	0.000000e+00
11	39	0.000000e+00
11	40	0.000000e+00
11	41	0.000000e+00
11	42	0.000000e+00
11	43	0.000000e+00
11	44	0.000000e+00
11	45	0.000000e+00
11	46	0.000000e+00
11	47	0.000000e+00
11	48	0.000000e+00
11	49	0.000000e+00
11	50	0.000000e+00
11	51	0.000000e+00
11	52	0.000000e+00
11	53	0.000000e+00
11	54	0.000000e+00
11	55	0.000000e+00
11	56	0.000000e+00
11	57	0.000000e+00
11	58	0.000000e+00
11	59	0.000000e+00
11	60	0.000000e+00
11	61	0.000000e+00
11	62	0.000000e+00
11	63	0.000000e+00
11	64	0.000000e+00
11	65	0.000000e+00
11	66	0.000000e+00
11	67	0.000000e+00
11	68	0.000000e+00
11	69	0.000000e+00
11	70	0.000000e+00
11	71	0.000000e+00
11	72	0.000000e+00
11	73	0.000000e+00
11	74	0.000000e+00
11	75	0.000000e+00
11	76	0.000000e+00
11	77	0.000000e+00
11	78	0.000000e+00
11	79	0.000000e+00
11	80	0.000000e+00
11	81	0.000000e+00
11	82	0.000000e+00
11	83	0.000000e+00
11	84	0.000000e+00
11	85	0.000000e+00
11	86	0.000000e+00
11	87	0.000000e+00
11	88	0.000000e+00
11	89	0.000000e+00
11	90	0.000000e+00
11	91	0.000000e+00
11	92	0.000000e+00
11	93	0.000000e+00
11	94	0.000000e+00
11	95	0.000000e+00
11	96	0.000000e+00
11	97	0.000000e+00
11	98	0.000000e+00
11	99	0.000000e+00
11	100	0.000000e+00
11	101	0.000000e+00
11	102	0.000000e+00
11	103	0.000000e+00
11	104	0.000000e+00
11	105	0.000000e+00
11	106	0.000000e+00
11	107	0.000000e+00
11	108	0.000000e+00
11	109	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
12	14	0.000000e+00
12	15	0.000000e+00
12	16	0.000000e+00
12	17	0.000000e+00
12	18	0.000000e+00
12	19	0.000000e+00
12	20	0.000000e+00
12	21	0.000000e+00
12	22	0.000000e+00
12	23	0.000000e+00
12	24	0.000000e+00
12	25	0.000000e+00
12	26	0.000000e+00
12	27	0.000000e+00
12	28	0.000000e+00
12	29	0.000000e+00
12	30	0.000000e+00
12	31	0.000000e+00
12	32	0.000000e+00
12	33	0.000000e+00
12	34	0.000000e+00
12	35	0.000000e+00
12	36	0.000000e+00
12	37	0.000000e+00
12	38	0.000000e+00
12	39	0.000000e+00
12	40	0.000000e+00
12	41	0.000000e+00
12	42	0.000000e+00
12	43	0.000000e+00
12	44	0.000000e+00
12	45	0.000000e+00
12	46	0.000000e+00
12	47	0.000000e+00
12	48	0.000000e+00
12	49	0.000000e+00
12	50	0.000000e+00
12	51	0.000000e+00
12	52	0.000000e+00
12	53	0.000000e+00
12	54	0.000000e+00
12	55	0.000000e+00
12	56	0.000000e+00
12	57	0.000000e+00
12	58	0.000000e+00
12	59	0.000000e+00
12	60	0.000000e+00
12	61	0.000000e+00
12	62	0.000000e+00
12	63	0.000000e+00
12	64	0.000000e+00
12	65	0.000000e+00
12	66	0.000000e+00
12	67	0.000000e+00
12	68	0.000000e+00
12	69	0.000000e+00
12	70	0.000000e+00
12	71	0.000000e+00
12	72	0.000000e+00
12	73	0.000000e+00
12	74	0.000000e+00
12	75	0.000000e+00
12	76	0.000000e+00
12	77	0.000000e+00
12	78	0.000000e+00
12	79	0.000000e+00
12	80	0.000000e+00
12	81	0.000000e+00
12	82	0.000000e+00
12	83	0.000000e+00
12	84	0.000000e+00
12	85	0.000000e+00
12	86	0.000000e+00
12	87	0.000000e+00
12	88	0.000000e+00
12	89	0.000000e+00
12	90	0.000000e+00
12	91	0.000000e+00
12	92	0.000000e+00
12	93	0.000000e+00
12	94	0.000000e+00
12	95	0.000000e+00
12	96	0.000000e+00
12	97	0.000000e+00
12	98	0.000000e+00
12	99	0.000000e+00
12	100	0.000000e+00
12	101	0.000000e+00
12	102	0.000000e+00
12	103	0.000000e+00
12	104	0.000000e+00
12	105	0.000000e+00
12	106	0.000000e+00
12	107	0.000000e+00
12	108	0.000000e+00
12	109	0.000000e+00
13	0	0.000000e+00
13	1	9.546948e-01
13	2	9.512714e-01
13	3	9.406358e-01
13	4	9.381635e-01
13	5	9.283010e-01
13	6	9.060160e-01
13	7	8.449430e-01
13	8	7.212629e-01
13	9	5.150495e-01
13	10	3.687457e-01
13	11	0.000000e+00
13	12	0.000000e+00
13	13	1.000000e+00
13	14	9.477718e-01
13	15	9.402791e-01
13	16	9.377951e-01
13	17	9.262709e-01
13	18	9.034302e-01
13	19	8.409971e-01
13	20	7.209872e-01
13	21	5.067732e-01
13	22	3.658274e-01
13	23	0.000000e+00
13	24	0.000000e+00
13	25	9.528214e-01
13	26	9.513517e-01
13	27	9.397805e-01
13	28	9.377207e-01
13	29	9.282751e-01
13	30	9.057646e-01
13	31	8.460211e-01
13	32	7.210183e-01
13	33	5.204808e-01
13	34	3.704575e-01
13	35	0.000000e+00
13	36	0.000000e+00
13	37	9.379902e-01
13	38	9.446183e-01
13	39	9.333798e-01
13	40	9.323869e-01
13	41	9.253312e-01
13	42	9.014545e-01
13	43	8.417014e-01
13	44	7.125791e-01
13	45	5.246132e-01
13	46	3.692562e-01
13	47	0.000000e+00
13	48	0.000000e+00
13	49	9.543493e-01
13	50	9.517182e-01
13	51	9.407485e-01
13	52	9.382929e-01
13	53	9.284537e-01
13	54	9.062159e-01
13	55	8.457153e-01
13	56	7.224844e-01
13	57	5.183628e-01
13	58	3.700324e-01
13	59	0.000000e+00
13	60	0.000000e+00
13	61	-2.017890e-01
13	62	-2.130533e-01
13	63	-9.088718e-03
13	64	4.476978e-01
13	65	6.337355e-01
13	66	5.750799e-01
13	67	5.226904e-01
13	68	5.352251e-01
13	69	3.989162e-01
13	70	2.910999e-01
13	71	0.000000e+00
13	72	0.000000e+00
13	73	2.518745e-01
13	74	4.471585e-01
13	75	3.960053e-01
13	76	4.616715e-01
13	77	5.285854e-01
13	78	4.652020e-01
13	79	5.228389e-01
13	80	3.642126e-01
13	81	2.630740e-01
13	82	2.467731e-01
13	83	0.000000e+00
13	84	0.000000e+00
13	85	-2.862141e-02
13	86	2.310171e-01
13	87	4.585749e-01
13	88	5.996757e-01
13	89	5.599975e-01
13	90	5.293022e-01
13	91	4.692812e-01
13	92	3.958067e-01
13	93	3.497537e-01
13	94	2.721115e-01
13	95	0.000000e+00
13	96	0.000000e+00
13	97	-2.376860e-01
13	98	-3.950471e-02
13	99	3.240090e-01
13	100	5.195076e-01
13	101	6.433099e-01
13	102	5.989245e-01
13	103	3.721235e-01
13	104	2.943278e-01
13	105	2.993023e-01
13	106	2.514423e-01
13	107	0.000000e+00
13	108	0.000000e+00
13	109	0.000000e+00
14	0	0.000000e+00
14	1	9.524852e-01
14	2	9.773369e-01
14	3	9.745017e-01
14	4	9.706699e-01
14	5	9.516973e-01
14	6	9.391327e-01
14	7	8.793273e-01
14	8	7.576761e-01
14	9	5.406157e-01
14	10	3.855483e-01
14	11	0.000000e+00
14	12	0.000000e+00
14	13	9.477718e-01
14	14	1.000000e+00
14	15	9.730808e-01
14	16	9.690663e-01
14	17	9.499347e-01
14	18	9.368955e-01
14	19	8.757930e-01
14	20	7.580056e-01
14	21	5.318799e-01
14	22	3.816697e-01
14	23	0.000000e+00
14	24	0.000000e+00
14	25	9.495302e-01
14	26	9.761244e-01
14	27	9.741170e-01
14	28	9.706147e-01
14	29	9.511952e-01
14	30	9.387094e-01
14	31	8.804094e-01
14	32	7.570883e-01
14	33	5.464504e-01
14	34	3.880683e-01
14	35	0.000000e+00
14	36	0.000000e+00
14	37	9.337286e-01
14	38	9.681414e-01
14	39	9.684981e-01
14	40	9.664462e-01
14	41	9.478917e-01
14	42	9.337041e-01
14	43	8.753455e-01
14	44	7.474192e-01
14	45	5.507157e-01
14	46	3.877848e-01
14	47	0.000000e+00
14	48	0.000000e+00
14	49	9.516696e-01
14	50	9.769840e-01
14	51	9.747179e-01
14	52	9.709165e-01
14	53	9.515976e-01
14	54	9.392659e-01
14	55	8.802627e-01
14	56	7.587670e-01
14	57	5.441442e-01
14	58	3.873267e-01
14	59	0.000000e+00
14	60	0.000000e+00
14	61	-2.268396e-01
14	62	-2.165058e-01
14	63	-1.419082e-02
14	64	4.651709e-01
14	65	6.590128e-01
14	66	5.848541e-01
14	67	5.508700e-01
14	68	5.595289e-01
14	69	4.222987e-01
14	70	2.931635e-01
14	71	0.000000e+00
14	72	0.000000e+00
14	73	2.604610e-01
14	74	4.663541e-01
14	75	3.996954e-01
14	76	4.427655e-01
14	77	5.365223e-01
14	78	4.715237e-01
14	79	5.455227e-01
14	80	3.786086e-01
14	81	2.782298e-01
14	82	2.697766e-01
14	83	0.000000e+00
14	84	0.000000e+00
14	85	-6.227896e-02
14	86	1.956018e-01
14	87	4.364668e-01
14	88	5.976198e-01
14	89	5.633098e-01
14	90	5.486501e-01
14	91	4.921424e-01
14	92	4.169178e-01
14	93	3.598886e-01
14	94	2.822580e-01
14	95	0.000000e+00
14	96	0.000000e+00
14	97	-2.818061e-01
14	98	-8.616004e-02
14	99	3.415527e-01
14	100	5.273884e-01
14	101	6.517007e-01
14	102	6.217793e-01
14	103	3.941729e-01
14	104	3.359104e-01
14	105	3.357995e-01
14	106	2.806135e-01
14	107	0.000000e+00
14	108	0.000000e+00
14	109	0.000000e+00
15	0	0.000000e+00
15	1	9.447016e-01
15	2	9.765277e-01
15	3	9.848537e-01
15	4	9.831608e-01
15	5	9.678618e-01
15	6	9.567453e-01
15	7	8.923846e-01
15	8	7.641829e-01
15	9	5.378343e-01
15	10	3.803583e-01
15	11	0.000000e+00
15	12	0.000000e+00
15	13	9.402791e-01
15	14	9.730808e-01
15	15	1.000000e+00
15	16	9.818407e-01
15	17	9.666697e-01
15	18	9.554560e-01
15	19	8.893292e-01
15	20	7.650065e-01
15	21	5.292991e-01
15	22	3.762438e-01
15	23	0.000000e+00
15	24	0.000000e+00
15	25	9.418374e-01
15	26	9.754888e-01
15	27	9.841020e-01
15	28	9.828835e-01
15	29	9.668064e-01
15	30	9.555906e-01
15	31	8.931785e-01
15	32	7.634083e-01
15	33	5.437476e-01
15	34	3.830608e-01
15	35	0.000000e+00
15	36	0.000000e+00
15	37	9.260471e-01
15	38	9.682327e-01
15	39	9.784868e-01
15	40	9.783568e-01
15	41	9.628182e-01
15	42	9.492901e-01
15	43	8.875207e-01
15	44	7.531934e-01
15	45	5.478591e-01
15	46	3.831410e-01
15	47	0.000000e+00
15	48	0.000000e+00
15	49	9.440976e-01
15	50	9.761643e-01
15	51	9.847440e-01
15	52	9.833263e-01
15	53	9.674609e-01
15	54	9.564722e-01
15	55	8.932112e-01
15	56	7.652655e-01
15	57	5.414252e-01
15	58	3.822324e-01
15	59	0.000000e+00
15	60	0.000000e+00
15	61	-2.386079e-01
15	62	-2.213776e-01
15	63	-2.690780e-02
15	64	4.635805e-01
15	65	6.685156e-01
15	66	5.766720e-01
15	67	5.578843e-01
15	68	5.662818e-01
15	69	4.156619e-01
15	70	2.825638e-01
15	71	0.000000e+00
15	72	0.000000e+00
15	73	2.471424e-01
15	74	4.683439e-01
15	75	3.897320e-01
15	76	4.225255e-01
15	77	5.382258e-01
15	78	4.695185e-01
15	79	5.459036e-01
15	80	3.757242e-01
15	81	2.770046e-01
15	82	2.681904e-01
15	83	0.000000e+00
15	84	0.000000e+00
15	85	-8.471347e-02
15	86	1.575330e-01
15	87	4.133602e-01
15	88	5.845590e-01
15	89	5.387147e-01
15	90	5.443131e-01
15	91	4.972285e-01
15	92	4.254507e-01
15	93	3.641740e-01
15	94	2.825714e-01
15	95	0.000000e+00
15	96	0.000000e+00
15	97	-2.911566e-01
15	98	-1.087197e-01
15	99	3.401185e-01
15	100	5.158831e-01
15	101	6.227587e-01
15	102	6.043200e-01
15	103	3.794707e-01
15	104	3.416803e-01
15	105	3.379406e-01
15	106	2.853586e-01
15	107	0.000000e+00
15	108	0.000000e+00
15	109	0.000000e+00
16	0	0.000000e+00
16	1	9.418589e-01
16	2	9.722793e-01
16	3	9.829320e-01
16	4	9.881150e-01
16	5	9.800778e-01
16	6	9.692252e-01
16	7	9.068172e-01
16	8	7.769746e-01
16	9	5.465446e-01
16	10	3.874584e-01
16	11	0.000000e+00
16	12	0.000000e+00
16	13	9.377951e-01
16	14	9.690663e-01
16	15	9.818407e-01
16	16	1.000000e+00
16	17	9.789717e-01
16	18	9.684719e-01
16	19	9.044467e-01
16	20	7.775862e-01
16	21	5.387934e-01
16	22	3.837567e-01
16	23	0.000000e+00
16	24	0.000000e+00
16	25	9.389556e-01
16	26	9.717452e-01
16	27	9.818983e-01
16	28	9.875748e-01
16	29	9.790607e-01
16	30	9.676869e-01
16	31	9.072844e-01
16	32	7.760079e-01
16	33	5.522239e-01
16	34	3.898867e-01
16	35	0.000000e+00
16	36	0.000000e+00
16	37	9.228544e-01
16	38	9.644551e-01
16	39	9.758717e-01
16	40	9.826351e-01
16	41	9.749432e-01
16	42	9.605674e-01
16	43	9.007948e-01
16	44	7.658903e-01
16	45	5.554638e-01
16	46	3.894294e-01
16	47	0.000000e+00
16	48	0.000000e+00
16	49	9.412219e-01
16	50	9.723211e-01
16	51	9.826860e-01
16	52	9.881371e-01
16	53	9.797064e-01
16	54	9.687407e-01
16	55	9.075439e-01
16	56	7.778721e-01
16	57	5.501598e-01
16	58	3.892193e-01
16	59	0.000000e+00
16	60	0.000000e+00
16	61	-2.418601e-01
16	62	-2.080421e-01
16	63	-2.141614e-02
16	64	4.649845e-01
16	65	6.695096e-01
16	66	5.703970e-01
16	67	5.579353e-01
16	68	5.665127e-01
16	69	4.147319e-01
16	70	2.791773e-01
16	71	0.000000e+00
16	72	0.000000e+00
16	73	2.367598e-01
16	74	4.555590e-01
16	75	3.877476e-01
16	76	4.145962e-01
16	77	5.283094e-01
16	78	4.646689e-01
16	79	5.406256e-01
16	80	3.747758e-01
16	81	2.721830e-01
16	82	2.711895e-01
16	83	0.000000e+00
16	84	0.000000e+00
16	85	-9.158876e-02
16	86	1.384823e-01
16	87	4.016806e-01
16	88	5.755720e-01
16	89	5.344295e-01
16	90	5.445962e-01
16	91	4.939255e-01
16	92	4.227031e-01
16	93	3.612202e-01
16	94	2.820162e-01
16	95	0.000000e+00
16	96	0.000000e+00
16	97	-2.866621e-01
16	98	-1.155867e-01
16	99	3.299244e-01
16	100	5.003464e-01
16	101	6.090724e-01
16	102	5.987994e-01
16	103	3.791480e-01
16	104	3.371306e-01
16	105	3.399077e-01
16	106	2.857954e-01
16	107	0.000000e+00
16	108	0.000000e+00
16	109	0.000000e+00
17	0	0.000000e+00
17	1	9.300257e-01
17	2	9.528444e-01
17	3	9.662876e-01
17	4	9.796873e-01
17	5	9.892471e-01
17	6	9.778722e-01
17	7	9.228030e-01
17	8	7.936778e-01
17	9	5.623397e-01
17	10	4.027952e-01
17	11	0.000000e+00
17	12	0.000000e+00
17	13	9.262709e-01
17	14	9.499347e-01
17	15	9.666697e-01
17	16	9.789717e-01
17	17	1.000000e+00
17	18	9.769987e-01
17	19	9.212150e-01
17	20	7.933704e-01
17	21	5.556373e-01
17	22	3.999068e-01
17	23	0.000000e+00
17	24	0.000000e+00
17	25	9.273324e-01
17	26	9.532535e-01
17	27	9.645046e-01
17	28	9.791656e-01
17	29	9.886717e-01
17	30	9.763661e-01
17	31	9.227402e-01
17	32	7.929400e-01
17	33	5.679018e-01
17	34	4.049325e-01
17	35	0.000000e+00
17	36	0.000000e+00
17	37	9.111528e-01
17	38	9.461359e-01
17	39	9.571120e-01
17	40	9.739727e-01
17	41	9.843944e-01
17	42	9.692093e-01
17	43	9.151697e-01
17	44	7.837013e-01
17	45	5.699234e-01
17	46	4.033941e-01
17	47	0.000000e+00
17	48	0.000000e+00
17	49	9.294902e-01
17	50	9.535917e-01
17	51	9.657202e-01
17	52	9.797543e-01
17	53	9.891770e-01
17	54	9.773651e-01
17	55	9.232267e-01
17	56	7.945929e-01
17	57	5.661337e-01
17	58	4.044901e-01
17	59	0.000000e+00
17	60	0.000000e+00
17	61	-2.403675e-01
17	62	-1.899928e-01
17	63	-1.609803e-02
17	64	4.645905e-01
17	65	6.640461e-01
17	66	5.661201e-01
17	67	5.536870e-01
17	68	5.678206e-01
17	69	4.130659e-01
17	70	2.800195e-01
17	71	0.000000e+00
17	72	0.000000e+00
17	73	2.184542e-01
17	74	4.346056e-01
17	75	3.735394e-01
17	76	4.080687e-01
17	77	5.194100e-01
17	78	4.667454e-01
17	79	5.299020e-01
17	80	3.732889e-01
17	81	2.778991e-01
17	82	2.683593e-01
17	83	0.000000e+00
17	84	0.000000e+00
17	85	-1.001011e-01
17	86	1.070888e-01
17	87	3.781384e-01
17	88	5.554594e-01
17	89	5.216597e-01
17	90	5.492731e-01
17	91	4.948472e-01
17	92	4.303677e-01
17	93	3.694935e-01
17	94	2.931930e-01
17	95	0.000000e+00
17	96	0.000000e+00
17	97	-2.679313e-01
17	98	-1.182795e-01
17	99	3.117119e-01
17	100	4.705735e-01
17	101	5.697493e-01
17	102	5.761577e-01
17	103	3.695503e-01
17	104	3.201998e-01
17	105	3.373199e-01
17	106	2.903297e-01
17	107	0.000000e+00
17	108	0.000000e+00
17	109	0.000000e+00
18	0	0.000000e+00
18	1	9.067857e-01
18	2	9.394965e-01
18	3	9.542491e-01
18	4	9.698047e-01
18	5	9.765983e-01
18	6	9.864299e-01
18	7	9.534086e-01
18	8	8.451340e-01
18	9	6.325934e-01
18	10	4.726812e-01
18	11	0.000000e+00
18	12	0.000000e+00
18	13	9.034302e-01
18	14	9.368955e-01
18	15	9.554560e-01
18	16	9.684719e-01
18	17	9.769987e-01
18	18	1.000000e+00
18	19	9.521701e-01
18	20	8.456084e-01
18	21	6.276679e-01
18	22	4.706178e-01
18	23	0.000000e+00
18	24	0.000000e+00
18	25	9.038507e-01
18	26	9.397363e-01
18	27	9.526882e-01
18	28	9.693447e-01
18	29	9.755737e-01
18	30	9.851975e-01
18	31	9.531055e-01
18	32	8.439042e-01
18	33	6.370256e-01
18	34	4.743383e-01
18	35	0.000000e+00
18	36	0.000000e+00
18	37	8.882398e-01
18	38	9.325056e-01
18	39	9.445392e-01
18	40	9.649255e-01
18	41	9.700070e-01
18	42	9.776572e-01
18	43	9.448614e-01
18	44	8.331552e-01
18	45	6.360343e-01
18	46	4.709130e-01
18	47	0.000000e+00
18	48	0.000000e+00
18	49	9.061225e-01
18	50	9.401577e-01
18	51	9.538961e-01
18	52	9.697929e-01
18	53	9.764216e-01
18	54	9.861482e-01
18	55	9.538144e-01
18	56	8.458249e-01
18	57	6.359632e-01
18	58	4.742494e-01
18	59	0.000000e+00
18	60	0.000000e+00
18	61	-2.640759e-01
18	62	-2.055186e-01
18	63	-1.340984e-02
18	64	4.557284e-01
18	65	6.747820e-01
18	66	5.821856e-01
18	67	5.883808e-01
18	68	6.076814e-01
18	69	4.672388e-01
18	70	3.299085e-01
18	71	0.000000e+00
18	72	0.000000e+00
18	73	2.527869e-01
18	74	4.632938e-01
18	75	4.072184e-01
18	76	4.323187e-01
18	77	5.409511e-01
18	78	4.858608e-01
18	79	5.585528e-01
18	80	4.084514e-01
18	81	3.167332e-01
18	82	2.975918e-01
18	83	0.000000e+00
18	84	0.000000e+00
18	85	-1.432505e-01
18	86	5.070121e-02
18	87	3.358430e-01
18	88	5.384213e-01
18	89	5.377666e-01
18	90	5.965919e-01
18	91	5.464757e-01
18	92	4.812932e-01
18	93	4.236218e-01
18	94	3.531566e-01
18	95	0.000000e+00
18	96	0.000000e+00
18	97	-2.872165e-01
18	98	-1.128344e-01
18	99	3.450540e-01
18	100	4.943397e-01
18	101	5.889106e-01
18	102	6.162766e-01
18	103	4.191542e-01
18	104	3.860026e-01
18	105	4.011564e-01
18	106	3.505515e-01
18	107	0.000000e+00
18	108	0.000000e+00
18	109	0.000000e+00
19	0	0.000000e+00
19	1	8.442610e-01
19	2	8.771591e-01
19	3	8.854664e-01
19	4	9.076765e-01
19	5	9.195373e-01
19	6	9.549869e-01
19	7	9.807966e-01
19	8	9.339408e-01
19	9	7.754924e-01
19	10	6.267612e-01
19	11	0.000000e+00
19	12	0.000000e+00
19	13	8.409971e-01
19	14	8.757930e-01
19	15	8.893292e-01
19	16	9.044467e-01
19	17	9.212150e-01
19	18	9.521701e-01
19	19	1.000000e+00
19	20	9.337348e-01
19	21	7.716760e-01
19	22	6.249050e-01
19	23	0.000000e+00
19	24	0.000000e+00
19	25	8.416972e-01
19	26	8.780066e-01
19	27	8.839352e-01
19	28	9.079827e-01
19	29	9.191811e-01
19	30	9.556904e-01
19	31	9.801273e-01
19	32	9.325589e-01
19	33	7.787611e-01
19	34	6.281178e-01
19	35	0.000000e+00
19	36	0.000000e+00
19	37	8.277749e-01
19	38	8.703744e-01
19	39	8.736237e-01
19	40	9.059502e-01
19	41	9.126852e-01
19	42	9.508588e-01
19	43	9.714547e-01
19	44	9.212692e-01
19	45	7.744858e-01
19	46	6.225059e-01
19	47	0.000000e+00
19	48	0.000000e+00
19	49	8.435210e-01
19	50	8.783854e-01
19	51	8.854456e-01
19	52	9.078496e-01
19	53	9.199766e-01
19	54	9.557177e-01
19	55	9.810985e-01
19	56	9.343521e-01
19	57	7.784491e-01
19	58	6.283547e-01
19	59	0.000000e+00
19	60	0.000000e+00
19	61	-2.865592e-01
19	62	-2.027111e-01
19	63	1.552083e-02
19	64	4.667342e-01
19	65	6.599690e-01
19	66	6.053648e-01
19	67	6.260211e-01
19	68	6.627423e-01
19	69	5.669173e-01
19	70	4.392730e-01
19	71	0.000000e+00
19	72	0.000000e+00
19	73	3.073399e-01
19	74	4.708901e-01
19	75	4.265784e-01
19	76	4.753922e-01
19	77	5.403474e-01
19	78	5.022919e-01
19	79	5.777131e-01
19	80	4.741379e-01
19	81	4.046444e-01
19	82	3.572229e-01
19	83	0.000000e+00
19	84	0.000000e+00
19	85	-1.853115e-01
19	86	-1.302675e-02
19	87	2.761733e-01
19	88	5.168133e-01
19	89	5.749815e-01
19	90	6.708742e-01
19	91	6.278744e-01
19	92	5.791371e-01
19	93	5.319511e-01
19	94	4.715757e-01
19	95	0.000000e+00
19	96	0.000000e+00
19	97	-2.824838e-01
19	98	-8.736444e-02
19	99	4.074111e-01
19	100	5.277896e-01
19	101	5.941660e-01
19	102	6.565288e-01
19	103	4.919009e-01
19	104	4.645090e-01
19	105	4.904249e-01
19	106	4.444002e-01
19	107	0.000000e+00
19	108	0.000000e+00
19	109	0.000000e+00
20	0	0.000000e+00
20	1	7.250394e-01
20	2	7.579162e-01
20	3	7.595743e-01
20	4	7.832058e-01
20	5	7.904960e-01
20	6	8.510764e-01
20	7	9.351222e-01
20	8	9.773313e-01
20	9	9.118592e-01
20	10	8.051604e-01
20	11	0.000000e+00
20	12	0.000000e+00
20	13	7.209872e-01
20	14	7.580056e-01
20	15	7.650065e-01
20	16	7.775862e-01
20	17	7.933704e-01
20	18	8.456084e-01
20	19	9.337348e-01
20	20	1.000000e+00
20	21	9.088145e-01
20	22	8.028600e-01
20	23	0.000000e+00
20	24	0.000000e+00
20	25	7.232644e-01
20	26	7.585957e-01
20	27	7.589981e-01
20	28	7.846258e-01
20	29	7.909888e-01
20	30	8.543807e-01
20	31	9.347951e-01
20	32	9.760702e-01
20	33	9.140257e-01
20	34	8.066691e-01
20	35	0.000000e+00
20	36	0.000000e+00
20	37	7.130591e-01
20	38	7.506852e-01
20	39	7.481524e-01
20	40	7.859245e-01
20	41	7.840810e-01
20	42	8.535817e-01
20	43	9.273423e-01
20	44	9.641521e-01
20	45	9.067799e-01
20	46	7.994400e-01
20	47	0.000000e+00
20	48	0.000000e+00
20	49	7.243535e-01
20	50	7.590997e-01
20	51	7.603479e-01
20	52	7.837181e-01
20	53	7.916550e-01
20	54	8.532572e-01
20	55	9.358126e-01
20	56	9.776571e-01
20	57	9.142985e-01
20	58	8.070829e-01
20	59	0.000000e+00
20	60	0.000000e+00
20	61	-2.917918e-01
20	62	-1.940578e-01
20	63	4.207135e-02
20	64	4.501862e-01
20	65	6.043205e-01
20	66	5.862048e-01
20	67	6.270496e-01
20	68	6.925877e-01
20	69	6.700843e-01
20	70	5.737763e-01
20	71	0.000000e+00
20	72	0.000000e+00
20	73	3.633492e-01
20	74	4.552676e-01
20	75	4.122503e-01
20	76	4.894069e-01
20	77	5.031090e-01
20	78	4.888568e-01
20	79	5.723486e-01
20	80	5.289194e-01
20	81	5.004939e-01
20	82	4.337936e-01
20	83	0.000000e+00
20	84	0.000000e+00
20	85	-2.099655e-01
20	86	-4.894919e-02
20	87	2.247778e-01
20	88	4.864198e-01
20	89	6.041293e-01
20	90	7.204050e-01
20	91	7.014414e-01
20	92	6.861388e-01
20	93	6.604759e-01
20	94	6.175472e-01
20	95	0.000000e+00
20	96	0.000000e+00
20	97	-2.731481e-01
20	98	-5.571403e-02
20	99	4.685614e-01
20	100	5.627127e-01
20	101	5.916311e-01
20	102	6.749224e-01
20	103	5.690368e-01
20	104	5.669743e-01
20	105	6.052952e-01
20	106	5.514042e-01
20	107	0.000000e+00
20	108	0.000000e+00
20	109	0.000000e+00
21	0	0.000000e+00
21	1	5.126482e-01
21	2	5.318814e-01
21	3	5.226252e-01
21	4	5.466000e-01
21	5	5.516321e-01
21	6	6.365158e-01
21	7	7.731099e-01
21	8	9.086273e-01
21	9	9.763687e-01
21	10	9.443240e-01
21	11	0.000000e+00
21	12	0.000000e+00
21	13	5.067732e-01
21	14	5.318799e-01
21	15	5.292991e-01
21	16	5.387934e-01
21	17	5.556373e-01
21	18	6.276679e-01
21	19	7.716760e-01
21	20	9.088145e-01
21	21	1.000000e+00
21	22	9.436640e-01
21	23	0.000000e+00
21	24	0.000000e+00
21	25	5.132550e-01
21	26	5.334335e-01
21	27	5.232548e-01
21	28	5.487767e-01
21	29	5.533260e-01
21	30	6.428960e-01
21	31	7.730561e-01
21	32	9.074047e-01
21	33	9.756426e-01
21	34	9.446703e-01
21	35	0.000000e+00
21	36	0.000000e+00
21	37	5.100798e-01
21	38	5.281761e-01
21	39	5.129797e-01
21	40	5.537003e-01
21	41	5.467220e-01
21	42	6.478876e-01
21	43	7.676537e-01
21	44	8.957683e-01
21	45	9.629857e-01
21	46	9.338023e-01
21	47	0.000000e+00
21	48	0.000000e+00
21	49	5.128119e-01
21	50	5.334254e-01
21	51	5.242509e-01
21	52	5.470527e-01
21	53	5.536724e-01
21	54	6.403334e-01
21	55	7.741536e-01
21	56	9.086645e-01
21	57	9.773099e-01
21	58	9.458027e-01
21	59	0.000000e+00
21	60	0.000000e+00
21	61	-2.419612e-01
21	62	-1.429828e-01
21	63	8.330198e-02
21	64	3.551283e-01
21	65	4.559198e-01
21	66	4.864626e-01
21	67	5.535040e-01
21	68	6.459762e-01
21	69	7.182032e-01
21	70	6.824258e-01
21	71	0.000000e+00
21	72	0.000000e+00
21	73	3.955192e-01
21	74	3.932067e-01
21	75	3.657648e-01
21	76	4.746070e-01
21	77	4.124050e-01
21	78	4.237967e-01
21	79	4.944219e-01
21	80	5.335900e-01
21	81	5.533743e-01
21	82	4.693708e-01
21	83	0.000000e+00
21	84	0.000000e+00
21	85	-1.896095e-01
21	86	-7.028046e-02
21	87	1.497428e-01
21	88	3.930400e-01
21	89	5.802947e-01
21	90	7.145131e-01
21	91	7.226513e-01
21	92	7.450737e-01
21	93	7.521072e-01
21	94	7.397596e-01
21	95	0.000000e+00
21	96	0.000000e+00
21	97	-2.039996e-01
21	98	1.210273e-02
21	99	4.650799e-01
21	100	5.244946e-01
21	101	5.183931e-01
21	102	6.194879e-01
21	103	6.056402e-01
21	104	6.295478e-01
21	105	6.950463e-01
21	106	6.315148e-01
21	107	0.000000e+00
21	108	0.000000e+00
21	109	0.000000e+00
22	0	0.000000e+00
22	1	3.735928e-01
22	2	3.818682e-01
22	3	3.692672e-01
22	4	3.922072e-01
22	5	3.956288e-01
22	6	4.814662e-01
22	7	6.258681e-01
22	8	7.997886e-01
22	9	9.417212e-01
22	10	9.804171e-01
22	11	0.000000e+00
22	12	0.000000e+00
22	13	3.658274e-01
22	14	3.816697e-01
22	15	3.762438e-01
22	16	3.837567e-01
22	17	3.999068e-01
22	18	4.706178e-01
22	19	6.249050e-01
22	20	8.028600e-01
22	21	9.436640e-01
22	22	1.000000e+00
22	23	0.000000e+00
22	24	0.000000e+00
22	25	3.760205e-01
22	26	3.832823e-01
22	27	3.706840e-01
22	28	3.945634e-01
22	29	3.980970e-01
22	30	4.893921e-01
22	31	6.261918e-01
22	32	7.974566e-01
22	33	9.397403e-01
22	34	9.790204e-01
22	35	0.000000e+00
22	36	0.000000e+00
22	37	3.776754e-01
22	38	3.794533e-01
22	39	3.614374e-01
22	40	4.010053e-01
22	41	3.922431e-01
22	42	4.980295e-01
22	43	6.222043e-01
22	44	7.838874e-01
22	45	9.255450e-01
22	46	9.649123e-01
22	47	0.000000e+00
22	48	0.000000e+00
22	49	3.744200e-01
22	50	3.830449e-01
22	51	3.713939e-01
22	52	3.925536e-01
22	53	3.982139e-01
22	54	4.860343e-01
22	55	6.273739e-01
22	56	7.991318e-01
22	57	9.417410e-01
22	58	9.810620e-01
22	59	0.000000e+00
22	60	0.000000e+00
22	61	-1.774339e-01
22	62	-8.010716e-02
22	63	1.014152e-01
22	64	2.800991e-01
22	65	3.402548e-01
22	66	3.884111e-01
22	67	4.642883e-01
22	68	5.751811e-01
22	69	7.003821e-01
22	70	7.238318e-01
22	71	0.000000e+00
22	72	0.000000e+00
22	73	3.628093e-01
22	74	3.207502e-01
22	75	2.931768e-01
22	76	4.217668e-01
22	77	3.229126e-01
22	78	3.487387e-01
22	79	4.110746e-01
22	80	4.965709e-01
22	81	5.623133e-01
22	82	4.713493e-01
22	83	0.000000e+00
22	84	0.000000e+00
22	85	-1.540220e-01
22	86	-5.357898e-02
22	87	1.322751e-01
22	88	3.432910e-01
22	89	5.495193e-01
22	90	6.670096e-01
22	91	6.992937e-01
22	92	7.569819e-01
22	93	7.869470e-01
22	94	7.927237e-01
22	95	0.000000e+00
22	96	0.000000e+00
22	97	-1.361685e-01
22	98	5.242401e-02
22	99	4.422305e-01
22	100	4.825026e-01
22	101	4.584756e-01
22	102	5.553736e-01
22	103	5.863165e-01
22	104	6.503772e-01
22	105	7.276586e-01
22	106	6.609843e-01
22	107	0.000000e+00
22	108	0.000000e+00
22	109	0.000000e+00
23	0	0.000000e+00
23	1	0.000000e+00
23	2	0.000000e+00
23	3	0.000000e+00
23	4	0.000000e+00
23	5	0.000000e+00
23	6	0.000000e+00
23	7	0.000000e+00
23	8	0.000000e+00
23	9	0.000000e+00
23	10	0.000000e+00
23	11	0.000000e+00
23	12	0.000000e+00
23	13	0.000000e+00
23	14	0.000000e+00
23	15	0.000000e+00
23	16	0.000000e+00
23	17	0.000000e+00
23	18	0.000000e+00
23	19	0.000000e+00
23	20	0.000000e+00
23	21	0.000000e+00
23	22	0.000000e+00
23	23	0.000000e+00
23	24	0.000000e+00
23	25	0.000000e+00
23	26	0.000000e+00
23	27	0.000000e+00
23	28	0.000000e+00
23	29	0.000000e+00
23	30	0.000000e+00
23	31	0.000000e+00
23	32	0.000000e+00
23	33	0.000000e+00
23	34	0.000000e+00
23	35	0.000000e+00
23	36	0.000000e+00
23	37	0.000000e+00
23	38	0.000000e+00
23	39	0.000000e+00
23	40	0.000000e+00
23	41	0.000000e+00
23	42	0.000000e+00
23	43	0.000000e+00
23	44	0.000000e+00
23	45	0.000000e+00
23	46	0.000000e+00
23	47	0.000000e+00
23	48	0.000000e+00
23	49	0.000000e+00
23	50	0.000000e+00
23	51	0.000000e+00
23	52	0.000000e+00
23	53	0.000000e+00
23	54	0.000000e+00
23	55	0.000000e+00
23	56	0.000000e+00
23	57	0.000000e+00
23	58	0.000000e+00
23	59	0.000000e+00
23	60	0.000000e+00
23	61	0.000000e+00
23	62	0.000000e+00
23	63	0.000000e+00
23	64	0.000000e+00
23	65	0.000000e+00
23	66	0.000000e+00
23	67	0.000000e+00
23	68	0.000000e+00
23	69	0.000000e+00
23	70	0.000000e+00
23	71	0.000000e+00
23	72	0.000000e+00
23	73	0.000000e+00
23	74	0.000000e+00
23	75	0.000000e+00
23	76	0.000000e+00
23	77	0.000000e+00
23	78	0.000000e+00
23	79	0.000000e+00
23	80	0.000000e+00
23	81	0.000000e+00
23	82	0.000000e+00
23	83	0.000000e+00
23	84	0.000000e+00
23	85	0.000000e+00
23	86	0.000000e+00
23	87	0.000000e+00
23	88	0.000000e+00
23	89	0.000000e+00
23	90	0.000000e+00
23	91	0.000000e+00
23	92	0.000000e+00
23	93	0.000000e+00
23	94	0.000000e+00
23	95	0.000000e+00
23	96	0.000000e+00
23	97	0.000000e+00
23	98	0.000000e+00
23	99	0.000000e+00
23	100	0.000000e+00
23	101	0.000000e+00
23	102	0.000000e+00
23	103	0.000000e+00
23	104	0.000000e+00
23	105	0.000000e+00
23	106	0.000000e+00
23	107	0.000000e+00
23	108	0.000000e+00
23	109	0.000000e+00
24	0	0.000000e+00
24	1	0.000000e+00
24	2	0.000000e+00
24	3	0.000000e+00
24	4	0.000000e+00
24	5	0.000000e+00
24	6	0.000000e+00
24	7	0.000000e+00
24	8	0.000000e+00
24	9	0.000000e+00
24	10	0.000000e+00
24	11	0.000000e+00
24	12	0.000000e+00
24	13	0.000000e+00
24	14	0.000000e+00
24	15	0.000000e+00
24	16	0.000000e+00
24	17	0.000000e+00
24	18	0.000000e+00
24	19	0.000000e+00
24	20	0.000000e+00
24	21	0.000000e+00
24	22	0.000000e+00
24	23	0.000000e+00
24	24	0.000000e+00
24	25	0.000000e+00
24	26	0.000000e+00
24	27	0.000000e+00
24	28	0.000000e+00
24	29	0.000000e+00
24	30	0.000000e+00
24	31	0.000000e+00
24	32	0.000000e+00
24	33	0.000000e+00
24	34	0.000000e+00
24	35	0.000000e+00
24	36	0.000000e+00
24	37	0.000000e+00
24	38	0.000000e+00
24	39	0.000000e+00
24	40	0.000000e+00
24	41	0.000000e+00
24	42	0.000000e+00
24	43	0.000000e+00
24	44	0.000000e+00
24	45	0.000000e+00
24	46	0.000000e+00
24	47	0.000000e+00
24	48	0.000000e+00
24	49	0.000000e+00
24	50	0.000000e+00
24	51	0.000000e+00
24	52	0.000000e+00
24	53	0.000000e+00
24	54	0.000000e+00
24	55	0.000000e+00
24	56	0.000000e+00
24	57	0.000000e+00
24	58	0.000000e+00
24	59	0.000000e+00
24	60	0.000000e+00
24	61	0.000000e+00
24	62	0.000000e+00
24	63	0.000000e+00
24	64	0.000000e+00
24	65	0.000000e+00
24	66	0.000000e+00
24	67	0.000000e+00
24	68	0.000000e+00
24	69	0.000000e+00
24	70	0.000000e+00
24	71	0.000000e+00
24	72	0.000000e+00
24	73	0.000000e+00
24	74	0.000000e+00
24	75	0.000000e+00
24	76	0.000000e+00
24	77	0.000000e+00
24	78	0.000000e+00
24	79	0.000000e+00
24	80	0.000000e+00
24	81	0.000000e+00
24	82	0.000000e+00
24	83	0.000000e+00
24	84	0.000000e+00
24	85	0.000000e+00
24	86	0.000000e+00
24	87	0.000000e+00
24	88	0.000000e+00
24	89	0.000000e+00
24	90	0.000000e+00
24	91	0.000000e+00
24	92	0.000000e+00
24	93	0.000000e+00
24	94	0.000000e+00
24	95	0.000000e+00
24	96	0.000000e+00
24	97	0.000000e+00
24	98	0.000000e+00
24	99	0.000000e+00
24	100	0.000000e+00
24	101	0.000000e+00
24	102	0.000000e+00
24	103	0.000000e+00
24	104	0.000000e+00
24	105	0.000000e+00
24	106	0.000000e+00
24	107	0.000000e+00
24	108	0.000000e+00
24	109	0.000000e+00
25	0	0.000000e+00
25	1	9.599739e-01
25	2	9.534817e-01
25	3	9.422109e-01
25	4	9.394428e-01
25	5	9.293740e-01
25	6	9.068133e-01
25	7	8.461073e-01
25	8	7.231476e-01
25	9	5.216449e-01
25	10	3.786566e-01
25	11	0.000000e+00
25	12	0.000000e+00
25	13	9.528214e-01
25	14	9.495302e-01
25	15	9.418374e-01
25	16	9.389556e-01
25	17	9.273324e-01
25	18	9.038507e-01
25	19	8.416972e-01
25	20	7.232644e-01
25	21	5.132550e-01
25	22	3.760205e-01
25	23	0.000000e+00
25	24	0.000000e+00
25	25	1.000000e+00
25	26	9.537845e-01
25	27	9.415199e-01
25	28	9.390887e-01
25	29	9.295059e-01
25	30	9.067868e-01
25	31	8.473883e-01
25	32	7.228630e-01
25	33	5.270862e-01
25	34	3.802637e-01
25	35	0.000000e+00
25	36	0.000000e+00
25	37	9.450470e-01
25	38	9.474585e-01
25	39	9.351853e-01
25	40	9.338580e-01
25	41	9.265949e-01
25	42	9.028952e-01
25	43	8.435674e-01
25	44	7.139834e-01
25	45	5.312412e-01
25	46	3.785980e-01
25	47	0.000000e+00
25	48	0.000000e+00
25	49	9.598533e-01
25	50	9.539938e-01
25	51	9.424632e-01
25	52	9.396123e-01
25	53	9.296455e-01
25	54	9.071262e-01
25	55	8.469631e-01
25	56	7.243961e-01
25	57	5.249375e-01
25	58	3.799121e-01
25	59	0.000000e+00
25	60	0.000000e+00
25	61	-1.959937e-01
25	62	-2.106749e-01
25	63	-1.263022e-02
25	64	4.429727e-01
25	65	6.301328e-01
25	66	5.724629e-01
25	67	5.190126e-01
25	68	5.348851e-01
25	69	4.018514e-01
25	70	2.988797e-01
25	71	0.000000e+00
25	72	0.000000e+00
25	73	2.505611e-01
25	74	4.460866e-01
25	75	3.942817e-01
25	76	4.690135e-01
25	77	5.286539e-01
25	78	4.652870e-01
25	79	5.223048e-01
25	80	3.678415e-01
25	81	2.672266e-01
25	82	2.444078e-01
25	83	0.000000e+00
25	84	0.000000e+00
25	85	-2.581961e-02
25	86	2.387911e-01
25	87	4.654526e-01
25	88	6.048011e-01
25	89	5.665423e-01
25	90	5.346071e-01
25	91	4.764530e-01
25	92	4.029170e-01
25	93	3.611654e-01
25	94	2.816495e-01
25	95	0.000000e+00
25	96	0.000000e+00
25	97	-2.297841e-01
25	98	-3.088494e-02
25	99	3.253793e-01
25	100	5.260128e-01
25	101	6.478894e-01
25	102	6.024251e-01
25	103	3.770928e-01
25	104	3.030258e-01
25	105	3.087125e-01
25	106	2.589255e-01
25	107	0.000000e+00
25	108	0.000000e+00
25	109	0.000000e+00
26	0	0.000000e+00
26	1	9.563795e-01
26	2	9.799656e-01
26	3	9.772748e-01
26	4	9.734829e-01
26	5	9.551871e-01
26	6	9.421039e-01
26	7	8.816559e-01
26	8	7.586693e-01
26	9	5.424686e-01
26	10	3.877273e-01
26	11	0.000000e+00
26	12	0.000000e+00
26	13	9.513517e-01
26	14	9.761244e-01
26	15	9.754888e-01
26	16	9.717452e-01
26	17	9.532535e-01
26	18	9.397363e-01
26	19	8.780066e-01
26	20	7.585957e-01
26	21	5.334335e-01
26	22	3.832823e-01
26	23	0.000000e+00
26	24	0.000000e+00
26	25	9.537845e-01
26	26	1.000000e+00
26	27	9.768910e-01
26	28	9.734099e-01
26	29	9.547201e-01
26	30	9.416634e-01
26	31	8.828327e-01
26	32	7.583315e-01
26	33	5.485021e-01
26	34	3.905438e-01
26	35	0.000000e+00
26	36	0.000000e+00
26	37	9.382205e-01
26	38	9.727479e-01
26	39	9.715849e-01
26	40	9.693040e-01
26	41	9.515651e-01
26	42	9.367317e-01
26	43	8.779173e-01
26	44	7.491316e-01
26	45	5.531101e-01
26	46	3.908867e-01
26	47	0.000000e+00
26	48	0.000000e+00
26	49	9.557717e-01
26	50	9.799806e-01
26	51	9.774309e-01
26	52	9.736766e-01
26	53	9.550784e-01
26	54	9.421955e-01
26	55	8.826766e-01
26	56	7.598897e-01
26	57	5.461087e-01
26	58	3.896299e-01
26	59	0.000000e+00
26	60	0.000000e+00
26	61	-2.205404e-01
26	62	-2.123493e-01
26	63	-7.370829e-03
26	64	4.682450e-01
26	65	6.591433e-01
26	66	5.847237e-01
26	67	5.540872e-01
26	68	5.618462e-01
26	69	4.216136e-01
26	70	2.942403e-01
26	71	0.000000e+00
26	72	0.000000e+00
26	73	2.588536e-01
26	74	4.671315e-01
26	75	4.029839e-01
26	76	4.473942e-01
26	77	5.405111e-01
26	78	4.727745e-01
26	79	5.463636e-01
26	80	3.809592e-01
26	81	2.749672e-01
26	82	2.695770e-01
26	83	0.000000e+00
26	84	0.000000e+00
26	85	-5.379856e-02
26	86	2.003582e-01
26	87	4.405631e-01
26	88	6.000827e-01
26	89	5.624561e-01
26	90	5.506076e-01
26	91	4.948237e-01
26	92	4.194105e-01
26	93	3.625324e-01
26	94	2.839595e-01
26	95	0.000000e+00
26	96	0.000000e+00
26	97	-2.709804e-01
26	98	-7.444771e-02
26	99	3.434512e-01
26	100	5.246422e-01
26	101	6.452948e-01
26	102	6.175835e-01
26	103	3.941367e-01
26	104	3.314476e-01
26	105	3.365428e-01
26	106	2.775214e-01
26	107	0.000000e+00
26	108	0.000000e+00
26	109	0.000000e+00
27	0	0.000000e+00
27	1	9.443590e-01
27	2	9.778671e-01
27	3	9.864128e-01
27	4	9.835933e-01
27	5	9.661184e-01
27	6	9.543121e-01
27	7	8.876001e-01
27	8	7.589093e-01
27	9	5.326093e-01
27	10	3.758245e-01
27	11	0.000000e+00
27	12	0.000000e+00
27	13	9.397805e-01
27	14	9.741170e-01
27	15	9.841020e-01
27	16	9.818983e-01
27	17	9.645046e-01
27	18	9.526882e-01
27	19	8.839352e-01
27	20	7.589981e-01
27	21	5.232548e-01
27	22	3.706840e-01
27	23	0.000000e+00
27	24	0.000000e+00
27	25	9.415199e-01
27	26	9.768910e-01
27	27	1.000000e+00
27	28	9.834820e-01
27	29	9.651780e-01
27	30	9.533404e-01
27	31	8.887616e-01
27	32	7.586057e-01
27	33	5.389692e-01
27	34	3.791746e-01
27	35	0.000000e+00
27	36	0.000000e+00
27	37	9.258546e-01
27	38	9.699532e-01
27	39	9.811385e-01
27	40	9.793398e-01
27	41	9.616494e-01
27	42	9.474735e-01
27	43	8.838202e-01
27	44	7.492596e-01
27	45	5.440599e-01
27	46	3.805013e-01
27	47	0.000000e+00
27	48	0.000000e+00
27	49	9.437554e-01
27	50	9.775117e-01
27	51	9.863979e-01
27	52	9.838131e-01
27	53	9.657505e-01
27	54	9.541316e-01
27	55	8.886059e-01
27	56	7.602170e-01
27	57	5.363949e-01
27	58	3.780144e-01
27	59	0.000000e+00
27	60	0.000000e+00
27	61	-2.355429e-01
27	62	-2.204310e-01
27	63	-2.616946e-02
27	64	4.640476e-01
27	65	6.670578e-01
27	66	5.729582e-01
27	67	5.550857e-01
27	68	5.620427e-01
27	69	4.117377e-01
27	70	2.781470e-01
27	71	0.000000e+00
27	72	0.000000e+00
27	73	2.463195e-01
27	74	4.686555e-01
27	75	3.893272e-01
27	76	4.206509e-01
27	77	5.381899e-01
27	78	4.684520e-01
27	79	5.470791e-01
27	80	3.741031e-01
27	81	2.706492e-01
27	82	2.685467e-01
27	83	0.000000e+00
27	84	0.000000e+00
27	85	-7.962093e-02
27	86	1.653678e-01
27	87	4.184125e-01
27	88	5.869664e-01
27	89	5.388691e-01
27	90	5.410486e-01
27	91	4.950858e-01
27	92	4.221710e-01
27	93	3.603620e-01
27	94	2.787712e-01
27	95	0.000000e+00
27	96	0.000000e+00
27	97	-2.924394e-01
27	98	-1.084551e-01
27	99	3.390294e-01
27	100	5.168903e-01
27	101	6.251746e-01
27	102	6.036250e-01
27	103	3.788597e-01
27	104	3.389674e-01
27	105	3.354223e-01
27	106	2.825059e-01
27	107	0.000000e+00
27	108	0.000000e+00
27	109	0.000000e+00
28	0	0.000000e+00
28	1	9.419834e-01
28	2	9.739186e-01
28	3	9.842654e-01
28	4	9.893818e-01
28	5	9.808409e-01
28	6	9.710499e-01
28	7	9.112717e-01
28	8	7.850956e-01
28	9	5.576587e-01
28	10	3.995658e-01
28	11	0.000000e+00
28	12	0.000000e+00
28	13	9.377207e-01
28	14	9.706147e-01
28	15	9.828835e-01
28	16	9.875748e-01
28	17	9.791656e-01
28	18	9.693447e-01
28	19	9.079827e-01
28	20	7.846258e-01
28	21	5.487767e-01
28	22	3.945634e-01
28	23	0.000000e+00
28	24	0.000000e+00
28	25	9.390887e-01
28	26	9.734099e-01
28	27	9.834820e-01
28	28	1.000000e+00
28	29	9.801864e-01
28	30	9.701111e-01
28	31	9.121102e-01
28	32	7.846956e-01
28	33	5.639081e-01
28	34	4.027785e-01
28	35	0.000000e+00
28	36	0.000000e+00
28	37	9.231772e-01
28	38	9.661961e-01
28	39	9.777521e-01
28	40	9.851843e-01
28	41	9.766996e-01
28	42	9.641226e-01
28	43	9.065464e-01
28	44	7.756255e-01
28	45	5.682325e-01
28	46	4.036702e-01
28	47	0.000000e+00
28	48	0.000000e+00
28	49	9.413053e-01
28	50	9.739522e-01
28	51	9.841526e-01
28	52	9.895615e-01
28	53	9.806547e-01
28	54	9.708695e-01
28	55	9.121359e-01
28	56	7.862371e-01
28	57	5.615363e-01
28	58	4.017207e-01
28	59	0.000000e+00
28	60	0.000000e+00
28	61	-2.408469e-01
28	62	-2.056773e-01
28	63	-1.868960e-02
28	64	4.683874e-01
28	65	6.694636e-01
28	66	5.717761e-01
28	67	5.601725e-01
28	68	5.701741e-01
28	69	4.213710e-01
28	70	2.858514e-01
28	71	0.000000e+00
28	72	0.000000e+00
28	73	2.426681e-01
28	74	4.597381e-01
28	75	3.897601e-01
28	76	4.193817e-01
28	77	5.314455e-01
28	78	4.694957e-01
28	79	5.445795e-01
28	80	3.806283e-01
28	81	2.803088e-01
28	82	2.768667e-01
28	83	0.000000e+00
28	84	0.000000e+00
28	85	-9.187492e-02
28	86	1.405756e-01
28	87	4.018159e-01
28	88	5.778927e-01
28	89	5.404718e-01
28	90	5.524671e-01
28	91	5.025756e-01
28	92	4.323883e-01
28	93	3.690232e-01
28	94	2.913876e-01
28	95	0.000000e+00
28	96	0.000000e+00
28	97	-2.892015e-01
28	98	-1.165460e-01
28	99	3.336781e-01
28	100	5.022076e-01
28	101	6.116338e-01
28	102	6.016564e-01
28	103	3.852197e-01
28	104	3.422612e-01
28	105	3.466782e-01
28	106	2.933771e-01
28	107	0.000000e+00
28	108	0.000000e+00
28	109	0.000000e+00
29	0	0.000000e+00
29	1	9.321967e-01
29	2	9.541871e-01
29	3	9.667889e-01
29	4	9.803711e-01
29	5	9.904966e-01
29	6	9.774330e-01
29	7	9.217358e-01
29	8	7.926763e-01
29	9	5.614181e-01
29	10	4.024816e-01
29	11	0.000000e+00
29	12	0.000000e+00
29	13	9.282751e-01
29	14	9.511952e-01
29	15	9.668064e-01
29	16	9.790607e-01
29	17	9.886717e-01
29	18	9.755737e-01
29	19	9.191811e-01
29	20	7.909888e-01
29	21	5.533260e-01
29	22	3.980970e-01
29	23	0.000000e+00
29	24	0.000000e+00
29	25	9.295059e-01
29	26	9.547201e-01
29	27	9.651780e-01
29	28	9.801864e-01
29	29	1.000000e+00
29	30	9.764825e-01
29	31	9.220951e-01
29	32	7.926597e-01
29	33	5.677469e-01
29	34	4.054953e-01
29	35	0.000000e+00
29	36	0.000000e+00
29	37	9.133549e-01
29	38	9.476950e-01
29	39	9.581447e-01
29	40	9.756349e-01
29	41	9.870437e-01
29	42	9.705104e-01
29	43	9.155392e-01
29	44	7.849209e-01
29	45	5.713381e-01
29	46	4.056888e-01
29	47	0.000000e+00
29	48	0.000000e+00
29	49	9.316187e-01
29	50	9.550033e-01
29	51	9.662991e-01
29	52	9.805816e-01
29	53	9.906374e-01
29	54	9.771910e-01
29	55	9.223084e-01
29	56	7.938968e-01
29	57	5.655688e-01
29	58	4.045871e-01
29	59	0.000000e+00
29	60	0.000000e+00
29	61	-2.372745e-01
29	62	-1.858896e-01
29	63	-1.437019e-02
29	64	4.657593e-01
29	65	6.606914e-01
29	66	5.631221e-01
29	67	5.498041e-01
29	68	5.645863e-01
29	69	4.100172e-01
29	70	2.773090e-01
29	71	0.000000e+00
29	72	0.000000e+00
29	73	2.180617e-01
29	74	4.316336e-01
29	75	3.706733e-01
29	76	4.081630e-01
29	77	5.176518e-01
29	78	4.672570e-01
29	79	5.291008e-01
29	80	3.734724e-01
29	81	2.778548e-01
29	82	2.692672e-01
29	83	0.000000e+00
29	84	0.000000e+00
29	85	-9.633364e-02
29	86	1.133023e-01
29	87	3.795468e-01
29	88	5.544788e-01
29	89	5.213323e-01
29	90	5.464714e-01
29	91	4.913590e-01
29	92	4.271120e-01
29	93	3.652292e-01
29	94	2.908607e-01
29	95	0.000000e+00
29	96	0.000000e+00
29	97	-2.668965e-01
29	98	-1.199332e-01
29	99	3.071748e-01
29	100	4.649224e-01
29	101	5.693791e-01
29	102	5.728007e-01
29	103	3.664088e-01
29	104	3.125600e-01
29	105	3.323604e-01
29	106	2.858301e-01
29	107	0.000000e+00
29	108	0.000000e+00
29	109	0.000000e+00
30	0	0.000000e+00
30	1	9.095936e-01
30	2	9.413824e-01
30	3	9.546008e-01
30	4	9.700627e-01
30	5	9.768600e-01
30	6	9.876273e-01
30	7	9.584647e-01
30	8	8.555245e-01
30	9	6.495850e-01
30	10	4.932328e-01
30	11	0.000000e+00
30	12	0.000000e+00
30	13	9.057646e-01
30	14	9.387094e-01
30	15	9.555906e-01
30	16	9.676869e-01
30	17	9.763661e-01
30	18	9.851975e-01
30	19	9.556904e-01
30	20	8.543807e-01
30	21	6.428960e-01
30	22	4.893921e-01
30	23	0.000000e+00
30	24	0.000000e+00
30	25	9.067868e-01
30	26	9.416634e-01
30	27	9.533404e-01
30	28	9.701111e-01
30	29	9.764825e-01
30	30	1.000000e+00
30	31	9.587831e-01
30	32	8.551562e-01
30	33	6.548117e-01
30	34	4.958853e-01
30	35	0.000000e+00
30	36	0.000000e+00
30	37	8.915423e-01
30	38	9.344575e-01
30	39	9.454325e-01
30	40	9.668145e-01
30	41	9.719215e-01
30	42	9.821276e-01
30	43	9.521088e-01
30	44	8.459999e-01
30	45	6.555053e-01
30	46	4.942368e-01
30	47	0.000000e+00
30	48	0.000000e+00
30	49	9.089096e-01
30	50	9.420421e-01
30	51	9.544313e-01
30	52	9.702367e-01
30	53	9.770324e-01
30	54	9.878960e-01
30	55	9.590958e-01
30	56	8.565832e-01
30	57	6.532815e-01
30	58	4.952810e-01
30	59	0.000000e+00
30	60	0.000000e+00
30	61	-2.610135e-01
30	62	-2.018498e-01
30	63	-8.472923e-03
30	64	4.573711e-01
30	65	6.720040e-01
30	66	5.841723e-01
30	67	5.904647e-01
30	68	6.124198e-01
30	69	4.772075e-01
30	70	3.435144e-01
30	71	0.000000e+00
30	72	0.000000e+00
30	73	2.616967e-01
30	74	4.686204e-01
30	75	4.102833e-01
30	76	4.425920e-01
30	77	5.448207e-01
30	78	4.923513e-01
30	79	5.631646e-01
30	80	4.173983e-01
30	81	3.299619e-01
30	82	3.058318e-01
30	83	0.000000e+00
30	84	0.000000e+00
30	85	-1.422845e-01
30	86	5.655778e-02
30	87	3.388922e-01
30	88	5.436845e-01
30	89	5.503067e-01
30	90	6.094622e-01
30	91	5.607290e-01
30	92	4.972359e-01
30	93	4.388705e-01
30	94	3.702912e-01
30	95	0.000000e+00
30	96	0.000000e+00
30	97	-2.867677e-01
30	98	-1.108553e-01
30	99	3.508971e-01
30	100	5.004192e-01
30	101	5.975038e-01
30	102	6.234306e-01
30	103	4.286446e-01
30	104	3.948507e-01
30	105	4.112148e-01
30	106	3.639125e-01
30	107	0.000000e+00
30	108	0.000000e+00
30	109	0.000000e+00
31	0	0.000000e+00
31	1	8.498952e-01
31	2	8.819678e-01
31	3	8.899313e-01
31	4	9.113319e-01
31	5	9.219841e-01
31	6	9.572651e-01
31	7	9.833393e-01
31	8	9.370346e-01
31	9	7.791815e-01
31	10	6.303113e-01
31	11	0.000000e+00
31	12	0.000000e+00
31	13	8.460211e-01
31	14	8.804094e-01
31	15	8.931785e-01
31	16	9.072844e-01
31	17	9.227402e-01
31	18	9.531055e-01
31	19	9.801273e-01
31	20	9.347951e-01
31	21	7.730561e-01
31	22	6.261918e-01
31	23	0.000000e+00
31	24	0.000000e+00
31	25	8.473883e-01
31	26	8.828327e-01
31	27	8.887616e-01
31	28	9.121102e-01
31	29	9.220951e-01
31	30	9.587831e-01
31	31	1.000000e+00
31	32	9.368545e-01
31	33	7.835733e-01
31	34	6.329781e-01
31	35	0.000000e+00
31	36	0.000000e+00
31	37	8.338317e-01
31	38	8.753128e-01
31	39	8.790869e-01
31	40	9.109653e-01
31	41	9.166015e-01
31	42	9.555714e-01
31	43	9.771461e-01
31	44	9.277649e-01
31	45	7.818052e-01
31	46	6.299207e-01
31	47	0.000000e+00
31	48	0.000000e+00
31	49	8.490698e-01
31	50	8.831585e-01
31	51	8.900894e-01
31	52	9.117187e-01
31	53	9.226568e-01
31	54	9.584052e-01
31	55	9.839183e-01
31	56	9.380229e-01
31	57	7.826148e-01
31	58	6.325258e-01
31	59	0.000000e+00
31	60	0.000000e+00
31	61	-2.860295e-01
31	62	-2.076751e-01
31	63	1.160083e-02
31	64	4.627307e-01
31	65	6.583621e-01
31	66	6.033405e-01
31	67	6.225208e-01
31	68	6.609072e-01
31	69	5.654839e-01
31	70	4.392837e-01
31	71	0.000000e+00
31	72	0.000000e+00
31	73	3.105183e-01
31	74	4.768377e-01
31	75	4.295511e-01
31	76	4.816479e-01
31	77	5.441724e-01
31	78	5.050886e-01
31	79	5.819393e-01
31	80	4.759035e-01
31	81	4.041114e-01
31	82	3.566621e-01
31	83	0.000000e+00
31	84	0.000000e+00
31	85	-1.883190e-01
31	86	-8.390349e-03
31	87	2.793986e-01
31	88	5.216374e-01
31	89	5.818334e-01
31	90	6.762812e-01
31	91	6.350880e-01
31	92	5.848564e-01
31	93	5.386254e-01
31	94	4.779665e-01
31	95	0.000000e+00
31	96	0.000000e+00
31	97	-2.864703e-01
31	98	-8.784891e-02
31	99	4.074165e-01
31	100	5.358732e-01
31	101	6.026450e-01
31	102	6.615336e-01
31	103	4.976137e-01
31	104	4.688470e-01
31	105	4.912191e-01
31	106	4.497289e-01
31	107	0.000000e+00
31	108	0.000000e+00
31	109	0.000000e+00
32	0	0.000000e+00
32	1	7.248972e-01
32	2	7.572356e-01
32	3	7.589388e-01
32	4	7.826388e-01
32	5	7.915075e-01
32	6	8.509274e-01
32	7	9.361697e-01
32	8	9.803163e-01
32	9	9.134346e-01
32	10	8.037119e-01
32	11	0.000000e+00
32	12	0.000000e+00
32	13	7.210183e-01
32	14	7.570883e-01
32	15	7.634083e-01
32	16	7.760079e-01
32	17	7.929400e-01
32	18	8.439042e-01
32	19	9.325589e-01
32	20	9.760702e-01
32	21	9.074047e-01
32	22	7.974566e-01
32	23	0.000000e+00
32	24	0.000000e+00
32	25	7.228630e-01
32	26	7.583315e-01
32	27	7.586057e-01
32	28	7.846956e-01
32	29	7.926597e-01
32	30	8.551562e-01
32	31	9.368545e-01
32	32	1.000000e+00
32	33	9.173588e-01
32	34	8.076396e-01
32	35	0.000000e+00
32	36	0.000000e+00
32	37	7.123058e-01
32	38	7.508423e-01
32	39	7.486915e-01
32	40	7.871168e-01
32	41	7.872779e-01
32	42	8.562528e-01
32	43	9.317141e-01
32	44	9.737490e-01
32	45	9.135080e-01
32	46	8.050295e-01
32	47	0.000000e+00
32	48	0.000000e+00
32	49	7.240416e-01
32	50	7.586965e-01
32	51	7.597347e-01
32	52	7.834466e-01
32	53	7.929424e-01
32	54	8.535595e-01
32	55	9.372185e-01
32	56	9.816739e-01
32	57	9.167644e-01
32	58	8.068018e-01
32	59	0.000000e+00
32	60	0.000000e+00
32	61	-2.958270e-01
32	62	-1.997523e-01
32	63	4.382197e-02
32	64	4.530040e-01
32	65	6.026310e-01
32	66	5.834578e-01
32	67	6.247867e-01
32	68	6.892327e-01
32	69	6.630697e-01
32	70	5.636691e-01
32	71	0.000000e+00
32	72	0.000000e+00
32	73	3.687619e-01
32	74	4.582537e-01
32	75	4.138998e-01
32	76	4.903228e-01
32	77	5.065188e-01
32	78	4.930218e-01
32	79	5.761337e-01
32	80	5.291165e-01
32	81	4.913164e-01
32	82	4.372555e-01
32	83	0.000000e+00
32	84	0.000000e+00
32	85	-2.091317e-01
32	86	-5.056339e-02
32	87	2.167568e-01
32	88	4.793834e-01
32	89	5.970670e-01
32	90	7.176053e-01
32	91	6.976355e-01
32	92	6.814474e-01
32	93	6.543720e-01
32	94	6.144678e-01
32	95	0.000000e+00
32	96	0.000000e+00
32	97	-2.783537e-01
32	98	-6.026981e-02
32	99	4.621423e-01
32	100	5.578287e-01
32	101	5.860371e-01
32	102	6.703997e-01
32	103	5.673607e-01
32	104	5.510063e-01
32	105	5.935141e-01
32	106	5.455540e-01
32	107	0.000000e+00
32	108	0.000000e+00
32	109	0.000000e+00
33	0	0.000000e+00
33	1	5.266362e-01
33	2	5.467813e-01
33	3	5.380450e-01
33	4	5.610843e-01
33	5	5.654197e-01
33	6	6.475242e-01
33	7	7.825479e-01
33	8	9.168406e-01
33	9	9.790550e-01
33	10	9.443504e-01
33	11	0.000000e+00
33	12	0.000000e+00
33	13	5.204808e-01
33	14	5.464504e-01
33	15	5.437476e-01
33	16	5.522239e-01
33	17	5.679018e-01
33	18	6.370256e-01
33	19	7.787611e-01
33	20	9.140257e-01
33	21	9.756426e-01
33	22	9.397403e-01
33	23	0.000000e+00
33	24	0.000000e+00
33	25	5.270862e-01
33	26	5.485021e-01
33	27	5.389692e-01
33	28	5.639081e-01
33	29	5.677469e-01
33	30	6.548117e-01
33	31	7.835733e-01
33	32	9.173588e-01
33	33	1.000000e+00
33	34	9.469889e-01
33	35	0.000000e+00
33	36	0.000000e+00
33	37	5.236177e-01
33	38	5.434168e-01
33	39	5.295593e-01
33	40	5.699286e-01
33	41	5.626884e-01
33	42	6.616797e-01
33	43	7.805664e-01
33	44	9.089092e-01
33	45	9.722645e-01
33	46	9.406973e-01
33	47	0.000000e+00
33	48	0.000000e+00
33	49	5.266293e-01
33	50	5.483872e-01
33	51	5.397469e-01
33	52	5.618591e-01
33	53	5.677225e-01
33	54	6.517550e-01
33	55	7.839945e-01
33	56	9.177166e-01
33	57	9.809914e-01
33	58	9.469085e-01
33	59	0.000000e+00
33	60	0.000000e+00
33	61	-2.449272e-01
33	62	-1.489267e-01
33	63	8.030598e-02
33	64	3.652439e-01
33	65	4.614500e-01
33	66	4.904372e-01
33	67	5.546216e-01
33	68	6.484163e-01
33	69	7.142525e-01
33	70	6.769486e-01
33	71	0.000000e+00
33	72	0.000000e+00
33	73	3.941028e-01
33	74	3.958491e-01
33	75	3.641739e-01
33	76	4.766119e-01
33	77	4.171067e-01
33	78	4.271911e-01
33	79	5.018845e-01
33	80	5.371676e-01
33	81	5.535607e-01
33	82	4.734138e-01
33	83	0.000000e+00
33	84	0.000000e+00
33	85	-1.898741e-01
33	86	-6.516341e-02
33	87	1.520803e-01
33	88	3.993478e-01
33	89	5.832114e-01
33	90	7.147712e-01
33	91	7.249698e-01
33	92	7.468853e-01
33	93	7.531470e-01
33	94	7.406626e-01
33	95	0.000000e+00
33	96	0.000000e+00
33	97	-2.091961e-01
33	98	6.846997e-03
33	99	4.676762e-01
33	100	5.272913e-01
33	101	5.244146e-01
33	102	6.237338e-01
33	103	6.065312e-01
33	104	6.238245e-01
33	105	6.887429e-01
33	106	6.284277e-01
33	107	0.000000e+00
33	108	0.000000e+00
33	109	0.000000e+00
34	0	0.000000e+00
34	1	3.781173e-01
34	2	3.887797e-01
34	3	3.773642e-01
34	4	3.996520e-01
34	5	4.023894e-01
34	6	4.869324e-01
34	7	6.315021e-01
34	8	8.076790e-01
34	9	9.467224e-01
34	10	9.827262e-01
34	11	0.000000e+00
34	12	0.000000e+00
34	13	3.704575e-01
34	14	3.880683e-01
34	15	3.830608e-01
34	16	3.898867e-01
34	17	4.049325e-01
34	18	4.743383e-01
34	19	6.281178e-01
34	20	8.066691e-01
34	21	9.446703e-01
34	22	9.790204e-01
34	23	0.000000e+00
34	24	0.000000e+00
34	25	3.802637e-01
34	26	3.905438e-01
34	27	3.791746e-01
34	28	4.027785e-01
34	29	4.054953e-01
34	30	4.958853e-01
34	31	6.329781e-01
34	32	8.076396e-01
34	33	9.469889e-01
34	34	1.000000e+00
34	35	0.000000e+00
34	36	0.000000e+00
34	37	3.815444e-01
34	38	3.872570e-01
34	39	3.711214e-01
34	40	4.106507e-01
34	41	4.014398e-01
34	42	5.066125e-01
34	43	6.315261e-01
34	44	7.984594e-01
34	45	9.372461e-01
34	46	9.768769e-01
34	47	0.000000e+00
34	48	0.000000e+00
34	49	3.787990e-01
34	50	3.901290e-01
34	51	3.795738e-01
34	52	4.003648e-01
34	53	4.051953e-01
34	54	4.919952e-01
34	55	6.334677e-01
34	56	8.080988e-01
34	57	9.478038e-01
34	58	9.849658e-01
34	59	0.000000e+00
34	60	0.000000e+00
34	61	-1.822161e-01
34	62	-8.638088e-02
34	63	1.015389e-01
34	64	2.908133e-01
34	65	3.441563e-01
34	66	3.875115e-01
34	67	4.671577e-01
34	68	5.758728e-01
34	69	6.949592e-01
34	70	7.150588e-01
34	71	0.000000e+00
34	72	0.000000e+00
34	73	3.680484e-01
34	74	3.267362e-01
34	75	2.929483e-01
34	76	4.217999e-01
34	77	3.286079e-01
34	78	3.550962e-01
34	79	4.204132e-01
34	80	5.015223e-01
34	81	5.617124e-01
34	82	4.809030e-01
34	83	0.000000e+00
34	84	0.000000e+00
34	85	-1.530145e-01
34	86	-5.103222e-02
34	87	1.279491e-01
34	88	3.427171e-01
34	89	5.455161e-01
34	90	6.667086e-01
34	91	7.000939e-01
34	92	7.580767e-01
34	93	7.840739e-01
34	94	7.925266e-01
34	95	0.000000e+00
34	96	0.000000e+00
34	97	-1.429903e-01
34	98	4.851254e-02
34	99	4.464384e-01
34	100	4.808321e-01
34	101	4.582203e-01
34	102	5.551197e-01
34	103	5.873945e-01
34	104	6.410951e-01
34	105	7.217119e-01
34	106	6.585043e-01
34	107	0.000000e+00
34	108	0.000000e+00
34	109	0.000000e+00
35	0	0.000000e+00
35	1	0.000000e+00
35	2	0.000000e+00
35	3	0.000000e+00
35	4	0.000000e+00
35	5	0.000000e+00
35	6	0.000000e+00
35	7	0.000000e+00
35	8	0.000000e+00
35	9	0.000000e+00
35	10	0.000000e+00
35	11	0.000000e+00
35	12	0.000000e+00
35	13	0.000000e+00
35	14	0.000000e+00
35	15	0.000000e+00
35	16	0.000000e+00
35	17	0.000000e+00
35	18	0.000000e+00
35	19	0.000000e+00
35	20	0.000000e+00
35	21	0.000000e+00
35	22	0.000000e+00
35	23	0.000000e+00
35	24	0.000000e+00
35	25	0.000000e+00
35	26	0.000000e+00
35	27	0.000000e+00
35	28	0.000000e+00
35	29	0.000000e+00
35	30	0.000000e+00
35	31	0.000000e+00
35	32	0.000000e+00
35	33	0.000000e+00
35	34	0.000000e+00
35	35	0.000000e+00
35	36	0.000000e+00
35	37	0.000000e+00
35	38	0.000000e+00
35	39	0.000000e+00
35	40	0.000000e+00
35	41	0.000000e+00
35	42	0.000000e+00
35	43	0.000000e+00
35	44	0.000000e+00
35	45	0.000000e+00
35	46	0.000000e+00
35	47	0.000000e+00
35	48	0.000000e+00
35	49	0.000000e+00
35	50	0.000000e+00
35	51	0.000000e+00
35	52	0.000000e+00
35	53	0.000000e+00
35	54	0.000000e+00
35	55	0.000000e+00
35	56	0.000000e+00
35	57	0.000000e+00
35	58	0.000000e+00
35	59	0.000000e+00
35	60	0.000000e+00
35	61	0.000000e+00
35	62	0.000000e+00
35	63	0.000000e+00
35	64	0.000000e+00
35	65	0.000000e+00
35	66	0.000000e+00
35	67	0.000000e+00
35	68	0.000000e+00
35	69	0.000000e+00
35	70	0.000000e+00
35	71	0.000000e+00
35	72	0.000000e+00
35	73	0.000000e+00
35	74	0.000000e+00
35	75	0.000000e+00
35	76	0.000000e+00
35	77	0.000000e+00
35	78	0.000000e+00
35	79	0.000000e+00
35	80	0.000000e+00
35	81	0.000000e+00
35	82	0.000000e+00
35	83	0.000000e+00
35	84	0.000000e+00
35	85	0.000000e+00
35	86	0.000000e+00
35	87	0.000000e+00
35	88	0.000000e+00
35	89	0.000000e+00
35	90	0.000000e+00
35	91	0.000000e+00
35	92	0.000000e+00
35	93	0.000000e+00
35	94	0.000000e+00
35	95	0.000000e+00
35	96	0.000000e+00
35	97	0.000000e+00
35	98	0.000000e+00
35	99	0.000000e+00
35	100	0.000000e+00
35	101	0.000000e+00
35	102	0.000000e+00
35	103	0.000000e+00
35	104	0.000000e+00
35	105	0.000000e+00
35	106	0.000000e+00
35	107	0.000000e+00
35	108	0.000000e+00
35	109	0.000000e+00
36	0	0.000000e+00
36	1	0.000000e+00
36	2	0.000000e+00
36	3	0.000000e+00
36	4	0.000000e+00
36	5	0.000000e+00
36	6	0.000000e+00
36	7	0.000000e+00
36	8	0.000000e+00
36	9	0.000000e+00
36	10	0.000000e+00
36	11	0.000000e+00
36	12	0.000000e+00
36	13	0.000000e+00
36	14	0.000000e+00
36	15	0.000000e+00
36	16	0.000000e+00
36	17	0.000000e+00
36	18	0.000000e+00
36	19	0.000000e+00
36	20	0.000000e+00
36	21	0.000000e+00
36	22	0.000000e+00
36	23	0.000000e+00
36	24	0.000000e+00
36	25	0.000000e+00
36	26	0.000000e+00
36	27	0.000000e+00
36	28	0.000000e+00
36	29	0.000000e+00
36	30	0.000000e+00
36	31	0.000000e+00
36	32	0.000000e+00
36	33	0.000000e+00
36	34	0.000000e+00
36	35	0.000000e+00
36	36	0.000000e+00
36	37	0.000000e+00
36	38	0.000000e+00
36	39	0.000000e+00
36	40	0.000000e+00
36	41	0.000000e+00
36	42	0.000000e+00
36	43	0.000000e+00
36	44	0.000000e+00
36	45	0.000000e+00
36	46	0.000000e+00
36	47	0.000000e+00
36	48	0.000000e+00
36	49	0.000000e+00
36	50	0.000000e+00
36	51	0.000000e+00
36	52	0.000000e+00
36	53	0.000000e+00
36	54	0.000000e+00
36	55	0.000000e+00
36	56	0.000000e+00
36	57	0.000000e+00
36	58	0.000000e+00
36	59	0.000000e+00
36	60	0.000000e+00
36	61	0.000000e+00
36	62	0.000000e+00
36	63	0.000000e+00
36	64	0.000000e+00
36	65	0.000000e+00
36	66	0.000000e+00
36	67	0.000000e+00
36	68	0.000000e+00
36	69	0.000000e+00
36	70	0.000000e+00
36	71	0.000000e+00
36	72	0.000000e+00
36	73	0.000000e+00
36	74	0.000000e+00
36	75	0.000000e+00
36	76	0.000000e+00
36	77	0.000000e+00
36	78	0.000000e+00
36	79	0.000000e+00
36	80	0.000000e+00
36	81	0.000000e+00
36	82	0.000000e+00
36	83	0.000000e+00
36	84	0.000000e+00
36	85	0.000000e+00
36	86	0.000000e+00
36	87	0.000000e+00
36	88	0.000000e+00
36	89	0.000000e+00
36	90	0.000000e+00
36	91	0.000000e+00
36	92	0.000000e+00
36	93	0.000000e+00
36	94	0.000000e+00
36	95	0.000000e+00
36	96	0.000000e+00
36	97	0.000000e+00
36	98	0.000000e+00
36	99	0.000000e+00
36	100	0.000000e+00
36	101	0.000000e+00
36	102	0.000000e+00
36	103	0.000000e+00
36	104	0.000000e+00
36	105	0.000000e+00
36	106	0.000000e+00
36	107	0.000000e+00
36	108	0.000000e+00
36	109	0.000000e+00
37	0	0.000000e+00
37	1	9.458625e-01
37	2	9.378410e-01
37	3	9.264005e-01
37	4	9.234476e-01
37	5	9.131408e-01
37	6	8.914044e-01
37	7	8.324572e-01
37	8	7.126492e-01
37	9	5.183364e-01
37	10	3.800586e-01
37	11	0.000000e+00
37	12	0.000000e+00
37	13	9.379902e-01
37	14	9.337286e-01
37	15	9.260471e-01
37	16	9.228544e-01
37	17	9.111528e-01
37	18	8.882398e-01
37	19	8.277749e-01
37	20	7.130591e-01
37	21	5.100798e-01
37	22	3.776754e-01
37	23	0.000000e+00
37	24	0.000000e+00
37	25	9.450470e-01
37	26	9.382205e-01
37	27	9.258546e-01
37	28	9.231772e-01
37	29	9.133549e-01
37	30	8.915423e-01
37	31	8.338317e-01
37	32	7.123058e-01
37	33	5.236177e-01
37	34	3.815444e-01
37	35	0.000000e+00
37	36	0.000000e+00
37	37	1.000000e+00
37	38	9.321970e-01
37	39	9.196580e-01
37	40	9.181591e-01
37	41	9.104952e-01
37	42	8.880119e-01
37	43	8.304421e-01
37	44	7.032363e-01
37	45	5.276137e-01
37	46	3.795584e-01
37	47	0.000000e+00
37	48	0.000000e+00
37	49	9.458882e-01
37	50	9.383487e-01
37	51	9.267633e-01
37	52	9.236516e-01
37	53	9.134769e-01
37	54	8.917991e-01
37	55	8.333322e-01
37	56	7.138730e-01
37	57	5.215169e-01
37	58	3.812591e-01
37	59	0.000000e+00
37	60	0.000000e+00
37	61	-1.898726e-01
37	62	-2.066574e-01
37	63	-1.614779e-02
37	64	4.307898e-01
37	65	6.166415e-01
37	66	5.605849e-01
37	67	5.076603e-01
37	68	5.257077e-01
37	69	3.978189e-01
37	70	2.995255e-01
37	71	0.000000e+00
37	72	0.000000e+00
37	73	2.468079e-01
37	74	4.387438e-01
37	75	3.868527e-01
37	76	4.661769e-01
37	77	5.198596e-01
37	78	4.578224e-01
37	79	5.134251e-01
37	80	3.643381e-01
37	81	2.666064e-01
37	82	2.388294e-01
37	83	0.000000e+00
37	84	0.000000e+00
37	85	-2.558500e-02
37	86	2.381520e-01
37	87	4.602653e-01
37	88	5.966495e-01
37	89	5.611404e-01
37	90	5.298302e-01
37	91	4.738972e-01
37	92	4.015635e-01
37	93	3.633437e-01
37	94	2.842371e-01
37	95	0.000000e+00
37	96	0.000000e+00
37	97	-2.224944e-01
37	98	-2.578553e-02
37	99	3.207614e-01
37	100	5.216087e-01
37	101	6.403962e-01
37	102	5.952403e-01
37	103	3.747884e-01
37	104	3.055953e-01
37	105	3.112791e-01
37	106	2.611392e-01
37	107	0.000000e+00
37	108	0.000000e+00
37	109	0.000000e+00
38	0	0.000000e+00
38	1	9.497979e-01
38	2	9.727446e-01
38	3	9.703099e-01
38	4	9.662816e-01
38	5	9.481567e-01
38	6	9.349170e-01
38	7	8.740683e-01
38	8	7.510042e-01
38	9	5.373136e-01
38	10	3.842516e-01
38	11	0.000000e+00
38	12	0.000000e+00
38	13	9.446183e-01
38	14	9.681414e-01
38	15	9.682327e-01
38	16	9.644551e-01
38	17	9.461359e-01
38	18	9.325056e-01
38	19	8.703744e-01
38	20	7.506852e-01
38	21	5.281761e-01
38	22	3.794533e-01
38	23	0.000000e+00
38	24	0.000000e+00
38	25	9.474585e-01
38	26	9.727479e-01
38	27	9.699532e-01
38	28	9.661961e-01
38	29	9.476950e-01
38	30	9.344575e-01
38	31	8.753128e-01
38	32	7.508423e-01
38	33	5.434168e-01
38	34	3.872570e-01
38	35	0.000000e+00
38	36	0.000000e+00
38	37	9.321970e-01
38	38	1.000000e+00
38	39	9.649657e-01
38	40	9.621841e-01
38	41	9.446620e-01
38	42	9.296050e-01
38	43	8.705576e-01
38	44	7.420335e-01
38	45	5.482074e-01
38	46	3.880503e-01
38	47	0.000000e+00
38	48	0.000000e+00
38	49	9.493370e-01
38	50	9.729826e-01
38	51	9.704295e-01
38	52	9.664330e-01
38	53	9.480289e-01
38	54	9.349764e-01
38	55	8.751498e-01
38	56	7.523072e-01
38	57	5.409873e-01
38	58	3.862271e-01
38	59	0.000000e+00
38	60	0.000000e+00
38	61	-2.139217e-01
38	62	-2.079850e-01
38	63	-2.648932e-03
38	64	4.656551e-01
38	65	6.531158e-01
38	66	5.789206e-01
38	67	5.511350e-01
38	68	5.578659e-01
38	69	4.167856e-01
38	70	2.916093e-01
38	71	0.000000e+00
38	72	0.000000e+00
38	73	2.558474e-01
38	74	4.642620e-01
38	75	4.020238e-01
38	76	4.461042e-01
38	77	5.388411e-01
38	78	4.693293e-01
38	79	5.418821e-01
38	80	3.784849e-01
38	81	2.696365e-01
38	82	2.666774e-01
38	83	0.000000e+00
38	84	0.000000e+00
38	85	-4.698081e-02
38	86	2.023384e-01
38	87	4.396890e-01
38	88	5.962522e-01
38	89	5.561729e-01
38	90	5.462904e-01
38	91	4.917854e-01
38	92	4.167573e-01
38	93	3.600903e-01
38	94	2.816370e-01
38	95	0.000000e+00
38	96	0.000000e+00
38	97	-2.617844e-01
38	98	-6.598722e-02
38	99	3.412997e-01
38	100	5.177669e-01
38	101	6.346773e-01
38	102	6.084275e-01
38	103	3.899944e-01
38	104	3.251399e-01
38	105	3.334964e-01
38	106	2.722725e-01
38	107	0.000000e+00
38	108	0.000000e+00
38	109	0.000000e+00
39	0	0.000000e+00
39	1	9.379903e-01
39	2	9.724771e-01
39	3	9.814124e-01
39	4	9.777743e-01
39	5	9.590333e-01
39	6	9.463380e-01
39	7	8.776977e-01
39	8	7.486497e-01
39	9	5.229126e-01
39	10	3.673317e-01
39	11	0.000000e+00
39	12	0.000000e+00
39	13	9.333798e-01
39	14	9.684981e-01
39	15	9.784868e-01
39	16	9.758717e-01
39	17	9.571120e-01
39	18	9.445392e-01
39	19	8.736237e-01
39	20	7.481524e-01
39	21	5.129797e-01
39	22	3.614374e-01
39	23	0.000000e+00
39	24	0.000000e+00
39	25	9.351853e-01
39	26	9.715849e-01
39	27	9.811385e-01
39	28	9.777521e-01
39	29	9.581447e-01
39	30	9.454325e-01
39	31	8.790869e-01
39	32	7.486915e-01
39	33	5.295593e-01
39	34	3.711214e-01
39	35	0.000000e+00
39	36	0.000000e+00
39	37	9.196580e-01
39	38	9.649657e-01
39	39	1.000000e+00
39	40	9.738565e-01
39	41	9.549743e-01
39	42	9.398432e-01
39	43	8.746933e-01
39	44	7.401208e-01
39	45	5.354169e-01
39	46	3.734320e-01
39	47	0.000000e+00
39	48	0.000000e+00
39	49	9.373983e-01
39	50	9.721499e-01
39	51	9.814240e-01
39	52	9.780205e-01
39	53	9.586621e-01
39	54	9.461781e-01
39	55	8.788023e-01
39	56	7.501088e-01
39	57	5.268092e-01
39	58	3.697192e-01
39	59	0.000000e+00
39	60	0.000000e+00
39	61	-2.313235e-01
39	62	-2.181529e-01
39	63	-2.568479e-02
39	64	4.615809e-01
39	65	6.617287e-01
39	66	5.660544e-01
39	67	5.490415e-01
39	68	5.545251e-01
39	69	4.042388e-01
39	70	2.710725e-01
39	71	0.000000e+00
39	72	0.000000e+00
39	73	2.422133e-01
39	74	4.648639e-01
39	75	3.852362e-01
39	76	4.149896e-01
39	77	5.340588e-01
39	78	4.638072e-01
39	79	5.437841e-01
39	80	3.693896e-01
39	81	2.620166e-01
39	82	2.661609e-01
39	83	0.000000e+00
39	84	0.000000e+00
39	85	-7.456209e-02
39	86	1.701075e-01
39	87	4.196414e-01
39	88	5.847603e-01
39	89	5.340789e-01
39	90	5.335022e-01
39	91	4.886893e-01
39	92	4.152929e-01
39	93	3.535964e-01
39	94	2.721764e-01
39	95	0.000000e+00
39	96	0.000000e+00
39	97	-2.905864e-01
39	98	-1.079032e-01
39	99	3.347606e-01
39	100	5.129965e-01
39	101	6.212124e-01
39	102	5.978041e-01
39	103	3.747149e-01
39	104	3.330770e-01
39	105	3.296312e-01
39	106	2.769690e-01
39	107	0.000000e+00
39	108	0.000000e+00
39	109	0.000000e+00
40	0	0.000000e+00
40	1	9.367347e-01
40	2	9.698009e-01
40	3	9.799453e-01
40	4	9.850430e-01
40	5	9.760480e-01
40	6	9.673236e-01
40	7	9.098963e-01
40	8	7.871580e-01
40	9	5.633529e-01
40	10	4.069313e-01
40	11	0.000000e+00
40	12	0.000000e+00
40	13	9.323869e-01
40	14	9.664462e-01
40	15	9.783568e-01
40	16	9.826351e-01
40	17	9.739727e-01
40	18	9.649255e-01
40	19	9.059502e-01
40	20	7.859245e-01
40	21	5.537003e-01
40	22	4.010053e-01
40	23	0.000000e+00
40	24	0.000000e+00
40	25	9.338580e-01
40	26	9.693040e-01
40	27	9.793398e-01
40	28	9.851843e-01
40	29	9.756349e-01
40	30	9.668145e-01
40	31	9.109653e-01
40	32	7.871168e-01
40	33	5.699286e-01
40	34	4.106507e-01
40	35	0.000000e+00
40	36	0.000000e+00
40	37	9.181591e-01
40	38	9.621841e-01
40	39	9.738565e-01
40	40	1.000000e+00
40	41	9.726194e-01
40	42	9.616895e-01
40	43	9.061092e-01
40	44	7.788244e-01
40	45	5.749965e-01
40	46	4.125129e-01
40	47	0.000000e+00
40	48	0.000000e+00
40	49	9.360335e-01
40	50	9.698210e-01
40	51	9.799219e-01
40	52	9.853203e-01
40	53	9.759798e-01
40	54	9.673546e-01
40	55	9.108319e-01
40	56	7.884333e-01
40	57	5.673615e-01
40	58	4.093265e-01
40	59	0.000000e+00
40	60	0.000000e+00
40	61	-2.386267e-01
40	62	-2.025970e-01
40	63	-1.616437e-02
40	64	4.682986e-01
40	65	6.660371e-01
40	66	5.699191e-01
40	67	5.594400e-01
40	68	5.703665e-01
40	69	4.245486e-01
40	70	2.899134e-01
40	71	0.000000e+00
40	72	0.000000e+00
40	73	2.458986e-01
40	74	4.609180e-01
40	75	3.899749e-01
40	76	4.210423e-01
40	77	5.313322e-01
40	78	4.707978e-01
40	79	5.449277e-01
40	80	3.833386e-01
40	81	2.853380e-01
40	82	2.798827e-01
40	83	0.000000e+00
40	84	0.000000e+00
40	85	-9.158984e-02
40	86	1.411217e-01
40	87	3.997140e-01
40	88	5.767247e-01
40	89	5.424664e-01
40	90	5.559203e-01
40	91	5.069125e-01
40	92	4.378948e-01
40	93	3.732778e-01
40	94	2.972612e-01
40	95	0.000000e+00
40	96	0.000000e+00
40	97	-2.894663e-01
40	98	-1.164706e-01
40	99	3.350257e-01
40	100	5.008074e-01
40	101	6.106186e-01
40	102	6.011393e-01
40	103	3.882300e-01
40	104	3.452326e-01
40	105	3.505549e-01
40	106	2.981227e-01
40	107	0.000000e+00
40	108	0.000000e+00
40	109	0.000000e+00
41	0	0.000000e+00
41	1	9.292954e-01
41	2	9.509559e-01
41	3	9.631382e-01
41	4	9.766611e-01
41	5	9.868681e-01
41	6	9.725242e-01
41	7	9.159623e-01
41	8	7.867945e-01
41	9	5.558483e-01
41	10	3.977954e-01
41	11	0.000000e+00
41	12	0.000000e+00
41	13	9.253312e-01
41	14	9.478917e-01
41	15	9.628182e-01
41	16	9.749432e-01
41	17	9.843944e-01
41	18	9.700070e-01
41	19	9.126852e-01
41	20	7.840810e-01
41	21	5.467220e-01
41	22	3.922431e-01
41	23	0.000000e+00
41	24	0.000000e+00
41	25	9.265949e-01
41	26	9.515651e-01
41	27	9.616494e-01
41	28	9.766996e-01
41	29	9.870437e-01
41	30	9.719215e-01
41	31	9.166015e-01
41	32	7.872779e-01
41	33	5.626884e-01
41	34	4.014398e-01
41	35	0.000000e+00
41	36	0.000000e+00
41	37	9.104952e-01
41	38	9.446620e-01
41	39	9.549743e-01
41	40	9.726194e-01
41	41	1.000000e+00
41	42	9.667808e-01
41	43	9.108539e-01
41	44	7.807164e-01
41	45	5.674977e-01
41	46	4.030419e-01
41	47	0.000000e+00
41	48	0.000000e+00
41	49	9.286880e-01
41	50	9.518077e-01
41	51	9.626889e-01
41	52	9.769660e-01
41	53	9.871198e-01
41	54	9.724381e-01
41	55	9.166165e-01
41	56	7.882118e-01
41	57	5.602139e-01
41	58	4.001763e-01
41	59	0.000000e+00
41	60	0.000000e+00
41	61	-2.340329e-01
41	62	-1.826484e-01
41	63	-1.376313e-02
41	64	4.640170e-01
41	65	6.553482e-01
41	66	5.577887e-01
41	67	5.442396e-01
41	68	5.589900e-01
41	69	4.042843e-01
41	70	2.721252e-01
41	71	0.000000e+00
41	72	0.000000e+00
41	73	2.159416e-01
41	74	4.275416e-01
41	75	3.666458e-01
41	76	4.052479e-01
41	77	5.139674e-01
41	78	4.650610e-01
41	79	5.260524e-01
41	80	3.709801e-01
41	81	2.751051e-01
41	82	2.679768e-01
41	83	0.000000e+00
41	84	0.000000e+00
41	85	-9.324860e-02
41	86	1.170842e-01
41	87	3.784925e-01
41	88	5.507832e-01
41	89	5.174201e-01
41	90	5.404994e-01
41	91	4.851454e-01
41	92	4.212044e-01
41	93	3.585730e-01
41	94	2.858793e-01
41	95	0.000000e+00
41	96	0.000000e+00
41	97	-2.654267e-01
41	98	-1.212069e-01
41	99	3.017106e-01
41	100	4.576373e-01
41	101	5.658987e-01
41	102	5.670230e-01
41	103	3.613267e-01
41	104	3.046742e-01
41	105	3.259004e-01
41	106	2.798606e-01
41	107	0.000000e+00
41	108	0.000000e+00
41	109	0.000000e+00
42	0	0.000000e+00
42	1	9.055858e-01
42	2	9.364259e-01
42	3	9.485198e-01
42	4	9.637053e-01
42	5	9.704207e-01
42	6	9.814541e-01
42	7	9.548158e-01
42	8	8.559908e-01
42	9	6.559200e-01
42	10	5.032469e-01
42	11	0.000000e+00
42	12	0.000000e+00
42	13	9.014545e-01
42	14	9.337041e-01
42	15	9.492901e-01
42	16	9.605674e-01
42	17	9.692093e-01
42	18	9.776572e-01
42	19	9.508588e-01
42	20	8.535817e-01
42	21	6.478876e-01
42	22	4.980295e-01
42	23	0.000000e+00
42	24	0.000000e+00
42	25	9.028952e-01
42	26	9.367317e-01
42	27	9.474735e-01
42	28	9.641226e-01
42	29	9.705104e-01
42	30	9.821276e-01
42	31	9.555714e-01
42	32	8.562528e-01
42	33	6.616797e-01
42	34	5.066125e-01
42	35	0.000000e+00
42	36	0.000000e+00
42	37	8.880119e-01
42	38	9.296050e-01
42	39	9.398432e-01
42	40	9.616895e-01
42	41	9.667808e-01
42	42	1.000000e+00
42	43	9.501791e-01
42	44	8.484352e-01
42	45	6.637249e-01
42	46	5.064163e-01
42	47	0.000000e+00
42	48	0.000000e+00
42	49	9.048992e-01
42	50	9.370770e-01
42	51	9.484687e-01
42	52	9.640129e-01
42	53	9.708314e-01
42	54	9.821097e-01
42	55	9.555822e-01
42	56	8.572976e-01
42	57	6.598032e-01
42	58	5.056144e-01
42	59	0.000000e+00
42	60	0.000000e+00
42	61	-2.566558e-01
42	62	-1.978008e-01
42	63	-5.174940e-03
42	64	4.552728e-01
42	65	6.651107e-01
42	66	5.811894e-01
42	67	5.875243e-01
42	68	6.111384e-01
42	69	4.801098e-01
42	70	3.500662e-01
42	71	0.000000e+00
42	72	0.000000e+00
42	73	2.658464e-01
42	74	4.689910e-01
42	75	4.089889e-01
42	76	4.465477e-01
42	77	5.439103e-01
42	78	4.937401e-01
42	79	5.624136e-01
42	80	4.205361e-01
42	81	3.366081e-01
42	82	3.092669e-01
42	83	0.000000e+00
42	84	0.000000e+00
42	85	-1.400091e-01
42	86	6.143244e-02
42	87	3.393073e-01
42	88	5.438873e-01
42	89	5.549697e-01
42	90	6.135078e-01
42	91	5.661106e-01
42	92	5.044089e-01
42	93	4.455944e-01
42	94	3.788234e-01
42	95	0.000000e+00
42	96	0.000000e+00
42	97	-2.845857e-01
42	98	-1.093232e-01
42	99	3.516960e-01
42	100	5.004922e-01
42	101	5.990488e-01
42	102	6.232484e-01
42	103	4.310906e-01
42	104	3.969925e-01
42	105	4.141265e-01
42	106	3.697873e-01
42	107	0.000000e+00
42	108	0.000000e+00
42	109	0.000000e+00
43	0	0.000000e+00
43	1	8.459866e-01
43	2	8.770415e-01
43	3	8.847458e-01
43	4	9.054402e-01
43	5	9.151237e-01
43	6	9.500232e-01
43	7	9.763636e-01
43	8	9.310945e-01
43	9	7.754900e-01
43	10	6.280065e-01
43	11	0.000000e+00
43	12	0.000000e+00
43	13	8.417014e-01
43	14	8.753455e-01
43	15	8.875207e-01
43	16	9.007948e-01
43	17	9.151697e-01
43	18	9.448614e-01
43	19	9.714547e-01
43	20	9.273423e-01
43	21	7.676537e-01
43	22	6.222043e-01
43	23	0.000000e+00
43	24	0.000000e+00
43	25	8.435674e-01
43	26	8.779173e-01
43	27	8.838202e-01
43	28	9.065464e-01
43	29	9.155392e-01
43	30	9.521088e-01
43	31	9.771461e-01
43	32	9.317141e-01
43	33	7.805664e-01
43	34	6.315261e-01
43	35	0.000000e+00
43	36	0.000000e+00
43	37	8.304421e-01
43	38	8.705576e-01
43	39	8.746933e-01
43	40	9.061092e-01
43	41	9.108539e-01
43	42	9.501791e-01
43	43	1.000000e+00
43	44	9.243549e-01
43	45	7.807047e-01
43	46	6.304291e-01
43	47	0.000000e+00
43	48	0.000000e+00
43	49	8.451161e-01
43	50	8.781950e-01
43	51	8.850146e-01
43	52	9.059725e-01
43	53	9.159292e-01
43	54	9.514311e-01
43	55	9.770700e-01
43	56	9.324330e-01
43	57	7.791597e-01
43	58	6.305842e-01
43	59	0.000000e+00
43	60	0.000000e+00
43	61	-2.823748e-01
43	62	-2.091120e-01
43	63	8.523055e-03
43	64	4.550339e-01
43	65	6.509719e-01
43	66	5.963651e-01
43	67	6.145236e-01
43	68	6.540963e-01
43	69	5.597888e-01
43	70	4.362971e-01
43	71	0.000000e+00
43	72	0.000000e+00
43	73	3.098040e-01
43	74	4.768361e-01
43	75	4.277091e-01
43	76	4.822561e-01
43	77	5.419563e-01
43	78	5.027661e-01
43	79	5.796138e-01
43	80	4.732322e-01
43	81	4.008716e-01
43	82	3.528696e-01
43	83	0.000000e+00
43	84	0.000000e+00
43	85	-1.888906e-01
43	86	-4.522865e-03
43	87	2.796761e-01
43	88	5.212110e-01
43	89	5.825387e-01
43	90	6.750601e-01
43	91	6.355744e-01
43	92	5.848848e-01
43	93	5.396034e-01
43	94	4.792151e-01
43	95	0.000000e+00
43	96	0.000000e+00
43	97	-2.861876e-01
43	98	-8.716953e-02
43	99	4.035693e-01
43	100	5.365741e-01
43	101	6.028280e-01
43	102	6.587516e-01
43	103	4.980078e-01
43	104	4.688751e-01
43	105	4.881666e-01
43	106	4.502430e-01
43	107	0.000000e+00
43	108	0.000000e+00
43	109	0.000000e+00
44	0	0.000000e+00
44	1	7.161957e-01
44	2	7.477223e-01
44	3	7.494676e-01
44	4	7.731673e-01
44	5	7.833510e-01
44	6	8.412142e-01
44	7	9.264535e-01
44	8	9.712876e-01
44	9	9.038741e-01
44	10	7.929351e-01
44	11	0.000000e+00
44	12	0.000000e+00
44	13	7.125791e-01
44	14	7.474192e-01
44	15	7.531934e-01
44	16	7.658903e-01
44	17	7.837013e-01
44	18	8.331552e-01
44	19	9.212692e-01
44	20	9.641521e-01
44	21	8.957683e-01
44	22	7.838874e-01
44	23	0.000000e+00
44	24	0.000000e+00
44	25	7.139834e-01
44	26	7.491316e-01
44	27	7.492596e-01
44	28	7.756255e-01
44	29	7.849209e-01
44	30	8.459999e-01
44	31	9.277649e-01
44	32	9.737490e-01
44	33	9.089092e-01
44	34	7.984594e-01
44	35	0.000000e+00
44	36	0.000000e+00
44	37	7.032363e-01
44	38	7.420335e-01
44	39	7.401208e-01
44	40	7.788244e-01
44	41	7.807164e-01
44	42	8.484352e-01
44	43	9.243549e-01
44	44	1.000000e+00
44	45	9.075375e-01
44	46	7.992326e-01
44	47	0.000000e+00
44	48	0.000000e+00
44	49	7.152273e-01
44	50	7.493897e-01
44	51	7.502337e-01
44	52	7.741592e-01
44	53	7.849295e-01
44	54	8.440942e-01
44	55	9.276774e-01
44	56	9.733074e-01
44	57	9.077328e-01
44	58	7.967512e-01
44	59	0.000000e+00
44	60	0.000000e+00
44	61	-2.952167e-01
44	62	-2.011003e-01
44	63	4.493661e-02
44	64	4.497306e-01
44	65	5.944680e-01
44	66	5.748876e-01
44	67	6.163306e-01
44	68	6.792743e-01
44	69	6.502100e-01
44	70	5.495739e-01
44	71	0.000000e+00
44	72	0.000000e+00
44	73	3.677375e-01
44	74	4.546073e-01
44	75	4.104896e-01
44	76	4.852366e-01
44	77	5.030821e-01
44	78	4.904992e-01
44	79	5.720623e-01
44	80	5.230891e-01
44	81	4.785953e-01
44	82	4.345540e-01
44	83	0.000000e+00
44	84	0.000000e+00
44	85	-2.059052e-01
44	86	-5.159021e-02
44	87	2.078180e-01
44	88	4.681357e-01
44	89	5.846842e-01
44	90	7.071133e-01
44	91	6.861291e-01
44	92	6.695941e-01
44	93	6.415630e-01
44	94	6.044923e-01
44	95	0.000000e+00
44	96	0.000000e+00
44	97	-2.784955e-01
44	98	-6.316969e-02
44	99	4.507859e-01
44	100	5.460241e-01
44	101	5.739274e-01
44	102	6.588385e-01
44	103	5.593642e-01
44	104	5.321369e-01
44	105	5.776148e-01
44	106	5.344185e-01
44	107	0.000000e+00
44	108	0.000000e+00
44	109	0.000000e+00
45	0	0.000000e+00
45	1	5.308946e-01
45	2	5.512867e-01
45	3	5.429624e-01
45	4	5.649965e-01
45	5	5.686216e-01
45	6	6.476713e-01
45	7	7.800630e-01
45	8	9.118065e-01
45	9	9.693329e-01
45	10	9.330550e-01
45	11	0.000000e+00
45	12	0.000000e+00
45	13	5.246132e-01
45	14	5.507157e-01
45	15	5.478591e-01
45	16	5.554638e-01
45	17	5.699234e-01
45	18	6.360343e-01
45	19	7.744858e-01
45	20	9.067799e-01
45	21	9.629857e-01
45	22	9.255450e-01
45	23	0.000000e+00
45	24	0.000000e+00
45	25	5.312412e-01
45	26	5.531101e-01
45	27	5.440599e-01
45	28	5.682325e-01
45	29	5.713381e-01
45	30	6.555053e-01
45	31	7.818052e-01
45	32	9.135080e-01
45	33	9.722645e-01
45	34	9.372461e-01
45	35	0.000000e+00
45	36	0.000000e+00
45	37	5.276137e-01
45	38	5.482074e-01
45	39	5.354169e-01
45	40	5.749965e-01
45	41	5.674977e-01
45	42	6.637249e-01
45	43	7.807047e-01
45	44	9.075375e-01
45	45	1.000000e+00
45	46	9.344526e-01
45	47	0.000000e+00
45	48	0.000000e+00
45	49	5.307688e-01
45	50	5.529191e-01
45	51	5.446770e-01
45	52	5.659824e-01
45	53	5.710497e-01
45	54	6.521199e-01
45	55	7.817246e-01
45	56	9.132205e-01
45	57	9.718883e-01
45	58	9.362906e-01
45	59	0.000000e+00
45	60	0.000000e+00
45	61	-2.440193e-01
45	62	-1.519168e-01
45	63	7.668964e-02
45	64	3.677400e-01
45	65	4.596937e-01
45	66	4.877678e-01
45	67	5.490059e-01
45	68	6.428473e-01
45	69	7.029600e-01
45	70	6.652366e-01
45	71	0.000000e+00
45	72	0.000000e+00
45	73	3.879734e-01
45	74	3.928146e-01
45	75	3.585750e-01
45	76	4.728229e-01
45	77	4.154354e-01
45	78	4.243206e-01
45	79	5.012020e-01
45	80	5.334639e-01
45	81	5.471258e-01
45	82	4.704572e-01
45	83	0.000000e+00
45	84	0.000000e+00
45	85	-1.877903e-01
45	86	-6.007839e-02
45	87	1.522985e-01
45	88	3.996692e-01
45	89	5.790883e-01
45	90	7.065265e-01
45	91	7.180536e-01
45	92	7.393044e-01
45	93	7.450872e-01
45	94	7.324971e-01
45	95	0.000000e+00
45	96	0.000000e+00
45	97	-2.103950e-01
45	98	2.832589e-03
45	99	4.633273e-01
45	100	5.227680e-01
45	101	5.226950e-01
45	102	6.196246e-01
45	103	6.000220e-01
45	104	6.122394e-01
45	105	6.756371e-01
45	106	6.185086e-01
45	107	0.000000e+00
45	108	0.000000e+00
45	109	0.000000e+00
46	0	0.000000e+00
46	1	3.766857e-01
46	2	3.888773e-01
46	3	3.784694e-01
46	4	4.000490e-01
46	5	4.022037e-01
46	6	4.846800e-01
46	7	6.276985e-01
46	8	8.034861e-01
46	9	9.388756e-01
46	10	9.726796e-01
46	11	0.000000e+00
46	12	0.000000e+00
46	13	3.692562e-01
46	14	3.877848e-01
46	15	3.831410e-01
46	16	3.894294e-01
46	17	4.033941e-01
46	18	4.709130e-01
46	19	6.225059e-01
46	20	7.994400e-01
46	21	9.338023e-01
46	22	9.649123e-01
46	23	0.000000e+00
46	24	0.000000e+00
46	25	3.785980e-01
46	26	3.908867e-01
46	27	3.805013e-01
46	28	4.036702e-01
46	29	4.056888e-01
46	30	4.942368e-01
46	31	6.299207e-01
46	32	8.050295e-01
46	33	9.406973e-01
46	34	9.768769e-01
46	35	0.000000e+00
46	36	0.000000e+00
46	37	3.795584e-01
46	38	3.880503e-01
46	39	3.734320e-01
46	40	4.125129e-01
46	41	4.030419e-01
46	42	5.064163e-01
46	43	6.304291e-01
46	44	7.992326e-01
46	45	9.344526e-01
46	46	1.000000e+00
46	47	0.000000e+00
46	48	0.000000e+00
46	49	3.772556e-01
46	50	3.903429e-01
46	51	3.806808e-01
46	52	4.010034e-01
46	53	4.050916e-01
46	54	4.900034e-01
46	55	6.299100e-01
46	56	8.046134e-01
46	57	9.406392e-01
46	58	9.759742e-01
46	59	0.000000e+00
46	60	0.000000e+00
46	61	-1.833644e-01
46	62	-9.015079e-02
46	63	1.004300e-01
46	64	2.949212e-01
46	65	3.425408e-01
46	66	3.822879e-01
46	67	4.639403e-01
46	68	5.699860e-01
46	69	6.827303e-01
46	70	7.004842e-01
46	71	0.000000e+00
46	72	0.000000e+00
46	73	3.669186e-01
46	74	3.266347e-01
46	75	2.889828e-01
46	76	4.165505e-01
46	77	3.283745e-01
46	78	3.549895e-01
46	79	4.217765e-01
46	80	4.990543e-01
46	81	5.548690e-01
46	82	4.823945e-01
46	83	0.000000e+00
46	84	0.000000e+00
46	85	-1.502867e-01
46	86	-4.840337e-02
46	87	1.231684e-01
46	88	3.381951e-01
46	89	5.361262e-01
46	90	6.580823e-01
46	91	6.918707e-01
46	92	7.497571e-01
46	93	7.724939e-01
46	94	7.829239e-01
46	95	0.000000e+00
46	96	0.000000e+00
46	97	-1.460893e-01
46	98	4.482499e-02
46	99	4.434279e-01
46	100	4.724562e-01
46	101	4.517487e-01
46	102	5.478211e-01
46	103	5.808652e-01
46	104	6.262405e-01
46	105	7.083466e-01
46	106	6.482164e-01
46	107	0.000000e+00
46	108	0.000000e+00
46	109	0.000000e+00
47	0	0.000000e+00
47	1	0.000000e+00
47	2	0.000000e+00
47	3	0.000000e+00
47	4	0.000000e+00
47	5	0.000000e+00
47	6	0.000000e+00
47	7	0.000000e+00
47	8	0.000000e+00
47	9	0.000000e+00
47	10	0.000000e+00
47	11	0.000000e+00
47	12	0.000000e+00
47	13	0.000000e+00
47	14	0.000000e+00
47	15	0.000000e+00
47	16	0.000000e+00
47	17	0.000000e+00
47	18	0.000000e+00
47	19	0.000000e+00
47	20	0.000000e+00
47	21	0.000000e+00
47	22	0.000000e+00
47	23	0.000000e+00
47	24	0.000000e+00
47	25	0.000000e+00
47	26	0.000000e+00
47	27	0.000000e+00
47	28	0.000000e+00
47	29	0.000000e+00
47	30	0.000000e+00
47	31	0.000000e+00
47	32	0.000000e+00
47	33	0.000000e+00
47	34	0.000000e+00
47	35	0.000000e+00
47	36	0.000000e+00
47	37	0.000000e+00
47	38	0.000000e+00
47	39	0.000000e+00
47	40	0.000000e+00
47	41	0.000000e+00
47	42	0.000000e+00
47	43	0.000000e+00
47	44	0.000000e+00
47	45	0.000000e+00
47	46	0.000000e+00
47	47	0.000000e+00
47	48	0.000000e+00
47	49	0.000000e+00
47	50	0.000000e+00
47	51	0.000000e+00
47	52	0.000000e+00
47	53	0.000000e+00
47	54	0.000000e+00
47	55	0.000000e+00
47	56	0.000000e+00
47	57	0.000000e+00
47	58	0.000000e+00
47	59	0.000000e+00
47	60	0.000000e+00
47	61	0.000000e+00
47	62	0.000000e+00
47	63	0.000000e+00
47	64	0.000000e+00
47	65	0.000000e+00
47	66	0.000000e+00
47	67	0.000000e+00
47	68	0.000000e+00
47	69	0.000000e+00
47	70	0.000000e+00
47	71	0.000000e+00
47	72	0.000000e+00
47	73	0.000000e+00
47	74	0.000000e+00
47	75	0.000000e+00
47	76	0.000000e+00
47	77	0.000000e+00
47	78	0.000000e+00
47	79	0.000000e+00
47	80	0.000000e+00
47	81	0.000000e+00
47	82	0.000000e+00
47	83	0.000000e+00
47	84	0.000000e+00
47	85	0.000000e+00
47	86	0.000000e+00
47	87	0.000000e+00
47	88	0.000000e+00
47	89	0.000000e+00
47	90	0.000000e+00
47	91	0.000000e+00
47	92	0.000000e+00
47	93	0.000000e+00
47	94	0.000000e+00
47	95	0.000000e+00
47	96	0.000000e+00
47	97	0.000000e+00
47	98	0.000000e+00
47	99	0.000000e+00
47	100	0.000000e+00
47	101	0.000000e+00
47	102	0.000000e+00
47	103	0.000000e+00
47	104	0.000000e+00
47	105	0.000000e+00
47	106	0.000000e+00
47	107	0.000000e+00
47	108	0.000000e+00
47	109	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	0.000000e+00
48	3	0.000000e+00
48	4	0.000000e+00
48	5	0.000000e+00
48	6	0.000000e+00
48	7	0.000000e+00
48	8	0.000000e+00
48	9	0.000000e+00
48	10	0.000000e+00
48	11	0.000000e+00
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	0.000000e+00
48	17	0.000000e+00
48	18	0.000000e+00
48	19	0.000000e+00
48	20	0.000000e+00
48	21	0.000000e+00
48	22	0.000000e+00
48	23	0.000000e+00
48	24	0.000000e+00
48	25	0.000000e+00
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	0.000000e+00
48	31	0.000000e+00
48	32	0.000000e+00
48	33	0.000000e+00
48	34	0.000000e+00
48	35	0.000000e+00
48	36	0.000000e+00
48	37	0.000000e+00
48	38	0.000000e+00
48	39	0.000000e+00
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	0.000000e+00
48	45	0.000000e+00
48	46	0.000000e+00
48	47	0.000000e+00
48	48	0.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	0.000000e+00
48	52	0.000000e+00
48	53	0.000000e+00
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	0.000000e+00
48	59	0.000000e+00
48	60	0.000000e+00
48	61	0.000000e+00
48	62	0.000000e+00
48	63	0.000000e+00
48	64	0.000000e+00
48	65	0.000000e+00
48	66	0.000000e+00
48	67	0.000000e+00
48	68	0.000000e+00
48	69	0.000000e+00
48	70	0.000000e+00
48	71	0.000000e+00
48	72	0.000000e+00
48	73	0.000000e+00
48	74	0.000000e+00
48	75	0.000000e+00
48	76	0.000000e+00
48	77	0.000000e+00
48	78	0.000000e+00
48	79	0.000000e+00
48	80	0.000000e+00
48	81	0.000000e+00
48	82	0.000000e+00
48	83	0.000000e+00
48	84	0.000000e+00
48	85	0.000000e+00
48	86	0.000000e+00
48	87	0.000000e+00
48	88	0.000000e+00
48	89	0.000000e+00
48	90	0.000000e+00
48	91	0.000000e+00
48	92	0.000000e+00
48	93	0.000000e+00
48	94	0.000000e+00
48	95	0.000000e+00
48	96	0.000000e+00
48	97	0.000000e+00
48	98	0.000000e+00
48	99	0.000000e+00
48	100	0.000000e+00
48	101	0.000000e+00
48	102	0.000000e+00
48	103	0.000000e+00
48	104	0.000000e+00
48	105	0.000000e+00
48	106	0.000000e+00
48	107	0.000000e+00
48	108	0.000000e+00
48	109	0.000000e+00
49	0	0.000000e+00
49	1	9.612463e-01
49	2	9.555332e-01
49	3	9.444777e-01
49	4	9.416773e-01
49	5	9.315294e-01
49	6	9.089906e-01
49	7	8.478256e-01
49	8	7.243104e-01
49	9	5.211758e-01
49	10	3.771414e-01
49	11	0.000000e+00
49	12	0.000000e+00
49	13	9.543493e-01
49	14	9.516696e-01
49	15	9.440976e-01
49	16	9.412219e-01
49	17	9.294902e-01
49	18	9.061225e-01
49	19	8.435210e-01
49	20	7.243535e-01
49	21	5.128119e-01
49	22	3.744200e-01
49	23	0.000000e+00
49	24	0.000000e+00
49	25	9.598533e-01
49	26	9.557717e-01
49	27	9.437554e-01
49	28	9.413053e-01
49	29	9.316187e-01
49	30	9.089096e-01
49	31	8.490698e-01
49	32	7.240416e-01
49	33	5.266293e-01
49	34	3.787990e-01
49	35	0.000000e+00
49	36	0.000000e+00
49	37	9.458882e-01
49	38	9.493370e-01
49	39	9.373983e-01
49	40	9.360335e-01
49	41	9.286880e-01
49	42	9.048992e-01
49	43	8.451161e-01
49	44	7.152273e-01
49	45	5.307688e-01
49	46	3.772556e-01
49	47	0.000000e+00
49	48	0.000000e+00
49	49	1.000000e+00
49	50	9.560209e-01
49	51	9.447031e-01
49	52	9.418424e-01
49	53	9.317711e-01
49	54	9.092808e-01
49	55	8.486710e-01
49	56	7.255652e-01
49	57	5.244841e-01
49	58	3.784229e-01
49	59	0.000000e+00
49	60	0.000000e+00
49	61	-1.982357e-01
49	62	-2.124431e-01
49	63	-1.246400e-02
49	64	4.449007e-01
49	65	6.326628e-01
49	66	5.742508e-01
49	67	5.211206e-01
49	68	5.361733e-01
49	69	4.019636e-01
49	70	2.975360e-01
49	71	0.000000e+00
49	72	0.000000e+00
49	73	2.518820e-01
49	74	4.479520e-01
49	75	3.955604e-01
49	76	4.683042e-01
49	77	5.301828e-01
49	78	4.665536e-01
49	79	5.239431e-01
49	80	3.678209e-01
49	81	2.669740e-01
49	82	2.456459e-01
49	83	0.000000e+00
49	84	0.000000e+00
49	85	-2.697439e-02
49	86	2.373840e-01
49	87	4.648931e-01
49	88	6.049357e-01
49	89	5.659583e-01
49	90	5.344678e-01
49	91	4.758673e-01
49	92	4.022664e-01
49	93	3.593598e-01
49	94	2.800606e-01
49	95	0.000000e+00
49	96	0.000000e+00
49	97	-2.329483e-01
49	98	-3.344534e-02
49	99	3.259810e-01
49	100	5.260055e-01
49	101	6.486543e-01
49	102	6.030984e-01
49	103	3.764790e-01
49	104	3.018722e-01
49	105	3.073188e-01
49	106	2.578707e-01
49	107	0.000000e+00
49	108	0.000000e+00
49	109	0.000000e+00
50	0	0.000000e+00
50	1	9.566722e-01
50	2	9.806101e-01
50	3	9.778943e-01
50	4	9.740271e-01
50	5	9.554870e-01
50	6	9.424891e-01
50	7	8.820015e-01
50	8	7.590879e-01
50	9	5.423970e-01
50	10	3.873746e-01
50	11	0.000000e+00
50	12	0.000000e+00
50	13	9.517182e-01
50	14	9.769840e-01
50	15	9.761643e-01
50	16	9.723211e-01
50	17	9.535917e-01
50	18	9.401577e-01
50	19	8.783854e-01
50	20	7.590997e-01
50	21	5.334254e-01
50	22	3.830449e-01
50	23	0.000000e+00
50	24	0.000000e+00
50	25	9.539938e-01
50	26	9.799806e-01
50	27	9.775117e-01
50	28	9.739522e-01
50	29	9.550033e-01
50	30	9.420421e-01
50	31	8.831585e-01
50	32	7.586965e-01
50	33	5.483872e-01
50	34	3.901290e-01
50	35	0.000000e+00
50	36	0.000000e+00
50	37	9.383487e-01
50	38	9.729826e-01
50	39	9.721499e-01
50	40	9.698210e-01
50	41	9.518077e-01
50	42	9.370770e-01
50	43	8.781950e-01
50	44	7.493897e-01
50	45	5.529191e-01
50	46	3.903429e-01
50	47	0.000000e+00
50	48	0.000000e+00
50	49	9.560209e-01
50	50	1.000000e+00
50	51	9.780615e-01
50	52	9.742289e-01
50	53	9.553748e-01
50	54	9.425852e-01
50	55	8.830078e-01
50	56	7.602828e-01
50	57	5.460136e-01
50	58	3.892514e-01
50	59	0.000000e+00
50	60	0.000000e+00
50	61	-2.221666e-01
50	62	-2.136635e-01
50	63	-8.701435e-03
50	64	4.682559e-01
50	65	6.599608e-01
50	66	5.854937e-01
50	67	5.541670e-01
50	68	5.619794e-01
50	69	4.221536e-01
50	70	2.941757e-01
50	71	0.000000e+00
50	72	0.000000e+00
50	73	2.596444e-01
50	74	4.676770e-01
50	75	4.029088e-01
50	76	4.468849e-01
50	77	5.404797e-01
50	78	4.730941e-01
50	79	5.468629e-01
50	80	3.807797e-01
50	81	2.756766e-01
50	82	2.699653e-01
50	83	0.000000e+00
50	84	0.000000e+00
50	85	-5.542043e-02
50	86	1.998096e-01
50	87	4.404223e-01
50	88	6.003669e-01
50	89	5.631673e-01
50	90	5.506082e-01
50	91	4.946239e-01
50	92	4.191333e-01
50	93	3.620631e-01
50	94	2.835800e-01
50	95	0.000000e+00
50	96	0.000000e+00
50	97	-2.737732e-01
50	98	-7.702884e-02
50	99	3.434322e-01
50	100	5.258514e-01
50	101	6.473501e-01
50	102	6.190321e-01
50	103	3.943401e-01
50	104	3.323847e-01
50	105	3.364197e-01
50	106	2.781212e-01
50	107	0.000000e+00
50	108	0.000000e+00
50	109	0.000000e+00
51	0	0.000000e+00
51	1	9.453062e-01
51	2	9.784147e-01
51	3	9.869123e-01
51	4	9.842988e-01
51	5	9.672663e-01
51	6	9.554511e-01
51	7	8.890035e-01
51	8	7.601308e-01
51	9	5.334693e-01
51	10	3.763504e-01
51	11	0.000000e+00
51	12	0.000000e+00
51	13	9.407485e-01
51	14	9.747179e-01
51	15	9.847440e-01
51	16	9.826860e-01
51	17	9.657202e-01
51	18	9.538961e-01
51	19	8.854456e-01
51	20	7.603479e-01
51	21	5.242509e-01
51	22	3.713939e-01
51	23	0.000000e+00
51	24	0.000000e+00
51	25	9.424632e-01
51	26	9.774309e-01
51	27	9.863979e-01
51	28	9.841526e-01
51	29	9.662991e-01
51	30	9.544313e-01
51	31	8.900894e-01
51	32	7.597347e-01
51	33	5.397469e-01
51	34	3.795738e-01
51	35	0.000000e+00
51	36	0.000000e+00
51	37	9.267633e-01
51	38	9.704295e-01
51	39	9.814240e-01
51	40	9.799219e-01
51	41	9.626889e-01
51	42	9.484687e-01
51	43	8.850146e-01
51	44	7.502337e-01
51	45	5.446770e-01
51	46	3.806808e-01
51	47	0.000000e+00
51	48	0.000000e+00
51	49	9.447031e-01
51	50	9.780615e-01
51	51	1.000000e+00
51	52	9.845093e-01
51	53	9.668870e-01
51	54	9.552445e-01
51	55	8.899695e-01
51	56	7.613942e-01
51	57	5.372178e-01
51	58	3.784757e-01
51	59	0.000000e+00
51	60	0.000000e+00
51	61	-2.363455e-01
51	62	-2.209164e-01
51	63	-2.664372e-02
51	64	4.642012e-01
51	65	6.677211e-01
51	66	5.739835e-01
51	67	5.557615e-01
51	68	5.630355e-01
51	69	4.123451e-01
51	70	2.787033e-01
51	71	0.000000e+00
51	72	0.000000e+00
51	73	2.463657e-01
51	74	4.685685e-01
51	75	3.893680e-01
51	76	4.211222e-01
51	77	5.383954e-01
51	78	4.688437e-01
51	79	5.470661e-01
51	80	3.744264e-01
51	81	2.716954e-01
51	82	2.683786e-01
51	83	0.000000e+00
51	84	0.000000e+00
51	85	-8.052227e-02
51	86	1.641026e-01
51	87	4.176508e-01
51	88	5.867001e-01
51	89	5.388803e-01
51	90	5.415215e-01
51	91	4.952268e-01
51	92	4.224534e-01
51	93	3.607739e-01
51	94	2.791296e-01
51	95	0.000000e+00
51	96	0.000000e+00
51	97	-2.923356e-01
51	98	-1.086777e-01
51	99	3.389578e-01
51	100	5.166141e-01
51	101	6.248380e-01
51	102	6.038454e-01
51	103	3.788168e-01
51	104	3.390733e-01
51	105	3.356014e-01
51	106	2.826469e-01
51	107	0.000000e+00
51	108	0.000000e+00
51	109	0.000000e+00
52	0	0.000000e+00
52	1	9.425125e-01
52	2	9.741967e-01
52	3	9.846521e-01
52	4	9.897790e-01
52	5	9.813181e-01
52	6	9.713047e-01
52	7	9.109639e-01
52	8	7.839714e-01
52	9	5.557272e-01
52	10	3.973120e-01
52	11	0.000000e+00
52	12	0.000000e+00
52	13	9.382929e-01
52	14	9.709165e-01
52	15	9.833263e-01
52	16	9.881371e-01
52	17	9.797543e-01
52	18	9.697929e-01
52	19	9.078496e-01
52	20	7.837181e-01
52	21	5.470527e-01
52	22	3.925536e-01
52	23	0.000000e+00
52	24	0.000000e+00
52	25	9.396123e-01
52	26	9.736766e-01
52	27	9.838131e-01
52	28	9.895615e-01
52	29	9.805816e-01
52	30	9.702367e-01
52	31	9.117187e-01
52	32	7.834466e-01
52	33	5.618591e-01
52	34	4.003648e-01
52	35	0.000000e+00
52	36	0.000000e+00
52	37	9.236516e-01
52	38	9.664330e-01
52	39	9.780205e-01
52	40	9.853203e-01
52	41	9.769660e-01
52	42	9.640129e-01
52	43	9.059725e-01
52	44	7.741592e-01
52	45	5.659824e-01
52	46	4.010034e-01
52	47	0.000000e+00
52	48	0.000000e+00
52	49	9.418424e-01
52	50	9.742289e-01
52	51	9.845093e-01
52	52	1.000000e+00
52	53	9.810884e-01
52	54	9.710576e-01
52	55	9.117928e-01
52	56	7.850582e-01
52	57	5.595478e-01
52	58	3.993845e-01
52	59	0.000000e+00
52	60	0.000000e+00
52	61	-2.412693e-01
52	62	-2.063530e-01
52	63	-1.947169e-02
52	64	4.679977e-01
52	65	6.699558e-01
52	66	5.718804e-01
52	67	5.600985e-01
52	68	5.698509e-01
52	69	4.202398e-01
52	70	2.846364e-01
52	71	0.000000e+00
52	72	0.000000e+00
52	73	2.414790e-01
52	74	4.590812e-01
52	75	3.893979e-01
52	76	4.185265e-01
52	77	5.311196e-01
52	78	4.688461e-01
52	79	5.441884e-01
52	80	3.797151e-01
52	81	2.789340e-01
52	82	2.758762e-01
52	83	0.000000e+00
52	84	0.000000e+00
52	85	-9.203393e-02
52	86	1.401520e-01
52	87	4.019414e-01
52	88	5.777894e-01
52	89	5.394877e-01
52	90	5.511274e-01
52	91	5.010500e-01
52	92	4.306735e-01
52	93	3.676417e-01
52	94	2.896204e-01
52	95	0.000000e+00
52	96	0.000000e+00
52	97	-2.889499e-01
52	98	-1.165456e-01
52	99	3.332045e-01
52	100	5.021428e-01
52	101	6.114896e-01
52	102	6.014292e-01
52	103	3.841114e-01
52	104	3.414840e-01
52	105	3.454795e-01
52	106	2.919818e-01
52	107	0.000000e+00
52	108	0.000000e+00
52	109	0.000000e+00
53	0	0.000000e+00
53	1	9.323429e-01
53	2	9.545763e-01
53	3	9.673920e-01
53	4	9.809045e-01
53	5	9.908429e-01
53	6	9.780937e-01
53	7	9.223725e-01
53	8	7.930931e-01
53	9	5.615309e-01
53	10	4.023402e-01
53	11	0.000000e+00
53	12	0.000000e+00
53	13	9.284537e-01
53	14	9.515976e-01
53	15	9.674609e-01
53	16	9.797064e-01
53	17	9.891770e-01
53	18	9.764216e-01
53	19	9.199766e-01
53	20	7.916550e-01
53	21	5.536724e-01
53	22	3.982139e-01
53	23	0.000000e+00
53	24	0.000000e+00
53	25	9.296455e-01
53	26	9.550784e-01
53	27	9.657505e-01
53	28	9.806547e-01
53	29	9.906374e-01
53	30	9.770324e-01
53	31	9.226568e-01
53	32	7.929424e-01
53	33	5.677225e-01
53	34	4.051953e-01
53	35	0.000000e+00
53	36	0.000000e+00
53	37	9.134769e-01
53	38	9.480289e-01
53	39	9.586621e-01
53	40	9.759798e-01
53	41	9.871198e-01
53	42	9.708314e-01
53	43	9.159292e-01
53	44	7.849295e-01
53	45	5.710497e-01
53	46	4.050916e-01
53	47	0.000000e+00
53	48	0.000000e+00
53	49	9.317711e-01
53	50	9.553748e-01
53	51	9.668870e-01
53	52	9.810884e-01
53	53	1.000000e+00
53	54	9.777984e-01
53	55	9.229170e-01
53	56	7.942579e-01
53	57	5.656156e-01
53	58	4.043703e-01
53	59	0.000000e+00
53	60	0.000000e+00
53	61	-2.380657e-01
53	62	-1.869967e-01
53	63	-1.496454e-02
53	64	4.656324e-01
53	65	6.617531e-01
53	66	5.639215e-01
53	67	5.507901e-01
53	68	5.653946e-01
53	69	4.105508e-01
53	70	2.776697e-01
53	71	0.000000e+00
53	72	0.000000e+00
53	73	2.181101e-01
53	74	4.325504e-01
53	75	3.714282e-01
53	76	4.082301e-01
53	77	5.183513e-01
53	78	4.673803e-01
53	79	5.296520e-01
53	80	3.735123e-01
53	81	2.777455e-01
53	82	2.690915e-01
53	83	0.000000e+00
53	84	0.000000e+00
53	85	-9.729050e-02
53	86	1.121309e-01
53	87	3.794924e-01
53	88	5.550137e-01
53	89	5.215653e-01
53	90	5.471363e-01
53	91	4.921604e-01
53	92	4.277889e-01
53	93	3.660645e-01
53	94	2.912232e-01
53	95	0.000000e+00
53	96	0.000000e+00
53	97	-2.674777e-01
53	98	-1.198297e-01
53	99	3.082041e-01
53	100	4.664047e-01
53	101	5.699571e-01
53	102	5.738431e-01
53	103	3.670479e-01
53	104	3.141952e-01
53	105	3.332715e-01
53	106	2.867327e-01
53	107	0.000000e+00
53	108	0.000000e+00
53	109	0.000000e+00
54	0	0.000000e+00
54	1	9.099594e-01
54	2	9.419271e-01
54	3	9.554478e-01
54	4	9.709190e-01
54	5	9.776927e-01
54	6	9.882357e-01
54	7	9.582052e-01
54	8	8.540943e-01
54	9	6.466839e-01
54	10	4.895349e-01
54	11	0.000000e+00
54	12	0.000000e+00
54	13	9.062159e-01
54	14	9.392659e-01
54	15	9.564722e-01
54	16	9.687407e-01
54	17	9.773651e-01
54	18	9.861482e-01
54	19	9.557177e-01
54	20	8.532572e-01
54	21	6.403334e-01
54	22	4.860343e-01
54	23	0.000000e+00
54	24	0.000000e+00
54	25	9.071262e-01
54	26	9.421955e-01
54	27	9.541316e-01
54	28	9.708695e-01
54	29	9.771910e-01
54	30	9.878960e-01
54	31	9.584052e-01
54	32	8.535595e-01
54	33	6.517550e-01
54	34	4.919952e-01
54	35	0.000000e+00
54	36	0.000000e+00
54	37	8.917991e-01
54	38	9.349764e-01
54	39	9.461781e-01
54	40	9.673546e-01
54	41	9.724381e-01
54	42	9.821097e-01
54	43	9.514311e-01
54	44	8.440942e-01
54	45	6.521199e-01
54	46	4.900034e-01
54	47	0.000000e+00
54	48	0.000000e+00
54	49	9.092808e-01
54	50	9.425852e-01
54	51	9.552445e-01
54	52	9.710576e-01
54	53	9.777984e-01
54	54	1.000000e+00
54	55	9.587937e-01
54	56	8.550830e-01
54	57	6.503167e-01
54	58	4.914912e-01
54	59	0.000000e+00
54	60	0.000000e+00
54	61	-2.618214e-01
54	62	-2.028072e-01
54	63	-9.472410e-03
54	64	4.574359e-01
54	65	6.731260e-01
54	66	5.842180e-01
54	67	5.904984e-01
54	68	6.119066e-01
54	69	4.756013e-01
54	70	3.410875e-01
54	71	0.000000e+00
54	72	0.000000e+00
54	73	2.603212e-01
54	74	4.680957e-01
54	75	4.100400e-01
54	76	4.409905e-01
54	77	5.446111e-01
54	78	4.916140e-01
54	79	5.627610e-01
54	80	4.159347e-01
54	81	3.275722e-01
54	82	3.044863e-01
54	83	0.000000e+00
54	84	0.000000e+00
54	85	-1.424758e-01
54	86	5.583667e-02
54	87	3.389563e-01
54	88	5.433619e-01
54	89	5.484225e-01
54	90	6.074044e-01
54	91	5.583544e-01
54	92	4.944878e-01
54	93	4.361130e-01
54	94	3.670967e-01
54	95	0.000000e+00
54	96	0.000000e+00
54	97	-2.872928e-01
54	98	-1.114873e-01
54	99	3.499799e-01
54	100	4.997667e-01
54	101	5.964619e-01
54	102	6.224417e-01
54	103	4.269818e-01
54	104	3.932809e-01
54	105	4.094185e-01
54	106	3.614642e-01
54	107	0.000000e+00
54	108	0.000000e+00
54	109	0.000000e+00
55	0	0.000000e+00
55	1	8.494763e-01
55	2	8.818063e-01
55	3	8.898462e-01
55	4	9.114517e-01
55	5	9.222923e-01
55	6	9.577322e-01
55	7	9.838881e-01
55	8	9.376514e-01
55	9	7.798363e-01
55	10	6.310670e-01
55	11	0.000000e+00
55	12	0.000000e+00
55	13	8.457153e-01
55	14	8.802627e-01
55	15	8.932112e-01
55	16	9.075439e-01
55	17	9.232267e-01
55	18	9.538144e-01
55	19	9.810985e-01
55	20	9.358126e-01
55	21	7.741536e-01
55	22	6.273739e-01
55	23	0.000000e+00
55	24	0.000000e+00
55	25	8.469631e-01
55	26	8.826766e-01
55	27	8.886059e-01
55	28	9.121359e-01
55	29	9.223084e-01
55	30	9.590958e-01
55	31	9.839183e-01
55	32	9.372185e-01
55	33	7.839945e-01
55	34	6.334677e-01
55	35	0.000000e+00
55	36	0.000000e+00
55	37	8.333322e-01
55	38	8.751498e-01
55	39	8.788023e-01
55	40	9.108319e-01
55	41	9.166165e-01
55	42	9.555822e-01
55	43	9.770700e-01
55	44	9.276774e-01
55	45	7.817246e-01
55	46	6.299100e-01
55	47	0.000000e+00
55	48	0.000000e+00
55	49	8.486710e-01
55	50	8.830078e-01
55	51	8.899695e-01
55	52	9.117928e-01
55	53	9.229170e-01
55	54	9.587937e-01
55	55	1.000000e+00
55	56	9.385165e-01
55	57	7.831677e-01
55	58	6.331534e-01
55	59	0.000000e+00
55	60	0.000000e+00
55	61	-2.861326e-01
55	62	-2.065169e-01
55	63	1.285325e-02
55	64	4.640784e-01
55	65	6.593005e-01
55	66	6.043291e-01
55	67	6.241265e-01
55	68	6.622755e-01
55	69	5.668424e-01
55	70	4.404154e-01
55	71	0.000000e+00
55	72	0.000000e+00
55	73	3.103492e-01
55	74	4.762141e-01
55	75	4.295991e-01
55	76	4.810505e-01
55	77	5.440070e-01
55	78	5.051111e-01
55	79	5.817363e-01
55	80	4.763422e-01
55	81	4.050360e-01
55	82	3.575877e-01
55	83	0.000000e+00
55	84	0.000000e+00
55	85	-1.876200e-01
55	86	-9.078352e-03
55	87	2.792739e-01
55	88	5.214455e-01
55	89	5.814526e-01
55	90	6.762992e-01
55	91	6.347798e-01
55	92	5.849094e-01
55	93	5.383986e-01
55	94	4.778202e-01
55	95	0.000000e+00
55	96	0.000000e+00
55	97	-2.856378e-01
55	98	-8.745846e-02
55	99	4.081345e-01
55	100	5.348517e-01
55	101	6.015518e-01
55	102	6.613321e-01
55	103	4.975151e-01
55	104	4.690532e-01
55	105	4.923012e-01
55	106	4.496135e-01
55	107	0.000000e+00
55	108	0.000000e+00
55	109	0.000000e+00
56	0	0.000000e+00
56	1	7.263883e-01
56	2	7.588719e-01
56	3	7.606099e-01
56	4	7.843072e-01
56	5	7.928850e-01
56	6	8.525463e-01
56	7	9.375479e-01
56	8	9.811558e-01
56	9	9.141390e-01
56	10	8.046453e-01
56	11	0.000000e+00
56	12	0.000000e+00
56	13	7.224844e-01
56	14	7.587670e-01
56	15	7.652655e-01
56	16	7.778721e-01
56	17	7.945929e-01
56	18	8.458249e-01
56	19	9.343521e-01
56	20	9.776571e-01
56	21	9.086645e-01
56	22	7.991318e-01
56	23	0.000000e+00
56	24	0.000000e+00
56	25	7.243961e-01
56	26	7.598897e-01
56	27	7.602170e-01
56	28	7.862371e-01
56	29	7.938968e-01
56	30	8.565832e-01
56	31	9.380229e-01
56	32	9.816739e-01
56	33	9.177166e-01
56	34	8.080988e-01
56	35	0.000000e+00
56	36	0.000000e+00
56	37	7.138730e-01
56	38	7.523072e-01
56	39	7.501088e-01
56	40	7.884333e-01
56	41	7.882118e-01
56	42	8.572976e-01
56	43	9.324330e-01
56	44	9.733074e-01
56	45	9.132205e-01
56	46	8.046134e-01
56	47	0.000000e+00
56	48	0.000000e+00
56	49	7.255652e-01
56	50	7.602828e-01
56	51	7.613942e-01
56	52	7.850582e-01
56	53	7.942579e-01
56	54	8.550830e-01
56	55	9.385165e-01
56	56	1.000000e+00
56	57	9.172923e-01
56	58	8.075037e-01
56	59	0.000000e+00
56	60	0.000000e+00
56	61	-2.956849e-01
56	62	-1.992803e-01
56	63	4.325697e-02
56	64	4.531212e-01
56	65	6.040938e-01
56	66	5.850164e-01
56	67	6.262860e-01
56	68	6.909956e-01
56	69	6.651220e-01
56	70	5.660380e-01
56	71	0.000000e+00
56	72	0.000000e+00
56	73	3.681336e-01
56	74	4.584400e-01
56	75	4.142055e-01
56	76	4.908064e-01
56	77	5.067813e-01
56	78	4.930305e-01
56	79	5.763275e-01
56	80	5.297359e-01
56	81	4.935503e-01
56	82	4.370151e-01
56	83	0.000000e+00
56	84	0.000000e+00
56	85	-2.097141e-01
56	86	-5.039654e-02
56	87	2.185595e-01
56	88	4.814051e-01
56	89	5.990314e-01
56	90	7.189730e-01
56	91	6.990709e-01
56	92	6.829833e-01
56	93	6.561083e-01
56	94	6.155000e-01
56	95	0.000000e+00
56	96	0.000000e+00
56	97	-2.779665e-01
56	98	-5.971361e-02
56	99	4.638502e-01
56	100	5.594591e-01
56	101	5.878905e-01
56	102	6.721916e-01
56	103	5.681809e-01
56	104	5.545169e-01
56	105	5.961976e-01
56	106	5.470580e-01
56	107	0.000000e+00
56	108	0.000000e+00
56	109	0.000000e+00
57	0	0.000000e+00
57	1	5.244592e-01
57	2	5.444090e-01
57	3	5.355319e-01
57	4	5.588352e-01
57	5	5.633640e-01
57	6	6.461636e-01
57	7	7.818069e-01
57	8	9.165802e-01
57	9	9.799758e-01
57	10	9.456126e-01
57	11	0.000000e+00
57	12	0.000000e+00
57	13	5.183628e-01
57	14	5.441442e-01
57	15	5.414252e-01
57	16	5.501598e-01
57	17	5.661337e-01
57	18	6.359632e-01
57	19	7.784491e-01
57	20	9.142985e-01
57	21	9.773099e-01
57	22	9.417410e-01
57	23	0.000000e+00
57	24	0.000000e+00
57	25	5.249375e-01
57	26	5.461087e-01
57	27	5.363949e-01
57	28	5.615363e-01
57	29	5.655688e-01
57	30	6.532815e-01
57	31	7.826148e-01
57	32	9.167644e-01
57	33	9.809914e-01
57	34	9.478038e-01
57	35	0.000000e+00
57	36	0.000000e+00
57	37	5.215169e-01
57	38	5.409873e-01
57	39	5.268092e-01
57	40	5.673615e-01
57	41	5.602139e-01
57	42	6.598032e-01
57	43	7.791597e-01
57	44	9.077328e-01
57	45	9.718883e-01
57	46	9.406392e-01
57	47	0.000000e+00
57	48	0.000000e+00
57	49	5.244841e-01
57	50	5.460136e-01
57	51	5.372178e-01
57	52	5.595478e-01
57	53	5.656156e-01
57	54	6.503167e-01
57	55	7.831677e-01
57	56	9.172923e-01
57	57	1.000000e+00
57	58	9.479584e-01
57	59	0.000000e+00
57	60	0.000000e+00
57	61	-2.447442e-01
57	62	-1.479950e-01
57	63	8.107540e-02
57	64	3.636672e-01
57	65	4.609053e-01
57	66	4.903216e-01
57	67	5.551772e-01
57	68	6.488359e-01
57	69	7.159762e-01
57	70	6.788298e-01
57	71	0.000000e+00
57	72	0.000000e+00
57	73	3.949821e-01
57	74	3.957920e-01
57	75	3.651524e-01
57	76	4.769791e-01
57	77	4.167604e-01
57	78	4.271806e-01
57	79	5.010759e-01
57	80	5.372067e-01
57	81	5.540741e-01
57	82	4.732030e-01
57	83	0.000000e+00
57	84	0.000000e+00
57	85	-1.900678e-01
57	86	-6.638218e-02
57	87	1.515666e-01
57	88	3.984098e-01
57	89	5.833408e-01
57	90	7.156625e-01
57	91	7.253370e-01
57	92	7.473063e-01
57	93	7.537060e-01
57	94	7.413145e-01
57	95	0.000000e+00
57	96	0.000000e+00
57	97	-2.084470e-01
57	98	7.878366e-03
57	99	4.674789e-01
57	100	5.271466e-01
57	101	5.236852e-01
57	102	6.236088e-01
57	103	6.072298e-01
57	104	6.254807e-01
57	105	6.906977e-01
57	106	6.296911e-01
57	107	0.000000e+00
57	108	0.000000e+00
57	109	0.000000e+00
58	0	0.000000e+00
58	1	3.777134e-01
58	2	3.879356e-01
58	3	3.762793e-01
58	4	3.987430e-01
58	5	4.016067e-01
58	6	4.865198e-01
58	7	6.312771e-01
58	8	8.072996e-01
58	9	9.470874e-01
58	10	9.837152e-01
58	11	0.000000e+00
58	12	0.000000e+00
58	13	3.700324e-01
58	14	3.873267e-01
58	15	3.822324e-01
58	16	3.892193e-01
58	17	4.044901e-01
58	18	4.742494e-01
58	19	6.283547e-01
58	20	8.070829e-01
58	21	9.458027e-01
58	22	9.810620e-01
58	23	0.000000e+00
58	24	0.000000e+00
58	25	3.799121e-01
58	26	3.896299e-01
58	27	3.780144e-01
58	28	4.017207e-01
58	29	4.045871e-01
58	30	4.952810e-01
58	31	6.325258e-01
58	32	8.068018e-01
58	33	9.469085e-01
58	34	9.849658e-01
58	35	0.000000e+00
58	36	0.000000e+00
58	37	3.812591e-01
58	38	3.862271e-01
58	39	3.697192e-01
58	40	4.093265e-01
58	41	4.001763e-01
58	42	5.056144e-01
58	43	6.305842e-01
58	44	7.967512e-01
58	45	9.362906e-01
58	46	9.759742e-01
58	47	0.000000e+00
58	48	0.000000e+00
58	49	3.784229e-01
58	50	3.892514e-01
58	51	3.784757e-01
58	52	3.993845e-01
58	53	4.043703e-01
58	54	4.914912e-01
58	55	6.331534e-01
58	56	8.075037e-01
58	57	9.479584e-01
58	58	1.000000e+00
58	59	0.000000e+00
58	60	0.000000e+00
58	61	-1.815765e-01
58	62	-8.537054e-02
58	63	1.016341e-01
58	64	2.891095e-01
58	65	3.438418e-01
58	66	3.881786e-01
58	67	4.672233e-01
58	68	5.765067e-01
58	69	6.969515e-01
58	70	7.177815e-01
58	71	0.000000e+00
58	72	0.000000e+00
58	73	3.675025e-01
58	74	3.260565e-01
58	75	2.933904e-01
58	76	4.222735e-01
58	77	3.278226e-01
58	78	3.542140e-01
58	79	4.191394e-01
58	80	5.011572e-01
58	81	5.626601e-01
58	82	4.798001e-01
58	83	0.000000e+00
58	84	0.000000e+00
58	85	-1.535621e-01
58	86	-5.168426e-02
58	87	1.290228e-01
58	88	3.434029e-01
58	89	5.471863e-01
58	90	6.677186e-01
58	91	7.009765e-01
58	92	7.590762e-01
58	93	7.858739e-01
58	94	7.938087e-01
58	95	0.000000e+00
58	96	0.000000e+00
58	97	-1.419884e-01
58	98	4.926026e-02
58	99	4.463244e-01
58	100	4.818715e-01
58	101	4.589700e-01
58	102	5.560179e-01
58	103	5.880740e-01
58	104	6.439563e-01
58	105	7.239162e-01
58	106	6.600173e-01
58	107	0.000000e+00
58	108	0.000000e+00
58	109	0.000000e+00
59	0	0.000000e+00
59	1	0.000000e+00
59	2	0.000000e+00
59	3	0.000000e+00
59	4	0.000000e+00
59	5	0.000000e+00
59	6	0.000000e+00
59	7	0.000000e+00
59	8	0.000000e+00
59	9	0.000000e+00
59	10	0.000000e+00
59	11	0.000000e+00
59	12	0.000000e+00
59	13	0.000000e+00
59	14	0.000000e+00
59	15	0.000000e+00
59	16	0.000000e+00
59	17	0.000000e+00
59	18	0.000000e+00
59	19	0.000000e+00
59	20	0.000000e+00
59	21	0.000000e+00
59	22	0.000000e+00
59	23	0.000000e+00
59	24	0.000000e+00
59	25	0.000000e+00
59	26	0.000000e+00
59	27	0.000000e+00
59	28	0.000000e+00
59	29	0.000000e+00
59	30	0.000000e+00
59	31	0.000000e+00
59	32	0.000000e+00
59	33	0.000000e+00
59	34	0.000000e+00
59	35	0.000000e+00
59	36	0.000000e+00
59	37	0.000000e+00
59	38	0.000000e+00
59	39	0.000000e+00
59	40	0.000000e+00
59	41	0.000000e+00
59	42	0.000000e+00
59	43	0.000000e+00
59	44	0.000000e+00
59	45	0.000000e+00
59	46	0.000000e+00
59	47	0.000000e+00
59	48	0.000000e+00
59	49	0.000000e+00
59	50	0.000000e+00
59	51	0.000000e+00
59	52	0.000000e+00
59	53	0.000000e+00
59	54	0.000000e+00
59	55	0.000000e+00
59	56	0.000000e+00
59	57	0.000000e+00
59	58	0.000000e+00
59	59	0.000000e+00
59	60	0.000000e+00
59	61	0.000000e+00
59	62	0.000000e+00
59	63	0.000000e+00
59	64	0.000000e+00
59	65	0.000000e+00
59	66	0.000000e+00
59	67	0.000000e+00
59	68	0.000000e+00
59	69	0.000000e+00
59	70	0.000000e+00
59	71	0.000000e+00
59	72	0.000000e+00
59	73	0.000000e+00
59	74	0.000000e+00
59	75	0.000000e+00
59	76	0.000000e+00
59	77	0.000000e+00
59	78	0.000000e+00
59	79	0.000000e+00
59	80	0.000000e+00
59	81	0.000000e+00
59	82	0.000000e+00
59	83	0.000000e+00
59	84	0.000000e+00
59	85	0.000000e+00
59	86	0.000000e+00
59	87	0.000000e+00
59	88	0.000000e+00
59	89	0.000000e+00
59	90	0.000000e+00
59	91	0.000000e+00
59	92	0.000000e+00
59	93	0.000000e+00
59	94	0.000000e+00
59	95	0.000000e+00
59	96	0.000000e+00
59	97	0.000000e+00
59	98	0.000000e+00
59	99	0.000000e+00
59	100	0.000000e+00
59	101	0.000000e+00
59	102	0.000000e+00
59	103	0.000000e+00
59	104	0.000000e+00
59	105	0.000000e+00
59	106	0.000000e+00
59	107	0.000000e+00
59	108	0.000000e+00
59	109	0.000000e+00
60	0	0.000000e+00
60	1	0.000000e+00
60	2	0.000000e+00
60	3	0.000000e+00
60	4	0.000000e+00
60	5	0.000000e+00
60	6	0.000000e+00
60	7	0.000000e+00
60	8	0.000000e+00
60	9	0.000000e+00
60	10	0.000000e+00
60	11	0.000000e+00
60	12	0.000000e+00
60	13	0.000000e+00
60	14	0.000000e+00
60	15	0.000000e+00
60	16	0.000000e+00
60	17	0.000000e+00
60	18	0.000000e+00
60	19	0.000000e+00
60	20	0.000000e+00
60	21	0.000000e+00
60	22	0.000000e+00
60	23	0.000000e+00
60	24	0.000000e+00
60	25	0.000000e+00
60	26	0.000000e+00
60	27	0.000000e+00
60	28	0.000000e+00
60	29	0.000000e+00
60	30	0.000000e+00
60	31	0.000000e+00
60	32	0.000000e+00
60	33	0.000000e+00
60	34	0.000000e+00
60	35	0.000000e+00
60	36	0.000000e+00
60	37	0.000000e+00
60	38	0.000000e+00
60	39	0.000000e+00
60	40	0.000000e+00
60	41	0.000000e+00
60	42	0.000000e+00
60	43	0.000000e+00
60	44	0.000000e+00
60	45	0.000000e+00
60	46	0.000000e+00
60	47	0.000000e+00
60	48	0.000000e+00
60	49	0.000000e+00
60	50	0.000000e+00
60	51	0.000000e+00
60	52	0.000000e+00
60	53	0.000000e+00
60	54	0.000000e+00
60	55	0.000000e+00
60	56	0.000000e+00
60	57	0.000000e+00
60	58	0.000000e+00
60	59	0.000000e+00
60	60	0.000000e+00
60	61	0.000000e+00
60	62	0.000000e+00
60	63	0.000000e+00
60	64	0.000000e+00
60	65	0.000000e+00
60	66	0.000000e+00
60	67	0.000000e+00
60	68	0.000000e+00
60	69	0.000000e+00
60	70	0.000000e+00
60	71	0.000000e+00
60	72	0.000000e+00
60	73	0.000000e+00
60	74	0.000000e+00
60	75	0.000000e+00
60	76	0.000000e+00
60	77	0.000000e+00
60	78	0.000000e+00
60	79	0.000000e+00
60	80	0.000000e+00
60	81	0.000000e+00
60	82	0.000000e+00
60	83	0.000000e+00
60	84	0.000000e+00
60	85	0.000000e+00
60	86	0.000000e+00
60	87	0.000000e+00
60	88	0.000000e+00
60	89	0.000000e+00
60	90	0.000000e+00
60	91	0.000000e+00
60	92	0.000000e+00
60	93	0.000000e+00
60	94	0.000000e+00
60	95	0.000000e+00
60	96	0.000000e+00
60	97	0.000000e+00
60	98	0.000000e+00
60	99	0.000000e+00
60	100	0.000000e+00
60	101	0.000000e+00
60	102	0.000000e+00
60	103	0.000000e+00
60	104	0.000000e+00
60	105	0.000000e+00
60	106	0.000000e+00
60	107	0.000000e+00
60	108	0.000000e+00
60	109	0.000000e+00
61	0	0.000000e+00
61	1	-1.994402e-01
61	2	-2.228595e-01
61	3	-2.365317e-01
61	4	-2.408627e-01
61	5	-2.391698e-01
61	6	-2.621187e-01
61	7	-2.865051e-01
61	8	-2.950773e-01
61	9	-2.440175e-01
61	10	-1.812699e-01
61	11	0.000000e+00
61	12	0.000000e+00
61	13	-2.017890e-01
61	14	-2.268396e-01
61	15	-2.386079e-01
61	16	-2.418601e-01
61	17	-2.403675e-01
61	18	-2.640759e-01
61	19	-2.865592e-01
61	20	-2.917918e-01
61	21	-2.419612e-01
61	22	-1.774339e-01
61	23	0.000000e+00
61	24	0.000000e+00
61	25	-1.959937e-01
61	26	-2.205404e-01
61	27	-2.355429e-01
61	28	-2.408469e-01
61	29	-2.372745e-01
61	30	-2.610135e-01
61	31	-2.860295e-01
61	32	-2.958270e-01
61	33	-2.449272e-01
61	34	-1.822161e-01
61	35	0.000000e+00
61	36	0.000000e+00
61	37	-1.898726e-01
61	38	-2.139217e-01
61	39	-2.313235e-01
61	40	-2.386267e-01
61	41	-2.340329e-01
61	42	-2.566558e-01
61	43	-2.823748e-01
61	44	-2.952167e-01
61	45	-2.440193e-01
61	46	-1.833644e-01
61	47	0.000000e+00
61	48	0.000000e+00
61	49	-1.982357e-01
61	50	-2.221666e-01
61	51	-2.363455e-01
61	52	-2.412693e-01
61	53	-2.380657e-01
61	54	-2.618214e-01
61	55	-2.861326e-01
61	56	-2.956849e-01
61	57	-2.447442e-01
61	58	-1.815765e-01
61	59	0.000000e+00
61	60	0.000000e+00
61	61	1.000000e+00
61	62	4.148166e-01
61	63	2.393854e-01
61	64	-4.016361e-02
61	65	-1.342341e-01
61	66	-1.207326e-01
61	67	-1.362249e-01
61	68	-1.522921e-01
61	69	-1.293978e-01
61	70	4.175697e-03
61	71	0.000000e+00
61	72	0.000000e+00
61	73	-2.573272e-01
61	74	-1.616867e-01
61	75	-2.052646e-02
61	76	-3.984148e-02
61	77	-2.351262e-02
61	78	6.390519e-03
61	79	-7.454855e-02
61	80	-2.821114e-02
61	81	-8.923375e-02
61	82	-1.099248e-01
61	83	0.000000e+00
61	84	0.000000e+00
61	85	3.771381e-01
61	86	3.603498e-01
61	87	2.542147e-01
61	88	7.991255e-02
61	89	-2.031509e-02
61	90	-9.206547e-02
61	91	-1.159614e-01
61	92	-1.128569e-01
61	93	-1.134329e-01
61	94	-1.087531e-01
61	95	0.000000e+00
61	96	0.000000e+00
61	97	4.682551e-01
61	98	4.309831e-01
61	99	1.984550e-02
61	100	-4.140750e-02
61	101	-5.430059e-02
61	102	-1.118015e-01
61	103	-2.743329e-02
61	104	-5.670725e-02
61	105	-6.636427e-02
61	106	-8.534090e-02
61	107	0.000000e+00
61	108	0.000000e+00
61	109	0.000000e+00
62	0	0.000000e+00
62	1	-2.131179e-01
62	2	-2.148677e-01
62	3	-2.206915e-01
62	4	-2.057903e-01
62	5	-1.885315e-01
62	6	-2.028607e-01
62	7	-2.065021e-01
62	8	-1.974895e-01
62	9	-1.472592e-01
62	10	-8.491439e-02
62	11	0.000000e+00
62	12	0.000000e+00
62	13	-2.130533e-01
62	14	-2.165058e-01
62	15	-2.213776e-01
62	16	-2.080421e-01
62	17	-1.899928e-01
62	18	-2.055186e-01
62	19	-2.027111e-01
62	20	-1.940578e-01
62	21	-1.429828e-01
62	22	-8.010716e-02
62	23	0.000000e+00
62	24	0.000000e+00
62	25	-2.106749e-01
62	26	-2.123493e-01
62	27	-2.204310e-01
62	28	-2.056773e-01
62	29	-1.858896e-01
62	30	-2.018498e-01
62	31	-2.076751e-01
62	32	-1.997523e-01
62	33	-1.489267e-01
62	34	-8.638088e-02
62	35	0.000000e+00
62	36	0.000000e+00
62	37	-2.066574e-01
62	38	-2.079850e-01
62	39	-2.181529e-01
62	40	-2.025970e-01
62	41	-1.826484e-01
62	42	-1.978008e-01
62	43	-2.091120e-01
62	44	-2.011003e-01
62	45	-1.519168e-01
62	46	-9.015079e-02
62	47	0.000000e+00
62	48	0.000000e+00
62	49	-2.124431e-01
62	50	-2.136635e-01
62	51	-2.209164e-01
62	52	-2.063530e-01
62	53	-1.869967e-01
62	54	-2.028072e-01
62	55	-2.065169e-01
62	56	-1.992803e-01
62	57	-1.479950e-01
62	58	-8.537054e-02
62	59	0.000000e+00
62	60	0.000000e+00
62	61	4.148166e-01
62	62	1.000000e+00
62	63	2.726756e-01
62	64	6.889664e-03
62	65	-1.105249e-01
62	66	-1.163549e-01
62	67	-8.979398e-02
62	68	-9.300978e-02
62	69	-5.717977e-02
62	70	5.471648e-02
62	71	0.000000e+00
62	72	0.000000e+00
62	73	-2.750887e-01
62	74	-2.245752e-01
62	75	-6.063904e-02
62	76	-7.931230e-02
62	77	-5.579395e-02
62	78	1.171705e-02
62	79	-6.531781e-02
62	80	2.482395e-02
62	81	-3.149261e-02
62	82	-4.750325e-02
62	83	0.000000e+00
62	84	0.000000e+00
62	85	3.318530e-01
62	86	2.789452e-01
62	87	1.784503e-01
62	88	3.951600e-02
62	89	-3.295911e-02
62	90	-6.713232e-02
62	91	-1.061361e-01
62	92	-8.577335e-02
62	93	-9.728850e-02
62	94	-7.407930e-02
62	95	0.000000e+00
62	96	0.000000e+00
62	97	4.532506e-01
62	98	3.548116e-01
62	99	1.585181e-02
62	100	-8.650515e-02
62	101	-8.791116e-02
62	102	-1.114989e-01
62	103	-2.857344e-02
62	104	-4.462491e-02
62	105	-1.032991e-02
62	106	-5.931326e-02
62	107	0.000000e+00
62	108	0.000000e+00
62	109	0.000000e+00
63	0	0.000000e+00
63	1	-1.228772e-02
63	2	-1.046284e-02
63	3	-2.622254e-02
63	4	-1.824161e-02
63	5	-1.584452e-02
63	6	-1.023269e-02
63	7	1.214451e-02
63	8	4.388138e-02
63	9	8.136353e-02
63	10	1.017403e-01
63	11	0.000000e+00
63	12	0.000000e+00
63	13	-9.088718e-03
63	14	-1.419082e-02
63	15	-2.690780e-02
63	16	-2.141614e-02
63	17	-1.609803e-02
63	18	-1.340984e-02
63	19	1.552083e-02
63	20	4.207135e-02
63	21	8.330198e-02
63	22	1.014152e-01
63	23	0.000000e+00
63	24	0.000000e+00
63	25	-1.263022e-02
63	26	-7.370829e-03
63	27	-2.616946e-02
63	28	-1.868960e-02
63	29	-1.437019e-02
63	30	-8.472923e-03
63	31	1.160083e-02
63	32	4.382197e-02
63	33	8.030598e-02
63	34	1.015389e-01
63	35	0.000000e+00
63	36	0.000000e+00
63	37	-1.614779e-02
63	38	-2.648932e-03
63	39	-2.568479e-02
63	40	-1.616437e-02
63	41	-1.376313e-02
63	42	-5.174940e-03
63	43	8.523055e-03
63	44	4.493661e-02
63	45	7.668964e-02
63	46	1.004300e-01
63	47	0.000000e+00
63	48	0.000000e+00
63	49	-1.246400e-02
63	50	-8.701435e-03
63	51	-2.664372e-02
63	52	-1.947169e-02
63	53	-1.496454e-02
63	54	-9.472410e-03
63	55	1.285325e-02
63	56	4.325697e-02
63	57	8.107540e-02
63	58	1.016341e-01
63	59	0.000000e+00
63	60	0.000000e+00
63	61	2.393854e-01
63	62	2.726756e-01
63	63	1.000000e+00
63	64	1.666175e-01
63	65	7.889668e-02
63	66	1.083350e-01
63	67	1.345283e-01
63	68	1.135607e-01
63	69	1.439613e-01
63	70	2.002035e-01
63	71	0.000000e+00
63	72	0.000000e+00
63	73	-9.061449e-03
63	74	3.135708e-02
63	75	1.590840e-01
63	76	1.137651e-01
63	77	1.248057e-01
63	78	1.365727e-01
63	79	9.208831e-02
63	80	1.353166e-01
63	81	6.346979e-02
63	82	1.070223e-01
63	83	0.000000e+00
63	84	0.000000e+00
63	85	2.677649e-01
63	86	2.440438e-01
63	87	2.401139e-01
63	88	1.876764e-01
63	89	1.567236e-01
63	90	1.411545e-01
63	91	1.095686e-01
63	92	1.102745e-01
63	93	7.162768e-02
63	94	8.012199e-02
63	95	0.000000e+00
63	96	0.000000e+00
63	97	2.627896e-01
63	98	3.090195e-01
63	99	1.758874e-01
63	100	1.049932e-01
63	101	8.689548e-02
63	102	8.875986e-02
63	103	1.545807e-01
63	104	6.581354e-02
63	105	9.917098e-02
63	106	6.388901e-02
63	107	0.000000e+00
63	108	0.000000e+00
63	109	0.000000e+00
64	0	0.000000e+00
64	1	4.456744e-01
64	2	4.671581e-01
64	3	4.649556e-01
64	4	4.680305e-01
64	5	4.655705e-01
64	6	4.575454e-01
64	7	4.635599e-01
64	8	4.529501e-01
64	9	3.611261e-01
64	10	2.869517e-01
64	11	0.000000e+00
64	12	0.000000e+00
64	13	4.476978e-01
64	14	4.651709e-01
64	15	4.635805e-01
64	16	4.649845e-01
64	17	4.645905e-01
64	18	4.557284e-01
64	19	4.667342e-01
64	20	4.501862e-01
64	21	3.551283e-01
64	22	2.800991e-01
64	23	0.000000e+00
64	24	0.000000e+00
64	25	4.429727e-01
64	26	4.682450e-01
64	27	4.640476e-01
64	28	4.683874e-01
64	29	4.657593e-01
64	30	4.573711e-01
64	31	4.627307e-01
64	32	4.530040e-01
64	33	3.652439e-01
64	34	2.908133e-01
64	35	0.000000e+00
64	36	0.000000e+00
64	37	4.307898e-01
64	38	4.656551e-01
64	39	4.615809e-01
64	40	4.682986e-01
64	41	4.640170e-01
64	42	4.552728e-01
64	43	4.550339e-01
64	44	4.497306e-01
64	45	3.677400e-01
64	46	2.949212e-01
64	47	0.000000e+00
64	48	0.000000e+00
64	49	4.449007e-01
64	50	4.682559e-01
64	51	4.642012e-01
64	52	4.679977e-01
64	53	4.656324e-01
64	54	4.574359e-01
64	55	4.640784e-01
64	56	4.531212e-01
64	57	3.636672e-01
64	58	2.891095e-01
64	59	0.000000e+00
64	60	0.000000e+00
64	61	-4.016361e-02
64	62	6.889664e-03
64	63	1.666175e-01
64	64	1.000000e+00
64	65	4.359449e-01
64	66	4.225526e-01
64	67	4.128425e-01
64	68	4.114346e-01
64	69	3.539087e-01
64	70	3.074116e-01
64	71	0.000000e+00
64	72	0.000000e+00
64	73	1.543539e-01
64	74	2.485458e-01
64	75	2.504718e-01
64	76	2.818602e-01
64	77	3.569804e-01
64	78	3.548783e-01
64	79	3.771610e-01
64	80	3.193956e-01
64	81	2.351771e-01
64	82	2.653894e-01
64	83	0.000000e+00
64	84	0.000000e+00
64	85	1.116268e-01
64	86	2.061039e-01
64	87	3.277941e-01
64	88	4.251879e-01
64	89	3.715184e-01
64	90	3.584787e-01
64	91	3.322609e-01
64	92	3.225793e-01
64	93	2.522472e-01
64	94	2.138704e-01
64	95	0.000000e+00
64	96	0.000000e+00
64	97	-2.456167e-02
64	98	1.035930e-01
64	99	3.425856e-01
64	100	3.460855e-01
64	101	3.534381e-01
64	102	3.586545e-01
64	103	2.896268e-01
64	104	1.916577e-01
64	105	2.294470e-01
64	106	1.933076e-01
64	107	0.000000e+00
64	108	0.000000e+00
64	109	0.000000e+00
65	0	0.000000e+00
65	1	6.337674e-01
65	2	6.601477e-01
65	3	6.684106e-01
65	4	6.702271e-01
65	5	6.626237e-01
65	6	6.738397e-01
65	7	6.595139e-01
65	8	6.040820e-01
65	9	4.593040e-01
65	10	3.430787e-01
65	11	0.000000e+00
65	12	0.000000e+00
65	13	6.337355e-01
65	14	6.590128e-01
65	15	6.685156e-01
65	16	6.695096e-01
65	17	6.640461e-01
65	18	6.747820e-01
65	19	6.599690e-01
65	20	6.043205e-01
65	21	4.559198e-01
65	22	3.402548e-01
65	23	0.000000e+00
65	24	0.000000e+00
65	25	6.301328e-01
65	26	6.591433e-01
65	27	6.670578e-01
65	28	6.694636e-01
65	29	6.606914e-01
65	30	6.720040e-01
65	31	6.583621e-01
65	32	6.026310e-01
65	33	4.614500e-01
65	34	3.441563e-01
65	35	0.000000e+00
65	36	0.000000e+00
65	37	6.166415e-01
65	38	6.531158e-01
65	39	6.617287e-01
65	40	6.660371e-01
65	41	6.553482e-01
65	42	6.651107e-01
65	43	6.509719e-01
65	44	5.944680e-01
65	45	4.596937e-01
65	46	3.425408e-01
65	47	0.000000e+00
65	48	0.000000e+00
65	49	6.326628e-01
65	50	6.599608e-01
65	51	6.677211e-01
65	52	6.699558e-01
65	53	6.617531e-01
65	54	6.731260e-01
65	55	6.593005e-01
65	56	6.040938e-01
65	57	4.609053e-01
65	58	3.438418e-01
65	59	0.000000e+00
65	60	0.000000e+00
65	61	-1.342341e-01
65	62	-1.105249e-01
65	63	7.889668e-02
65	64	4.359449e-01
65	65	1.000000e+00
65	66	5.259406e-01
65	67	5.308462e-01
65	68	5.428611e-01
65	69	4.440777e-01
65	70	3.656932e-01
65	71	0.000000e+00
65	72	0.000000e+00
65	73	2.093465e-01
65	74	3.849037e-01
65	75	3.718372e-01
65	76	3.819308e-01
65	77	5.025498e-01
65	78	4.650688e-01
65	79	5.148283e-01
65	80	3.955599e-01
65	81	2.829023e-01
65	82	2.829519e-01
65	83	0.000000e+00
65	84	0.000000e+00
65	85	-1.860454e-02
65	86	1.390184e-01
65	87	3.450963e-01
65	88	4.904299e-01
65	89	4.491827e-01
65	90	4.851643e-01
65	91	4.490013e-01
65	92	4.039166e-01
65	93	3.452118e-01
65	94	2.879071e-01
65	95	0.000000e+00
65	96	0.000000e+00
65	97	-1.393731e-01
65	98	6.070744e-02
65	99	3.890905e-01
65	100	4.874224e-01
65	101	5.296362e-01
65	102	5.270464e-01
65	103	3.741479e-01
65	104	3.319732e-01
65	105	3.267263e-01
65	106	2.902596e-01
65	107	0.000000e+00
65	108	0.000000e+00
65	109	0.000000e+00
66	0	0.000000e+00
66	1	5.754428e-01
66	2	5.854007e-01
66	3	5.743852e-01
66	4	5.720890e-01
66	5	5.643263e-01
66	6	5.840909e-01
66	7	6.050036e-01
66	8	5.856711e-01
66	9	4.897957e-01
66	10	3.888982e-01
66	11	0.000000e+00
66	12	0.000000e+00
66	13	5.750799e-01
66	14	5.848541e-01
66	15	5.766720e-01
66	16	5.703970e-01
66	17	5.661201e-01
66	18	5.821856e-01
66	19	6.053648e-01
66	20	5.862048e-01
66	21	4.864626e-01
66	22	3.884111e-01
66	23	0.000000e+00
66	24	0.000000e+00
66	25	5.724629e-01
66	26	5.847237e-01
66	27	5.729582e-01
66	28	5.717761e-01
66	29	5.631221e-01
66	30	5.841723e-01
66	31	6.033405e-01
66	32	5.834578e-01
66	33	4.904372e-01
66	34	3.875115e-01
66	35	0.000000e+00
66	36	0.000000e+00
66	37	5.605849e-01
66	38	5.789206e-01
66	39	5.660544e-01
66	40	5.699191e-01
66	41	5.577887e-01
66	42	5.811894e-01
66	43	5.963651e-01
66	44	5.748876e-01
66	45	4.877678e-01
66	46	3.822879e-01
66	47	0.000000e+00
66	48	0.000000e+00
66	49	5.742508e-01
66	50	5.854937e-01
66	51	5.739835e-01
66	52	5.718804e-01
66	53	5.639215e-01
66	54	5.842180e-01
66	55	6.043291e-01
66	56	5.850164e-01
66	57	4.903216e-01
66	58	3.881786e-01
66	59	0.000000e+00
66	60	0.000000e+00
66	61	-1.207326e-01
66	62	-1.163549e-01
66	63	1.083350e-01
66	64	4.225526e-01
66	65	5.259406e-01
66	66	1.000000e+00
66	67	5.185324e-01
66	68	5.422560e-01
66	69	4.820857e-01
66	70	4.205395e-01
66	71	0.000000e+00
66	72	0.000000e+00
66	73	2.634697e-01
66	74	3.646931e-01
66	75	3.733986e-01
66	76	4.199702e-01
66	77	4.754725e-01
66	78	4.419755e-01
66	79	4.749141e-01
66	80	3.985064e-01
66	81	3.243435e-01
66	82	2.817670e-01
66	83	0.000000e+00
66	84	0.000000e+00
66	85	-9.260128e-03
66	86	1.307416e-01
66	87	3.086382e-01
66	88	4.611926e-01
66	89	4.679534e-01
66	90	4.920768e-01
66	91	4.560375e-01
66	92	4.166281e-01
66	93	3.698698e-01
66	94	3.236457e-01
66	95	0.000000e+00
66	96	0.000000e+00
66	97	-1.221225e-01
66	98	9.797547e-02
66	99	3.995747e-01
66	100	4.774218e-01
66	101	5.129067e-01
66	102	5.173409e-01
66	103	3.706565e-01
66	104	3.065785e-01
66	105	3.072913e-01
66	106	2.817492e-01
66	107	0.000000e+00
66	108	0.000000e+00
66	109	0.000000e+00
67	0	0.000000e+00
67	1	5.218878e-01
67	2	5.537379e-01
67	3	5.567063e-01
67	4	5.609452e-01
67	5	5.516306e-01
67	6	5.906379e-01
67	7	6.247757e-01
67	8	6.274049e-01
67	9	5.554821e-01
67	10	4.676981e-01
67	11	0.000000e+00
67	12	0.000000e+00
67	13	5.226904e-01
67	14	5.508700e-01
67	15	5.578843e-01
67	16	5.579353e-01
67	17	5.536870e-01
67	18	5.883808e-01
67	19	6.260211e-01
67	20	6.270496e-01
67	21	5.535040e-01
67	22	4.642883e-01
67	23	0.000000e+00
67	24	0.000000e+00
67	25	5.190126e-01
67	26	5.540872e-01
67	27	5.550857e-01
67	28	5.601725e-01
67	29	5.498041e-01
67	30	5.904647e-01
67	31	6.225208e-01
67	32	6.247867e-01
67	33	5.546216e-01
67	34	4.671577e-01
67	35	0.000000e+00
67	36	0.000000e+00
67	37	5.076603e-01
67	38	5.511350e-01
67	39	5.490415e-01
67	40	5.594400e-01
67	41	5.442396e-01
67	42	5.875243e-01
67	43	6.145236e-01
67	44	6.163306e-01
67	45	5.490059e-01
67	46	4.639403e-01
67	47	0.000000e+00
67	48	0.000000e+00
67	49	5.211206e-01
67	50	5.541670e-01
67	51	5.557615e-01
67	52	5.600985e-01
67	53	5.507901e-01
67	54	5.904984e-01
67	55	6.241265e-01
67	56	6.262860e-01
67	57	5.551772e-01
67	58	4.672233e-01
67	59	0.000000e+00
67	60	0.000000e+00
67	61	-1.362249e-01
67	62	-8.979398e-02
67	63	1.345283e-01
67	64	4.128425e-01
67	65	5.308462e-01
67	66	5.185324e-01
67	67	1.000000e+00
67	68	5.863363e-01
67	69	5.366935e-01
67	70	4.722967e-01
67	71	0.000000e+00
67	72	0.000000e+00
67	73	2.746395e-01
67	74	3.737772e-01
67	75	3.701695e-01
67	76	3.903586e-01
67	77	4.672882e-01
67	78	4.338846e-01
67	79	4.887541e-01
67	80	4.395943e-01
67	81	3.522336e-01
67	82	3.437401e-01
67	83	0.000000e+00
67	84	0.000000e+00
67	85	-4.981144e-02
67	86	5.990446e-02
67	87	2.606124e-01
67	88	4.271988e-01
67	89	4.454526e-01
67	90	5.222078e-01
67	91	5.015231e-01
67	92	4.706498e-01
67	93	4.229969e-01
67	94	3.833399e-01
67	95	0.000000e+00
67	96	0.000000e+00
67	97	-1.308585e-01
67	98	7.048208e-02
67	99	4.188439e-01
67	100	4.643102e-01
67	101	4.858055e-01
67	102	5.176451e-01
67	103	4.040373e-01
67	104	3.791551e-01
67	105	3.923864e-01
67	106	3.424487e-01
67	107	0.000000e+00
67	108	0.000000e+00
67	109	0.000000e+00
68	0	0.000000e+00
68	1	5.369617e-01
68	2	5.616613e-01
68	3	5.636445e-01
68	4	5.703593e-01
68	5	5.658323e-01
68	6	6.116993e-01
68	7	6.631103e-01
68	8	6.924367e-01
68	9	6.491569e-01
68	10	5.775861e-01
68	11	0.000000e+00
68	12	0.000000e+00
68	13	5.352251e-01
68	14	5.595289e-01
68	15	5.662818e-01
68	16	5.665127e-01
68	17	5.678206e-01
68	18	6.076814e-01
68	19	6.627423e-01
68	20	6.925877e-01
68	21	6.459762e-01
68	22	5.751811e-01
68	23	0.000000e+00
68	24	0.000000e+00
68	25	5.348851e-01
68	26	5.618462e-01
68	27	5.620427e-01
68	28	5.701741e-01
68	29	5.645863e-01
68	30	6.124198e-01
68	31	6.609072e-01
68	32	6.892327e-01
68	33	6.484163e-01
68	34	5.758728e-01
68	35	0.000000e+00
68	36	0.000000e+00
68	37	5.257077e-01
68	38	5.578659e-01
68	39	5.545251e-01
68	40	5.703665e-01
68	41	5.589900e-01
68	42	6.111384e-01
68	43	6.540963e-01
68	44	6.792743e-01
68	45	6.428473e-01
68	46	5.699860e-01
68	47	0.000000e+00
68	48	0.000000e+00
68	49	5.361733e-01
68	50	5.619794e-01
68	51	5.630355e-01
68	52	5.698509e-01
68	53	5.653946e-01
68	54	6.119066e-01
68	55	6.622755e-01
68	56	6.909956e-01
68	57	6.488359e-01
68	58	5.765067e-01
68	59	0.000000e+00
68	60	0.000000e+00
68	61	-1.522921e-01
68	62	-9.300978e-02
68	63	1.135607e-01
68	64	4.114346e-01
68	65	5.428611e-01
68	66	5.422560e-01
68	67	5.863363e-01
68	68	1.000000e+00
68	69	6.186623e-01
68	70	5.717989e-01
68	71	0.000000e+00
68	72	0.000000e+00
68	73	2.821415e-01
68	74	3.609381e-01
68	75	3.671453e-01
68	76	4.250630e-01
68	77	4.835652e-01
68	78	4.621000e-01
68	79	5.222825e-01
68	80	4.965918e-01
68	81	4.319209e-01
68	82	3.827568e-01
68	83	0.000000e+00
68	84	0.000000e+00
68	85	-8.417690e-02
68	86	3.414388e-02
68	87	2.332123e-01
68	88	4.199467e-01
68	89	4.706605e-01
68	90	5.627385e-01
68	91	5.516195e-01
68	92	5.419230e-01
68	93	5.158364e-01
68	94	4.850925e-01
68	95	0.000000e+00
68	96	0.000000e+00
68	97	-1.328028e-01
68	98	7.650069e-02
68	99	4.341462e-01
68	100	4.907322e-01
68	101	5.117717e-01
68	102	5.573301e-01
68	103	4.390684e-01
68	104	4.375118e-01
68	105	4.710181e-01
68	106	4.059079e-01
68	107	0.000000e+00
68	108	0.000000e+00
68	109	0.000000e+00
69	0	0.000000e+00
69	1	4.028397e-01
69	2	4.224985e-01
69	3	4.116862e-01
69	4	4.208354e-01
69	5	4.099424e-01
69	6	4.738771e-01
69	7	5.673704e-01
69	8	6.675836e-01
69	9	7.178922e-01
69	10	6.990484e-01
69	11	0.000000e+00
69	12	0.000000e+00
69	13	3.989162e-01
69	14	4.222987e-01
69	15	4.156619e-01
69	16	4.147319e-01
69	17	4.130659e-01
69	18	4.672388e-01
69	19	5.669173e-01
69	20	6.700843e-01
69	21	7.182032e-01
69	22	7.003821e-01
69	23	0.000000e+00
69	24	0.000000e+00
69	25	4.018514e-01
69	26	4.216136e-01
69	27	4.117377e-01
69	28	4.213710e-01
69	29	4.100172e-01
69	30	4.772075e-01
69	31	5.654839e-01
69	32	6.630697e-01
69	33	7.142525e-01
69	34	6.949592e-01
69	35	0.000000e+00
69	36	0.000000e+00
69	37	3.978189e-01
69	38	4.167856e-01
69	39	4.042388e-01
69	40	4.245486e-01
69	41	4.042843e-01
69	42	4.801098e-01
69	43	5.597888e-01
69	44	6.502100e-01
69	45	7.029600e-01
69	46	6.827303e-01
69	47	0.000000e+00
69	48	0.000000e+00
69	49	4.019636e-01
69	50	4.221536e-01
69	51	4.123451e-01
69	52	4.202398e-01
69	53	4.105508e-01
69	54	4.756013e-01
69	55	5.668424e-01
69	56	6.651220e-01
69	57	7.159762e-01
69	58	6.969515e-01
69	59	0.000000e+00
69	60	0.000000e+00
69	61	-1.293978e-01
69	62	-5.717977e-02
69	63	1.439613e-01
69	64	3.539087e-01
69	65	4.440777e-01
69	66	4.820857e-01
69	67	5.366935e-01
69	68	6.186623e-01
69	69	1.000000e+00
69	70	6.750437e-01
69	71	0.000000e+00
69	72	0.000000e+00
69	73	3.314964e-01
69	74	3.223190e-01
69	75	3.359328e-01
69	76	4.172798e-01
69	77	3.988366e-01
69	78	3.994064e-01
69	79	4.590403e-01
69	80	5.010090e-01
69	81	4.870035e-01
69	82	4.243353e-01
69	83	0.000000e+00
69	84	0.000000e+00
69	85	-9.699493e-02
69	86	3.221107e-02
69	87	2.173137e-01
69	88	3.926346e-01
69	89	5.079713e-01
69	90	5.853520e-01
69	91	5.910733e-01
69	92	6.003716e-01
69	93	5.963366e-01
69	94	5.842214e-01
69	95	0.000000e+00
69	96	0.000000e+00
69	97	-1.362558e-01
69	98	7.507390e-02
69	99	4.328177e-01
69	100	4.960275e-01
69	101	5.036144e-01
69	102	5.387741e-01
69	103	4.792071e-01
69	104	5.029553e-01
69	105	5.464398e-01
69	106	4.739684e-01
69	107	0.000000e+00
69	108	0.000000e+00
69	109	0.000000e+00
70	0	0.000000e+00
70	1	2.976577e-01
70	2	2.945377e-01
70	3	2.778416e-01
70	4	2.854698e-01
70	5	2.765723e-01
70	6	3.388356e-01
70	7	4.408511e-01
70	8	5.691661e-01
70	9	6.817961e-01
70	10	7.207758e-01
70	11	0.000000e+00
70	12	0.000000e+00
70	13	2.910999e-01
70	14	2.931635e-01
70	15	2.825638e-01
70	16	2.791773e-01
70	17	2.800195e-01
70	18	3.299085e-01
70	19	4.392730e-01
70	20	5.737763e-01
70	21	6.824258e-01
70	22	7.238318e-01
70	23	0.000000e+00
70	24	0.000000e+00
70	25	2.988797e-01
70	26	2.942403e-01
70	27	2.781470e-01
70	28	2.858514e-01
70	29	2.773090e-01
70	30	3.435144e-01
70	31	4.392837e-01
70	32	5.636691e-01
70	33	6.769486e-01
70	34	7.150588e-01
70	35	0.000000e+00
70	36	0.000000e+00
70	37	2.995255e-01
70	38	2.916093e-01
70	39	2.710725e-01
70	40	2.899134e-01
70	41	2.721252e-01
70	42	3.500662e-01
70	43	4.362971e-01
70	44	5.495739e-01
70	45	6.652366e-01
70	46	7.004842e-01
70	47	0.000000e+00
70	48	0.000000e+00
70	49	2.975360e-01
70	50	2.941757e-01
70	51	2.787033e-01
70	52	2.846364e-01
70	53	2.776697e-01
70	54	3.410875e-01
70	55	4.404154e-01
70	56	5.660380e-01
70	57	6.788298e-01
70	58	7.177815e-01
70	59	0.000000e+00
70	60	0.000000e+00
70	61	4.175697e-03
70	62	5.471648e-02
70	63	2.002035e-01
70	64	3.074116e-01
70	65	3.656932e-01
70	66	4.205395e-01
70	67	4.722967e-01
70	68	5.717989e-01
70	69	6.750437e-01
70	70	1.000000e+00
70	71	0.000000e+00
70	72	0.000000e+00
70	73	2.607424e-01
70	74	2.639880e-01
70	75	3.089642e-01
70	76	4.160699e-01
70	77	3.736088e-01
70	78	3.892939e-01
70	79	4.285486e-01
70	80	5.039186e-01
70	81	5.038243e-01
70	82	4.123388e-01
70	83	0.000000e+00
70	84	0.000000e+00
70	85	2.777312e-03
70	86	1.235026e-01
70	87	2.726401e-01
70	88	4.049628e-01
70	89	5.128544e-01
70	90	5.709760e-01
70	91	5.924895e-01
70	92	6.308865e-01
70	93	6.476977e-01
70	94	6.419011e-01
70	95	0.000000e+00
70	96	0.000000e+00
70	97	2.722927e-02
70	98	2.359446e-01
70	99	4.638578e-01
70	100	5.096696e-01
70	101	4.920036e-01
70	102	5.140421e-01
70	103	4.964998e-01
70	104	5.459964e-01
70	105	5.856878e-01
70	106	5.178589e-01
70	107	0.000000e+00
70	108	0.000000e+00
70	109	0.000000e+00
71	0	0.000000e+00
71	1	0.000000e+00
71	2	0.000000e+00
71	3	0.000000e+00
71	4	0.000000e+00
71	5	0.000000e+00
71	6	0.000000e+00
71	7	0.000000e+00
71	8	0.000000e+00
71	9	0.000000e+00
71	10	0.000000e+00
71	11	0.000000e+00
71	12	0.000000e+00
71	13	0.000000e+00
71	14	0.000000e+00
71	15	0.000000e+00
71	16	0.000000e+00
71	17	0.000000e+00
71	18	0.000000e+00
71	19	0.000000e+00
71	20	0.000000e+00
71	21	0.000000e+00
71	22	0.000000e+00
71	23	0.000000e+00
71	24	0.000000e+00
71	25	0.000000e+00
71	26	0.000000e+00
71	27	0.000000e+00
71	28	0.000000e+00
71	29	0.000000e+00
71	30	0.000000e+00
71	31	0.000000e+00
71	32	0.000000e+00
71	33	0.000000e+00
71	34	0.000000e+00
71	35	0.000000e+00
71	36	0.000000e+00
71	37	0.000000e+00
71	38	0.000000e+00
71	39	0.000000e+00
71	40	0.000000e+00
71	41	0.000000e+00
71	42	0.000000e+00
71	43	0.000000e+00
71	44	0.000000e+00
71	45	0.000000e+00
71	46	0.000000e+00
71	47	0.000000e+00
71	48	0.000000e+00
71	49	0.000000e+00
71	50	0.000000e+00
71	51	0.000000e+00
71	52	0.000000e+00
71	53	0.000000e+00
71	54	0.000000e+00
71	55	0.000000e+00
71	56	0.000000e+00
71	57	0.000000e+00
71	58	0.000000e+00
71	59	0.000000e+00
71	60	0.000000e+00
71	61	0.000000e+00
71	62	0.000000e+00
71	63	0.000000e+00
71	64	0.000000e+00
71	65	0.000000e+00
71	66	0.000000e+00
71	67	0.000000e+00
71	68	0.000000e+00
71	69	0.000000e+00
71	70	0.000000e+00
71	71	0.000000e+00
71	72	0.000000e+00
71	73	0.000000e+00
71	74	0.000000e+00
71	75	0.000000e+00
71	76	0.000000e+00
71	77	0.000000e+00
71	78	0.000000e+00
71	79	0.000000e+00
71	80	0.000000e+00
71	81	0.000000e+00
71	82	0.000000e+00
71	83	0.000000e+00
71	84	0.000000e+00
71	85	0.000000e+00
71	86	0.000000e+00
71	87	0.000000e+00
71	88	0.000000e+00
71	89	0.000000e+00
71	90	0.000000e+00
71	91	0.000000e+00
71	92	0.000000e+00
71	93	0.000000e+00
71	94	0.000000e+00
71	95	0.000000e+00
71	96	0.000000e+00
71	97	0.000000e+00
71	98	0.000000e+00
71	99	0.000000e+00
71	100	0.000000e+00
71	101	0.000000e+00
71	102	0.000000e+00
71	103	0.000000e+00
71	104	0.000000e+00
71	105	0.000000e+00
71	106	0.000000e+00
71	107	0.000000e+00
71	108	0.000000e+00
71	109	0.000000e+00
72	0	0.000000e+00
72	1	0.000000e+00
72	2	0.000000e+00
72	3	0.000000e+00
72	4	0.000000e+00
72	5	0.000000e+00
72	6	0.000000e+00
72	7	0.000000e+00
72	8	0.000000e+00
72	9	0.000000e+00
72	10	0.000000e+00
72	11	0.000000e+00
72	12	0.000000e+00
72	13	0.000000e+00
72	14	0.000000e+00
72	15	0.000000e+00
72	16	0.000000e+00
72	17	0.000000e+00
72	18	0.000000e+00
72	19	0.000000e+00
72	20	0.000000e+00
72	21	0.000000e+00
72	22	0.000000e+00
72	23	0.000000e+00
72	24	0.000000e+00
72	25	0.000000e+00
72	26	0.000000e+00
72	27	0.000000e+00
72	28	0.000000e+00
72	29	0.000000e+00
72	30	0.000000e+00
72	31	0.000000e+00
72	32	0.000000e+00
72	33	0.000000e+00
72	34	0.000000e+00
72	35	0.000000e+00
72	36	0.000000e+00
72	37	0.000000e+00
72	38	0.000000e+00
72	39	0.000000e+00
72	40	0.000000e+00
72	41	0.000000e+00
72	42	0.000000e+00
72	43	0.000000e+00
72	44	0.000000e+00
72	45	0.000000e+00
72	46	0.000000e+00
72	47	0.000000e+00
72	48	0.000000e+00
72	49	0.000000e+00
72	50	0.000000e+00
72	51	0.000000e+00
72	52	0.000000e+00
72	53	0.000000e+00
72	54	0.000000e+00
72	55	0.000000e+00
72	56	0.000000e+00
72	57	0.000000e+00
72	58	0.000000e+00
72	59	0.000000e+00
72	60	0.000000e+00
72	61	0.000000e+00
72	62	0.000000e+00
72	63	0.000000e+00
72	64	0.000000e+00
72	65	0.000000e+00
72	66	0.000000e+00
72	67	0.000000e+00
72	68	0.000000e+00
72	69	0.000000e+00
72	70	0.000000e+00
72	71	0.000000e+00
72	72	0.000000e+00
72	73	0.000000e+00
72	74	0.000000e+00
72	75	0.000000e+00
72	76	0.000000e+00
72	77	0.000000e+00
72	78	0.000000e+00
72	79	0.000000e+00
72	80	0.000000e+00
72	81	0.000000e+00
72	82	0.000000e+00
72	83	0.000000e+00
72	84	0.000000e+00
72	85	0.000000e+00
72	86	0.000000e+00
72	87	0.000000e+00
72	88	0.000000e+00
72	89	0.000000e+00
72	90	0.000000e+00
72	91	0.000000e+00
72	92	0.000000e+00
72	93	0.000000e+00
72	94	0.000000e+00
72	95	0.000000e+00
72	96	0.000000e+00
72	97	0.000000e+00
72	98	0.000000e+00
72	99	0.000000e+00
72	100	0.000000e+00
72	101	0.000000e+00
72	102	0.000000e+00
72	103	0.000000e+00
72	104	0.000000e+00
72	105	0.000000e+00
72	106	0.000000e+00
72	107	0.000000e+00
72	108	0.000000e+00
72	109	0.000000e+00
73	0	0.000000e+00
73	1	2.526551e-01
73	2	2.604968e-01
73	3	2.451243e-01
73	4	2.414690e-01
73	5	2.179092e-01
73	6	2.577952e-01
73	7	3.100378e-01
73	8	3.676480e-01
73	9	3.959536e-01
73	10	3.673098e-01
73	11	0.000000e+00
73	12	0.000000e+00
73	13	2.518745e-01
73	14	2.604610e-01
73	15	2.471424e-01
73	16	2.367598e-01
73	17	2.184542e-01
73	18	2.527869e-01
73	19	3.073399e-01
73	20	3.633492e-01
73	21	3.955192e-01
73	22	3.628093e-01
73	23	0.000000e+00
73	24	0.000000e+00
73	25	2.505611e-01
73	26	2.588536e-01
73	27	2.463195e-01
73	28	2.426681e-01
73	29	2.180617e-01
73	30	2.616967e-01
73	31	3.105183e-01
73	32	3.687619e-01
73	33	3.941028e-01
73	34	3.680484e-01
73	35	0.000000e+00
73	36	0.000000e+00
73	37	2.468079e-01
73	38	2.558474e-01
73	39	2.422133e-01
73	40	2.458986e-01
73	41	2.159416e-01
73	42	2.658464e-01
73	43	3.098040e-01
73	44	3.677375e-01
73	45	3.879734e-01
73	46	3.669186e-01
73	47	0.000000e+00
73	48	0.000000e+00
73	49	2.518820e-01
73	50	2.596444e-01
73	51	2.463657e-01
73	52	2.414790e-01
73	53	2.181101e-01
73	54	2.603212e-01
73	55	3.103492e-01
73	56	3.681336e-01
73	57	3.949821e-01
73	58	3.675025e-01
73	59	0.000000e+00
73	60	0.000000e+00
73	61	-2.573272e-01
73	62	-2.750887e-01
73	63	-9.061449e-03
73	64	1.543539e-01
73	65	2.093465e-01
73	66	2.634697e-01
73	67	2.746395e-01
73	68	2.821415e-01
73	69	3.314964e-01
73	70	2.607424e-01
73	71	0.000000e+00
73	72	0.000000e+00
73	73	1.000000e+00
73	74	3.236047e-01
73	75	2.404264e-01
73	76	2.642764e-01
73	77	2.055452e-01
73	78	1.736779e-01
73	79	1.986018e-01
73	80	1.887396e-01
73	81	2.311979e-01
73	82	2.240497e-01
73	83	0.000000e+00
73	84	0.000000e+00
73	85	-1.656544e-01
73	86	-9.082798e-02
73	87	9.627749e-03
73	88	1.481467e-01
73	89	2.569749e-01
73	90	3.073671e-01
73	91	3.158782e-01
73	92	3.043766e-01
73	93	2.691872e-01
73	94	2.730716e-01
73	95	0.000000e+00
73	96	0.000000e+00
73	97	-3.213336e-01
73	98	-1.452500e-01
73	99	1.968997e-01
73	100	2.496884e-01
73	101	2.541811e-01
73	102	2.626569e-01
73	103	2.209517e-01
73	104	2.048596e-01
73	105	2.151154e-01
73	106	2.184763e-01
73	107	0.000000e+00
73	108	0.000000e+00
73	109	0.000000e+00
74	0	0.000000e+00
74	1	4.478211e-01
74	2	4.683408e-01
74	3	4.672183e-01
74	4	4.588132e-01
74	5	4.322253e-01
74	6	4.655374e-01
74	7	4.742814e-01
74	8	4.559053e-01
74	9	3.937038e-01
74	10	3.230396e-01
74	11	0.000000e+00
74	12	0.000000e+00
74	13	4.471585e-01
74	14	4.663541e-01
74	15	4.683439e-01
74	16	4.555590e-01
74	17	4.346056e-01
74	18	4.632938e-01
74	19	4.708901e-01
74	20	4.552676e-01
74	21	3.932067e-01
74	22	3.207502e-01
74	23	0.000000e+00
74	24	0.000000e+00
74	25	4.460866e-01
74	26	4.671315e-01
74	27	4.686555e-01
74	28	4.597381e-01
74	29	4.316336e-01
74	30	4.686204e-01
74	31	4.768377e-01
74	32	4.582537e-01
74	33	3.958491e-01
74	34	3.267362e-01
74	35	0.000000e+00
74	36	0.000000e+00
74	37	4.387438e-01
74	38	4.642620e-01
74	39	4.648639e-01
74	40	4.609180e-01
74	41	4.275416e-01
74	42	4.689910e-01
74	43	4.768361e-01
74	44	4.546073e-01
74	45	3.928146e-01
74	46	3.266347e-01
74	47	0.000000e+00
74	48	0.000000e+00
74	49	4.479520e-01
74	50	4.676770e-01
74	51	4.685685e-01
74	52	4.590812e-01
74	53	4.325504e-01
74	54	4.680957e-01
74	55	4.762141e-01
74	56	4.584400e-01
74	57	3.957920e-01
74	58	3.260565e-01
74	59	0.000000e+00
74	60	0.000000e+00
74	61	-1.616867e-01
74	62	-2.245752e-01
74	63	3.135708e-02
74	64	2.485458e-01
74	65	3.849037e-01
74	66	3.646931e-01
74	67	3.737772e-01
74	68	3.609381e-01
74	69	3.223190e-01
74	70	2.639880e-01
74	71	0.000000e+00
74	72	0.000000e+00
74	73	3.236047e-01
74	74	1.000000e+00
74	75	3.957857e-01
74	76	3.785332e-01
74	77	4.131432e-01
74	78	3.386458e-01
74	79	3.664768e-01
74	80	2.487538e-01
74	81	2.223421e-01
74	82	2.006800e-01
74	83	0.000000e+00
74	84	0.000000e+00
74	85	-6.354683e-02
74	86	5.929149e-02
74	87	2.227455e-01
74	88	3.579928e-01
74	89	4.053357e-01
74	90	4.644405e-01
74	91	4.618586e-01
74	92	4.230017e-01
74	93	3.623506e-01
74	94	3.137209e-01
74	95	0.000000e+00
74	96	0.000000e+00
74	97	-1.998625e-01
74	98	2.406353e-02
74	99	3.135959e-01
74	100	4.144296e-01
74	101	4.186483e-01
74	102	4.483772e-01
74	103	3.869705e-01
74	104	3.731893e-01
74	105	3.301218e-01
74	106	3.683590e-01
74	107	0.000000e+00
74	108	0.000000e+00
74	109	0.000000e+00
75	0	0.000000e+00
75	1	3.954201e-01
75	2	4.017006e-01
75	3	3.875487e-01
75	4	3.895405e-01
75	5	3.704780e-01
75	6	4.075737e-01
75	7	4.271436e-01
75	8	4.115213e-01
75	9	3.621825e-01
75	10	2.905666e-01
75	11	0.000000e+00
75	12	0.000000e+00
75	13	3.960053e-01
75	14	3.996954e-01
75	15	3.897320e-01
75	16	3.877476e-01
75	17	3.735394e-01
75	18	4.072184e-01
75	19	4.265784e-01
75	20	4.122503e-01
75	21	3.657648e-01
75	22	2.931768e-01
75	23	0.000000e+00
75	24	0.000000e+00
75	25	3.942817e-01
75	26	4.029839e-01
75	27	3.893272e-01
75	28	3.897601e-01
75	29	3.706733e-01
75	30	4.102833e-01
75	31	4.295511e-01
75	32	4.138998e-01
75	33	3.641739e-01
75	34	2.929483e-01
75	35	0.000000e+00
75	36	0.000000e+00
75	37	3.868527e-01
75	38	4.020238e-01
75	39	3.852362e-01
75	40	3.899749e-01
75	41	3.666458e-01
75	42	4.089889e-01
75	43	4.277091e-01
75	44	4.104896e-01
75	45	3.585750e-01
75	46	2.889828e-01
75	47	0.000000e+00
75	48	0.000000e+00
75	49	3.955604e-01
75	50	4.029088e-01
75	51	3.893680e-01
75	52	3.893979e-01
75	53	3.714282e-01
75	54	4.100400e-01
75	55	4.295991e-01
75	56	4.142055e-01
75	57	3.651524e-01
75	58	2.933904e-01
75	59	0.000000e+00
75	60	0.000000e+00
75	61	-2.052646e-02
75	62	-6.063904e-02
75	63	1.590840e-01
75	64	2.504718e-01
75	65	3.718372e-01
75	66	3.733986e-01
75	67	3.701695e-01
75	68	3.671453e-01
75	69	3.359328e-01
75	70	3.089642e-01
75	71	0.000000e+00
75	72	0.000000e+00
75	73	2.404264e-01
75	74	3.957857e-01
75	75	1.000000e+00
75	76	4.211583e-01
75	77	4.471077e-01
75	78	3.830554e-01
75	79	3.797945e-01
75	80	2.953039e-01
75	81	1.962864e-01
75	82	1.814010e-01
75	83	0.000000e+00
75	84	0.000000e+00
75	85	6.504467e-02
75	86	1.465952e-01
75	87	2.621462e-01
75	88	3.409358e-01
75	89	3.737746e-01
75	90	4.244798e-01
75	91	3.838850e-01
75	92	3.310452e-01
75	93	2.799201e-01
75	94	2.570304e-01
75	95	0.000000e+00
75	96	0.000000e+00
75	97	-2.034531e-02
75	98	2.264272e-01
75	99	3.302621e-01
75	100	3.979977e-01
75	101	4.332801e-01
75	102	4.545433e-01
75	103	3.665899e-01
75	104	2.939910e-01
75	105	2.745510e-01
75	106	2.835007e-01
75	107	0.000000e+00
75	108	0.000000e+00
75	109	0.000000e+00
76	0	0.000000e+00
76	1	4.670573e-01
76	2	4.451690e-01
76	3	4.189295e-01
76	4	4.178756e-01
76	5	4.063554e-01
76	6	4.375913e-01
76	7	4.790769e-01
76	8	4.884679e-01
76	9	4.743018e-01
76	10	4.196588e-01
76	11	0.000000e+00
76	12	0.000000e+00
76	13	4.616715e-01
76	14	4.427655e-01
76	15	4.225255e-01
76	16	4.145962e-01
76	17	4.080687e-01
76	18	4.323187e-01
76	19	4.753922e-01
76	20	4.894069e-01
76	21	4.746070e-01
76	22	4.217668e-01
76	23	0.000000e+00
76	24	0.000000e+00
76	25	4.690135e-01
76	26	4.473942e-01
76	27	4.206509e-01
76	28	4.193817e-01
76	29	4.081630e-01
76	30	4.425920e-01
76	31	4.816479e-01
76	32	4.903228e-01
76	33	4.766119e-01
76	34	4.217999e-01
76	35	0.000000e+00
76	36	0.000000e+00
76	37	4.661769e-01
76	38	4.461042e-01
76	39	4.149896e-01
76	40	4.210423e-01
76	41	4.052479e-01
76	42	4.465477e-01
76	43	4.822561e-01
76	44	4.852366e-01
76	45	4.728229e-01
76	46	4.165505e-01
76	47	0.000000e+00
76	48	0.000000e+00
76	49	4.683042e-01
76	50	4.468849e-01
76	51	4.211222e-01
76	52	4.185265e-01
76	53	4.082301e-01
76	54	4.409905e-01
76	55	4.810505e-01
76	56	4.908064e-01
76	57	4.769791e-01
76	58	4.222735e-01
76	59	0.000000e+00
76	60	0.000000e+00
76	61	-3.984148e-02
76	62	-7.931230e-02
76	63	1.137651e-01
76	64	2.818602e-01
76	65	3.819308e-01
76	66	4.199702e-01
76	67	3.903586e-01
76	68	4.250630e-01
76	69	4.172798e-01
76	70	4.160699e-01
76	71	0.000000e+00
76	72	0.000000e+00
76	73	2.642764e-01
76	74	3.785332e-01
76	75	4.211583e-01
76	76	1.000000e+00
76	77	4.528902e-01
76	78	4.155624e-01
76	79	4.125936e-01
76	80	3.633648e-01
76	81	2.988171e-01
76	82	2.123907e-01
76	83	0.000000e+00
76	84	0.000000e+00
76	85	4.971815e-02
76	86	1.822078e-01
76	87	2.904600e-01
76	88	3.969747e-01
76	89	4.589966e-01
76	90	4.940287e-01
76	91	4.659023e-01
76	92	4.318934e-01
76	93	4.044013e-01
76	94	3.715717e-01
76	95	0.000000e+00
76	96	0.000000e+00
76	97	-1.208442e-02
76	98	2.299889e-01
76	99	3.578818e-01
76	100	4.507701e-01
76	101	4.860861e-01
76	102	4.960287e-01
76	103	4.091326e-01
76	104	3.492685e-01
76	105	3.535794e-01
76	106	3.544519e-01
76	107	0.000000e+00
76	108	0.000000e+00
76	109	0.000000e+00
77	0	0.000000e+00
77	1	5.291058e-01
77	2	5.390581e-01
77	3	5.370323e-01
77	4	5.298983e-01
77	5	5.171840e-01
77	6	5.421319e-01
77	7	5.413051e-01
77	8	5.024914e-01
77	9	4.116797e-01
77	10	3.225516e-01
77	11	0.000000e+00
77	12	0.000000e+00
77	13	5.285854e-01
77	14	5.365223e-01
77	15	5.382258e-01
77	16	5.283094e-01
77	17	5.194100e-01
77	18	5.409511e-01
77	19	5.403474e-01
77	20	5.031090e-01
77	21	4.124050e-01
77	22	3.229126e-01
77	23	0.000000e+00
77	24	0.000000e+00
77	25	5.286539e-01
77	26	5.405111e-01
77	27	5.381899e-01
77	28	5.314455e-01
77	29	5.176518e-01
77	30	5.448207e-01
77	31	5.441724e-01
77	32	5.065188e-01
77	33	4.171067e-01
77	34	3.286079e-01
77	35	0.000000e+00
77	36	0.000000e+00
77	37	5.198596e-01
77	38	5.388411e-01
77	39	5.340588e-01
77	40	5.313322e-01
77	41	5.139674e-01
77	42	5.439103e-01
77	43	5.419563e-01
77	44	5.030821e-01
77	45	4.154354e-01
77	46	3.283745e-01
77	47	0.000000e+00
77	48	0.000000e+00
77	49	5.301828e-01
77	50	5.404797e-01
77	51	5.383954e-01
77	52	5.311196e-01
77	53	5.183513e-01
77	54	5.446111e-01
77	55	5.440070e-01
77	56	5.067813e-01
77	57	4.167604e-01
77	58	3.278226e-01
77	59	0.000000e+00
77	60	0.000000e+00
77	61	-2.351262e-02
77	62	-5.579395e-02
77	63	1.248057e-01
77	64	3.569804e-01
77	65	5.025498e-01
77	66	4.754725e-01
77	67	4.672882e-01
77	68	4.835652e-01
77	69	3.988366e-01
77	70	3.736088e-01
77	71	0.000000e+00
77	72	0.000000e+00
77	73	2.055452e-01
77	74	4.131432e-01
77	75	4.471077e-01
77	76	4.528902e-01
77	77	1.000000e+00
77	78	5.207032e-01
77	79	5.171314e-01
77	80	3.941432e-01
77	81	2.717234e-01
77	82	2.236273e-01
77	83	0.000000e+00
77	84	0.000000e+00
77	85	7.531614e-02
77	86	2.055281e-01
77	87	3.392558e-01
77	88	4.440984e-01
77	89	4.068665e-01
77	90	4.709628e-01
77	91	4.348427e-01
77	92	4.004153e-01
77	93	3.374775e-01
77	94	2.965573e-01
77	95	0.000000e+00
77	96	0.000000e+00
77	97	-1.399625e-02
77	98	2.404176e-01
77	99	4.030625e-01
77	100	4.828373e-01
77	101	5.070364e-01
77	102	5.028544e-01
77	103	3.602771e-01
77	104	3.127382e-01
77	105	3.078013e-01
77	106	3.028786e-01
77	107	0.000000e+00
77	108	0.000000e+00
77	109	0.000000e+00
78	0	0.000000e+00
78	1	4.652694e-01
78	2	4.712915e-01
78	3	4.669603e-01
78	4	4.667575e-01
78	5	4.652397e-01
78	6	4.881680e-01
78	7	5.022597e-01
78	8	4.883174e-01
78	9	4.212643e-01
78	10	3.476233e-01
78	11	0.000000e+00
78	12	0.000000e+00
78	13	4.652020e-01
78	14	4.715237e-01
78	15	4.695185e-01
78	16	4.646689e-01
78	17	4.667454e-01
78	18	4.858608e-01
78	19	5.022919e-01
78	20	4.888568e-01
78	21	4.237967e-01
78	22	3.487387e-01
78	23	0.000000e+00
78	24	0.000000e+00
78	25	4.652870e-01
78	26	4.727745e-01
78	27	4.684520e-01
78	28	4.694957e-01
78	29	4.672570e-01
78	30	4.923513e-01
78	31	5.050886e-01
78	32	4.930218e-01
78	33	4.271911e-01
78	34	3.550962e-01
78	35	0.000000e+00
78	36	0.000000e+00
78	37	4.578224e-01
78	38	4.693293e-01
78	39	4.638072e-01
78	40	4.707978e-01
78	41	4.650610e-01
78	42	4.937401e-01
78	43	5.027661e-01
78	44	4.904992e-01
78	45	4.243206e-01
78	46	3.549895e-01
78	47	0.000000e+00
78	48	0.000000e+00
78	49	4.665536e-01
78	50	4.730941e-01
78	51	4.688437e-01
78	52	4.688461e-01
78	53	4.673803e-01
78	54	4.916140e-01
78	55	5.051111e-01
78	56	4.930305e-01
78	57	4.271806e-01
78	58	3.542140e-01
78	59	0.000000e+00
78	60	0.000000e+00
78	61	6.390519e-03
78	62	1.171705e-02
78	63	1.365727e-01
78	64	3.548783e-01
78	65	4.650688e-01
78	66	4.419755e-01
78	67	4.338846e-01
78	68	4.621000e-01
78	69	3.994064e-01
78	70	3.892939e-01
78	71	0.000000e+00
78	72	0.000000e+00
78	73	1.736779e-01
78	74	3.386458e-01
78	75	3.830554e-01
78	76	4.155624e-01
78	77	5.207032e-01
78	78	1.000000e+00
78	79	5.007659e-01
78	80	4.028522e-01
78	81	2.987478e-01
78	82	2.331951e-01
78	83	0.000000e+00
78	84	0.000000e+00
78	85	9.185898e-02
78	86	2.153879e-01
78	87	3.206586e-01
78	88	4.161500e-01
78	89	3.913726e-01
78	90	4.493892e-01
78	91	4.068912e-01
78	92	3.913016e-01
78	93	3.266708e-01
78	94	3.018491e-01
78	95	0.000000e+00
78	96	0.000000e+00
78	97	3.143510e-02
78	98	2.527337e-01
78	99	3.921011e-01
78	100	4.428590e-01
78	101	4.687591e-01
78	102	4.583603e-01
78	103	3.522431e-01
78	104	3.032883e-01
78	105	3.188843e-01
78	106	3.030750e-01
78	107	0.000000e+00
78	108	0.000000e+00
78	109	0.000000e+00
79	0	0.000000e+00
79	1	5.237941e-01
79	2	5.459830e-01
79	3	5.459808e-01
79	4	5.430868e-01
79	5	5.287970e-01
79	6	5.607763e-01
79	7	5.796901e-01
79	8	5.733119e-01
79	9	4.967344e-01
79	10	4.143713e-01
79	11	0.000000e+00
79	12	0.000000e+00
79	13	5.228389e-01
79	14	5.455227e-01
79	15	5.459036e-01
79	16	5.406256e-01
79	17	5.299020e-01
79	18	5.585528e-01
79	19	5.777131e-01
79	20	5.723486e-01
79	21	4.944219e-01
79	22	4.110746e-01
79	23	0.000000e+00
79	24	0.000000e+00
79	25	5.223048e-01
79	26	5.463636e-01
79	27	5.470791e-01
79	28	5.445795e-01
79	29	5.291008e-01
79	30	5.631646e-01
79	31	5.819393e-01
79	32	5.761337e-01
79	33	5.018845e-01
79	34	4.204132e-01
79	35	0.000000e+00
79	36	0.000000e+00
79	37	5.134251e-01
79	38	5.418821e-01
79	39	5.437841e-01
79	40	5.449277e-01
79	41	5.260524e-01
79	42	5.624136e-01
79	43	5.796138e-01
79	44	5.720623e-01
79	45	5.012020e-01
79	46	4.217765e-01
79	47	0.000000e+00
79	48	0.000000e+00
79	49	5.239431e-01
79	50	5.468629e-01
79	51	5.470661e-01
79	52	5.441884e-01
79	53	5.296520e-01
79	54	5.627610e-01
79	55	5.817363e-01
79	56	5.763275e-01
79	57	5.010759e-01
79	58	4.191394e-01
79	59	0.000000e+00
79	60	0.000000e+00
79	61	-7.454855e-02
79	62	-6.531781e-02
79	63	9.208831e-02
79	64	3.771610e-01
79	65	5.148283e-01
79	66	4.749141e-01
79	67	4.887541e-01
79	68	5.222825e-01
79	69	4.590403e-01
79	70	4.285486e-01
79	71	0.000000e+00
79	72	0.000000e+00
79	73	1.986018e-01
79	74	3.664768e-01
79	75	3.797945e-01
79	76	4.125936e-01
79	77	5.171314e-01
79	78	5.007659e-01
79	79	1.000000e+00
79	80	4.435546e-01
79	81	3.156482e-01
79	82	2.943140e-01
79	83	0.000000e+00
79	84	0.000000e+00
79	85	3.007133e-04
79	86	1.424675e-01
79	87	2.964932e-01
79	88	4.323385e-01
79	89	4.284019e-01
79	90	4.867038e-01
79	91	4.644282e-01
79	92	4.449851e-01
79	93	4.072514e-01
79	94	3.694790e-01
79	95	0.000000e+00
79	96	0.000000e+00
79	97	-5.563428e-02
79	98	1.820142e-01
79	99	4.315102e-01
79	100	5.102232e-01
79	101	5.530111e-01
79	102	5.525353e-01
79	103	4.100461e-01
79	104	3.900915e-01
79	105	3.891154e-01
79	106	3.645607e-01
79	107	0.000000e+00
79	108	0.000000e+00
79	109	0.000000e+00
80	0	0.000000e+00
80	1	3.679044e-01
80	2	3.801515e-01
80	3	3.741246e-01
80	4	3.796964e-01
80	5	3.728177e-01
80	6	4.145545e-01
80	7	4.763721e-01
80	8	5.301463e-01
80	9	5.368331e-01
80	10	5.004163e-01
80	11	0.000000e+00
80	12	0.000000e+00
80	13	3.642126e-01
80	14	3.786086e-01
80	15	3.757242e-01
80	16	3.747758e-01
80	17	3.732889e-01
80	18	4.084514e-01
80	19	4.741379e-01
80	20	5.289194e-01
80	21	5.335900e-01
80	22	4.965709e-01
80	23	0.000000e+00
80	24	0.000000e+00
80	25	3.678415e-01
80	26	3.809592e-01
80	27	3.741031e-01
80	28	3.806283e-01
80	29	3.734724e-01
80	30	4.173983e-01
80	31	4.759035e-01
80	32	5.291165e-01
80	33	5.371676e-01
80	34	5.015223e-01
80	35	0.000000e+00
80	36	0.000000e+00
80	37	3.643381e-01
80	38	3.784849e-01
80	39	3.693896e-01
80	40	3.833386e-01
80	41	3.709801e-01
80	42	4.205361e-01
80	43	4.732322e-01
80	44	5.230891e-01
80	45	5.334639e-01
80	46	4.990543e-01
80	47	0.000000e+00
80	48	0.000000e+00
80	49	3.678209e-01
80	50	3.807797e-01
80	51	3.744264e-01
80	52	3.797151e-01
80	53	3.735123e-01
80	54	4.159347e-01
80	55	4.763422e-01
80	56	5.297359e-01
80	57	5.372067e-01
80	58	5.011572e-01
80	59	0.000000e+00
80	60	0.000000e+00
80	61	-2.821114e-02
80	62	2.482395e-02
80	63	1.353166e-01
80	64	3.193956e-01
80	65	3.955599e-01
80	66	3.985064e-01
80	67	4.395943e-01
80	68	4.965918e-01
80	69	5.010090e-01
80	70	5.039186e-01
80	71	0.000000e+00
80	72	0.000000e+00
80	73	1.887396e-01
80	74	2.487538e-01
80	75	2.953039e-01
80	76	3.633648e-01
80	77	3.941432e-01
80	78	4.028522e-01
80	79	4.435546e-01
80	80	1.000000e+00
80	81	3.662432e-01
80	82	3.120068e-01
80	83	0.000000e+00
80	84	0.000000e+00
80	85	2.285825e-03
80	86	1.037870e-01
80	87	2.186962e-01
80	88	3.394164e-01
80	89	3.716951e-01
80	90	4.452634e-01
80	91	4.341541e-01
80	92	4.364234e-01
80	93	4.259398e-01
80	94	4.102376e-01
80	95	0.000000e+00
80	96	0.000000e+00
80	97	5.418069e-03
80	98	1.860167e-01
80	99	3.960576e-01
80	100	4.242168e-01
80	101	4.474828e-01
80	102	4.607790e-01
80	103	3.657887e-01
80	104	3.719474e-01
80	105	3.980924e-01
80	106	3.478576e-01
80	107	0.000000e+00
80	108	0.000000e+00
80	109	0.000000e+00
81	0	0.000000e+00
81	1	2.676205e-01
81	2	2.774884e-01
81	3	2.707782e-01
81	4	2.788494e-01
81	5	2.769905e-01
81	6	3.254591e-01
81	7	4.063754e-01
81	8	4.969825e-01
81	9	5.565040e-01
81	10	5.645028e-01
81	11	0.000000e+00
81	12	0.000000e+00
81	13	2.630740e-01
81	14	2.782298e-01
81	15	2.770046e-01
81	16	2.721830e-01
81	17	2.778991e-01
81	18	3.167332e-01
81	19	4.046444e-01
81	20	5.004939e-01
81	21	5.533743e-01
81	22	5.623133e-01
81	23	0.000000e+00
81	24	0.000000e+00
81	25	2.672266e-01
81	26	2.749672e-01
81	27	2.706492e-01
81	28	2.803088e-01
81	29	2.778548e-01
81	30	3.299619e-01
81	31	4.041114e-01
81	32	4.913164e-01
81	33	5.535607e-01
81	34	5.617124e-01
81	35	0.000000e+00
81	36	0.000000e+00
81	37	2.666064e-01
81	38	2.696365e-01
81	39	2.620166e-01
81	40	2.853380e-01
81	41	2.751051e-01
81	42	3.366081e-01
81	43	4.008716e-01
81	44	4.785953e-01
81	45	5.471258e-01
81	46	5.548690e-01
81	47	0.000000e+00
81	48	0.000000e+00
81	49	2.669740e-01
81	50	2.756766e-01
81	51	2.716954e-01
81	52	2.789340e-01
81	53	2.777455e-01
81	54	3.275722e-01
81	55	4.050360e-01
81	56	4.935503e-01
81	57	5.540741e-01
81	58	5.626601e-01
81	59	0.000000e+00
81	60	0.000000e+00
81	61	-8.923375e-02
81	62	-3.149261e-02
81	63	6.346979e-02
81	64	2.351771e-01
81	65	2.829023e-01
81	66	3.243435e-01
81	67	3.522336e-01
81	68	4.319209e-01
81	69	4.870035e-01
81	70	5.038243e-01
81	71	0.000000e+00
81	72	0.000000e+00
81	73	2.311979e-01
81	74	2.223421e-01
81	75	1.962864e-01
81	76	2.988171e-01
81	77	2.717234e-01
81	78	2.987478e-01
81	79	3.156482e-01
81	80	3.662432e-01
81	81	1.000000e+00
81	82	3.004106e-01
81	83	0.000000e+00
81	84	0.000000e+00
81	85	-9.304693e-02
81	86	4.397678e-03
81	87	1.090902e-01
81	88	2.558757e-01
81	89	3.596202e-01
81	90	4.287453e-01
81	91	4.459468e-01
81	92	4.908167e-01
81	93	4.737996e-01
81	94	4.767382e-01
81	95	0.000000e+00
81	96	0.000000e+00
81	97	-8.607683e-02
81	98	5.639854e-02
81	99	3.313512e-01
81	100	3.097830e-01
81	101	3.353161e-01
81	102	3.635315e-01
81	103	3.290780e-01
81	104	4.023951e-01
81	105	4.257386e-01
81	106	3.852599e-01
81	107	0.000000e+00
81	108	0.000000e+00
81	109	0.000000e+00
82	0	0.000000e+00
82	1	2.472611e-01
82	2	2.706204e-01
82	3	2.689495e-01
82	4	2.768443e-01
82	5	2.694532e-01
82	6	3.040290e-01
82	7	3.581250e-01
82	8	4.391849e-01
82	9	4.750921e-01
82	10	4.809169e-01
82	11	0.000000e+00
82	12	0.000000e+00
82	13	2.467731e-01
82	14	2.697766e-01
82	15	2.681904e-01
82	16	2.711895e-01
82	17	2.683593e-01
82	18	2.975918e-01
82	19	3.572229e-01
82	20	4.337936e-01
82	21	4.693708e-01
82	22	4.713493e-01
82	23	0.000000e+00
82	24	0.000000e+00
82	25	2.444078e-01
82	26	2.695770e-01
82	27	2.685467e-01
82	28	2.768667e-01
82	29	2.692672e-01
82	30	3.058318e-01
82	31	3.566621e-01
82	32	4.372555e-01
82	33	4.734138e-01
82	34	4.809030e-01
82	35	0.000000e+00
82	36	0.000000e+00
82	37	2.388294e-01
82	38	2.666774e-01
82	39	2.661609e-01
82	40	2.798827e-01
82	41	2.679768e-01
82	42	3.092669e-01
82	43	3.528696e-01
82	44	4.345540e-01
82	45	4.704572e-01
82	46	4.823945e-01
82	47	0.000000e+00
82	48	0.000000e+00
82	49	2.456459e-01
82	50	2.699653e-01
82	51	2.683786e-01
82	52	2.758762e-01
82	53	2.690915e-01
82	54	3.044863e-01
82	55	3.575877e-01
82	56	4.370151e-01
82	57	4.732030e-01
82	58	4.798001e-01
82	59	0.000000e+00
82	60	0.000000e+00
82	61	-1.099248e-01
82	62	-4.750325e-02
82	63	1.070223e-01
82	64	2.653894e-01
82	65	2.829519e-01
82	66	2.817670e-01
82	67	3.437401e-01
82	68	3.827568e-01
82	69	4.243353e-01
82	70	4.123388e-01
82	71	0.000000e+00
82	72	0.000000e+00
82	73	2.240497e-01
82	74	2.006800e-01
82	75	1.814010e-01
82	76	2.123907e-01
82	77	2.236273e-01
82	78	2.331951e-01
82	79	2.943140e-01
82	80	3.120068e-01
82	81	3.004106e-01
82	82	1.000000e+00
82	83	0.000000e+00
82	84	0.000000e+00
82	85	-4.676168e-02
82	86	1.559547e-02
82	87	1.300969e-01
82	88	2.375679e-01
82	89	3.021489e-01
82	90	3.428166e-01
82	91	3.573414e-01
82	92	3.856980e-01
82	93	3.758596e-01
82	94	3.836011e-01
82	95	0.000000e+00
82	96	0.000000e+00
82	97	-1.133115e-01
82	98	9.213011e-03
82	99	2.831436e-01
82	100	2.905228e-01
82	101	3.036513e-01
82	102	3.339623e-01
82	103	3.115129e-01
82	104	3.086723e-01
82	105	3.594664e-01
82	106	3.118355e-01
82	107	0.000000e+00
82	108	0.000000e+00
82	109	0.000000e+00
83	0	0.000000e+00
83	1	0.000000e+00
83	2	0.000000e+00
83	3	0.000000e+00
83	4	0.000000e+00
83	5	0.000000e+00
83	6	0.000000e+00
83	7	0.000000e+00
83	8	0.000000e+00
83	9	0.000000e+00
83	10	0.000000e+00
83	11	0.000000e+00
83	12	0.000000e+00
83	13	0.000000e+00
83	14	0.000000e+00
83	15	0.000000e+00
83	16	0.000000e+00
83	17	0.000000e+00
83	18	0.000000e+00
83	19	0.000000e+00
83	20	0.000000e+00
83	21	0.000000e+00
83	22	0.000000e+00
83	23	0.000000e+00
83	24	0.000000e+00
83	25	0.000000e+00
83	26	0.000000e+00
83	27	0.000000e+00
83	28	0.000000e+00
83	29	0.000000e+00
83	30	0.000000e+00
83	31	0.000000e+00
83	32	0.000000e+00
83	33	0.000000e+00
83	34	0.000000e+00
83	35	0.000000e+00
83	36	0.000000e+00
83	37	0.000000e+00
83	38	0.000000e+00
83	39	0.000000e+00
83	40	0.000000e+00
83	41	0.000000e+00
83	42	0.000000e+00
83	43	0.000000e+00
83	44	0.000000e+00
83	45	0.000000e+00
83	46	0.000000e+00
83	47	0.000000e+00
83	48	0.000000e+00
83	49	0.000000e+00
83	50	0.000000e+00
83	51	0.000000e+00
83	52	0.000000e+00
83	53	0.000000e+00
83	54	0.000000e+00
83	55	0.000000e+00
83	56	0.000000e+00
83	57	0.000000e+00
83	58	0.000000e+00
83	59	0.000000e+00
83	60	0.000000e+00
83	61	0.000000e+00
83	62	0.000000e+00
83	63	0.000000e+00
83	64	0.000000e+00
83	65	0.000000e+00
83	66	0.000000e+00
83	67	0.000000e+00
83	68	0.000000e+00
83	69	0.000000e+00
83	70	0.000000e+00
83	71	0.000000e+00
83	72	0.000000e+00
83	73	0.000000e+00
83	74	0.000000e+00
83	75	0.000000e+00
83	76	0.000000e+00
83	77	0.000000e+00
83	78	0.000000e+00
83	79	0.000000e+00
83	80	0.000000e+00
83	81	0.000000e+00
83	82	0.000000e+00
83	83	0.000000e+00
83	84	0.000000e+00
83	85	0.000000e+00
83	86	0.000000e+00
83	87	0.000000e+00
83	88	0.000000e+00
83	89	0.000000e+00
83	90	0.000000e+00
83	91	0.000000e+00
83	92	0.000000e+00
83	93	0.000000e+00
83	94	0.000000e+00
83	95	0.000000e+00
83	96	0.000000e+00
83	97	0.000000e+00
83	98	0.000000e+00
83	99	0.000000e+00
83	100	0.000000e+00
83	101	0.000000e+00
83	102	0.000000e+00
83	103	0.000000e+00
83	104	0.000000e+00
83	105	0.000000e+00
83	106	0.000000e+00
83	107	0.000000e+00
83	108	0.000000e+00
83	109	0.000000e+00
84	0	0.000000e+00
84	1	0.000000e+00
84	2	0.000000e+00
84	3	0.000000e+00
84	4	0.000000e+00
84	5	0.000000e+00
84	6	0.000000e+00
84	7	0.000000e+00
84	8	0.000000e+00
84	9	0.000000e+00
84	10	0.000000e+00
84	11	0.000000e+00
84	12	0.000000e+00
84	13	0.000000e+00
84	14	0.000000e+00
84	15	0.000000e+00
84	16	0.000000e+00
84	17	0.000000e+00
84	18	0.000000e+00
84	19	0.000000e+00
84	20	0.000000e+00
84	21	0.000000e+00
84	22	0.000000e+00
84	23	0.000000e+00
84	24	0.000000e+00
84	25	0.000000e+00
84	26	0.000000e+00
84	27	0.000000e+00
84	28	0.000000e+00
84	29	0.000000e+00
84	30	0.000000e+00
84	31	0.000000e+00
84	32	0.000000e+00
84	33	0.000000e+00
84	34	0.000000e+00
84	35	0.000000e+00
84	36	0.000000e+00
84	37	0.000000e+00
84	38	0.000000e+00
84	39	0.000000e+00
84	40	0.000000e+00
84	41	0.000000e+00
84	42	0.000000e+00
84	43	0.000000e+00
84	44	0.000000e+00
84	45	0.000000e+00
84	46	0.000000e+00
84	47	0.000000e+00
84	48	0.000000e+00
84	49	0.000000e+00
84	50	0.000000e+00
84	51	0.000000e+00
84	52	0.000000e+00
84	53	0.000000e+00
84	54	0.000000e+00
84	55	0.000000e+00
84	56	0.000000e+00
84	57	0.000000e+00
84	58	0.000000e+00
84	59	0.000000e+00
84	60	0.000000e+00
84	61	0.000000e+00
84	62	0.000000e+00
84	63	0.000000e+00
84	64	0.000000e+00
84	65	0.000000e+00
84	66	0.000000e+00
84	67	0.000000e+00
84	68	0.000000e+00
84	69	0.000000e+00
84	70	0.000000e+00
84	71	0.000000e+00
84	72	0.000000e+00
84	73	0.000000e+00
84	74	0.000000e+00
84	75	0.000000e+00
84	76	0.000000e+00
84	77	0.000000e+00
84	78	0.000000e+00
84	79	0.000000e+00
84	80	0.000000e+00
84	81	0.000000e+00
84	82	0.000000e+00
84	83	0.000000e+00
84	84	0.000000e+00
84	85	0.000000e+00
84	86	0.000000e+00
84	87	0.000000e+00
84	88	0.000000e+00
84	89	0.000000e+00
84	90	0.000000e+00
84	91	0.000000e+00
84	92	0.000000e+00
84	93	0.000000e+00
84	94	0.000000e+00
84	95	0.000000e+00
84	96	0.000000e+00
84	97	0.000000e+00
84	98	0.000000e+00
84	99	0.000000e+00
84	100	0.000000e+00
84	101	0.000000e+00
84	102	0.000000e+00
84	103	0.000000e+00
84	104	0.000000e+00
84	105	0.000000e+00
84	106	0.000000e+00
84	107	0.000000e+00
84	108	0.000000e+00
84	109	0.000000e+00
85	0	0.000000e+00
85	1	-2.813315e-02
85	2	-5.702212e-02
85	3	-8.017562e-02
85	4	-9.125575e-02
85	5	-9.782313e-02
85	6	-1.422231e-01
85	7	-1.885830e-01
85	8	-2.099672e-01
85	9	-1.903898e-01
85	10	-1.541660e-01
85	11	0.000000e+00
85	12	0.000000e+00
85	13	-2.862141e-02
85	14	-6.227896e-02
85	15	-8.471347e-02
85	16	-9.158876e-02
85	17	-1.001011e-01
85	18	-1.432505e-01
85	19	-1.853115e-01
85	20	-2.099655e-01
85	21	-1.896095e-01
85	22	-1.540220e-01
85	23	0.000000e+00
85	24	0.000000e+00
85	25	-2.581961e-02
85	26	-5.379856e-02
85	27	-7.962093e-02
85	28	-9.187492e-02
85	29	-9.633364e-02
85	30	-1.422845e-01
85	31	-1.883190e-01
85	32	-2.091317e-01
85	33	-1.898741e-01
85	34	-1.530145e-01
85	35	0.000000e+00
85	36	0.000000e+00
85	37	-2.558500e-02
85	38	-4.698081e-02
85	39	-7.456209e-02
85	40	-9.158984e-02
85	41	-9.324860e-02
85	42	-1.400091e-01
85	43	-1.888906e-01
85	44	-2.059052e-01
85	45	-1.877903e-01
85	46	-1.502867e-01
85	47	0.000000e+00
85	48	0.000000e+00
85	49	-2.697439e-02
85	50	-5.542043e-02
85	51	-8.052227e-02
85	52	-9.203393e-02
85	53	-9.729050e-02
85	54	-1.424758e-01
85	55	-1.876200e-01
85	56	-2.097141e-01
85	57	-1.900678e-01
85	58	-1.535621e-01
85	59	0.000000e+00
85	60	0.000000e+00
85	61	3.771381e-01
85	62	3.318530e-01
85	63	2.677649e-01
85	64	1.116268e-01
85	65	-1.860454e-02
85	66	-9.260128e-03
85	67	-4.981144e-02
85	68	-8.417690e-02
85	69	-9.699493e-02
85	70	2.777312e-03
85	71	0.000000e+00
85	72	0.000000e+00
85	73	-1.656544e-01
85	74	-6.354683e-02
85	75	6.504467e-02
85	76	4.971815e-02
85	77	7.531614e-02
85	78	9.185898e-02
85	79	3.007133e-04
85	80	2.285825e-03
85	81	-9.304693e-02
85	82	-4.676168e-02
85	83	0.000000e+00
85	84	0.000000e+00
85	85	1.000000e+00
85	86	4.812609e-01
85	87	3.543000e-01
85	88	1.868837e-01
85	89	6.734359e-02
85	90	-4.590781e-02
85	91	-8.763499e-02
85	92	-9.088605e-02
85	93	-1.212495e-01
85	94	-1.205843e-01
85	95	0.000000e+00
85	96	0.000000e+00
85	97	4.318553e-01
85	98	4.365191e-01
85	99	4.905173e-02
85	100	-2.463766e-03
85	101	2.678634e-03
85	102	-3.923541e-02
85	103	5.886722e-02
85	104	-8.464839e-02
85	105	-4.344920e-02
85	106	-7.872980e-02
85	107	0.000000e+00
85	108	0.000000e+00
85	109	0.000000e+00
86	0	0.000000e+00
86	1	2.365164e-01
86	2	1.998528e-01
86	3	1.630103e-01
86	4	1.402193e-01
86	5	1.109086e-01
86	6	5.478494e-02
86	7	-1.037249e-02
86	8	-5.068329e-02
86	9	-6.664381e-02
86	10	-5.268871e-02
86	11	0.000000e+00
86	12	0.000000e+00
86	13	2.310171e-01
86	14	1.956018e-01
86	15	1.575330e-01
86	16	1.384823e-01
86	17	1.070888e-01
86	18	5.070121e-02
86	19	-1.302675e-02
86	20	-4.894919e-02
86	21	-7.028046e-02
86	22	-5.357898e-02
86	23	0.000000e+00
86	24	0.000000e+00
86	25	2.387911e-01
86	26	2.003582e-01
86	27	1.653678e-01
86	28	1.405756e-01
86	29	1.133023e-01
86	30	5.655778e-02
86	31	-8.390349e-03
86	32	-5.056339e-02
86	33	-6.516341e-02
86	34	-5.103222e-02
86	35	0.000000e+00
86	36	0.000000e+00
86	37	2.381520e-01
86	38	2.023384e-01
86	39	1.701075e-01
86	40	1.411217e-01
86	41	1.170842e-01
86	42	6.143244e-02
86	43	-4.522865e-03
86	44	-5.159021e-02
86	45	-6.007839e-02
86	46	-4.840337e-02
86	47	0.000000e+00
86	48	0.000000e+00
86	49	2.373840e-01
86	50	1.998096e-01
86	51	1.641026e-01
86	52	1.401520e-01
86	53	1.121309e-01
86	54	5.583667e-02
86	55	-9.078352e-03
86	56	-5.039654e-02
86	57	-6.638218e-02
86	58	-5.168426e-02
86	59	0.000000e+00
86	60	0.000000e+00
86	61	3.603498e-01
86	62	2.789452e-01
86	63	2.440438e-01
86	64	2.061039e-01
86	65	1.390184e-01
86	66	1.307416e-01
86	67	5.990446e-02
86	68	3.414388e-02
86	69	3.221107e-02
86	70	1.235026e-01
86	71	0.000000e+00
86	72	0.000000e+00
86	73	-9.082798e-02
86	74	5.929149e-02
86	75	1.465952e-01
86	76	1.822078e-01
86	77	2.055281e-01
86	78	2.153879e-01
86	79	1.424675e-01
86	80	1.037870e-01
86	81	4.397678e-03
86	82	1.559547e-02
86	83	0.000000e+00
86	84	0.000000e+00
86	85	4.812609e-01
86	86	1.000000e+00
86	87	6.092178e-01
86	88	4.517412e-01
86	89	2.966168e-01
86	90	1.141392e-01
86	91	5.970303e-02
86	92	3.435809e-02
86	93	-4.382215e-03
86	94	-3.972905e-02
86	95	0.000000e+00
86	96	0.000000e+00
86	97	3.397543e-01
86	98	4.312976e-01
86	99	1.767550e-01
86	100	2.427062e-01
86	101	2.851762e-01
86	102	1.364964e-01
86	103	1.548530e-01
86	104	3.277816e-02
86	105	3.625899e-02
86	106	-1.320876e-02
86	107	0.000000e+00
86	108	0.000000e+00
86	109	0.000000e+00
87	0	0.000000e+00
87	1	4.642941e-01
87	2	4.408132e-01
87	3	4.168680e-01
87	4	4.026096e-01
87	5	3.785228e-01
87	6	3.381016e-01
87	7	2.780116e-01
87	8	2.189840e-01
87	9	1.514120e-01
87	10	1.290167e-01
87	11	0.000000e+00
87	12	0.000000e+00
87	13	4.585749e-01
87	14	4.364668e-01
87	15	4.133602e-01
87	16	4.016806e-01
87	17	3.781384e-01
87	18	3.358430e-01
87	19	2.761733e-01
87	20	2.247778e-01
87	21	1.497428e-01
87	22	1.322751e-01
87	23	0.000000e+00
87	24	0.000000e+00
87	25	4.654526e-01
87	26	4.405631e-01
87	27	4.184125e-01
87	28	4.018159e-01
87	29	3.795468e-01
87	30	3.388922e-01
87	31	2.793986e-01
87	32	2.167568e-01
87	33	1.520803e-01
87	34	1.279491e-01
87	35	0.000000e+00
87	36	0.000000e+00
87	37	4.602653e-01
87	38	4.396890e-01
87	39	4.196414e-01
87	40	3.997140e-01
87	41	3.784925e-01
87	42	3.393073e-01
87	43	2.796761e-01
87	44	2.078180e-01
87	45	1.522985e-01
87	46	1.231684e-01
87	47	0.000000e+00
87	48	0.000000e+00
87	49	4.648931e-01
87	50	4.404223e-01
87	51	4.176508e-01
87	52	4.019414e-01
87	53	3.794924e-01
87	54	3.389563e-01
87	55	2.792739e-01
87	56	2.185595e-01
87	57	1.515666e-01
87	58	1.290228e-01
87	59	0.000000e+00
87	60	0.000000e+00
87	61	2.542147e-01
87	62	1.784503e-01
87	63	2.401139e-01
87	64	3.277941e-01
87	65	3.450963e-01
87	66	3.086382e-01
87	67	2.606124e-01
87	68	2.332123e-01
87	69	2.173137e-01
87	70	2.726401e-01
87	71	0.000000e+00
87	72	0.000000e+00
87	73	9.627749e-03
87	74	2.227455e-01
87	75	2.621462e-01
87	76	2.904600e-01
87	77	3.392558e-01
87	78	3.206586e-01
87	79	2.964932e-01
87	80	2.186962e-01
87	81	1.090902e-01
87	82	1.300969e-01
87	83	0.000000e+00
87	84	0.000000e+00
87	85	3.543000e-01
87	86	6.092178e-01
87	87	1.000000e+00
87	88	6.482632e-01
87	89	5.026797e-01
87	90	3.416367e-01
87	91	3.006783e-01
87	92	2.547558e-01
87	93	2.071578e-01
87	94	1.324538e-01
87	95	0.000000e+00
87	96	0.000000e+00
87	97	1.999557e-01
87	98	3.455063e-01
87	99	3.199359e-01
87	100	4.524126e-01
87	101	4.775610e-01
87	102	3.327772e-01
87	103	3.097087e-01
87	104	2.271183e-01
87	105	1.936248e-01
87	106	1.516175e-01
87	107	0.000000e+00
87	108	0.000000e+00
87	109	0.000000e+00
88	0	0.000000e+00
88	1	6.048873e-01
88	2	6.009200e-01
88	3	5.858765e-01
88	4	5.781343e-01
88	5	5.542723e-01
88	6	5.419856e-01
88	7	5.203502e-01
88	8	4.817053e-01
88	9	3.976318e-01
88	10	3.427795e-01
88	11	0.000000e+00
88	12	0.000000e+00
88	13	5.996757e-01
88	14	5.976198e-01
88	15	5.845590e-01
88	16	5.755720e-01
88	17	5.554594e-01
88	18	5.384213e-01
88	19	5.168133e-01
88	20	4.864198e-01
88	21	3.930400e-01
88	22	3.432910e-01
88	23	0.000000e+00
88	24	0.000000e+00
88	25	6.048011e-01
88	26	6.000827e-01
88	27	5.869664e-01
88	28	5.778927e-01
88	29	5.544788e-01
88	30	5.436845e-01
88	31	5.216374e-01
88	32	4.793834e-01
88	33	3.993478e-01
88	34	3.427171e-01
88	35	0.000000e+00
88	36	0.000000e+00
88	37	5.966495e-01
88	38	5.962522e-01
88	39	5.847603e-01
88	40	5.767247e-01
88	41	5.507832e-01
88	42	5.438873e-01
88	43	5.212110e-01
88	44	4.681357e-01
88	45	3.996692e-01
88	46	3.381951e-01
88	47	0.000000e+00
88	48	0.000000e+00
88	49	6.049357e-01
88	50	6.003669e-01
88	51	5.867001e-01
88	52	5.777894e-01
88	53	5.550137e-01
88	54	5.433619e-01
88	55	5.214455e-01
88	56	4.814051e-01
88	57	3.984098e-01
88	58	3.434029e-01
88	59	0.000000e+00
88	60	0.000000e+00
88	61	7.991255e-02
88	62	3.951600e-02
88	63	1.876764e-01
88	64	4.251879e-01
88	65	4.904299e-01
88	66	4.611926e-01
88	67	4.271988e-01
88	68	4.199467e-01
88	69	3.926346e-01
88	70	4.049628e-01
88	71	0.000000e+00
88	72	0.000000e+00
88	73	1.481467e-01
88	74	3.579928e-01
88	75	3.409358e-01
88	76	3.969747e-01
88	77	4.440984e-01
88	78	4.161500e-01
88	79	4.323385e-01
88	80	3.394164e-01
88	81	2.558757e-01
88	82	2.375679e-01
88	83	0.000000e+00
88	84	0.000000e+00
88	85	1.868837e-01
88	86	4.517412e-01
88	87	6.482632e-01
88	88	1.000000e+00
88	89	6.295394e-01
88	90	5.308266e-01
88	91	5.046037e-01
88	92	4.631220e-01
88	93	4.042536e-01
88	94	3.170772e-01
88	95	0.000000e+00
88	96	0.000000e+00
88	97	3.717012e-02
88	98	2.358306e-01
88	99	4.416039e-01
88	100	5.835637e-01
88	101	5.869674e-01
88	102	4.945994e-01
88	103	4.441896e-01
88	104	3.947040e-01
88	105	3.523791e-01
88	106	3.204959e-01
88	107	0.000000e+00
88	108	0.000000e+00
88	109	0.000000e+00
89	0	0.000000e+00
89	1	5.664762e-01
89	2	5.638297e-01
89	3	5.368634e-01
89	4	5.397469e-01
89	5	5.199213e-01
89	6	5.452624e-01
89	7	5.801933e-01
89	8	6.000172e-01
89	9	5.833317e-01
89	10	5.472641e-01
89	11	0.000000e+00
89	12	0.000000e+00
89	13	5.599975e-01
89	14	5.633098e-01
89	15	5.387147e-01
89	16	5.344295e-01
89	17	5.216597e-01
89	18	5.377666e-01
89	19	5.749815e-01
89	20	6.041293e-01
89	21	5.802947e-01
89	22	5.495193e-01
89	23	0.000000e+00
89	24	0.000000e+00
89	25	5.665423e-01
89	26	5.624561e-01
89	27	5.388691e-01
89	28	5.404718e-01
89	29	5.213323e-01
89	30	5.503067e-01
89	31	5.818334e-01
89	32	5.970670e-01
89	33	5.832114e-01
89	34	5.455161e-01
89	35	0.000000e+00
89	36	0.000000e+00
89	37	5.611404e-01
89	38	5.561729e-01
89	39	5.340789e-01
89	40	5.424664e-01
89	41	5.174201e-01
89	42	5.549697e-01
89	43	5.825387e-01
89	44	5.846842e-01
89	45	5.790883e-01
89	46	5.361262e-01
89	47	0.000000e+00
89	48	0.000000e+00
89	49	5.659583e-01
89	50	5.631673e-01
89	51	5.388803e-01
89	52	5.394877e-01
89	53	5.215653e-01
89	54	5.484225e-01
89	55	5.814526e-01
89	56	5.990314e-01
89	57	5.833408e-01
89	58	5.471863e-01
89	59	0.000000e+00
89	60	0.000000e+00
89	61	-2.031509e-02
89	62	-3.295911e-02
89	63	1.567236e-01
89	64	3.715184e-01
89	65	4.491827e-01
89	66	4.679534e-01
89	67	4.454526e-01
89	68	4.706605e-01
89	69	5.079713e-01
89	70	5.128544e-01
89	71	0.000000e+00
89	72	0.000000e+00
89	73	2.569749e-01
89	74	4.053357e-01
89	75	3.737746e-01
89	76	4.589966e-01
89	77	4.068665e-01
89	78	3.913726e-01
89	79	4.284019e-01
89	80	3.716951e-01
89	81	3.596202e-01
89	82	3.021489e-01
89	83	0.000000e+00
89	84	0.000000e+00
89	85	6.734359e-02
89	86	2.966168e-01
89	87	5.026797e-01
89	88	6.295394e-01
89	89	1.000000e+00
89	90	6.567783e-01
89	91	6.428938e-01
89	92	6.048502e-01
89	93	5.717837e-01
89	94	5.083706e-01
89	95	0.000000e+00
89	96	0.000000e+00
89	97	-3.816055e-02
89	98	1.713886e-01
89	99	4.231398e-01
89	100	5.691053e-01
89	101	6.009507e-01
89	102	5.905274e-01
89	103	6.131864e-01
89	104	5.671058e-01
89	105	5.463467e-01
89	106	5.195289e-01
89	107	0.000000e+00
89	108	0.000000e+00
89	109	0.000000e+00
90	0	0.000000e+00
90	1	5.345741e-01
90	2	5.503806e-01
90	3	5.400787e-01
90	4	5.511957e-01
90	5	5.456862e-01
90	6	6.041192e-01
90	7	6.754515e-01
90	8	7.190513e-01
90	9	7.152927e-01
90	10	6.667410e-01
90	11	0.000000e+00
90	12	0.000000e+00
90	13	5.293022e-01
90	14	5.486501e-01
90	15	5.443131e-01
90	16	5.445962e-01
90	17	5.492731e-01
90	18	5.965919e-01
90	19	6.708742e-01
90	20	7.204050e-01
90	21	7.145131e-01
90	22	6.670096e-01
90	23	0.000000e+00
90	24	0.000000e+00
90	25	5.346071e-01
90	26	5.506076e-01
90	27	5.410486e-01
90	28	5.524671e-01
90	29	5.464714e-01
90	30	6.094622e-01
90	31	6.762812e-01
90	32	7.176053e-01
90	33	7.147712e-01
90	34	6.667086e-01
90	35	0.000000e+00
90	36	0.000000e+00
90	37	5.298302e-01
90	38	5.462904e-01
90	39	5.335022e-01
90	40	5.559203e-01
90	41	5.404994e-01
90	42	6.135078e-01
90	43	6.750601e-01
90	44	7.071133e-01
90	45	7.065265e-01
90	46	6.580823e-01
90	47	0.000000e+00
90	48	0.000000e+00
90	49	5.344678e-01
90	50	5.506082e-01
90	51	5.415215e-01
90	52	5.511274e-01
90	53	5.471363e-01
90	54	6.074044e-01
90	55	6.762992e-01
90	56	7.189730e-01
90	57	7.156625e-01
90	58	6.677186e-01
90	59	0.000000e+00
90	60	0.000000e+00
90	61	-9.206547e-02
90	62	-6.713232e-02
90	63	1.411545e-01
90	64	3.584787e-01
90	65	4.851643e-01
90	66	4.920768e-01
90	67	5.222078e-01
90	68	5.627385e-01
90	69	5.853520e-01
90	70	5.709760e-01
90	71	0.000000e+00
90	72	0.000000e+00
90	73	3.073671e-01
90	74	4.644405e-01
90	75	4.244798e-01
90	76	4.940287e-01
90	77	4.709628e-01
90	78	4.493892e-01
90	79	4.867038e-01
90	80	4.452634e-01
90	81	4.287453e-01
90	82	3.428166e-01
90	83	0.000000e+00
90	84	0.000000e+00
90	85	-4.590781e-02
90	86	1.141392e-01
90	87	3.416367e-01
90	88	5.308266e-01
90	89	6.567783e-01
90	90	1.000000e+00
90	91	7.198909e-01
90	92	6.950411e-01
90	93	6.614034e-01
90	94	6.080540e-01
90	95	0.000000e+00
90	96	0.000000e+00
90	97	-7.825349e-02
90	98	1.452789e-01
90	99	4.636269e-01
90	100	5.703641e-01
90	101	5.591123e-01
90	102	6.260775e-01
90	103	6.374212e-01
90	104	6.320157e-01
90	105	6.305425e-01
90	106	6.134535e-01
90	107	0.000000e+00
90	108	0.000000e+00
90	109	0.000000e+00
91	0	0.000000e+00
91	1	4.755368e-01
91	2	4.948319e-01
91	3	4.936360e-01
91	4	5.011151e-01
91	5	4.906722e-01
91	6	5.547541e-01
91	7	6.333853e-01
91	8	6.990111e-01
91	9	7.248766e-01
91	10	6.997611e-01
91	11	0.000000e+00
91	12	0.000000e+00
91	13	4.692812e-01
91	14	4.921424e-01
91	15	4.972285e-01
91	16	4.939255e-01
91	17	4.948472e-01
91	18	5.464757e-01
91	19	6.278744e-01
91	20	7.014414e-01
91	21	7.226513e-01
91	22	6.992937e-01
91	23	0.000000e+00
91	24	0.000000e+00
91	25	4.764530e-01
91	26	4.948237e-01
91	27	4.950858e-01
91	28	5.025756e-01
91	29	4.913590e-01
91	30	5.607290e-01
91	31	6.350880e-01
91	32	6.976355e-01
91	33	7.249698e-01
91	34	7.000939e-01
91	35	0.000000e+00
91	36	0.000000e+00
91	37	4.738972e-01
91	38	4.917854e-01
91	39	4.886893e-01
91	40	5.069125e-01
91	41	4.851454e-01
91	42	5.661106e-01
91	43	6.355744e-01
91	44	6.861291e-01
91	45	7.180536e-01
91	46	6.918707e-01
91	47	0.000000e+00
91	48	0.000000e+00
91	49	4.758673e-01
91	50	4.946239e-01
91	51	4.952268e-01
91	52	5.010500e-01
91	53	4.921604e-01
91	54	5.583544e-01
91	55	6.347798e-01
91	56	6.990709e-01
91	57	7.253370e-01
91	58	7.009765e-01
91	59	0.000000e+00
91	60	0.000000e+00
91	61	-1.159614e-01
91	62	-1.061361e-01
91	63	1.095686e-01
91	64	3.322609e-01
91	65	4.490013e-01
91	66	4.560375e-01
91	67	5.015231e-01
91	68	5.516195e-01
91	69	5.910733e-01
91	70	5.924895e-01
91	71	0.000000e+00
91	72	0.000000e+00
91	73	3.158782e-01
91	74	4.618586e-01
91	75	3.838850e-01
91	76	4.659023e-01
91	77	4.348427e-01
91	78	4.068912e-01
91	79	4.644282e-01
91	80	4.341541e-01
91	81	4.459468e-01
91	82	3.573414e-01
91	83	0.000000e+00
91	84	0.000000e+00
91	85	-8.763499e-02
91	86	5.970303e-02
91	87	3.006783e-01
91	88	5.046037e-01
91	89	6.428938e-01
91	90	7.198909e-01
91	91	1.000000e+00
91	92	7.426510e-01
91	93	7.188797e-01
91	94	6.611600e-01
91	95	0.000000e+00
91	96	0.000000e+00
91	97	-1.041750e-01
91	98	1.100807e-01
91	99	4.696146e-01
91	100	5.709524e-01
91	101	5.282805e-01
91	102	6.021229e-01
91	103	6.382878e-01
91	104	6.770166e-01
91	105	6.602718e-01
91	106	6.567641e-01
91	107	0.000000e+00
91	108	0.000000e+00
91	109	0.000000e+00
92	0	0.000000e+00
92	1	4.016396e-01
92	2	4.192921e-01
92	3	4.208453e-01
92	4	4.304902e-01
92	5	4.261039e-01
92	6	4.906343e-01
92	7	5.834494e-01
92	8	6.832698e-01
92	9	7.469836e-01
92	10	7.577630e-01
92	11	0.000000e+00
92	12	0.000000e+00
92	13	3.958067e-01
92	14	4.169178e-01
92	15	4.254507e-01
92	16	4.227031e-01
92	17	4.303677e-01
92	18	4.812932e-01
92	19	5.791371e-01
92	20	6.861388e-01
92	21	7.450737e-01
92	22	7.569819e-01
92	23	0.000000e+00
92	24	0.000000e+00
92	25	4.029170e-01
92	26	4.194105e-01
92	27	4.221710e-01
92	28	4.323883e-01
92	29	4.271120e-01
92	30	4.972359e-01
92	31	5.848564e-01
92	32	6.814474e-01
92	33	7.468853e-01
92	34	7.580767e-01
92	35	0.000000e+00
92	36	0.000000e+00
92	37	4.015635e-01
92	38	4.167573e-01
92	39	4.152929e-01
92	40	4.378948e-01
92	41	4.212044e-01
92	42	5.044089e-01
92	43	5.848848e-01
92	44	6.695941e-01
92	45	7.393044e-01
92	46	7.497571e-01
92	47	0.000000e+00
92	48	0.000000e+00
92	49	4.022664e-01
92	50	4.191333e-01
92	51	4.224534e-01
92	52	4.306735e-01
92	53	4.277889e-01
92	54	4.944878e-01
92	55	5.849094e-01
92	56	6.829833e-01
92	57	7.473063e-01
92	58	7.590762e-01
92	59	0.000000e+00
92	60	0.000000e+00
92	61	-1.128569e-01
92	62	-8.577335e-02
92	63	1.102745e-01
92	64	3.225793e-01
92	65	4.039166e-01
92	66	4.166281e-01
92	67	4.706498e-01
92	68	5.419230e-01
92	69	6.003716e-01
92	70	6.308865e-01
92	71	0.000000e+00
92	72	0.000000e+00
92	73	3.043766e-01
92	74	4.230017e-01
92	75	3.310452e-01
92	76	4.318934e-01
92	77	4.004153e-01
92	78	3.913016e-01
92	79	4.449851e-01
92	80	4.364234e-01
92	81	4.908167e-01
92	82	3.856980e-01
92	83	0.000000e+00
92	84	0.000000e+00
92	85	-9.088605e-02
92	86	3.435809e-02
92	87	2.547558e-01
92	88	4.631220e-01
92	89	6.048502e-01
92	90	6.950411e-01
92	91	7.426510e-01
92	92	1.000000e+00
92	93	7.615382e-01
92	94	7.173583e-01
92	95	0.000000e+00
92	96	0.000000e+00
92	97	-8.894252e-02
92	98	1.127693e-01
92	99	4.761549e-01
92	100	5.392921e-01
92	101	4.726358e-01
92	102	5.603091e-01
92	103	6.133805e-01
92	104	6.799822e-01
92	105	6.860122e-01
92	106	6.813362e-01
92	107	0.000000e+00
92	108	0.000000e+00
92	109	0.000000e+00
93	0	0.000000e+00
93	1	3.584263e-01
93	2	3.618981e-01
93	3	3.591461e-01
93	4	3.674715e-01
93	5	3.642449e-01
93	6	4.324406e-01
93	7	5.367818e-01
93	8	6.561975e-01
93	9	7.534891e-01
93	10	7.852297e-01
93	11	0.000000e+00
93	12	0.000000e+00
93	13	3.497537e-01
93	14	3.598886e-01
93	15	3.641740e-01
93	16	3.612202e-01
93	17	3.694935e-01
93	18	4.236218e-01
93	19	5.319511e-01
93	20	6.604759e-01
93	21	7.521072e-01
93	22	7.869470e-01
93	23	0.000000e+00
93	24	0.000000e+00
93	25	3.611654e-01
93	26	3.625324e-01
93	27	3.603620e-01
93	28	3.690232e-01
93	29	3.652292e-01
93	30	4.388705e-01
93	31	5.386254e-01
93	32	6.543720e-01
93	33	7.531470e-01
93	34	7.840739e-01
93	35	0.000000e+00
93	36	0.000000e+00
93	37	3.633437e-01
93	38	3.600903e-01
93	39	3.535964e-01
93	40	3.732778e-01
93	41	3.585730e-01
93	42	4.455944e-01
93	43	5.396034e-01
93	44	6.415630e-01
93	45	7.450872e-01
93	46	7.724939e-01
93	47	0.000000e+00
93	48	0.000000e+00
93	49	3.593598e-01
93	50	3.620631e-01
93	51	3.607739e-01
93	52	3.676417e-01
93	53	3.660645e-01
93	54	4.361130e-01
93	55	5.383986e-01
93	56	6.561083e-01
93	57	7.537060e-01
93	58	7.858739e-01
93	59	0.000000e+00
93	60	0.000000e+00
93	61	-1.134329e-01
93	62	-9.728850e-02
93	63	7.162768e-02
93	64	2.522472e-01
93	65	3.452118e-01
93	66	3.698698e-01
93	67	4.229969e-01
93	68	5.158364e-01
93	69	5.963366e-01
93	70	6.476977e-01
93	71	0.000000e+00
93	72	0.000000e+00
93	73	2.691872e-01
93	74	3.623506e-01
93	75	2.799201e-01
93	76	4.044013e-01
93	77	3.374775e-01
93	78	3.266708e-01
93	79	4.072514e-01
93	80	4.259398e-01
93	81	4.737996e-01
93	82	3.758596e-01
93	83	0.000000e+00
93	84	0.000000e+00
93	85	-1.212495e-01
93	86	-4.382215e-03
93	87	2.071578e-01
93	88	4.042536e-01
93	89	5.717837e-01
93	90	6.614034e-01
93	91	7.188797e-01
93	92	7.615382e-01
93	93	1.000000e+00
93	94	7.531005e-01
93	95	0.000000e+00
93	96	0.000000e+00
93	97	-6.803434e-02
93	98	1.190464e-01
93	99	4.404927e-01
93	100	5.322891e-01
93	101	4.651079e-01
93	102	5.630629e-01
93	103	6.144179e-01
93	104	7.009999e-01
93	105	7.074417e-01
93	106	6.950489e-01
93	107	0.000000e+00
93	108	0.000000e+00
93	109	0.000000e+00
94	0	0.000000e+00
94	1	2.794806e-01
94	2	2.833631e-01
94	3	2.772766e-01
94	4	2.892610e-01
94	5	2.891623e-01
94	6	3.630063e-01
94	7	4.761099e-01
94	8	6.154735e-01
94	9	7.409735e-01
94	10	7.927892e-01
94	11	0.000000e+00
94	12	0.000000e+00
94	13	2.721115e-01
94	14	2.822580e-01
94	15	2.825714e-01
94	16	2.820162e-01
94	17	2.931930e-01
94	18	3.531566e-01
94	19	4.715757e-01
94	20	6.175472e-01
94	21	7.397596e-01
94	22	7.927237e-01
94	23	0.000000e+00
94	24	0.000000e+00
94	25	2.816495e-01
94	26	2.839595e-01
94	27	2.787712e-01
94	28	2.913876e-01
94	29	2.908607e-01
94	30	3.702912e-01
94	31	4.779665e-01
94	32	6.144678e-01
94	33	7.406626e-01
94	34	7.925266e-01
94	35	0.000000e+00
94	36	0.000000e+00
94	37	2.842371e-01
94	38	2.816370e-01
94	39	2.721764e-01
94	40	2.972612e-01
94	41	2.858793e-01
94	42	3.788234e-01
94	43	4.792151e-01
94	44	6.044923e-01
94	45	7.324971e-01
94	46	7.829239e-01
94	47	0.000000e+00
94	48	0.000000e+00
94	49	2.800606e-01
94	50	2.835800e-01
94	51	2.791296e-01
94	52	2.896204e-01
94	53	2.912232e-01
94	54	3.670967e-01
94	55	4.778202e-01
94	56	6.155000e-01
94	57	7.413145e-01
94	58	7.938087e-01
94	59	0.000000e+00
94	60	0.000000e+00
94	61	-1.087531e-01
94	62	-7.407930e-02
94	63	8.012199e-02
94	64	2.138704e-01
94	65	2.879071e-01
94	66	3.236457e-01
94	67	3.833399e-01
94	68	4.850925e-01
94	69	5.842214e-01
94	70	6.419011e-01
94	71	0.000000e+00
94	72	0.000000e+00
94	73	2.730716e-01
94	74	3.137209e-01
94	75	2.570304e-01
94	76	3.715717e-01
94	77	2.965573e-01
94	78	3.018491e-01
94	79	3.694790e-01
94	80	4.102376e-01
94	81	4.767382e-01
94	82	3.836011e-01
94	83	0.000000e+00
94	84	0.000000e+00
94	85	-1.205843e-01
94	86	-3.972905e-02
94	87	1.324538e-01
94	88	3.170772e-01
94	89	5.083706e-01
94	90	6.080540e-01
94	91	6.611600e-01
94	92	7.173583e-01
94	93	7.531005e-01
94	94	1.000000e+00
94	95	0.000000e+00
94	96	0.000000e+00
94	97	-6.291493e-02
94	98	1.128077e-01
94	99	3.951677e-01
94	100	4.529935e-01
94	101	4.053682e-01
94	102	5.105715e-01
94	103	5.768103e-01
94	104	6.534740e-01
94	105	6.878291e-01
94	106	6.641089e-01
94	107	0.000000e+00
94	108	0.000000e+00
94	109	0.000000e+00
95	0	0.000000e+00
95	1	0.000000e+00
95	2	0.000000e+00
95	3	0.000000e+00
95	4	0.000000e+00
95	5	0.000000e+00
95	6	0.000000e+00
95	7	0.000000e+00
95	8	0.000000e+00
95	9	0.000000e+00
95	10	0.000000e+00
95	11	0.000000e+00
95	12	0.000000e+00
95	13	0.000000e+00
95	14	0.000000e+00
95	15	0.000000e+00
95	16	0.000000e+00
95	17	0.000000e+00
95	18	0.000000e+00
95	19	0.000000e+00
95	20	0.000000e+00
95	21	0.000000e+00
95	22	0.000000e+00
95	23	0.000000e+00
95	24	0.000000e+00
95	25	0.000000e+00
95	26	0.000000e+00
95	27	0.000000e+00
95	28	0.000000e+00
95	29	0.000000e+00
95	30	0.000000e+00
95	31	0.000000e+00
95	32	0.000000e+00
95	33	0.000000e+00
95	34	0.000000e+00
95	35	0.000000e+00
95	36	0.000000e+00
95	37	0.000000e+00
95	38	0.000000e+00
95	39	0.000000e+00
95	40	0.000000e+00
95	41	0.000000e+00
95	42	0.000000e+00
95	43	0.000000e+00
95	44	0.000000e+00
95	45	0.000000e+00
95	46	0.000000e+00
95	47	0.000000e+00
95	48	0.000000e+00
95	49	0.000000e+00
95	50	0.000000e+00
95	51	0.000000e+00
95	52	0.000000e+00
95	53	0.000000e+00
95	54	0.000000e+00
95	55	0.000000e+00
95	56	0.000000e+00
95	57	0.000000e+00
95	58	0.000000e+00
95	59	0.000000e+00
95	60	0.000000e+00
95	61	0.000000e+00
95	62	0.000000e+00
95	63	0.000000e+00
95	64	0.000000e+00
95	65	0.000000e+00
95	66	0.000000e+00
95	67	0.000000e+00
95	68	0.000000e+00
95	69	0.000000e+00
95	70	0.000000e+00
95	71	0.000000e+00
95	72	0.000000e+00
95	73	0.000000e+00
95	74	0.000000e+00
95	75	0.000000e+00
95	76	0.000000e+00
95	77	0.000000e+00
95	78	0.000000e+00
95	79	0.000000e+00
95	80	0.000000e+00
95	81	0.000000e+00
95	82	0.000000e+00
95	83	0.000000e+00
95	84	0.000000e+00
95	85	0.000000e+00
95	86	0.000000e+00
95	87	0.000000e+00
95	88	0.000000e+00
95	89	0.000000e+00
95	90	0.000000e+00
95	91	0.000000e+00
95	92	0.000000e+00
95	93	0.000000e+00
95	94	0.000000e+00
95	95	0.000000e+00
95	96	0.000000e+00
95	97	0.000000e+00
95	98	0.000000e+00
95	99	0.000000e+00
95	100	0.000000e+00
95	101	0.000000e+00
95	102	0.000000e+00
95	103	0.000000e+00
95	104	0.000000e+00
95	105	0.000000e+00
95	106	0.000000e+00
95	107	0.000000e+00
95	108	0.000000e+00
95	109	0.000000e+00
96	0	0.000000e+00
96	1	0.000000e+00
96	2	0.000000e+00
96	3	0.000000e+00
96	4	0.000000e+00
96	5	0.000000e+00
96	6	0.000000e+00
96	7	0.000000e+00
96	8	0.000000e+00
96	9	0.000000e+00
96	10	0.000000e+00
96	11	0.000000e+00
96	12	0.000000e+00
96	13	0.000000e+00
96	14	0.000000e+00
96	15	0.000000e+00
96	16	0.000000e+00
96	17	0.000000e+00
96	18	0.000000e+00
96	19	0.000000e+00
96	20	0.000000e+00
96	21	0.000000e+00
96	22	0.000000e+00
96	23	0.000000e+00
96	24	0.000000e+00
96	25	0.000000e+00
96	26	0.000000e+00
96	27	0.000000e+00
96	28	0.000000e+00
96	29	0.000000e+00
96	30	0.000000e+00
96	31	0.000000e+00
96	32	0.000000e+00
96	33	0.000000e+00
96	34	0.000000e+00
96	35	0.000000e+00
96	36	0.000000e+00
96	37	0.000000e+00
96	38	0.000000e+00
96	39	0.000000e+00
96	40	0.000000e+00
96	41	0.000000e+00
96	42	0.000000e+00
96	43	0.000000e+00
96	44	0.000000e+00
96	45	0.000000e+00
96	46	0.000000e+00
96	47	0.000000e+00
96	48	0.000000e+00
96	49	0.000000e+00
96	50	0.000000e+00
96	51	0.000000e+00
96	52	0.000000e+00
96	53	0.000000e+00
96	54	0.000000e+00
96	55	0.000000e+00
96	56	0.000000e+00
96	57	0.000000e+00
96	58	0.000000e+00
96	59	0.000000e+00
96	60	0.000000e+00
96	61	0.000000e+00
96	62	0.000000e+00
96	63	0.000000e+00
96	64	0.000000e+00
96	65	0.000000e+00
96	66	0.000000e+00
96	67	0.000000e+00
96	68	0.000000e+00
96	69	0.000000e+00
96	70	0.000000e+00
96	71	0.000000e+00
96	72	0.000000e+00
96	73	0.000000e+00
96	74	0.000000e+00
96	75	0.000000e+00
96	76	0.000000e+00
96	77	0.000000e+00
96	78	0.000000e+00
96	79	0.000000e+00
96	80	0.000000e+00
96	81	0.000000e+00
96	82	0.000000e+00
96	83	0.000000e+00
96	84	0.000000e+00
96	85	0.000000e+00
96	86	0.000000e+00
96	87	0.000000e+00
96	88	0.000000e+00
96	89	0.000000e+00
96	90	0.000000e+00
96	91	0.000000e+00
96	92	0.000000e+00
96	93	0.000000e+00
96	94	0.000000e+00
96	95	0.000000e+00
96	96	0.000000e+00
96	97	0.000000e+00
96	98	0.000000e+00
96	99	0.000000e+00
96	100	0.000000e+00
96	101	0.000000e+00
96	102	0.000000e+00
96	103	0.000000e+00
96	104	0.000000e+00
96	105	0.000000e+00
96	106	0.000000e+00
96	107	0.000000e+00
96	108	0.000000e+00
96	109	0.000000e+00
97	0	0.000000e+00
97	1	-2.348428e-01
97	2	-2.764983e-01
97	3	-2.915358e-01
97	4	-2.881174e-01
97	5	-2.683219e-01
97	6	-2.867250e-01
97	7	-2.857366e-01
97	8	-2.771934e-01
97	9	-2.079384e-01
97	10	-1.413221e-01
97	11	0.000000e+00
97	12	0.000000e+00
97	13	-2.376860e-01
97	14	-2.818061e-01
97	15	-2.911566e-01
97	16	-2.866621e-01
97	17	-2.679313e-01
97	18	-2.872165e-01
97	19	-2.824838e-01
97	20	-2.731481e-01
97	21	-2.039996e-01
97	22	-1.361685e-01
97	23	0.000000e+00
97	24	0.000000e+00
97	25	-2.297841e-01
97	26	-2.709804e-01
97	27	-2.924394e-01
97	28	-2.892015e-01
97	29	-2.668965e-01
97	30	-2.867677e-01
97	31	-2.864703e-01
97	32	-2.783537e-01
97	33	-2.091961e-01
97	34	-1.429903e-01
97	35	0.000000e+00
97	36	0.000000e+00
97	37	-2.224944e-01
97	38	-2.617844e-01
97	39	-2.905864e-01
97	40	-2.894663e-01
97	41	-2.654267e-01
97	42	-2.845857e-01
97	43	-2.861876e-01
97	44	-2.784955e-01
97	45	-2.103950e-01
97	46	-1.460893e-01
97	47	0.000000e+00
97	48	0.000000e+00
97	49	-2.329483e-01
97	50	-2.737732e-01
97	51	-2.923356e-01
97	52	-2.889499e-01
97	53	-2.674777e-01
97	54	-2.872928e-01
97	55	-2.856378e-01
97	56	-2.779665e-01
97	57	-2.084470e-01
97	58	-1.419884e-01
97	59	0.000000e+00
97	60	0.000000e+00
97	61	4.682551e-01
97	62	4.532506e-01
97	63	2.627896e-01
97	64	-2.456167e-02
97	65	-1.393731e-01
97	66	-1.221225e-01
97	67	-1.308585e-01
97	68	-1.328028e-01
97	69	-1.362558e-01
97	70	2.722927e-02
97	71	0.000000e+00
97	72	0.000000e+00
97	73	-3.213336e-01
97	74	-1.998625e-01
97	75	-2.034531e-02
97	76	-1.208442e-02
97	77	-1.399625e-02
97	78	3.143510e-02
97	79	-5.563428e-02
97	80	5.418069e-03
97	81	-8.607683e-02
97	82	-1.133115e-01
97	83	0.000000e+00
97	84	0.000000e+00
97	85	4.318553e-01
97	86	3.397543e-01
97	87	1.999557e-01
97	88	3.717012e-02
97	89	-3.816055e-02
97	90	-7.825349e-02
97	91	-1.041750e-01
97	92	-8.894252e-02
97	93	-6.803434e-02
97	94	-6.291493e-02
97	95	0.000000e+00
97	96	0.000000e+00
97	97	1.000000e+00
97	98	5.754150e-01
97	99	5.535646e-02
97	100	-5.693702e-02
97	101	-1.050169e-01
97	102	-9.004908e-02
97	103	5.464149e-02
97	104	-9.593255e-03
97	105	1.344502e-02
97	106	-1.517691e-02
97	107	0.000000e+00
97	108	0.000000e+00
97	109	0.000000e+00
98	0	0.000000e+00
98	1	-3.477623e-02
98	2	-7.942246e-02
98	3	-1.092690e-01
98	4	-1.158667e-01
98	5	-1.205257e-01
98	6	-1.120952e-01
98	7	-8.852652e-02
98	8	-5.978502e-02
98	9	8.275063e-03
98	10	4.898598e-02
98	11	0.000000e+00
98	12	0.000000e+00
98	13	-3.950471e-02
98	14	-8.616004e-02
98	15	-1.087197e-01
98	16	-1.155867e-01
98	17	-1.182795e-01
98	18	-1.128344e-01
98	19	-8.736444e-02
98	20	-5.571403e-02
98	21	1.210273e-02
98	22	5.242401e-02
98	23	0.000000e+00
98	24	0.000000e+00
98	25	-3.088494e-02
98	26	-7.444771e-02
98	27	-1.084551e-01
98	28	-1.165460e-01
98	29	-1.199332e-01
98	30	-1.108553e-01
98	31	-8.784891e-02
98	32	-6.026981e-02
98	33	6.846997e-03
98	34	4.851254e-02
98	35	0.000000e+00
98	36	0.000000e+00
98	37	-2.578553e-02
98	38	-6.598722e-02
98	39	-1.079032e-01
98	40	-1.164706e-01
98	41	-1.212069e-01
98	42	-1.093232e-01
98	43	-8.716953e-02
98	44	-6.316969e-02
98	45	2.832589e-03
98	46	4.482499e-02
98	47	0.000000e+00
98	48	0.000000e+00
98	49	-3.344534e-02
98	50	-7.702884e-02
98	51	-1.086777e-01
98	52	-1.165456e-01
98	53	-1.198297e-01
98	54	-1.114873e-01
98	55	-8.745846e-02
98	56	-5.971361e-02
98	57	7.878366e-03
98	58	4.926026e-02
98	59	0.000000e+00
98	60	0.000000e+00
98	61	4.309831e-01
98	62	3.548116e-01
98	63	3.090195e-01
98	64	1.035930e-01
98	65	6.070744e-02
98	66	9.797547e-02
98	67	7.048208e-02
98	68	7.650069e-02
98	69	7.507390e-02
98	70	2.359446e-01
98	71	0.000000e+00
98	72	0.000000e+00
98	73	-1.452500e-01
98	74	2.406353e-02
98	75	2.264272e-01
98	76	2.299889e-01
98	77	2.404176e-01
98	78	2.527337e-01
98	79	1.820142e-01
98	80	1.860167e-01
98	81	5.639854e-02
98	82	9.213011e-03
98	83	0.000000e+00
98	84	0.000000e+00
98	85	4.365191e-01
98	86	4.312976e-01
98	87	3.455063e-01
98	88	2.358306e-01
98	89	1.713886e-01
98	90	1.452789e-01
98	91	1.100807e-01
98	92	1.127693e-01
98	93	1.190464e-01
98	94	1.128077e-01
98	95	0.000000e+00
98	96	0.000000e+00
98	97	5.754150e-01
98	98	1.000000e+00
98	99	3.006913e-01
98	100	2.338648e-01
98	101	1.873930e-01
98	102	1.771252e-01
98	103	2.464749e-01
98	104	1.628503e-01
98	105	1.641689e-01
98	106	1.400228e-01
98	107	0.000000e+00
98	108	0.000000e+00
98	109	0.000000e+00
99	0	0.000000e+00
99	1	3.258305e-01
99	2	3.435231e-01
99	3	3.379134e-01
99	4	3.330169e-01
99	5	3.076231e-01
99	6	3.478372e-01
99	7	4.066133e-01
99	8	4.634550e-01
99	9	4.662977e-01
99	10	4.440597e-01
99	11	0.000000e+00
99	12	0.000000e+00
99	13	3.240090e-01
99	14	3.415527e-01
99	15	3.401185e-01
99	16	3.299244e-01
99	17	3.117119e-01
99	18	3.450540e-01
99	19	4.074111e-01
99	20	4.685614e-01
99	21	4.650799e-01
99	22	4.422305e-01
99	23	0.000000e+00
99	24	0.000000e+00
99	25	3.253793e-01
99	26	3.434512e-01
99	27	3.390294e-01
99	28	3.336781e-01
99	29	3.071748e-01
99	30	3.508971e-01
99	31	4.074165e-01
99	32	4.621423e-01
99	33	4.676762e-01
99	34	4.464384e-01
99	35	0.000000e+00
99	36	0.000000e+00
99	37	3.207614e-01
99	38	3.412997e-01
99	39	3.347606e-01
99	40	3.350257e-01
99	41	3.017106e-01
99	42	3.516960e-01
99	43	4.035693e-01
99	44	4.507859e-01
99	45	4.633273e-01
99	46	4.434279e-01
99	47	0.000000e+00
99	48	0.000000e+00
99	49	3.259810e-01
99	50	3.434322e-01
99	51	3.389578e-01
99	52	3.332045e-01
99	53	3.082041e-01
99	54	3.499799e-01
99	55	4.081345e-01
99	56	4.638502e-01
99	57	4.674789e-01
99	58	4.463244e-01
99	59	0.000000e+00
99	60	0.000000e+00
99	61	1.984550e-02
99	62	1.585181e-02
99	63	1.758874e-01
99	64	3.425856e-01
99	65	3.890905e-01
99	66	3.995747e-01
99	67	4.188439e-01
99	68	4.341462e-01
99	69	4.328177e-01
99	70	4.638578e-01
99	71	0.000000e+00
99	72	0.000000e+00
99	73	1.968997e-01
99	74	3.135959e-01
99	75	3.302621e-01
99	76	3.578818e-01
99	77	4.030625e-01
99	78	3.921011e-01
99	79	4.315102e-01
99	80	3.960576e-01
99	81	3.313512e-01
99	82	2.831436e-01
99	83	0.000000e+00
99	84	0.000000e+00
99	85	4.905173e-02
99	86	1.767550e-01
99	87	3.199359e-01
99	88	4.416039e-01
99	89	4.231398e-01
99	90	4.636269e-01
99	91	4.696146e-01
99	92	4.761549e-01
99	93	4.404927e-01
99	94	3.951677e-01
99	95	0.000000e+00
99	96	0.000000e+00
99	97	5.535646e-02
99	98	3.006913e-01
99	99	1.000000e+00
99	100	5.531966e-01
99	101	4.933567e-01
99	102	4.770473e-01
99	103	3.938491e-01
99	104	4.289714e-01
99	105	3.846195e-01
99	106	3.760513e-01
99	107	0.000000e+00
99	108	0.000000e+00
99	109	0.000000e+00
100	0	0.000000e+00
100	1	5.263224e-01
100	2	5.271473e-01
100	3	5.148591e-01
100	4	5.019214e-01
100	5	4.654706e-01
100	6	4.973129e-01
100	7	5.327295e-01
100	8	5.579322e-01
100	9	5.261083e-01
100	10	4.802580e-01
100	11	0.000000e+00
100	12	0.000000e+00
100	13	5.195076e-01
100	14	5.273884e-01
100	15	5.158831e-01
100	16	5.003464e-01
100	17	4.705735e-01
100	18	4.943397e-01
100	19	5.277896e-01
100	20	5.627127e-01
100	21	5.244946e-01
100	22	4.825026e-01
100	23	0.000000e+00
100	24	0.000000e+00
100	25	5.260128e-01
100	26	5.246422e-01
100	27	5.168903e-01
100	28	5.022076e-01
100	29	4.649224e-01
100	30	5.004192e-01
100	31	5.358732e-01
100	32	5.578287e-01
100	33	5.272913e-01
100	34	4.808321e-01
100	35	0.000000e+00
100	36	0.000000e+00
100	37	5.216087e-01
100	38	5.177669e-01
100	39	5.129965e-01
100	40	5.008074e-01
100	41	4.576373e-01
100	42	5.004922e-01
100	43	5.365741e-01
100	44	5.460241e-01
100	45	5.227680e-01
100	46	4.724562e-01
100	47	0.000000e+00
100	48	0.000000e+00
100	49	5.260055e-01
100	50	5.258514e-01
100	51	5.166141e-01
100	52	5.021428e-01
100	53	4.664047e-01
100	54	4.997667e-01
100	55	5.348517e-01
100	56	5.594591e-01
100	57	5.271466e-01
100	58	4.818715e-01
100	59	0.000000e+00
100	60	0.000000e+00
100	61	-4.140750e-02
100	62	-8.650515e-02
100	63	1.049932e-01
100	64	3.460855e-01
100	65	4.874224e-01
100	66	4.774218e-01
100	67	4.643102e-01
100	68	4.907322e-01
100	69	4.960275e-01
100	70	5.096696e-01
100	71	0.000000e+00
100	72	0.000000e+00
100	73	2.496884e-01
100	74	4.144296e-01
100	75	3.979977e-01
100	76	4.507701e-01
100	77	4.828373e-01
100	78	4.428590e-01
100	79	5.102232e-01
100	80	4.242168e-01
100	81	3.097830e-01
100	82	2.905228e-01
100	83	0.000000e+00
100	84	0.000000e+00
100	85	-2.463766e-03
100	86	2.427062e-01
100	87	4.524126e-01
100	88	5.835637e-01
100	89	5.691053e-01
100	90	5.703641e-01
100	91	5.709524e-01
100	92	5.392921e-01
100	93	5.322891e-01
100	94	4.529935e-01
100	95	0.000000e+00
100	96	0.000000e+00
100	97	-5.693702e-02
100	98	2.338648e-01
100	99	5.531966e-01
100	100	1.000000e+00
100	101	6.867186e-01
100	102	6.287090e-01
100	103	4.807305e-01
100	104	5.173138e-01
100	105	4.350786e-01
100	106	4.521391e-01
100	107	0.000000e+00
100	108	0.000000e+00
100	109	0.000000e+00
101	0	0.000000e+00
101	1	6.495401e-01
101	2	6.492881e-01
101	3	6.226398e-01
101	4	6.113950e-01
101	5	5.688318e-01
101	6	5.938444e-01
101	7	5.998628e-01
101	8	5.874546e-01
101	9	5.224949e-01
101	10	4.578541e-01
101	11	0.000000e+00
101	12	0.000000e+00
101	13	6.433099e-01
101	14	6.517007e-01
101	15	6.227587e-01
101	16	6.090724e-01
101	17	5.697493e-01
101	18	5.889106e-01
101	19	5.941660e-01
101	20	5.916311e-01
101	21	5.183931e-01
101	22	4.584756e-01
101	23	0.000000e+00
101	24	0.000000e+00
101	25	6.478894e-01
101	26	6.452948e-01
101	27	6.251746e-01
101	28	6.116338e-01
101	29	5.693791e-01
101	30	5.975038e-01
101	31	6.026450e-01
101	32	5.860371e-01
101	33	5.244146e-01
101	34	4.582203e-01
101	35	0.000000e+00
101	36	0.000000e+00
101	37	6.403962e-01
101	38	6.346773e-01
101	39	6.212124e-01
101	40	6.106186e-01
101	41	5.658987e-01
101	42	5.990488e-01
101	43	6.028280e-01
101	44	5.739274e-01
101	45	5.226950e-01
101	46	4.517487e-01
101	47	0.000000e+00
101	48	0.000000e+00
101	49	6.486543e-01
101	50	6.473501e-01
101	51	6.248380e-01
101	52	6.114896e-01
101	53	5.699571e-01
101	54	5.964619e-01
101	55	6.015518e-01
101	56	5.878905e-01
101	57	5.236852e-01
101	58	4.589700e-01
101	59	0.000000e+00
101	60	0.000000e+00
101	61	-5.430059e-02
101	62	-8.791116e-02
101	63	8.689548e-02
101	64	3.534381e-01
101	65	5.296362e-01
101	66	5.129067e-01
101	67	4.858055e-01
101	68	5.117717e-01
101	69	5.036144e-01
101	70	4.920036e-01
101	71	0.000000e+00
101	72	0.000000e+00
101	73	2.541811e-01
101	74	4.186483e-01
101	75	4.332801e-01
101	76	4.860861e-01
101	77	5.070364e-01
101	78	4.687591e-01
101	79	5.530111e-01
101	80	4.474828e-01
101	81	3.353161e-01
101	82	3.036513e-01
101	83	0.000000e+00
101	84	0.000000e+00
101	85	2.678634e-03
101	86	2.851762e-01
101	87	4.775610e-01
101	88	5.869674e-01
101	89	6.009507e-01
101	90	5.591123e-01
101	91	5.282805e-01
101	92	4.726358e-01
101	93	4.651079e-01
101	94	4.053682e-01
101	95	0.000000e+00
101	96	0.000000e+00
101	97	-1.050169e-01
101	98	1.873930e-01
101	99	4.933567e-01
101	100	6.867186e-01
101	101	1.000000e+00
101	102	7.055944e-01
101	103	4.797803e-01
101	104	4.930325e-01
101	105	4.196164e-01
101	106	4.095087e-01
101	107	0.000000e+00
101	108	0.000000e+00
101	109	0.000000e+00
102	0	0.000000e+00
102	1	6.039812e-01
102	2	6.199451e-01
102	3	6.023794e-01
102	4	6.016372e-01
102	5	5.731938e-01
102	6	6.204217e-01
102	7	6.597317e-01
102	8	6.718961e-01
102	9	6.222187e-01
102	10	5.549581e-01
102	11	0.000000e+00
102	12	0.000000e+00
102	13	5.989245e-01
102	14	6.217793e-01
102	15	6.043200e-01
102	16	5.987994e-01
102	17	5.761577e-01
102	18	6.162766e-01
102	19	6.565288e-01
102	20	6.749224e-01
102	21	6.194879e-01
102	22	5.553736e-01
102	23	0.000000e+00
102	24	0.000000e+00
102	25	6.024251e-01
102	26	6.175835e-01
102	27	6.036250e-01
102	28	6.016564e-01
102	29	5.728007e-01
102	30	6.234306e-01
102	31	6.615336e-01
102	32	6.703997e-01
102	33	6.237338e-01
102	34	5.551197e-01
102	35	0.000000e+00
102	36	0.000000e+00
102	37	5.952403e-01
102	38	6.084275e-01
102	39	5.978041e-01
102	40	6.011393e-01
102	41	5.670230e-01
102	42	6.232484e-01
102	43	6.587516e-01
102	44	6.588385e-01
102	45	6.196246e-01
102	46	5.478211e-01
102	47	0.000000e+00
102	48	0.000000e+00
102	49	6.030984e-01
102	50	6.190321e-01
102	51	6.038454e-01
102	52	6.014292e-01
102	53	5.738431e-01
102	54	6.224417e-01
102	55	6.613321e-01
102	56	6.721916e-01
102	57	6.236088e-01
102	58	5.560179e-01
102	59	0.000000e+00
102	60	0.000000e+00
102	61	-1.118015e-01
102	62	-1.114989e-01
102	63	8.875986e-02
102	64	3.586545e-01
102	65	5.270464e-01
102	66	5.173409e-01
102	67	5.176451e-01
102	68	5.573301e-01
102	69	5.387741e-01
102	70	5.140421e-01
102	71	0.000000e+00
102	72	0.000000e+00
102	73	2.626569e-01
102	74	4.483772e-01
102	75	4.545433e-01
102	76	4.960287e-01
102	77	5.028544e-01
102	78	4.583603e-01
102	79	5.525353e-01
102	80	4.607790e-01
102	81	3.635315e-01
102	82	3.339623e-01
102	83	0.000000e+00
102	84	0.000000e+00
102	85	-3.923541e-02
102	86	1.364964e-01
102	87	3.327772e-01
102	88	4.945994e-01
102	89	5.905274e-01
102	90	6.260775e-01
102	91	6.021229e-01
102	92	5.603091e-01
102	93	5.630629e-01
102	94	5.105715e-01
102	95	0.000000e+00
102	96	0.000000e+00
102	97	-9.004908e-02
102	98	1.771252e-01
102	99	4.770473e-01
102	100	6.287090e-01
102	101	7.055944e-01
102	102	1.000000e+00
102	103	5.974594e-01
102	104	5.916998e-01
102	105	5.536604e-01
102	106	5.470151e-01
102	107	0.000000e+00
102	108	0.000000e+00
102	109	0.000000e+00
103	0	0.000000e+00
103	1	3.771365e-01
103	2	3.943781e-01
103	3	3.773567e-01
103	4	3.844155e-01
103	5	3.659748e-01
103	6	4.242054e-01
103	7	4.957404e-01
103	8	5.678895e-01
103	9	6.063849e-01
103	10	5.867292e-01
103	11	0.000000e+00
103	12	0.000000e+00
103	13	3.721235e-01
103	14	3.941729e-01
103	15	3.794707e-01
103	16	3.791480e-01
103	17	3.695503e-01
103	18	4.191542e-01
103	19	4.919009e-01
103	20	5.690368e-01
103	21	6.056402e-01
103	22	5.863165e-01
103	23	0.000000e+00
103	24	0.000000e+00
103	25	3.770928e-01
103	26	3.941367e-01
103	27	3.788597e-01
103	28	3.852197e-01
103	29	3.664088e-01
103	30	4.286446e-01
103	31	4.976137e-01
103	32	5.673607e-01
103	33	6.065312e-01
103	34	5.873945e-01
103	35	0.000000e+00
103	36	0.000000e+00
103	37	3.747884e-01
103	38	3.899944e-01
103	39	3.747149e-01
103	40	3.882300e-01
103	41	3.613267e-01
103	42	4.310906e-01
103	43	4.980078e-01
103	44	5.593642e-01
103	45	6.000220e-01
103	46	5.808652e-01
103	47	0.000000e+00
103	48	0.000000e+00
103	49	3.764790e-01
103	50	3.943401e-01
103	51	3.788168e-01
103	52	3.841114e-01
103	53	3.670479e-01
103	54	4.269818e-01
103	55	4.975151e-01
103	56	5.681809e-01
103	57	6.072298e-01
103	58	5.880740e-01
103	59	0.000000e+00
103	60	0.000000e+00
103	61	-2.743329e-02
103	62	-2.857344e-02
103	63	1.545807e-01
103	64	2.896268e-01
103	65	3.741479e-01
103	66	3.706565e-01
103	67	4.040373e-01
103	68	4.390684e-01
103	69	4.792071e-01
103	70	4.964998e-01
103	71	0.000000e+00
103	72	0.000000e+00
103	73	2.209517e-01
103	74	3.869705e-01
103	75	3.665899e-01
103	76	4.091326e-01
103	77	3.602771e-01
103	78	3.522431e-01
103	79	4.100461e-01
103	80	3.657887e-01
103	81	3.290780e-01
103	82	3.115129e-01
103	83	0.000000e+00
103	84	0.000000e+00
103	85	5.886722e-02
103	86	1.548530e-01
103	87	3.097087e-01
103	88	4.441896e-01
103	89	6.131864e-01
103	90	6.374212e-01
103	91	6.382878e-01
103	92	6.133805e-01
103	93	6.144179e-01
103	94	5.768103e-01
103	95	0.000000e+00
103	96	0.000000e+00
103	97	5.464149e-02
103	98	2.464749e-01
103	99	3.938491e-01
103	100	4.807305e-01
103	101	4.797803e-01
103	102	5.974594e-01
103	103	1.000000e+00
103	104	6.929393e-01
103	105	6.933258e-01
103	106	6.523371e-01
103	107	0.000000e+00
103	108	0.000000e+00
103	109	0.000000e+00
104	0	0.000000e+00
104	1	3.017356e-01
104	2	3.347787e-01
104	3	3.371926e-01
104	4	3.418485e-01
104	5	3.134281e-01
104	6	3.904772e-01
104	7	4.678446e-01
104	8	5.561696e-01
104	9	6.267328e-01
104	10	6.444480e-01
104	11	0.000000e+00
104	12	0.000000e+00
104	13	2.943278e-01
104	14	3.359104e-01
104	15	3.416803e-01
104	16	3.371306e-01
104	17	3.201998e-01
104	18	3.860026e-01
104	19	4.645090e-01
104	20	5.669743e-01
104	21	6.295478e-01
104	22	6.503772e-01
104	23	0.000000e+00
104	24	0.000000e+00
104	25	3.030258e-01
104	26	3.314476e-01
104	27	3.389674e-01
104	28	3.422612e-01
104	29	3.125600e-01
104	30	3.948507e-01
104	31	4.688470e-01
104	32	5.510063e-01
104	33	6.238245e-01
104	34	6.410951e-01
104	35	0.000000e+00
104	36	0.000000e+00
104	37	3.055953e-01
104	38	3.251399e-01
104	39	3.330770e-01
104	40	3.452326e-01
104	41	3.046742e-01
104	42	3.969925e-01
104	43	4.688751e-01
104	44	5.321369e-01
104	45	6.122394e-01
104	46	6.262405e-01
104	47	0.000000e+00
104	48	0.000000e+00
104	49	3.018722e-01
104	50	3.323847e-01
104	51	3.390733e-01
104	52	3.414840e-01
104	53	3.141952e-01
104	54	3.932809e-01
104	55	4.690532e-01
104	56	5.545169e-01
104	57	6.254807e-01
104	58	6.439563e-01
104	59	0.000000e+00
104	60	0.000000e+00
104	61	-5.670725e-02
104	62	-4.462491e-02
104	63	6.581354e-02
104	64	1.916577e-01
104	65	3.319732e-01
104	66	3.065785e-01
104	67	3.791551e-01
104	68	4.375118e-01
104	69	5.029553e-01
104	70	5.459964e-01
104	71	0.000000e+00
104	72	0.000000e+00
104	73	2.048596e-01
104	74	3.731893e-01
104	75	2.939910e-01
104	76	3.492685e-01
104	77	3.127382e-01
104	78	3.032883e-01
104	79	3.900915e-01
104	80	3.719474e-01
104	81	4.023951e-01
104	82	3.086723e-01
104	83	0.000000e+00
104	84	0.000000e+00
104	85	-8.464839e-02
104	86	3.277816e-02
104	87	2.271183e-01
104	88	3.947040e-01
104	89	5.671058e-01
104	90	6.320157e-01
104	91	6.770166e-01
104	92	6.799822e-01
104	93	7.009999e-01
104	94	6.534740e-01
104	95	0.000000e+00
104	96	0.000000e+00
104	97	-9.593255e-03
104	98	1.628503e-01
104	99	4.289714e-01
104	100	5.173138e-01
104	101	4.930325e-01
104	102	5.916998e-01
104	103	6.929393e-01
104	104	1.000000e+00
104	105	7.496798e-01
104	106	7.226026e-01
104	107	0.000000e+00
104	108	0.000000e+00
104	109	0.000000e+00
105	0	0.000000e+00
105	1	3.067495e-01
105	2	3.368632e-01
105	3	3.339711e-01
105	4	3.457453e-01
105	5	3.321763e-01
105	6	4.067306e-01
105	7	4.909201e-01
105	8	5.975825e-01
105	9	6.912594e-01
105	10	7.237400e-01
105	11	0.000000e+00
105	12	0.000000e+00
105	13	2.993023e-01
105	14	3.357995e-01
105	15	3.379406e-01
105	16	3.399077e-01
105	17	3.373199e-01
105	18	4.011564e-01
105	19	4.904249e-01
105	20	6.052952e-01
105	21	6.950463e-01
105	22	7.276586e-01
105	23	0.000000e+00
105	24	0.000000e+00
105	25	3.087125e-01
105	26	3.365428e-01
105	27	3.354223e-01
105	28	3.466782e-01
105	29	3.323604e-01
105	30	4.112148e-01
105	31	4.912191e-01
105	32	5.935141e-01
105	33	6.887429e-01
105	34	7.217119e-01
105	35	0.000000e+00
105	36	0.000000e+00
105	37	3.112791e-01
105	38	3.334964e-01
105	39	3.296312e-01
105	40	3.505549e-01
105	41	3.259004e-01
105	42	4.141265e-01
105	43	4.881666e-01
105	44	5.776148e-01
105	45	6.756371e-01
105	46	7.083466e-01
105	47	0.000000e+00
105	48	0.000000e+00
105	49	3.073188e-01
105	50	3.364197e-01
105	51	3.356014e-01
105	52	3.454795e-01
105	53	3.332715e-01
105	54	4.094185e-01
105	55	4.923012e-01
105	56	5.961976e-01
105	57	6.906977e-01
105	58	7.239162e-01
105	59	0.000000e+00
105	60	0.000000e+00
105	61	-6.636427e-02
105	62	-1.032991e-02
105	63	9.917098e-02
105	64	2.294470e-01
105	65	3.267263e-01
105	66	3.072913e-01
105	67	3.923864e-01
105	68	4.710181e-01
105	69	5.464398e-01
105	70	5.856878e-01
105	71	0.000000e+00
105	72	0.000000e+00
105	73	2.151154e-01
105	74	3.301218e-01
105	75	2.745510e-01
105	76	3.535794e-01
105	77	3.078013e-01
105	78	3.188843e-01
105	79	3.891154e-01
105	80	3.980924e-01
105	81	4.257386e-01
105	82	3.594664e-01
105	83	0.000000e+00
105	84	0.000000e+00
105	85	-4.344920e-02
105	86	3.625899e-02
105	87	1.936248e-01
105	88	3.523791e-01
105	89	5.463467e-01
105	90	6.305425e-01
105	91	6.602718e-01
105	92	6.860122e-01
105	93	7.074417e-01
105	94	6.878291e-01
105	95	0.000000e+00
105	96	0.000000e+00
105	97	1.344502e-02
105	98	1.641689e-01
105	99	3.846195e-01
105	100	4.350786e-01
105	101	4.196164e-01
105	102	5.536604e-01
105	103	6.933258e-01
105	104	7.496798e-01
105	105	1.000000e+00
105	106	7.143036e-01
105	107	0.000000e+00
105	108	0.000000e+00
105	109	0.000000e+00
106	0	0.000000e+00
106	1	2.576779e-01
106	2	2.793088e-01
106	3	2.809954e-01
106	4	2.920793e-01
106	5	2.853484e-01
106	6	3.580901e-01
106	7	4.482520e-01
106	8	5.476626e-01
106	9	6.302361e-01
106	10	6.592960e-01
106	11	0.000000e+00
106	12	0.000000e+00
106	13	2.514423e-01
106	14	2.806135e-01
106	15	2.853586e-01
106	16	2.857954e-01
106	17	2.903297e-01
106	18	3.505515e-01
106	19	4.444002e-01
106	20	5.514042e-01
106	21	6.315148e-01
106	22	6.609843e-01
106	23	0.000000e+00
106	24	0.000000e+00
106	25	2.589255e-01
106	26	2.775214e-01
106	27	2.825059e-01
106	28	2.933771e-01
106	29	2.858301e-01
106	30	3.639125e-01
106	31	4.497289e-01
106	32	5.455540e-01
106	33	6.284277e-01
106	34	6.585043e-01
106	35	0.000000e+00
106	36	0.000000e+00
106	37	2.611392e-01
106	38	2.722725e-01
106	39	2.769690e-01
106	40	2.981227e-01
106	41	2.798606e-01
106	42	3.697873e-01
106	43	4.502430e-01
106	44	5.344185e-01
106	45	6.185086e-01
106	46	6.482164e-01
106	47	0.000000e+00
106	48	0.000000e+00
106	49	2.578707e-01
106	50	2.781212e-01
106	51	2.826469e-01
106	52	2.919818e-01
106	53	2.867327e-01
106	54	3.614642e-01
106	55	4.496135e-01
106	56	5.470580e-01
106	57	6.296911e-01
106	58	6.600173e-01
106	59	0.000000e+00
106	60	0.000000e+00
106	61	-8.534090e-02
106	62	-5.931326e-02
106	63	6.388901e-02
106	64	1.933076e-01
106	65	2.902596e-01
106	66	2.817492e-01
106	67	3.424487e-01
106	68	4.059079e-01
106	69	4.739684e-01
106	70	5.178589e-01
106	71	0.000000e+00
106	72	0.000000e+00
106	73	2.184763e-01
106	74	3.683590e-01
106	75	2.835007e-01
106	76	3.544519e-01
106	77	3.028786e-01
106	78	3.030750e-01
106	79	3.645607e-01
106	80	3.478576e-01
106	81	3.852599e-01
106	82	3.118355e-01
106	83	0.000000e+00
106	84	0.000000e+00
106	85	-7.872980e-02
106	86	-1.320876e-02
106	87	1.516175e-01
106	88	3.204959e-01
106	89	5.195289e-01
106	90	6.134535e-01
106	91	6.567641e-01
106	92	6.813362e-01
106	93	6.950489e-01
106	94	6.641089e-01
106	95	0.000000e+00
106	96	0.000000e+00
106	97	-1.517691e-02
106	98	1.400228e-01
106	99	3.760513e-01
106	100	4.521391e-01
106	101	4.095087e-01
106	102	5.470151e-01
106	103	6.523371e-01
106	104	7.226026e-01
106	105	7.143036e-01
106	106	1.000000e+00
106	107	0.000000e+00
106	108	0.000000e+00
106	109	0.000000e+00
107	0	0.000000e+00
107	1	0.000000e+00
107	2	0.000000e+00
107	3	0.000000e+00
107	4	0.000000e+00
107	5	0.000000e+00
107	6	0.000000e+00
107	7	0.000000e+00
107	8	0.000000e+00
107	9	0.000000e+00
107	10	0.000000e+00
107	11	0.000000e+00
107	12	0.000000e+00
107	13	0.000000e+00
107	14	0.000000e+00
107	15	0.000000e+00
107	16	0.000000e+00
107	17	0.000000e+00
107	18	0.000000e+00
107	19	0.000000e+00
107	20	0.000000e+00
107	21	0.000000e+00
107	22	0.000000e+00
107	23	0.000000e+00
107	24	0.000000e+00
107	25	0.000000e+00
107	26	0.000000e+00
107	27	0.000000e+00
107	28	0.000000e+00
107	29	0.000000e+00
107	30	0.000000e+00
107	31	0.000000e+00
107	32	0.000000e+00
107	33	0.000000e+00
107	34	0.000000e+00
107	35	0.000000e+00
107	36	0.000000e+00
107	37	0.000000e+00
107	38	0.000000e+00
107	39	0.000000e+00
107	40	0.000000e+00
107	41	0.000000e+00
107	42	0.000000e+00
107	43	0.000000e+00
107	44	0.000000e+00
107	45	0.000000e+00
107	46	0.000000e+00
107	47	0.000000e+00
107	48	0.000000e+00
107	49	0.000000e+00
107	50	0.000000e+00
107	51	0.000000e+00
107	52	0.000000e+00
107	53	0.000000e+00
107	54	0.000000e+00
107	55	0.000000e+00
107	56	0.000000e+00
107	57	0.000000e+00
107	58	0.000000e+00
107	59	0.000000e+00
107	60	0.000000e+00
107	61	0.000000e+00
107	62	0.000000e+00
107	63	0.000000e+00
107	64	0.000000e+00
107	65	0.000000e+00
107	66	0.000000e+00
107	67	0.000000e+00
107	68	0.000000e+00
107	69	0.000000e+00
107	70	0.000000e+00
107	71	0.000000e+00
107	72	0.000000e+00
107	73	0.000000e+00
107	74	0.000000e+00
107	75	0.000000e+00
107	76	0.000000e+00
107	77	0.000000e+00
107	78	0.000000e+00
107	79	0.000000e+00
107	80	0.000000e+00
107	81	0.000000e+00
107	82	0.000000e+00
107	83	0.000000e+00
107	84	0.000000e+00
107	85	0.000000e+00
107	86	0.000000e+00
107	87	0.000000e+00
107	88	0.000000e+00
107	89	0.000000e+00
107	90	0.000000e+00
107	91	0.000000e+00
107	92	0.000000e+00
107	93	0.000000e+00
107	94	0.000000e+00
107	95	0.000000e+00
107	96	0.000000e+00
107	97	0.000000e+00
107	98	0.000000e+00
107	99	0.000000e+00
107	100	0.000000e+00
107	101	0.000000e+00
107	102	0.000000e+00
107	103	0.000000e+00
107	104	0.000000e+00
107	105	0.000000e+00
107	106	0.000000e+00
107	107	0.000000e+00
107	108	0.000000e+00
107	109	0.000000e+00
108	0	0.000000e+00
108	1	0.000000e+00
108	2	0.000000e+00
108	3	0.000000e+00
108	4	0.000000e+00
108	5	0.000000e+00
108	6	0.000000e+00
108	7	0.000000e+00
108	8	0.000000e+00
108	9	0.000000e+00
108	10	0.000000e+00
108	11	0.000000e+00
108	12	0.000000e+00
108	13	0.000000e+00
108	14	0.000000e+00
108	15	0.000000e+00
108	16	0.000000e+00
108	17	0.000000e+00
108	18	0.000000e+00
108	19	0.000000e+00
108	20	0.000000e+00
108	21	0.000000e+00
108	22	0.000000e+00
108	23	0.000000e+00
108	24	0.000000e+00
108	25	0.000000e+00
108	26	0.000000e+00
108	27	0.000000e+00
108	28	0.000000e+00
108	29	0.000000e+00
108	30	0.000000e+00
108	31	0.000000e+00
108	32	0.000000e+00
108	33	0.000000e+00
108	34	0.000000e+00
108	35	0.000000e+00
108	36	0.000000e+00
108	37	0.000000e+00
108	38	0.000000e+00
108	39	0.000000e+00
108	40	0.000000e+00
108	41	0.000000e+00
108	42	0.000000e+00
108	43	0.000000e+00
108	44	0.000000e+00
108	45	0.000000e+00
108	46	0.000000e+00
108	47	0.000000e+00
108	48	0.000000e+00
108	49	0.000000e+00
108	50	0.000000e+00
108	51	0.000000e+00
108	52	0.000000e+00
108	53	0.000000e+00
108	54	0.000000e+00
108	55	0.000000e+00
108	56	0.000000e+00
108	57	0.000000e+00
108	58	0.000000e+00
108	59	0.000000e+00
108	60	0.000000e+00
108	61	0.000000e+00
108	62	0.000000e+00
108	63	0.000000e+00
108	64	0.000000e+00
108	65	0.000000e+00
108	66	0.000000e+00
108	67	0.000000e+00
108	68	0.000000e+00
108	69	0.000000e+00
108	70	0.000000e+00
108	71	0.000000e+00
108	72	0.000000e+00
108	73	0.000000e+00
108	74	0.000000e+00
108	75	0.000000e+00
108	76	0.000000e+00
108	77	0.000000e+00
108	78	0.000000e+00
108	79	0.000000e+00
108	80	0.000000e+00
108	81	0.000000e+00
108	82	0.000000e+00
108	83	0.000000e+00
108	84	0.000000e+00
108	85	0.000000e+00
108	86	0.000000e+00
108	87	0.000000e+00
108	88	0.000000e+00
108	89	0.000000e+00
108	90	0.000000e+00
108	91	0.000000e+00
108	92	0.000000e+00
108	93	0.000000e+00
108	94	0.000000e+00
108	95	0.000000e+00
108	96	0.000000e+00
108	97	0.000000e+00
108	98	0.000000e+00
108	99	0.000000e+00
108	100	0.000000e+00
108	101	0.000000e+00
108	102	0.000000e+00
108	103	0.000000e+00
108	104	0.000000e+00
108	105	0.000000e+00
108	106	0.000000e+00
108	107	0.000000e+00
108	108	0.000000e+00
108	109	0.000000e+00
109	0	0.000000e+00
109	1	0.000000e+00
109	2	0.000000e+00
109	3	0.000000e+00
109	4	0.000000e+00
109	5	0.000000e+00
109	6	0.000000e+00
109	7	0.000000e+00
109	8	0.000000e+00
109	9	0.000000e+00
109	10	0.000000e+00
109	11	0.000000e+00
109	12	0.000000e+00
109	13	0.000000e+00
109	14	0.000000e+00
109	15	0.000000e+00
109	16	0.000000e+00
109	17	0.000000e+00
109	18	0.000000e+00
109	19	0.000000e+00
109	20	0.000000e+00
109	21	0.000000e+00
109	22	0.000000e+00
109	23	0.000000e+00
109	24	0.000000e+00
109	25	0.000000e+00
109	26	0.000000e+00
109	27	0.000000e+00
109	28	0.000000e+00
109	29	0.000000e+00
109	30	0.000000e+00
109	31	0.000000e+00
109	32	0.000000e+00
109	33	0.000000e+00
109	34	0.000000e+00
109	35	0.000000e+00
109	36	0.000000e+00
109	37	0.000000e+00
109	38	0.000000e+00
109	39	0.000000e+00
109	40	0.000000e+00
109	41	0.000000e+00
109	42	0.000000e+00
109	43	0.000000e+00
109	44	0.000000e+00
109	45	0.000000e+00
109	46	0.000000e+00
109	47	0.000000e+00
109	48	0.000000e+00
109	49	0.000000e+00
109	50	0.000000e+00
109	51	0.000000e+00
109	52	0.000000e+00
109	53	0.000000e+00
109	54	0.000000e+00
109	55	0.000000e+00
109	56	0.000000e+00
109	57	0.000000e+00
109	58	0.000000e+00
109	59	0.000000e+00
109	60	0.000000e+00
109	61	0.000000e+00
109	62	0.000000e+00
109	63	0.000000e+00
109	64	0.000000e+00
109	65	0.000000e+00
109	66	0.000000e+00
109	67	0.000000e+00
109	68	0.000000e+00
109	69	0.000000e+00
109	70	0.000000e+00
109	71	0.000000e+00
109	72	0.000000e+00
109	73	0.000000e+00
109	74	0.000000e+00
109	75	0.000000e+00
109	76	0.000000e+00
109	77	0.000000e+00
109	78	0.000000e+00
109	79	0.000000e+00
109	80	0.000000e+00
109	81	0.000000e+00
109	82	0.000000e+00
109	83	0.000000e+00
109	84	0.000000e+00
109	85	0.000000e+00
109	86	0.000000e+00
109	87	0.000000e+00
109	88	0.000000e+00
109	89	0.000000e+00
109	90	0.000000e+00
109	91	0.000000e+00
109	92	0.000000e+00
109	93	0.000000e+00
109	94	0.000000e+00
109	95	0.000000e+00
109	96	0.000000e+00
109	97	0.000000e+00
109	98	0.000000e+00
109	99	0.000000e+00
109	100	0.000000e+00
109	101	0.000000e+00
109	102	0.000000e+00
109	103	0.000000e+00
109	104	0.000000e+00
109	105	0.000000e+00
109	106	0.000000e+00
109	107	0.000000e+00
109	108	0.000000e+00
109	109	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_covariance_alpha.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
1	0	0.000000e+00
1	1	2.724763e-85
1	2	3.049288e-85
1	3	4.697909e-85
1	4	8.451713e-85
1	5	1.243193e-84
1	6	0.000000e+00
1	7	0.000000e+00
1	8	2.601793e-85
1	9	3.082094e-85
1	10	4.675866e-85
1	11	8.416023e-85
1	12	1.230790e-84
1	13	0.000000e+00
1	14	0.000000e+00
1	15	2.680357e-85
1	16	3.064142e-85
1	17	4.742092e-85
1	18	8.598643e-85
1	19	1.263813e-84
1	20	0.000000e+00
1	21	0.000000e+00
1	22	2.689315e-85
1	23	2.987826e-85
1	24	4.697994e-85
1	25	8.540092e-85
1	26	1.262141e-84
1	27	0.000000e+00
1	28	0.000000e+00
1	29	2.640574e-85
1	30	3.039734e-85
1	31	4.688800e-85
1	32	8.479709e-85
1	33	1.245681e-84
1	34	0.000000e+00
1	35	0.000000e+00
1	36	4.100456e-85
1	37	4.975833e-85
1	38	8.049034e-85
1	39	1.142186e-84
1	40	1.150951e-84
1	41	0.000000e+00
1	42	0.000000e+00
1	43	2.858357e-85
1	44	4.954749e-85
1	45	7.599954e-85
1	46	1.215148e-84
1	47	2.342983e-84
1	48	0.000000e+00
1	49	0.000000e+00
1	50	2.898315e-85
1	51	3.863563e-85
1	52	5.219697e-85
1	53	1.008586e-84
1	54	1.476652e-84
1	55	0.000000e+00
1	56	0.000000e+00
1	57	2.258635e-85
1	58	2.121777e-85
1	59	4.091757e-85
1	60	1.121088e-84
1	61	1.932777e-84
1	62	0.000000e+00
1	63	0.000000e+00
1	64	0.000000e+00
2	0	0.000000e+00
2	1	3.049288e-85
2	2	3.732923e-85
2	3	5.862822e-85
2	4	1.090491e-84
2	5	1.634656e-84
2	6	0.000000e+00
2	7	0.000000e+00
2	8	3.002570e-85
2	9	3.689556e-85
2	10	5.825748e-85
2	11	1.089144e-84
2	12	1.619550e-84
2	13	0.000000e+00
2	14	0.000000e+00
2	15	3.091602e-85
2	16	3.668281e-85
2	17	5.922172e-85
2	18	1.108268e-84
2	19	1.660912e-84
2	20	0.000000e+00
2	21	0.000000e+00
2	22	3.100500e-85
2	23	3.576479e-85
2	24	5.878616e-85
2	25	1.097604e-84
2	26	1.657788e-84
2	27	0.000000e+00
2	28	0.000000e+00
2	29	3.046569e-85
2	30	3.638586e-85
2	31	5.852130e-85
2	32	1.093873e-84
2	33	1.637567e-84
2	34	0.000000e+00
2	35	0.000000e+00
2	36	4.832834e-85
2	37	5.768037e-85
2	38	9.795961e-85
2	39	1.385004e-84
2	40	1.534469e-84
2	41	0.000000e+00
2	42	0.000000e+00
2	43	3.260195e-85
2	44	5.916161e-85
2	45	9.049319e-85
2	46	1.468871e-84
2	47	2.832167e-84
2	48	0.000000e+00
2	49	0.000000e+00
2	50	3.259407e-85
2	51	4.366536e-85
2	52	6.110103e-85
2	53	1.209042e-84
2	54	1.770743e-84
2	55	0.000000e+00
2	56	0.000000e+00
2	57	2.516852e-85
2	58	2.412688e-85
2	59	4.746413e-85
2	60	1.333005e-84
2	61	2.288634e-84
2	62	0.000000e+00
2	63	0.000000e+00
2	64	0.000000e+00
3	0	0.000000e+00
3	1	4.697909e-85
3	2	5.862822e-85
3	3	1.025818e-84
3	4	1.969550e-84
3	5	3.024395e-84
3	6	0.000000e+00
3	7	0.000000e+00
3	8	4.632467e-85
3	9	5.950201e-85
3	10	1.002899e-84
3	11	1.972889e-84
3	12	2.996318e-84
3	13	0.000000e+00
3	14	0.000000e+00
3	15	4.761662e-85
3	16	5.890944e-85
3	17	1.023102e-84
3	18	2.000487e-84
3	19	3.072447e-84
3	20	0.000000e+00
3	21	0.000000e+00
3	22	4.769806e-85
3	23	5.721023e-85
3	24	1.018283e-84
3	25	1.976301e-84
3	26	3.068221e-84
3	27	0.000000e+00
3	28	0.000000e+00
3	29	4.695139e-85
3	30	5.846397e-85
3	31	1.010110e-84
3	32	1.976074e-84
3	33	3.029549e-84
3	34	0.000000e+00
3	35	0.000000e+00
3	36	7.659249e-85
3	37	8.908437e-85
3	38	1.644950e-84
3	39	2.235897e-84
3	40	2.826616e-84
3	41	0.000000e+00
3	42	0.000000e+00
3	43	4.888141e-85
3	44	9.727981e-85
3	45	1.463550e-84
3	46	2.470613e-84
3	47	4.766034e-84
3	48	0.000000e+00
3	49	0.000000e+00
3	50	4.853142e-85
3	51	6.515011e-85
3	52	9.527421e-85
3	53	1.986483e-84
3	54	2.905314e-84
3	55	0.000000e+00
3	56	0.000000e+00
3	57	3.807926e-85
3	58	3.576279e-85
3	59	7.278707e-85
3	60	2.149945e-84
3	61	3.646047e-84
3	62	0.000000e+00
3	63	0.000000e+00
3	64	0.000000e+00
4	0	0.000000e+00
4	1	8.451713e-85
4	2	1.090491e-84
4	3	1.969550e-84
4	4	4.171182e-84
4	5	6.787434e-84
4	6	0.000000e+00
4	7	0.000000e+00
4	8	8.363664e-85
4	9	1.108238e-84
4	10	1.954954e-84
4	11	4.150638e-84
4	12	6.728855e-84
4	13	0.000000e+00
4	14	0.000000e+00
4	15	8.552817e-85
4	16	1.096130e-84
4	17	1.992791e-84
4	18	4.193918e-84
4	19	6.893592e-84
4	20	0.000000e+00
4	21	0.000000e+00
4	22	8.539561e-85
4	23	1.063115e-84
4	24	1.982081e-84
4	25	4.134658e-84
4	26	6.882040e-84
4	27	0.000000e+00
4	28	0.000000e+00
4	29	8.444100e-85
4	30	1.087778e-84
4	31	1.967674e-84
4	32	4.145765e-84
4	33	6.798866e-84
4	34	0.000000e+00
4	35	0.000000e+00
4	36	1.409638e-84
4	37	1.613269e-84
4	38	3.126825e-84
4	39	4.614384e-84
4	40	6.295332e-84
4	41	0.000000e+00
4	42	0.000000e+00
4	43	8.784137e-85
4	44	1.794673e-84
4	45	2.904044e-84
4	46	5.239097e-84
4	47	9.859847e-84
4	48	0.000000e+00
4	49	0.000000e+00
4	50	8.461557e-85
4	51	1.146889e-84
4	52	1.789869e-84
4	53	3.897478e-84
4	54	6.185613e-84
4	55	0.000000e+00
4	56	0.000000e+00
4	57	6.880149e-85
4	58	6.333474e-85
4	59	1.406683e-84
4	60	4.231254e-84
4	61	7.145003e-84
4	62	0.000000e+00
4	63	0.000000e+00
4	64	0.000000e+00
5	0	0.000000e+00
5	1	1.243193e-84
5	2	1.634656e-84
5	3	3.024395e-84
5	4	6.787434e-84
5	5	1.212408e-83
5	6	0.000000e+00
5	7	0.000000e+00
5	8	1.232249e-84
5	9	1.662191e-84
5	10	3.007992e-84
5	11	6.821780e-84
5	12	1.198500e-83
5	13	0.000000e+00
5	14	0.000000e+00
5	15	1.256871e-84
5	16	1.643156e-84
5	17	3.058928e-84
5	18	6.877977e-84
5	19	1.226308e-83
5	20	0.000000e+00
5	21	0.000000e+00
5	22	1.253417e-84
5	23	1.592614e-84
5	24	3.036893e-84
5	25	6.773545e-84
5	26	1.223192e-83
5	27	0.000000e+00
5	28	0.000000e+00
5	29	1.241930e-84
5	30	1.630507e-84
5	31	3.021747e-84
5	32	6.801967e-84
5	33	1.209742e-83
5	34	0.000000e+00
5	35	0.000000e+00
5	36	2.150992e-84
5	37	2.341844e-84
5	38	4.702525e-84
5	39	7.890230e-84
5	40	1.099463e-83
5	41	0.000000e+00
5	42	0.000000e+00
5	43	1.358402e-84
5	44	2.696075e-84
5	45	4.784694e-84
5	46	9.133061e-84
5	47	1.670089e-83
5	48	0.000000e+00
5	49	0.000000e+00
5	50	1.170978e-84
5	51	1.621966e-84
5	52	2.699558e-84
5	53	6.123230e-84
5	54	1.086744e-83
5	55	0.000000e+00
5	56	0.000000e+00
5	57	9.811351e-85
5	58	9.103436e-85
5	59	2.240158e-84
5	60	6.695747e-84
5	61	1.095597e-83
5	62	0.000000e+00
5	63	0.000000e+00
5	64	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00
6	7	0.000000e+00
6	8	0.000000e+00
6	9	0.000000e+00
6	10	0.000000e+00
6	11	0.000000e+00
6	12	0.000000e+00
6	13	0.000000e+00
6	14	0.000000e+00
6	15	0.000000e+00
6	16	0.000000e+00
6	17	0.000000e+00
6	18	0.000000e+00
6	19	0.000000e+00
6	20	0.000000e+00
6	21	0.000000e+00
6	22	0.000000e+00
6	23	0.000000e+00
6	24	0.000000e+00
6	25	0.000000e+00
6	26	0.000000e+00
6	27	0.000000e+00
6	28	0.000000e+00
6	29	0.000000e+00
6	30	0.000000e+00
6	31	0.000000e+00
6	32	0.000000e+00
6	33	0.000000e+00
6	34	0.000000e+00
6	35	0.000000e+00
6	36	0.000000e+00
6	37	0.000000e+00
6	38	0.000000e+00
6	39	0.000000e+00
6	40	0.000000e+00
6	41	0.000000e+00
6	42	0.000000e+00
6	43	0.000000e+00
6	44	0.000000e+00
6	45	0.000000e+00
6	46	0.000000e+00
6	47	0.000000e+00
6	48	0.000000e+00
6	49	0.000000e+00
6	50	0.000000e+00
6	51	0.000000e+00
6	52	0.000000e+00
6	53	0.000000e+00
6	54	0.000000e+00
6	55	0.000000e+00
6	56	0.000000e+00
6	57	0.000000e+00
6	58	0.000000e+00
6	59	0.000000e+00
6	60	0.000000e+00
6	61	0.000000e+00
6	62	0.000000e+00
6	63	0.000000e+00
6	64	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00
7	8	0.000000e+00
7	9	0.000000e+00
7	10	0.000000e+00
7	11	0.000000e+00
7	12	0.000000e+00
7	13	0.000000e+00
7	14	0.000000e+00
7	15	0.000000e+00
7	16	0.000000e+00
7	17	0.000000e+00
7	18	0.000000e+00
7	19	0.000000e+00
7	20	0.000000e+00
7	21	0.000000e+00
7	22	0.000000e+00
7	23	0.000000e+00
7	24	0.000000e+00
7	25	0.000000e+00
7	26	0.000000e+00
7	27	0.000000e+00
7	28	0.000000e+00
7	29	0.000000e+00
7	30	0.000000e+00
7	31	0.000000e+00
7	32	0.000000e+00
7	33	0.000000e+00
7	34	0.000000e+00
7	35	0.000000e+00
7	36	0.000000e+00
7	37	0.000000e+00
7	38	0.000000e+00
7	39	0.000000e+00
7	40	0.000000e+00
7	41	0.000000e+00
7	42	0.000000e+00
7	43	0.000000e+00
7	44	0.000000e+00
7	45	0.000000e+00
7	46	0.000000e+00
7	47	0.000000e+00
7	48	0.000000e+00
7	49	0.000000e+00
7	50	0.000000e+00
7	51	0.000000e+00
7	52	0.000000e+00
7	53	0.000000e+00
7	54	0.000000e+00
7	55	0.000000e+00
7	56	0.000000e+00
7	57	0.000000e+00
7	58	0.000000e+00
7	59	0.000000e+00
7	60	0.000000e+00
7	61	0.000000e+00
7	62	0.000000e+00
7	63	0.000000e+00
7	64	0.000000e+00
8	0	0.000000e+00
8	1	2.601793e-85
8	2	3.002570e-85
8	3	4.632467e-85
8	4	8.363664e-85
8	5	1.232249e-84
8	6	0.000000e+00
8	7	0.000000e+00
8	8	2.685118e-85
8	9	3.053954e-85
8	10	4.636576e-85
8	11	8.367663e-85
8	12	1.224630e-84
8	13	0.000000e+00
8	14	0.000000e+00
8	15	2.641892e-85
8	16	3.023325e-85
8	17	4.684874e-85
8	18	8.523243e-85
8	19	1.254687e-84
8	20	0.000000e+00
8	21	0.000000e+00
8	22	2.640350e-85
8	23	2.938396e-85
8	24	4.628864e-85
8	25	8.446406e-85
8	26	1.251068e-84
8	27	0.000000e+00
8	28	0.000000e+00
8	29	2.605335e-85
8	30	3.001683e-85
8	31	4.635565e-85
8	32	8.410182e-85
8	33	1.237210e-84
8	34	0.000000e+00
8	35	0.000000e+00
8	36	4.087196e-85
8	37	4.956664e-85
8	38	8.014384e-85
8	39	1.139198e-84
8	40	1.142835e-84
8	41	0.000000e+00
8	42	0.000000e+00
8	43	2.776802e-85
8	44	4.836180e-85
8	45	7.455283e-85
8	46	1.198031e-84
8	47	2.314679e-84
8	48	0.000000e+00
8	49	0.000000e+00
8	50	2.867431e-85
8	51	3.817931e-85
8	52	5.197388e-85
8	53	1.006928e-84
8	54	1.475099e-84
8	55	0.000000e+00
8	56	0.000000e+00
8	57	2.249067e-85
8	58	2.099339e-85
8	59	4.085257e-85
8	60	1.118819e-84
8	61	1.937356e-84
8	62	0.000000e+00
8	63	0.000000e+00
8	64	0.000000e+00
9	0	0.000000e+00
9	1	3.082094e-85
9	2	3.689556e-85
9	3	5.950201e-85
9	4	1.108238e-84
9	5	1.662191e-84
9	6	0.000000e+00
9	7	0.000000e+00
9	8	3.053954e-85
9	9	3.870724e-85
9	10	5.942309e-85
9	11	1.111300e-84
9	12	1.652218e-84
9	13	0.000000e+00
9	14	0.000000e+00
9	15	3.130500e-85
9	16	3.714815e-85
9	17	6.021006e-85
9	18	1.128101e-84
9	19	1.691290e-84
9	20	0.000000e+00
9	21	0.000000e+00
9	22	3.129528e-85
9	23	3.607435e-85
9	24	5.962420e-85
9	25	1.115224e-84
9	26	1.685887e-84
9	27	0.000000e+00
9	28	0.000000e+00
9	29	3.087497e-85
9	30	3.688295e-85
9	31	5.953438e-85
9	32	1.113954e-84
9	33	1.668086e-84
9	34	0.000000e+00
9	35	0.000000e+00
9	36	4.954230e-85
9	37	5.882084e-85
9	38	1.001330e-84
9	39	1.408400e-84
9	40	1.552471e-84
9	41	0.000000e+00
9	42	0.000000e+00
9	43	3.270968e-85
9	44	5.958690e-85
9	45	9.115995e-85
9	46	1.483536e-84
9	47	2.867229e-84
9	48	0.000000e+00
9	49	0.000000e+00
9	50	3.307314e-85
9	51	4.413391e-85
9	52	6.220820e-85
9	53	1.234822e-84
9	54	1.801176e-84
9	55	0.000000e+00
9	56	0.000000e+00
9	57	2.567130e-85
9	58	2.441876e-85
9	59	4.857926e-85
9	60	1.360736e-84
9	61	2.338764e-84
9	62	0.000000e+00
9	63	0.000000e+00
9	64	0.000000e+00
10	0	0.000000e+00
10	1	4.675866e-85
10	2	5.825748e-85
10	3	1.002899e-84
10	4	1.954954e-84
10	5	3.007992e-84
10	6	0.000000e+00
10	7	0.000000e+00
10	8	4.636576e-85
10	9	5.942309e-85
10	10	1.018689e-84
10	11	1.964590e-84
10	12	2.988029e-84
10	13	0.000000e+00
10	14	0.000000e+00
10	15	4.747113e-85
10	16	5.863749e-85
10	17	1.015708e-84
10	18	1.987705e-84
10	19	3.058850e-84
10	20	0.000000e+00
10	21	0.000000e+00
10	22	4.741990e-85
10	23	5.679935e-85
10	24	1.008255e-84
10	25	1.960518e-84
10	26	3.050939e-84
10	27	0.000000e+00
10	28	0.000000e+00
10	29	4.684256e-85
10	30	5.823147e-85
10	31	1.003502e-84
10	32	1.964240e-84
10	33	3.017064e-84
10	34	0.000000e+00
10	35	0.000000e+00
10	36	7.692047e-85
10	37	8.953742e-85
10	38	1.639649e-84
10	39	2.249040e-84
10	40	2.808051e-84
10	41	0.000000e+00
10	42	0.000000e+00
10	43	4.866200e-85
10	44	9.616350e-85
10	45	1.449962e-84
10	46	2.456241e-84
10	47	4.750442e-84
10	48	0.000000e+00
10	49	0.000000e+00
10	50	4.846962e-85
10	51	6.500994e-85
10	52	9.550199e-85
10	53	1.994042e-84
10	54	2.927387e-84
10	55	0.000000e+00
10	56	0.000000e+00
10	57	3.833040e-85
10	58	3.596138e-85
10	59	7.370244e-85
10	60	2.162211e-84
10	61	3.671070e-84
10	62	0.000000e+00
10	63	0.000000e+00
10	64	0.000000e+00
11	0	0.000000e+00
11	1	8.416023e-85
11	2	1.089144e-84
11	3	1.972889e-84
11	4	4.150638e-84
11	5	6.821780e-84
11	6	0.000000e+00
11	7	0.000000e+00
11	8	8.367663e-85
11	9	1.111300e-84
11	10	1.964590e-84
11	11	4.226664e-84
11	12	6.775247e-84
11	13	0.000000e+00
11	14	0.000000e+00
11	15	8.530396e-85
11	16	1.096562e-84
11	17	1.998617e-84
11	18	4.213269e-84
11	19	6.933395e-84
11	20	0.000000e+00
11	21	0.000000e+00
11	22	8.497862e-85
11	23	1.061515e-84
11	24	1.984936e-84
11	25	4.147822e-84
11	26	6.916251e-84
11	27	0.000000e+00
11	28	0.000000e+00
11	29	8.426943e-85
11	30	1.088684e-84
11	31	1.974161e-84
11	32	4.166393e-84
11	33	6.839549e-84
11	34	0.000000e+00
11	35	0.000000e+00
11	36	1.419775e-84
11	37	1.616692e-84
11	38	3.135532e-84
11	39	4.640563e-84
11	40	6.335397e-84
11	41	0.000000e+00
11	42	0.000000e+00
11	43	8.751633e-85
11	44	1.789430e-84
11	45	2.892687e-84
11	46	5.235224e-84
11	47	9.869166e-84
11	48	0.000000e+00
11	49	0.000000e+00
11	50	8.419467e-85
11	51	1.140169e-84
11	52	1.788901e-84
11	53	3.911519e-84
11	54	6.184400e-84
11	55	0.000000e+00
11	56	0.000000e+00
11	57	6.883051e-85
11	58	6.333273e-85
11	59	1.410295e-84
11	60	4.249774e-84
11	61	7.163334e-84
11	62	0.000000e+00
11	63	0.000000e+00
11	64	0.000000e+00
12	0	0.000000e+00
12	1	1.230790e-84
12	2	1.619550e-84
12	3	2.996318e-84
12	4	6.728855e-84
12	5	1.198500e-83
12	6	0.000000e+00
12	7	0.000000e+00
12	8	1.224630e-84
12	9	1.652218e-84
12	10	2.988029e-84
12	11	6.775247e-84
12	12	1.197584e-83
12	13	0.000000e+00
12	14	0.000000e+00
12	15	1.246182e-84
12	16	1.630256e-84
12	17	3.033515e-84
12	18	6.823080e-84
12	19	1.217617e-83
12	20	0.000000e+00
12	21	0.000000e+00
12	22	1.240714e-84
12	23	1.577856e-84
12	24	3.008028e-84
12	25	6.713824e-84
12	26	1.213587e-83
12	27	0.000000e+00
12	28	0.000000e+00
12	29	1.231913e-84
12	30	1.618284e-84
12	31	2.997604e-84
12	32	6.749158e-84
12	33	1.201403e-83
12	34	0.000000e+00
12	35	0.000000e+00
12	36	2.148912e-84
12	37	2.326672e-84
12	38	4.666616e-84
12	39	7.859087e-84
12	40	1.087066e-83
12	41	0.000000e+00
12	42	0.000000e+00
12	43	1.345060e-84
12	44	2.666834e-84
12	45	4.731364e-84
12	46	9.048155e-84
12	47	1.656777e-83
12	48	0.000000e+00
12	49	0.000000e+00
12	50	1.160360e-84
12	51	1.603900e-84
12	52	2.686138e-84
12	53	6.102394e-84
12	54	1.080471e-83
12	55	0.000000e+00
12	56	0.000000e+00
12	57	9.803880e-85
12	58	9.075707e-85
12	59	2.236743e-84
12	60	6.663936e-84
12	61	1.090197e-83
12	62	0.000000e+00
12	63	0.000000e+00
12	64	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00
13	14	0.000000e+00
13	15	0.000000e+00
13	16	0.000000e+00
13	17	0.000000e+00
13	18	0.000000e+00
13	19	0.000000e+00
13	20	0.000000e+00
13	21	0.000000e+00
13	22	0.000000e+00
13	23	0.000000e+00
13	24	0.000000e+00
13	25	0.000000e+00
13	26	0.000000e+00
13	27	0.000000e+00
13	28	0.000000e+00
13	29	0.000000e+00
13	30	0.000000e+00
13	31	0.000000e+00
13	32	0.000000e+00
13	33	0.000000e+00
13	34	0.000000e+00
13	35	0.000000e+00
13	36	0.000000e+00
13	37	0.000000e+00
13	38	0.000000e+00
13	39	0.000000e+00
13	40	0.000000e+00
13	41	0.000000e+00
13	42	0.000000e+00
13	43	0.000000e+00
13	44	0.000000e+00
13	45	0.000000e+00
13	46	0.000000e+00
13	47	0.000000e+00
13	48	0.000000e+00
13	49	0.000000e+00
13	50	0.000000e+00
13	51	0.000000e+00
13	52	0.000000e+00
13	53	0.000000e+00
13	54	0.000000e+00
13	55	0.000000e+00
13	56	0.000000e+00
13	57	0.000000e+00
13	58	0.000000e+00
13	59	0.000000e+00
13	60	0.000000e+00
13	61	0.000000e+00
13	62	0.000000e+00
13	63	0.000000e+00
13	64	0.000000e+00
14	0	0.000000e+00
14	1	0.000000e+00
14	2	0.000000e+00
14	3	0.000000e+00
14	4	0.000000e+00
14	5	0.000000e+00
14	6	0.000000e+00
14	7	0.000000e+00
14	8	0.000000e+00
14	9	0.000000e+00
14	10	0.000000e+00
14	11	0.000000e+00
14	12	0.000000e+00
14	13	0.000000e+00
14	14	0.000000e+00
14	15	0.000000e+00
14	16	0.000000e+00
14	17	0.000000e+00
14	18	0.000000e+00
14	19	0.000000e+00
14	20	0.000000e+00
14	21	0.000000e+00
14	22	0.000000e+00
14	23	0.000000e+00
14	24	0.000000e+00
14	25	0.000000e+00
14	26	0.000000e+00
14	27	0.000000e+00
14	28	0.000000e+00
14	29	0.000000e+00
14	30	0.000000e+00
14	31	0.000000e+00
14	32	0.000000e+00
14	33	0.000000e+00
14	34	0.000000e+00
14	35	0.000000e+00
14	36	0.000000e+00
14	37	0.000000e+00
14	38	0.000000e+00
14	39	0.000000e+00
14	40	0.000000e+00
14	41	0.000000e+00
14	42	0.000000e+00
14	43	0.000000e+00
14	44	0.000000e+00
14	45	0.000000e+00
14	46	0.000000e+00
14	47	0.000000e+00
14	48	0.000000e+00
14	49	0.000000e+00
14	50	0.000000e+00
14	51	0.000000e+00
14	52	0.000000e+00
14	53	0.000000e+00
14	54	0.000000e+00
14	55	0.000000e+00
14	56	0.000000e+00
14	57	0.000000e+00
14	58	0.000000e+00
14	59	0.000000e+00
14	60	0.000000e+00
14	61	0.000000e+00
14	62	0.000000e+00
14	63	0.000000e+00
14	64	0.000000e+00
15	0	0.000000e+00
15	1	2.680357e-85
15	2	3.091602e-85
15	3	4.761662e-85
15	4	8.552817e-85
15	5	1.256871e-84
15	6	0.000000e+00
15	7	0.000000e+00
15	8	2.641892e-85
15	9	3.130500e-85
15	10	4.747113e-85
15	11	8.530396e-85
15	12	1.246182e-84
15	13	0.000000e+00
15	14	0.000000e+00
15	15	2.821920e-85
15	16	3.120010e-85
15	17	4.824954e-85
15	18	8.730787e-85
15	19	1.281452e-84
15	20	0.000000e+00
15	21	0.000000e+00
15	22	2.745662e-85
15	23	3.047725e-85
15	24	4.787211e-85
15	25	8.681548e-85
15	26	1.280957e-84
15	27	0.000000e+00
15	28	0.000000e+00
15	29	2.688407e-85
15	30	3.093670e-85
15	31	4.768642e-85
15	32	8.607083e-85
15	33	1.262704e-84
15	34	0.000000e+00
15	35	0.000000e+00
15	36	4.135826e-85
15	37	5.019287e-85
15	38	8.125894e-85
15	39	1.151767e-84
15	40	1.168602e-84
15	41	0.000000e+00
15	42	0.000000e+00
15	43	2.908613e-85
15	44	5.035350e-85
15	45	7.713061e-85
15	46	1.228848e-84
15	47	2.366792e-84
15	48	0.000000e+00
15	49	0.000000e+00
15	50	2.948255e-85
15	51	3.931151e-85
15	52	5.283614e-85
15	53	1.018894e-84
15	54	1.491105e-84
15	55	0.000000e+00
15	56	0.000000e+00
15	57	2.285943e-85
15	58	2.152986e-85
15	59	4.134466e-85
15	60	1.134299e-84
15	61	1.954717e-84
15	62	0.000000e+00
15	63	0.000000e+00
15	64	0.000000e+00
16	0	0.000000e+00
16	1	3.064142e-85
16	2	3.668281e-85
16	3	5.890944e-85
16	4	1.096130e-84
16	5	1.643156e-84
16	6	0.000000e+00
16	7	0.000000e+00
16	8	3.023325e-85
16	9	3.714815e-85
16	10	5.863749e-85
16	11	1.096562e-84
16	12	1.630256e-84
16	13	0.000000e+00
16	14	0.000000e+00
16	15	3.120010e-85
16	16	3.794394e-85
16	17	5.970693e-85
16	18	1.117097e-84
16	19	1.673573e-84
16	20	0.000000e+00
16	21	0.000000e+00
16	22	3.133573e-85
16	23	3.615514e-85
16	24	5.933231e-85
16	25	1.107205e-84
16	26	1.671529e-84
16	27	0.000000e+00
16	28	0.000000e+00
16	29	3.073216e-85
16	30	3.670450e-85
16	31	5.898155e-85
16	32	1.102338e-84
16	33	1.649720e-84
16	34	0.000000e+00
16	35	0.000000e+00
16	36	4.832923e-85
16	37	5.780319e-85
16	38	9.813126e-85
16	39	1.389406e-84
16	40	1.548297e-84
16	41	0.000000e+00
16	42	0.000000e+00
16	43	3.282104e-85
16	44	5.951468e-85
16	45	9.099123e-85
16	46	1.475221e-84
16	47	2.840754e-84
16	48	0.000000e+00
16	49	0.000000e+00
16	50	3.288426e-85
16	51	4.410975e-85
16	52	6.147052e-85
16	53	1.215117e-84
16	54	1.780020e-84
16	55	0.000000e+00
16	56	0.000000e+00
16	57	2.532910e-85
16	58	2.433803e-85
16	59	4.764772e-85
16	60	1.340548e-84
16	61	2.303741e-84
16	62	0.000000e+00
16	63	0.000000e+00
16	64	0.000000e+00
17	0	0.000000e+00
17	1	4.742092e-85
17	2	5.922172e-85
17	3	1.023102e-84
17	4	1.992791e-84
17	5	3.058928e-84
17	6	0.000000e+00
17	7	0.000000e+00
17	8	4.684874e-85
17	9	6.021006e-85
17	10	1.015708e-84
17	11	1.998617e-84
17	12	3.033515e-84
17	13	0.000000e+00
17	14	0.000000e+00
17	15	4.824954e-85
17	16	5.970693e-85
17	17	1.053996e-84
17	18	2.028583e-84
17	19	3.113213e-84
17	20	0.000000e+00
17	21	0.000000e+00
17	22	4.839360e-85
17	23	5.805062e-85
17	24	1.034108e-84
17	25	2.005382e-84
17	26	3.110729e-84
17	27	0.000000e+00
17	28	0.000000e+00
17	29	4.755766e-85
17	30	5.923632e-85
17	31	1.024356e-84
17	32	2.003446e-84
17	33	3.069242e-84
17	34	0.000000e+00
17	35	0.000000e+00
17	36	7.705820e-85
17	37	8.959147e-85
17	38	1.659775e-84
17	39	2.249131e-84
17	40	2.865213e-84
17	41	0.000000e+00
17	42	0.000000e+00
17	43	4.938102e-85
17	44	9.851149e-85
17	45	1.478958e-84
17	46	2.492811e-84
17	47	4.800504e-84
17	48	0.000000e+00
17	49	0.000000e+00
17	50	4.914708e-85
17	51	6.603787e-85
17	52	9.622602e-85
17	53	2.005800e-84
17	54	2.923169e-84
17	55	0.000000e+00
17	56	0.000000e+00
17	57	3.849596e-85
17	58	3.614028e-85
17	59	7.322490e-85
17	60	2.171305e-84
17	61	3.684096e-84
17	62	0.000000e+00
17	63	0.000000e+00
17	64	0.000000e+00
18	0	0.000000e+00
18	1	8.598643e-85
18	2	1.108268e-84
18	3	2.000487e-84
18	4	4.193918e-84
18	5	6.877977e-84
18	6	0.000000e+00
18	7	0.000000e+00
18	8	8.523243e-85
18	9	1.128101e-84
18	10	1.987705e-84
18	11	4.213269e-84
18	12	6.823080e-84
18	13	0.000000e+00
18	14	0.000000e+00
18	15	8.730787e-85
18	16	1.117097e-84
18	17	2.028583e-84
18	18	4.303533e-84
18	19	6.994746e-84
18	20	0.000000e+00
18	21	0.000000e+00
18	22	8.726850e-85
18	23	1.084364e-84
18	24	2.019274e-84
18	25	4.204590e-84
18	26	6.986113e-84
18	27	0.000000e+00
18	28	0.000000e+00
18	29	8.616938e-85
18	30	1.108335e-84
18	31	2.002542e-84
18	32	4.211970e-84
18	33	6.897717e-84
18	34	0.000000e+00
18	35	0.000000e+00
18	36	1.428423e-84
18	37	1.637204e-84
18	38	3.175709e-84
18	39	4.672146e-84
18	40	6.386835e-84
18	41	0.000000e+00
18	42	0.000000e+00
18	43	8.907447e-85
18	44	1.824043e-84
18	45	2.950674e-84
18	46	5.310128e-84
18	47	9.986433e-84
18	48	0.000000e+00
18	49	0.000000e+00
18	50	8.650622e-85
18	51	1.172966e-84
18	52	1.823965e-84
18	53	3.965111e-84
18	54	6.293444e-84
18	55	0.000000e+00
18	56	0.000000e+00
18	57	7.014897e-85
18	58	6.451389e-85
18	59	1.429313e-84
18	60	4.301347e-84
18	61	7.279567e-84
18	62	0.000000e+00
18	63	0.000000e+00
18	64	0.000000e+00
19	0	0.000000e+00
19	1	1.263813e-84
19	2	1.660912e-84
19	3	3.072447e-84
19	4	6.893592e-84
19	5	1.226308e-83
19	6	0.000000e+00
19	7	0.000000e+00
19	8	1.254687e-84
19	9	1.691290e-84
19	10	3.058850e-84
19	11	6.933395e-84
19	12	1.217617e-83
19	13	0.000000e+00
19	14	0.000000e+00
19	15	1.281452e-84
19	16	1.673573e-84
19	17	3.113213e-84
19	18	6.994746e-84
19	19	1.251981e-83
19	20	0.000000e+00
19	21	0.000000e+00
19	22	1.279029e-84
19	23	1.623222e-84
19	24	3.092473e-84
19	25	6.891342e-84
19	26	1.243774e-83
19	27	0.000000e+00
19	28	0.000000e+00
19	29	1.265885e-84
19	30	1.660377e-84
19	31	3.074873e-84
19	32	6.916616e-84
19	33	1.229551e-83
19	34	0.000000e+00
19	35	0.000000e+00
19	36	2.179423e-84
19	37	2.377581e-84
19	38	4.772262e-84
19	39	8.001400e-84
19	40	1.117666e-83
19	41	0.000000e+00
19	42	0.000000e+00
19	43	1.382280e-84
19	44	2.740642e-84
19	45	4.861477e-84
19	46	9.270292e-84
19	47	1.692166e-83
19	48	0.000000e+00
19	49	0.000000e+00
19	50	1.194736e-84
19	51	1.655627e-84
19	52	2.744731e-84
19	53	6.217340e-84
19	54	1.105822e-83
19	55	0.000000e+00
19	56	0.000000e+00
19	57	9.957796e-85
19	58	9.251821e-85
19	59	2.273360e-84
19	60	6.799138e-84
19	61	1.113633e-83
19	62	0.000000e+00
19	63	0.000000e+00
19	64	0.000000e+00
20	0	0.000000e+00
20	1	0.000000e+00
20	2	0.000000e+00
20	3	0.000000e+00
20	4	0.000000e+00
20	5	0.000000e+00
20	6	0.000000e+00
20	7	0.000000e+00
20	8	0.000000e+00
20	9	0.000000e+00
20	10	0.000000e+00
20	11	0.000000e+00
20	12	0.000000e+00
20	13	0.000000e+00
20	14	0.000000e+00
20	15	0.000000e+00
20	16	0.000000e+00
20	17	0.000000e+00
20	18	0.000000e+00
20	19	0.000000e+00
20	20	0.000000e+00
20	21	0.000000e+00
20	22	0.000000e+00
20	23	0.000000e+00
20	24	0.000000e+00
20	25	0.000000e+00
20	26	0.000000e+00
20	27	0.000000e+00
20	28	0.000000e+00
20	29	0.000000e+00
20	30	0.000000e+00
20	31	0.000000e+00
20	32	0.000000e+00
20	33	0.000000e+00
20	34	0.000000e+00
20	35	0.000000e+00
20	36	0.000000e+00
20	37	0.000000e+00
20	38	0.000000e+00
20	39	0.000000e+00
20	40	0.000000e+00
20	41	0.000000e+00
20	42	0.000000e+00
20	43	0.000000e+00
20	44	0.000000e+00
20	45	0.000000e+00
20	46	0.000000e+00
20	47	0.000000e+00
20	48	0.000000e+00
20	49	0.000000e+00
20	50	0.000000e+00
20	51	0.000000e+00
20	52	0.000000e+00
20	53	0.000000e+00
20	54	0.000000e+00
20	55	0.000000e+00
20	56	0.000000e+00
20	57	0.000000e+00
20	58	0.000000e+00
20	59	0.000000e+00
20	60	0.000000e+00
20	61	0.000000e+00
20	62	0.000000e+00
20	63	0.000000e+00
20	64	0.000000e+00
21	0	0.000000e+00
21	1	0.000000e+00
21	2	0.000000e+00
21	3	0.000000e+00
21	4	0.000000e+00
21	5	0.000000e+00
21	6	0.000000e+00
21	7	0.000000e+00
21	8	0.000000e+00
21	9	0.000000e+00
21	10	0.000000e+00
21	11	0.000000e+00
21	12	0.000000e+00
21	13	0.000000e+00
21	14	0.000000e+00
21	15	0.000000e+00
21	16	0.000000e+00
21	17	0.000000e+00
21	18	0.000000e+00
21	19	0.000000e+00
21	20	0.000000e+00
21	21	0.000000e+00
21	22	0.000000e+00
21	23	0.000000e+00
21	24	0.000000e+00
21	25	0.000000e+00
21	26	0.000000e+00
21	27	0.000000e+00
21	28	0.000000e+00
21	29	0.000000e+00
21	30	0.000000e+00
21	31	0.000000e+00
21	32	0.000000e+00
21	33	0.000000e+00
21	34	0.000000e+00
21	35	0.000000e+00
21	36	0.000000e+00
21	37	0.000000e+00
21	38	0.000000e+00
21	39	0.000000e+00
21	40	0.000000e+00
21	41	0.000000e+00
21	42	0.000000e+00
21	43	0.000000e+00
21	44	0.000000e+00
21	45	0.000000e+00
21	46	0.000000e+00
21	47	0.000000e+00
21	48	0.000000e+00
21	49	0.000000e+00
21	50	0.000000e+00
21	51	0.000000e+00
21	52	0.000000e+00
21	53	0.000000e+00
21	54	0.000000e+00
21	55	0.000000e+00
21	56	0.000000e+00
21	57	0.000000e+00
21	58	0.000000e+00
21	59	0.000000e+00
21	60	0.000000e+00
21	61	0.000000e+00
21	62	0.000000e+00
21	63	0.000000e+00
21	64	0.000000e+00
22	0	0.000000e+00
22	1	2.689315e-85
22	2	3.100500e-85
22	3	4.769806e-85
22	4	8.539561e-85
22	5	1.253417e-84
22	6	0.000000e+00
22	7	0.000000e+00
22	8	2.640350e-85
22	9	3.129528e-85
22	10	4.741990e-85
22	11	8.497862e-85
22	12	1.240714e-84
22	13	0.000000e+00
22	14	0.000000e+00
22	15	2.745662e-85
22	16	3.133573e-85
22	17	4.839360e-85
22	18	8.726850e-85
22	19	1.279029e-84
22	20	0.000000e+00
22	21	0.000000e+00
22	22	2.922944e-85
22	23	3.071859e-85
22	24	4.815523e-85
22	25	8.698881e-85
22	26	1.280772e-84
22	27	0.000000e+00
22	28	0.000000e+00
22	29	2.700205e-85
22	30	3.104362e-85
22	31	4.779116e-85
22	32	8.597747e-85
22	33	1.259718e-84
22	34	0.000000e+00
22	35	0.000000e+00
22	36	4.096830e-85
22	37	4.974784e-85
22	38	8.058582e-85
22	39	1.140685e-84
22	40	1.165018e-84
22	41	0.000000e+00
22	42	0.000000e+00
22	43	2.955826e-85
22	44	5.093219e-85
22	45	7.756757e-85
22	46	1.229320e-84
22	47	2.361326e-84
22	48	0.000000e+00
22	49	0.000000e+00
22	50	2.952925e-85
22	51	3.942452e-85
22	52	5.254584e-85
22	53	1.010375e-84
22	54	1.479032e-84
22	55	0.000000e+00
22	56	0.000000e+00
22	57	2.272211e-85
22	58	2.155718e-85
22	59	4.100119e-85
22	60	1.125238e-84
22	61	1.930941e-84
22	62	0.000000e+00
22	63	0.000000e+00
22	64	0.000000e+00
23	0	0.000000e+00
23	1	2.987826e-85
23	2	3.576479e-85
23	3	5.721023e-85
23	4	1.063115e-84
23	5	1.592614e-84
23	6	0.000000e+00
23	7	0.000000e+00
23	8	2.938396e-85
23	9	3.607435e-85
23	10	5.679935e-85
23	11	1.061515e-84
23	12	1.577856e-84
23	13	0.000000e+00
23	14	0.000000e+00
23	15	3.047725e-85
23	16	3.615514e-85
23	17	5.805062e-85
23	18	1.084364e-84
23	19	1.623222e-84
23	20	0.000000e+00
23	21	0.000000e+00
23	22	3.071859e-85
23	23	3.694578e-85
23	24	5.784227e-85
23	25	1.076964e-84
23	26	1.623673e-84
23	27	0.000000e+00
23	28	0.000000e+00
23	29	2.999165e-85
23	30	3.580770e-85
23	31	5.730541e-85
23	32	1.069482e-84
23	33	1.599457e-84
23	34	0.000000e+00
23	35	0.000000e+00
23	36	4.645694e-85
23	37	5.587815e-85
23	38	9.465308e-85
23	39	1.347243e-84
23	40	1.511986e-84
23	41	0.000000e+00
23	42	0.000000e+00
23	43	3.220249e-85
23	44	5.819155e-85
23	45	8.893099e-85
23	46	1.437478e-84
23	47	2.761402e-84
23	48	0.000000e+00
23	49	0.000000e+00
23	50	3.206236e-85
23	51	4.318056e-85
23	52	5.968122e-85
23	53	1.175234e-84
23	54	1.728999e-84
23	55	0.000000e+00
23	56	0.000000e+00
23	57	2.452001e-85
23	58	2.377557e-85
23	59	4.597500e-85
23	60	1.297316e-84
23	61	2.228065e-84
23	62	0.000000e+00
23	63	0.000000e+00
23	64	0.000000e+00
24	0	0.000000e+00
24	1	4.697994e-85
24	2	5.878616e-85
24	3	1.018283e-84
24	4	1.982081e-84
24	5	3.036893e-84
24	6	0.000000e+00
24	7	0.000000e+00
24	8	4.628864e-85
24	9	5.962420e-85
24	10	1.008255e-84
24	11	1.984936e-84
24	12	3.008028e-84
24	13	0.000000e+00
24	14	0.000000e+00
24	15	4.787211e-85
24	16	5.933231e-85
24	17	1.034108e-84
24	18	2.019274e-84
24	19	3.092473e-84
24	20	0.000000e+00
24	21	0.000000e+00
24	22	4.815523e-85
24	23	5.784227e-85
24	24	1.059603e-84
24	25	1.999483e-84
24	26	3.093937e-84
24	27	0.000000e+00
24	28	0.000000e+00
24	29	4.714880e-85
24	30	5.882488e-85
24	31	1.019910e-84
24	32	1.993424e-84
24	33	3.047815e-84
24	34	0.000000e+00
24	35	0.000000e+00
24	36	7.572847e-85
24	37	8.791175e-85
24	38	1.644132e-84
24	39	2.206390e-84
24	40	2.852009e-84
24	41	0.000000e+00
24	42	0.000000e+00
24	43	4.886891e-85
24	44	9.829397e-85
24	45	1.471503e-84
24	46	2.471952e-84
24	47	4.745735e-84
24	48	0.000000e+00
24	49	0.000000e+00
24	50	4.867089e-85
24	51	6.546799e-85
24	52	9.487900e-85
24	53	1.974788e-84
24	54	2.866489e-84
24	55	0.000000e+00
24	56	0.000000e+00
24	57	3.780067e-85
24	58	3.552712e-85
24	59	7.142227e-85
24	60	2.133702e-84
24	61	3.617756e-84
24	62	0.000000e+00
24	63	0.000000e+00
24	64	0.000000e+00
25	0	0.000000e+00
25	1	8.540092e-85
25	2	1.097604e-84
25	3	1.976301e-84
25	4	4.134658e-84
25	5	6.773545e-84
25	6	0.000000e+00
25	7	0.000000e+00
25	8	8.446406e-85
25	9	1.115224e-84
25	10	1.960518e-84
25	11	4.147822e-84
25	12	6.713824e-84
25	13	0.000000e+00
25	14	0.000000e+00
25	15	8.681548e-85
25	16	1.107205e-84
25	17	2.005382e-84
25	18	4.204590e-84
25	19	6.891342e-84
25	20	0.000000e+00
25	21	0.000000e+00
25	22	8.698881e-85
25	23	1.076964e-84
25	24	1.999483e-84
25	25	4.222515e-84
25	26	6.888955e-84
25	27	0.000000e+00
25	28	0.000000e+00
25	29	8.562804e-85
25	30	1.097992e-84
25	31	1.978796e-84
25	32	4.153763e-84
25	33	6.794149e-84
25	34	0.000000e+00
25	35	0.000000e+00
25	36	1.403015e-84
25	37	1.615423e-84
25	38	3.134054e-84
25	39	4.596133e-84
25	40	6.285461e-84
25	41	0.000000e+00
25	42	0.000000e+00
25	43	8.827451e-85
25	44	1.809480e-84
25	45	2.929402e-84
25	46	5.252978e-84
25	47	9.856842e-84
25	48	0.000000e+00
25	49	0.000000e+00
25	50	8.623553e-85
25	51	1.170536e-84
25	52	1.809606e-84
25	53	3.917995e-84
25	54	6.242074e-84
25	55	0.000000e+00
25	56	0.000000e+00
25	57	6.955744e-85
25	58	6.396955e-85
25	59	1.412704e-84
25	60	4.244422e-84
25	61	7.201112e-84
25	62	0.000000e+00
25	63	0.000000e+00
25	64	0.000000e+00
26	0	0.000000e+00
26	1	1.262141e-84
26	2	1.657788e-84
26	3	3.068221e-84
26	4	6.882040e-84
26	5	1.223192e-83
26	6	0.000000e+00
26	7	0.000000e+00
26	8	1.251068e-84
26	9	1.685887e-84
26	10	3.050939e-84
26	11	6.916251e-84
26	12	1.213587e-83
26	13	0.000000e+00
26	14	0.000000e+00
26	15	1.280957e-84
26	16	1.671529e-84
26	17	3.110729e-84
26	18	6.986113e-84
26	19	1.243774e-83
26	20	0.000000e+00
26	21	0.000000e+00
26	22	1.280772e-84
26	23	1.623673e-84
26	24	3.093937e-84
26	25	6.888955e-84
26	26	1.251080e-83
26	27	0.000000e+00
26	28	0.000000e+00
26	29	1.264798e-84
26	30	1.657721e-84
26	31	3.071369e-84
26	32	6.906465e-84
26	33	1.226589e-83
26	34	0.000000e+00
26	35	0.000000e+00
26	36	2.157534e-84
26	37	2.366856e-84
26	38	4.757504e-84
26	39	7.947657e-84
26	40	1.119266e-83
26	41	0.000000e+00
26	42	0.000000e+00
26	43	1.379738e-84
26	44	2.740143e-84
26	45	4.860150e-84
26	46	9.252206e-84
26	47	1.685656e-83
26	48	0.000000e+00
26	49	0.000000e+00
26	50	1.195093e-84
26	51	1.659809e-84
26	52	2.733226e-84
26	53	6.181265e-84
26	54	1.102125e-83
26	55	0.000000e+00
26	56	0.000000e+00
26	57	9.877340e-85
26	58	9.197568e-85
26	59	2.255180e-84
26	60	6.767857e-84
26	61	1.109040e-83
26	62	0.000000e+00
26	63	0.000000e+00
26	64	0.000000e+00
27	0	0.000000e+00
27	1	0.000000e+00
27	2	0.000000e+00
27	3	0.000000e+00
27	4	0.000000e+00
27	5	0.000000e+00
27	6	0.000000e+00
27	7	0.000000e+00
27	8	0.000000e+00
27	9	0.000000e+00
27	10	0.000000e+00
27	11	0.000000e+00
27	12	0.000000e+00
27	13	0.000000e+00
27	14	0.000000e+00
27	15	0.000000e+00
27	16	0.000000e+00
27	17	0.000000e+00
27	18	0.000000e+00
27	19	0.000000e+00
27	20	0.000000e+00
27	21	0.000000e+00
27	22	0.000000e+00
27	23	0.000000e+00
27	24	0.000000e+00
27	25	0.000000e+00
27	26	0.000000e+00
27	27	0.000000e+00
27	28	0.000000e+00
27	29	0.000000e+00
27	30	0.000000e+00
27	31	0.000000e+00
27	32	0.000000e+00
27	33	0.000000e+00
27	34	0.000000e+00
27	35	0.000000e+00
27	36	0.000000e+00
27	37	0.000000e+00
27	38	0.000000e+00
27	39	0.000000e+00
27	40	0.000000e+00
27	41	0.000000e+00
27	42	0.000000e+00
27	43	0.000000e+00
27	44	0.000000e+00
27	45	0.000000e+00
27	46	0.000000e+00
27	47	0.000000e+00
27	48	0.000000e+00
27	49	0.000000e+00
27	50	0.000000e+00
27	51	0.000000e+00
27	52	0.000000e+00
27	53	0.000000e+00
27	54	0.000000e+00
27	55	0.000000e+00
27	56	0.000000e+00
27	57	0.000000e+00
27	58	0.000000e+00
27	59	0.000000e+00
27	60	0.000000e+00
27	61	0.000000e+00
27	62	0.000000e+00
27	63	0.000000e+00
27	64	0.000000e+00
28	0	0.000000e+00
28	1	0.000000e+00
28	2	0.000000e+00
28	3	0.000000e+00
28	4	0.000000e+00
28	5	0.000000e+00
28	6	0.000000e+00
28	7	0.000000e+00
28	8	0.000000e+00
28	9	0.000000e+00
28	10	0.000000e+00
28	11	0.000000e+00
28	12	0.000000e+00
28	13	0.000000e+00
28	14	0.000000e+00
28	15	0.000000e+00
28	16	0.000000e+00
28	17	0.000000e+00
28	18	0.000000e+00
28	19	0.000000e+00
28	20	0.000000e+00
28	21	0.000000e+00
28	22	0.000000e+00
28	23	0.000000e+00
28	24	0.000000e+00
28	25	0.000000e+00
28	26	0.000000e+00
28	27	0.000000e+00
28	28	0.000000e+00
28	29	0.000000e+00
28	30	0.000000e+00
28	31	0.000000e+00
28	32	0.000000e+00
28	33	0.000000e+00
28	34	0.000000e+00
28	35	0.000000e+00
28	36	0.000000e+00
28	37	0.000000e+00
28	38	0.000000e+00
28	39	0.000000e+00
28	40	0.000000e+00
28	41	0.000000e+00
28	42	0.000000e+00
28	43	0.000000e+00
28	44	0.000000e+00
28	45	0.000000e+00
28	46	0.000000e+00
28	47	0.000000e+00
28	48	0.000000e+00
28	49	0.000000e+00
28	50	0.000000e+00
28	51	0.000000e+00
28	52	0.000000e+00
28	53	0.000000e+00
28	54	0.000000e+00
28	55	0.000000e+00
28	56	0.000000e+00
28	57	0.000000e+00
28	58	0.000000e+00
28	59	0.000000e+00
28	60	0.000000e+00
28	61	0.000000e+00
28	62	0.000000e+00
28	63	0.000000e+00
28	64	0.000000e+00
29	0	0.000000e+00
29	1	2.640574e-85
29	2	3.046569e-85
29	3	4.695139e-85
29	4	8.444100e-85
29	5	1.241930e-84
29	6	0.000000e+00
29	7	0.000000e+00
29	8	2.605335e-85
29	9	3.087497e-85
29	10	4.684256e-85
29	11	8.426943e-85
29	12	1.231913e-84
29	13	0.000000e+00
29	14	0.000000e+00
29	15	2.688407e-85
29	16	3.073216e-85
29	17	4.755766e-85
29	18	8.616938e-85
29	19	1.265885e-84
29	20	0.000000e+00
29	21	0.000000e+00
29	22	2.700205e-85
29	23	2.999165e-85
29	24	4.714880e-85
29	25	8.562804e-85
29	26	1.264798e-84
29	27	0.000000e+00
29	28	0.000000e+00
29	29	2.731280e-85
29	30	3.048024e-85
29	31	4.701293e-85
29	32	8.496367e-85
29	33	1.247539e-84
29	34	0.000000e+00
29	35	0.000000e+00
29	36	4.088434e-85
29	37	4.960027e-85
29	38	8.030279e-85
29	39	1.139186e-84
29	40	1.153971e-84
29	41	0.000000e+00
29	42	0.000000e+00
29	43	2.857215e-85
29	44	4.952391e-85
29	45	7.593428e-85
29	46	1.212142e-84
29	47	2.335978e-84
29	48	0.000000e+00
29	49	0.000000e+00
29	50	2.904705e-85
29	51	3.872388e-85
29	52	5.218485e-85
29	53	1.007580e-84
29	54	1.475206e-84
29	55	0.000000e+00
29	56	0.000000e+00
29	57	2.257449e-85
29	58	2.122937e-85
29	59	4.087687e-85
29	60	1.121110e-84
29	61	1.933470e-84
29	62	0.000000e+00
29	63	0.000000e+00
29	64	0.000000e+00
30	0	0.000000e+00
30	1	3.039734e-85
30	2	3.638586e-85
30	3	5.846397e-85
30	4	1.087778e-84
30	5	1.630507e-84
30	6	0.000000e+00
30	7	0.000000e+00
30	8	3.001683e-85
30	9	3.688295e-85
30	10	5.823147e-85
30	11	1.088684e-84
30	12	1.618284e-84
30	13	0.000000e+00
30	14	0.000000e+00
30	15	3.093670e-85
30	16	3.670450e-85
30	17	5.923632e-85
30	18	1.108335e-84
30	19	1.660377e-84
30	20	0.000000e+00
30	21	0.000000e+00
30	22	3.104362e-85
30	23	3.580770e-85
30	24	5.882488e-85
30	25	1.097992e-84
30	26	1.657721e-84
30	27	0.000000e+00
30	28	0.000000e+00
30	29	3.048024e-85
30	30	3.726030e-85
30	31	5.852758e-85
30	32	1.093832e-84
30	33	1.636883e-84
30	34	0.000000e+00
30	35	0.000000e+00
30	36	4.811930e-85
30	37	5.747768e-85
30	38	9.760817e-85
30	39	1.380165e-84
30	40	1.534166e-84
30	41	0.000000e+00
30	42	0.000000e+00
30	43	3.249965e-85
30	44	5.896097e-85
30	45	9.016317e-85
30	46	1.462681e-84
30	47	2.819187e-84
30	48	0.000000e+00
30	49	0.000000e+00
30	50	3.262394e-85
30	51	4.371610e-85
30	52	6.105084e-85
30	53	1.207389e-84
30	54	1.767544e-84
30	55	0.000000e+00
30	56	0.000000e+00
30	57	2.515298e-85
30	58	2.412982e-85
30	59	4.738754e-85
30	60	1.331864e-84
30	61	2.289148e-84
30	62	0.000000e+00
30	63	0.000000e+00
30	64	0.000000e+00
31	0	0.000000e+00
31	1	4.688800e-85
31	2	5.852130e-85
31	3	1.010110e-84
31	4	1.967674e-84
31	5	3.021747e-84
31	6	0.000000e+00
31	7	0.000000e+00
31	8	4.635565e-85
31	9	5.953438e-85
31	10	1.003502e-84
31	11	1.974161e-84
31	12	2.997604e-84
31	13	0.000000e+00
31	14	0.000000e+00
31	15	4.768642e-85
31	16	5.898155e-85
31	17	1.024356e-84
31	18	2.002542e-84
31	19	3.074873e-84
31	20	0.000000e+00
31	21	0.000000e+00
31	22	4.779116e-85
31	23	5.730541e-85
31	24	1.019910e-84
31	25	1.978796e-84
31	26	3.071369e-84
31	27	0.000000e+00
31	28	0.000000e+00
31	29	4.701293e-85
31	30	5.852758e-85
31	31	1.026101e-84
31	32	1.977955e-84
31	33	3.031723e-84
31	34	0.000000e+00
31	35	0.000000e+00
31	36	7.637120e-85
31	37	8.881456e-85
31	38	1.641435e-84
31	39	2.230009e-84
31	40	2.828899e-84
31	41	0.000000e+00
31	42	0.000000e+00
31	43	4.882488e-85
31	44	9.719428e-85
31	45	1.460642e-84
31	46	2.464527e-84
31	47	4.749563e-84
31	48	0.000000e+00
31	49	0.000000e+00
31	50	4.859917e-85
31	51	6.528314e-85
31	52	9.525347e-85
31	53	1.985860e-84
31	54	2.898534e-84
31	55	0.000000e+00
31	56	0.000000e+00
31	57	3.813505e-85
31	58	3.579800e-85
31	59	7.269514e-85
31	60	2.150707e-84
31	61	3.649962e-84
31	62	0.000000e+00
31	63	0.000000e+00
31	64	0.000000e+00
32	0	0.000000e+00
32	1	8.479709e-85
32	2	1.093873e-84
32	3	1.976074e-84
32	4	4.145765e-84
32	5	6.801967e-84
32	6	0.000000e+00
32	7	0.000000e+00
32	8	8.410182e-85
32	9	1.113954e-84
32	10	1.964240e-84
32	11	4.166393e-84
32	12	6.749158e-84
32	13	0.000000e+00
32	14	0.000000e+00
32	15	8.607083e-85
32	16	1.102338e-84
32	17	2.003446e-84
32	18	4.211970e-84
32	19	6.916616e-84
32	20	0.000000e+00
32	21	0.000000e+00
32	22	8.597747e-85
32	23	1.069482e-84
32	24	1.993424e-84
32	25	4.153763e-84
32	26	6.906465e-84
32	27	0.000000e+00
32	28	0.000000e+00
32	29	8.496367e-85
32	30	1.093832e-84
32	31	1.977955e-84
32	32	4.201429e-84
32	33	6.821124e-84
32	34	0.000000e+00
32	35	0.000000e+00
32	36	1.412966e-84
32	37	1.617052e-84
32	38	3.137503e-84
32	39	4.621099e-84
32	40	6.316652e-84
32	41	0.000000e+00
32	42	0.000000e+00
32	43	8.790630e-85
32	44	1.799902e-84
32	45	2.911371e-84
32	46	5.245420e-84
32	47	9.867531e-84
32	48	0.000000e+00
32	49	0.000000e+00
32	50	8.519951e-85
32	51	1.155048e-84
32	52	1.799335e-84
32	53	3.916558e-84
32	54	6.211734e-84
32	55	0.000000e+00
32	56	0.000000e+00
32	57	6.919720e-85
32	58	6.364329e-85
32	59	1.411625e-84
32	60	4.249394e-84
32	61	7.186346e-84
32	62	0.000000e+00
32	63	0.000000e+00
32	64	0.000000e+00
33	0	0.000000e+00
33	1	1.245681e-84
33	2	1.637567e-84
33	3	3.029549e-84
33	4	6.798866e-84
33	5	1.209742e-83
33	6	0.000000e+00
33	7	0.000000e+00
33	8	1.237210e-84
33	9	1.668086e-84
33	10	3.017064e-84
33	11	6.839549e-84
33	12	1.201403e-83
33	13	0.000000e+00
33	14	0.000000e+00
33	15	1.262704e-84
33	16	1.649720e-84
33	17	3.069242e-84
33	18	6.897717e-84
33	19	1.229551e-83
33	20	0.000000e+00
33	21	0.000000e+00
33	22	1.259718e-84
33	23	1.599457e-84
33	24	3.047815e-84
33	25	6.794149e-84
33	26	1.226589e-83
33	27	0.000000e+00
33	28	0.000000e+00
33	29	1.247539e-84
33	30	1.636883e-84
33	31	3.031723e-84
33	32	6.821124e-84
33	33	1.217875e-83
33	34	0.000000e+00
33	35	0.000000e+00
33	36	2.153108e-84
33	37	2.345449e-84
33	38	4.707479e-84
33	39	7.899403e-84
33	40	1.101497e-83
33	41	0.000000e+00
33	42	0.000000e+00
33	43	1.362145e-84
33	44	2.701142e-84
33	45	4.791281e-84
33	46	9.141726e-84
33	47	1.669526e-83
33	48	0.000000e+00
33	49	0.000000e+00
33	50	1.176821e-84
33	51	1.630238e-84
33	52	2.708005e-84
33	53	6.137640e-84
33	54	1.090596e-83
33	55	0.000000e+00
33	56	0.000000e+00
33	57	9.836337e-85
33	58	9.131825e-85
33	59	2.244999e-84
33	60	6.710093e-84
33	61	1.098825e-83
33	62	0.000000e+00
33	63	0.000000e+00
33	64	0.000000e+00
34	0	0.000000e+00
34	1	0.000000e+00
34	2	0.000000e+00
34	3	0.000000e+00
34	4	0.000000e+00
34	5	0.000000e+00
34	6	0.000000e+00
34	7	0.000000e+00
34	8	0.000000e+00
34	9	0.000000e+00
34	10	0.000000e+00
34	11	0.000000e+00
34	12	0.000000e+00
34	13	0.000000e+00
34	14	0.000000e+00
34	15	0.000000e+00
34	16	0.000000e+00
34	17	0.000000e+00
34	18	0.000000e+00
34	19	0.000000e+00
34	20	0.000000e+00
34	21	0.000000e+00
34	22	0.000000e+00
34	23	0.000000e+00
34	24	0.000000e+00
34	25	0.000000e+00
34	26	0.000000e+00
34	27	0.000000e+00
34	28	0.000000e+00
34	29	0.000000e+00
34	30	0.000000e+00
34	31	0.000000e+00
34	32	0.000000e+00
34	33	0.000000e+00
34	34	0.000000e+00
34	35	0.000000e+00
34	36	0.000000e+00
34	37	0.000000e+00
34	38	0.000000e+00
34	39	0.000000e+00
34	40	0.000000e+00
34	41	0.000000e+00
34	42	0.000000e+00
34	43	0.000000e+00
34	44	0.000000e+00
34	45	0.000000e+00
34	46	0.000000e+00
34	47	0.000000e+00
34	48	0.000000e+00
34	49	0.000000e+00
34	50	0.000000e+00
34	51	0.000000e+00
34	52	0.000000e+00
34	53	0.000000e+00
34	54	0.000000e+00
34	55	0.000000e+00
34	56	0.000000e+00
34	57	0.000000e+00
34	58	0.000000e+00
34	59	0.000000e+00
34	60	0.000000e+00
34	61	0.000000e+00
34	62	0.000000e+00
34	63	0.000000e+00
34	64	0.000000e+00
35	0	0.000000e+00
35	1	0.000000e+00
35	2	0.000000e+00
35	3	0.000000e+00
35	4	0.000000e+00
35	5	0.000000e+00
35	6	0.000000e+00
35	7	0.000000e+00
35	8	0.000000e+00
35	9	0.000000e+00
35	10	0.000000e+00
35	11	0.000000e+00
35	12	0.000000e+00
35	13	0.000000e+00
35	14	0.000000e+00
35	15	0.000000e+00
35	16	0.000000e+00
35	17	0.000000e+00
35	18	0.000000e+00
35	19	0.000000e+00
35	20	0.000000e+00
35	21	0.000000e+00
35	22	0.000000e+00
35	23	0.000000e+00
35	24	0.000000e+00
35	25	0.000000e+00
35	26	0.000000e+00
35	27	0.000000e+00
35	28	0.000000e+00
35	29	0.000000e+00
35	30	0.000000e+00
35	31	0.000000e+00
35	32	0.000000e+00
35	33	0.000000e+00
35	34	0.000000e+00
35	35	0.000000e+00
35	36	0.000000e+00
35	37	0.000000e+00
35	38	0.000000e+00
35	39	0.000000e+00
35	40	0.000000e+00
35	41	0.000000e+00
35	42	0.000000e+00
35	43	0.000000e+00
35	44	0.000000e+00
35	45	0.000000e+00
35	46	0.000000e+00
35	47	0.000000e+00
35	48	0.000000e+00
35	49	0.000000e+00
35	50	0.000000e+00
35	51	0.000000e+00
35	52	0.000000e+00
35	53	0.000000e+00
35	54	0.000000e+00
35	55	0.000000e+00
35	56	0.000000e+00
35	57	0.000000e+00
35	58	0.000000e+00
35	59	0.000000e+00
35	60	0.000000e+00
35	61	0.000000e+00
35	62	0.000000e+00
35	63	0.000000e+00
35	64	0.000000e+00
36	0	0.000000e+00
36	1	4.100456e-85
36	2	4.832834e-85
36	3	7.659249e-85
36	4	1.409638e-84
36	5	2.150992e-84
36	6	0.000000e+00
36	7	0.000000e+00
36	8	4.087196e-85
36	9	4.954230e-85
36	10	7.692047e-85
36	11	1.419775e-84
36	12	2.148912e-84
36	13	0.000000e+00
36	14	0.000000e+00
36	15	4.135826e-85
36	16	4.832923e-85
36	17	7.705820e-85
36	18	1.428423e-84
36	19	2.179423e-84
36	20	0.000000e+00
36	21	0.000000e+00
36	22	4.096830e-85
36	23	4.645694e-85
36	24	7.572847e-85
36	25	1.403015e-84
36	26	2.157534e-84
36	27	0.000000e+00
36	28	0.000000e+00
36	29	4.088434e-85
36	30	4.811930e-85
36	31	7.637120e-85
36	32	1.412966e-84
36	33	2.153108e-84
36	34	0.000000e+00
36	35	0.000000e+00
36	36	1.651260e-84
36	37	9.527501e-85
36	38	1.692450e-84
36	39	2.589587e-84
36	40	3.069655e-84
36	41	0.000000e+00
36	42	0.000000e+00
36	43	6.696439e-85
36	44	1.000371e-84
36	45	1.597735e-84
36	46	2.651059e-84
36	47	5.176579e-84
36	48	0.000000e+00
36	49	0.000000e+00
36	50	4.868612e-85
36	51	6.200216e-85
36	52	8.707327e-85
36	53	1.810029e-84
36	54	2.915475e-84
36	55	0.000000e+00
36	56	0.000000e+00
36	57	3.380365e-85
36	58	3.318901e-85
36	59	6.981209e-85
36	60	1.944782e-84
36	61	3.485902e-84
36	62	0.000000e+00
36	63	0.000000e+00
36	64	0.000000e+00
37	0	0.000000e+00
37	1	4.975833e-85
37	2	5.768037e-85
37	3	8.908437e-85
37	4	1.613269e-84
37	5	2.341844e-84
37	6	0.000000e+00
37	7	0.000000e+00
37	8	4.956664e-85
37	9	5.882084e-85
37	10	8.953742e-85
37	11	1.616692e-84
37	12	2.326672e-84
37	13	0.000000e+00
37	14	0.000000e+00
37	15	5.019287e-85
37	16	5.780319e-85
37	17	8.959147e-85
37	18	1.637204e-84
37	19	2.377581e-84
37	20	0.000000e+00
37	21	0.000000e+00
37	22	4.974784e-85
37	23	5.587815e-85
37	24	8.791175e-85
37	25	1.615423e-84
37	26	2.366856e-84
37	27	0.000000e+00
37	28	0.000000e+00
37	29	4.960027e-85
37	30	5.747768e-85
37	31	8.881456e-85
37	32	1.617052e-84
37	33	2.345449e-84
37	34	0.000000e+00
37	35	0.000000e+00
37	36	9.527501e-85
37	37	2.307496e-84
37	38	2.015189e-84
37	39	2.826625e-84
37	40	3.109152e-84
37	41	0.000000e+00
37	42	0.000000e+00
37	43	7.037106e-85
37	44	1.107517e-84
37	45	1.581726e-84
37	46	2.605505e-84
37	47	5.115806e-84
37	48	0.000000e+00
37	49	0.000000e+00
37	50	6.142047e-85
37	51	8.216257e-85
37	52	1.158543e-84
37	53	2.286468e-84
37	54	3.781211e-84
37	55	0.000000e+00
37	56	0.000000e+00
37	57	4.555943e-85
37	58	4.469871e-85
37	59	9.229796e-85
37	60	2.523165e-84
37	61	4.661235e-84
37	62	0.000000e+00
37	63	0.000000e+00
37	64	0.000000e+00
38	0	0.000000e+00
38	1	8.049034e-85
38	2	9.795961e-85
38	3	1.644950e-84
38	4	3.126825e-84
38	5	4.702525e-84
38	6	0.000000e+00
38	7	0.000000e+00
38	8	8.014384e-85
38	9	1.001330e-84
38	10	1.639649e-84
38	11	3.135532e-84
38	12	4.666616e-84
38	13	0.000000e+00
38	14	0.000000e+00
38	15	8.125894e-85
38	16	9.813126e-85
38	17	1.659775e-84
38	18	3.175709e-84
38	19	4.772262e-84
38	20	0.000000e+00
38	21	0.000000e+00
38	22	8.058582e-85
38	23	9.465308e-85
38	24	1.644132e-84
38	25	3.134054e-84
38	26	4.757504e-84
38	27	0.000000e+00
38	28	0.000000e+00
38	29	8.030279e-85
38	30	9.760817e-85
38	31	1.641435e-84
38	32	3.137503e-84
38	33	4.707479e-84
38	34	0.000000e+00
38	35	0.000000e+00
38	36	1.692450e-84
38	37	2.015189e-84
38	38	5.722605e-84
38	39	5.178702e-84
38	40	6.645311e-84
38	41	0.000000e+00
38	42	0.000000e+00
38	43	1.115841e-84
38	44	1.942521e-84
38	45	2.938840e-84
38	46	5.128355e-84
38	47	1.014795e-83
38	48	0.000000e+00
38	49	0.000000e+00
38	50	9.372218e-85
38	51	1.244842e-84
38	52	1.814476e-84
38	53	3.839857e-84
38	54	6.433432e-84
38	55	0.000000e+00
38	56	0.000000e+00
38	57	6.335331e-85
38	58	6.279508e-85
38	59	1.410008e-84
38	60	4.204124e-84
38	61	7.591467e-84
38	62	0.000000e+00
38	63	0.000000e+00
38	64	0.000000e+00
39	0	0.000000e+00
39	1	1.142186e-84
39	2	1.385004e-84
39	3	2.235897e-84
39	4	4.614384e-84
39	5	7.890230e-84
39	6	0.000000e+00
39	7	0.000000e+00
39	8	1.139198e-84
39	9	1.408400e-84
39	10	2.249040e-84
39	11	4.640563e-84
39	12	7.859087e-84
39	13	0.000000e+00
39	14	0.000000e+00
39	15	1.151767e-84
39	16	1.389406e-84
39	17	2.249131e-84
39	18	4.672146e-84
39	19	8.001400e-84
39	20	0.000000e+00
39	21	0.000000e+00
39	22	1.140685e-84
39	23	1.347243e-84
39	24	2.206390e-84
39	25	4.596133e-84
39	26	7.947657e-84
39	27	0.000000e+00
39	28	0.000000e+00
39	29	1.139186e-84
39	30	1.380165e-84
39	31	2.230009e-84
39	32	4.621099e-84
39	33	7.899403e-84
39	34	0.000000e+00
39	35	0.000000e+00
39	36	2.589587e-84
39	37	2.826625e-84
39	38	5.178702e-84
39	39	1.451682e-83
39	40	1.199462e-83
39	41	0.000000e+00
39	42	0.000000e+00
39	43	2.128198e-84
39	44	3.079111e-84
39	45	5.180728e-84
39	46	9.404384e-84
39	47	1.778779e-83
39	48	0.000000e+00
39	49	0.000000e+00
39	50	1.350139e-84
39	51	1.800694e-84
39	52	2.676099e-84
39	53	5.941657e-84
39	54	1.170216e-83
39	55	0.000000e+00
39	56	0.000000e+00
39	57	9.734411e-85
39	58	9.977115e-85
39	59	2.361503e-84
39	60	6.626377e-84
39	61	1.227115e-83
39	62	0.000000e+00
39	63	0.000000e+00
39	64	0.000000e+00
40	0	0.000000e+00
40	1	1.150951e-84
40	2	1.534469e-84
40	3	2.826616e-84
40	4	6.295332e-84
40	5	1.099463e-83
40	6	0.000000e+00
40	7	0.000000e+00
40	8	1.142835e-84
40	9	1.552471e-84
40	10	2.808051e-84
40	11	6.335397e-84
40	12	1.087066e-83
40	13	0.000000e+00
40	14	0.000000e+00
40	15	1.168602e-84
40	16	1.548297e-84
40	17	2.865213e-84
40	18	6.386835e-84
40	19	1.117666e-83
40	20	0.000000e+00
40	21	0.000000e+00
40	22	1.165018e-84
40	23	1.511986e-84
40	24	2.852009e-84
40	25	6.285461e-84
40	26	1.119266e-83
40	27	0.000000e+00
40	28	0.000000e+00
40	29	1.153971e-84
40	30	1.534166e-84
40	31	2.828899e-84
40	32	6.316652e-84
40	33	1.101497e-83
40	34	0.000000e+00
40	35	0.000000e+00
40	36	3.069655e-84
40	37	3.109152e-84
40	38	6.645311e-84
40	39	1.199462e-83
40	40	3.085241e-83
40	41	0.000000e+00
40	42	0.000000e+00
40	43	3.244663e-84
40	44	4.628684e-84
40	45	7.117278e-84
40	46	1.361635e-83
40	47	2.616835e-83
40	48	0.000000e+00
40	49	0.000000e+00
40	50	1.438854e-84
40	51	1.917831e-84
40	52	2.874101e-84
40	53	7.246486e-84
40	54	1.656175e-83
40	55	0.000000e+00
40	56	0.000000e+00
40	57	9.506412e-85
40	58	1.007113e-84
40	59	2.603961e-84
40	60	8.192745e-84
40	61	1.699767e-83
40	62	0.000000e+00
40	63	0.000000e+00
40	64	0.000000e+00
41	0	0.000000e+00
41	1	0.000000e+00
41	2	0.000000e+00
41	3	0.000000e+00
41	4	0.000000e+00
41	5	0.000000e+00
41	6	0.000000e+00
41	7	0.000000e+00
41	8	0.000000e+00
41	9	0.000000e+00
41	10	0.000000e+00
41	11	0.000000e+00
41	12	0.000000e+00
41	13	0.000000e+00
41	14	0.000000e+00
41	15	0.000000e+00
41	16	0.000000e+00
41	17	0.000000e+00
41	18	0.000000e+00
41	19	0.000000e+00
41	20	0.000000e+00
41	21	0.000000e+00
41	22	0.000000e+00
41	23	0.000000e+00
41	24	0.000000e+00
41	25	0.000000e+00
41	26	0.000000e+00
41	27	0.000000e+00
41	28	0.000000e+00
41	29	0.000000e+00
41	30	0.000000e+00
41	31	0.000000e+00
41	32	0.000000e+00
41	33	0.000000e+00
41	34	0.000000e+00
41	35	0.000000e+00
41	36	0.000000e+00
41	37	0.000000e+00
41	38	0.000000e+00
41	39	0.000000e+00
41	40	0.000000e+00
41	41	0.000000e+00
41	42	0.000000e+00
41	43	0.000000e+00
41	44	0.000000e+00
41	45	0.000000e+00
41	46	0.000000e+00
41	47	0.000000e+00
41	48	0.000000e+00
41	49	0.000000e+00
41	50	0.000000e+00
41	51	0.000000e+00
41	52	0.000000e+00
41	53	0.000000e+00
41	54	0.000000e+00
41	55	0.000000e+00
41	56	0.000000e+00
41	57	0.000000e+00
41	58	0.000000e+00
41	59	0.000000e+00
41	60	0.000000e+00
41	61	0.000000e+00
41	62	0.000000e+00
41	63	0.000000e+00
41	64	0.000000e+00
42	0	0.000000e+00
42	1	0.000000e+00
42	2	0.000000e+00
42	3	0.000000e+00
42	4	0.000000e+00
42	5	0.000000e+00
42	6	0.000000e+00
42	7	0.000000e+00
42	8	0.000000e+00
42	9	0.000000e+00
42	10	0.000000e+00
42	11	0.000000e+00
42	12	0.000000e+00
42	13	0.000000e+00
42	14	0.000000e+00
42	15	0.000000e+00
42	16	0.000000e+00
42	17	0.000000e+00
42	18	0.000000e+00
42	19	0.000000e+00
42	20	0.000000e+00
42	21	0.000000e+00
42	22	0.000000e+00
42	23	0.000000e+00
42	24	0.000000e+00
42	25	0.000000e+00
42	26	0.000000e+00
42	27	0.000000e+00
42	28	0.000000e+00
42	29	0.000000e+00
42	30	0.000000e+00
42	31	0.000000e+00
42	32	0.000000e+00
42	33	0.000000e+00
42	34	0.000000e+00
42	35	0.000000e+00
42	36	0.000000e+00
42	37	0.000000e+00
42	38	0.000000e+00
42	39	0.000000e+00
42	40	0.000000e+00
42	41	0.000000e+00
42	42	0.000000e+00
42	43	0.000000e+00
42	44	0.000000e+00
42	45	0.000000e+00
42	46	0.000000e+00
42	47	0.000000e+00
42	48	0.000000e+00
42	49	0.000000e+00
42	50	0.000000e+00
42	51	0.000000e+00
42	52	0.000000e+00
42	53	0.000000e+00
42	54	0.000000e+00
42	55	0.000000e+00
42	56	0.000000e+00
42	57	0.000000e+00
42	58	0.000000e+00
42	59	0.000000e+00
42	60	0.000000e+00
42	61	0.000000e+00
42	62	0.000000e+00
42	63	0.000000e+00
42	64	0.000000e+00
43	0	0.000000e+00
43	1	2.858357e-85
43	2	3.260195e-85
43	3	4.888141e-85
43	4	8.784137e-85
43	5	1.358402e-84
43	6	0.000000e+00
43	7	0.000000e+00
43	8	2.776802e-85
43	9	3.270968e-85
43	10	4.866200e-85
43	11	8.751633e-85
43	12	1.345060e-84
43	13	0.000000e+00
43	14	0.000000e+00
43	15	2.908613e-85
43	16	3.282104e-85
43	17	4.938102e-85
43	18	8.907447e-85
43	19	1.382280e-84
43	20	0.000000e+00
43	21	0.000000e+00
43	22	2.955826e-85
43	23	3.220249e-85
43	24	4.886891e-85
43	25	8.827451e-85
43	26	1.379738e-84
43	27	0.000000e+00
43	28	0.000000e+00
43	29	2.857215e-85
43	30	3.249965e-85
43	31	4.882488e-85
43	32	8.790630e-85
43	33	1.362145e-84
43	34	0.000000e+00
43	35	0.000000e+00
43	36	6.696439e-85
43	37	7.037106e-85
43	38	1.115841e-84
43	39	2.128198e-84
43	40	3.244663e-84
43	41	0.000000e+00
43	42	0.000000e+00
43	43	2.720924e-84
43	44	1.335064e-84
43	45	1.421061e-84
43	46	2.449241e-84
43	47	4.121093e-84
43	48	0.000000e+00
43	49	0.000000e+00
43	50	3.828453e-85
43	51	4.980195e-85
43	52	6.112117e-85
43	53	1.394449e-84
43	54	2.883775e-84
43	55	0.000000e+00
43	56	0.000000e+00
43	57	3.326054e-85
43	58	3.250346e-85
43	59	6.051324e-85
43	60	1.618534e-84
43	61	3.859305e-84
43	62	0.000000e+00
43	63	0.000000e+00
43	64	0.000000e+00
44	0	0.000000e+00
44	1	4.954749e-85
44	2	5.916161e-85
44	3	9.727981e-85
44	4	1.794673e-84
44	5	2.696075e-84
44	6	0.000000e+00
44	7	0.000000e+00
44	8	4.836180e-85
44	9	5.958690e-85
44	10	9.616350e-85
44	11	1.789430e-84
44	12	2.666834e-84
44	13	0.000000e+00
44	14	0.000000e+00
44	15	5.035350e-85
44	16	5.951468e-85
44	17	9.851149e-85
44	18	1.824043e-84
44	19	2.740642e-84
44	20	0.000000e+00
44	21	0.000000e+00
44	22	5.093219e-85
44	23	5.819155e-85
44	24	9.829397e-85
44	25	1.809480e-84
44	26	2.740143e-84
44	27	0.000000e+00
44	28	0.000000e+00
44	29	4.952391e-85
44	30	5.896097e-85
44	31	9.719428e-85
44	32	1.799902e-84
44	33	2.701142e-84
44	34	0.000000e+00
44	35	0.000000e+00
44	36	1.000371e-84
44	37	1.107517e-84
44	38	1.942521e-84
44	39	3.079111e-84
44	40	4.628684e-84
44	41	0.000000e+00
44	42	0.000000e+00
44	43	1.335064e-84
44	44	4.130276e-84
44	45	2.088605e-84
44	46	3.585750e-84
44	47	6.492579e-84
44	48	0.000000e+00
44	49	0.000000e+00
44	50	6.195895e-85
44	51	8.225787e-85
44	52	1.066971e-84
44	53	2.430345e-84
44	54	4.376643e-84
44	55	0.000000e+00
44	56	0.000000e+00
44	57	5.458612e-85
44	58	5.077148e-85
44	59	9.444713e-85
44	60	2.660820e-84
44	61	5.482563e-84
44	62	0.000000e+00
44	63	0.000000e+00
44	64	0.000000e+00
45	0	0.000000e+00
45	1	7.599954e-85
45	2	9.049319e-85
45	3	1.463550e-84
45	4	2.904044e-84
45	5	4.784694e-84
45	6	0.000000e+00
45	7	0.000000e+00
45	8	7.455283e-85
45	9	9.115995e-85
45	10	1.449962e-84
45	11	2.892687e-84
45	12	4.731364e-84
45	13	0.000000e+00
45	14	0.000000e+00
45	15	7.713061e-85
45	16	9.099123e-85
45	17	1.478958e-84
45	18	2.950674e-84
45	19	4.861477e-84
45	20	0.000000e+00
45	21	0.000000e+00
45	22	7.756757e-85
45	23	8.893099e-85
45	24	1.471503e-84
45	25	2.929402e-84
45	26	4.860150e-84
45	27	0.000000e+00
45	28	0.000000e+00
45	29	7.593428e-85
45	30	9.016317e-85
45	31	1.460642e-84
45	32	2.911371e-84
45	33	4.791281e-84
45	34	0.000000e+00
45	35	0.000000e+00
45	36	1.597735e-84
45	37	1.581726e-84
45	38	2.938840e-84
45	39	5.180728e-84
45	40	7.117278e-84
45	41	0.000000e+00
45	42	0.000000e+00
45	43	1.421061e-84
45	44	2.088605e-84
45	45	7.732863e-84
45	46	6.257342e-84
45	47	1.132938e-83
45	48	0.000000e+00
45	49	0.000000e+00
45	50	8.930791e-85
45	51	1.144873e-84
45	52	1.612209e-84
45	53	3.407923e-84
45	54	6.335727e-84
45	55	0.000000e+00
45	56	0.000000e+00
45	57	6.727601e-85
45	58	6.196903e-85
45	59	1.357654e-84
45	60	3.789126e-84
45	61	7.079799e-84
45	62	0.000000e+00
45	63	0.000000e+00
45	64	0.000000e+00
46	0	0.000000e+00
46	1	1.215148e-84
46	2	1.468871e-84
46	3	2.470613e-84
46	4	5.239097e-84
46	5	9.133061e-84
46	6	0.000000e+00
46	7	0.000000e+00
46	8	1.198031e-84
46	9	1.483536e-84
46	10	2.456241e-84
46	11	5.235224e-84
46	12	9.048155e-84
46	13	0.000000e+00
46	14	0.000000e+00
46	15	1.228848e-84
46	16	1.475221e-84
46	17	2.492811e-84
46	18	5.310128e-84
46	19	9.270292e-84
46	20	0.000000e+00
46	21	0.000000e+00
46	22	1.229320e-84
46	23	1.437478e-84
46	24	2.471952e-84
46	25	5.252978e-84
46	26	9.252206e-84
46	27	0.000000e+00
46	28	0.000000e+00
46	29	1.212142e-84
46	30	1.462681e-84
46	31	2.464527e-84
46	32	5.245420e-84
46	33	9.141726e-84
46	34	0.000000e+00
46	35	0.000000e+00
46	36	2.651059e-84
46	37	2.605505e-84
46	38	5.128355e-84
46	39	9.404384e-84
46	40	1.361635e-83
46	41	0.000000e+00
46	42	0.000000e+00
46	43	2.449241e-84
46	44	3.585750e-84
46	45	6.257342e-84
46	46	2.141903e-83
46	47	2.161228e-83
46	48	0.000000e+00
46	49	0.000000e+00
46	50	1.381743e-84
46	51	1.785878e-84
46	52	2.580013e-84
46	53	5.934741e-84
46	54	1.221006e-83
46	55	0.000000e+00
46	56	0.000000e+00
46	57	1.062819e-84
46	58	9.719501e-85
46	59	2.336588e-84
46	60	6.631059e-84
46	61	1.242637e-83
46	62	0.000000e+00
46	63	0.000000e+00
46	64	0.000000e+00
47	0	0.000000e+00
47	1	2.342983e-84
47	2	2.832167e-84
47	3	4.766034e-84
47	4	9.859847e-84
47	5	1.670089e-83
47	6	0.000000e+00
47	7	0.000000e+00
47	8	2.314679e-84
47	9	2.867229e-84
47	10	4.750442e-84
47	11	9.869166e-84
47	12	1.656777e-83
47	13	0.000000e+00
47	14	0.000000e+00
47	15	2.366792e-84
47	16	2.840754e-84
47	17	4.800504e-84
47	18	9.986433e-84
47	19	1.692166e-83
47	20	0.000000e+00
47	21	0.000000e+00
47	22	2.361326e-84
47	23	2.761402e-84
47	24	4.745735e-84
47	25	9.856842e-84
47	26	1.685656e-83
47	27	0.000000e+00
47	28	0.000000e+00
47	29	2.335978e-84
47	30	2.819187e-84
47	31	4.749563e-84
47	32	9.867531e-84
47	33	1.669526e-83
47	34	0.000000e+00
47	35	0.000000e+00
47	36	5.176579e-84
47	37	5.115806e-84
47	38	1.014795e-83
47	39	1.778779e-83
47	40	2.616835e-83
47	41	0.000000e+00
47	42	0.000000e+00
47	43	4.121093e-84
47	44	6.492579e-84
47	45	1.132938e-83
47	46	2.161228e-83
47	47	6.716094e-83
47	48	0.000000e+00
47	49	0.000000e+00
47	50	2.977994e-84
47	51	3.671900e-84
47	52	5.164949e-84
47	53	1.178259e-83
47	54	2.235414e-83
47	55	0.000000e+00
47	56	0.000000e+00
47	57	2.271029e-84
47	58	2.064657e-84
47	59	4.638713e-84
47	60	1.342361e-83
47	61	2.394976e-83
47	62	0.000000e+00
47	63	0.000000e+00
47	64	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	0.000000e+00
48	3	0.000000e+00
48	4	0.000000e+00
48	5	0.000000e+00
48	6	0.000000e+00
48	7	0.000000e+00
48	8	0.000000e+00
48	9	0.000000e+00
48	10	0.000000e+00
48	11	0.000000e+00
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	0.000000e+00
48	17	0.000000e+00
48	18	0.000000e+00
48	19	0.000000e+00
48	20	0.000000e+00
48	21	0.000000e+00
48	22	0.000000e+00
48	23	0.000000e+00
48	24	0.000000e+00
48	25	0.000000e+00
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	0.000000e+00
48	31	0.000000e+00
48	32	0.000000e+00
48	33	0.000000e+00
48	34	0.000000e+00
48	35	0.000000e+00
48	36	0.000000e+00
48	37	0.000000e+00
48	38	0.000000e+00
48	39	0.000000e+00
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	0.000000e+00
48	45	0.000000e+00
48	46	0.000000e+00
48	47	0.000000e+00
48	48	0.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	0.000000e+00
48	52	0.000000e+00
48	53	0.000000e+00
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	0.000000e+00
48	59	0.000000e+00
48	60	0.000000e+00
48	61	0.000000e+00
48	62	0.000000e+00
48	63	0.000000e+00
48	64	0.000000e+00
49	0	0.000000e+00
49	1	0.000000e+00
49	2	0.000000e+00
49	3	0.000000e+00
49	4	0.000000e+00
49	5	0.000000e+00
49	6	0.000000e+00
49	7	0.000000e+00
49	8	0.000000e+00
49	9	0.000000e+00
49	10	0.000000e+00
49	11	0.000000e+00
49	12	0.000000e+00
49	13	0.000000e+00
49	14	0.000000e+00
49	15	0.000000e+00
49	16	0.000000e+00
49	17	0.000000e+00
49	18	0.000000e+00
49	19	0.000000e+00
49	20	0.000000e+00
49	21	0.000000e+00
49	22	0.000000e+00
49	23	0.000000e+00
49	24	0.000000e+00
49	25	0.000000e+00
49	26	0.000000e+00
49	27	0.000000e+00
49	28	0.000000e+00
49	29	0.000000e+00
49	30	0.000000e+00
49	31	0.000000e+00
49	32	0.000000e+00
49	33	0.000000e+00
49	34	0.000000e+00
49	35	0.000000e+00
49	36	0.000000e+00
49	37	0.000000e+00
49	38	0.000000e+00
49	39	0.000000e+00
49	40	0.000000e+00
49	41	0.000000e+00
49	42	0.000000e+00
49	43	0.000000e+00
49	44	0.000000e+00
49	45	0.000000e+00
49	46	0.000000e+00
49	47	0.000000e+00
49	48	0.000000e+00
49	49	0.000000e+00
49	50	0.000000e+00
49	51	0.000000e+00
49	52	0.000000e+00
49	53	0.000000e+00
49	54	0.000000e+00
49	55	0.000000e+00
49	56	0.000000e+00
49	57	0.000000e+00
49	58	0.000000e+00
49	59	0.000000e+00
49	60	0.000000e+00
49	61	0.000000e+00
49	62	0.000000e+00
49	63	0.000000e+00
49	64	0.000000e+00
50	0	0.000000e+00
50	1	2.898315e-85
50	2	3.259407e-85
50	3	4.853142e-85
50	4	8.461557e-85
50	5	1.170978e-84
50	6	0.000000e+00
50	7	0.000000e+00
50	8	2.867431e-85
50	9	3.307314e-85
50	10	4.846962e-85
50	11	8.419467e-85
50	12	1.160360e-84
50	13	0.000000e+00
50	14	0.000000e+00
50	15	2.948255e-85
50	16	3.288426e-85
50	17	4.914708e-85
50	18	8.650622e-85
50	19	1.194736e-84
50	20	0.000000e+00
50	21	0.000000e+00
50	22	2.952925e-85
50	23	3.206236e-85
50	24	4.867089e-85
50	25	8.623553e-85
50	26	1.195093e-84
50	27	0.000000e+00
50	28	0.000000e+00
50	29	2.904705e-85
50	30	3.262394e-85
50	31	4.859917e-85
50	32	8.519951e-85
50	33	1.176821e-84
50	34	0.000000e+00
50	35	0.000000e+00
50	36	4.868612e-85
50	37	6.142047e-85
50	38	9.372218e-85
50	39	1.350139e-84
50	40	1.438854e-84
50	41	0.000000e+00
50	42	0.000000e+00
50	43	3.828453e-85
50	44	6.195895e-85
50	45	8.930791e-85
50	46	1.381743e-84
50	47	2.977994e-84
50	48	0.000000e+00
50	49	0.000000e+00
50	50	6.301011e-85
50	51	4.987214e-85
50	52	6.611511e-85
50	53	1.263656e-84
50	54	1.831743e-84
50	55	0.000000e+00
50	56	0.000000e+00
50	57	3.279135e-85
50	58	2.858911e-85
50	59	5.395284e-85
50	60	1.400828e-84
50	61	2.590414e-84
50	62	0.000000e+00
50	63	0.000000e+00
50	64	0.000000e+00
51	0	0.000000e+00
51	1	3.863563e-85
51	2	4.366536e-85
51	3	6.515011e-85
51	4	1.146889e-84
51	5	1.621966e-84
51	6	0.000000e+00
51	7	0.000000e+00
51	8	3.817931e-85
51	9	4.413391e-85
51	10	6.500994e-85
51	11	1.140169e-84
51	12	1.603900e-84
51	13	0.000000e+00
51	14	0.000000e+00
51	15	3.931151e-85
51	16	4.410975e-85
51	17	6.603787e-85
51	18	1.172966e-84
51	19	1.655627e-84
51	20	0.000000e+00
51	21	0.000000e+00
51	22	3.942452e-85
51	23	4.318056e-85
51	24	6.546799e-85
51	25	1.170536e-84
51	26	1.659809e-84
51	27	0.000000e+00
51	28	0.000000e+00
51	29	3.872388e-85
51	30	4.371610e-85
51	31	6.528314e-85
51	32	1.155048e-84
51	33	1.630238e-84
51	34	0.000000e+00
51	35	0.000000e+00
51	36	6.200216e-85
51	37	8.216257e-85
51	38	1.244842e-84
51	39	1.800694e-84
51	40	1.917831e-84
51	41	0.000000e+00
51	42	0.000000e+00
51	43	4.980195e-85
51	44	8.225787e-85
51	45	1.144873e-84
51	46	1.785878e-84
51	47	3.671900e-84
51	48	0.000000e+00
51	49	0.000000e+00
51	50	4.987214e-85
51	51	9.689578e-85
51	52	8.831679e-85
51	53	1.701968e-84
51	54	2.653543e-84
51	55	0.000000e+00
51	56	0.000000e+00
51	57	4.183572e-85
51	58	3.828875e-85
51	59	7.109961e-85
51	60	1.886864e-84
51	61	3.560518e-84
51	62	0.000000e+00
51	63	0.000000e+00
51	64	0.000000e+00
52	0	0.000000e+00
52	1	5.219697e-85
52	2	6.110103e-85
52	3	9.527421e-85
52	4	1.789869e-84
52	5	2.699558e-84
52	6	0.000000e+00
52	7	0.000000e+00
52	8	5.197388e-85
52	9	6.220820e-85
52	10	9.550199e-85
52	11	1.788901e-84
52	12	2.686138e-84
52	13	0.000000e+00
52	14	0.000000e+00
52	15	5.283614e-85
52	16	6.147052e-85
52	17	9.622602e-85
52	18	1.823965e-84
52	19	2.744731e-84
52	20	0.000000e+00
52	21	0.000000e+00
52	22	5.254584e-85
52	23	5.968122e-85
52	24	9.487900e-85
52	25	1.809606e-84
52	26	2.733226e-84
52	27	0.000000e+00
52	28	0.000000e+00
52	29	5.218485e-85
52	30	6.105084e-85
52	31	9.525347e-85
52	32	1.799335e-84
52	33	2.708005e-84
52	34	0.000000e+00
52	35	0.000000e+00
52	36	8.707327e-85
52	37	1.158543e-84
52	38	1.814476e-84
52	39	2.676099e-84
52	40	2.874101e-84
52	41	0.000000e+00
52	42	0.000000e+00
52	43	6.112117e-85
52	44	1.066971e-84
52	45	1.612209e-84
52	46	2.580013e-84
52	47	5.164949e-84
52	48	0.000000e+00
52	49	0.000000e+00
52	50	6.611511e-85
52	51	8.831679e-85
52	52	1.819760e-84
52	53	2.571293e-84
52	54	4.131839e-84
52	55	0.000000e+00
52	56	0.000000e+00
52	57	5.673771e-85
52	58	5.155849e-85
52	59	1.059223e-84
52	60	2.762805e-84
52	61	5.200381e-84
52	62	0.000000e+00
52	63	0.000000e+00
52	64	0.000000e+00
53	0	0.000000e+00
53	1	1.008586e-84
53	2	1.209042e-84
53	3	1.986483e-84
53	4	3.897478e-84
53	5	6.123230e-84
53	6	0.000000e+00
53	7	0.000000e+00
53	8	1.006928e-84
53	9	1.234822e-84
53	10	1.994042e-84
53	11	3.911519e-84
53	12	6.102394e-84
53	13	0.000000e+00
53	14	0.000000e+00
53	15	1.018894e-84
53	16	1.215117e-84
53	17	2.005800e-84
53	18	3.965111e-84
53	19	6.217340e-84
53	20	0.000000e+00
53	21	0.000000e+00
53	22	1.010375e-84
53	23	1.175234e-84
53	24	1.974788e-84
53	25	3.917995e-84
53	26	6.181265e-84
53	27	0.000000e+00
53	28	0.000000e+00
53	29	1.007580e-84
53	30	1.207389e-84
53	31	1.985860e-84
53	32	3.916558e-84
53	33	6.137640e-84
53	34	0.000000e+00
53	35	0.000000e+00
53	36	1.810029e-84
53	37	2.286468e-84
53	38	3.839857e-84
53	39	5.941657e-84
53	40	7.246486e-84
53	41	0.000000e+00
53	42	0.000000e+00
53	43	1.394449e-84
53	44	2.430345e-84
53	45	3.407923e-84
53	46	5.934741e-84
53	47	1.178259e-83
53	48	0.000000e+00
53	49	0.000000e+00
53	50	1.263656e-84
53	51	1.701968e-84
53	52	2.571293e-84
53	53	7.462647e-84
53	54	9.637680e-84
53	55	0.000000e+00
53	56	0.000000e+00
53	57	1.136450e-84
53	58	1.035683e-84
53	59	2.163522e-84
53	60	5.807254e-84
53	61	1.094511e-83
53	62	0.000000e+00
53	63	0.000000e+00
53	64	0.000000e+00
54	0	0.000000e+00
54	1	1.476652e-84
54	2	1.770743e-84
54	3	2.905314e-84
54	4	6.185613e-84
54	5	1.086744e-83
54	6	0.000000e+00
54	7	0.000000e+00
54	8	1.475099e-84
54	9	1.801176e-84
54	10	2.927387e-84
54	11	6.184400e-84
54	12	1.080471e-83
54	13	0.000000e+00
54	14	0.000000e+00
54	15	1.491105e-84
54	16	1.780020e-84
54	17	2.923169e-84
54	18	6.293444e-84
54	19	1.105822e-83
54	20	0.000000e+00
54	21	0.000000e+00
54	22	1.479032e-84
54	23	1.728999e-84
54	24	2.866489e-84
54	25	6.242074e-84
54	26	1.102125e-83
54	27	0.000000e+00
54	28	0.000000e+00
54	29	1.475206e-84
54	30	1.767544e-84
54	31	2.898534e-84
54	32	6.211734e-84
54	33	1.090596e-83
54	34	0.000000e+00
54	35	0.000000e+00
54	36	2.915475e-84
54	37	3.781211e-84
54	38	6.433432e-84
54	39	1.170216e-83
54	40	1.656175e-83
54	41	0.000000e+00
54	42	0.000000e+00
54	43	2.883775e-84
54	44	4.376643e-84
54	45	6.335727e-84
54	46	1.221006e-83
54	47	2.235414e-83
54	48	0.000000e+00
54	49	0.000000e+00
54	50	1.831743e-84
54	51	2.653543e-84
54	52	4.131839e-84
54	53	9.637680e-84
54	54	2.887467e-83
54	55	0.000000e+00
54	56	0.000000e+00
54	57	1.497919e-84
54	58	1.510996e-84
54	59	3.705195e-84
54	60	9.435355e-84
54	61	2.047931e-83
54	62	0.000000e+00
54	63	0.000000e+00
54	64	0.000000e+00
55	0	0.000000e+00
55	1	0.000000e+00
55	2	0.000000e+00
55	3	0.000000e+00
55	4	0.000000e+00
55	5	0.000000e+00
55	6	0.000000e+00
55	7	0.000000e+00
55	8	0.000000e+00
55	9	0.000000e+00
55	10	0.000000e+00
55	11	0.000000e+00
55	12	0.000000e+00
55	13	0.000000e+00
55	14	0.000000e+00
55	15	0.000000e+00
55	16	0.000000e+00
55	17	0.000000e+00
55	18	0.000000e+00
55	19	0.000000e+00
55	20	0.000000e+00
55	21	0.000000e+00
55	22	0.000000e+00
55	23	0.000000e+00
55	24	0.000000e+00
55	25	0.000000e+00
55	26	0.000000e+00
55	27	0.000000e+00
55	28	0.000000e+00
55	29	0.000000e+00
55	30	0.000000e+00
55	31	0.000000e+00
55	32	0.000000e+00
55	33	0.000000e+00
55	34	0.000000e+00
55	35	0.000000e+00
55	36	0.000000e+00
55	37	0.000000e+00
55	38	0.000000e+00
55	39	0.000000e+00
55	40	0.000000e+00
55	41	0.000000e+00
55	42	0.000000e+00
55	43	0.000000e+00
55	44	0.000000e+00
55	45	0.000000e+00
55	46	0.000000e+00
55	47	0.000000e+00
55	48	0.000000e+00
55	49	0.000000e+00
55	50	0.000000e+00
55	51	0.000000e+00
55	52	0.000000e+00
55	53	0.000000e+00
55	54	0.000000e+00
55	55	0.000000e+00
55	56	0.000000e+00
55	57	0.000000e+00
55	58	0.000000e+00
55	59	0.000000e+00
55	60	0.000000e+00
55	61	0.000000e+00
55	62	0.000000e+00
55	63	0.000000e+00
55	64	0.000000e+00
56	0	0.000000e+00
56	1	0.000000e+00
56	2	0.000000e+00
56	3	0.000000e+00
56	4	0.000000e+00
56	5	0.000000e+00
56	6	0.000000e+00
56	7	0.000000e+00
56	8	0.000000e+00
56	9	0.000000e+00
56	10	0.000000e+00
56	11	0.000000e+00
56	12	0.000000e+00
56	13	0.000000e+00
56	14	0.000000e+00
56	15	0.000000e+00
56	16	0.000000e+00
56	17	0.000000e+00
56	18	0.000000e+00
56	19	0.000000e+00
56	20	0.000000e+00
56	21	0.000000e+00
56	22	0.000000e+00
56	23	0.000000e+00
56	24	0.000000e+00
56	25	0.000000e+00
56	26	0.000000e+00
56	27	0.000000e+00
56	28	0.000000e+00
56	29	0.000000e+00
56	30	0.000000e+00
56	31	0.000000e+00
56	32	0.000000e+00
56	33	0.000000e+00
56	34	0.000000e+00
56	35	0.000000e+00
56	36	0.000000e+00
56	37	0.000000e+00
56	38	0.000000e+00
56	39	0.000000e+00
56	40	0.000000e+00
56	41	0.000000e+00
56	42	0.000000e+00
56	43	0.000000e+00
56	44	0.000000e+00
56	45	0.000000e+00
56	46	0.000000e+00
56	47	0.000000e+00
56	48	0.000000e+00
56	49	0.000000e+00
56	50	0.000000e+00
56	51	0.000000e+00
56	52	0.000000e+00
56	53	0.000000e+00
56	54	0.000000e+00
56	55	0.000000e+00
56	56	0.000000e+00
56	57	0.000000e+00
56	58	0.000000e+00
56	59	0.000000e+00
56	60	0.000000e+00
56	61	0.000000e+00
56	62	0.000000e+00
56	63	0.000000e+00
56	64	0.000000e+00
57	0	0.000000e+00
57	1	2.258635e-85
57	2	2.516852e-85
57	3	3.807926e-85
57	4	6.880149e-85
57	5	9.811351e-85
57	6	0.000000e+00
57	7	0.000000e+00
57	8	2.249067e-85
57	9	2.567130e-85
57	10	3.833040e-85
57	11	6.883051e-85
57	12	9.803880e-85
57	13	0.000000e+00
57	14	0.000000e+00
57	15	2.285943e-85
57	16	2.532910e-85
57	17	3.849596e-85
57	18	7.014897e-85
57	19	9.957796e-85
57	20	0.000000e+00
57	21	0.000000e+00
57	22	2.272211e-85
57	23	2.452001e-85
57	24	3.780067e-85
57	25	6.955744e-85
57	26	9.877340e-85
57	27	0.000000e+00
57	28	0.000000e+00
57	29	2.257449e-85
57	30	2.515298e-85
57	31	3.813505e-85
57	32	6.919720e-85
57	33	9.836337e-85
57	34	0.000000e+00
57	35	0.000000e+00
57	36	3.380365e-85
57	37	4.555943e-85
57	38	6.335331e-85
57	39	9.734411e-85
57	40	9.506412e-85
57	41	0.000000e+00
57	42	0.000000e+00
57	43	3.326054e-85
57	44	5.458612e-85
57	45	6.727601e-85
57	46	1.062819e-84
57	47	2.271029e-84
57	48	0.000000e+00
57	49	0.000000e+00
57	50	3.279135e-85
57	51	4.183572e-85
57	52	5.673771e-85
57	53	1.136450e-84
57	54	1.497919e-84
57	55	0.000000e+00
57	56	0.000000e+00
57	57	5.162610e-85
57	58	2.829974e-85
57	59	4.993095e-85
57	60	1.267585e-84
57	61	2.427557e-84
57	62	0.000000e+00
57	63	0.000000e+00
57	64	0.000000e+00
58	0	0.000000e+00
58	1	2.121777e-85
58	2	2.412688e-85
58	3	3.576279e-85
58	4	6.333474e-85
58	5	9.103436e-85
58	6	0.000000e+00
58	7	0.000000e+00
58	8	2.099339e-85
58	9	2.441876e-85
58	10	3.596138e-85
58	11	6.333273e-85
58	12	9.075707e-85
58	13	0.000000e+00
58	14	0.000000e+00
58	15	2.152986e-85
58	16	2.433803e-85
58	17	3.614028e-85
58	18	6.451389e-85
58	19	9.251821e-85
58	20	0.000000e+00
58	21	0.000000e+00
58	22	2.155718e-85
58	23	2.377557e-85
58	24	3.552712e-85
58	25	6.396955e-85
58	26	9.197568e-85
58	27	0.000000e+00
58	28	0.000000e+00
58	29	2.122937e-85
58	30	2.412982e-85
58	31	3.579800e-85
58	32	6.364329e-85
58	33	9.131825e-85
58	34	0.000000e+00
58	35	0.000000e+00
58	36	3.318901e-85
58	37	4.469871e-85
58	38	6.279508e-85
58	39	9.977115e-85
58	40	1.007113e-84
58	41	0.000000e+00
58	42	0.000000e+00
58	43	3.250346e-85
58	44	5.077148e-85
58	45	6.196903e-85
58	46	9.719501e-85
58	47	2.064657e-84
58	48	0.000000e+00
58	49	0.000000e+00
58	50	2.858911e-85
58	51	3.828875e-85
58	52	5.155849e-85
58	53	1.035683e-84
58	54	1.510996e-84
58	55	0.000000e+00
58	56	0.000000e+00
58	57	2.829974e-85
58	58	4.157087e-85
58	59	4.580765e-85
58	60	1.141018e-84
58	61	2.103458e-84
58	62	0.000000e+00
58	63	0.000000e+00
58	64	0.000000e+00
59	0	0.000000e+00
59	1	4.091757e-85
59	2	4.746413e-85
59	3	7.278707e-85
59	4	1.406683e-84
59	5	2.240158e-84
59	6	0.000000e+00
59	7	0.000000e+00
59	8	4.085257e-85
59	9	4.857926e-85
59	10	7.370244e-85
59	11	1.410295e-84
59	12	2.236743e-84
59	13	0.000000e+00
59	14	0.000000e+00
59	15	4.134466e-85
59	16	4.764772e-85
59	17	7.322490e-85
59	18	1.429313e-84
59	19	2.273360e-84
59	20	0.000000e+00
59	21	0.000000e+00
59	22	4.100119e-85
59	23	4.597500e-85
59	24	7.142227e-85
59	25	1.412704e-84
59	26	2.255180e-84
59	27	0.000000e+00
59	28	0.000000e+00
59	29	4.087687e-85
59	30	4.738754e-85
59	31	7.269514e-85
59	32	1.411625e-84
59	33	2.244999e-84
59	34	0.000000e+00
59	35	0.000000e+00
59	36	6.981209e-85
59	37	9.229796e-85
59	38	1.410008e-84
59	39	2.361503e-84
59	40	2.603961e-84
59	41	0.000000e+00
59	42	0.000000e+00
59	43	6.051324e-85
59	44	9.444713e-85
59	45	1.357654e-84
59	46	2.336588e-84
59	47	4.638713e-84
59	48	0.000000e+00
59	49	0.000000e+00
59	50	5.395284e-85
59	51	7.109961e-85
59	52	1.059223e-84
59	53	2.163522e-84
59	54	3.705195e-84
59	55	0.000000e+00
59	56	0.000000e+00
59	57	4.993095e-85
59	58	4.580765e-85
59	59	1.413042e-84
59	60	2.391236e-84
59	61	4.552474e-84
59	62	0.000000e+00
59	63	0.000000e+00
59	64	0.000000e+00
60	0	0.000000e+00
60	1	1.121088e-84
60	2	1.333005e-84
60	3	2.149945e-84
60	4	4.231254e-84
60	5	6.695747e-84
60	6	0.000000e+00
60	7	0.000000e+00
60	8	1.118819e-84
60	9	1.360736e-84
60	10	2.162211e-84
60	11	4.249774e-84
60	12	6.663936e-84
60	13	0.000000e+00
60	14	0.000000e+00
60	15	1.134299e-84
60	16	1.340548e-84
60	17	2.171305e-84
60	18	4.301347e-84
60	19	6.799138e-84
60	20	0.000000e+00
60	21	0.000000e+00
60	22	1.125238e-84
60	23	1.297316e-84
60	24	2.133702e-84
60	25	4.244422e-84
60	26	6.767857e-84
60	27	0.000000e+00
60	28	0.000000e+00
60	29	1.121110e-84
60	30	1.331864e-84
60	31	2.150707e-84
60	32	4.249394e-84
60	33	6.710093e-84
60	34	0.000000e+00
60	35	0.000000e+00
60	36	1.944782e-84
60	37	2.523165e-84
60	38	4.204124e-84
60	39	6.626377e-84
60	40	8.192745e-84
60	41	0.000000e+00
60	42	0.000000e+00
60	43	1.618534e-84
60	44	2.660820e-84
60	45	3.789126e-84
60	46	6.631059e-84
60	47	1.342361e-83
60	48	0.000000e+00
60	49	0.000000e+00
60	50	1.400828e-84
60	51	1.886864e-84
60	52	2.762805e-84
60	53	5.807254e-84
60	54	9.435355e-84
60	55	0.000000e+00
60	56	0.000000e+00
60	57	1.267585e-84
60	58	1.141018e-84
60	59	2.391236e-84
60	60	8.315799e-84
60	61	1.239489e-83
60	62	0.000000e+00
60	63	0.000000e+00
60	64	0.000000e+00
61	0	0.000000e+00
61	1	1.932777e-84
61	2	2.288634e-84
61	3	3.646047e-84
61	4	7.145003e-84
61	5	1.095597e-83
61	6	0.000000e+00
61	7	0.000000e+00
61	8	1.937356e-84
61	9	2.338764e-84
61	10	3.671070e-84
61	11	7.163334e-84
61	12	1.090197e-83
61	13	0.000000e+00
61	14	0.000000e+00
61	15	1.954717e-84
61	16	2.303741e-84
61	17	3.684096e-84
61	18	7.279567e-84
61	19	1.113633e-83
61	20	0.000000e+00
61	21	0.000000e+00
61	22	1.930941e-84
61	23	2.228065e-84
61	24	3.617756e-84
61	25	7.201112e-84
61	26	1.109040e-83
61	27	0.000000e+00
61	28	0.000000e+00
61	29	1.933470e-84
61	30	2.289148e-84
61	31	3.649962e-84
61	32	7.186346e-84
61	33	1.098825e-83
61	34	0.000000e+00
61	35	0.000000e+00
61	36	3.485902e-84
61	37	4.661235e-84
61	38	7.591467e-84
61	39	1.227115e-83
61	40	1.699767e-83
61	41	0.000000e+00
61	42	0.000000e+00
61	43	3.859305e-84
61	44	5.482563e-84
61	45	7.079799e-84
61	46	1.242637e-83
61	47	2.394976e-83
61	48	0.000000e+00
61	49	0.000000e+00
61	50	2.590414e-84
61	51	3.560518e-84
61	52	5.200381e-84
61	53	1.094511e-83
61	54	2.047931e-83
61	55	0.000000e+00
61	56	0.000000e+00
61	57	2.427557e-84
61	58	2.103458e-84
61	59	4.552474e-84
61	60	1.239489e-83
61	61	3.234763e-83
61	62	0.000000e+00
61	63	0.000000e+00
61	64	0.000000e+00
62	0	0.000000e+00
62	1	0.000000e+00
62	2	0.000000e+00
62	3	0.000000e+00
62	4	0.000000e+00
62	5	0.000000e+00
62	6	0.000000e+00
62	7	0.000000e+00
62	8	0.000000e+00
62	9	0.000000e+00
62	10	0.000000e+00
62	11	0.000000e+00
62	12	0.000000e+00
62	13	0.000000e+00
62	14	0.000000e+00
62	15	0.000000e+00
62	16	0.000000e+00
62	17	0.000000e+00
62	18	0.000000e+00
62	19	0.000000e+00
62	20	0.000000e+00
62	21	0.000000e+00
62	22	0.000000e+00
62	23	0.000000e+00
62	24	0.000000e+00
62	25	0.000000e+00
62	26	0.000000e+00
62	27	0.000000e+00
62	28	0.000000e+00
62	29	0.000000e+00
62	30	0.000000e+00
62	31	0.000000e+00
62	32	0.000000e+00
62	33	0.000000e+00
62	34	0.000000e+00
62	35	0.000000e+00
62	36	0.000000e+00
62	37	0.000000e+00
62	38	0.000000e+00
62	39	0.000000e+00
62	40	0.000000e+00
62	41	0.000000e+00
62	42	0.000000e+00
62	43	0.000000e+00
62	44	0.000000e+00
62	45	0.000000e+00
62	46	0.000000e+00
62	47	0.000000e+00
62	48	0.000000e+00
62	49	0.000000e+00
62	50	0.000000e+00
62	51	0.000000e+00
62	52	0.000000e+00
62	53	0.000000e+00
62	54	0.000000e+00
62	55	0.000000e+00
62	56	0.000000e+00
62	57	0.000000e+00
62	58	0.000000e+00
62	59	0.000000e+00
62	60	0.000000e+00
62	61	0.000000e+00
62	62	0.000000e+00
62	63	0.000000e+00
62	64	0.000000e+00
63	0	0.000000e+00
63	1	0.000000e+00
63	2	0.000000e+00
63	3	0.000000e+00
63	4	0.000000e+00
63	5	0.000000e+00
63	6	0.000000e+00
63	7	0.000000e+00
63	8	0.000000e+00
63	9	0.000000e+00
63	10	0.000000e+00
63	11	0.000000e+00
63	12	0.000000e+00
63	13	0.000000e+00
63	14	0.000000e+00
63	15	0.000000e+00
63	16	0.000000e+00
63	17	0.000000e+00
63	18	0.000000e+00
63	19	0.000000e+00
63	20	0.000000e+00
63	21	0.000000e+00
63	22	0.000000e+00
63	23	0.000000e+00
63	24	0.000000e+00
63	25	0.000000e+00
63	26	0.000000e+00
63	27	0.000000e+00
63	28	0.000000e+00
63	29	0.000000e+00
63	30	0.000000e+00
63	31	0.000000e+00
63	32	0.000000e+00
63	33	0.000000e+00
63	34	0.000000e+00
63	35	0.000000e+00
63	36	0.000000e+00
63	37	0.000000e+00
63	38	0.000000e+00
63	39	0.000000e+00
63	40	0.000000e+00
63	41	0.000000e+00
63	42	0.000000e+00
63	43	0.000000e+00
63	44	0.000000e+00
63	45	0.000000e+00
63	46	0.000000e+00
63	47	0.000000e+00
63	48	0.000000e+00
63	49	0.000000e+00
63	50	0.000000e+00
63	51	0.000000e+00
63	52	0.000000e+00
63	53	0.000000e+00
63	54	0.000000e+00
63	55	0.000000e+00
63	56	0.000000e+00
63	57	0.000000e+00
63	58	0.000000e+00
63	59	0.000000e+00
63	60	0.000000e+00
63	61	0.000000e+00
63	62	0.000000e+00
63	63	0.000000e+00
63	64	0.000000e+00
64	0	0.000000e+00
64	1	0.000000e+00
64	2	0.000000e+00
64	3	0.000000e+00
64	4	0.000000e+00
64	5	0.000000e+00
64	6	0.000000e+00
64	7	0.000000e+00
64	8	0.000000e+00
64	9	0.000000e+00
64	10	0.000000e+00
64	11	0.000000e+00
64	12	0.000000e+00
64	13	0.000000e+00
64	14	0.000000e+00
64	15	0.000000e+00
64	16	0.000000e+00
64	17	0.000000e+00
64	18	0.000000e+00
64	19	0.000000e+00
64	20	0.000000e+00
64	21	0.000000e+00
64	22	0.000000e+00
64	23	0.000000e+00
64	24	0.000000e+00
64	25	0.000000e+00
64	26	0.000000e+00
64	27	0.000000e+00
64	28	0.000000e+00
64	29	0.000000e+00
64	30	0.000000e+00
64	31	0.000000e+00
64	32	0.000000e+00
64	33	0.000000e+00
64	34	0.000000e+00
64	35	0.000000e+00
64	36	0.000000e+00
64	37	0.000000e+00
64	38	0.000000e+00
64	39	0.000000e+00
64	40	0.000000e+00
64	41	0.000000e+00
64	42	0.000000e+00
64	43	0.000000e+00
64	44	0.000000e+00
64	45	0.000000e+00
64	46	0.000000e+00
64	47	0.000000e+00
64	48	0.000000e+00
64	49	0.000000e+00
64	50	0.000000e+00
64	51	0.000000e+00
64	52	0.000000e+00
64	53	0.000000e+00
64	54	0.000000e+00
64	55	0.000000e+00
64	56	0.000000e+00
64	57	0.000000e+00
64	58	0.000000e+00
64	59	0.000000e+00
64	60	0.000000e+00
64	61	0.000000e+00
64	62	0.000000e+00
64	63	0.000000e+00
64	64	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_covariance_dpt.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
1	0	0.000000e+00
1	1	1.443891e-79
1	2	1.026550e-79
1	3	6.951366e-80
1	4	3.125421e-80
1	5	5.574319e-81
1	6	1.239398e-82
1	7	4.832128e-85
1	8	0.000000e+00
1	9	1.425079e-79
1	10	1.029153e-79
1	11	6.967946e-80
1	12	3.096479e-80
1	13	5.636936e-81
1	14	1.339849e-82
1	15	2.361408e-85
1	16	0.000000e+00
1	17	1.456704e-79
1	18	1.035949e-79
1	19	7.016501e-80
1	20	3.179060e-80
1	21	5.583545e-81
1	22	1.284624e-82
1	23	1.990031e-85
1	24	0.000000e+00
1	25	1.447868e-79
1	26	1.021005e-79
1	27	6.912022e-80
1	28	3.172690e-80
1	29	5.449771e-81
1	30	1.222746e-82
1	31	1.739915e-85
1	32	0.000000e+00
1	33	1.437026e-79
1	34	1.025760e-79
1	35	6.941638e-80
1	36	3.131009e-80
1	37	5.543202e-81
1	38	1.288924e-82
1	39	2.057111e-85
1	40	0.000000e+00
1	41	2.166253e-79
1	42	1.314919e-79
1	43	1.017459e-79
1	44	5.257205e-80
1	45	1.498022e-80
1	46	5.147512e-82
1	47	0.000000e+00
1	48	0.000000e+00
1	49	2.505245e-79
1	50	1.404671e-79
1	51	4.963099e-80
1	52	1.470125e-80
1	53	-4.317554e-82
1	54	-1.441296e-82
1	55	0.000000e+00
1	56	0.000000e+00
1	57	1.247394e-79
1	58	1.231057e-79
1	59	8.754920e-80
1	60	6.976938e-80
1	61	2.306397e-80
1	62	1.237433e-81
1	63	0.000000e+00
1	64	0.000000e+00
1	65	9.637798e-80
1	66	1.051038e-79
1	67	6.123228e-80
1	68	4.518943e-80
1	69	2.053031e-80
1	70	4.399674e-82
1	71	0.000000e+00
1	72	0.000000e+00
1	73	0.000000e+00
2	0	0.000000e+00
2	1	1.026550e-79
2	2	9.791520e-80
2	3	7.539498e-80
2	4	3.210482e-80
2	5	5.874621e-81
2	6	1.377243e-82
2	7	6.222269e-85
2	8	0.000000e+00
2	9	1.019400e-79
2	10	9.786650e-80
2	11	7.571149e-80
2	12	3.201255e-80
2	13	5.965234e-81
2	14	1.425073e-82
2	15	1.889905e-85
2	16	0.000000e+00
2	17	1.044955e-79
2	18	9.828844e-80
2	19	7.598590e-80
2	20	3.260297e-80
2	21	5.874417e-81
2	22	1.396820e-82
2	23	1.961467e-85
2	24	0.000000e+00
2	25	1.040281e-79
2	26	9.674672e-80
2	27	7.475345e-80
2	28	3.235291e-80
2	29	5.720167e-81
2	30	1.343936e-82
2	31	2.016857e-85
2	32	0.000000e+00
2	33	1.030323e-79
2	34	9.737384e-80
2	35	7.522094e-80
2	36	3.215938e-80
2	37	5.841887e-81
2	38	1.396541e-82
2	39	1.942855e-85
2	40	0.000000e+00
2	41	1.532848e-79
2	42	1.078767e-79
2	43	9.438800e-80
2	44	4.973337e-80
2	45	1.559174e-80
2	46	5.373472e-82
2	47	0.000000e+00
2	48	0.000000e+00
2	49	1.751761e-79
2	50	1.094870e-79
2	51	3.563374e-80
2	52	-2.366229e-81
2	53	-2.000900e-81
2	54	-3.295485e-82
2	55	0.000000e+00
2	56	0.000000e+00
2	57	7.360227e-80
2	58	9.693201e-80
2	59	7.908835e-80
2	60	5.843933e-80
2	61	1.989602e-80
2	62	1.275327e-81
2	63	0.000000e+00
2	64	0.000000e+00
2	65	6.557655e-80
2	66	8.187540e-80
2	67	5.384635e-80
2	68	3.671179e-80
2	69	1.508617e-80
2	70	4.169611e-82
2	71	0.000000e+00
2	72	0.000000e+00
2	73	0.000000e+00
3	0	0.000000e+00
3	1	6.951366e-80
3	2	7.539498e-80
3	3	6.456153e-80
3	4	2.729691e-80
3	5	5.053714e-81
3	6	1.248588e-82
3	7	5.691730e-85
3	8	0.000000e+00
3	9	6.916774e-80
3	10	7.578145e-80
3	11	6.450913e-80
3	12	2.722829e-80
3	13	5.118688e-81
3	14	1.278335e-82
3	15	1.322263e-85
3	16	0.000000e+00
3	17	7.075775e-80
3	18	7.613010e-80
3	19	6.476730e-80
3	20	2.772322e-80
3	21	5.057655e-81
3	22	1.257580e-82
3	23	1.658259e-85
3	24	0.000000e+00
3	25	7.032046e-80
3	26	7.494881e-80
3	27	6.375920e-80
3	28	2.751211e-80
3	29	4.941038e-81
3	30	1.212359e-82
3	31	1.895133e-85
3	32	0.000000e+00
3	33	6.980062e-80
3	34	7.541957e-80
3	35	6.410821e-80
3	36	2.734725e-80
3	37	5.028323e-81
3	38	1.255960e-82
3	39	1.589202e-85
3	40	0.000000e+00
3	41	1.062135e-79
3	42	8.031217e-80
3	43	7.426792e-80
3	44	3.899721e-80
3	45	1.281362e-80
3	46	4.297325e-82
3	47	0.000000e+00
3	48	0.000000e+00
3	49	1.185505e-79
3	50	8.211720e-80
3	51	2.674131e-80
3	52	-7.191546e-81
3	53	-2.147672e-81
3	54	-1.947718e-82
3	55	0.000000e+00
3	56	0.000000e+00
3	57	5.029439e-80
3	58	7.238421e-80
3	59	6.496883e-80
3	60	4.612118e-80
3	61	1.513737e-80
3	62	1.021380e-81
3	63	0.000000e+00
3	64	0.000000e+00
3	65	4.626148e-80
3	66	6.465969e-80
3	67	4.331530e-80
3	68	2.849376e-80
3	69	1.078790e-80
3	70	3.364358e-82
3	71	0.000000e+00
3	72	0.000000e+00
3	73	0.000000e+00
4	0	0.000000e+00
4	1	3.125421e-80
4	2	3.210482e-80
4	3	2.729691e-80
4	4	1.296185e-80
4	5	2.665811e-81
4	6	6.765848e-83
4	7	2.827357e-85
4	8	0.000000e+00
4	9	3.111721e-80
4	10	3.231671e-80
4	11	2.738599e-80
4	12	1.277361e-80
4	13	2.678495e-81
4	14	6.994853e-83
4	15	9.044883e-86
4	16	0.000000e+00
4	17	3.175602e-80
4	18	3.239106e-80
4	19	2.752980e-80
4	20	1.307558e-80
4	21	2.677046e-81
4	22	6.868649e-83
4	23	9.708498e-86
4	24	0.000000e+00
4	25	3.151703e-80
4	26	3.182790e-80
4	27	2.711577e-80
4	28	1.303249e-80
4	29	2.635653e-81
4	30	6.636049e-83
4	31	1.019723e-85
4	32	0.000000e+00
4	33	3.133801e-80
4	34	3.210199e-80
4	35	2.724390e-80
4	36	1.288632e-80
4	37	2.654568e-81
4	38	6.860521e-83
4	39	9.556153e-86
4	40	0.000000e+00
4	41	4.988292e-80
4	42	3.786488e-80
4	43	3.307095e-80
4	44	1.704684e-80
4	45	5.540189e-81
4	46	1.904022e-82
4	47	0.000000e+00
4	48	0.000000e+00
4	49	5.839683e-80
4	50	3.892505e-80
4	51	1.446994e-80
4	52	-1.202000e-81
4	53	-1.975685e-82
4	54	-1.647950e-83
4	55	0.000000e+00
4	56	0.000000e+00
4	57	2.335868e-80
4	58	3.280911e-80
4	59	2.864851e-80
4	60	2.150585e-80
4	61	7.089422e-81
4	62	4.156033e-82
4	63	0.000000e+00
4	64	0.000000e+00
4	65	2.261651e-80
4	66	2.848098e-80
4	67	1.835159e-80
4	68	1.213997e-80
4	69	5.145625e-81
4	70	1.546857e-82
4	71	0.000000e+00
4	72	0.000000e+00
4	73	0.000000e+00
5	0	0.000000e+00
5	1	5.574319e-81
5	2	5.874621e-81
5	3	5.053714e-81
5	4	2.665811e-81
5	5	6.947432e-82
5	6	1.801724e-83
5	7	7.708589e-86
5	8	0.000000e+00
5	9	5.534407e-81
5	10	5.925472e-81
5	11	5.074375e-81
5	12	2.642316e-81
5	13	6.761900e-82
5	14	1.835072e-83
5	15	3.319614e-86
5	16	0.000000e+00
5	17	5.667206e-81
5	18	5.922819e-81
5	19	5.099291e-81
5	20	2.713908e-81
5	21	6.823149e-82
5	22	1.838265e-83
5	23	3.158838e-86
5	24	0.000000e+00
5	25	5.641393e-81
5	26	5.807611e-81
5	27	5.019402e-81
5	28	2.711727e-81
5	29	6.765057e-82
5	30	1.809949e-83
5	31	3.058424e-86
5	32	0.000000e+00
5	33	5.588055e-81
5	34	5.873559e-81
5	35	5.046954e-81
5	36	2.672973e-81
5	37	6.752627e-82
5	38	1.828857e-83
5	39	3.182042e-86
5	40	0.000000e+00
5	41	9.644286e-81
5	42	7.729882e-81
5	43	6.337937e-81
5	44	3.274068e-81
5	45	1.151098e-81
5	46	3.474796e-83
5	47	0.000000e+00
5	48	0.000000e+00
5	49	1.213577e-80
5	50	7.505310e-81
5	51	3.056739e-81
5	52	-1.820668e-82
5	53	6.589021e-84
5	54	8.154134e-84
5	55	0.000000e+00
5	56	0.000000e+00
5	57	3.710054e-81
5	58	6.180226e-81
5	59	5.101675e-81
5	60	3.999504e-81
5	61	1.365150e-81
5	62	7.696212e-83
5	63	0.000000e+00
5	64	0.000000e+00
5	65	4.343694e-81
5	66	4.784003e-81
5	67	2.909406e-81
5	68	1.509721e-81
5	69	8.073638e-82
5	70	2.694900e-83
5	71	0.000000e+00
5	72	0.000000e+00
5	73	0.000000e+00
6	0	0.000000e+00
6	1	1.239398e-82
6	2	1.377243e-82
6	3	1.248588e-82
6	4	6.765848e-83
6	5	1.801724e-83
6	6	1.657370e-84
6	7	2.517598e-87
6	8	0.000000e+00
6	9	1.222950e-82
6	10	1.385550e-82
6	11	1.250202e-82
6	12	6.679114e-83
6	13	1.785047e-83
6	14	5.956890e-85
6	15	1.137298e-87
6	16	0.000000e+00
6	17	1.264835e-82
6	18	1.391442e-82
6	19	1.261617e-82
6	20	6.904359e-83
6	21	1.823887e-83
6	22	5.903986e-85
6	23	1.045368e-87
6	24	0.000000e+00
6	25	1.268353e-82
6	26	1.369272e-82
6	27	1.245504e-82
6	28	6.930037e-83
6	29	1.821340e-83
6	30	5.756091e-85
6	31	9.854425e-88
6	32	0.000000e+00
6	33	1.244830e-82
6	34	1.378844e-82
6	35	1.247623e-82
6	36	6.792046e-83
6	37	1.801001e-83
6	38	5.887046e-85
6	39	1.060533e-87
6	40	0.000000e+00
6	41	2.343668e-82
6	42	1.986325e-82
6	43	1.635463e-82
6	44	7.519923e-83
6	45	2.472521e-83
6	46	8.818877e-85
6	47	0.000000e+00
6	48	0.000000e+00
6	49	2.870523e-82
6	50	2.094216e-82
6	51	1.068275e-82
6	52	-4.976974e-84
6	53	4.307883e-84
6	54	8.267560e-85
6	55	0.000000e+00
6	56	0.000000e+00
6	57	9.651690e-83
6	58	1.668968e-82
6	59	1.376279e-82
6	60	9.141984e-83
6	61	2.742698e-83
6	62	1.739364e-84
6	63	0.000000e+00
6	64	0.000000e+00
6	65	1.114262e-82
6	66	1.321761e-82
6	67	7.390872e-83
6	68	2.573138e-83
6	69	9.258686e-84
6	70	5.041520e-85
6	71	0.000000e+00
6	72	0.000000e+00
6	73	0.000000e+00
7	0	0.000000e+00
7	1	4.832128e-85
7	2	6.222269e-85
7	3	5.691730e-85
7	4	2.827357e-85
7	5	7.708589e-86
7	6	2.517598e-87
7	7	3.186311e-89
7	8	0.000000e+00
7	9	4.724546e-85
7	10	6.250254e-85
7	11	5.701986e-85
7	12	2.806366e-85
7	13	7.686939e-86
7	14	2.559948e-87
7	15	6.359176e-90
7	16	0.000000e+00
7	17	4.970494e-85
7	18	6.291212e-85
7	19	5.745579e-85
7	20	2.882364e-85
7	21	7.776478e-86
7	22	2.582201e-87
7	23	5.708580e-90
7	24	0.000000e+00
7	25	5.040214e-85
7	26	6.204511e-85
7	27	5.668707e-85
7	28	2.877907e-85
7	29	7.719148e-86
7	30	2.548791e-87
7	31	5.279128e-90
7	32	0.000000e+00
7	33	4.876044e-85
7	34	6.232558e-85
7	35	5.683243e-85
7	36	2.838786e-85
7	37	7.695261e-86
7	38	2.566917e-87
7	39	5.820073e-90
7	40	0.000000e+00
7	41	1.002368e-84
7	42	8.754841e-85
7	43	7.578318e-85
7	44	3.618167e-85
7	45	1.352055e-85
7	46	4.074979e-87
7	47	0.000000e+00
7	48	0.000000e+00
7	49	1.219928e-84
7	50	8.848042e-85
7	51	3.547567e-85
7	52	-1.082576e-85
7	53	-3.227926e-87
7	54	1.454682e-87
7	55	0.000000e+00
7	56	0.000000e+00
7	57	3.159079e-85
7	58	6.899309e-85
7	59	5.514008e-85
7	60	3.341401e-85
7	61	1.164973e-85
7	62	1.011925e-86
7	63	0.000000e+00
7	64	0.000000e+00
7	65	3.925613e-85
7	66	5.385924e-85
7	67	3.015839e-85
7	68	4.488597e-86
7	69	1.914483e-87
7	70	1.258282e-87
7	71	0.000000e+00
7	72	0.000000e+00
7	73	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
8	10	0.000000e+00
8	11	0.000000e+00
8	12	0.000000e+00
8	13	0.000000e+00
8	14	0.000000e+00
8	15	0.000000e+00
8	16	0.000000e+00
8	17	0.000000e+00
8	18	0.000000e+00
8	19	0.000000e+00
8	20	0.000000e+00
8	21	0.000000e+00
8	22	0.000000e+00
8	23	0.000000e+00
8	24	0.000000e+00
8	25	0.000000e+00
8	26	0.000000e+00
8	27	0.000000e+00
8	28	0.000000e+00
8	29	0.000000e+00
8	30	0.000000e+00
8	31	0.000000e+00
8	32	0.000000e+00
8	33	0.000000e+00
8	34	0.000000e+00
8	35	0.000000e+00
8	36	0.000000e+00
8	37	0.000000e+00
8	38	0.000000e+00
8	39	0.000000e+00
8	40	0.000000e+00
8	41	0.000000e+00
8	42	0.000000e+00
8	43	0.000000e+00
8	44	0.000000e+00
8	45	0.000000e+00
8	46	0.000000e+00
8	47	0.000000e+00
8	48	0.000000e+00
8	49	0.000000e+00
8	50	0.000000e+00
8	51	0.000000e+00
8	52	0.000000e+00
8	53	0.000000e+00
8	54	0.000000e+00
8	55	0.000000e+00
8	56	0.000000e+00
8	57	0.000000e+00
8	58	0.000000e+00
8	59	0.000000e+00
8	60	0.000000e+00
8	61	0.000000e+00
8	62	0.000000e+00
8	63	0.000000e+00
8	64	0.000000e+00
8	65	0.000000e+00
8	66	0.000000e+00
8	67	0.000000e+00
8	68	0.000000e+00
8	69	0.000000e+00
8	70	0.000000e+00
8	71	0.000000e+00
8	72	0.000000e+00
8	73	0.000000e+00
9	0	0.000000e+00
9	1	1.425079e-79
9	2	1.019400e-79
9	3	6.916774e-80
9	4	3.111721e-80
9	5	5.534407e-81
9	6	1.222950e-82
9	7	4.724546e-85
9	8	0.000000e+00
9	9	1.437438e-79
9	10	1.026573e-79
9	11	6.955405e-80
9	12	3.091388e-80
9	13	5.607683e-81
9	14	1.328406e-82
9	15	2.413566e-85
9	16	0.000000e+00
9	17	1.450289e-79
9	18	1.030444e-79
9	19	6.991686e-80
9	20	3.170830e-80
9	21	5.553311e-81
9	22	1.270925e-82
9	23	1.976763e-85
9	24	0.000000e+00
9	25	1.437019e-79
9	26	1.013370e-79
9	27	6.878523e-80
9	28	3.162461e-80
9	29	5.420437e-81
9	30	1.207957e-82
9	31	1.681517e-85
9	32	0.000000e+00
9	33	1.431822e-79
9	34	1.020842e-79
9	35	6.919462e-80
9	36	3.123404e-80
9	37	5.513367e-81
9	38	1.275546e-82
9	39	2.056523e-85
9	40	0.000000e+00
9	41	2.170014e-79
9	42	1.320203e-79
9	43	1.018452e-79
9	44	5.268107e-80
9	45	1.495666e-80
9	46	5.117242e-82
9	47	0.000000e+00
9	48	0.000000e+00
9	49	2.485194e-79
9	50	1.396618e-79
9	51	4.961150e-80
9	52	1.484258e-80
9	53	-3.361480e-82
9	54	-1.484352e-82
9	55	0.000000e+00
9	56	0.000000e+00
9	57	1.249737e-79
9	58	1.228111e-79
9	59	8.754930e-80
9	60	7.008786e-80
9	61	2.317011e-80
9	62	1.226325e-81
9	63	0.000000e+00
9	64	0.000000e+00
9	65	9.666959e-80
9	66	1.053307e-79
9	67	6.172404e-80
9	68	4.611799e-80
9	69	2.077414e-80
9	70	4.445115e-82
9	71	0.000000e+00
9	72	0.000000e+00
9	73	0.000000e+00
10	0	0.000000e+00
10	1	1.029153e-79
10	2	9.786650e-80
10	3	7.578145e-80
10	4	3.231671e-80
10	5	5.925472e-81
10	6	1.385550e-82
10	7	6.250254e-85
10	8	0.000000e+00
10	9	1.026573e-79
10	10	9.931672e-80
10	11	7.622808e-80
10	12	3.227374e-80
10	13	6.023854e-81
10	14	1.437520e-82
10	15	1.943875e-85
10	16	0.000000e+00
10	17	1.049112e-79
10	18	9.883748e-80
10	19	7.642444e-80
10	20	3.284699e-80
10	21	5.930361e-81
10	22	1.407432e-82
10	23	1.979568e-85
10	24	0.000000e+00
10	25	1.042104e-79
10	26	9.714196e-80
10	27	7.512618e-80
10	28	3.257982e-80
10	29	5.773776e-81
10	30	1.352980e-82
10	31	2.010315e-85
10	32	0.000000e+00
10	33	1.035006e-79
10	34	9.795462e-80
10	35	7.567086e-80
10	36	3.240397e-80
10	37	5.897863e-81
10	38	1.407444e-82
10	39	1.967841e-85
10	40	0.000000e+00
10	41	1.545017e-79
10	42	1.089611e-79
10	43	9.526609e-80
10	44	5.034401e-80
10	45	1.577860e-80
10	46	5.463970e-82
10	47	0.000000e+00
10	48	0.000000e+00
10	49	1.756798e-79
10	50	1.095532e-79
10	51	3.559950e-80
10	52	-2.531346e-81
10	53	-1.982390e-81
10	54	-3.410707e-82
10	55	0.000000e+00
10	56	0.000000e+00
10	57	7.364076e-80
10	58	9.726884e-80
10	59	7.955467e-80
10	60	5.899213e-80
10	61	2.018120e-80
10	62	1.288382e-81
10	63	0.000000e+00
10	64	0.000000e+00
10	65	6.606279e-80
10	66	8.214119e-80
10	67	5.424037e-80
10	68	3.737940e-80
10	69	1.533528e-80
10	70	4.278839e-82
10	71	0.000000e+00
10	72	0.000000e+00
10	73	0.000000e+00
11	0	0.000000e+00
11	1	6.967946e-80
11	2	7.571149e-80
11	3	6.450913e-80
11	4	2.738599e-80
11	5	5.074375e-81
11	6	1.250202e-82
11	7	5.701986e-85
11	8	0.000000e+00
11	9	6.955405e-80
11	10	7.622808e-80
11	11	6.522385e-80
11	12	2.734657e-80
11	13	5.145100e-81
11	14	1.281672e-82
11	15	1.353028e-85
11	16	0.000000e+00
11	17	7.101707e-80
11	18	7.649657e-80
11	19	6.503484e-80
11	20	2.782890e-80
11	21	5.080226e-81
11	22	1.260317e-82
11	23	1.670395e-85
11	24	0.000000e+00
11	25	7.047929e-80
11	26	7.524819e-80
11	27	6.398494e-80
11	28	2.760572e-80
11	29	4.960761e-81
11	30	1.214590e-82
11	31	1.894482e-85
11	32	0.000000e+00
11	33	7.008139e-80
11	34	7.579773e-80
11	35	6.438259e-80
11	36	2.745397e-80
11	37	5.051434e-81
11	38	1.258765e-82
11	39	1.604906e-85
11	40	0.000000e+00
11	41	1.069646e-79
11	42	8.080713e-80
11	43	7.476674e-80
11	44	3.936737e-80
11	45	1.294569e-80
11	46	4.345916e-82
11	47	0.000000e+00
11	48	0.000000e+00
11	49	1.187291e-79
11	50	8.199212e-80
11	51	2.678240e-80
11	52	-7.302442e-81
11	53	-2.173402e-81
11	54	-2.069165e-82
11	55	0.000000e+00
11	56	0.000000e+00
11	57	5.028831e-80
11	58	7.262191e-80
11	59	6.527554e-80
11	60	4.649586e-80
11	61	1.530094e-80
11	62	1.029124e-81
11	63	0.000000e+00
11	64	0.000000e+00
11	65	4.655252e-80
11	66	6.478495e-80
11	67	4.364097e-80
11	68	2.888385e-80
11	69	1.097506e-80
11	70	3.431263e-82
11	71	0.000000e+00
11	72	0.000000e+00
11	73	0.000000e+00
12	0	0.000000e+00
12	1	3.096479e-80
12	2	3.201255e-80
12	3	2.722829e-80
12	4	1.277361e-80
12	5	2.642316e-81
12	6	6.679114e-83
12	7	2.806366e-85
12	8	0.000000e+00
12	9	3.091388e-80
12	10	3.227374e-80
12	11	2.734657e-80
12	12	1.284244e-80
12	13	2.659270e-81
12	14	6.904709e-83
12	15	9.050609e-86
12	16	0.000000e+00
12	17	3.152102e-80
12	18	3.232709e-80
12	19	2.747374e-80
12	20	1.299442e-80
12	21	2.653902e-81
12	22	6.783358e-83
12	23	9.639677e-86
12	24	0.000000e+00
12	25	3.126565e-80
12	26	3.175091e-80
12	27	2.704952e-80
12	28	1.294026e-80
12	29	2.610139e-81
12	30	6.554994e-83
12	31	1.007694e-85
12	32	0.000000e+00
12	33	3.111129e-80
12	34	3.204246e-80
12	35	2.719150e-80
12	36	1.280889e-80
12	37	2.632375e-81
12	38	6.774830e-83
12	39	9.501877e-86
12	40	0.000000e+00
12	41	4.952510e-80
12	42	3.761563e-80
12	43	3.299845e-80
12	44	1.706318e-80
12	45	5.586954e-81
12	46	1.923647e-82
12	47	0.000000e+00
12	48	0.000000e+00
12	49	5.770027e-80
12	50	3.865156e-80
12	51	1.423111e-80
12	52	-1.326104e-81
12	53	-2.317290e-82
12	54	-2.706860e-83
12	55	0.000000e+00
12	56	0.000000e+00
12	57	2.304938e-80
12	58	3.249088e-80
12	59	2.852160e-80
12	60	2.143842e-80
12	61	7.085384e-81
12	62	4.171809e-82
12	63	0.000000e+00
12	64	0.000000e+00
12	65	2.230511e-80
12	66	2.819420e-80
12	67	1.830570e-80
12	68	1.220931e-80
12	69	5.179010e-81
12	70	1.565171e-82
12	71	0.000000e+00
12	72	0.000000e+00
12	73	0.000000e+00
13	0	0.000000e+00
13	1	5.636936e-81
13	2	5.965234e-81
13	3	5.118688e-81
13	4	2.678495e-81
13	5	6.761900e-82
13	6	1.785047e-83
13	7	7.686939e-86
13	8	0.000000e+00
13	9	5.607683e-81
13	10	6.023854e-81
13	11	5.145100e-81
13	12	2.659270e-81
13	13	7.002504e-82
13	14	1.821511e-83
13	15	3.399843e-86
13	16	0.000000e+00
13	17	5.742011e-81
13	18	6.019217e-81
13	19	5.166510e-81
13	20	2.727760e-81
13	21	6.803530e-82
13	22	1.822684e-83
13	23	3.187762e-86
13	24	0.000000e+00
13	25	5.716092e-81
13	26	5.901139e-81
13	27	5.082966e-81
13	28	2.722717e-81
13	29	6.727353e-82
13	30	1.792797e-83
13	31	3.052100e-86
13	32	0.000000e+00
13	33	5.661906e-81
13	34	5.969542e-81
13	35	5.114180e-81
13	36	2.687262e-81
13	37	6.738164e-82
13	38	1.813758e-83
13	39	3.220809e-86
13	40	0.000000e+00
13	41	9.728605e-81
13	42	7.763934e-81
13	43	6.439458e-81
13	44	3.333537e-81
13	45	1.185688e-81
13	46	3.674624e-83
13	47	0.000000e+00
13	48	0.000000e+00
13	49	1.218315e-80
13	50	7.575093e-81
13	51	3.047857e-81
13	52	-2.120869e-82
13	53	-3.502289e-84
13	54	5.799850e-84
13	55	0.000000e+00
13	56	0.000000e+00
13	57	3.721570e-81
13	58	6.199932e-81
13	59	5.169856e-81
13	60	4.093008e-81
13	61	1.405297e-81
13	62	7.886889e-83
13	63	0.000000e+00
13	64	0.000000e+00
13	65	4.369243e-81
13	66	4.806886e-81
13	67	2.968264e-81
13	68	1.595244e-81
13	69	8.672142e-82
13	70	2.715613e-83
13	71	0.000000e+00
13	72	0.000000e+00
13	73	0.000000e+00
14	0	0.000000e+00
14	1	1.339849e-82
14	2	1.425073e-82
14	3	1.278335e-82
14	4	6.994853e-83
14	5	1.835072e-83
14	6	5.956890e-85
14	7	2.559948e-87
14	8	0.000000e+00
14	9	1.328406e-82
14	10	1.437520e-82
14	11	1.281672e-82
14	12	6.904709e-83
14	13	1.821511e-83
14	14	2.244399e-84
14	15	1.261125e-87
14	16	0.000000e+00
14	17	1.368007e-82
14	18	1.440079e-82
14	19	1.292370e-82
14	20	7.140548e-83
14	21	1.856664e-83
14	22	6.140911e-85
14	23	1.105058e-87
14	24	0.000000e+00
14	25	1.367535e-82
14	26	1.414352e-82
14	27	1.274807e-82
14	28	7.170509e-83
14	29	1.850523e-83
14	30	5.867731e-85
14	31	1.001116e-87
14	32	0.000000e+00
14	33	1.347605e-82
14	34	1.427677e-82
14	35	1.278188e-82
14	36	7.024368e-83
14	37	1.834228e-83
14	38	6.156719e-85
14	39	1.132480e-87
14	40	0.000000e+00
14	41	2.570334e-82
14	42	2.084850e-82
14	43	1.728717e-82
14	44	8.097470e-83
14	45	2.693485e-83
14	46	1.111623e-84
14	47	0.000000e+00
14	48	0.000000e+00
14	49	3.100647e-82
14	50	2.196861e-82
14	51	1.164177e-82
14	52	-2.861787e-84
14	53	4.183390e-84
14	54	9.738055e-85
14	55	0.000000e+00
14	56	0.000000e+00
14	57	1.088451e-82
14	58	1.814424e-82
14	59	1.497003e-82
14	60	1.012424e-82
14	61	3.110071e-83
14	62	1.960988e-84
14	63	0.000000e+00
14	64	0.000000e+00
14	65	1.250798e-82
14	66	1.481033e-82
14	67	8.155786e-83
14	68	3.354899e-83
14	69	1.238689e-83
14	70	5.887156e-85
14	71	0.000000e+00
14	72	0.000000e+00
14	73	0.000000e+00
15	0	0.000000e+00
15	1	2.361408e-85
15	2	1.889905e-85
15	3	1.322263e-85
15	4	9.044883e-86
15	5	3.319614e-86
15	6	1.137298e-87
15	7	6.359176e-90
15	8	0.000000e+00
15	9	2.413566e-85
15	10	1.943875e-85
15	11	1.353028e-85
15	12	9.050609e-86
15	13	3.399843e-86
15	14	1.261125e-87
15	15	1.208749e-88
15	16	0.000000e+00
15	17	2.380036e-85
15	18	1.886497e-85
15	19	1.328721e-85
15	20	9.213378e-86
15	21	3.300928e-86
15	22	1.194701e-87
15	23	6.841804e-90
15	24	0.000000e+00
15	25	2.301081e-85
15	26	1.809012e-85
15	27	1.278265e-85
15	28	9.115542e-86
15	29	3.177470e-86
15	30	1.140342e-87
15	31	2.936396e-90
15	32	0.000000e+00
15	33	2.364607e-85
15	34	1.882281e-85
15	35	1.319349e-85
15	36	9.092946e-86
15	37	3.289362e-86
15	38	1.200254e-87
15	39	7.926540e-90
15	40	0.000000e+00
15	41	5.476135e-85
15	42	4.638884e-85
15	43	2.599553e-85
15	44	5.984223e-86
15	45	4.493266e-86
15	46	8.704662e-88
15	47	0.000000e+00
15	48	0.000000e+00
15	49	5.861293e-85
15	50	4.182620e-85
15	51	2.266669e-85
15	52	7.174350e-86
15	53	7.446157e-87
15	54	6.474139e-88
15	55	0.000000e+00
15	56	0.000000e+00
15	57	1.820579e-85
15	58	3.112415e-85
15	59	1.186024e-85
15	60	1.383724e-85
15	61	6.295171e-86
15	62	1.412236e-87
15	63	0.000000e+00
15	64	0.000000e+00
15	65	2.938982e-85
15	66	2.503861e-85
15	67	1.245776e-85
15	68	-1.857626e-87
15	69	2.017227e-86
15	70	-3.969600e-87
15	71	0.000000e+00
15	72	0.000000e+00
15	73	0.000000e+00
16	0	0.000000e+00
16	1	0.000000e+00
16	2	0.000000e+00
16	3	0.000000e+00
16	4	0.000000e+00
16	5	0.000000e+00
16	6	0.000000e+00
16	7	0.000000e+00
16	8	0.000000e+00
16	9	0.000000e+00
16	10	0.000000e+00
16	11	0.000000e+00
16	12	0.000000e+00
16	13	0.000000e+00
16	14	0.000000e+00
16	15	0.000000e+00
16	16	0.000000e+00
16	17	0.000000e+00
16	18	0.000000e+00
16	19	0.000000e+00
16	20	0.000000e+00
16	21	0.000000e+00
16	22	0.000000e+00
16	23	0.000000e+00
16	24	0.000000e+00
16	25	0.000000e+00
16	26	0.000000e+00
16	27	0.000000e+00
16	28	0.000000e+00
16	29	0.000000e+00
16	30	0.000000e+00
16	31	0.000000e+00
16	32	0.000000e+00
16	33	0.000000e+00
16	34	0.000000e+00
16	35	0.000000e+00
16	36	0.000000e+00
16	37	0.000000e+00
16	38	0.000000e+00
16	39	0.000000e+00
16	40	0.000000e+00
16	41	0.000000e+00
16	42	0.000000e+00
16	43	0.000000e+00
16	44	0.000000e+00
16	45	0.000000e+00
16	46	0.000000e+00
16	47	0.000000e+00
16	48	0.000000e+00
16	49	0.000000e+00
16	50	0.000000e+00
16	51	0.000000e+00
16	52	0.000000e+00
16	53	0.000000e+00
16	54	0.000000e+00
16	55	0.000000e+00
16	56	0.000000e+00
16	57	0.000000e+00
16	58	0.000000e+00
16	59	0.000000e+00
16	60	0.000000e+00
16	61	0.000000e+00
16	62	0.000000e+00
16	63	0.000000e+00
16	64	0.000000e+00
16	65	0.000000e+00
16	66	0.000000e+00
16	67	0.000000e+00
16	68	0.000000e+00
16	69	0.000000e+00
16	70	0.000000e+00
16	71	0.000000e+00
16	72	0.000000e+00
16	73	0.000000e+00
17	0	0.000000e+00
17	1	1.456704e-79
17	2	1.044955e-79
17	3	7.075775e-80
17	4	3.175602e-80
17	5	5.667206e-81
17	6	1.264835e-82
17	7	4.970494e-85
17	8	0.000000e+00
17	9	1.450289e-79
17	10	1.049112e-79
17	11	7.101707e-80
17	12	3.152102e-80
17	13	5.742011e-81
17	14	1.368007e-82
17	15	2.380036e-85
17	16	0.000000e+00
17	17	1.497435e-79
17	18	1.057799e-79
17	19	7.158605e-80
17	20	3.238528e-80
17	21	5.688088e-81
17	22	1.312884e-82
17	23	2.036294e-85
17	24	0.000000e+00
17	25	1.479655e-79
17	26	1.043740e-79
17	27	7.056898e-80
17	28	3.233408e-80
17	29	5.551687e-81
17	30	1.250398e-82
17	31	1.805353e-85
17	32	0.000000e+00
17	33	1.465426e-79
17	34	1.047058e-79
17	35	7.080697e-80
17	36	3.189102e-80
17	37	5.646767e-81
17	38	1.317174e-82
17	39	2.097922e-85
17	40	0.000000e+00
17	41	2.191893e-79
17	42	1.330297e-79
17	43	1.032381e-79
17	44	5.337433e-80
17	45	1.521950e-80
17	46	5.225290e-82
17	47	0.000000e+00
17	48	0.000000e+00
17	49	2.541156e-79
17	50	1.422579e-79
17	51	4.987771e-80
17	52	1.452613e-80
17	53	-5.383736e-82
17	54	-1.488688e-82
17	55	0.000000e+00
17	56	0.000000e+00
17	57	1.266461e-79
17	58	1.254433e-79
17	59	8.902928e-80
17	60	7.071669e-80
17	61	2.339925e-80
17	62	1.266638e-81
17	63	0.000000e+00
17	64	0.000000e+00
17	65	9.793822e-80
17	66	1.068857e-79
17	67	6.212990e-80
17	68	4.549683e-80
17	69	2.069366e-80
17	70	4.430257e-82
17	71	0.000000e+00
17	72	0.000000e+00
17	73	0.000000e+00
18	0	0.000000e+00
18	1	1.035949e-79
18	2	9.828844e-80
18	3	7.613010e-80
18	4	3.239106e-80
18	5	5.922819e-81
18	6	1.391442e-82
18	7	6.291212e-85
18	8	0.000000e+00
18	9	1.030444e-79
18	10	9.883748e-80
18	11	7.649657e-80
18	12	3.232709e-80
18	13	6.019217e-81
18	14	1.440079e-82
18	15	1.886497e-85
18	16	0.000000e+00
18	17	1.057799e-79
18	18	9.993446e-80
18	19	7.681253e-80
18	20	3.293755e-80
18	21	5.928951e-81
18	22	1.412055e-82
18	23	1.979221e-85
18	24	0.000000e+00
18	25	1.054072e-79
18	26	9.786666e-80
18	27	7.559277e-80
18	28	3.269422e-80
18	29	5.774096e-81
18	30	1.358967e-82
18	31	2.049237e-85
18	32	0.000000e+00
18	33	1.042699e-79
18	34	9.841643e-80
18	35	7.603135e-80
18	36	3.248658e-80
18	37	5.895818e-81
18	38	1.411688e-82
18	39	1.956478e-85
18	40	0.000000e+00
18	41	1.544718e-79
18	42	1.085994e-79
18	43	9.512051e-80
18	44	5.010154e-80
18	45	1.569536e-80
18	46	5.394142e-82
18	47	0.000000e+00
18	48	0.000000e+00
18	49	1.765529e-79
18	50	1.105101e-79
18	51	3.593028e-80
18	52	-2.453814e-81
18	53	-2.040330e-81
18	54	-3.273613e-82
18	55	0.000000e+00
18	56	0.000000e+00
18	57	7.465388e-80
18	58	9.813330e-80
18	59	7.998612e-80
18	60	5.899941e-80
18	61	2.003740e-80
18	62	1.286363e-81
18	63	0.000000e+00
18	64	0.000000e+00
18	65	6.629108e-80
18	66	8.290921e-80
18	67	5.442357e-80
18	68	3.693445e-80
18	69	1.517373e-80
18	70	4.175728e-82
18	71	0.000000e+00
18	72	0.000000e+00
18	73	0.000000e+00
19	0	0.000000e+00
19	1	7.016501e-80
19	2	7.598590e-80
19	3	6.476730e-80
19	4	2.752980e-80
19	5	5.099291e-81
19	6	1.261617e-82
19	7	5.745579e-85
19	8	0.000000e+00
19	9	6.991686e-80
19	10	7.642444e-80
19	11	6.503484e-80
19	12	2.747374e-80
19	13	5.166510e-81
19	14	1.292370e-82
19	15	1.328721e-85
19	16	0.000000e+00
19	17	7.158605e-80
19	18	7.681253e-80
19	19	6.564578e-80
19	20	2.798289e-80
19	21	5.106988e-81
19	22	1.271365e-82
19	23	1.674693e-85
19	24	0.000000e+00
19	25	7.118329e-80
19	26	7.564521e-80
19	27	6.431473e-80
19	28	2.777673e-80
19	29	4.990592e-81
19	30	1.225711e-82
19	31	1.918484e-85
19	32	0.000000e+00
19	33	7.060567e-80
19	34	7.608860e-80
19	35	6.464793e-80
19	36	2.760158e-80
19	37	5.076899e-81
19	38	1.269742e-82
19	39	1.603669e-85
19	40	0.000000e+00
19	41	1.071339e-79
19	42	8.097679e-80
19	43	7.484650e-80
19	44	3.927322e-80
19	45	1.288811e-80
19	46	4.322525e-82
19	47	0.000000e+00
19	48	0.000000e+00
19	49	1.197455e-79
19	50	8.287397e-80
19	51	2.696843e-80
19	52	-7.203926e-81
19	53	-2.157567e-81
19	54	-1.912392e-82
19	55	0.000000e+00
19	56	0.000000e+00
19	57	5.097871e-80
19	58	7.319180e-80
19	59	6.557160e-80
19	60	4.652826e-80
19	61	1.525912e-80
19	62	1.029243e-81
19	63	0.000000e+00
19	64	0.000000e+00
19	65	4.681051e-80
19	66	6.537669e-80
19	67	4.369656e-80
19	68	2.868076e-80
19	69	1.084941e-80
19	70	3.377874e-82
19	71	0.000000e+00
19	72	0.000000e+00
19	73	0.000000e+00
20	0	0.000000e+00
20	1	3.179060e-80
20	2	3.260297e-80
20	3	2.772322e-80
20	4	1.307558e-80
20	5	2.713908e-81
20	6	6.904359e-83
20	7	2.882364e-85
20	8	0.000000e+00
20	9	3.170830e-80
20	10	3.284699e-80
20	11	2.782890e-80
20	12	1.299442e-80
20	13	2.727760e-81
20	14	7.140548e-83
20	15	9.213378e-86
20	16	0.000000e+00
20	17	3.238528e-80
20	18	3.293755e-80
20	19	2.798289e-80
20	20	1.342343e-80
20	21	2.727359e-81
20	22	7.013590e-83
20	23	9.916687e-86
20	24	0.000000e+00
20	25	3.215798e-80
20	26	3.237468e-80
20	27	2.756689e-80
20	28	1.326768e-80
20	29	2.685846e-81
20	30	6.777301e-83
20	31	1.043337e-85
20	32	0.000000e+00
20	33	3.195392e-80
20	34	3.264072e-80
20	35	2.769070e-80
20	36	1.311373e-80
20	37	2.704241e-81
20	38	7.004981e-83
20	39	9.756167e-86
20	40	0.000000e+00
20	41	5.070292e-80
20	42	3.847721e-80
20	43	3.357884e-80
20	44	1.728715e-80
20	45	5.603361e-81
20	46	1.924185e-82
20	47	0.000000e+00
20	48	0.000000e+00
20	49	5.934581e-80
20	50	3.951626e-80
20	51	1.470240e-80
20	52	-1.236146e-81
20	53	-1.944149e-82
20	54	-1.385786e-83
20	55	0.000000e+00
20	56	0.000000e+00
20	57	2.386402e-80
20	58	3.344807e-80
20	59	2.913799e-80
20	60	2.184809e-80
20	61	7.190957e-81
20	62	4.213273e-82
20	63	0.000000e+00
20	64	0.000000e+00
20	65	2.308055e-80
20	66	2.901938e-80
20	67	1.864963e-80
20	68	1.228523e-80
20	69	5.205408e-81
20	70	1.560723e-82
20	71	0.000000e+00
20	72	0.000000e+00
20	73	0.000000e+00
21	0	0.000000e+00
21	1	5.583545e-81
21	2	5.874417e-81
21	3	5.057655e-81
21	4	2.677046e-81
21	5	6.823149e-82
21	6	1.823887e-83
21	7	7.776478e-86
21	8	0.000000e+00
21	9	5.553311e-81
21	10	5.930361e-81
21	11	5.080226e-81
21	12	2.653902e-81
21	13	6.803530e-82
21	14	1.856664e-83
21	15	3.300928e-86
21	16	0.000000e+00
21	17	5.688088e-81
21	18	5.928951e-81
21	19	5.106988e-81
21	20	2.727359e-81
21	21	7.061762e-82
21	22	1.861329e-83
21	23	3.165464e-86
21	24	0.000000e+00
21	25	5.663447e-81
21	26	5.814543e-81
21	27	5.028277e-81
21	28	2.726362e-81
21	29	6.824288e-82
21	30	1.833428e-83
21	31	3.082509e-86
21	32	0.000000e+00
21	33	5.608333e-81
21	34	5.879422e-81
21	35	5.054254e-81
21	36	2.685940e-81
21	37	6.802689e-82
21	38	1.851533e-83
21	39	3.183759e-86
21	40	0.000000e+00
21	41	9.654321e-81
21	42	7.756260e-81
21	43	6.327474e-81
21	44	3.257463e-81
21	45	1.139097e-81
21	46	3.432878e-83
21	47	0.000000e+00
21	48	0.000000e+00
21	49	1.216699e-80
21	50	7.519625e-81
21	51	3.075343e-81
21	52	-1.848230e-82
21	53	1.451276e-83
21	54	9.648614e-84
21	55	0.000000e+00
21	56	0.000000e+00
21	57	3.747868e-81
21	58	6.223004e-81
21	59	5.117794e-81
21	60	3.980804e-81
21	61	1.351373e-81
21	62	7.627729e-83
21	63	0.000000e+00
21	64	0.000000e+00
21	65	4.371096e-81
21	66	4.810656e-81
21	67	2.903573e-81
21	68	1.479514e-81
21	69	7.855586e-82
21	70	2.703349e-83
21	71	0.000000e+00
21	72	0.000000e+00
21	73	0.000000e+00
22	0	0.000000e+00
22	1	1.284624e-82
22	2	1.396820e-82
22	3	1.257580e-82
22	4	6.868649e-83
22	5	1.838265e-83
22	6	5.903986e-85
22	7	2.582201e-87
22	8	0.000000e+00
22	9	1.270925e-82
22	10	1.407432e-82
22	11	1.260317e-82
22	12	6.783358e-83
22	13	1.822684e-83
22	14	6.140911e-85
22	15	1.194701e-87
22	16	0.000000e+00
22	17	1.312884e-82
22	18	1.412055e-82
22	19	1.271365e-82
22	20	7.013590e-83
22	21	1.861329e-83
22	22	2.006112e-84
22	23	1.090838e-87
22	24	0.000000e+00
22	25	1.315254e-82
22	26	1.388431e-82
22	27	1.254596e-82
22	28	7.040064e-83
22	29	1.857666e-83
22	30	5.915187e-85
22	31	1.022832e-87
22	32	0.000000e+00
22	33	1.292378e-82
22	34	1.399516e-82
22	35	1.257342e-82
22	36	6.899153e-83
22	37	1.838091e-83
22	38	6.059898e-85
22	39	1.108199e-87
22	40	0.000000e+00
22	41	2.437447e-82
22	42	2.039506e-82
22	43	1.673951e-82
22	44	7.691992e-83
22	45	2.501495e-83
22	46	9.242005e-85
22	47	0.000000e+00
22	48	0.000000e+00
22	49	2.967241e-82
22	50	2.138200e-82
22	51	1.090867e-82
22	52	-4.367426e-84
22	53	4.719440e-84
22	54	8.683093e-85
22	55	0.000000e+00
22	56	0.000000e+00
22	57	1.012472e-82
22	58	1.711868e-82
22	59	1.400776e-82
22	60	9.359982e-83
22	61	2.814983e-83
22	62	1.777121e-84
22	63	0.000000e+00
22	64	0.000000e+00
22	65	1.152721e-82
22	66	1.348922e-82
22	67	7.534691e-83
22	68	2.695504e-83
22	69	9.862446e-84
22	70	5.286596e-85
22	71	0.000000e+00
22	72	0.000000e+00
22	73	0.000000e+00
23	0	0.000000e+00
23	1	1.990031e-85
23	2	1.961467e-85
23	3	1.658259e-85
23	4	9.708498e-86
23	5	3.158838e-86
23	6	1.045368e-87
23	7	5.708580e-90
23	8	0.000000e+00
23	9	1.976763e-85
23	10	1.979568e-85
23	11	1.670395e-85
23	12	9.639677e-86
23	13	3.187762e-86
23	14	1.105058e-87
23	15	6.841804e-90
23	16	0.000000e+00
23	17	2.036294e-85
23	18	1.979221e-85
23	19	1.674693e-85
23	20	9.916687e-86
23	21	3.165464e-86
23	22	1.090838e-87
23	23	3.156479e-89
23	24	0.000000e+00
23	25	2.034110e-85
23	26	1.941507e-85
23	27	1.642170e-85
23	28	9.900501e-86
23	29	3.099757e-86
23	30	1.068694e-87
23	31	2.744231e-90
23	32	0.000000e+00
23	33	2.005691e-85
23	34	1.963401e-85
23	35	1.657468e-85
23	36	9.764739e-86
23	37	3.141750e-86
23	38	1.087327e-87
23	39	4.867189e-90
23	40	0.000000e+00
23	41	4.625447e-85
23	42	3.854751e-85
23	43	2.674472e-85
23	44	1.044420e-85
23	45	4.845034e-86
23	46	1.167127e-87
23	47	0.000000e+00
23	48	0.000000e+00
23	49	5.468177e-85
23	50	3.379413e-85
23	51	1.520042e-85
23	52	6.054496e-87
23	53	2.170234e-87
23	54	8.704441e-88
23	55	0.000000e+00
23	56	0.000000e+00
23	57	1.634761e-85
23	58	2.750939e-85
23	59	1.528510e-85
23	60	1.259212e-85
23	61	5.280945e-86
23	62	2.831880e-87
23	63	0.000000e+00
23	64	0.000000e+00
23	65	2.214340e-85
23	66	2.206902e-85
23	67	1.134821e-85
23	68	-1.930888e-87
23	69	1.104110e-86
23	70	-1.247767e-87
23	71	0.000000e+00
23	72	0.000000e+00
23	73	0.000000e+00
24	0	0.000000e+00
24	1	0.000000e+00
24	2	0.000000e+00
24	3	0.000000e+00
24	4	0.000000e+00
24	5	0.000000e+00
24	6	0.000000e+00
24	7	0.000000e+00
24	8	0.000000e+00
24	9	0.000000e+00
24	10	0.000000e+00
24	11	0.000000e+00
24	12	0.000000e+00
24	13	0.000000e+00
24	14	0.000000e+00
24	15	0.000000e+00
24	16	0.000000e+00
24	17	0.000000e+00
24	18	0.000000e+00
24	19	0.000000e+00
24	20	0.000000e+00
24	21	0.000000e+00
24	22	0.000000e+00
24	23	0.000000e+00
24	24	0.000000e+00
24	25	0.000000e+00
24	26	0.000000e+00
24	27	0.000000e+00
24	28	0.000000e+00
24	29	0.000000e+00
24	30	0.000000e+00
24	31	0.000000e+00
24	32	0.000000e+00
24	33	0.000000e+00
24	34	0.000000e+00
24	35	0.000000e+00
24	36	0.000000e+00
24	37	0.000000e+00
24	38	0.000000e+00
24	39	0.000000e+00
24	40	0.000000e+00
24	41	0.000000e+00
24	42	0.000000e+00
24	43	0.000000e+00
24	44	0.000000e+00
24	45	0.000000e+00
24	46	0.000000e+00
24	47	0.000000e+00
24	48	0.000000e+00
24	49	0.000000e+00
24	50	0.000000e+00
24	51	0.000000e+00
24	52	0.000000e+00
24	53	0.000000e+00
24	54	0.000000e+00
24	55	0.000000e+00
24	56	0.000000e+00
24	57	0.000000e+00
24	58	0.000000e+00
24	59	0.000000e+00
24	60	0.000000e+00
24	61	0.000000e+00
24	62	0.000000e+00
24	63	0.000000e+00
24	64	0.000000e+00
24	65	0.000000e+00
24	66	0.000000e+00
24	67	0.000000e+00
24	68	0.000000e+00
24	69	0.000000e+00
24	70	0.000000e+00
24	71	0.000000e+00
24	72	0.000000e+00
24	73	0.000000e+00
25	0	0.000000e+00
25	1	1.447868e-79
25	2	1.040281e-79
25	3	7.032046e-80
25	4	3.151703e-80
25	5	5.641393e-81
25	6	1.268353e-82
25	7	5.040214e-85
25	8	0.000000e+00
25	9	1.437019e-79
25	10	1.042104e-79
25	11	7.047929e-80
25	12	3.126565e-80
25	13	5.716092e-81
25	14	1.367535e-82
25	15	2.301081e-85
25	16	0.000000e+00
25	17	1.479655e-79
25	18	1.054072e-79
25	19	7.118329e-80
25	20	3.215798e-80
25	21	5.663447e-81
25	22	1.315254e-82
25	23	2.034110e-85
25	24	0.000000e+00
25	25	1.496858e-79
25	26	1.042570e-79
25	27	7.027414e-80
25	28	3.213013e-80
25	29	5.527172e-81
25	30	1.254441e-82
25	31	1.856082e-85
25	32	0.000000e+00
25	33	1.457646e-79
25	34	1.042754e-79
25	35	7.038125e-80
25	36	3.166116e-80
25	37	5.622137e-81
25	38	1.319200e-82
25	39	2.080898e-85
25	40	0.000000e+00
25	41	2.161553e-79
25	42	1.308552e-79
25	43	1.019656e-79
25	44	5.268388e-80
25	45	1.508610e-80
25	46	5.203769e-82
25	47	0.000000e+00
25	48	0.000000e+00
25	49	2.526959e-79
25	50	1.410434e-79
25	51	4.901600e-80
25	52	1.398476e-80
25	53	-6.699176e-82
25	54	-1.450526e-82
25	55	0.000000e+00
25	56	0.000000e+00
25	57	1.252048e-79
25	58	1.246194e-79
25	59	8.817251e-80
25	60	6.963570e-80
25	61	2.304165e-80
25	62	1.267387e-81
25	63	0.000000e+00
25	64	0.000000e+00
25	65	9.668315e-80
25	66	1.056346e-79
25	67	6.100862e-80
25	68	4.401513e-80
25	69	2.019366e-80
25	70	4.331772e-82
25	71	0.000000e+00
25	72	0.000000e+00
25	73	0.000000e+00
26	0	0.000000e+00
26	1	1.021005e-79
26	2	9.674672e-80
26	3	7.494881e-80
26	4	3.182790e-80
26	5	5.807611e-81
26	6	1.369272e-82
26	7	6.204511e-85
26	8	0.000000e+00
26	9	1.013370e-79
26	10	9.714196e-80
26	11	7.524819e-80
26	12	3.175091e-80
26	13	5.901139e-81
26	14	1.414352e-82
26	15	1.809012e-85
26	16	0.000000e+00
26	17	1.043740e-79
26	18	9.786666e-80
26	19	7.564521e-80
26	20	3.237468e-80
26	21	5.814543e-81
26	22	1.388431e-82
26	23	1.941507e-85
26	24	0.000000e+00
26	25	1.042570e-79
26	26	9.748037e-80
26	27	7.450733e-80
26	28	3.215231e-80
26	29	5.663557e-81
26	30	1.337388e-82
26	31	2.038799e-85
26	32	0.000000e+00
26	33	1.028206e-79
26	34	9.689791e-80
26	35	7.485886e-80
26	36	3.192711e-80
26	37	5.781699e-81
26	38	1.387780e-82
26	39	1.911171e-85
26	40	0.000000e+00
26	41	1.514584e-79
26	42	1.062672e-79
26	43	9.322485e-80
26	44	4.896241e-80
26	45	1.534637e-80
26	46	5.249793e-82
26	47	0.000000e+00
26	48	0.000000e+00
26	49	1.737800e-79
26	50	1.090211e-79
26	51	3.543173e-80
26	52	-2.394937e-81
26	53	-2.059500e-81
26	54	-3.122640e-82
26	55	0.000000e+00
26	56	0.000000e+00
26	57	7.391167e-80
26	58	9.689917e-80
26	59	7.877715e-80
26	60	5.786393e-80
26	61	1.954378e-80
26	62	1.261036e-81
26	63	0.000000e+00
26	64	0.000000e+00
26	65	6.516423e-80
26	66	8.188240e-80
26	67	5.350814e-80
26	68	3.588019e-80
26	69	1.475723e-80
26	70	4.019553e-82
26	71	0.000000e+00
26	72	0.000000e+00
26	73	0.000000e+00
27	0	0.000000e+00
27	1	6.912022e-80
27	2	7.475345e-80
27	3	6.375920e-80
27	4	2.711577e-80
27	5	5.019402e-81
27	6	1.245504e-82
27	7	5.668707e-85
27	8	0.000000e+00
27	9	6.878523e-80
27	10	7.512618e-80
27	11	6.398494e-80
27	12	2.704952e-80
27	13	5.082966e-81
27	14	1.274807e-82
27	15	1.278265e-85
27	16	0.000000e+00
27	17	7.056898e-80
27	18	7.559277e-80
27	19	6.431473e-80
27	20	2.756689e-80
27	21	5.028277e-81
27	22	1.254596e-82
27	23	1.642170e-85
27	24	0.000000e+00
27	25	7.027414e-80
27	26	7.450733e-80
27	27	6.389719e-80
27	28	2.737611e-80
27	29	4.916220e-81
27	30	1.209941e-82
27	31	1.898205e-85
27	32	0.000000e+00
27	33	6.957637e-80
27	34	7.486469e-80
27	35	6.364603e-80
27	36	2.718853e-80
27	37	4.997901e-81
27	38	1.252926e-82
27	39	1.567763e-85
27	40	0.000000e+00
27	41	1.050955e-79
27	42	7.951982e-80
27	43	7.347765e-80
27	44	3.845380e-80
27	45	1.260737e-80
27	46	4.227987e-82
27	47	0.000000e+00
27	48	0.000000e+00
27	49	1.180613e-79
27	50	8.191332e-80
27	51	2.654917e-80
27	52	-7.039713e-81
27	53	-2.109625e-81
27	54	-1.762617e-82
27	55	0.000000e+00
27	56	0.000000e+00
27	57	5.045441e-80
27	58	7.217822e-80
27	59	6.455230e-80
27	60	4.564920e-80
27	61	1.492900e-80
27	62	1.010178e-81
27	63	0.000000e+00
27	64	0.000000e+00
27	65	4.604538e-80
27	66	6.455743e-80
27	67	4.290150e-80
27	68	2.798188e-80
27	69	1.054609e-80
27	70	3.276577e-82
27	71	0.000000e+00
27	72	0.000000e+00
27	73	0.000000e+00
28	0	0.000000e+00
28	1	3.172690e-80
28	2	3.235291e-80
28	3	2.751211e-80
28	4	1.303249e-80
28	5	2.711727e-81
28	6	6.930037e-83
28	7	2.877907e-85
28	8	0.000000e+00
28	9	3.162461e-80
28	10	3.257982e-80
28	11	2.760572e-80
28	12	1.294026e-80
28	13	2.722717e-81
28	14	7.170509e-83
28	15	9.115542e-86
28	16	0.000000e+00
28	17	3.233408e-80
28	18	3.269422e-80
28	19	2.777673e-80
28	20	1.326768e-80
28	21	2.726362e-81
28	22	7.040064e-83
28	23	9.900501e-86
28	24	0.000000e+00
28	25	3.213013e-80
28	26	3.215231e-80
28	27	2.737611e-80
28	28	1.343135e-80
28	29	2.687650e-81
28	30	6.801678e-83
28	31	1.047327e-85
28	32	0.000000e+00
28	33	3.189693e-80
28	34	3.239503e-80
28	35	2.748326e-80
28	36	1.307174e-80
28	37	2.702477e-81
28	38	7.031881e-83
28	39	9.724271e-86
28	40	0.000000e+00
28	41	5.052558e-80
28	42	3.832460e-80
28	43	3.331121e-80
28	44	1.709395e-80
28	45	5.497199e-81
28	46	1.885611e-82
28	47	0.000000e+00
28	48	0.000000e+00
28	49	5.935662e-80
28	50	3.933424e-80
28	51	1.476699e-80
28	52	-1.124295e-81
28	53	-1.579061e-82
28	54	-2.507248e-84
28	55	0.000000e+00
28	56	0.000000e+00
28	57	2.396972e-80
28	58	3.347151e-80
28	59	2.899903e-80
28	60	2.171215e-80
28	61	7.125281e-81
28	62	4.156356e-82
28	63	0.000000e+00
28	64	0.000000e+00
28	65	2.319353e-80
28	66	2.904619e-80
28	67	1.852067e-80
28	68	1.209268e-80
28	69	5.120831e-81
28	70	1.525618e-82
28	71	0.000000e+00
28	72	0.000000e+00
28	73	0.000000e+00
29	0	0.000000e+00
29	1	5.449771e-81
29	2	5.720167e-81
29	3	4.941038e-81
29	4	2.635653e-81
29	5	6.765057e-82
29	6	1.821340e-83
29	7	7.719148e-86
29	8	0.000000e+00
29	9	5.420437e-81
29	10	5.773776e-81
29	11	4.960761e-81
29	12	2.610139e-81
29	13	6.727353e-82
29	14	1.850523e-83
29	15	3.177470e-86
29	16	0.000000e+00
29	17	5.551687e-81
29	18	5.774096e-81
29	19	4.990592e-81
29	20	2.685846e-81
29	21	6.824288e-82
29	22	1.857666e-83
29	23	3.099757e-86
29	24	0.000000e+00
29	25	5.527172e-81
29	26	5.663557e-81
29	27	4.916220e-81
29	28	2.687650e-81
29	29	7.090414e-82
29	30	1.831912e-83
29	31	3.056376e-86
29	32	0.000000e+00
29	33	5.473861e-81
29	34	5.725526e-81
29	35	4.938396e-81
29	36	2.644429e-81
29	37	6.746682e-82
29	38	1.847399e-83
29	39	3.107054e-86
29	40	0.000000e+00
29	41	9.453797e-81
29	42	7.634722e-81
29	43	6.158590e-81
29	44	3.164115e-81
29	45	1.092267e-81
29	46	3.192194e-83
29	47	0.000000e+00
29	48	0.000000e+00
29	49	1.195646e-80
29	50	7.354039e-81
29	51	3.041760e-81
29	52	-1.613387e-82
29	53	2.385910e-83
29	54	1.179515e-83
29	55	0.000000e+00
29	56	0.000000e+00
29	57	3.692869e-81
29	58	6.137512e-81
29	59	4.997963e-81
29	60	3.844194e-81
29	61	1.295932e-81
29	62	7.357561e-83
29	63	0.000000e+00
29	64	0.000000e+00
29	65	4.293652e-81
29	66	4.734840e-81
29	67	2.814774e-81
29	68	1.378803e-81
29	69	7.162662e-82
29	70	2.658444e-83
29	71	0.000000e+00
29	72	0.000000e+00
29	73	0.000000e+00
30	0	0.000000e+00
30	1	1.222746e-82
30	2	1.343936e-82
30	3	1.212359e-82
30	4	6.636049e-83
30	5	1.809949e-83
30	6	5.756091e-85
30	7	2.548791e-87
30	8	0.000000e+00
30	9	1.207957e-82
30	10	1.352980e-82
30	11	1.214590e-82
30	12	6.554994e-83
30	13	1.792797e-83
30	14	5.867731e-85
30	15	1.140342e-87
30	16	0.000000e+00
30	17	1.250398e-82
30	18	1.358967e-82
30	19	1.225711e-82
30	20	6.777301e-83
30	21	1.833428e-83
30	22	5.915187e-85
30	23	1.068694e-87
30	24	0.000000e+00
30	25	1.254441e-82
30	26	1.337388e-82
30	27	1.209941e-82
30	28	6.801678e-83
30	29	1.831912e-83
30	30	3.045802e-84
30	31	1.022824e-87
30	32	0.000000e+00
30	33	1.230278e-82
30	34	1.346625e-82
30	35	1.212123e-82
30	36	6.666391e-83
30	37	1.809973e-83
30	38	5.879169e-85
30	39	1.079880e-87
30	40	0.000000e+00
30	41	2.313746e-82
30	42	1.976288e-82
30	43	1.603230e-82
30	44	7.282990e-83
30	45	2.339319e-83
30	46	7.703058e-85
30	47	0.000000e+00
30	48	0.000000e+00
30	49	2.841664e-82
30	50	2.055820e-82
30	51	1.022683e-82
30	52	-4.404279e-84
30	53	4.851759e-84
30	54	7.784112e-85
30	55	0.000000e+00
30	56	0.000000e+00
30	57	9.462561e-83
30	58	1.612193e-82
30	59	1.302924e-82
30	60	8.682727e-83
30	61	2.576187e-83
30	62	1.618860e-84
30	63	0.000000e+00
30	64	0.000000e+00
30	65	1.071248e-82
30	66	1.236011e-82
30	67	6.952002e-83
30	68	2.166355e-83
30	69	8.020081e-84
30	70	4.737654e-85
30	71	0.000000e+00
30	72	0.000000e+00
30	73	0.000000e+00
31	0	0.000000e+00
31	1	1.739915e-85
31	2	2.016857e-85
31	3	1.895133e-85
31	4	1.019723e-85
31	5	3.058424e-86
31	6	9.854425e-88
31	7	5.279128e-90
31	8	0.000000e+00
31	9	1.681517e-85
31	10	2.010315e-85
31	11	1.894482e-85
31	12	1.007694e-85
31	13	3.052100e-86
31	14	1.001116e-87
31	15	2.936396e-90
31	16	0.000000e+00
31	17	1.805353e-85
31	18	2.049237e-85
31	19	1.918484e-85
31	20	1.043337e-85
31	21	3.082509e-86
31	22	1.022832e-87
31	23	2.744231e-90
31	24	0.000000e+00
31	25	1.856082e-85
31	26	2.038799e-85
31	27	1.898205e-85
31	28	1.047327e-85
31	29	3.056376e-86
31	30	1.022824e-87
31	31	1.517199e-89
31	32	0.000000e+00
31	33	1.764198e-85
31	34	2.025375e-85
31	35	1.895795e-85
31	36	1.025925e-85
31	37	3.050349e-86
31	38	1.013063e-87
31	39	2.774510e-90
31	40	0.000000e+00
31	41	4.054098e-85
31	42	3.326759e-85
31	43	2.734876e-85
31	44	1.355327e-85
31	45	5.104151e-86
31	46	1.375274e-87
31	47	0.000000e+00
31	48	0.000000e+00
31	49	5.214883e-85
31	50	2.836705e-85
31	51	1.010199e-85
31	52	-3.922600e-86
31	53	-1.462634e-87
31	54	1.027184e-87
31	55	0.000000e+00
31	56	0.000000e+00
31	57	1.511727e-85
31	58	2.510527e-85
31	59	1.769401e-85
31	60	1.177393e-85
31	61	4.599522e-86
31	62	3.819540e-87
31	63	0.000000e+00
31	64	0.000000e+00
31	65	1.721900e-85
31	66	2.009273e-85
31	67	1.061869e-85
31	68	-2.007262e-87
31	69	4.773794e-87
31	70	6.240689e-88
31	71	0.000000e+00
31	72	0.000000e+00
31	73	0.000000e+00
32	0	0.000000e+00
32	1	0.000000e+00
32	2	0.000000e+00
32	3	0.000000e+00
32	4	0.000000e+00
32	5	0.000000e+00
32	6	0.000000e+00
32	7	0.000000e+00
32	8	0.000000e+00
32	9	0.000000e+00
32	10	0.000000e+00
32	11	0.000000e+00
32	12	0.000000e+00
32	13	0.000000e+00
32	14	0.000000e+00
32	15	0.000000e+00
32	16	0.000000e+00
32	17	0.000000e+00
32	18	0.000000e+00
32	19	0.000000e+00
32	20	0.000000e+00
32	21	0.000000e+00
32	22	0.000000e+00
32	23	0.000000e+00
32	24	0.000000e+00
32	25	0.000000e+00
32	26	0.000000e+00
32	27	0.000000e+00
32	28	0.000000e+00
32	29	0.000000e+00
32	30	0.000000e+00
32	31	0.000000e+00
32	32	0.000000e+00
32	33	0.000000e+00
32	34	0.000000e+00
32	35	0.000000e+00
32	36	0.000000e+00
32	37	0.000000e+00
32	38	0.000000e+00
32	39	0.000000e+00
32	40	0.000000e+00
32	41	0.000000e+00
32	42	0.000000e+00
32	43	0.000000e+00
32	44	0.000000e+00
32	45	0.000000e+00
32	46	0.000000e+00
32	47	0.000000e+00
32	48	0.000000e+00
32	49	0.000000e+00
32	50	0.000000e+00
32	51	0.000000e+00
32	52	0.000000e+00
32	53	0.000000e+00
32	54	0.000000e+00
32	55	0.000000e+00
32	56	0.000000e+00
32	57	0.000000e+00
32	58	0.000000e+00
32	59	0.000000e+00
32	60	0.000000e+00
32	61	0.000000e+00
32	62	0.000000e+00
32	63	0.000000e+00
32	64	0.000000e+00
32	65	0.000000e+00
32	66	0.000000e+00
32	67	0.000000e+00
32	68	0.000000e+00
32	69	0.000000e+00
32	70	0.000000e+00
32	71	0.000000e+00
32	72	0.000000e+00
32	73	0.000000e+00
33	0	0.000000e+00
33	1	1.437026e-79
33	2	1.030323e-79
33	3	6.980062e-80
33	4	3.133801e-80
33	5	5.588055e-81
33	6	1.244830e-82
33	7	4.876044e-85
33	8	0.000000e+00
33	9	1.431822e-79
33	10	1.035006e-79
33	11	7.008139e-80
33	12	3.111129e-80
33	13	5.661906e-81
33	14	1.347605e-82
33	15	2.364607e-85
33	16	0.000000e+00
33	17	1.465426e-79
33	18	1.042699e-79
33	19	7.060567e-80
33	20	3.195392e-80
33	21	5.608333e-81
33	22	1.292378e-82
33	23	2.005691e-85
33	24	0.000000e+00
33	25	1.457646e-79
33	26	1.028206e-79
33	27	6.957637e-80
33	28	3.189693e-80
33	29	5.473861e-81
33	30	1.230278e-82
33	31	1.764198e-85
33	32	0.000000e+00
33	33	1.455470e-79
33	34	1.032276e-79
33	35	6.984474e-80
33	36	3.146821e-80
33	37	5.567701e-81
33	38	1.296722e-82
33	39	2.070329e-85
33	40	0.000000e+00
33	41	2.167395e-79
33	42	1.315931e-79
33	43	1.020112e-79
33	44	5.274375e-80
33	45	1.503022e-80
33	46	5.157336e-82
33	47	0.000000e+00
33	48	0.000000e+00
33	49	2.506391e-79
33	50	1.404269e-79
33	51	4.936884e-80
33	52	1.444965e-80
33	53	-4.985648e-82
33	54	-1.474311e-82
33	55	0.000000e+00
33	56	0.000000e+00
33	57	1.251628e-79
33	58	1.237820e-79
33	59	8.793421e-80
33	60	6.994775e-80
33	61	2.313611e-80
33	62	1.247256e-81
33	63	0.000000e+00
33	64	0.000000e+00
33	65	9.678092e-80
33	66	1.056127e-79
33	67	6.148727e-80
33	68	4.520274e-80
33	69	2.051908e-80
33	70	4.392226e-82
33	71	0.000000e+00
33	72	0.000000e+00
33	73	0.000000e+00
34	0	0.000000e+00
34	1	1.025760e-79
34	2	9.737384e-80
34	3	7.541957e-80
34	4	3.210199e-80
34	5	5.873559e-81
34	6	1.378844e-82
34	7	6.232558e-85
34	8	0.000000e+00
34	9	1.020842e-79
34	10	9.795462e-80
34	11	7.579773e-80
34	12	3.204246e-80
34	13	5.969542e-81
34	14	1.427677e-82
34	15	1.882281e-85
34	16	0.000000e+00
34	17	1.047058e-79
34	18	9.841643e-80
34	19	7.608860e-80
34	20	3.264072e-80
34	21	5.879422e-81
34	22	1.399516e-82
34	23	1.963401e-85
34	24	0.000000e+00
34	25	1.042754e-79
34	26	9.689791e-80
34	27	7.486469e-80
34	28	3.239503e-80
34	29	5.725526e-81
34	30	1.346625e-82
34	31	2.025375e-85
34	32	0.000000e+00
34	33	1.032276e-79
34	34	9.802498e-80
34	35	7.531930e-80
34	36	3.219512e-80
34	37	5.846704e-81
34	38	1.399220e-82
34	39	1.942940e-85
34	40	0.000000e+00
34	41	1.531371e-79
34	42	1.077373e-79
34	43	9.434117e-80
34	44	4.972296e-80
34	45	1.558012e-80
34	46	5.363248e-82
34	47	0.000000e+00
34	48	0.000000e+00
34	49	1.748808e-79
34	50	1.093555e-79
34	51	3.553972e-80
34	52	-2.468081e-81
34	53	-2.018833e-81
34	54	-3.270749e-82
34	55	0.000000e+00
34	56	0.000000e+00
34	57	7.379199e-80
34	58	9.712922e-80
34	59	7.921604e-80
34	60	5.848523e-80
34	61	1.989087e-80
34	62	1.276072e-81
34	63	0.000000e+00
34	64	0.000000e+00
34	65	6.566382e-80
34	66	8.204626e-80
34	67	5.391070e-80
34	68	3.668483e-80
34	69	1.506540e-80
34	70	4.156685e-82
34	71	0.000000e+00
34	72	0.000000e+00
34	73	0.000000e+00
35	0	0.000000e+00
35	1	6.941638e-80
35	2	7.522094e-80
35	3	6.410821e-80
35	4	2.724390e-80
35	5	5.046954e-81
35	6	1.247623e-82
35	7	5.683243e-85
35	8	0.000000e+00
35	9	6.919462e-80
35	10	7.567086e-80
35	11	6.438259e-80
35	12	2.719150e-80
35	13	5.114180e-81
35	14	1.278188e-82
35	15	1.319349e-85
35	16	0.000000e+00
35	17	7.080697e-80
35	18	7.603135e-80
35	19	6.464793e-80
35	20	2.769070e-80
35	21	5.054254e-81
35	22	1.257342e-82
35	23	1.657468e-85
35	24	0.000000e+00
35	25	7.038125e-80
35	26	7.485886e-80
35	27	6.364603e-80
35	28	2.748326e-80
35	29	4.938396e-81
35	30	1.212123e-82
35	31	1.895795e-85
35	32	0.000000e+00
35	33	6.984474e-80
35	34	7.531930e-80
35	35	6.429219e-80
35	36	2.731422e-80
35	37	5.024686e-81
35	38	1.255741e-82
35	39	1.588005e-85
35	40	0.000000e+00
35	41	1.061003e-79
35	42	8.018579e-80
35	43	7.412931e-80
35	44	3.892527e-80
35	45	1.277846e-80
35	46	4.288328e-82
35	47	0.000000e+00
35	48	0.000000e+00
35	49	1.184481e-79
35	50	8.192825e-80
35	51	2.667942e-80
35	52	-7.153327e-81
35	53	-2.138500e-81
35	54	-1.922174e-82
35	55	0.000000e+00
35	56	0.000000e+00
35	57	5.036812e-80
35	58	7.239319e-80
35	59	6.489820e-80
35	60	4.608380e-80
35	61	1.512406e-80
35	62	1.019703e-81
35	63	0.000000e+00
35	64	0.000000e+00
35	65	4.632044e-80
35	66	6.464365e-80
35	67	4.327002e-80
35	68	2.844748e-80
35	69	1.077225e-80
35	70	3.357930e-82
35	71	0.000000e+00
35	72	0.000000e+00
35	73	0.000000e+00
36	0	0.000000e+00
36	1	3.131009e-80
36	2	3.215938e-80
36	3	2.734725e-80
36	4	1.288632e-80
36	5	2.672973e-81
36	6	6.792046e-83
36	7	2.838786e-85
36	8	0.000000e+00
36	9	3.123404e-80
36	10	3.240397e-80
36	11	2.745397e-80
36	12	1.280889e-80
36	13	2.687262e-81
36	14	7.024368e-83
36	15	9.092946e-86
36	16	0.000000e+00
36	17	3.189102e-80
36	18	3.248658e-80
36	19	2.760158e-80
36	20	1.311373e-80
36	21	2.685940e-81
36	22	6.899153e-83
36	23	9.764739e-86
36	24	0.000000e+00
36	25	3.166116e-80
36	26	3.192711e-80
36	27	2.718853e-80
36	28	1.307174e-80
36	29	2.644429e-81
36	30	6.666391e-83
36	31	1.025925e-85
36	32	0.000000e+00
36	33	3.146821e-80
36	34	3.219512e-80
36	35	2.731422e-80
36	36	1.302930e-80
36	37	2.663355e-81
36	38	6.890752e-83
36	39	9.610684e-86
36	40	0.000000e+00
36	41	4.996636e-80
36	42	3.792544e-80
36	43	3.312792e-80
36	44	1.706811e-80
36	45	5.543246e-81
36	46	1.905336e-82
36	47	0.000000e+00
36	48	0.000000e+00
36	49	5.844394e-80
36	50	3.895576e-80
36	51	1.446762e-80
36	52	-1.235679e-81
36	53	-1.986656e-82
36	54	-1.610274e-83
36	55	0.000000e+00
36	56	0.000000e+00
36	57	2.346385e-80
36	58	3.292976e-80
36	59	2.872611e-80
36	60	2.155074e-80
36	61	7.098490e-81
36	62	4.162570e-82
36	63	0.000000e+00
36	64	0.000000e+00
36	65	2.269940e-80
36	66	2.857125e-80
36	67	1.839469e-80
36	68	1.214576e-80
36	69	5.148169e-81
36	70	1.544677e-82
36	71	0.000000e+00
36	72	0.000000e+00
36	73	0.000000e+00
37	0	0.000000e+00
37	1	5.543202e-81
37	2	5.841887e-81
37	3	5.028323e-81
37	4	2.654568e-81
37	5	6.752627e-82
37	6	1.801001e-83
37	7	7.695261e-86
37	8	0.000000e+00
37	9	5.513367e-81
37	10	5.897863e-81
37	11	5.051434e-81
37	12	2.632375e-81
37	13	6.738164e-82
37	14	1.834228e-83
37	15	3.289362e-86
37	16	0.000000e+00
37	17	5.646767e-81
37	18	5.895818e-81
37	19	5.076899e-81
37	20	2.704241e-81
37	21	6.802689e-82
37	22	1.838091e-83
37	23	3.141750e-86
37	24	0.000000e+00
37	25	5.622137e-81
37	26	5.781699e-81
37	27	4.997901e-81
37	28	2.702477e-81
37	29	6.746682e-82
37	30	1.809973e-83
37	31	3.050349e-86
37	32	0.000000e+00
37	33	5.567701e-81
37	34	5.846704e-81
37	35	5.024686e-81
37	36	2.663355e-81
37	37	6.904519e-82
37	38	1.828564e-83
37	39	3.162453e-86
37	40	0.000000e+00
37	41	9.580048e-81
37	42	7.687935e-81
37	43	6.294730e-81
37	44	3.245120e-81
37	45	1.138821e-81
37	46	3.450575e-83
37	47	0.000000e+00
37	48	0.000000e+00
37	49	1.205774e-80
37	50	7.461197e-81
37	51	3.041161e-81
37	52	-1.928165e-82
37	53	9.577539e-84
37	54	8.891394e-84
37	55	0.000000e+00
37	56	0.000000e+00
37	57	3.706462e-81
37	58	6.164860e-81
37	59	5.085704e-81
37	60	3.968328e-81
37	61	1.349669e-81
37	62	7.619185e-83
37	63	0.000000e+00
37	64	0.000000e+00
37	65	4.329884e-81
37	66	4.769819e-81
37	67	2.889903e-81
37	68	1.487520e-81
37	69	7.933981e-82
37	70	2.676833e-83
37	71	0.000000e+00
37	72	0.000000e+00
37	73	0.000000e+00
38	0	0.000000e+00
38	1	1.288924e-82
38	2	1.396541e-82
38	3	1.255960e-82
38	4	6.860521e-83
38	5	1.828857e-83
38	6	5.887046e-85
38	7	2.566917e-87
38	8	0.000000e+00
38	9	1.275546e-82
38	10	1.407444e-82
38	11	1.258765e-82
38	12	6.774830e-83
38	13	1.813758e-83
38	14	6.156719e-85
38	15	1.200254e-87
38	16	0.000000e+00
38	17	1.317174e-82
38	18	1.411688e-82
38	19	1.269742e-82
38	20	7.004981e-83
38	21	1.851533e-83
38	22	6.059898e-85
38	23	1.087327e-87
38	24	0.000000e+00
38	25	1.319200e-82
38	26	1.387780e-82
38	27	1.252926e-82
38	28	7.031881e-83
38	29	1.847399e-83
38	30	5.879169e-85
38	31	1.013063e-87
38	32	0.000000e+00
38	33	1.296722e-82
38	34	1.399220e-82
38	35	1.255741e-82
38	36	6.890752e-83
38	37	1.828564e-83
38	38	1.889335e-84
38	39	1.106450e-87
38	40	0.000000e+00
38	41	2.447968e-82
38	42	2.036788e-82
38	43	1.676309e-82
38	44	7.731194e-83
38	45	2.524436e-83
38	46	9.552438e-85
38	47	0.000000e+00
38	48	0.000000e+00
38	49	2.974155e-82
38	50	2.139423e-82
38	51	1.098811e-82
38	52	-4.187614e-84
38	53	4.597282e-84
38	54	8.798730e-85
38	55	0.000000e+00
38	56	0.000000e+00
38	57	1.019030e-82
38	58	1.721520e-82
38	59	1.411588e-82
38	60	9.448189e-83
38	61	2.855564e-83
38	62	1.805504e-84
38	63	0.000000e+00
38	64	0.000000e+00
38	65	1.163306e-82
38	66	1.364795e-82
38	67	7.601447e-83
38	68	2.800088e-83
38	69	1.021593e-83
38	70	5.368015e-85
38	71	0.000000e+00
38	72	0.000000e+00
38	73	0.000000e+00
39	0	0.000000e+00
39	1	2.057111e-85
39	2	1.942855e-85
39	3	1.589202e-85
39	4	9.556153e-86
39	5	3.182042e-86
39	6	1.060533e-87
39	7	5.820073e-90
39	8	0.000000e+00
39	9	2.056523e-85
39	10	1.967841e-85
39	11	1.604906e-85
39	12	9.501877e-86
39	13	3.220809e-86
39	14	1.132480e-87
39	15	7.926540e-90
39	16	0.000000e+00
39	17	2.097922e-85
39	18	1.956478e-85
39	19	1.603669e-85
39	20	9.756167e-86
39	21	3.183759e-86
39	22	1.108199e-87
39	23	4.867189e-90
39	24	0.000000e+00
39	25	2.080898e-85
39	26	1.911171e-85
39	27	1.567763e-85
39	28	9.724271e-86
39	29	3.107054e-86
39	30	1.079880e-87
39	31	2.774510e-90
39	32	0.000000e+00
39	33	2.070329e-85
39	34	1.942940e-85
39	35	1.588005e-85
39	36	9.610684e-86
39	37	3.162453e-86
39	38	1.106450e-87
39	39	4.261334e-89
39	40	0.000000e+00
39	41	4.778483e-85
39	42	3.996796e-85
39	43	2.653319e-85
39	44	9.555669e-86
39	45	4.764765e-86
39	46	1.106862e-87
39	47	0.000000e+00
39	48	0.000000e+00
39	49	5.530656e-85
39	50	3.526354e-85
39	51	1.660680e-85
39	52	1.874824e-86
39	53	3.185653e-87
39	54	8.251652e-88
39	55	0.000000e+00
39	56	0.000000e+00
39	57	1.666753e-85
39	58	2.814087e-85
39	59	1.458542e-85
39	60	1.280200e-85
39	61	5.463865e-86
39	62	2.550414e-87
39	63	0.000000e+00
39	64	0.000000e+00
39	65	2.349019e-85
39	66	2.258902e-85
39	67	1.153519e-85
39	68	-1.903669e-87
39	69	1.278266e-86
39	70	-1.770877e-87
39	71	0.000000e+00
39	72	0.000000e+00
39	73	0.000000e+00
40	0	0.000000e+00
40	1	0.000000e+00
40	2	0.000000e+00
40	3	0.000000e+00
40	4	0.000000e+00
40	5	0.000000e+00
40	6	0.000000e+00
40	7	0.000000e+00
40	8	0.000000e+00
40	9	0.000000e+00
40	10	0.000000e+00
40	11	0.000000e+00
40	12	0.000000e+00
40	13	0.000000e+00
40	14	0.000000e+00
40	15	0.000000e+00
40	16	0.000000e+00
40	17	0.000000e+00
40	18	0.000000e+00
40	19	0.000000e+00
40	20	0.000000e+00
40	21	0.000000e+00
40	22	0.000000e+00
40	23	0.000000e+00
40	24	0.000000e+00
40	25	0.000000e+00
40	26	0.000000e+00
40	27	0.000000e+00
40	28	0.000000e+00
40	29	0.000000e+00
40	30	0.000000e+00
40	31	0.000000e+00
40	32	0.000000e+00
40	33	0.000000e+00
40	34	0.000000e+00
40	35	0.000000e+00
40	36	0.000000e+00
40	37	0.000000e+00
40	38	0.000000e+00
40	39	0.000000e+00
40	40	0.000000e+00
40	41	0.000000e+00
40	42	0.000000e+00
40	43	0.000000e+00
40	44	0.000000e+00
40	45	0.000000e+00
40	46	0.000000e+00
40	47	0.000000e+00
40	48	0.000000e+00
40	49	0.000000e+00
40	50	0.000000e+00
40	51	0.000000e+00
40	52	0.000000e+00
40	53	0.000000e+00
40	54	0.000000e+00
40	55	0.000000e+00
40	56	0.000000e+00
40	57	0.000000e+00
40	58	0.000000e+00
40	59	0.000000e+00
40	60	0.000000e+00
40	61	0.000000e+00
40	62	0.000000e+00
40	63	0.000000e+00
40	64	0.000000e+00
40	65	0.000000e+00
40	66	0.000000e+00
40	67	0.000000e+00
40	68	0.000000e+00
40	69	0.000000e+00
40	70	0.000000e+00
40	71	0.000000e+00
40	72	0.000000e+00
40	73	0.000000e+00
41	0	0.000000e+00
41	1	2.166253e-79
41	2	1.532848e-79
41	3	1.062135e-79
41	4	4.988292e-80
41	5	9.644286e-81
41	6	2.343668e-82
41	7	1.002368e-84
41	8	0.000000e+00
41	9	2.170014e-79
41	10	1.545017e-79
41	11	1.069646e-79
41	12	4.952510e-80
41	13	9.728605e-81
41	14	2.570334e-82
41	15	5.476135e-85
41	16	0.000000e+00
41	17	2.191893e-79
41	18	1.544718e-79
41	19	1.071339e-79
41	20	5.070292e-80
41	21	9.654321e-81
41	22	2.437447e-82
41	23	4.625447e-85
41	24	0.000000e+00
41	25	2.161553e-79
41	26	1.514584e-79
41	27	1.050955e-79
41	28	5.052558e-80
41	29	9.453797e-81
41	30	2.313746e-82
41	31	4.054098e-85
41	32	0.000000e+00
41	33	2.167395e-79
41	34	1.531371e-79
41	35	1.061003e-79
41	36	4.996636e-80
41	37	9.580048e-81
41	38	2.447968e-82
41	39	4.778483e-85
41	40	0.000000e+00
41	41	5.468826e-79
41	42	2.732002e-79
41	43	2.136277e-79
41	44	1.106094e-79
41	45	3.045197e-80
41	46	1.069832e-81
41	47	0.000000e+00
41	48	0.000000e+00
41	49	4.809821e-79
41	50	2.743377e-79
41	51	1.120267e-79
41	52	4.136941e-80
41	53	2.848955e-81
41	54	-1.376645e-82
41	55	0.000000e+00
41	56	0.000000e+00
41	57	2.219584e-79
41	58	2.216261e-79
41	59	1.588047e-79
41	60	1.311146e-79
41	61	4.207403e-80
41	62	2.128809e-81
41	63	0.000000e+00
41	64	0.000000e+00
41	65	1.531103e-79
41	66	1.828484e-79
41	67	1.135532e-79
41	68	8.330430e-80
41	69	3.559125e-80
41	70	7.863412e-82
41	71	0.000000e+00
41	72	0.000000e+00
41	73	0.000000e+00
42	0	0.000000e+00
42	1	1.314919e-79
42	2	1.078767e-79
42	3	8.031217e-80
42	4	3.786488e-80
42	5	7.729882e-81
42	6	1.986325e-82
42	7	8.754841e-85
42	8	0.000000e+00
42	9	1.320203e-79
42	10	1.089611e-79
42	11	8.080713e-80
42	12	3.761563e-80
42	13	7.763934e-81
42	14	2.084850e-82
42	15	4.638884e-85
42	16	0.000000e+00
42	17	1.330297e-79
42	18	1.085994e-79
42	19	8.097679e-80
42	20	3.847721e-80
42	21	7.756260e-81
42	22	2.039506e-82
42	23	3.854751e-85
42	24	0.000000e+00
42	25	1.308552e-79
42	26	1.062672e-79
42	27	7.951982e-80
42	28	3.832460e-80
42	29	7.634722e-81
42	30	1.976288e-82
42	31	3.326759e-85
42	32	0.000000e+00
42	33	1.315931e-79
42	34	1.077373e-79
42	35	8.018579e-80
42	36	3.792544e-80
42	37	7.687935e-81
42	38	2.036788e-82
42	39	3.996796e-85
42	40	0.000000e+00
42	41	2.732002e-79
42	42	2.596508e-79
42	43	1.503824e-79
42	44	7.420830e-80
42	45	2.088297e-80
42	46	7.114781e-82
42	47	0.000000e+00
42	48	0.000000e+00
42	49	2.968184e-79
42	50	1.850420e-79
42	51	7.676271e-80
42	52	2.430149e-80
42	53	2.747576e-81
42	54	-6.778114e-83
42	55	0.000000e+00
42	56	0.000000e+00
42	57	1.264408e-79
42	58	1.490259e-79
42	59	1.092234e-79
42	60	8.672873e-80
42	61	2.718877e-80
42	62	1.408961e-81
42	63	0.000000e+00
42	64	0.000000e+00
42	65	9.826639e-80
42	66	1.252898e-79
42	67	8.004307e-80
42	68	5.482659e-80
42	69	2.210689e-80
42	70	4.903708e-82
42	71	0.000000e+00
42	72	0.000000e+00
42	73	0.000000e+00
43	0	0.000000e+00
43	1	1.017459e-79
43	2	9.438800e-80
43	3	7.426792e-80
43	4	3.307095e-80
43	5	6.337937e-81
43	6	1.635463e-82
43	7	7.578318e-85
43	8	0.000000e+00
43	9	1.018452e-79
43	10	9.526609e-80
43	11	7.476674e-80
43	12	3.299845e-80
43	13	6.439458e-81
43	14	1.728717e-82
43	15	2.599553e-85
43	16	0.000000e+00
43	17	1.032381e-79
43	18	9.512051e-80
43	19	7.484650e-80
43	20	3.357884e-80
43	21	6.327474e-81
43	22	1.673951e-82
43	23	2.674472e-85
43	24	0.000000e+00
43	25	1.019656e-79
43	26	9.322485e-80
43	27	7.347765e-80
43	28	3.331121e-80
43	29	6.158590e-81
43	30	1.603230e-82
43	31	2.734876e-85
43	32	0.000000e+00
43	33	1.020112e-79
43	34	9.434117e-80
43	35	7.412931e-80
43	36	3.312792e-80
43	37	6.294730e-81
43	38	1.676309e-82
43	39	2.653319e-85
43	40	0.000000e+00
43	41	2.136277e-79
43	42	1.503824e-79
43	43	1.894468e-79
43	44	7.123674e-80
43	45	2.053365e-80
43	46	8.061625e-82
43	47	0.000000e+00
43	48	0.000000e+00
43	49	2.321785e-79
43	50	1.541368e-79
43	51	6.630964e-80
43	52	1.626053e-80
43	53	1.298963e-81
43	54	-2.906903e-82
43	55	0.000000e+00
43	56	0.000000e+00
43	57	8.892344e-80
43	58	1.180985e-79
43	59	9.932962e-80
43	60	8.046552e-80
43	61	2.626558e-80
43	62	1.509043e-81
43	63	0.000000e+00
43	64	0.000000e+00
43	65	7.142830e-80
43	66	9.862970e-80
43	67	7.097853e-80
43	68	5.405506e-80
43	69	2.230391e-80
43	70	6.324613e-82
43	71	0.000000e+00
43	72	0.000000e+00
43	73	0.000000e+00
44	0	0.000000e+00
44	1	5.257205e-80
44	2	4.973337e-80
44	3	3.899721e-80
44	4	1.704684e-80
44	5	3.274068e-81
44	6	7.519923e-83
44	7	3.618167e-85
44	8	0.000000e+00
44	9	5.268107e-80
44	10	5.034401e-80
44	11	3.936737e-80
44	12	1.706318e-80
44	13	3.333537e-81
44	14	8.097470e-83
44	15	5.984223e-86
44	16	0.000000e+00
44	17	5.337433e-80
44	18	5.010154e-80
44	19	3.927322e-80
44	20	1.728715e-80
44	21	3.257463e-81
44	22	7.691992e-83
44	23	1.044420e-85
44	24	0.000000e+00
44	25	5.268388e-80
44	26	4.896241e-80
44	27	3.845380e-80
44	28	1.709395e-80
44	29	3.164115e-81
44	30	7.282990e-83
44	31	1.355327e-85
44	32	0.000000e+00
44	33	5.274375e-80
44	34	4.972296e-80
44	35	3.892527e-80
44	36	1.706811e-80
44	37	3.245120e-81
44	38	7.731194e-83
44	39	9.555669e-86
44	40	0.000000e+00
44	41	1.106094e-79
44	42	7.420830e-80
44	43	7.123674e-80
44	44	5.840155e-80
44	45	1.300443e-80
44	46	4.865990e-82
44	47	0.000000e+00
44	48	0.000000e+00
44	49	1.265919e-79
44	50	7.255357e-80
44	51	2.695466e-80
44	52	4.134611e-81
44	53	-1.395001e-81
44	54	-2.652822e-82
44	55	0.000000e+00
44	56	0.000000e+00
44	57	3.950806e-80
44	58	5.799475e-80
44	59	5.130634e-80
44	60	4.393425e-80
44	61	1.584425e-80
44	62	9.889714e-82
44	63	0.000000e+00
44	64	0.000000e+00
44	65	3.337401e-80
44	66	4.703686e-80
44	67	3.420053e-80
44	68	2.788511e-80
44	69	1.236814e-80
44	70	4.506272e-82
44	71	0.000000e+00
44	72	0.000000e+00
44	73	0.000000e+00
45	0	0.000000e+00
45	1	1.498022e-80
45	2	1.559174e-80
45	3	1.281362e-80
45	4	5.540189e-81
45	5	1.151098e-81
45	6	2.472521e-83
45	7	1.352055e-85
45	8	0.000000e+00
45	9	1.495666e-80
45	10	1.577860e-80
45	11	1.294569e-80
45	12	5.586954e-81
45	13	1.185688e-81
45	14	2.693485e-83
45	15	4.493266e-86
45	16	0.000000e+00
45	17	1.521950e-80
45	18	1.569536e-80
45	19	1.288811e-80
45	20	5.603361e-81
45	21	1.139097e-81
45	22	2.501495e-83
45	23	4.845034e-86
45	24	0.000000e+00
45	25	1.508610e-80
45	26	1.534637e-80
45	27	1.260737e-80
45	28	5.497199e-81
45	29	1.092267e-81
45	30	2.339319e-83
45	31	5.104151e-86
45	32	0.000000e+00
45	33	1.503022e-80
45	34	1.558012e-80
45	35	1.277846e-80
45	36	5.543246e-81
45	37	1.138821e-81
45	38	2.524436e-83
45	39	4.764765e-86
45	40	0.000000e+00
45	41	3.045197e-80
45	42	2.088297e-80
45	43	2.053365e-80
45	44	1.300443e-80
45	45	8.248430e-81
45	46	1.786398e-82
45	47	0.000000e+00
45	48	0.000000e+00
45	49	3.688737e-80
45	50	1.999775e-80
45	51	5.811957e-81
45	52	-1.162890e-81
45	53	-1.296488e-81
45	54	-9.882228e-83
45	55	0.000000e+00
45	56	0.000000e+00
45	57	1.073364e-80
45	58	1.653614e-80
45	59	1.562757e-80
45	60	1.359147e-80
45	61	5.534148e-81
45	62	3.563399e-82
45	63	0.000000e+00
45	64	0.000000e+00
45	65	1.173937e-80
45	66	1.469073e-80
45	67	9.861990e-81
45	68	7.606268e-81
45	69	4.040523e-81
45	70	1.578710e-82
45	71	0.000000e+00
45	72	0.000000e+00
45	73	0.000000e+00
46	0	0.000000e+00
46	1	5.147512e-82
46	2	5.373472e-82
46	3	4.297325e-82
46	4	1.904022e-82
46	5	3.474796e-83
46	6	8.818877e-85
46	7	4.074979e-87
46	8	0.000000e+00
46	9	5.117242e-82
46	10	5.463970e-82
46	11	4.345916e-82
46	12	1.923647e-82
46	13	3.674624e-83
46	14	1.111623e-84
46	15	8.704662e-88
46	16	0.000000e+00
46	17	5.225290e-82
46	18	5.394142e-82
46	19	4.322525e-82
46	20	1.924185e-82
46	21	3.432878e-83
46	22	9.242005e-85
46	23	1.167127e-87
46	24	0.000000e+00
46	25	5.203769e-82
46	26	5.249793e-82
46	27	4.227987e-82
46	28	1.885611e-82
46	29	3.192194e-83
46	30	7.703058e-85
46	31	1.375274e-87
46	32	0.000000e+00
46	33	5.157336e-82
46	34	5.363248e-82
46	35	4.288328e-82
46	36	1.905336e-82
46	37	3.450575e-83
46	38	9.552438e-85
46	39	1.106862e-87
46	40	0.000000e+00
46	41	1.069832e-81
46	42	7.114781e-82
46	43	8.061625e-82
46	44	4.865990e-82
46	45	1.786398e-82
46	46	1.550139e-82
46	47	0.000000e+00
46	48	0.000000e+00
46	49	1.410380e-81
46	50	8.857060e-82
46	51	3.852509e-82
46	52	5.485304e-83
46	53	4.523178e-84
46	54	-1.034222e-85
46	55	0.000000e+00
46	56	0.000000e+00
46	57	3.750108e-82
46	58	5.717038e-82
46	59	6.327607e-82
46	60	5.430491e-82
46	61	2.110044e-82
46	62	1.410900e-83
46	63	0.000000e+00
46	64	0.000000e+00
46	65	3.890594e-82
46	66	4.933666e-82
46	67	4.166493e-82
46	68	4.132209e-82
46	69	2.085510e-82
46	70	8.889792e-84
46	71	0.000000e+00
46	72	0.000000e+00
46	73	0.000000e+00
47	0	0.000000e+00
47	1	0.000000e+00
47	2	0.000000e+00
47	3	0.000000e+00
47	4	0.000000e+00
47	5	0.000000e+00
47	6	0.000000e+00
47	7	0.000000e+00
47	8	0.000000e+00
47	9	0.000000e+00
47	10	0.000000e+00
47	11	0.000000e+00
47	12	0.000000e+00
47	13	0.000000e+00
47	14	0.000000e+00
47	15	0.000000e+00
47	16	0.000000e+00
47	17	0.000000e+00
47	18	0.000000e+00
47	19	0.000000e+00
47	20	0.000000e+00
47	21	0.000000e+00
47	22	0.000000e+00
47	23	0.000000e+00
47	24	0.000000e+00
47	25	0.000000e+00
47	26	0.000000e+00
47	27	0.000000e+00
47	28	0.000000e+00
47	29	0.000000e+00
47	30	0.000000e+00
47	31	0.000000e+00
47	32	0.000000e+00
47	33	0.000000e+00
47	34	0.000000e+00
47	35	0.000000e+00
47	36	0.000000e+00
47	37	0.000000e+00
47	38	0.000000e+00
47	39	0.000000e+00
47	40	0.000000e+00
47	41	0.000000e+00
47	42	0.000000e+00
47	43	0.000000e+00
47	44	0.000000e+00
47	45	0.000000e+00
47	46	0.000000e+00
47	47	0.000000e+00
47	48	0.000000e+00
47	49	0.000000e+00
47	50	0.000000e+00
47	51	0.000000e+00
47	52	0.000000e+00
47	53	0.000000e+00
47	54	0.000000e+00
47	55	0.000000e+00
47	56	0.000000e+00
47	57	0.000000e+00
47	58	0.000000e+00
47	59	0.000000e+00
47	60	0.000000e+00
47	61	0.000000e+00
47	62	0.000000e+00
47	63	0.000000e+00
47	64	0.000000e+00
47	65	0.000000e+00
47	66	0.000000e+00
47	67	0.000000e+00
47	68	0.000000e+00
47	69	0.000000e+00
47	70	0.000000e+00
47	71	0.000000e+00
47	72	0.000000e+00
47	73	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	0.000000e+00
48	3	0.000000e+00
48	4	0.000000e+00
48	5	0.000000e+00
48	6	0.000000e+00
48	7	0.000000e+00
48	8	0.000000e+00
48	9	0.000000e+00
48	10	0.000000e+00
48	11	0.000000e+00
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	0.000000e+00
48	17	0.000000e+00
48	18	0.000000e+00
48	19	0.000000e+00
48	20	0.000000e+00
48	21	0.000000e+00
48	22	0.000000e+00
48	23	0.000000e+00
48	24	0.000000e+00
48	25	0.000000e+00
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	0.000000e+00
48	31	0.000000e+00
48	32	0.000000e+00
48	33	0.000000e+00
48	34	0.000000e+00
48	35	0.000000e+00
48	36	0.000000e+00
48	37	0.000000e+00
48	38	0.000000e+00
48	39	0.000000e+00
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	0.000000e+00
48	45	0.000000e+00
48	46	0.000000e+00
48	47	0.000000e+00
48	48	0.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	0.000000e+00
48	52	0.000000e+00
48	53	0.000000e+00
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	0.000000e+00
48	59	0.000000e+00
48	60	0.000000e+00
48	61	0.000000e+00
48	62	0.000000e+00
48	63	0.000000e+00
48	64	0.000000e+00
48	65	0.000000e+00
48	66	0.000000e+00
48	67	0.000000e+00
48	68	0.000000e+00
48	69	0.000000e+00
48	70	0.000000e+00
48	71	0.000000e+00
48	72	0.000000e+00
48	73	0.000000e+00
49	0	0.000000e+00
49	1	2.505245e-79
49	2	1.751761e-79
49	3	1.185505e-79
49	4	5.839683e-80
49	5	1.213577e-80
49	6	2.870523e-82
49	7	1.219928e-84
49	8	0.000000e+00
49	9	2.485194e-79
49	10	1.756798e-79
49	11	1.187291e-79
49	12	5.770027e-80
49	13	1.218315e-80
49	14	3.100647e-82
49	15	5.861293e-85
49	16	0.000000e+00
49	17	2.541156e-79
49	18	1.765529e-79
49	19	1.197455e-79
49	20	5.934581e-80
49	21	1.216699e-80
49	22	2.967241e-82
49	23	5.468177e-85
49	24	0.000000e+00
49	25	2.526959e-79
49	26	1.737800e-79
49	27	1.180613e-79
49	28	5.935662e-80
49	29	1.195646e-80
49	30	2.841664e-82
49	31	5.214883e-85
49	32	0.000000e+00
49	33	2.506391e-79
49	34	1.748808e-79
49	35	1.184481e-79
49	36	5.844394e-80
49	37	1.205774e-80
49	38	2.974155e-82
49	39	5.530656e-85
49	40	0.000000e+00
49	41	4.809821e-79
49	42	2.968184e-79
49	43	2.321785e-79
49	44	1.265919e-79
49	45	3.688737e-80
49	46	1.410380e-81
49	47	0.000000e+00
49	48	0.000000e+00
49	49	9.386920e-79
49	50	3.129087e-79
49	51	1.183420e-79
49	52	4.627100e-80
49	53	1.010536e-81
49	54	1.221886e-82
49	55	0.000000e+00
49	56	0.000000e+00
49	57	2.242019e-79
49	58	2.475456e-79
49	59	1.752052e-79
49	60	1.508429e-79
49	61	5.165821e-80
49	62	2.665582e-81
49	63	0.000000e+00
49	64	0.000000e+00
49	65	1.697015e-79
49	66	2.002237e-79
49	67	1.177312e-79
49	68	8.570627e-80
49	69	4.214663e-80
49	70	9.831969e-82
49	71	0.000000e+00
49	72	0.000000e+00
49	73	0.000000e+00
50	0	0.000000e+00
50	1	1.404671e-79
50	2	1.094870e-79
50	3	8.211720e-80
50	4	3.892505e-80
50	5	7.505310e-81
50	6	2.094216e-82
50	7	8.848042e-85
50	8	0.000000e+00
50	9	1.396618e-79
50	10	1.095532e-79
50	11	8.199212e-80
50	12	3.865156e-80
50	13	7.575093e-81
50	14	2.196861e-82
50	15	4.182620e-85
50	16	0.000000e+00
50	17	1.422579e-79
50	18	1.105101e-79
50	19	8.287397e-80
50	20	3.951626e-80
50	21	7.519625e-81
50	22	2.138200e-82
50	23	3.379413e-85
50	24	0.000000e+00
50	25	1.410434e-79
50	26	1.090211e-79
50	27	8.191332e-80
50	28	3.933424e-80
50	29	7.354039e-81
50	30	2.055820e-82
50	31	2.836705e-85
50	32	0.000000e+00
50	33	1.404269e-79
50	34	1.093555e-79
50	35	8.192825e-80
50	36	3.895576e-80
50	37	7.461197e-81
50	38	2.139423e-82
50	39	3.526354e-85
50	40	0.000000e+00
50	41	2.743377e-79
50	42	1.850420e-79
50	43	1.541368e-79
50	44	7.255357e-80
50	45	1.999775e-80
50	46	8.857060e-82
50	47	0.000000e+00
50	48	0.000000e+00
50	49	3.129087e-79
50	50	3.882840e-79
50	51	1.187044e-79
50	52	4.498414e-80
50	53	7.979068e-81
50	54	-2.353376e-83
50	55	0.000000e+00
50	56	0.000000e+00
50	57	1.479617e-79
50	58	1.529590e-79
50	59	1.275256e-79
50	60	1.039620e-79
50	61	3.025221e-80
50	62	1.264040e-81
50	63	0.000000e+00
50	64	0.000000e+00
50	65	1.068779e-79
50	66	1.353028e-79
50	67	9.001950e-80
50	68	7.006238e-80
50	69	3.041196e-80
50	70	5.832760e-82
50	71	0.000000e+00
50	72	0.000000e+00
50	73	0.000000e+00
51	0	0.000000e+00
51	1	4.963099e-80
51	2	3.563374e-80
51	3	2.674131e-80
51	4	1.446994e-80
51	5	3.056739e-81
51	6	1.068275e-82
51	7	3.547567e-85
51	8	0.000000e+00
51	9	4.961150e-80
51	10	3.559950e-80
51	11	2.678240e-80
51	12	1.423111e-80
51	13	3.047857e-81
51	14	1.164177e-82
51	15	2.266669e-85
51	16	0.000000e+00
51	17	4.987771e-80
51	18	3.593028e-80
51	19	2.696843e-80
51	20	1.470240e-80
51	21	3.075343e-81
51	22	1.090867e-82
51	23	1.520042e-85
51	24	0.000000e+00
51	25	4.901600e-80
51	26	3.543173e-80
51	27	2.654917e-80
51	28	1.476699e-80
51	29	3.041760e-81
51	30	1.022683e-82
51	31	1.010199e-85
51	32	0.000000e+00
51	33	4.936884e-80
51	34	3.553972e-80
51	35	2.667942e-80
51	36	1.446762e-80
51	37	3.041161e-81
51	38	1.098811e-82
51	39	1.660680e-85
51	40	0.000000e+00
51	41	1.120267e-79
51	42	7.676271e-80
51	43	6.630964e-80
51	44	2.695466e-80
51	45	5.811957e-81
51	46	3.852509e-82
51	47	0.000000e+00
51	48	0.000000e+00
51	49	1.183420e-79
51	50	1.187044e-79
51	51	1.673376e-79
51	52	3.751406e-80
51	53	7.920639e-81
51	54	1.280943e-82
51	55	0.000000e+00
51	56	0.000000e+00
51	57	6.446953e-80
51	58	6.505338e-80
51	59	5.729815e-80
51	60	4.909484e-80
51	61	1.204995e-80
51	62	2.172864e-82
51	63	0.000000e+00
51	64	0.000000e+00
51	65	5.287752e-80
51	66	5.766245e-80
51	67	4.392921e-80
51	68	3.641417e-80
51	69	1.641965e-80
51	70	2.874252e-82
51	71	0.000000e+00
51	72	0.000000e+00
51	73	0.000000e+00
52	0	0.000000e+00
52	1	1.470125e-80
52	2	-2.366229e-81
52	3	-7.191546e-81
52	4	-1.202000e-81
52	5	-1.820668e-82
52	6	-4.976974e-84
52	7	-1.082576e-85
52	8	0.000000e+00
52	9	1.484258e-80
52	10	-2.531346e-81
52	11	-7.302442e-81
52	12	-1.326104e-81
52	13	-2.120869e-82
52	14	-2.861787e-84
52	15	7.174350e-86
52	16	0.000000e+00
52	17	1.452613e-80
52	18	-2.453814e-81
52	19	-7.203926e-81
52	20	-1.236146e-81
52	21	-1.848230e-82
52	22	-4.367426e-84
52	23	6.054496e-87
52	24	0.000000e+00
52	25	1.398476e-80
52	26	-2.394937e-81
52	27	-7.039713e-81
52	28	-1.124295e-81
52	29	-1.613387e-82
52	30	-4.404279e-84
52	31	-3.922600e-86
52	32	0.000000e+00
52	33	1.444965e-80
52	34	-2.468081e-81
52	35	-7.153327e-81
52	36	-1.235679e-81
52	37	-1.928165e-82
52	38	-4.187614e-84
52	39	1.874824e-86
52	40	0.000000e+00
52	41	4.136941e-80
52	42	2.430149e-80
52	43	1.626053e-80
52	44	4.134611e-81
52	45	-1.162890e-81
52	46	5.485304e-83
52	47	0.000000e+00
52	48	0.000000e+00
52	49	4.627100e-80
52	50	4.498414e-80
52	51	3.751406e-80
52	52	6.471160e-80
52	53	5.988151e-81
52	54	6.484457e-83
52	55	0.000000e+00
52	56	0.000000e+00
52	57	2.739605e-80
52	58	1.666339e-80
52	59	9.778730e-81
52	60	1.597301e-80
52	61	3.000726e-81
52	62	-2.058390e-82
52	63	0.000000e+00
52	64	0.000000e+00
52	65	1.808684e-80
52	66	1.406266e-80
52	67	1.387980e-80
52	68	1.735341e-80
52	69	9.155369e-81
52	70	7.006958e-83
52	71	0.000000e+00
52	72	0.000000e+00
52	73	0.000000e+00
53	0	0.000000e+00
53	1	-4.317554e-82
53	2	-2.000900e-81
53	3	-2.147672e-81
53	4	-1.975685e-82
53	5	6.589021e-84
53	6	4.307883e-84
53	7	-3.227926e-87
53	8	0.000000e+00
53	9	-3.361480e-82
53	10	-1.982390e-81
53	11	-2.173402e-81
53	12	-2.317290e-82
53	13	-3.502289e-84
53	14	4.183390e-84
53	15	7.446157e-87
53	16	0.000000e+00
53	17	-5.383736e-82
53	18	-2.040330e-81
53	19	-2.157567e-81
53	20	-1.944149e-82
53	21	1.451276e-83
53	22	4.719440e-84
53	23	2.170234e-87
53	24	0.000000e+00
53	25	-6.699176e-82
53	26	-2.059500e-81
53	27	-2.109625e-81
53	28	-1.579061e-82
53	29	2.385910e-83
53	30	4.851759e-84
53	31	-1.462634e-87
53	32	0.000000e+00
53	33	-4.985648e-82
53	34	-2.018833e-81
53	35	-2.138500e-81
53	36	-1.986656e-82
53	37	9.577539e-84
53	38	4.597282e-84
53	39	3.185653e-87
53	40	0.000000e+00
53	41	2.848955e-81
53	42	2.747576e-81
53	43	1.298963e-81
53	44	-1.395001e-81
53	45	-1.296488e-81
53	46	4.523178e-84
53	47	0.000000e+00
53	48	0.000000e+00
53	49	1.010536e-81
53	50	7.979068e-81
53	51	7.920639e-81
53	52	5.988151e-81
53	53	9.013811e-81
53	54	5.588530e-83
53	55	0.000000e+00
53	56	0.000000e+00
53	57	3.723694e-81
53	58	3.801077e-82
53	59	2.402951e-82
53	60	3.269780e-82
53	61	-4.663026e-82
53	62	-1.043118e-82
53	63	0.000000e+00
53	64	0.000000e+00
53	65	1.806320e-81
53	66	3.553634e-82
53	67	1.628979e-81
53	68	2.302934e-81
53	69	1.140986e-81
53	70	8.557788e-84
53	71	0.000000e+00
53	72	0.000000e+00
53	73	0.000000e+00
54	0	0.000000e+00
54	1	-1.441296e-82
54	2	-3.295485e-82
54	3	-1.947718e-82
54	4	-1.647950e-83
54	5	8.154134e-84
54	6	8.267560e-85
54	7	1.454682e-87
54	8	0.000000e+00
54	9	-1.484352e-82
54	10	-3.410707e-82
54	11	-2.069165e-82
54	12	-2.706860e-83
54	13	5.799850e-84
54	14	9.738055e-85
54	15	6.474139e-88
54	16	0.000000e+00
54	17	-1.488688e-82
54	18	-3.273613e-82
54	19	-1.912392e-82
54	20	-1.385786e-83
54	21	9.648614e-84
54	22	8.683093e-85
54	23	8.704441e-88
54	24	0.000000e+00
54	25	-1.450526e-82
54	26	-3.122640e-82
54	27	-1.762617e-82
54	28	-2.507248e-84
54	29	1.179515e-83
54	30	7.784112e-85
54	31	1.027184e-87
54	32	0.000000e+00
54	33	-1.474311e-82
54	34	-3.270749e-82
54	35	-1.922174e-82
54	36	-1.610274e-83
54	37	8.891394e-84
54	38	8.798730e-85
54	39	8.251652e-88
54	40	0.000000e+00
54	41	-1.376645e-82
54	42	-6.778114e-83
54	43	-2.906903e-82
54	44	-2.652822e-82
54	45	-9.882228e-83
54	46	-1.034222e-85
54	47	0.000000e+00
54	48	0.000000e+00
54	49	1.221886e-82
54	50	-2.353376e-83
54	51	1.280943e-82
54	52	6.484457e-83
54	53	5.588530e-83
54	54	2.972101e-81
54	55	0.000000e+00
54	56	0.000000e+00
54	57	2.458884e-82
54	58	8.306760e-83
54	59	-6.359558e-83
54	60	-1.433620e-82
54	61	-1.086438e-82
54	62	-7.908991e-84
54	63	0.000000e+00
54	64	0.000000e+00
54	65	6.007409e-83
54	66	1.299872e-82
54	67	-1.320578e-82
54	68	-1.965730e-82
54	69	-1.098382e-82
54	70	-4.736753e-84
54	71	0.000000e+00
54	72	0.000000e+00
54	73	0.000000e+00
55	0	0.000000e+00
55	1	0.000000e+00
55	2	0.000000e+00
55	3	0.000000e+00
55	4	0.000000e+00
55	5	0.000000e+00
55	6	0.000000e+00
55	7	0.000000e+00
55	8	0.000000e+00
55	9	0.000000e+00
55	10	0.000000e+00
55	11	0.000000e+00
55	12	0.000000e+00
55	13	0.000000e+00
55	14	0.000000e+00
55	15	0.000000e+00
55	16	0.000000e+00
55	17	0.000000e+00
55	18	0.000000e+00
55	19	0.000000e+00
55	20	0.000000e+00
55	21	0.000000e+00
55	22	0.000000e+00
55	23	0.000000e+00
55	24	0.000000e+00
55	25	0.000000e+00
55	26	0.000000e+00
55	27	0.000000e+00
55	28	0.000000e+00
55	29	0.000000e+00
55	30	0.000000e+00
55	31	0.000000e+00
55	32	0.000000e+00
55	33	0.000000e+00
55	34	0.000000e+00
55	35	0.000000e+00
55	36	0.000000e+00
55	37	0.000000e+00
55	38	0.000000e+00
55	39	0.000000e+00
55	40	0.000000e+00
55	41	0.000000e+00
55	42	0.000000e+00
55	43	0.000000e+00
55	44	0.000000e+00
55	45	0.000000e+00
55	46	0.000000e+00
55	47	0.000000e+00
55	48	0.000000e+00
55	49	0.000000e+00
55	50	0.000000e+00
55	51	0.000000e+00
55	52	0.000000e+00
55	53	0.000000e+00
55	54	0.000000e+00
55	55	0.000000e+00
55	56	0.000000e+00
55	57	0.000000e+00
55	58	0.000000e+00
55	59	0.000000e+00
55	60	0.000000e+00
55	61	0.000000e+00
55	62	0.000000e+00
55	63	0.000000e+00
55	64	0.000000e+00
55	65	0.000000e+00
55	66	0.000000e+00
55	67	0.000000e+00
55	68	0.000000e+00
55	69	0.000000e+00
55	70	0.000000e+00
55	71	0.000000e+00
55	72	0.000000e+00
55	73	0.000000e+00
56	0	0.000000e+00
56	1	0.000000e+00
56	2	0.000000e+00
56	3	0.000000e+00
56	4	0.000000e+00
56	5	0.000000e+00
56	6	0.000000e+00
56	7	0.000000e+00
56	8	0.000000e+00
56	9	0.000000e+00
56	10	0.000000e+00
56	11	0.000000e+00
56	12	0.000000e+00
56	13	0.000000e+00
56	14	0.000000e+00
56	15	0.000000e+00
56	16	0.000000e+00
56	17	0.000000e+00
56	18	0.000000e+00
56	19	0.000000e+00
56	20	0.000000e+00
56	21	0.000000e+00
56	22	0.000000e+00
56	23	0.000000e+00
56	24	0.000000e+00
56	25	0.000000e+00
56	26	0.000000e+00
56	27	0.000000e+00
56	28	0.000000e+00
56	29	0.000000e+00
56	30	0.000000e+00
56	31	0.000000e+00
56	32	0.000000e+00
56	33	0.000000e+00
56	34	0.000000e+00
56	35	0.000000e+00
56	36	0.000000e+00
56	37	0.000000e+00
56	38	0.000000e+00
56	39	0.000000e+00
56	40	0.000000e+00
56	41	0.000000e+00
56	42	0.000000e+00
56	43	0.000000e+00
56	44	0.000000e+00
56	45	0.000000e+00
56	46	0.000000e+00
56	47	0.000000e+00
56	48	0.000000e+00
56	49	0.000000e+00
56	50	0.000000e+00
56	51	0.000000e+00
56	52	0.000000e+00
56	53	0.000000e+00
56	54	0.000000e+00
56	55	0.000000e+00
56	56	0.000000e+00
56	57	0.000000e+00
56	58	0.000000e+00
56	59	0.000000e+00
56	60	0.000000e+00
56	61	0.000000e+00
56	62	0.000000e+00
56	63	0.000000e+00
56	64	0.000000e+00
56	65	0.000000e+00
56	66	0.000000e+00
56	67	0.000000e+00
56	68	0.000000e+00
56	69	0.000000e+00
56	70	0.000000e+00
56	71	0.000000e+00
56	72	0.000000e+00
56	73	0.000000e+00
57	0	0.000000e+00
57	1	1.247394e-79
57	2	7.360227e-80
57	3	5.029439e-80
57	4	2.335868e-80
57	5	3.710054e-81
57	6	9.651690e-83
57	7	3.159079e-85
57	8	0.000000e+00
57	9	1.249737e-79
57	10	7.364076e-80
57	11	5.028831e-80
57	12	2.304938e-80
57	13	3.721570e-81
57	14	1.088451e-82
57	15	1.820579e-85
57	16	0.000000e+00
57	17	1.266461e-79
57	18	7.465388e-80
57	19	5.097871e-80
57	20	2.386402e-80
57	21	3.747868e-81
57	22	1.012472e-82
57	23	1.634761e-85
57	24	0.000000e+00
57	25	1.252048e-79
57	26	7.391167e-80
57	27	5.045441e-80
57	28	2.396972e-80
57	29	3.692869e-81
57	30	9.462561e-83
57	31	1.511727e-85
57	32	0.000000e+00
57	33	1.251628e-79
57	34	7.379199e-80
57	35	5.036812e-80
57	36	2.346385e-80
57	37	3.706462e-81
57	38	1.019030e-82
57	39	1.666753e-85
57	40	0.000000e+00
57	41	2.219584e-79
57	42	1.264408e-79
57	43	8.892344e-80
57	44	3.950806e-80
57	45	1.073364e-80
57	46	3.750108e-82
57	47	0.000000e+00
57	48	0.000000e+00
57	49	2.242019e-79
57	50	1.479617e-79
57	51	6.446953e-80
57	52	2.739605e-80
57	53	3.723694e-81
57	54	2.458884e-82
57	55	0.000000e+00
57	56	0.000000e+00
57	57	1.929763e-79
57	58	1.206062e-79
57	59	8.753737e-80
57	60	6.589653e-80
57	61	1.928133e-80
57	62	7.617605e-82
57	63	0.000000e+00
57	64	0.000000e+00
57	65	1.146365e-79
57	66	1.199182e-79
57	67	6.593867e-80
57	68	4.806130e-80
57	69	2.170637e-80
57	70	5.304105e-82
57	71	0.000000e+00
57	72	0.000000e+00
57	73	0.000000e+00
58	0	0.000000e+00
58	1	1.231057e-79
58	2	9.693201e-80
58	3	7.238421e-80
58	4	3.280911e-80
58	5	6.180226e-81
58	6	1.668968e-82
58	7	6.899309e-85
58	8	0.000000e+00
58	9	1.228111e-79
58	10	9.726884e-80
58	11	7.262191e-80
58	12	3.249088e-80
58	13	6.199932e-81
58	14	1.814424e-82
58	15	3.112415e-85
58	16	0.000000e+00
58	17	1.254433e-79
58	18	9.813330e-80
58	19	7.319180e-80
58	20	3.344807e-80
58	21	6.223004e-81
58	22	1.711868e-82
58	23	2.750939e-85
58	24	0.000000e+00
58	25	1.246194e-79
58	26	9.689917e-80
58	27	7.217822e-80
58	28	3.347151e-80
58	29	6.137512e-81
58	30	1.612193e-82
58	31	2.510527e-85
58	32	0.000000e+00
58	33	1.237820e-79
58	34	9.712922e-80
58	35	7.239319e-80
58	36	3.292976e-80
58	37	6.164860e-81
58	38	1.721520e-82
58	39	2.814087e-85
58	40	0.000000e+00
58	41	2.216261e-79
58	42	1.490259e-79
58	43	1.180985e-79
58	44	5.799475e-80
58	45	1.653614e-80
58	46	5.717038e-82
58	47	0.000000e+00
58	48	0.000000e+00
58	49	2.475456e-79
58	50	1.529590e-79
58	51	6.505338e-80
58	52	1.666339e-80
58	53	3.801077e-82
58	54	8.306760e-83
58	55	0.000000e+00
58	56	0.000000e+00
58	57	1.206062e-79
58	58	1.613208e-79
58	59	1.020501e-79
58	60	7.665593e-80
58	61	2.294571e-80
58	62	1.250342e-81
58	63	0.000000e+00
58	64	0.000000e+00
58	65	9.682705e-80
58	66	1.210636e-79
58	67	7.211791e-80
58	68	4.723802e-80
58	69	1.922223e-80
58	70	4.359073e-82
58	71	0.000000e+00
58	72	0.000000e+00
58	73	0.000000e+00
59	0	0.000000e+00
59	1	8.754920e-80
59	2	7.908835e-80
59	3	6.496883e-80
59	4	2.864851e-80
59	5	5.101675e-81
59	6	1.376279e-82
59	7	5.514008e-85
59	8	0.000000e+00
59	9	8.754930e-80
59	10	7.955467e-80
59	11	6.527554e-80
59	12	2.852160e-80
59	13	5.169856e-81
59	14	1.497003e-82
59	15	1.186024e-85
59	16	0.000000e+00
59	17	8.902928e-80
59	18	7.998612e-80
59	19	6.557160e-80
59	20	2.913799e-80
59	21	5.117794e-81
59	22	1.400776e-82
59	23	1.528510e-85
59	24	0.000000e+00
59	25	8.817251e-80
59	26	7.877715e-80
59	27	6.455230e-80
59	28	2.899903e-80
59	29	4.997963e-81
59	30	1.302924e-82
59	31	1.769401e-85
59	32	0.000000e+00
59	33	8.793421e-80
59	34	7.921604e-80
59	35	6.489820e-80
59	36	2.872611e-80
59	37	5.085704e-81
59	38	1.411588e-82
59	39	1.458542e-85
59	40	0.000000e+00
59	41	1.588047e-79
59	42	1.092234e-79
59	43	9.932962e-80
59	44	5.130634e-80
59	45	1.562757e-80
59	46	6.327607e-82
59	47	0.000000e+00
59	48	0.000000e+00
59	49	1.752052e-79
59	50	1.275256e-79
59	51	5.729815e-80
59	52	9.778730e-81
59	53	2.402951e-82
59	54	-6.359558e-83
59	55	0.000000e+00
59	56	0.000000e+00
59	57	8.753737e-80
59	58	1.020501e-79
59	59	1.108200e-79
59	60	7.222036e-80
59	61	2.217047e-80
59	62	1.186746e-81
59	63	0.000000e+00
59	64	0.000000e+00
59	65	7.609425e-80
59	66	9.709974e-80
59	67	6.354838e-80
59	68	4.764718e-80
59	69	2.059614e-80
59	70	6.306026e-82
59	71	0.000000e+00
59	72	0.000000e+00
59	73	0.000000e+00
60	0	0.000000e+00
60	1	6.976938e-80
60	2	5.843933e-80
60	3	4.612118e-80
60	4	2.150585e-80
60	5	3.999504e-81
60	6	9.141984e-83
60	7	3.341401e-85
60	8	0.000000e+00
60	9	7.008786e-80
60	10	5.899213e-80
60	11	4.649586e-80
60	12	2.143842e-80
60	13	4.093008e-81
60	14	1.012424e-82
60	15	1.383724e-85
60	16	0.000000e+00
60	17	7.071669e-80
60	18	5.899941e-80
60	19	4.652826e-80
60	20	2.184809e-80
60	21	3.980804e-81
60	22	9.359982e-83
60	23	1.259212e-85
60	24	0.000000e+00
60	25	6.963570e-80
60	26	5.786393e-80
60	27	4.564920e-80
60	28	2.171215e-80
60	29	3.844194e-81
60	30	8.682727e-83
60	31	1.177393e-85
60	32	0.000000e+00
60	33	6.994775e-80
60	34	5.848523e-80
60	35	4.608380e-80
60	36	2.155074e-80
60	37	3.968328e-81
60	38	9.448189e-83
60	39	1.280200e-85
60	40	0.000000e+00
60	41	1.311146e-79
60	42	8.672873e-80
60	43	8.046552e-80
60	44	4.393425e-80
60	45	1.359147e-80
60	46	5.430491e-82
60	47	0.000000e+00
60	48	0.000000e+00
60	49	1.508429e-79
60	50	1.039620e-79
60	51	4.909484e-80
60	52	1.597301e-80
60	53	3.269780e-82
60	54	-1.433620e-82
60	55	0.000000e+00
60	56	0.000000e+00
60	57	6.589653e-80
60	58	7.665593e-80
60	59	7.222036e-80
60	60	7.609394e-80
60	61	2.120400e-80
60	62	9.460378e-82
60	63	0.000000e+00
60	64	0.000000e+00
60	65	6.065226e-80
60	66	7.064228e-80
60	67	5.003406e-80
60	68	4.352245e-80
60	69	2.165235e-80
60	70	5.476749e-82
60	71	0.000000e+00
60	72	0.000000e+00
60	73	0.000000e+00
61	0	0.000000e+00
61	1	2.306397e-80
61	2	1.989602e-80
61	3	1.513737e-80
61	4	7.089422e-81
61	5	1.365150e-81
61	6	2.742698e-83
61	7	1.164973e-85
61	8	0.000000e+00
61	9	2.317011e-80
61	10	2.018120e-80
61	11	1.530094e-80
61	12	7.085384e-81
61	13	1.405297e-81
61	14	3.110071e-83
61	15	6.295171e-86
61	16	0.000000e+00
61	17	2.339925e-80
61	18	2.003740e-80
61	19	1.525912e-80
61	20	7.190957e-81
61	21	1.351373e-81
61	22	2.814983e-83
61	23	5.280945e-86
61	24	0.000000e+00
61	25	2.304165e-80
61	26	1.954378e-80
61	27	1.492900e-80
61	28	7.125281e-81
61	29	1.295932e-81
61	30	2.576187e-83
61	31	4.599522e-86
61	32	0.000000e+00
61	33	2.313611e-80
61	34	1.989087e-80
61	35	1.512406e-80
61	36	7.098490e-81
61	37	1.349669e-81
61	38	2.855564e-83
61	39	5.463865e-86
61	40	0.000000e+00
61	41	4.207403e-80
61	42	2.718877e-80
61	43	2.626558e-80
61	44	1.584425e-80
61	45	5.534148e-81
61	46	2.110044e-82
61	47	0.000000e+00
61	48	0.000000e+00
61	49	5.165821e-80
61	50	3.025221e-80
61	51	1.204995e-80
61	52	3.000726e-81
61	53	-4.663026e-82
61	54	-1.086438e-82
61	55	0.000000e+00
61	56	0.000000e+00
61	57	1.928133e-80
61	58	2.294571e-80
61	59	2.217047e-80
61	60	2.120400e-80
61	61	1.131635e-80
61	62	4.145783e-82
61	63	0.000000e+00
61	64	0.000000e+00
61	65	2.148601e-80
61	66	2.137341e-80
61	67	1.500195e-80
61	68	1.353131e-80
61	69	7.566697e-81
61	70	2.353265e-82
61	71	0.000000e+00
61	72	0.000000e+00
61	73	0.000000e+00
62	0	0.000000e+00
62	1	1.237433e-81
62	2	1.275327e-81
62	3	1.021380e-81
62	4	4.156033e-82
62	5	7.696212e-83
62	6	1.739364e-84
62	7	1.011925e-86
62	8	0.000000e+00
62	9	1.226325e-81
62	10	1.288382e-81
62	11	1.029124e-81
62	12	4.171809e-82
62	13	7.886889e-83
62	14	1.960988e-84
62	15	1.412236e-87
62	16	0.000000e+00
62	17	1.266638e-81
62	18	1.286363e-81
62	19	1.029243e-81
62	20	4.213273e-82
62	21	7.627729e-83
62	22	1.777121e-84
62	23	2.831880e-87
62	24	0.000000e+00
62	25	1.267387e-81
62	26	1.261036e-81
62	27	1.010178e-81
62	28	4.156356e-82
62	29	7.357561e-83
62	30	1.618860e-84
62	31	3.819540e-87
62	32	0.000000e+00
62	33	1.247256e-81
62	34	1.276072e-81
62	35	1.019703e-81
62	36	4.162570e-82
62	37	7.619185e-83
62	38	1.805504e-84
62	39	2.550414e-87
62	40	0.000000e+00
62	41	2.128809e-81
62	42	1.408961e-81
62	43	1.509043e-81
62	44	9.889714e-82
62	45	3.563399e-82
62	46	1.410900e-83
62	47	0.000000e+00
62	48	0.000000e+00
62	49	2.665582e-81
62	50	1.264040e-81
62	51	2.172864e-82
62	52	-2.058390e-82
62	53	-1.043118e-82
62	54	-7.908991e-84
62	55	0.000000e+00
62	56	0.000000e+00
62	57	7.617605e-82
62	58	1.250342e-81
62	59	1.186746e-81
62	60	9.460378e-82
62	61	4.145783e-82
62	62	1.334706e-82
62	63	0.000000e+00
62	64	0.000000e+00
62	65	8.279459e-82
62	66	1.118091e-81
62	67	7.432354e-82
62	68	5.791742e-82
62	69	2.676269e-82
62	70	1.403684e-83
62	71	0.000000e+00
62	72	0.000000e+00
62	73	0.000000e+00
63	0	0.000000e+00
63	1	0.000000e+00
63	2	0.000000e+00
63	3	0.000000e+00
63	4	0.000000e+00
63	5	0.000000e+00
63	6	0.000000e+00
63	7	0.000000e+00
63	8	0.000000e+00
63	9	0.000000e+00
63	10	0.000000e+00
63	11	0.000000e+00
63	12	0.000000e+00
63	13	0.000000e+00
63	14	0.000000e+00
63	15	0.000000e+00
63	16	0.000000e+00
63	17	0.000000e+00
63	18	0.000000e+00
63	19	0.000000e+00
63	20	0.000000e+00
63	21	0.000000e+00
63	22	0.000000e+00
63	23	0.000000e+00
63	24	0.000000e+00
63	25	0.000000e+00
63	26	0.000000e+00
63	27	0.000000e+00
63	28	0.000000e+00
63	29	0.000000e+00
63	30	0.000000e+00
63	31	0.000000e+00
63	32	0.000000e+00
63	33	0.000000e+00
63	34	0.000000e+00
63	35	0.000000e+00
63	36	0.000000e+00
63	37	0.000000e+00
63	38	0.000000e+00
63	39	0.000000e+00
63	40	0.000000e+00
63	41	0.000000e+00
63	42	0.000000e+00
63	43	0.000000e+00
63	44	0.000000e+00
63	45	0.000000e+00
63	46	0.000000e+00
63	47	0.000000e+00
63	48	0.000000e+00
63	49	0.000000e+00
63	50	0.000000e+00
63	51	0.000000e+00
63	52	0.000000e+00
63	53	0.000000e+00
63	54	0.000000e+00
63	55	0.000000e+00
63	56	0.000000e+00
63	57	0.000000e+00
63	58	0.000000e+00
63	59	0.000000e+00
63	60	0.000000e+00
63	61	0.000000e+00
63	62	0.000000e+00
63	63	0.000000e+00
63	64	0.000000e+00
63	65	0.000000e+00
63	66	0.000000e+00
63	67	0.000000e+00
63	68	0.000000e+00
63	69	0.000000e+00
63	70	0.000000e+00
63	71	0.000000e+00
63	72	0.000000e+00
63	73	0.000000e+00
64	0	0.000000e+00
64	1	0.000000e+00
64	2	0.000000e+00
64	3	0.000000e+00
64	4	0.000000e+00
64	5	0.000000e+00
64	6	0.000000e+00
64	7	0.000000e+00
64	8	0.000000e+00
64	9	0.000000e+00
64	10	0.000000e+00
64	11	0.000000e+00
64	12	0.000000e+00
64	13	0.000000e+00
64	14	0.000000e+00
64	15	0.000000e+00
64	16	0.000000e+00
64	17	0.000000e+00
64	18	0.000000e+00
64	19	0.000000e+00
64	20	0.000000e+00
64	21	0.000000e+00
64	22	0.000000e+00
64	23	0.000000e+00
64	24	0.000000e+00
64	25	0.000000e+00
64	26	0.000000e+00
64	27	0.000000e+00
64	28	0.000000e+00
64	29	0.000000e+00
64	30	0.000000e+00
64	31	0.000000e+00
64	32	0.000000e+00
64	33	0.000000e+00
64	34	0.000000e+00
64	35	0.000000e+00
64	36	0.000000e+00
64	37	0.000000e+00
64	38	0.000000e+00
64	39	0.000000e+00
64	40	0.000000e+00
64	41	0.000000e+00
64	42	0.000000e+00
64	43	0.000000e+00
64	44	0.000000e+00
64	45	0.000000e+00
64	46	0.000000e+00
64	47	0.000000e+00
64	48	0.000000e+00
64	49	0.000000e+00
64	50	0.000000e+00
64	51	0.000000e+00
64	52	0.000000e+00
64	53	0.000000e+00
64	54	0.000000e+00
64	55	0.000000e+00
64	56	0.000000e+00
64	57	0.000000e+00
64	58	0.000000e+00
64	59	0.000000e+00
64	60	0.000000e+00
64	61	0.000000e+00
64	62	0.000000e+00
64	63	0.000000e+00
64	64	0.000000e+00
64	65	0.000000e+00
64	66	0.000000e+00
64	67	0.000000e+00
64	68	0.000000e+00
64	69	0.000000e+00
64	70	0.000000e+00
64	71	0.000000e+00
64	72	0.000000e+00
64	73	0.000000e+00
65	0	0.000000e+00
65	1	9.637798e-80
65	2	6.557655e-80
65	3	4.626148e-80
65	4	2.261651e-80
65	5	4.343694e-81
65	6	1.114262e-82
65	7	3.925613e-85
65	8	0.000000e+00
65	9	9.666959e-80
65	10	6.606279e-80
65	11	4.655252e-80
65	12	2.230511e-80
65	13	4.369243e-81
65	14	1.250798e-82
65	15	2.938982e-85
65	16	0.000000e+00
65	17	9.793822e-80
65	18	6.629108e-80
65	19	4.681051e-80
65	20	2.308055e-80
65	21	4.371096e-81
65	22	1.152721e-82
65	23	2.214340e-85
65	24	0.000000e+00
65	25	9.668315e-80
65	26	6.516423e-80
65	27	4.604538e-80
65	28	2.319353e-80
65	29	4.293652e-81
65	30	1.071248e-82
65	31	1.721900e-85
65	32	0.000000e+00
65	33	9.678092e-80
65	34	6.566382e-80
65	35	4.632044e-80
65	36	2.269940e-80
65	37	4.329884e-81
65	38	1.163306e-82
65	39	2.349019e-85
65	40	0.000000e+00
65	41	1.531103e-79
65	42	9.826639e-80
65	43	7.142830e-80
65	44	3.337401e-80
65	45	1.173937e-80
65	46	3.890594e-82
65	47	0.000000e+00
65	48	0.000000e+00
65	49	1.697015e-79
65	50	1.068779e-79
65	51	5.287752e-80
65	52	1.808684e-80
65	53	1.806320e-81
65	54	6.007409e-83
65	55	0.000000e+00
65	56	0.000000e+00
65	57	1.146365e-79
65	58	9.682705e-80
65	59	7.609425e-80
65	60	6.065226e-80
65	61	2.148601e-80
65	62	8.279459e-82
65	63	0.000000e+00
65	64	0.000000e+00
65	65	1.344907e-79
65	66	1.030683e-79
65	67	5.663223e-80
65	68	3.925600e-80
65	69	2.150912e-80
65	70	5.850381e-82
65	71	0.000000e+00
65	72	0.000000e+00
65	73	0.000000e+00
66	0	0.000000e+00
66	1	1.051038e-79
66	2	8.187540e-80
66	3	6.465969e-80
66	4	2.848098e-80
66	5	4.784003e-81
66	6	1.321761e-82
66	7	5.385924e-85
66	8	0.000000e+00
66	9	1.053307e-79
66	10	8.214119e-80
66	11	6.478495e-80
66	12	2.819420e-80
66	13	4.806886e-81
66	14	1.481033e-82
66	15	2.503861e-85
66	16	0.000000e+00
66	17	1.068857e-79
66	18	8.290921e-80
66	19	6.537669e-80
66	20	2.901938e-80
66	21	4.810656e-81
66	22	1.348922e-82
66	23	2.206902e-85
66	24	0.000000e+00
66	25	1.056346e-79
66	26	8.188240e-80
66	27	6.455743e-80
66	28	2.904619e-80
66	29	4.734840e-81
66	30	1.236011e-82
66	31	2.009273e-85
66	32	0.000000e+00
66	33	1.056127e-79
66	34	8.204626e-80
66	35	6.464365e-80
66	36	2.857125e-80
66	37	4.769819e-81
66	38	1.364795e-82
66	39	2.258902e-85
66	40	0.000000e+00
66	41	1.828484e-79
66	42	1.252898e-79
66	43	9.862970e-80
66	44	4.703686e-80
66	45	1.469073e-80
66	46	4.933666e-82
66	47	0.000000e+00
66	48	0.000000e+00
66	49	2.002237e-79
66	50	1.353028e-79
66	51	5.766245e-80
66	52	1.406266e-80
66	53	3.553634e-82
66	54	1.299872e-82
66	55	0.000000e+00
66	56	0.000000e+00
66	57	1.199182e-79
66	58	1.210636e-79
66	59	9.709974e-80
66	60	7.064228e-80
66	61	2.137341e-80
66	62	1.118091e-81
66	63	0.000000e+00
66	64	0.000000e+00
66	65	1.030683e-79
66	66	1.468828e-79
66	67	7.204286e-80
66	68	4.835458e-80
66	69	1.983353e-80
66	70	4.835038e-82
66	71	0.000000e+00
66	72	0.000000e+00
66	73	0.000000e+00
67	0	0.000000e+00
67	1	6.123228e-80
67	2	5.384635e-80
67	3	4.331530e-80
67	4	1.835159e-80
67	5	2.909406e-81
67	6	7.390872e-83
67	7	3.015839e-85
67	8	0.000000e+00
67	9	6.172404e-80
67	10	5.424037e-80
67	11	4.364097e-80
67	12	1.830570e-80
67	13	2.968264e-81
67	14	8.155786e-83
67	15	1.245776e-85
67	16	0.000000e+00
67	17	6.212990e-80
67	18	5.442357e-80
67	19	4.369656e-80
67	20	1.864963e-80
67	21	2.903573e-81
67	22	7.534691e-83
67	23	1.134821e-85
67	24	0.000000e+00
67	25	6.100862e-80
67	26	5.350814e-80
67	27	4.290150e-80
67	28	1.852067e-80
67	29	2.814774e-81
67	30	6.952002e-83
67	31	1.061869e-85
67	32	0.000000e+00
67	33	6.148727e-80
67	34	5.391070e-80
67	35	4.327002e-80
67	36	1.839469e-80
67	37	2.889903e-81
67	38	7.601447e-83
67	39	1.153519e-85
67	40	0.000000e+00
67	41	1.135532e-79
67	42	8.004307e-80
67	43	7.097853e-80
67	44	3.420053e-80
67	45	9.861990e-81
67	46	4.166493e-82
67	47	0.000000e+00
67	48	0.000000e+00
67	49	1.177312e-79
67	50	9.001950e-80
67	51	4.392921e-80
67	52	1.387980e-80
67	53	1.628979e-81
67	54	-1.320578e-82
67	55	0.000000e+00
67	56	0.000000e+00
67	57	6.593867e-80
67	58	7.211791e-80
67	59	6.354838e-80
67	60	5.003406e-80
67	61	1.500195e-80
67	62	7.432354e-82
67	63	0.000000e+00
67	64	0.000000e+00
67	65	5.663223e-80
67	66	7.204286e-80
67	67	6.828939e-80
67	68	3.974123e-80
67	69	1.662816e-80
67	70	4.439278e-82
67	71	0.000000e+00
67	72	0.000000e+00
67	73	0.000000e+00
68	0	0.000000e+00
68	1	4.518943e-80
68	2	3.671179e-80
68	3	2.849376e-80
68	4	1.213997e-80
68	5	1.509721e-81
68	6	2.573138e-83
68	7	4.488597e-86
68	8	0.000000e+00
68	9	4.611799e-80
68	10	3.737940e-80
68	11	2.888385e-80
68	12	1.220931e-80
68	13	1.595244e-81
68	14	3.354899e-83
68	15	-1.857626e-87
68	16	0.000000e+00
68	17	4.549683e-80
68	18	3.693445e-80
68	19	2.868076e-80
68	20	1.228523e-80
68	21	1.479514e-81
68	22	2.695504e-83
68	23	-1.930888e-87
68	24	0.000000e+00
68	25	4.401513e-80
68	26	3.588019e-80
68	27	2.798188e-80
68	28	1.209268e-80
68	29	1.378803e-81
68	30	2.166355e-83
68	31	-2.007262e-87
68	32	0.000000e+00
68	33	4.520274e-80
68	34	3.668483e-80
68	35	2.844748e-80
68	36	1.214576e-80
68	37	1.487520e-81
68	38	2.800088e-83
68	39	-1.903669e-87
68	40	0.000000e+00
68	41	8.330430e-80
68	42	5.482659e-80
68	43	5.405506e-80
68	44	2.788511e-80
68	45	7.606268e-81
68	46	4.132209e-82
68	47	0.000000e+00
68	48	0.000000e+00
68	49	8.570627e-80
68	50	7.006238e-80
68	51	3.641417e-80
68	52	1.735341e-80
68	53	2.302934e-81
68	54	-1.965730e-82
68	55	0.000000e+00
68	56	0.000000e+00
68	57	4.806130e-80
68	58	4.723802e-80
68	59	4.764718e-80
68	60	4.352245e-80
68	61	1.353131e-80
68	62	5.791742e-82
68	63	0.000000e+00
68	64	0.000000e+00
68	65	3.925600e-80
68	66	4.835458e-80
68	67	3.974123e-80
68	68	5.054526e-80
68	69	1.818136e-80
68	70	5.064227e-82
68	71	0.000000e+00
68	72	0.000000e+00
68	73	0.000000e+00
69	0	0.000000e+00
69	1	2.053031e-80
69	2	1.508617e-80
69	3	1.078790e-80
69	4	5.145625e-81
69	5	8.073638e-82
69	6	9.258686e-84
69	7	1.914483e-87
69	8	0.000000e+00
69	9	2.077414e-80
69	10	1.533528e-80
69	11	1.097506e-80
69	12	5.179010e-81
69	13	8.672142e-82
69	14	1.238689e-83
69	15	2.017227e-86
69	16	0.000000e+00
69	17	2.069366e-80
69	18	1.517373e-80
69	19	1.084941e-80
69	20	5.205408e-81
69	21	7.855586e-82
69	22	9.862446e-84
69	23	1.104110e-86
69	24	0.000000e+00
69	25	2.019366e-80
69	26	1.475723e-80
69	27	1.054609e-80
69	28	5.120831e-81
69	29	7.162662e-82
69	30	8.020081e-84
69	31	4.773794e-87
69	32	0.000000e+00
69	33	2.051908e-80
69	34	1.506540e-80
69	35	1.077225e-80
69	36	5.148169e-81
69	37	7.933981e-82
69	38	1.021593e-83
69	39	1.278266e-86
69	40	0.000000e+00
69	41	3.559125e-80
69	42	2.210689e-80
69	43	2.230391e-80
69	44	1.236814e-80
69	45	4.040523e-81
69	46	2.085510e-82
69	47	0.000000e+00
69	48	0.000000e+00
69	49	4.214663e-80
69	50	3.041196e-80
69	51	1.641965e-80
69	52	9.155369e-81
69	53	1.140986e-81
69	54	-1.098382e-82
69	55	0.000000e+00
69	56	0.000000e+00
69	57	2.170637e-80
69	58	1.922223e-80
69	59	2.059614e-80
69	60	2.165235e-80
69	61	7.566697e-81
69	62	2.676269e-82
69	63	0.000000e+00
69	64	0.000000e+00
69	65	2.150912e-80
69	66	1.983353e-80
69	67	1.662816e-80
69	68	1.818136e-80
69	69	1.699301e-80
69	70	2.747959e-82
69	71	0.000000e+00
69	72	0.000000e+00
69	73	0.000000e+00
70	0	0.000000e+00
70	1	4.399674e-82
70	2	4.169611e-82
70	3	3.364358e-82
70	4	1.546857e-82
70	5	2.694900e-83
70	6	5.041520e-85
70	7	1.258282e-87
70	8	0.000000e+00
70	9	4.445115e-82
70	10	4.278839e-82
70	11	3.431263e-82
70	12	1.565171e-82
70	13	2.715613e-83
70	14	5.887156e-85
70	15	-3.969600e-87
70	16	0.000000e+00
70	17	4.430257e-82
70	18	4.175728e-82
70	19	3.377874e-82
70	20	1.560723e-82
70	21	2.703349e-83
70	22	5.286596e-85
70	23	-1.247767e-87
70	24	0.000000e+00
70	25	4.331772e-82
70	26	4.019553e-82
70	27	3.276577e-82
70	28	1.525618e-82
70	29	2.658444e-83
70	30	4.737654e-85
70	31	6.240689e-88
70	32	0.000000e+00
70	33	4.392226e-82
70	34	4.156685e-82
70	35	3.357930e-82
70	36	1.544677e-82
70	37	2.676833e-83
70	38	5.368015e-85
70	39	-1.770877e-87
70	40	0.000000e+00
70	41	7.863412e-82
70	42	4.903708e-82
70	43	6.324613e-82
70	44	4.506272e-82
70	45	1.578710e-82
70	46	8.889792e-84
70	47	0.000000e+00
70	48	0.000000e+00
70	49	9.831969e-82
70	50	5.832760e-82
70	51	2.874252e-82
70	52	7.006958e-83
70	53	8.557788e-84
70	54	-4.736753e-84
70	55	0.000000e+00
70	56	0.000000e+00
70	57	5.304105e-82
70	58	4.359073e-82
70	59	6.306026e-82
70	60	5.476749e-82
70	61	2.353265e-82
70	62	1.403684e-83
70	63	0.000000e+00
70	64	0.000000e+00
70	65	5.850381e-82
70	66	4.835038e-82
70	67	4.439278e-82
70	68	5.064227e-82
70	69	2.747959e-82
70	70	3.273264e-82
70	71	0.000000e+00
70	72	0.000000e+00
70	73	0.000000e+00
71	0	0.000000e+00
71	1	0.000000e+00
71	2	0.000000e+00
71	3	0.000000e+00
71	4	0.000000e+00
71	5	0.000000e+00
71	6	0.000000e+00
71	7	0.000000e+00
71	8	0.000000e+00
71	9	0.000000e+00
71	10	0.000000e+00
71	11	0.000000e+00
71	12	0.000000e+00
71	13	0.000000e+00
71	14	0.000000e+00
71	15	0.000000e+00
71	16	0.000000e+00
71	17	0.000000e+00
71	18	0.000000e+00
71	19	0.000000e+00
71	20	0.000000e+00
71	21	0.000000e+00
71	22	0.000000e+00
71	23	0.000000e+00
71	24	0.000000e+00
71	25	0.000000e+00
71	26	0.000000e+00
71	27	0.000000e+00
71	28	0.000000e+00
71	29	0.000000e+00
71	30	0.000000e+00
71	31	0.000000e+00
71	32	0.000000e+00
71	33	0.000000e+00
71	34	0.000000e+00
71	35	0.000000e+00
71	36	0.000000e+00
71	37	0.000000e+00
71	38	0.000000e+00
71	39	0.000000e+00
71	40	0.000000e+00
71	41	0.000000e+00
71	42	0.000000e+00
71	43	0.000000e+00
71	44	0.000000e+00
71	45	0.000000e+00
71	46	0.000000e+00
71	47	0.000000e+00
71	48	0.000000e+00
71	49	0.000000e+00
71	50	0.000000e+00
71	51	0.000000e+00
71	52	0.000000e+00
71	53	0.000000e+00
71	54	0.000000e+00
71	55	0.000000e+00
71	56	0.000000e+00
71	57	0.000000e+00
71	58	0.000000e+00
71	59	0.000000e+00
71	60	0.000000e+00
71	61	0.000000e+00
71	62	0.000000e+00
71	63	0.000000e+00
71	64	0.000000e+00
71	65	0.000000e+00
71	66	0.000000e+00
71	67	0.000000e+00
71	68	0.000000e+00
71	69	0.000000e+00
71	70	0.000000e+00
71	71	0.000000e+00
71	72	0.000000e+00
71	73	0.000000e+00
72	0	0.000000e+00
72	1	0.000000e+00
72	2	0.000000e+00
72	3	0.000000e+00
72	4	0.000000e+00
72	5	0.000000e+00
72	6	0.000000e+00
72	7	0.000000e+00
72	8	0.000000e+00
72	9	0.000000e+00
72	10	0.000000e+00
72	11	0.000000e+00
72	12	0.000000e+00
72	13	0.000000e+00
72	14	0.000000e+00
72	15	0.000000e+00
72	16	0.000000e+00
72	17	0.000000e+00
72	18	0.000000e+00
72	19	0.000000e+00
72	20	0.000000e+00
72	21	0.000000e+00
72	22	0.000000e+00
72	23	0.000000e+00
72	24	0.000000e+00
72	25	0.000000e+00
72	26	0.000000e+00
72	27	0.000000e+00
72	28	0.000000e+00
72	29	0.000000e+00
72	30	0.000000e+00
72	31	0.000000e+00
72	32	0.000000e+00
72	33	0.000000e+00
72	34	0.000000e+00
72	35	0.000000e+00
72	36	0.000000e+00
72	37	0.000000e+00
72	38	0.000000e+00
72	39	0.000000e+00
72	40	0.000000e+00
72	41	0.000000e+00
72	42	0.000000e+00
72	43	0.000000e+00
72	44	0.000000e+00
72	45	0.000000e+00
72	46	0.000000e+00
72	47	0.000000e+00
72	48	0.000000e+00
72	49	0.000000e+00
72	50	0.000000e+00
72	51	0.000000e+00
72	52	0.000000e+00
72	53	0.000000e+00
72	54	0.000000e+00
72	55	0.000000e+00
72	56	0.000000e+00
72	57	0.000000e+00
72	58	0.000000e+00
72	59	0.000000e+00
72	60	0.000000e+00
72	61	0.000000e+00
72	62	0.000000e+00
72	63	0.000000e+00
72	64	0.000000e+00
72	65	0.000000e+00
72	66	0.000000e+00
72	67	0.000000e+00
72	68	0.000000e+00
72	69	0.000000e+00
72	70	0.000000e+00
72	71	0.000000e+00
72	72	0.000000e+00
72	73	0.000000e+00
73	0	0.000000e+00
73	1	0.000000e+00
73	2	0.000000e+00
73	3	0.000000e+00
73	4	0.000000e+00
73	5	0.000000e+00
73	6	0.000000e+00
73	7	0.000000e+00
73	8	0.000000e+00
73	9	0.000000e+00
73	10	0.000000e+00
73	11	0.000000e+00
73	12	0.000000e+00
73	13	0.000000e+00
73	14	0.000000e+00
73	15	0.000000e+00
73	16	0.000000e+00
73	17	0.000000e+00
73	18	0.000000e+00
73	19	0.000000e+00
73	20	0.000000e+00
73	21	0.000000e+00
73	22	0.000000e+00
73	23	0.000000e+00
73	24	0.000000e+00
73	25	0.000000e+00
73	26	0.000000e+00
73	27	0.000000e+00
73	28	0.000000e+00
73	29	0.000000e+00
73	30	0.000000e+00
73	31	0.000000e+00
73	32	0.000000e+00
73	33	0.000000e+00
73	34	0.000000e+00
73	35	0.000000e+00
73	36	0.000000e+00
73	37	0.000000e+00
73	38	0.000000e+00
73	39	0.000000e+00
73	40	0.000000e+00
73	41	0.000000e+00
73	42	0.000000e+00
73	43	0.000000e+00
73	44	0.000000e+00
73	45	0.000000e+00
73	46	0.000000e+00
73	47	0.000000e+00
73	48	0.000000e+00
73	49	0.000000e+00
73	50	0.000000e+00
73	51	0.000000e+00
73	52	0.000000e+00
73	53	0.000000e+00
73	54	0.000000e+00
73	55	0.000000e+00
73	56	0.000000e+00
73	57	0.000000e+00
73	58	0.000000e+00
73	59	0.000000e+00
73	60	0.000000e+00
73	61	0.000000e+00
73	62	0.000000e+00
73	63	0.000000e+00
73	64	0.000000e+00
73	65	0.000000e+00
73	66	0.000000e+00
73	67	0.000000e+00
73	68	0.000000e+00
73	69	0.000000e+00
73	70	0.000000e+00
73	71	0.000000e+00
73	72	0.000000e+00
73	73	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_covariance_dpt_fine.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
0	83	0.000000e+00
0	84	0.000000e+00
0	85	0.000000e+00
0	86	0.000000e+00
0	87	0.000000e+00
0	88	0.000000e+00
0	89	0.000000e+00
0	90	0.000000e+00
0	91	0.000000e+00
0	92	0.000000e+00
0	93	0.000000e+00
0	94	0.000000e+00
0	95	0.000000e+00
0	96	0.000000e+00
0	97	0.000000e+00
0	98	0.000000e+00
0	99	0.000000e+00
0	100	0.000000e+00
1	0	0.000000e+00
1	1	5.592552e-80
1	2	1.193531e-79
1	3	6.374417e-80
1	4	4.576104e-80
1	5	3.977622e-80
1	6	3.138185e-80
1	7	2.093631e-80
1	8	6.454816e-81
1	9	1.738276e-82
1	10	1.586116e-85
1	11	0.000000e+00
1	12	5.448836e-80
1	13	1.188472e-79
1	14	6.352744e-80
1	15	4.615766e-80
1	16	3.998029e-80
1	17	3.135687e-80
1	18	2.073623e-80
1	19	6.388136e-81
1	20	1.837156e-82
1	21	6.099358e-86
1	22	0.000000e+00
1	23	5.572117e-80
1	24	1.209665e-79
1	25	6.441421e-80
1	26	4.611695e-80
1	27	4.012309e-80
1	28	3.171286e-80
1	29	2.125626e-80
1	30	6.554707e-81
1	31	1.736134e-82
1	32	5.637208e-86
1	33	0.000000e+00
1	34	5.544986e-80
1	35	1.198883e-79
1	36	6.381728e-80
1	37	4.514124e-80
1	38	3.937437e-80
1	39	3.134649e-80
1	40	2.119092e-80
1	41	6.547921e-81
1	42	1.630689e-82
1	43	5.336753e-86
1	44	0.000000e+00
1	45	5.497493e-80
1	46	1.194266e-79
1	47	6.369221e-80
1	48	4.571034e-80
1	49	3.971786e-80
1	50	3.135189e-80
1	51	2.093674e-80
1	52	6.459207e-81
1	53	1.748192e-82
1	54	5.712751e-86
1	55	0.000000e+00
1	56	8.475474e-80
1	57	1.841467e-79
1	58	8.966905e-80
1	59	6.379166e-80
1	60	6.374683e-80
1	61	4.684198e-80
1	62	3.824203e-80
1	63	1.065274e-80
1	64	1.192579e-81
1	65	0.000000e+00
1	66	0.000000e+00
1	67	8.926816e-80
1	68	2.075019e-79
1	69	1.060557e-79
1	70	5.761929e-80
1	71	3.235885e-80
1	72	3.748752e-80
1	73	1.453235e-80
1	74	5.220879e-81
1	75	-8.408339e-83
1	76	0.000000e+00
1	77	0.000000e+00
1	78	4.811152e-80
1	79	1.159666e-79
1	80	8.748388e-80
1	81	5.607379e-80
1	82	5.253378e-80
1	83	4.898689e-80
1	84	4.943244e-80
1	85	2.160107e-80
1	86	1.549659e-81
1	87	0.000000e+00
1	88	0.000000e+00
1	89	3.821253e-80
1	90	8.130074e-80
1	91	7.411206e-80
1	92	5.093297e-80
1	93	3.825093e-80
1	94	3.570817e-80
1	95	3.308019e-80
1	96	1.708477e-80
1	97	1.584264e-81
1	98	0.000000e+00
1	99	0.000000e+00
1	100	0.000000e+00
2	0	0.000000e+00
2	1	1.193531e-79
2	2	2.948590e-79
2	3	1.738737e-79
2	4	1.317921e-79
2	5	1.200973e-79
2	6	9.252964e-80
2	7	5.991939e-80
2	8	1.774719e-80
2	9	5.460113e-82
2	10	5.872619e-85
2	11	0.000000e+00
2	12	1.180688e-79
2	13	2.909562e-79
2	14	1.734836e-79
2	15	1.330844e-79
2	16	1.207711e-79
2	17	9.242754e-80
2	18	5.975066e-80
2	19	1.751921e-80
2	20	5.739696e-82
2	21	1.963656e-85
2	22	0.000000e+00
2	23	1.215367e-79
2	24	2.974423e-79
2	25	1.758174e-79
2	26	1.326835e-79
2	27	1.209972e-79
2	28	9.353690e-80
2	29	6.070078e-80
2	30	1.804373e-80
2	31	5.400011e-82
2	32	1.791268e-85
2	33	0.000000e+00
2	34	1.214889e-79
2	35	2.955912e-79
2	36	1.741834e-79
2	37	1.298187e-79
2	38	1.187439e-79
2	39	9.256083e-80
2	40	6.011289e-80
2	41	1.809119e-80
2	42	5.050556e-82
2	43	1.678252e-85
2	44	0.000000e+00
2	45	1.197505e-79
2	46	2.934138e-79
2	47	1.738908e-79
2	48	1.315904e-79
2	49	1.198239e-79
2	50	9.244861e-80
2	51	5.988884e-80
2	52	1.777620e-80
2	53	5.446368e-82
2	54	1.820171e-85
2	55	0.000000e+00
2	56	1.811148e-79
2	57	4.304411e-79
2	58	2.204368e-79
2	59	1.678686e-79
2	60	1.732219e-79
2	61	1.221153e-79
2	62	1.054466e-79
2	63	3.114919e-80
2	64	3.317694e-81
2	65	0.000000e+00
2	66	0.000000e+00
2	67	1.983493e-79
2	68	4.947814e-79
2	69	2.487214e-79
2	70	1.352479e-79
2	71	7.171083e-80
2	72	7.976064e-80
2	73	1.667756e-80
2	74	4.631805e-81
2	75	-2.180877e-82
2	76	0.000000e+00
2	77	0.000000e+00
2	78	9.403792e-80
2	79	2.440511e-79
2	80	2.106406e-79
2	81	1.376516e-79
2	82	1.338816e-79
2	83	1.260659e-79
2	84	1.222226e-79
2	85	5.047159e-80
2	86	4.286486e-81
2	87	0.000000e+00
2	88	0.000000e+00
2	89	8.213466e-80
2	90	1.818721e-79
2	91	1.764606e-79
2	92	1.272798e-79
2	93	9.588599e-80
2	94	8.725758e-80
2	95	7.846886e-80
2	96	3.661497e-80
2	97	4.194480e-81
2	98	0.000000e+00
2	99	0.000000e+00
2	100	0.000000e+00
3	0	0.000000e+00
3	1	6.374417e-80
3	2	1.738737e-79
3	3	1.160015e-79
3	4	9.329501e-80
3	5	8.860717e-80
3	6	6.748111e-80
3	7	4.288494e-80
3	8	1.251992e-80
3	9	4.174309e-82
3	10	4.879742e-85
3	11	0.000000e+00
3	12	6.285291e-80
3	13	1.729249e-79
3	14	1.149677e-79
3	15	9.432900e-80
3	16	8.926623e-80
3	17	6.743631e-80
3	18	4.300703e-80
3	19	1.235967e-80
3	20	4.375594e-82
3	21	1.573632e-85
3	22	0.000000e+00
3	23	6.505126e-80
3	24	1.769976e-79
3	25	1.164071e-79
3	26	9.384354e-80
3	27	8.916694e-80
3	28	6.818019e-80
3	29	4.337855e-80
3	30	1.272946e-80
3	31	4.104256e-82
3	32	1.400502e-85
3	33	0.000000e+00
3	34	6.527810e-80
3	35	1.759708e-79
3	36	1.152346e-79
3	37	9.173857e-80
3	38	8.737573e-80
3	39	6.745742e-80
3	40	4.272395e-80
3	41	1.277392e-80
3	42	3.828267e-82
3	43	1.285737e-85
3	44	0.000000e+00
3	45	6.402383e-80
3	46	1.745697e-79
3	47	1.151597e-79
3	48	9.311432e-80
3	49	8.835656e-80
3	50	6.738972e-80
3	51	4.285445e-80
3	52	1.254368e-80
3	53	4.143951e-82
3	54	1.430494e-85
3	55	0.000000e+00
3	56	9.765409e-80
3	57	2.503487e-79
3	58	1.344883e-79
3	59	1.090395e-79
3	60	1.165271e-79
3	61	7.949853e-80
3	62	7.123542e-80
3	63	2.190655e-80
3	64	2.335339e-81
3	65	0.000000e+00
3	66	0.000000e+00
3	67	1.089134e-79
3	68	2.790627e-79
3	69	1.463891e-79
3	70	8.225170e-80
3	71	4.204772e-80
3	72	4.512585e-80
3	73	-1.778080e-81
3	74	-4.562077e-82
3	75	-1.738666e-82
3	76	0.000000e+00
3	77	0.000000e+00
3	78	4.587791e-80
3	79	1.270216e-79
3	80	1.234051e-79
3	81	8.531254e-80
3	82	8.679559e-80
3	83	8.322468e-80
3	84	7.876100e-80
3	85	3.053306e-80
3	86	2.945098e-81
3	87	0.000000e+00
3	88	0.000000e+00
3	89	4.453882e-80
3	90	1.019049e-79
3	91	1.037161e-79
3	92	7.875358e-80
3	93	6.079376e-80
3	94	5.601388e-80
3	95	4.822309e-80
3	96	2.065866e-80
3	97	2.631445e-81
3	98	0.000000e+00
3	99	0.000000e+00
3	100	0.000000e+00
4	0	0.000000e+00
4	1	4.576104e-80
4	2	1.317921e-79
4	3	9.329501e-80
4	4	8.212153e-80
4	5	7.955361e-80
4	6	6.046987e-80
4	7	3.822375e-80
4	8	1.090510e-80
4	9	3.667569e-82
4	10	4.304211e-85
4	11	0.000000e+00
4	12	4.511132e-80
4	13	1.315675e-79
4	14	9.342938e-80
4	15	8.241203e-80
4	16	8.025527e-80
4	17	6.045135e-80
4	18	3.842019e-80
4	19	1.079247e-80
4	20	3.845127e-82
4	21	1.333631e-85
4	22	0.000000e+00
4	23	4.670626e-80
4	24	1.339996e-79
4	25	9.437714e-80
4	26	8.190799e-80
4	27	7.999900e-80
4	28	6.104733e-80
4	29	3.864572e-80
4	30	1.107567e-80
4	31	3.594784e-82
4	32	1.164917e-85
4	33	0.000000e+00
4	34	4.688386e-80
4	35	1.327097e-79
4	36	9.324891e-80
4	37	8.004320e-80
4	38	7.829704e-80
4	39	6.037462e-80
4	40	3.798338e-80
4	41	1.109094e-80
4	42	3.341678e-82
4	43	1.052437e-85
4	44	0.000000e+00
4	45	4.596286e-80
4	46	1.322984e-79
4	47	9.341393e-80
4	48	8.128454e-80
4	49	7.930455e-80
4	50	6.034785e-80
4	51	3.819747e-80
4	52	1.092154e-80
4	53	3.632267e-82
4	54	1.194636e-85
4	55	0.000000e+00
4	56	7.198449e-80
4	57	1.900906e-79
4	58	1.040551e-79
4	59	9.101903e-80
4	60	9.937939e-80
4	61	6.827959e-80
4	62	6.086960e-80
4	63	1.843612e-80
4	64	2.052081e-81
4	65	0.000000e+00
4	66	0.000000e+00
4	67	7.914462e-80
4	68	2.014678e-79
4	69	1.125390e-79
4	70	6.972868e-80
4	71	3.578482e-80
4	72	3.899300e-80
4	73	-6.513384e-81
4	74	-5.410884e-82
4	75	-1.590504e-82
4	76	0.000000e+00
4	77	0.000000e+00
4	78	3.268264e-80
4	79	9.384546e-80
4	80	9.297611e-80
4	81	7.061277e-80
4	82	7.438611e-80
4	83	7.212395e-80
4	84	6.790634e-80
4	85	2.557428e-80
4	86	2.541355e-81
4	87	0.000000e+00
4	88	0.000000e+00
4	89	3.339575e-80
4	90	7.648562e-80
4	91	8.128554e-80
4	92	6.430657e-80
4	93	5.128248e-80
4	94	5.035546e-80
4	95	4.300528e-80
4	96	1.802398e-80
4	97	2.035128e-81
4	98	0.000000e+00
4	99	0.000000e+00
4	100	0.000000e+00
5	0	0.000000e+00
5	1	3.977622e-80
5	2	1.200973e-79
5	3	8.860717e-80
5	4	7.955361e-80
5	5	8.124815e-80
5	6	6.147695e-80
5	7	3.882248e-80
5	8	1.087554e-80
5	9	3.876976e-82
5	10	4.612069e-85
5	11	0.000000e+00
5	12	3.911442e-80
5	13	1.200021e-79
5	14	8.869308e-80
5	15	8.044610e-80
5	16	8.145339e-80
5	17	6.134068e-80
5	18	3.900547e-80
5	19	1.074177e-80
5	20	4.038572e-82
5	21	1.329484e-85
5	22	0.000000e+00
5	23	4.068306e-80
5	24	1.221900e-79
5	25	8.975122e-80
5	26	8.000486e-80
5	27	8.124750e-80
5	28	6.209530e-80
5	29	3.926607e-80
5	30	1.105565e-80
5	31	3.803854e-82
5	32	1.234965e-85
5	33	0.000000e+00
5	34	4.096976e-80
5	35	1.209524e-79
5	36	8.877883e-80
5	37	7.823060e-80
5	38	7.957597e-80
5	39	6.153473e-80
5	40	3.862483e-80
5	41	1.109606e-80
5	42	3.558699e-82
5	43	1.173870e-85
5	44	0.000000e+00
5	45	3.999753e-80
5	46	1.206578e-79
5	47	8.881516e-80
5	48	7.938278e-80
5	49	8.053148e-80
5	50	6.135147e-80
5	51	3.880680e-80
5	52	1.089703e-80
5	53	3.836764e-82
5	54	1.250154e-85
5	55	0.000000e+00
5	56	6.400940e-80
5	57	1.728907e-79
5	58	9.615976e-80
5	59	8.631886e-80
5	60	9.548110e-80
5	61	6.569545e-80
5	62	5.947008e-80
5	63	1.777035e-80
5	64	2.107111e-81
5	65	0.000000e+00
5	66	0.000000e+00
5	67	7.044757e-80
5	68	1.812512e-79
5	69	1.050603e-79
5	70	6.542449e-80
5	71	3.260753e-80
5	72	3.485526e-80
5	73	-1.214314e-80
5	74	-2.157072e-81
5	75	-1.349295e-82
5	76	0.000000e+00
5	77	0.000000e+00
5	78	2.865020e-80
5	79	8.726834e-80
5	80	8.585626e-80
5	81	6.916421e-80
5	82	7.361541e-80
5	83	7.211061e-80
5	84	6.523261e-80
5	85	2.352931e-80
5	86	2.595262e-81
5	87	0.000000e+00
5	88	0.000000e+00
5	89	2.976645e-80
5	90	7.132383e-80
5	91	7.992353e-80
5	92	6.599705e-80
5	93	4.921967e-80
5	94	4.963772e-80
5	95	4.082331e-80
5	96	1.564429e-80
5	97	1.886104e-81
5	98	0.000000e+00
5	99	0.000000e+00
5	100	0.000000e+00
6	0	0.000000e+00
6	1	3.138185e-80
6	2	9.252964e-80
6	3	6.748111e-80
6	4	6.046987e-80
6	5	6.147695e-80
6	6	4.767416e-80
6	7	3.028511e-80
6	8	8.808818e-81
6	9	3.129025e-82
6	10	3.660608e-85
6	11	0.000000e+00
6	12	3.088955e-80
6	13	9.249781e-80
6	14	6.756530e-80
6	15	6.120294e-80
6	16	6.201494e-80
6	17	4.717626e-80
6	18	3.038970e-80
6	19	8.693550e-81
6	20	3.249123e-82
6	21	1.039931e-85
6	22	0.000000e+00
6	23	3.206547e-80
6	24	9.406965e-80
6	25	6.834238e-80
6	26	6.078791e-80
6	27	6.183000e-80
6	28	4.778136e-80
6	29	3.064303e-80
6	30	8.954979e-81
6	31	3.073157e-82
6	32	9.908424e-86
6	33	0.000000e+00
6	34	3.225240e-80
6	35	9.304453e-80
6	36	6.757040e-80
6	37	5.937743e-80
6	38	6.052769e-80
6	39	4.736461e-80
6	40	3.018363e-80
6	41	8.993615e-81
6	42	2.886067e-82
6	43	9.602626e-86
6	44	0.000000e+00
6	45	3.153795e-80
6	46	9.290988e-80
6	47	6.763368e-80
6	48	6.033079e-80
6	49	6.129018e-80
6	50	4.720580e-80
6	51	3.027634e-80
6	52	8.824621e-81
6	53	3.096588e-82
6	54	9.978568e-86
6	55	0.000000e+00
6	56	5.131471e-80
6	57	1.368342e-79
6	58	7.606960e-80
6	59	6.688399e-80
6	60	7.366264e-80
6	61	5.175768e-80
6	62	4.633669e-80
6	63	1.393776e-80
6	64	1.730908e-81
6	65	0.000000e+00
6	66	0.000000e+00
6	67	5.588968e-80
6	68	1.476598e-79
6	69	8.289627e-80
6	70	5.077282e-80
6	71	2.593534e-80
6	72	2.824378e-80
6	73	-8.930997e-81
6	74	-1.145706e-81
6	75	-8.122212e-83
6	76	0.000000e+00
6	77	0.000000e+00
6	78	2.285385e-80
6	79	6.867193e-80
6	80	6.729188e-80
6	81	5.379637e-80
6	82	5.745324e-80
6	83	5.622495e-80
6	84	5.148105e-80
6	85	1.903558e-80
6	86	2.092350e-81
6	87	0.000000e+00
6	88	0.000000e+00
6	89	2.390459e-80
6	90	5.694279e-80
6	91	6.262662e-80
6	92	5.085668e-80
6	93	3.783889e-80
6	94	3.808287e-80
6	95	3.121614e-80
6	96	1.265604e-80
6	97	1.520587e-81
6	98	0.000000e+00
6	99	0.000000e+00
6	100	0.000000e+00
7	0	0.000000e+00
7	1	2.093631e-80
7	2	5.991939e-80
7	3	4.288494e-80
7	4	3.822375e-80
7	5	3.882248e-80
7	6	3.028511e-80
7	7	2.040761e-80
7	8	6.201692e-81
7	9	2.155737e-82
7	10	2.365328e-85
7	11	0.000000e+00
7	12	2.064307e-80
7	13	5.991527e-80
7	14	4.296659e-80
7	15	3.870984e-80
7	16	3.913525e-80
7	17	3.018760e-80
7	18	2.020980e-80
7	19	6.103392e-81
7	20	2.228485e-82
7	21	6.481288e-86
7	22	0.000000e+00
7	23	2.136476e-80
7	24	6.083702e-80
7	25	4.339623e-80
7	26	3.842514e-80
7	27	3.906313e-80
7	28	3.061918e-80
7	29	2.045387e-80
7	30	6.312591e-81
7	31	2.124684e-82
7	32	6.472229e-86
7	33	0.000000e+00
7	34	2.144283e-80
7	35	6.012564e-80
7	36	4.286160e-80
7	37	3.750597e-80
7	38	3.826376e-80
7	39	3.038143e-80
7	40	2.021181e-80
7	41	6.356650e-81
7	42	2.008543e-82
7	43	6.487266e-86
7	44	0.000000e+00
7	45	2.102466e-80
7	46	6.010293e-80
7	47	4.295690e-80
7	48	3.813891e-80
7	49	3.871308e-80
7	50	3.024387e-80
7	51	2.019690e-80
7	52	6.215206e-81
7	53	2.136594e-82
7	54	6.457803e-86
7	55	0.000000e+00
7	56	3.453237e-80
7	57	9.042212e-80
7	58	5.097715e-80
7	59	4.466715e-80
7	60	4.785728e-80
7	61	3.370209e-80
7	62	2.895722e-80
7	63	8.715500e-81
7	64	1.090165e-81
7	65	0.000000e+00
7	66	0.000000e+00
7	67	3.660521e-80
7	68	1.021059e-79
7	69	5.686318e-80
7	70	3.518015e-80
7	71	1.951383e-80
7	72	2.127398e-80
7	73	-3.491684e-81
7	74	7.304546e-82
7	75	-1.312971e-83
7	76	0.000000e+00
7	77	0.000000e+00
7	78	1.564217e-80
7	79	4.617151e-80
7	80	4.483745e-80
7	81	3.550808e-80
7	82	3.784590e-80
7	83	3.684781e-80
7	84	3.376728e-80
7	85	1.296337e-80
7	86	1.326874e-81
7	87	0.000000e+00
7	88	0.000000e+00
7	89	1.672066e-80
7	90	3.902864e-80
7	91	4.175188e-80
7	92	3.263118e-80
7	93	2.480396e-80
7	94	2.446228e-80
7	95	2.019004e-80
7	96	8.907317e-81
7	97	9.734825e-82
7	98	0.000000e+00
7	99	0.000000e+00
7	100	0.000000e+00
8	0	0.000000e+00
8	1	6.454816e-81
8	2	1.774719e-80
8	3	1.251992e-80
8	4	1.090510e-80
8	5	1.087554e-80
8	6	8.808818e-81
8	7	6.201692e-81
8	8	2.381684e-81
8	9	8.313174e-83
8	10	9.239159e-86
8	11	0.000000e+00
8	12	6.350425e-81
8	13	1.771210e-80
8	14	1.256881e-80
8	15	1.107819e-80
8	16	1.098817e-80
8	17	8.782915e-81
8	18	6.201231e-81
8	19	2.303894e-81
8	20	8.423347e-83
8	21	2.731867e-86
8	22	0.000000e+00
8	23	6.587487e-81
8	24	1.802085e-80
8	25	1.265924e-80
8	26	1.094262e-80
8	27	1.093867e-80
8	28	8.916246e-81
8	29	6.279841e-81
8	30	2.393866e-81
8	31	8.214392e-83
8	32	2.736001e-86
8	33	0.000000e+00
8	34	6.626127e-81
8	35	1.783984e-80
8	36	1.247115e-80
8	37	1.064289e-80
8	38	1.068425e-80
8	39	8.850718e-81
8	40	6.208268e-81
8	41	2.418612e-81
8	42	7.921402e-83
8	43	2.747878e-86
8	44	0.000000e+00
8	45	6.480274e-81
8	46	1.779145e-80
8	47	1.253475e-80
8	48	1.087423e-80
8	49	1.084580e-80
8	50	8.807103e-81
8	51	6.200457e-81
8	52	2.354438e-81
8	53	8.221313e-83
8	54	2.728350e-86
8	55	0.000000e+00
8	56	1.096112e-80
8	57	2.916243e-80
8	58	1.729811e-80
8	59	1.389542e-80
8	60	1.441801e-80
8	61	1.014977e-80
8	62	8.319450e-81
8	63	2.920214e-81
8	64	3.874338e-82
8	65	0.000000e+00
8	66	0.000000e+00
8	67	1.247995e-80
8	68	3.526726e-80
8	69	1.797895e-80
8	70	1.017884e-80
8	71	5.930663e-81
8	72	7.105594e-81
8	73	-8.205385e-82
8	74	5.382618e-82
8	75	2.741600e-84
8	76	0.000000e+00
8	77	0.000000e+00
8	78	4.382970e-81
8	79	1.250266e-80
8	80	1.399240e-80
8	81	1.011891e-80
8	82	1.064927e-80
8	83	1.013830e-80
8	84	1.001222e-80
8	85	4.077545e-81
8	86	4.516494e-82
8	87	0.000000e+00
8	88	0.000000e+00
8	89	5.337487e-81
8	90	1.217966e-80
8	91	1.158345e-80
8	92	8.097450e-81
8	93	6.694980e-81
8	94	5.838646e-81
8	95	4.241428e-81
8	96	2.393938e-81
8	97	3.147391e-82
8	98	0.000000e+00
8	99	0.000000e+00
8	100	0.000000e+00
9	0	0.000000e+00
9	1	1.738276e-82
9	2	5.460113e-82
9	3	4.174309e-82
9	4	3.667569e-82
9	5	3.876976e-82
9	6	3.129025e-82
9	7	2.155737e-82
9	8	8.313174e-83
9	9	4.556567e-84
9	10	4.182337e-87
9	11	0.000000e+00
9	12	1.699841e-82
9	13	5.428415e-82
9	14	4.187761e-82
9	15	3.731470e-82
9	16	3.917456e-82
9	17	3.110976e-82
9	18	2.157777e-82
9	19	8.107178e-83
9	20	3.529338e-84
9	21	1.234847e-87
9	22	0.000000e+00
9	23	1.783419e-82
9	24	5.572471e-82
9	25	4.232104e-82
9	26	3.676218e-82
9	27	3.899367e-82
9	28	3.171260e-82
9	29	2.183046e-82
9	30	8.491582e-83
9	31	3.468867e-84
9	32	1.265866e-87
9	33	0.000000e+00
9	34	1.808421e-82
9	35	5.549578e-82
9	36	4.180402e-82
9	37	3.571100e-82
9	38	3.809620e-82
9	39	3.158029e-82
9	40	2.156571e-82
9	41	8.629978e-83
9	42	3.367923e-84
9	43	1.291436e-87
9	44	0.000000e+00
9	45	1.750400e-82
9	46	5.493092e-82
9	47	4.189163e-82
9	48	3.655808e-82
9	49	3.866559e-82
9	50	3.129712e-82
9	51	2.155956e-82
9	52	8.341164e-83
9	53	3.466200e-84
9	54	1.256692e-87
9	55	0.000000e+00
9	56	3.199943e-82
9	57	9.471095e-82
9	58	5.925402e-82
9	59	4.624965e-82
9	60	4.986451e-82
9	61	3.474767e-82
9	62	2.920461e-82
9	63	1.078917e-82
9	64	1.557920e-83
9	65	0.000000e+00
9	66	0.000000e+00
9	67	4.114843e-82
9	68	1.127791e-81
9	69	5.838700e-82
9	70	3.198539e-82
9	71	2.055908e-82
9	72	2.105645e-82
9	73	-8.349064e-83
9	74	-1.304305e-83
9	75	7.648969e-86
9	76	0.000000e+00
9	77	0.000000e+00
9	78	1.135432e-82
9	79	3.658028e-82
9	80	4.748509e-82
9	81	3.543724e-82
9	82	3.727014e-82
9	83	3.462106e-82
9	84	3.143155e-82
9	85	1.154373e-82
9	86	1.774006e-83
9	87	0.000000e+00
9	88	0.000000e+00
9	89	1.623411e-82
9	90	3.948151e-82
9	91	3.985639e-82
9	92	2.992585e-82
9	93	2.217434e-82
9	94	1.667536e-82
9	95	9.144532e-83
9	96	3.892842e-83
9	97	1.379582e-83
9	98	0.000000e+00
9	99	0.000000e+00
9	100	0.000000e+00
10	0	0.000000e+00
10	1	1.586116e-85
10	2	5.872619e-85
10	3	4.879742e-85
10	4	4.304211e-85
10	5	4.612069e-85
10	6	3.660608e-85
10	7	2.365328e-85
10	8	9.239159e-86
10	9	4.182337e-87
10	10	1.038724e-89
10	11	0.000000e+00
10	12	1.528848e-85
10	13	5.827508e-85
10	14	4.895445e-85
10	15	4.385064e-85
10	16	4.668451e-85
10	17	3.644070e-85
10	18	2.386282e-85
10	19	9.033024e-86
10	20	4.202305e-87
10	21	1.799050e-90
10	22	0.000000e+00
10	23	1.639954e-85
10	24	6.018289e-85
10	25	4.952467e-85
10	26	4.308251e-85
10	27	4.632697e-85
10	28	3.706139e-85
10	29	2.389013e-85
10	30	9.419068e-86
10	31	4.111499e-87
10	32	1.739474e-90
10	33	0.000000e+00
10	34	1.689416e-85
10	35	6.014601e-85
10	36	4.895551e-85
10	37	4.179791e-85
10	38	4.517753e-85
10	39	3.685663e-85
10	40	2.340116e-85
10	41	9.552703e-86
10	42	3.983313e-87
10	43	1.704185e-90
10	44	0.000000e+00
10	45	1.603017e-85
10	46	5.925938e-85
10	47	4.901385e-85
10	48	4.287441e-85
10	49	4.596312e-85
10	50	3.659011e-85
10	51	2.363861e-85
10	52	9.262223e-86
10	53	4.114057e-87
10	54	1.746623e-90
10	55	0.000000e+00
10	56	3.289400e-85
10	57	1.051356e-84
10	58	6.697680e-85
10	59	5.193153e-85
10	60	5.918686e-85
10	61	3.930354e-85
10	62	3.594699e-85
10	63	1.441563e-85
10	64	1.986446e-86
10	65	0.000000e+00
10	66	0.000000e+00
10	67	4.661340e-85
10	68	1.171891e-84
10	69	6.138124e-85
10	70	3.187302e-85
10	71	1.682310e-85
10	72	1.448962e-85
10	73	-1.566121e-85
10	74	-5.143206e-86
10	75	-8.038039e-88
10	76	0.000000e+00
10	77	0.000000e+00
10	78	7.212701e-86
10	79	3.158782e-85
10	80	4.997242e-85
10	81	3.576301e-85
10	82	3.787215e-85
10	83	3.630013e-85
10	84	3.376778e-85
10	85	1.127522e-85
10	86	2.288811e-86
10	87	0.000000e+00
10	88	0.000000e+00
10	89	1.402640e-85
10	90	3.762874e-85
10	91	4.020591e-85
10	92	3.211792e-85
10	93	2.283809e-85
10	94	1.582428e-85
10	95	6.566799e-86
10	96	1.225127e-86
10	97	1.697775e-86
10	98	0.000000e+00
10	99	0.000000e+00
10	100	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00
11	12	0.000000e+00
11	13	0.000000e+00
11	14	0.000000e+00
11	15	0.000000e+00
11	16	0.000000e+00
11	17	0.000000e+00
11	18	0.000000e+00
11	19	0.000000e+00
11	20	0.000000e+00
11	21	0.000000e+00
11	22	0.000000e+00
11	23	0.000000e+00
11	24	0.000000e+00
11	25	0.000000e+00
11	26	0.000000e+00
11	27	0.000000e+00
11	28	0.000000e+00
11	29	0.000000e+00
11	30	0.000000e+00
11	31	0.000000e+00
11	32	0.000000e+00
11	33	0.000000e+00
11	34	0.000000e+00
11	35	0.000000e+00
11	36	0.000000e+00
11	37	0.000000e+00
11	38	0.000000e+00
11	39	0.000000e+00
11	40	0.000000e+00
11	41	0.000000e+00
11	42	0.000000e+00
11	43	0.000000e+00
11	44	0.000000e+00
11	45	0.000000e+00
11	46	0.000000e+00
11	47	0.000000e+00
11	48	0.000000e+00
11	49	0.000000e+00
11	50	0.000000e+00
11	51	0.000000e+00
11	52	0.000000e+00
11	53	0.000000e+00
11	54	0.000000e+00
11	55	0.000000e+00
11	56	0.000000e+00
11	57	0.000000e+00
11	58	0.000000e+00
11	59	0.000000e+00
11	60	0.000000e+00
11	61	0.000000e+00
11	62	0.000000e+00
11	63	0.000000e+00
11	64	0.000000e+00
11	65	0.000000e+00
11	66	0.000000e+00
11	67	0.000000e+00
11	68	0.000000e+00
11	69	0.000000e+00
11	70	0.000000e+00
11	71	0.000000e+00
11	72	0.000000e+00
11	73	0.000000e+00
11	74	0.000000e+00
11	75	0.000000e+00
11	76	0.000000e+00
11	77	0.000000e+00
11	78	0.000000e+00
11	79	0.000000e+00
11	80	0.000000e+00
11	81	0.000000e+00
11	82	0.000000e+00
11	83	0.000000e+00
11	84	0.000000e+00
11	85	0.000000e+00
11	86	0.000000e+00
11	87	0.000000e+00
11	88	0.000000e+00
11	89	0.000000e+00
11	90	0.000000e+00
11	91	0.000000e+00
11	92	0.000000e+00
11	93	0.000000e+00
11	94	0.000000e+00
11	95	0.000000e+00
11	96	0.000000e+00
11	97	0.000000e+00
11	98	0.000000e+00
11	99	0.000000e+00
11	100	0.000000e+00
12	0	0.000000e+00
12	1	5.448836e-80
12	2	1.180688e-79
12	3	6.285291e-80
12	4	4.511132e-80
12	5	3.911442e-80
12	6	3.088955e-80
12	7	2.064307e-80
12	8	6.350425e-81
12	9	1.699841e-82
12	10	1.528848e-85
12	11	0.000000e+00
12	12	5.586428e-80
12	13	1.182867e-79
12	14	6.297697e-80
12	15	4.572948e-80
12	16	3.947345e-80
12	17	3.098976e-80
12	18	2.050479e-80
12	19	6.306381e-81
12	20	1.802149e-82
12	21	6.067894e-86
12	22	0.000000e+00
12	23	5.546115e-80
12	24	1.199340e-79
12	25	6.364859e-80
12	26	4.556197e-80
12	27	3.953302e-80
12	28	3.127680e-80
12	29	2.101024e-80
12	30	6.464049e-81
12	31	1.702729e-82
12	32	5.521929e-86
12	33	0.000000e+00
12	34	5.501651e-80
12	35	1.185258e-79
12	36	6.290237e-80
12	37	4.449831e-80
12	38	3.873229e-80
12	39	3.086556e-80
12	40	2.093987e-80
12	41	6.453009e-81
12	42	1.599301e-82
12	43	5.163333e-86
12	44	0.000000e+00
12	45	5.476179e-80
12	46	1.184932e-79
12	47	6.297187e-80
12	48	4.518387e-80
12	49	3.914938e-80
12	50	3.093351e-80
12	51	2.069580e-80
12	52	6.370812e-81
12	53	1.714474e-82
12	54	5.613963e-86
12	55	0.000000e+00
12	56	8.480511e-80
12	57	1.835161e-79
12	58	8.948289e-80
12	59	6.387409e-80
12	60	6.340485e-80
12	61	4.662441e-80
12	62	3.807209e-80
12	63	1.054438e-80
12	64	1.171428e-81
12	65	0.000000e+00
12	66	0.000000e+00
12	67	8.860447e-80
12	68	2.043757e-79
12	69	1.046492e-79
12	70	5.699334e-80
12	71	3.228055e-80
12	72	3.725686e-80
12	73	1.471079e-80
12	74	5.353303e-81
12	75	-8.091033e-83
12	76	0.000000e+00
12	77	0.000000e+00
12	78	4.827095e-80
12	79	1.156151e-79
12	80	8.693596e-80
12	81	5.597219e-80
12	82	5.216238e-80
12	83	4.862208e-80
12	84	4.913904e-80
12	85	2.158502e-80
12	86	1.536730e-81
12	87	0.000000e+00
12	88	0.000000e+00
12	89	3.835455e-80
12	90	8.118084e-80
12	91	7.385807e-80
12	92	5.089425e-80
12	93	3.838959e-80
12	94	3.575709e-80
12	95	3.355465e-80
12	96	1.729089e-80
12	97	1.611165e-81
12	98	0.000000e+00
12	99	0.000000e+00
12	100	0.000000e+00
13	0	0.000000e+00
13	1	1.188472e-79
13	2	2.909562e-79
13	3	1.729249e-79
13	4	1.315675e-79
13	5	1.200021e-79
13	6	9.249781e-80
13	7	5.991527e-80
13	8	1.771210e-80
13	9	5.428415e-82
13	10	5.827508e-85
13	11	0.000000e+00
13	12	1.182867e-79
13	13	2.937376e-79
13	14	1.732936e-79
13	15	1.333531e-79
13	16	1.210134e-79
13	17	9.266205e-80
13	18	5.989162e-80
13	19	1.753340e-80
13	20	5.714260e-82
13	21	1.977432e-85
13	22	0.000000e+00
13	23	1.212878e-79
13	24	2.961659e-79
13	25	1.751113e-79
13	26	1.326423e-79
13	27	1.210513e-79
13	28	9.362258e-80
13	29	6.079110e-80
13	30	1.803697e-80
13	31	5.376284e-82
13	32	1.783955e-85
13	33	0.000000e+00
13	34	1.208928e-79
13	35	2.934387e-79
13	36	1.730962e-79
13	37	1.295448e-79
13	38	1.186570e-79
13	39	9.253592e-80
13	40	6.016596e-80
13	41	1.807081e-80
13	42	5.029201e-82
13	43	1.656380e-85
13	44	0.000000e+00
13	45	1.195903e-79
13	46	2.923781e-79
13	47	1.732854e-79
13	48	1.316082e-79
13	49	1.199140e-79
13	50	9.256352e-80
13	51	5.998750e-80
13	52	1.777303e-80
13	53	5.422232e-82
13	54	1.816953e-85
13	55	0.000000e+00
13	56	1.820738e-79
13	57	4.308017e-79
13	58	2.211083e-79
13	59	1.693027e-79
13	60	1.739467e-79
13	61	1.225192e-79
13	62	1.059538e-79
13	63	3.126423e-80
13	64	3.316659e-81
13	65	0.000000e+00
13	66	0.000000e+00
13	67	1.975617e-79
13	68	4.915321e-79
13	69	2.475683e-79
13	70	1.350945e-79
13	71	7.162598e-80
13	72	7.959104e-80
13	73	1.657706e-80
13	74	4.827020e-81
13	75	-2.083397e-82
13	76	0.000000e+00
13	77	0.000000e+00
13	78	9.426912e-80
13	79	2.443866e-79
13	80	2.099682e-79
13	81	1.379484e-79
13	82	1.341400e-79
13	83	1.265211e-79
13	84	1.229165e-79
13	85	5.091412e-80
13	86	4.315752e-81
13	87	0.000000e+00
13	88	0.000000e+00
13	89	8.268369e-80
13	90	1.823145e-79
13	91	1.769292e-79
13	92	1.280251e-79
13	93	9.662110e-80
13	94	8.823163e-80
13	95	8.003447e-80
13	96	3.731124e-80
13	97	4.242546e-81
13	98	0.000000e+00
13	99	0.000000e+00
13	100	0.000000e+00
14	0	0.000000e+00
14	1	6.352744e-80
14	2	1.734836e-79
14	3	1.149677e-79
14	4	9.342938e-80
14	5	8.869308e-80
14	6	6.756530e-80
14	7	4.296659e-80
14	8	1.256881e-80
14	9	4.187761e-82
14	10	4.895445e-85
14	11	0.000000e+00
14	12	6.297697e-80
14	13	1.732936e-79
14	14	1.165975e-79
14	15	9.471169e-80
14	16	8.952487e-80
14	17	6.765623e-80
14	18	4.316816e-80
14	19	1.243057e-80
14	20	4.391979e-82
14	21	1.591203e-85
14	22	0.000000e+00
14	23	6.495103e-80
14	24	1.768179e-79
14	25	1.164267e-79
14	26	9.405428e-80
14	27	8.931762e-80
14	28	6.831724e-80
14	29	4.350044e-80
14	30	1.279392e-80
14	31	4.121165e-82
14	32	1.408435e-85
14	33	0.000000e+00
14	34	6.501276e-80
14	35	1.753908e-79
14	36	1.150343e-79
14	37	9.182035e-80
14	38	8.744336e-80
14	39	6.753238e-80
14	40	4.281460e-80
14	41	1.283297e-80
14	42	3.845315e-82
14	43	1.287057e-85
14	44	0.000000e+00
14	45	6.396600e-80
14	46	1.744954e-79
14	47	1.152336e-79
14	48	9.335693e-80
14	49	8.852688e-80
14	50	6.754220e-80
14	51	4.298221e-80
14	52	1.260858e-80
14	53	4.160703e-82
14	54	1.440269e-85
14	55	0.000000e+00
14	56	9.799350e-80
14	57	2.508732e-79
14	58	1.351670e-79
14	59	1.099739e-79
14	60	1.171176e-79
14	61	7.981963e-80
14	62	7.155434e-80
14	63	2.210425e-80
14	64	2.343075e-81
14	65	0.000000e+00
14	66	0.000000e+00
14	67	1.086563e-79
14	68	2.779066e-79
14	69	1.455311e-79
14	70	8.181512e-80
14	71	4.179318e-80
14	72	4.482604e-80
14	73	-2.009384e-81
14	74	-4.684124e-82
14	75	-1.685859e-82
14	76	0.000000e+00
14	77	0.000000e+00
14	78	4.579570e-80
14	79	1.266313e-79
14	80	1.232108e-79
14	81	8.521199e-80
14	82	8.683067e-80
14	83	8.327355e-80
14	84	7.898837e-80
14	85	3.072941e-80
14	86	2.964300e-81
14	87	0.000000e+00
14	88	0.000000e+00
14	89	4.489836e-80
14	90	1.020504e-79
14	91	1.035907e-79
14	92	7.868832e-80
14	93	6.105216e-80
14	94	5.626618e-80
14	95	4.888585e-80
14	96	2.095836e-80
14	97	2.677497e-81
14	98	0.000000e+00
14	99	0.000000e+00
14	100	0.000000e+00
15	0	0.000000e+00
15	1	4.615766e-80
15	2	1.330844e-79
15	3	9.432900e-80
15	4	8.241203e-80
15	5	8.044610e-80
15	6	6.120294e-80
15	7	3.870984e-80
15	8	1.107819e-80
15	9	3.731470e-82
15	10	4.385064e-85
15	11	0.000000e+00
15	12	4.572948e-80
15	13	1.333531e-79
15	14	9.471169e-80
15	15	8.446673e-80
15	16	8.127589e-80
15	17	6.127523e-80
15	18	3.895774e-80
15	19	1.097748e-80
15	20	3.914499e-82
15	21	1.369662e-85
15	22	0.000000e+00
15	23	4.719870e-80
15	24	1.354821e-79
15	25	9.550517e-80
15	26	8.290189e-80
15	27	8.093809e-80
15	28	6.182554e-80
15	29	3.916683e-80
15	30	1.126109e-80
15	31	3.659544e-82
15	32	1.189614e-85
15	33	0.000000e+00
15	34	4.727058e-80
15	35	1.339308e-79
15	36	9.423628e-80
15	37	8.090602e-80
15	38	7.915719e-80
15	39	6.110501e-80
15	40	3.848165e-80
15	41	1.127448e-80
15	42	3.402094e-82
15	43	1.069406e-85
15	44	0.000000e+00
15	45	4.647378e-80
15	46	1.338236e-79
15	47	9.456078e-80
15	48	8.229877e-80
15	49	8.025071e-80
15	50	6.112829e-80
15	51	3.871603e-80
15	52	1.110523e-80
15	53	3.697823e-82
15	54	1.221461e-85
15	55	0.000000e+00
15	56	7.318650e-80
15	57	1.928946e-79
15	58	1.058228e-79
15	59	9.243878e-80
15	60	1.009155e-79
15	61	6.935302e-80
15	62	6.201180e-80
15	63	1.887164e-80
15	64	2.099738e-81
15	65	0.000000e+00
15	66	0.000000e+00
15	67	7.983158e-80
15	68	2.040117e-79
15	69	1.134819e-79
15	70	7.026198e-80
15	71	3.611614e-80
15	72	3.923370e-80
15	73	-6.775168e-81
15	74	-5.890411e-82
15	75	-1.572441e-82
15	76	0.000000e+00
15	77	0.000000e+00
15	78	3.285114e-80
15	79	9.440068e-80
15	80	9.396217e-80
15	81	7.130782e-80
15	82	7.533168e-80
15	83	7.312887e-80
15	84	6.904228e-80
15	85	2.613777e-80
15	86	2.599379e-81
15	87	0.000000e+00
15	88	0.000000e+00
15	89	3.393910e-80
15	90	7.737488e-80
15	91	8.207037e-80
15	92	6.489955e-80
15	93	5.194900e-80
15	94	5.086593e-80
15	95	4.380618e-80
15	96	1.849724e-80
15	97	2.104374e-81
15	98	0.000000e+00
15	99	0.000000e+00
15	100	0.000000e+00
16	0	0.000000e+00
16	1	3.998029e-80
16	2	1.207711e-79
16	3	8.926623e-80
16	4	8.025527e-80
16	5	8.145339e-80
16	6	6.201494e-80
16	7	3.913525e-80
16	8	1.098817e-80
16	9	3.917456e-82
16	10	4.668451e-85
16	11	0.000000e+00
16	12	3.947345e-80
16	13	1.210134e-79
16	14	8.952487e-80
16	15	8.127589e-80
16	16	8.288161e-80
16	17	6.194645e-80
16	18	3.935996e-80
16	19	1.086531e-80
16	20	4.082678e-82
16	21	1.356615e-85
16	22	0.000000e+00
16	23	4.095495e-80
16	24	1.230118e-79
16	25	9.048247e-80
16	26	8.074888e-80
16	27	8.195515e-80
16	28	6.266317e-80
16	29	3.960387e-80
16	30	1.117632e-80
16	31	3.844804e-82
16	32	1.252655e-85
16	33	0.000000e+00
16	34	4.117120e-80
16	35	1.216099e-79
16	36	8.941677e-80
16	37	7.889806e-80
16	38	8.021331e-80
16	39	6.206441e-80
16	40	3.894179e-80
16	41	1.121310e-80
16	42	3.596669e-82
16	43	1.185114e-85
16	44	0.000000e+00
16	45	4.028280e-80
16	46	1.215078e-79
16	47	8.955798e-80
16	48	8.013687e-80
16	49	8.124675e-80
16	50	6.192108e-80
16	51	3.914373e-80
16	52	1.101706e-80
16	53	3.878277e-82
16	54	1.269624e-85
16	55	0.000000e+00
16	56	6.468590e-80
16	57	1.747031e-79
16	58	9.709923e-80
16	59	8.714965e-80
16	60	9.638696e-80
16	61	6.648309e-80
16	62	6.025834e-80
16	63	1.807075e-80
16	64	2.145675e-81
16	65	0.000000e+00
16	66	0.000000e+00
16	67	7.079671e-80
16	68	1.819937e-79
16	69	1.052894e-79
16	70	6.527256e-80
16	71	3.264166e-80
16	72	3.508652e-80
16	73	-1.259032e-80
16	74	-2.220491e-81
16	75	-1.375122e-82
16	76	0.000000e+00
16	77	0.000000e+00
16	78	2.881890e-80
16	79	8.739800e-80
16	80	8.639137e-80
16	81	6.971330e-80
16	82	7.430399e-80
16	83	7.276044e-80
16	84	6.605306e-80
16	85	2.388495e-80
16	86	2.634068e-81
16	87	0.000000e+00
16	88	0.000000e+00
16	89	3.016827e-80
16	90	7.201224e-80
16	91	8.034040e-80
16	92	6.641502e-80
16	93	4.968141e-80
16	94	5.023186e-80
16	95	4.143846e-80
16	96	1.594478e-80
16	97	1.936257e-81
16	98	0.000000e+00
16	99	0.000000e+00
16	100	0.000000e+00
17	0	0.000000e+00
17	1	3.135687e-80
17	2	9.242754e-80
17	3	6.743631e-80
17	4	6.045135e-80
17	5	6.134068e-80
17	6	4.717626e-80
17	7	3.018760e-80
17	8	8.782915e-81
17	9	3.110976e-82
17	10	3.644070e-85
17	11	0.000000e+00
17	12	3.098976e-80
17	13	9.266205e-80
17	14	6.765623e-80
17	15	6.127523e-80
17	16	6.194645e-80
17	17	4.763499e-80
17	18	3.032720e-80
17	19	8.679172e-81
17	20	3.233921e-82
17	21	1.045097e-85
17	22	0.000000e+00
17	23	3.209619e-80
17	24	9.407911e-80
17	25	6.834677e-80
17	26	6.080338e-80
17	27	6.171942e-80
17	28	4.768324e-80
17	29	3.056088e-80
17	30	8.933950e-81
17	31	3.056402e-82
17	32	9.873136e-86
17	33	0.000000e+00
17	34	3.223097e-80
17	35	9.293897e-80
17	36	6.751038e-80
17	37	5.935218e-80
17	38	6.038777e-80
17	39	4.723654e-80
17	40	3.008762e-80
17	41	8.968096e-81
17	42	2.868490e-82
17	43	9.507301e-86
17	44	0.000000e+00
17	45	3.158140e-80
17	46	9.294786e-80
17	47	6.765352e-80
17	48	6.035751e-80
17	49	6.118894e-80
17	50	4.711683e-80
17	51	3.019848e-80
17	52	8.804986e-81
17	53	3.080278e-82
17	54	9.960175e-86
17	55	0.000000e+00
17	56	5.150360e-80
17	57	1.372620e-79
17	58	7.632154e-80
17	59	6.709441e-80
17	60	7.382450e-80
17	61	5.192528e-80
17	62	4.644960e-80
17	63	1.398628e-80
17	64	1.730255e-81
17	65	0.000000e+00
17	66	0.000000e+00
17	67	5.572305e-80
17	68	1.473947e-79
17	69	8.261790e-80
17	70	5.055498e-80
17	71	2.587083e-80
17	72	2.825488e-80
17	73	-8.823151e-81
17	74	-1.086901e-81
17	75	-8.349985e-83
17	76	0.000000e+00
17	77	0.000000e+00
17	78	2.282724e-80
17	79	6.838552e-80
17	80	6.725850e-80
17	81	5.368678e-80
17	82	5.737968e-80
17	83	5.616054e-80
17	84	5.159319e-80
17	85	1.911102e-80
17	86	2.083672e-81
17	87	0.000000e+00
17	88	0.000000e+00
17	89	2.395262e-80
17	90	5.691068e-80
17	91	6.243807e-80
17	92	5.064976e-80
17	93	3.792319e-80
17	94	3.823261e-80
17	95	3.146938e-80
17	96	1.282503e-80
17	97	1.534739e-81
17	98	0.000000e+00
17	99	0.000000e+00
17	100	0.000000e+00
18	0	0.000000e+00
18	1	2.073623e-80
18	2	5.975066e-80
18	3	4.300703e-80
18	4	3.842019e-80
18	5	3.900547e-80
18	6	3.038970e-80
18	7	2.020980e-80
18	8	6.201231e-81
18	9	2.157777e-82
18	10	2.386282e-85
18	11	0.000000e+00
18	12	2.050479e-80
18	13	5.989162e-80
18	14	4.316816e-80
18	15	3.895774e-80
18	16	3.935996e-80
18	17	3.032720e-80
18	18	2.052464e-80
18	19	6.112088e-81
18	20	2.231912e-82
18	21	6.581985e-86
18	22	0.000000e+00
18	23	2.121417e-80
18	24	6.076829e-80
18	25	4.356310e-80
18	26	3.865035e-80
18	27	3.926530e-80
18	28	3.074079e-80
18	29	2.047129e-80
18	30	6.315730e-81
18	31	2.126240e-82
18	32	6.518757e-86
18	33	0.000000e+00
18	34	2.128747e-80
18	35	6.002528e-80
18	36	4.299948e-80
18	37	3.771355e-80
18	38	3.844716e-80
18	39	3.048830e-80
18	40	2.020737e-80
18	41	6.355556e-81
18	42	2.008638e-82
18	43	6.496633e-86
18	44	0.000000e+00
18	45	2.087760e-80
18	46	6.004294e-80
18	47	4.312841e-80
18	48	3.836706e-80
18	49	3.891773e-80
18	50	3.036779e-80
18	51	2.021879e-80
18	52	6.219402e-81
18	53	2.138632e-82
18	54	6.514678e-86
18	55	0.000000e+00
18	56	3.436559e-80
18	57	9.024361e-80
18	58	5.095524e-80
18	59	4.469821e-80
18	60	4.806248e-80
18	61	3.379537e-80
18	62	2.917911e-80
18	63	8.838674e-81
18	64	1.100558e-81
18	65	0.000000e+00
18	66	0.000000e+00
18	67	3.636861e-80
18	68	1.013150e-79
18	69	5.652185e-80
18	70	3.502550e-80
18	71	1.917626e-80
18	72	2.099208e-80
18	73	-3.796454e-81
18	74	6.127054e-82
18	75	-1.743406e-83
18	76	0.000000e+00
18	77	0.000000e+00
18	78	1.538962e-80
18	79	4.561514e-80
18	80	4.456216e-80
18	81	3.527115e-80
18	82	3.774819e-80
18	83	3.686194e-80
18	84	3.383054e-80
18	85	1.296127e-80
18	86	1.333170e-81
18	87	0.000000e+00
18	88	0.000000e+00
18	89	1.651042e-80
18	90	3.859263e-80
18	91	4.139410e-80
18	92	3.240166e-80
18	93	2.474540e-80
18	94	2.448799e-80
18	95	2.027207e-80
18	96	8.923757e-81
18	97	9.804713e-82
18	98	0.000000e+00
18	99	0.000000e+00
18	100	0.000000e+00
19	0	0.000000e+00
19	1	6.388136e-81
19	2	1.751921e-80
19	3	1.235967e-80
19	4	1.079247e-80
19	5	1.074177e-80
19	6	8.693550e-81
19	7	6.103392e-81
19	8	2.303894e-81
19	9	8.107178e-83
19	10	9.033024e-86
19	11	0.000000e+00
19	12	6.306381e-81
19	13	1.753340e-80
19	14	1.243057e-80
19	15	1.097748e-80
19	16	1.086531e-80
19	17	8.679172e-81
19	18	6.112088e-81
19	19	2.308087e-81
19	20	8.224688e-83
19	21	2.681649e-86
19	22	0.000000e+00
19	23	6.533440e-81
19	24	1.781547e-80
19	25	1.251004e-80
19	26	1.083974e-80
19	27	1.081000e-80
19	28	8.803499e-81
19	29	6.183671e-81
19	30	2.348219e-81
19	31	8.007061e-83
19	32	2.655737e-86
19	33	0.000000e+00
19	34	6.566744e-81
19	35	1.762155e-80
19	36	1.231740e-80
19	37	1.054091e-80
19	38	1.055423e-80
19	39	8.733909e-81
19	40	6.108567e-81
19	41	2.369047e-81
19	42	7.711138e-83
19	43	2.646646e-86
19	44	0.000000e+00
19	45	6.428671e-81
19	46	1.759331e-80
19	47	1.238874e-80
19	48	1.077269e-80
19	49	1.071944e-80
19	50	8.697065e-81
19	51	6.106554e-81
19	52	2.310405e-81
19	53	8.016823e-83
19	54	2.654095e-86
19	55	0.000000e+00
19	56	1.088093e-80
19	57	2.882041e-80
19	58	1.703042e-80
19	59	1.372498e-80
19	60	1.427691e-80
19	61	1.008681e-80
19	62	8.274147e-81
19	63	2.900555e-81
19	64	3.863941e-82
19	65	0.000000e+00
19	66	0.000000e+00
19	67	1.223539e-80
19	68	3.463229e-80
19	69	1.776377e-80
19	70	1.013597e-80
19	71	5.845287e-81
19	72	7.121184e-81
19	73	-7.920805e-82
19	74	5.534201e-82
19	75	8.565656e-85
19	76	0.000000e+00
19	77	0.000000e+00
19	78	4.362634e-81
19	79	1.243236e-80
19	80	1.377867e-80
19	81	9.991044e-81
19	82	1.055234e-80
19	83	1.007858e-80
19	84	1.000894e-80
19	85	4.082633e-81
19	86	4.469092e-82
19	87	0.000000e+00
19	88	0.000000e+00
19	89	5.283821e-81
19	90	1.205144e-80
19	91	1.144830e-80
19	92	8.020634e-81
19	93	6.635318e-81
19	94	5.889072e-81
19	95	4.351271e-81
19	96	2.461562e-81
19	97	3.116722e-82
19	98	0.000000e+00
19	99	0.000000e+00
19	100	0.000000e+00
20	0	0.000000e+00
20	1	1.837156e-82
20	2	5.739696e-82
20	3	4.375594e-82
20	4	3.845127e-82
20	5	4.038572e-82
20	6	3.249123e-82
20	7	2.228485e-82
20	8	8.423347e-83
20	9	3.529338e-84
20	10	4.202305e-87
20	11	0.000000e+00
20	12	1.802149e-82
20	13	5.714260e-82
20	14	4.391979e-82
20	15	3.914499e-82
20	16	4.082678e-82
20	17	3.233921e-82
20	18	2.231912e-82
20	19	8.224688e-83
20	20	5.117851e-84
20	21	1.249451e-87
20	22	0.000000e+00
20	23	1.888135e-82
20	24	5.867030e-82
20	25	4.439323e-82
20	26	3.857444e-82
20	27	4.063604e-82
20	28	3.293874e-82
20	29	2.257878e-82
20	30	8.603006e-83
20	31	3.487048e-84
20	32	1.268753e-87
20	33	0.000000e+00
20	34	1.912105e-82
20	35	5.842741e-82
20	36	4.385848e-82
20	37	3.747237e-82
20	38	3.969911e-82
20	39	3.277702e-82
20	40	2.230158e-82
20	41	8.735555e-83
20	42	3.368007e-84
20	43	1.286257e-87
20	44	0.000000e+00
20	45	1.853639e-82
20	46	5.783341e-82
20	47	4.394114e-82
20	48	3.835649e-82
20	49	4.029414e-82
20	50	3.251122e-82
20	51	2.229899e-82
20	52	8.452760e-83
20	53	3.489154e-84
20	54	1.261837e-87
20	55	0.000000e+00
20	56	3.375032e-82
20	57	9.924856e-82
20	58	6.115862e-82
20	59	4.798371e-82
20	60	5.215216e-82
20	61	3.677270e-82
20	62	3.090937e-82
20	63	1.114391e-82
20	64	1.604544e-83
20	65	0.000000e+00
20	66	0.000000e+00
20	67	4.243145e-82
20	68	1.173074e-81
20	69	6.101467e-82
20	70	3.373950e-82
20	71	2.189490e-82
20	72	2.231495e-82
20	73	-7.767586e-83
20	74	-1.245499e-83
20	75	-6.400495e-86
20	76	0.000000e+00
20	77	0.000000e+00
20	78	1.224485e-82
20	79	3.852315e-82
20	80	4.952435e-82
20	81	3.704645e-82
20	82	3.928501e-82
20	83	3.668072e-82
20	84	3.357953e-82
20	85	1.243440e-82
20	86	1.829359e-83
20	87	0.000000e+00
20	88	0.000000e+00
20	89	1.709502e-82
20	90	4.153634e-82
20	91	4.206699e-82
20	92	3.159497e-82
20	93	2.384719e-82
20	94	1.845274e-82
20	95	1.098089e-82
20	96	4.890365e-83
20	97	1.456317e-83
20	98	0.000000e+00
20	99	0.000000e+00
20	100	0.000000e+00
21	0	0.000000e+00
21	1	6.099358e-86
21	2	1.963656e-85
21	3	1.573632e-85
21	4	1.333631e-85
21	5	1.329484e-85
21	6	1.039931e-85
21	7	6.481288e-86
21	8	2.731867e-86
21	9	1.234847e-87
21	10	1.799050e-90
21	11	0.000000e+00
21	12	6.067894e-86
21	13	1.977432e-85
21	14	1.591203e-85
21	15	1.369662e-85
21	16	1.356615e-85
21	17	1.045097e-85
21	18	6.581985e-86
21	19	2.681649e-86
21	20	1.249451e-87
21	21	5.696410e-90
21	22	0.000000e+00
21	23	6.250384e-86
21	24	2.008522e-85
21	25	1.593530e-85
21	26	1.332910e-85
21	27	1.333165e-85
21	28	1.049233e-85
21	29	6.536541e-86
21	30	2.782908e-86
21	31	1.215079e-87
21	32	6.808119e-91
21	33	0.000000e+00
21	34	6.235831e-86
21	35	1.978101e-85
21	36	1.561643e-85
21	37	1.281872e-85
21	38	1.288410e-85
21	39	1.032254e-85
21	40	6.354352e-86
21	41	2.810801e-86
21	42	1.173101e-87
21	43	4.791743e-91
21	44	0.000000e+00
21	45	6.156126e-86
21	46	1.983223e-85
21	47	1.579426e-85
21	48	1.329263e-85
21	49	1.324972e-85
21	50	1.037875e-85
21	51	6.475667e-86
21	52	2.738378e-86
21	53	1.217937e-87
21	54	7.362978e-91
21	55	0.000000e+00
21	56	1.171127e-85
21	57	3.416999e-85
21	58	2.257771e-85
21	59	1.736112e-85
21	60	1.877524e-85
21	61	9.495159e-86
21	62	8.078773e-86
21	63	4.006755e-86
21	64	4.836029e-87
21	65	0.000000e+00
21	66	0.000000e+00
21	67	1.639121e-85
21	68	2.908182e-85
21	69	1.955828e-85
21	70	1.144856e-85
21	71	6.485224e-86
21	72	4.896409e-86
21	73	-3.340971e-86
21	74	-1.171861e-86
21	75	-8.184107e-88
21	76	0.000000e+00
21	77	0.000000e+00
21	78	1.992451e-86
21	79	8.043150e-86
21	80	1.567985e-85
21	81	1.054224e-85
21	82	9.430533e-86
21	83	8.622245e-86
21	84	9.741534e-86
21	85	3.192328e-86
21	86	6.621209e-87
21	87	0.000000e+00
21	88	0.000000e+00
21	89	4.871683e-86
21	90	1.261631e-85
21	91	1.131807e-85
21	92	8.460546e-86
21	93	7.070198e-86
21	94	3.271803e-86
21	95	2.699878e-87
21	96	2.538535e-88
21	97	3.794506e-87
21	98	0.000000e+00
21	99	0.000000e+00
21	100	0.000000e+00
22	0	0.000000e+00
22	1	0.000000e+00
22	2	0.000000e+00
22	3	0.000000e+00
22	4	0.000000e+00
22	5	0.000000e+00
22	6	0.000000e+00
22	7	0.000000e+00
22	8	0.000000e+00
22	9	0.000000e+00
22	10	0.000000e+00
22	11	0.000000e+00
22	12	0.000000e+00
22	13	0.000000e+00
22	14	0.000000e+00
22	15	0.000000e+00
22	16	0.000000e+00
22	17	0.000000e+00
22	18	0.000000e+00
22	19	0.000000e+00
22	20	0.000000e+00
22	21	0.000000e+00
22	22	0.000000e+00
22	23	0.000000e+00
22	24	0.000000e+00
22	25	0.000000e+00
22	26	0.000000e+00
22	27	0.000000e+00
22	28	0.000000e+00
22	29	0.000000e+00
22	30	0.000000e+00
22	31	0.000000e+00
22	32	0.000000e+00
22	33	0.000000e+00
22	34	0.000000e+00
22	35	0.000000e+00
22	36	0.000000e+00
22	37	0.000000e+00
22	38	0.000000e+00
22	39	0.000000e+00
22	40	0.000000e+00
22	41	0.000000e+00
22	42	0.000000e+00
22	43	0.000000e+00
22	44	0.000000e+00
22	45	0.000000e+00
22	46	0.000000e+00
22	47	0.000000e+00
22	48	0.000000e+00
22	49	0.000000e+00
22	50	0.000000e+00
22	51	0.000000e+00
22	52	0.000000e+00
22	53	0.000000e+00
22	54	0.000000e+00
22	55	0.000000e+00
22	56	0.000000e+00
22	57	0.000000e+00
22	58	0.000000e+00
22	59	0.000000e+00
22	60	0.000000e+00
22	61	0.000000e+00
22	62	0.000000e+00
22	63	0.000000e+00
22	64	0.000000e+00
22	65	0.000000e+00
22	66	0.000000e+00
22	67	0.000000e+00
22	68	0.000000e+00
22	69	0.000000e+00
22	70	0.000000e+00
22	71	0.000000e+00
22	72	0.000000e+00
22	73	0.000000e+00
22	74	0.000000e+00
22	75	0.000000e+00
22	76	0.000000e+00
22	77	0.000000e+00
22	78	0.000000e+00
22	79	0.000000e+00
22	80	0.000000e+00
22	81	0.000000e+00
22	82	0.000000e+00
22	83	0.000000e+00
22	84	0.000000e+00
22	85	0.000000e+00
22	86	0.000000e+00
22	87	0.000000e+00
22	88	0.000000e+00
22	89	0.000000e+00
22	90	0.000000e+00
22	91	0.000000e+00
22	92	0.000000e+00
22	93	0.000000e+00
22	94	0.000000e+00
22	95	0.000000e+00
22	96	0.000000e+00
22	97	0.000000e+00
22	98	0.000000e+00
22	99	0.000000e+00
22	100	0.000000e+00
23	0	0.000000e+00
23	1	5.572117e-80
23	2	1.215367e-79
23	3	6.505126e-80
23	4	4.670626e-80
23	5	4.068306e-80
23	6	3.206547e-80
23	7	2.136476e-80
23	8	6.587487e-81
23	9	1.783419e-82
23	10	1.639954e-85
23	11	0.000000e+00
23	12	5.546115e-80
23	13	1.212878e-79
23	14	6.495103e-80
23	15	4.719870e-80
23	16	4.095495e-80
23	17	3.209619e-80
23	18	2.121417e-80
23	19	6.533440e-81
23	20	1.888135e-82
23	21	6.250384e-86
23	22	0.000000e+00
23	23	5.807821e-80
23	24	1.237503e-79
23	25	6.598936e-80
23	26	4.723701e-80
23	27	4.115414e-80
23	28	3.250536e-80
23	29	2.175691e-80
23	30	6.710474e-81
23	31	1.783463e-82
23	32	5.807544e-86
23	33	0.000000e+00
23	34	5.669088e-80
23	35	1.228427e-79
23	36	6.546843e-80
23	37	4.629283e-80
23	38	4.042303e-80
23	39	3.216031e-80
23	40	2.169540e-80
23	41	6.707617e-81
23	42	1.674292e-82
23	43	5.520937e-86
23	44	0.000000e+00
23	45	5.607735e-80
23	46	1.221163e-79
23	47	6.522548e-80
23	48	4.680475e-80
23	49	4.072746e-80
23	50	3.212666e-80
23	51	2.142754e-80
23	52	6.611466e-81
23	53	1.796053e-82
23	54	5.878932e-86
23	55	0.000000e+00
23	56	8.570748e-80
23	57	1.867787e-79
23	58	9.095587e-80
23	59	6.461412e-80
23	60	6.487256e-80
23	61	4.753683e-80
23	62	3.884703e-80
23	63	1.087030e-80
23	64	1.218572e-81
23	65	0.000000e+00
23	66	0.000000e+00
23	67	9.050586e-80
23	68	2.111818e-79
23	69	1.077909e-79
23	70	5.856228e-80
23	71	3.262758e-80
23	72	3.784462e-80
23	73	1.452695e-80
23	74	5.120261e-81
23	75	-8.998052e-83
23	76	0.000000e+00
23	77	0.000000e+00
23	78	4.885671e-80
23	79	1.181124e-79
23	80	8.933063e-80
23	81	5.710308e-80
23	82	5.364088e-80
23	83	4.998343e-80
23	84	5.036470e-80
23	85	2.195880e-80
23	86	1.579570e-81
23	87	0.000000e+00
23	88	0.000000e+00
23	89	3.884228e-80
23	90	8.279048e-80
23	91	7.556161e-80
23	92	5.185369e-80
23	93	3.891151e-80
23	94	3.626965e-80
23	95	3.341454e-80
23	96	1.724345e-80
23	97	1.592054e-81
23	98	0.000000e+00
23	99	0.000000e+00
23	100	0.000000e+00
24	0	0.000000e+00
24	1	1.209665e-79
24	2	2.974423e-79
24	3	1.769976e-79
24	4	1.339996e-79
24	5	1.221900e-79
24	6	9.406965e-80
24	7	6.083702e-80
24	8	1.802085e-80
24	9	5.572471e-82
24	10	6.018289e-85
24	11	0.000000e+00
24	12	1.199340e-79
24	13	2.961659e-79
24	14	1.768179e-79
24	15	1.354821e-79
24	16	1.230118e-79
24	17	9.407911e-80
24	18	6.076829e-80
24	19	1.781547e-80
24	20	5.867030e-82
24	21	2.008522e-85
24	22	0.000000e+00
24	23	1.237503e-79
24	24	3.060252e-79
24	25	1.795112e-79
24	26	1.352543e-79
24	27	1.233423e-79
24	28	9.530306e-80
24	29	6.176907e-80
24	30	1.836488e-80
24	31	5.515901e-82
24	32	1.837457e-85
24	33	0.000000e+00
24	34	1.238924e-79
24	35	3.020986e-79
24	36	1.780583e-79
24	37	1.324559e-79
24	38	1.211117e-79
24	39	9.436898e-80
24	40	6.118940e-80
24	41	1.842368e-80
24	42	5.155835e-82
24	43	1.725501e-85
24	44	0.000000e+00
24	45	1.218764e-79
24	46	2.992527e-79
24	47	1.774849e-79
24	48	1.341038e-79
24	49	1.221249e-79
24	50	9.417513e-80
24	51	6.093542e-80
24	52	1.808951e-80
24	53	5.564087e-82
24	54	1.865990e-85
24	55	0.000000e+00
24	56	1.827676e-79
24	57	4.361794e-79
24	58	2.233135e-79
24	59	1.695894e-79
24	60	1.756603e-79
24	61	1.237682e-79
24	62	1.070134e-79
24	63	3.166815e-80
24	64	3.378328e-81
24	65	0.000000e+00
24	66	0.000000e+00
24	67	2.008646e-79
24	68	5.015364e-79
24	69	2.517955e-79
24	70	1.365225e-79
24	71	7.219150e-80
24	72	8.030825e-80
24	73	1.647175e-80
24	74	4.268133e-81
24	75	-2.355429e-82
24	76	0.000000e+00
24	77	0.000000e+00
24	78	9.541739e-80
24	79	2.475951e-79
24	80	2.147058e-79
24	81	1.399743e-79
24	82	1.361327e-79
24	83	1.279889e-79
24	84	1.239708e-79
24	85	5.107642e-80
24	86	4.354369e-81
24	87	0.000000e+00
24	88	0.000000e+00
24	89	8.330813e-80
24	90	1.848506e-79
24	91	1.793512e-79
24	92	1.292753e-79
24	93	9.739440e-80
24	94	8.833451e-80
24	95	7.906676e-80
24	96	3.679219e-80
24	97	4.244137e-81
24	98	0.000000e+00
24	99	0.000000e+00
24	100	0.000000e+00
25	0	0.000000e+00
25	1	6.441421e-80
25	2	1.758174e-79
25	3	1.164071e-79
25	4	9.437714e-80
25	5	8.975122e-80
25	6	6.834238e-80
25	7	4.339623e-80
25	8	1.265924e-80
25	9	4.232104e-82
25	10	4.952467e-85
25	11	0.000000e+00
25	12	6.364859e-80
25	13	1.751113e-79
25	14	1.164267e-79
25	15	9.550517e-80
25	16	9.048247e-80
25	17	6.834677e-80
25	18	4.356310e-80
25	19	1.251004e-80
25	20	4.439323e-82
25	21	1.593530e-85
25	22	0.000000e+00
25	23	6.598936e-80
25	24	1.795112e-79
25	25	1.191026e-79
25	26	9.509145e-80
25	27	9.042687e-80
25	28	6.914524e-80
25	29	4.396139e-80
25	30	1.289046e-80
25	31	4.163920e-82
25	32	1.422199e-85
25	33	0.000000e+00
25	34	6.629611e-80
25	35	1.786523e-79
25	36	1.169546e-79
25	37	9.301139e-80
25	38	8.864156e-80
25	39	6.844202e-80
25	40	4.331240e-80
25	41	1.293966e-80
25	42	3.883762e-82
25	43	1.308744e-85
25	44	0.000000e+00
25	45	6.492605e-80
25	46	1.769963e-79
25	47	1.167449e-79
25	48	9.433664e-80
25	49	8.959581e-80
25	50	6.833474e-80
25	51	4.342585e-80
25	52	1.270119e-80
25	53	4.204211e-82
25	54	1.451789e-85
25	55	0.000000e+00
25	56	9.855249e-80
25	57	2.529828e-79
25	58	1.357654e-79
25	59	1.098336e-79
25	60	1.177018e-79
25	61	8.031526e-80
25	62	7.207340e-80
25	63	2.212604e-80
25	64	2.372017e-81
25	65	0.000000e+00
25	66	0.000000e+00
25	67	1.100216e-79
25	68	2.819935e-79
25	69	1.480081e-79
25	70	8.306480e-80
25	71	4.240068e-80
25	72	4.547537e-80
25	73	-2.057855e-81
25	74	-5.832597e-82
25	75	-1.793670e-82
25	76	0.000000e+00
25	77	0.000000e+00
25	78	4.654982e-80
25	79	1.288729e-79
25	80	1.251744e-79
25	81	8.659721e-80
25	82	8.802845e-80
25	83	8.438151e-80
25	84	7.972787e-80
25	85	3.083517e-80
25	86	2.982439e-81
25	87	0.000000e+00
25	88	0.000000e+00
25	89	4.496630e-80
25	90	1.032090e-79
25	91	1.051818e-79
25	92	7.993102e-80
25	93	6.153174e-80
25	94	5.666646e-80
25	95	4.853726e-80
25	96	2.074970e-80
25	97	2.644243e-81
25	98	0.000000e+00
25	99	0.000000e+00
25	100	0.000000e+00
26	0	0.000000e+00
26	1	4.611695e-80
26	2	1.326835e-79
26	3	9.384354e-80
26	4	8.190799e-80
26	5	8.000486e-80
26	6	6.078791e-80
26	7	3.842514e-80
26	8	1.094262e-80
26	9	3.676218e-82
26	10	4.308251e-85
26	11	0.000000e+00
26	12	4.556197e-80
26	13	1.326423e-79
26	14	9.405428e-80
26	15	8.290189e-80
26	16	8.074888e-80
26	17	6.080338e-80
26	18	3.865035e-80
26	19	1.083974e-80
26	20	3.857444e-82
26	21	1.332910e-85
26	22	0.000000e+00
26	23	4.723701e-80
26	24	1.352543e-79
26	25	9.509145e-80
26	26	8.319111e-80
26	27	8.052985e-80
26	28	6.143209e-80
26	29	3.889303e-80
26	30	1.112691e-80
26	31	3.605292e-82
26	32	1.166334e-85
26	33	0.000000e+00
26	34	4.745730e-80
26	35	1.340579e-79
26	36	9.401262e-80
26	37	8.063510e-80
26	38	7.884264e-80
26	39	6.077440e-80
26	40	3.823711e-80
26	41	1.114349e-80
26	42	3.350484e-82
26	43	1.055330e-85
26	44	0.000000e+00
26	45	4.647313e-80
26	46	1.335065e-79
26	47	9.410505e-80
26	48	8.182338e-80
26	49	7.982263e-80
26	50	6.072227e-80
26	51	3.843879e-80
26	52	1.097141e-80
26	53	3.643005e-82
26	54	1.195637e-85
26	55	0.000000e+00
26	56	7.230953e-80
26	57	1.910495e-79
26	58	1.044225e-79
26	59	9.144362e-80
26	60	9.985098e-80
26	61	6.852467e-80
26	62	6.102766e-80
26	63	1.845269e-80
26	64	2.048299e-81
26	65	0.000000e+00
26	66	0.000000e+00
26	67	7.958305e-80
26	68	2.022738e-79
26	69	1.133294e-79
26	70	7.031739e-80
26	71	3.604102e-80
26	72	3.929693e-80
26	73	-6.425794e-81
26	74	-5.101300e-82
26	75	-1.629240e-82
26	76	0.000000e+00
26	77	0.000000e+00
26	78	3.319268e-80
26	79	9.506661e-80
26	80	9.386353e-80
26	81	7.130328e-80
26	82	7.498384e-80
26	83	7.265047e-80
26	84	6.833544e-80
26	85	2.569941e-80
26	86	2.545373e-81
26	87	0.000000e+00
26	88	0.000000e+00
26	89	3.369557e-80
26	90	7.726417e-80
26	91	8.211512e-80
26	92	6.496791e-80
26	93	5.174714e-80
26	94	5.082393e-80
26	95	4.333907e-80
26	96	1.811851e-80
26	97	2.028911e-81
26	98	0.000000e+00
26	99	0.000000e+00
26	100	0.000000e+00
27	0	0.000000e+00
27	1	4.012309e-80
27	2	1.209972e-79
27	3	8.916694e-80
27	4	7.999900e-80
27	5	8.124750e-80
27	6	6.183000e-80
27	7	3.906313e-80
27	8	1.093867e-80
27	9	3.899367e-82
27	10	4.632697e-85
27	11	0.000000e+00
27	12	3.953302e-80
27	13	1.210513e-79
27	14	8.931762e-80
27	15	8.093809e-80
27	16	8.195515e-80
27	17	6.171942e-80
27	18	3.926530e-80
27	19	1.081000e-80
27	20	4.063604e-82
27	21	1.333165e-85
27	22	0.000000e+00
27	23	4.115414e-80
27	24	1.233423e-79
27	25	9.042687e-80
27	26	8.052985e-80
27	27	8.229983e-80
27	28	6.249727e-80
27	29	3.954057e-80
27	30	1.112958e-80
27	31	3.827737e-82
27	32	1.241842e-85
27	33	0.000000e+00
27	34	4.146616e-80
27	35	1.221486e-79
27	36	8.947845e-80
27	37	7.876728e-80
27	38	8.011204e-80
27	39	6.194536e-80
27	40	3.890443e-80
27	41	1.117255e-80
27	42	3.581264e-82
27	43	1.182972e-85
27	44	0.000000e+00
27	45	4.045405e-80
27	46	1.217794e-79
27	47	8.947581e-80
27	48	7.989640e-80
27	49	8.104938e-80
27	50	6.174506e-80
27	51	3.907574e-80
27	52	1.096915e-80
27	53	3.860714e-82
27	54	1.256396e-85
27	55	0.000000e+00
27	56	6.444341e-80
27	57	1.741038e-79
27	58	9.680997e-80
27	59	8.686498e-80
27	60	9.606847e-80
27	61	6.606773e-80
27	62	5.973593e-80
27	63	1.783118e-80
27	64	2.112183e-81
27	65	0.000000e+00
27	66	0.000000e+00
27	67	7.098285e-80
27	68	1.826526e-79
27	69	1.059219e-79
27	70	6.598351e-80
27	71	3.288797e-80
27	72	3.511133e-80
27	73	-1.206302e-80
27	74	-2.153648e-81
27	75	-1.360191e-82
27	76	0.000000e+00
27	77	0.000000e+00
27	78	2.904221e-80
27	79	8.834026e-80
27	80	8.674196e-80
27	81	6.979472e-80
27	82	7.420913e-80
27	83	7.263499e-80
27	84	6.569173e-80
27	85	2.367931e-80
27	86	2.606936e-81
27	87	0.000000e+00
27	88	0.000000e+00
27	89	3.006052e-80
27	90	7.207112e-80
27	91	8.074196e-80
27	92	6.661365e-80
27	93	4.964888e-80
27	94	5.002188e-80
27	95	4.110212e-80
27	96	1.573187e-80
27	97	1.888166e-81
27	98	0.000000e+00
27	99	0.000000e+00
27	100	0.000000e+00
28	0	0.000000e+00
28	1	3.171286e-80
28	2	9.353690e-80
28	3	6.818019e-80
28	4	6.104733e-80
28	5	6.209530e-80
28	6	4.778136e-80
28	7	3.061918e-80
28	8	8.916246e-81
28	9	3.171260e-82
28	10	3.706139e-85
28	11	0.000000e+00
28	12	3.127680e-80
28	13	9.362258e-80
28	14	6.831724e-80
28	15	6.182554e-80
28	16	6.266317e-80
28	17	4.768324e-80
28	18	3.074079e-80
28	19	8.803499e-81
28	20	3.293874e-82
28	21	1.049233e-85
28	22	0.000000e+00
28	23	3.250536e-80
28	24	9.530306e-80
28	25	6.914524e-80
28	26	6.143209e-80
28	27	6.249727e-80
28	28	4.874039e-80
28	29	3.100749e-80
28	30	9.072531e-81
28	31	3.115895e-82
28	32	1.003987e-85
28	33	0.000000e+00
28	34	3.271819e-80
28	35	9.432213e-80
28	36	6.839260e-80
28	37	6.002310e-80
28	38	6.119494e-80
28	39	4.790753e-80
28	40	3.054995e-80
28	41	9.114638e-81
28	42	2.926584e-82
28	43	9.760984e-86
28	44	0.000000e+00
28	45	3.196352e-80
28	46	9.411026e-80
28	47	6.842022e-80
28	48	6.096483e-80
28	49	6.194721e-80
28	50	4.772992e-80
28	51	3.063449e-80
28	52	8.939614e-81
28	53	3.139497e-82
28	54	1.010226e-85
28	55	0.000000e+00
28	56	5.179400e-80
28	57	1.382587e-79
28	58	7.686757e-80
28	59	6.749066e-80
28	60	7.437871e-80
28	61	5.226107e-80
28	62	4.680059e-80
28	63	1.407700e-80
28	64	1.751005e-81
28	65	0.000000e+00
28	66	0.000000e+00
28	67	5.654043e-80
28	68	1.496228e-79
28	69	8.378634e-80
28	70	5.126407e-80
28	71	2.616593e-80
28	72	2.845545e-80
28	73	-9.010963e-81
28	74	-1.201428e-81
28	75	-8.185503e-83
28	76	0.000000e+00
28	77	0.000000e+00
28	78	2.316520e-80
28	79	6.959103e-80
28	80	6.820474e-80
28	81	5.442505e-80
28	82	5.811206e-80
28	83	5.683950e-80
28	84	5.200477e-80
28	85	1.925210e-80
28	86	2.119419e-81
28	87	0.000000e+00
28	88	0.000000e+00
28	89	2.422149e-80
28	90	5.770101e-80
28	91	6.344819e-80
28	92	5.145028e-80
28	93	3.826229e-80
28	94	3.839148e-80
28	95	3.143157e-80
28	96	1.274836e-80
28	97	1.536416e-81
28	98	0.000000e+00
28	99	0.000000e+00
28	100	0.000000e+00
29	0	0.000000e+00
29	1	2.125626e-80
29	2	6.070078e-80
29	3	4.337855e-80
29	4	3.864572e-80
29	5	3.926607e-80
29	6	3.064303e-80
29	7	2.045387e-80
29	8	6.279841e-81
29	9	2.183046e-82
29	10	2.389013e-85
29	11	0.000000e+00
29	12	2.101024e-80
29	13	6.079110e-80
29	14	4.350044e-80
29	15	3.916683e-80
29	16	3.960387e-80
29	17	3.056088e-80
29	18	2.047129e-80
29	19	6.183671e-81
29	20	2.257878e-82
29	21	6.536541e-86
29	22	0.000000e+00
29	23	2.175691e-80
29	24	6.176907e-80
29	25	4.396139e-80
29	26	3.889303e-80
29	27	3.954057e-80
29	28	3.100749e-80
29	29	2.096487e-80
29	30	6.397722e-81
29	31	2.152830e-82
29	32	6.543698e-86
29	33	0.000000e+00
29	34	2.184327e-80
29	35	6.107387e-80
29	36	4.343705e-80
29	37	3.797106e-80
29	38	3.873721e-80
29	39	3.077274e-80
29	40	2.049242e-80
29	41	6.443806e-81
29	42	2.035243e-82
29	43	6.570134e-86
29	44	0.000000e+00
29	45	2.140839e-80
29	46	6.101547e-80
29	47	4.351148e-80
29	48	3.860019e-80
29	49	3.918422e-80
29	50	3.062550e-80
29	51	2.046714e-80
29	52	6.298591e-81
29	53	2.164833e-82
29	54	6.525963e-86
29	55	0.000000e+00
29	56	3.503005e-80
29	57	9.165324e-80
29	58	5.162183e-80
29	59	4.518195e-80
29	60	4.840355e-80
29	61	3.412791e-80
29	62	2.927996e-80
29	63	8.788973e-81
29	64	1.103704e-81
29	65	0.000000e+00
29	66	0.000000e+00
29	67	3.708938e-80
29	68	1.034611e-79
29	69	5.758180e-80
29	70	3.560286e-80
29	71	1.982377e-80
29	72	2.162107e-80
29	73	-3.476210e-81
29	74	7.608567e-82
29	75	-1.288412e-83
29	76	0.000000e+00
29	77	0.000000e+00
29	78	1.599402e-80
29	79	4.706099e-80
29	80	4.558897e-80
29	81	3.610850e-80
29	82	3.842514e-80
29	83	3.736509e-80
29	84	3.422564e-80
29	85	1.314646e-80
29	86	1.343109e-81
29	87	0.000000e+00
29	88	0.000000e+00
29	89	1.703986e-80
29	90	3.975721e-80
29	91	4.247145e-80
29	92	3.317311e-80
29	93	2.518642e-80
29	94	2.482347e-80
29	95	2.045767e-80
29	96	9.035603e-81
29	97	9.840257e-82
29	98	0.000000e+00
29	99	0.000000e+00
29	100	0.000000e+00
30	0	0.000000e+00
30	1	6.554707e-81
30	2	1.804373e-80
30	3	1.272946e-80
30	4	1.107567e-80
30	5	1.105565e-80
30	6	8.954979e-81
30	7	6.312591e-81
30	8	2.393866e-81
30	9	8.491582e-83
30	10	9.419068e-86
30	11	0.000000e+00
30	12	6.464049e-81
30	13	1.803697e-80
30	14	1.279392e-80
30	15	1.126109e-80
30	16	1.117632e-80
30	17	8.933950e-81
30	18	6.315730e-81
30	19	2.348219e-81
30	20	8.603006e-83
30	21	2.782908e-86
30	22	0.000000e+00
30	23	6.710474e-81
30	24	1.836488e-80
30	25	1.289046e-80
30	26	1.112691e-80
30	27	1.112958e-80
30	28	9.072531e-81
30	29	6.397722e-81
30	30	2.478588e-81
30	31	8.397607e-83
30	32	2.798600e-86
30	33	0.000000e+00
30	34	6.753016e-81
30	35	1.818965e-80
30	36	1.270222e-80
30	37	1.082456e-80
30	38	1.087318e-80
30	39	9.007854e-81
30	40	6.326235e-81
30	41	2.468344e-81
30	42	8.103256e-83
30	43	2.818648e-86
30	44	0.000000e+00
30	45	6.600282e-81
30	46	1.812842e-80
30	47	1.276290e-80
30	48	1.105669e-80
30	49	1.103440e-80
30	50	8.960914e-81
30	51	6.316469e-81
30	52	2.401289e-81
30	53	8.402972e-83
30	54	2.788558e-86
30	55	0.000000e+00
30	56	1.110042e-80
30	57	2.959576e-80
30	58	1.758504e-80
30	59	1.412877e-80
30	60	1.464091e-80
30	61	1.026125e-80
30	62	8.399410e-81
30	63	2.957518e-81
30	64	3.907252e-82
30	65	0.000000e+00
30	66	0.000000e+00
30	67	1.267473e-80
30	68	3.581444e-80
30	69	1.824465e-80
30	70	1.031016e-80
30	71	6.006835e-81
30	72	7.165851e-81
30	73	-8.763808e-82
30	74	5.348434e-82
30	75	3.293680e-84
30	76	0.000000e+00
30	77	0.000000e+00
30	78	4.465755e-81
30	79	1.273326e-80
30	80	1.426696e-80
30	81	1.030530e-80
30	82	1.082934e-80
30	83	1.029770e-80
30	84	1.012161e-80
30	85	4.116349e-81
30	86	4.562824e-82
30	87	0.000000e+00
30	88	0.000000e+00
30	89	5.429806e-81
30	90	1.239318e-80
30	91	1.179093e-80
30	92	8.230312e-81
30	93	6.800330e-81
30	94	5.894200e-81
30	95	4.247224e-81
30	96	2.390078e-81
30	97	3.183602e-82
30	98	0.000000e+00
30	99	0.000000e+00
30	100	0.000000e+00
31	0	0.000000e+00
31	1	1.736134e-82
31	2	5.400011e-82
31	3	4.104256e-82
31	4	3.594784e-82
31	5	3.803854e-82
31	6	3.073157e-82
31	7	2.124684e-82
31	8	8.214392e-83
31	9	3.468867e-84
31	10	4.111499e-87
31	11	0.000000e+00
31	12	1.702729e-82
31	13	5.376284e-82
31	14	4.121165e-82
31	15	3.659544e-82
31	16	3.844804e-82
31	17	3.056402e-82
31	18	2.126240e-82
31	19	8.007061e-83
31	20	3.487048e-84
31	21	1.215079e-87
31	22	0.000000e+00
31	23	1.783463e-82
31	24	5.515901e-82
31	25	4.163920e-82
31	26	3.605292e-82
31	27	3.827737e-82
31	28	3.115895e-82
31	29	2.152830e-82
31	30	8.397607e-83
31	31	4.649362e-84
31	32	1.255802e-87
31	33	0.000000e+00
31	34	1.806332e-82
31	35	5.491308e-82
31	36	4.112399e-82
31	37	3.502001e-82
31	38	3.739959e-82
31	39	3.103081e-82
31	40	2.128084e-82
31	41	8.540982e-83
31	42	3.341146e-84
31	43	1.288027e-87
31	44	0.000000e+00
31	45	1.750984e-82
31	46	5.437848e-82
31	47	4.121852e-82
31	48	3.585300e-82
31	49	3.795437e-82
31	50	3.075012e-82
31	51	2.125795e-82
31	52	8.246723e-83
31	53	3.431215e-84
31	54	1.244777e-87
31	55	0.000000e+00
31	56	3.183791e-82
31	57	9.391476e-82
31	58	5.879808e-82
31	59	4.588420e-82
31	60	4.909654e-82
31	61	3.397252e-82
31	62	2.837047e-82
31	63	1.049655e-82
31	64	1.512725e-83
31	65	0.000000e+00
31	66	0.000000e+00
31	67	4.098430e-82
31	68	1.116562e-81
31	69	5.793265e-82
31	70	3.157692e-82
31	71	2.046165e-82
31	72	2.074188e-82
31	73	-8.288649e-83
31	74	-1.206182e-83
31	75	1.279458e-85
31	76	0.000000e+00
31	77	0.000000e+00
31	78	1.168391e-82
31	79	3.689828e-82
31	80	4.726155e-82
31	81	3.528639e-82
31	82	3.684856e-82
31	83	3.413911e-82
31	84	3.069853e-82
31	85	1.123261e-82
31	86	1.718118e-83
31	87	0.000000e+00
31	88	0.000000e+00
31	89	1.620596e-82
31	90	3.939451e-82
31	91	3.967910e-82
31	92	2.973158e-82
31	93	2.194059e-82
31	94	1.639702e-82
31	95	8.763388e-83
31	96	3.653840e-83
31	97	1.351342e-83
31	98	0.000000e+00
31	99	0.000000e+00
31	100	0.000000e+00
32	0	0.000000e+00
32	1	5.637208e-86
32	2	1.791268e-85
32	3	1.400502e-85
32	4	1.164917e-85
32	5	1.234965e-85
32	6	9.908424e-86
32	7	6.472229e-86
32	8	2.736001e-86
32	9	1.265866e-87
32	10	1.739474e-90
32	11	0.000000e+00
32	12	5.521929e-86
32	13	1.783955e-85
32	14	1.408435e-85
32	15	1.189614e-85
32	16	1.252655e-85
32	17	9.873136e-86
32	18	6.518757e-86
32	19	2.655737e-86
32	20	1.268753e-87
32	21	6.808119e-91
32	22	0.000000e+00
32	23	5.807544e-86
32	24	1.837457e-85
32	25	1.422199e-85
32	26	1.166334e-85
32	27	1.241842e-85
32	28	1.003987e-85
32	29	6.543698e-86
32	30	2.798600e-86
32	31	1.255802e-87
32	32	2.534313e-90
32	33	0.000000e+00
32	34	5.894643e-86
32	35	1.830803e-85
32	36	1.402947e-85
32	37	1.128614e-85
32	38	1.208769e-85
32	39	9.974964e-86
32	40	6.421895e-86
32	41	2.857870e-86
32	42	1.228004e-87
32	43	5.827957e-91
32	44	0.000000e+00
32	45	5.697886e-86
32	46	1.809768e-85
32	47	1.407700e-85
32	48	1.161242e-85
32	49	1.232225e-85
32	50	9.910844e-86
32	51	6.470932e-86
32	52	2.745865e-86
32	53	1.253443e-87
32	54	6.314614e-91
32	55	0.000000e+00
32	56	1.134801e-85
32	57	3.394679e-85
32	58	2.183417e-85
32	59	1.593506e-85
32	60	1.720276e-85
32	61	1.028861e-85
32	62	9.033106e-86
32	63	4.009696e-86
32	64	5.249698e-87
32	65	0.000000e+00
32	66	0.000000e+00
32	67	1.682526e-85
32	68	3.593955e-85
32	69	1.989197e-85
32	70	9.677314e-86
32	71	5.495674e-86
32	72	3.476406e-86
32	73	-3.816907e-86
32	74	-1.452854e-86
32	75	-3.151102e-88
32	76	0.000000e+00
32	77	0.000000e+00
32	78	3.465090e-86
32	79	1.070673e-85
32	80	1.594324e-85
32	81	1.064302e-85
32	82	1.032860e-85
32	83	9.699521e-86
32	84	9.239529e-86
32	85	3.131532e-86
32	86	6.520459e-87
32	87	0.000000e+00
32	88	0.000000e+00
32	89	5.124550e-86
32	90	1.326128e-85
32	91	1.271273e-85
32	92	9.545458e-86
32	93	6.985939e-86
32	94	3.982663e-86
32	95	7.039102e-87
32	96	-2.066234e-87
32	97	5.002834e-87
32	98	0.000000e+00
32	99	0.000000e+00
32	100	0.000000e+00
33	0	0.000000e+00
33	1	0.000000e+00
33	2	0.000000e+00
33	3	0.000000e+00
33	4	0.000000e+00
33	5	0.000000e+00
33	6	0.000000e+00
33	7	0.000000e+00
33	8	0.000000e+00
33	9	0.000000e+00
33	10	0.000000e+00
33	11	0.000000e+00
33	12	0.000000e+00
33	13	0.000000e+00
33	14	0.000000e+00
33	15	0.000000e+00
33	16	0.000000e+00
33	17	0.000000e+00
33	18	0.000000e+00
33	19	0.000000e+00
33	20	0.000000e+00
33	21	0.000000e+00
33	22	0.000000e+00
33	23	0.000000e+00
33	24	0.000000e+00
33	25	0.000000e+00
33	26	0.000000e+00
33	27	0.000000e+00
33	28	0.000000e+00
33	29	0.000000e+00
33	30	0.000000e+00
33	31	0.000000e+00
33	32	0.000000e+00
33	33	0.000000e+00
33	34	0.000000e+00
33	35	0.000000e+00
33	36	0.000000e+00
33	37	0.000000e+00
33	38	0.000000e+00
33	39	0.000000e+00
33	40	0.000000e+00
33	41	0.000000e+00
33	42	0.000000e+00
33	43	0.000000e+00
33	44	0.000000e+00
33	45	0.000000e+00
33	46	0.000000e+00
33	47	0.000000e+00
33	48	0.000000e+00
33	49	0.000000e+00
33	50	0.000000e+00
33	51	0.000000e+00
33	52	0.000000e+00
33	53	0.000000e+00
33	54	0.000000e+00
33	55	0.000000e+00
33	56	0.000000e+00
33	57	0.000000e+00
33	58	0.000000e+00
33	59	0.000000e+00
33	60	0.000000e+00
33	61	0.000000e+00
33	62	0.000000e+00
33	63	0.000000e+00
33	64	0.000000e+00
33	65	0.000000e+00
33	66	0.000000e+00
33	67	0.000000e+00
33	68	0.000000e+00
33	69	0.000000e+00
33	70	0.000000e+00
33	71	0.000000e+00
33	72	0.000000e+00
33	73	0.000000e+00
33	74	0.000000e+00
33	75	0.000000e+00
33	76	0.000000e+00
33	77	0.000000e+00
33	78	0.000000e+00
33	79	0.000000e+00
33	80	0.000000e+00
33	81	0.000000e+00
33	82	0.000000e+00
33	83	0.000000e+00
33	84	0.000000e+00
33	85	0.000000e+00
33	86	0.000000e+00
33	87	0.000000e+00
33	88	0.000000e+00
33	89	0.000000e+00
33	90	0.000000e+00
33	91	0.000000e+00
33	92	0.000000e+00
33	93	0.000000e+00
33	94	0.000000e+00
33	95	0.000000e+00
33	96	0.000000e+00
33	97	0.000000e+00
33	98	0.000000e+00
33	99	0.000000e+00
33	100	0.000000e+00
34	0	0.000000e+00
34	1	5.544986e-80
34	2	1.214889e-79
34	3	6.527810e-80
34	4	4.688386e-80
34	5	4.096976e-80
34	6	3.225240e-80
34	7	2.144283e-80
34	8	6.626127e-81
34	9	1.808421e-82
34	10	1.689416e-85
34	11	0.000000e+00
34	12	5.501651e-80
34	13	1.208928e-79
34	14	6.501276e-80
34	15	4.727058e-80
34	16	4.117120e-80
34	17	3.223097e-80
34	18	2.128747e-80
34	19	6.566744e-81
34	20	1.912105e-82
34	21	6.235831e-86
34	22	0.000000e+00
34	23	5.669088e-80
34	24	1.238924e-79
34	25	6.629611e-80
34	26	4.745730e-80
34	27	4.146616e-80
34	28	3.271819e-80
34	29	2.184327e-80
34	30	6.753016e-81
34	31	1.806332e-82
34	32	5.894643e-86
34	33	0.000000e+00
34	34	5.872122e-80
34	35	1.233786e-79
34	36	6.595451e-80
34	37	4.662355e-80
34	38	4.080209e-80
34	39	3.242875e-80
34	40	2.178843e-80
34	41	6.755432e-81
34	42	1.695643e-82
34	43	5.678388e-86
34	44	0.000000e+00
34	45	5.585180e-80
34	46	1.221546e-79
34	47	6.548533e-80
34	48	4.699532e-80
34	49	4.101790e-80
34	50	3.232204e-80
34	51	2.151066e-80
34	52	6.652152e-81
34	53	1.819195e-82
34	54	5.946155e-86
34	55	0.000000e+00
34	56	8.466241e-80
34	57	1.853864e-79
34	58	9.015385e-80
34	59	6.377289e-80
34	60	6.455792e-80
34	61	4.724605e-80
34	62	3.862900e-80
34	63	1.088414e-80
34	64	1.231318e-81
34	65	0.000000e+00
34	66	0.000000e+00
34	67	9.002942e-80
34	68	2.117780e-79
34	69	1.078407e-79
34	70	5.841105e-80
34	71	3.216167e-80
34	72	3.747901e-80
34	73	1.403564e-80
34	74	4.843975e-81
34	75	-9.396108e-83
34	76	0.000000e+00
34	77	0.000000e+00
34	78	4.827681e-80
34	79	1.175362e-79
34	80	8.921667e-80
34	81	5.673443e-80
34	82	5.359715e-80
34	83	4.995502e-80
34	84	5.021762e-80
34	85	2.176905e-80
34	86	1.578798e-81
34	87	0.000000e+00
34	88	0.000000e+00
34	89	3.835062e-80
34	90	8.221789e-80
34	91	7.521559e-80
34	92	5.145691e-80
34	93	3.843436e-80
34	94	3.589470e-80
34	95	3.257542e-80
34	96	1.684411e-80
34	97	1.545570e-81
34	98	0.000000e+00
34	99	0.000000e+00
34	100	0.000000e+00
35	0	0.000000e+00
35	1	1.198883e-79
35	2	2.955912e-79
35	3	1.759708e-79
35	4	1.327097e-79
35	5	1.209524e-79
35	6	9.304453e-80
35	7	6.012564e-80
35	8	1.783984e-80
35	9	5.549578e-82
35	10	6.014601e-85
35	11	0.000000e+00
35	12	1.185258e-79
35	13	2.934387e-79
35	14	1.753908e-79
35	15	1.339308e-79
35	16	1.216099e-79
35	17	9.293897e-80
35	18	6.002528e-80
35	19	1.762155e-80
35	20	5.842741e-82
35	21	1.978101e-85
35	22	0.000000e+00
35	23	1.228427e-79
35	24	3.020986e-79
35	25	1.786523e-79
35	26	1.340579e-79
35	27	1.221486e-79
35	28	9.432213e-80
35	29	6.107387e-80
35	30	1.818965e-80
35	31	5.491308e-82
35	32	1.830803e-85
35	33	0.000000e+00
35	34	1.233786e-79
35	35	3.058823e-79
35	36	1.776471e-79
35	37	1.315478e-79
35	38	1.200956e-79
35	39	9.352183e-80
35	40	6.054085e-80
35	41	1.826369e-80
35	42	5.130795e-82
35	43	1.735209e-85
35	44	0.000000e+00
35	45	1.208842e-79
35	46	2.976070e-79
35	47	1.765285e-79
35	48	1.328504e-79
35	49	1.209016e-79
35	50	9.317104e-80
35	51	6.023849e-80
35	52	1.791280e-80
35	53	5.539827e-82
35	54	1.854757e-85
35	55	0.000000e+00
35	56	1.794563e-79
35	57	4.306774e-79
35	58	2.199641e-79
35	59	1.659970e-79
35	60	1.729334e-79
35	61	1.219235e-79
35	62	1.053406e-79
35	63	3.123253e-80
35	64	3.345660e-81
35	65	0.000000e+00
35	66	0.000000e+00
35	67	1.988741e-79
35	68	4.978892e-79
35	69	2.494018e-79
35	70	1.345891e-79
35	71	7.106951e-80
35	72	7.912454e-80
35	73	1.607185e-80
35	74	3.822804e-81
35	75	-2.476886e-82
35	76	0.000000e+00
35	77	0.000000e+00
35	78	9.423683e-80
35	79	2.447868e-79
35	80	2.134602e-79
35	81	1.383334e-79
35	82	1.345619e-79
35	83	1.262504e-79
35	84	1.219741e-79
35	85	5.006016e-80
35	86	4.279958e-81
35	87	0.000000e+00
35	88	0.000000e+00
35	89	8.188949e-80
35	90	1.825682e-79
35	91	1.771129e-79
35	92	1.272299e-79
35	93	9.570043e-80
35	94	8.639824e-80
35	95	7.655286e-80
35	96	3.562451e-80
35	97	4.150394e-81
35	98	0.000000e+00
35	99	0.000000e+00
35	100	0.000000e+00
36	0	0.000000e+00
36	1	6.381728e-80
36	2	1.741834e-79
36	3	1.152346e-79
36	4	9.324891e-80
36	5	8.877883e-80
36	6	6.757040e-80
36	7	4.286160e-80
36	8	1.247115e-80
36	9	4.180402e-82
36	10	4.895551e-85
36	11	0.000000e+00
36	12	6.290237e-80
36	13	1.730962e-79
36	14	1.150343e-79
36	15	9.423628e-80
36	16	8.941677e-80
36	17	6.751038e-80
36	18	4.299948e-80
36	19	1.231740e-80
36	20	4.385848e-82
36	21	1.561643e-85
36	22	0.000000e+00
36	23	6.546843e-80
36	24	1.780583e-79
36	25	1.169546e-79
36	26	9.401262e-80
36	27	8.947845e-80
36	28	6.839260e-80
36	29	4.343705e-80
36	30	1.270222e-80
36	31	4.112399e-82
36	32	1.402947e-85
36	33	0.000000e+00
36	34	6.595451e-80
36	35	1.776471e-79
36	36	1.178516e-79
36	37	9.209158e-80
36	38	8.779860e-80
36	39	6.776392e-80
36	40	4.282798e-80
36	41	1.275751e-80
36	42	3.834514e-82
36	43	1.298137e-85
36	44	0.000000e+00
36	45	6.436829e-80
36	46	1.754509e-79
36	47	1.156136e-79
36	48	9.323011e-80
36	49	8.863341e-80
36	50	6.757218e-80
36	51	4.289984e-80
36	52	1.251405e-80
36	53	4.152486e-82
36	54	1.430143e-85
36	55	0.000000e+00
36	56	9.699751e-80
36	57	2.496060e-79
36	58	1.335527e-79
36	59	1.076366e-79
36	60	1.158684e-79
36	61	7.915665e-80
36	62	7.102835e-80
36	63	2.170441e-80
36	64	2.343904e-81
36	65	0.000000e+00
36	66	0.000000e+00
36	67	1.088155e-79
36	68	2.794886e-79
36	69	1.469252e-79
36	70	8.232720e-80
36	71	4.200486e-80
36	72	4.506618e-80
36	73	-2.031396e-81
36	74	-6.748328e-82
36	75	-1.839882e-82
36	76	0.000000e+00
36	77	0.000000e+00
36	78	4.617845e-80
36	79	1.280552e-79
36	80	1.242594e-79
36	81	8.595513e-80
36	82	8.723074e-80
36	83	8.356904e-80
36	84	7.873664e-80
36	85	3.030927e-80
36	86	2.935573e-81
36	87	0.000000e+00
36	88	0.000000e+00
36	89	4.414462e-80
36	90	1.021028e-79
36	91	1.043784e-79
36	92	7.932208e-80
36	93	6.069730e-80
36	94	5.589187e-80
36	95	4.736086e-80
36	96	2.019462e-80
36	97	2.569800e-81
36	98	0.000000e+00
36	99	0.000000e+00
36	100	0.000000e+00
37	0	0.000000e+00
37	1	4.514124e-80
37	2	1.298187e-79
37	3	9.173857e-80
37	4	8.004320e-80
37	5	7.823060e-80
37	6	5.937743e-80
37	7	3.750597e-80
37	8	1.064289e-80
37	9	3.571100e-82
37	10	4.179791e-85
37	11	0.000000e+00
37	12	4.449831e-80
37	13	1.295448e-79
37	14	9.182035e-80
37	15	8.090602e-80
37	16	7.889806e-80
37	17	5.935218e-80
37	18	3.771355e-80
37	19	1.054091e-80
37	20	3.747237e-82
37	21	1.281872e-85
37	22	0.000000e+00
37	23	4.629283e-80
37	24	1.324559e-79
37	25	9.301139e-80
37	26	8.063510e-80
37	27	7.876728e-80
37	28	6.002310e-80
37	29	3.797106e-80
37	30	1.082456e-80
37	31	3.502001e-82
37	32	1.128614e-85
37	33	0.000000e+00
37	34	4.662355e-80
37	35	1.315478e-79
37	36	9.209158e-80
37	37	8.011197e-80
37	38	7.717940e-80
37	39	5.942208e-80
37	40	3.734528e-80
37	41	1.084264e-80
37	42	3.253922e-82
37	43	1.026663e-85
37	44	0.000000e+00
37	45	4.551583e-80
37	46	1.306781e-79
37	47	9.201416e-80
37	48	7.997735e-80
37	49	7.805929e-80
37	50	5.931772e-80
37	51	3.752387e-80
37	52	1.067242e-80
37	53	3.538584e-82
37	54	1.155437e-85
37	55	0.000000e+00
37	56	7.022433e-80
37	57	1.860391e-79
37	58	1.014229e-79
37	59	8.897857e-80
37	60	9.720323e-80
37	61	6.668702e-80
37	62	5.920883e-80
37	63	1.781351e-80
37	64	1.978288e-81
37	65	0.000000e+00
37	66	0.000000e+00
37	67	7.782988e-80
37	68	1.971401e-79
37	69	1.109396e-79
37	70	6.888502e-80
37	71	3.521261e-80
37	72	3.853555e-80
37	73	-6.164489e-81
37	74	-4.919194e-82
37	75	-1.641011e-82
37	76	0.000000e+00
37	77	0.000000e+00
37	78	3.271264e-80
37	79	9.360411e-80
37	80	9.197144e-80
37	81	6.991033e-80
37	82	7.329966e-80
37	83	7.091428e-80
37	84	6.650511e-80
37	85	2.486943e-80
37	86	2.459250e-81
37	87	0.000000e+00
37	88	0.000000e+00
37	89	3.281410e-80
37	90	7.562498e-80
37	91	8.053334e-80
37	92	6.373884e-80
37	93	5.056832e-80
37	94	4.981662e-80
37	95	4.210160e-80
37	96	1.746106e-80
37	97	1.936319e-81
37	98	0.000000e+00
37	99	0.000000e+00
37	100	0.000000e+00
38	0	0.000000e+00
38	1	3.937437e-80
38	2	1.187439e-79
38	3	8.737573e-80
38	4	7.829704e-80
38	5	7.957597e-80
38	6	6.052769e-80
38	7	3.826376e-80
38	8	1.068425e-80
38	9	3.809620e-82
38	10	4.517753e-85
38	11	0.000000e+00
38	12	3.873229e-80
38	13	1.186570e-79
38	14	8.744336e-80
38	15	7.915719e-80
38	16	8.021331e-80
38	17	6.038777e-80
38	18	3.844716e-80
38	19	1.055423e-80
38	20	3.969911e-82
38	21	1.288410e-85
38	22	0.000000e+00
38	23	4.042303e-80
38	24	1.211117e-79
38	25	8.864156e-80
38	26	7.884264e-80
38	27	8.011204e-80
38	28	6.119494e-80
38	29	3.873721e-80
38	30	1.087318e-80
38	31	3.739959e-82
38	32	1.208769e-85
38	33	0.000000e+00
38	34	4.080209e-80
38	35	1.200956e-79
38	36	8.779860e-80
38	37	7.717940e-80
38	38	7.937706e-80
38	39	6.068804e-80
38	40	3.813045e-80
38	41	1.091954e-80
38	42	3.499384e-82
38	43	1.157839e-85
38	44	0.000000e+00
38	45	3.971721e-80
38	46	1.195383e-79
38	47	8.768983e-80
38	48	7.820589e-80
38	49	7.938622e-80
38	50	6.044971e-80
38	51	3.827849e-80
38	52	1.071525e-80
38	53	3.771981e-82
38	54	1.221148e-85
38	55	0.000000e+00
38	56	6.292940e-80
38	57	1.701126e-79
38	58	9.466211e-80
38	59	8.496527e-80
38	60	9.398173e-80
38	61	6.448377e-80
38	62	5.822318e-80
38	63	1.730526e-80
38	64	2.047572e-81
38	65	0.000000e+00
38	66	0.000000e+00
38	67	6.964619e-80
38	68	1.794047e-79
38	69	1.042452e-79
38	70	6.521805e-80
38	71	3.238569e-80
38	72	3.436733e-80
38	73	-1.149749e-80
38	74	-2.087702e-81
38	75	-1.319164e-82
38	76	0.000000e+00
38	77	0.000000e+00
38	78	2.857528e-80
38	79	8.726080e-80
38	80	8.524846e-80
38	81	6.847491e-80
38	82	7.268489e-80
38	83	7.114702e-80
38	84	6.410777e-80
38	85	2.304207e-80
38	86	2.535829e-81
38	87	0.000000e+00
38	88	0.000000e+00
38	89	2.933415e-80
38	90	7.060903e-80
38	91	7.945255e-80
38	92	6.548064e-80
38	93	4.864941e-80
38	94	4.889861e-80
38	95	4.004487e-80
38	96	1.524993e-80
38	97	1.814912e-81
38	98	0.000000e+00
38	99	0.000000e+00
38	100	0.000000e+00
39	0	0.000000e+00
39	1	3.134649e-80
39	2	9.256083e-80
39	3	6.745742e-80
39	4	6.037462e-80
39	5	6.153473e-80
39	6	4.736461e-80
39	7	3.038143e-80
39	8	8.850718e-81
39	9	3.158029e-82
39	10	3.685663e-85
39	11	0.000000e+00
39	12	3.086556e-80
39	13	9.253592e-80
39	14	6.753238e-80
39	15	6.110501e-80
39	16	6.206441e-80
39	17	4.723654e-80
39	18	3.048830e-80
39	19	8.733909e-81
39	20	3.277702e-82
39	21	1.032254e-85
39	22	0.000000e+00
39	23	3.216031e-80
39	24	9.436898e-80
39	25	6.844202e-80
39	26	6.077440e-80
39	27	6.194536e-80
39	28	4.790753e-80
39	29	3.077274e-80
39	30	9.007854e-81
39	31	3.103081e-82
39	32	9.974964e-86
39	33	0.000000e+00
39	34	3.242875e-80
39	35	9.352183e-80
39	36	6.776392e-80
39	37	5.942208e-80
39	38	6.068804e-80
39	39	4.822762e-80
39	40	3.033428e-80
39	41	9.054609e-81
39	42	2.916469e-82
39	43	9.768142e-86
39	44	0.000000e+00
39	45	3.160923e-80
39	46	9.315613e-80
39	47	6.770825e-80
39	48	6.030044e-80
39	49	6.139116e-80
39	50	4.731832e-80
39	51	3.039910e-80
39	52	8.874638e-81
39	53	3.125989e-82
39	54	1.001724e-85
39	55	0.000000e+00
39	56	5.097093e-80
39	57	1.362669e-79
39	58	7.576236e-80
39	59	6.651487e-80
39	60	7.340270e-80
39	61	5.152892e-80
39	62	4.618557e-80
39	63	1.388932e-80
39	64	1.734621e-81
39	65	0.000000e+00
39	66	0.000000e+00
39	67	5.598870e-80
39	68	1.482872e-79
39	69	8.303814e-80
39	70	5.082409e-80
39	71	2.587007e-80
39	72	2.806190e-80
39	73	-9.050337e-81
39	74	-1.274112e-81
39	75	-7.855068e-83
39	76	0.000000e+00
39	77	0.000000e+00
39	78	2.293376e-80
39	79	6.913340e-80
39	80	6.757406e-80
39	81	5.395031e-80
39	82	5.759651e-80
39	83	5.631164e-80
39	84	5.136567e-80
39	85	1.899452e-80
39	86	2.107225e-81
39	87	0.000000e+00
39	88	0.000000e+00
39	89	2.394211e-80
39	90	5.716413e-80
39	91	6.298132e-80
39	92	5.108812e-80
39	93	3.777459e-80
39	94	3.781640e-80
39	95	3.083413e-80
39	96	1.245207e-80
39	97	1.506880e-81
39	98	0.000000e+00
39	99	0.000000e+00
39	100	0.000000e+00
40	0	0.000000e+00
40	1	2.119092e-80
40	2	6.011289e-80
40	3	4.272395e-80
40	4	3.798338e-80
40	5	3.862483e-80
40	6	3.018363e-80
40	7	2.021181e-80
40	8	6.208268e-81
40	9	2.156571e-82
40	10	2.340116e-85
40	11	0.000000e+00
40	12	2.093987e-80
40	13	6.016596e-80
40	14	4.281460e-80
40	15	3.848165e-80
40	16	3.894179e-80
40	17	3.008762e-80
40	18	2.020737e-80
40	19	6.108567e-81
40	20	2.230158e-82
40	21	6.354352e-86
40	22	0.000000e+00
40	23	2.169540e-80
40	24	6.118940e-80
40	25	4.331240e-80
40	26	3.823711e-80
40	27	3.890443e-80
40	28	3.054995e-80
40	29	2.049242e-80
40	30	6.326235e-81
40	31	2.128084e-82
40	32	6.421895e-86
40	33	0.000000e+00
40	34	2.178843e-80
40	35	6.054085e-80
40	36	4.282798e-80
40	37	3.734528e-80
40	38	3.813045e-80
40	39	3.033428e-80
40	40	2.067036e-80
40	41	6.376330e-81
40	42	2.013197e-82
40	43	6.489528e-86
40	44	0.000000e+00
40	45	2.134604e-80
40	46	6.043296e-80
40	47	4.286146e-80
40	48	3.794381e-80
40	49	3.854897e-80
40	50	3.016926e-80
40	51	2.022772e-80
40	52	6.227039e-81
40	53	2.139476e-82
40	54	6.392798e-86
40	55	0.000000e+00
40	56	3.478582e-80
40	57	9.075959e-80
40	58	5.103120e-80
40	59	4.460587e-80
40	60	4.762829e-80
40	61	3.364762e-80
40	62	2.871643e-80
40	63	8.557148e-81
40	64	1.081880e-81
40	65	0.000000e+00
40	66	0.000000e+00
40	67	3.682750e-80
40	68	1.029467e-79
40	69	5.719636e-80
40	70	3.530867e-80
40	71	1.992433e-80
40	72	2.164424e-80
40	73	-3.145011e-81
40	74	8.681479e-82
40	75	-8.254504e-84
40	76	0.000000e+00
40	77	0.000000e+00
40	78	1.610524e-80
40	79	4.718024e-80
40	80	4.540923e-80
40	81	3.599123e-80
40	82	3.813708e-80
40	83	3.696397e-80
40	84	3.380795e-80
40	85	1.301329e-80
40	86	1.322180e-81
40	87	0.000000e+00
40	88	0.000000e+00
40	89	1.708587e-80
40	90	3.981512e-80
40	91	4.241417e-80
40	92	3.307646e-80
40	93	2.498743e-80
40	94	2.455001e-80
40	95	2.016390e-80
40	96	8.931032e-81
40	97	9.646332e-82
40	98	0.000000e+00
40	99	0.000000e+00
40	100	0.000000e+00
41	0	0.000000e+00
41	1	6.547921e-81
41	2	1.809119e-80
41	3	1.277392e-80
41	4	1.109094e-80
41	5	1.109606e-80
41	6	8.993615e-81
41	7	6.356650e-81
41	8	2.418612e-81
41	9	8.629978e-83
41	10	9.552703e-86
41	11	0.000000e+00
41	12	6.453009e-81
41	13	1.807081e-80
41	14	1.283297e-80
41	15	1.127448e-80
41	16	1.121310e-80
41	17	8.968096e-81
41	18	6.355556e-81
41	19	2.369047e-81
41	20	8.735555e-83
41	21	2.810801e-86
41	22	0.000000e+00
41	23	6.707617e-81
41	24	1.842368e-80
41	25	1.293966e-80
41	26	1.114349e-80
41	27	1.117255e-80
41	28	9.114638e-81
41	29	6.443806e-81
41	30	2.468344e-81
41	31	8.540982e-83
41	32	2.857870e-86
41	33	0.000000e+00
41	34	6.755432e-81
41	35	1.826369e-80
41	36	1.275751e-80
41	37	1.084264e-80
41	38	1.091954e-80
41	39	9.054609e-81
41	40	6.376330e-81
41	41	2.558830e-81
41	42	8.252109e-83
41	43	2.899736e-86
41	44	0.000000e+00
41	45	6.595861e-81
41	46	1.818170e-80
41	47	1.280992e-80
41	48	1.107248e-80
41	49	1.107580e-80
41	50	9.001178e-81
41	51	6.360941e-81
41	52	2.426443e-81
41	53	8.543371e-83
41	54	2.841613e-86
41	55	0.000000e+00
41	56	1.106569e-80
41	57	2.965127e-80
41	58	1.768758e-80
41	59	1.417352e-80
41	60	1.465562e-80
41	61	1.022921e-80
41	62	8.371151e-81
41	63	2.953645e-81
41	64	3.881349e-82
41	65	0.000000e+00
41	66	0.000000e+00
41	67	1.277759e-80
41	68	3.605478e-80
41	69	1.825449e-80
41	70	1.023446e-80
41	71	6.017377e-81
41	72	7.059803e-81
41	73	-9.170745e-82
41	74	5.079747e-82
41	75	5.060890e-84
41	76	0.000000e+00
41	77	0.000000e+00
41	78	4.446720e-81
41	79	1.269193e-80
41	80	1.436275e-80
41	81	1.034715e-80
41	82	1.083753e-80
41	83	1.027378e-80
41	84	1.003675e-80
41	85	4.075054e-81
41	86	4.571296e-82
41	87	0.000000e+00
41	88	0.000000e+00
41	89	5.436630e-81
41	90	1.241364e-80
41	91	1.182477e-80
41	92	8.236519e-81
41	93	6.804487e-81
41	94	5.792439e-81
41	95	4.101214e-81
41	96	2.300473e-81
41	97	3.188890e-82
41	98	0.000000e+00
41	99	0.000000e+00
41	100	0.000000e+00
42	0	0.000000e+00
42	1	1.630689e-82
42	2	5.050556e-82
42	3	3.828267e-82
42	4	3.341678e-82
42	5	3.558699e-82
42	6	2.886067e-82
42	7	2.008543e-82
42	8	7.921402e-83
42	9	3.367923e-84
42	10	3.983313e-87
42	11	0.000000e+00
42	12	1.599301e-82
42	13	5.029201e-82
42	14	3.845315e-82
42	15	3.402094e-82
42	16	3.596669e-82
42	17	2.868490e-82
42	18	2.008638e-82
42	19	7.711138e-83
42	20	3.368007e-84
42	21	1.173101e-87
42	22	0.000000e+00
42	23	1.674292e-82
42	24	5.155835e-82
42	25	3.883762e-82
42	26	3.350484e-82
42	27	3.581264e-82
42	28	2.926584e-82
42	29	2.035243e-82
42	30	8.103256e-83
42	31	3.341146e-84
42	32	1.228004e-87
42	33	0.000000e+00
42	34	1.695643e-82
42	35	5.130795e-82
42	36	3.834514e-82
42	37	3.253922e-82
42	38	3.499384e-82
42	39	2.916469e-82
42	40	2.013197e-82
42	41	8.252109e-83
42	42	5.206332e-84
42	43	1.269910e-87
42	44	0.000000e+00
42	45	1.643980e-82
42	46	5.083518e-82
42	47	3.844803e-82
42	48	3.332285e-82
42	49	3.550980e-82
42	50	2.887835e-82
42	51	2.009410e-82
42	52	7.954616e-83
42	53	3.332085e-84
42	54	1.214307e-87
42	55	0.000000e+00
42	56	2.996052e-82
42	57	8.854489e-82
42	58	5.620275e-82
42	59	4.354605e-82
42	60	4.596401e-82
42	61	3.139136e-82
42	62	2.607549e-82
42	63	9.858182e-83
42	64	1.422149e-83
42	65	0.000000e+00
42	66	0.000000e+00
42	67	3.930771e-82
42	68	1.057606e-81
42	69	5.472256e-82
42	70	2.937504e-82
42	71	1.903710e-82
42	72	1.927412e-82
42	73	-8.379745e-83
42	74	-1.170062e-83
42	75	2.563345e-85
42	76	0.000000e+00
42	77	0.000000e+00
42	78	1.105925e-82
42	79	3.507649e-82
42	80	4.485782e-82
42	81	3.336723e-82
42	82	3.436395e-82
42	83	3.162211e-82
42	84	2.807601e-82
42	85	1.018141e-82
42	86	1.614819e-83
42	87	0.000000e+00
42	88	0.000000e+00
42	89	1.531519e-82
42	90	3.725432e-82
42	91	3.732577e-82
42	92	2.789064e-82
42	93	2.018316e-82
42	94	1.458587e-82
42	95	6.958677e-83
42	96	2.685366e-83
42	97	1.257644e-83
42	98	0.000000e+00
42	99	0.000000e+00
42	100	0.000000e+00
43	0	0.000000e+00
43	1	5.336753e-86
43	2	1.678252e-85
43	3	1.285737e-85
43	4	1.052437e-85
43	5	1.173870e-85
43	6	9.602626e-86
43	7	6.487266e-86
43	8	2.747878e-86
43	9	1.291436e-87
43	10	1.704185e-90
43	11	0.000000e+00
43	12	5.163333e-86
43	13	1.656380e-85
43	14	1.287057e-85
43	15	1.069406e-85
43	16	1.185114e-85
43	17	9.507301e-86
43	18	6.496633e-86
43	19	2.646646e-86
43	20	1.286257e-87
43	21	4.791743e-91
43	22	0.000000e+00
43	23	5.520937e-86
43	24	1.725501e-85
43	25	1.308744e-85
43	26	1.055330e-85
43	27	1.182972e-85
43	28	9.760984e-86
43	29	6.570134e-86
43	30	2.818648e-86
43	31	1.288027e-87
43	32	5.827957e-91
43	33	0.000000e+00
43	34	5.678388e-86
43	35	1.735209e-85
43	36	1.298137e-85
43	37	1.026663e-85
43	38	1.157839e-85
43	39	9.768142e-86
43	40	6.489528e-86
43	41	2.899736e-86
43	42	1.269910e-87
43	43	3.045846e-90
43	44	0.000000e+00
43	45	5.400310e-86
43	46	1.696075e-85
43	47	1.293926e-85
43	48	1.049226e-85
43	49	1.172342e-85
43	50	9.620882e-86
43	51	6.488938e-86
43	52	2.760084e-86
43	53	1.282065e-87
43	54	5.612956e-91
43	55	0.000000e+00
43	56	1.113495e-85
43	57	3.390479e-85
43	58	2.139358e-85
43	59	1.500452e-85
43	60	1.617562e-85
43	61	1.086957e-85
43	62	9.720858e-86
43	63	4.025062e-86
43	64	5.552300e-87
43	65	0.000000e+00
43	66	0.000000e+00
43	67	1.717971e-85
43	68	4.078478e-85
43	69	2.018762e-85
43	70	8.488109e-86
43	71	4.831513e-86
43	72	2.508821e-86
43	73	-4.157888e-86
43	74	-1.651460e-86
43	75	3.077199e-89
43	76	0.000000e+00
43	77	0.000000e+00
43	78	4.491338e-86
43	79	1.257755e-85
43	80	1.617703e-85
43	81	1.074735e-85
43	82	1.098142e-85
43	83	1.047395e-85
43	84	8.923847e-86
43	85	3.099959e-86
43	86	6.472592e-87
43	87	0.000000e+00
43	88	0.000000e+00
43	89	5.315589e-86
43	90	1.374927e-85
43	91	1.371582e-85
43	92	1.032453e-85
43	93	6.950683e-86
43	94	4.485535e-86
43	95	1.005049e-86
43	96	-3.673588e-87
43	97	5.852078e-87
43	98	0.000000e+00
43	99	0.000000e+00
43	100	0.000000e+00
44	0	0.000000e+00
44	1	0.000000e+00
44	2	0.000000e+00
44	3	0.000000e+00
44	4	0.000000e+00
44	5	0.000000e+00
44	6	0.000000e+00
44	7	0.000000e+00
44	8	0.000000e+00
44	9	0.000000e+00
44	10	0.000000e+00
44	11	0.000000e+00
44	12	0.000000e+00
44	13	0.000000e+00
44	14	0.000000e+00
44	15	0.000000e+00
44	16	0.000000e+00
44	17	0.000000e+00
44	18	0.000000e+00
44	19	0.000000e+00
44	20	0.000000e+00
44	21	0.000000e+00
44	22	0.000000e+00
44	23	0.000000e+00
44	24	0.000000e+00
44	25	0.000000e+00
44	26	0.000000e+00
44	27	0.000000e+00
44	28	0.000000e+00
44	29	0.000000e+00
44	30	0.000000e+00
44	31	0.000000e+00
44	32	0.000000e+00
44	33	0.000000e+00
44	34	0.000000e+00
44	35	0.000000e+00
44	36	0.000000e+00
44	37	0.000000e+00
44	38	0.000000e+00
44	39	0.000000e+00
44	40	0.000000e+00
44	41	0.000000e+00
44	42	0.000000e+00
44	43	0.000000e+00
44	44	0.000000e+00
44	45	0.000000e+00
44	46	0.000000e+00
44	47	0.000000e+00
44	48	0.000000e+00
44	49	0.000000e+00
44	50	0.000000e+00
44	51	0.000000e+00
44	52	0.000000e+00
44	53	0.000000e+00
44	54	0.000000e+00
44	55	0.000000e+00
44	56	0.000000e+00
44	57	0.000000e+00
44	58	0.000000e+00
44	59	0.000000e+00
44	60	0.000000e+00
44	61	0.000000e+00
44	62	0.000000e+00
44	63	0.000000e+00
44	64	0.000000e+00
44	65	0.000000e+00
44	66	0.000000e+00
44	67	0.000000e+00
44	68	0.000000e+00
44	69	0.000000e+00
44	70	0.000000e+00
44	71	0.000000e+00
44	72	0.000000e+00
44	73	0.000000e+00
44	74	0.000000e+00
44	75	0.000000e+00
44	76	0.000000e+00
44	77	0.000000e+00
44	78	0.000000e+00
44	79	0.000000e+00
44	80	0.000000e+00
44	81	0.000000e+00
44	82	0.000000e+00
44	83	0.000000e+00
44	84	0.000000e+00
44	85	0.000000e+00
44	86	0.000000e+00
44	87	0.000000e+00
44	88	0.000000e+00
44	89	0.000000e+00
44	90	0.000000e+00
44	91	0.000000e+00
44	92	0.000000e+00
44	93	0.000000e+00
44	94	0.000000e+00
44	95	0.000000e+00
44	96	0.000000e+00
44	97	0.000000e+00
44	98	0.000000e+00
44	99	0.000000e+00
44	100	0.000000e+00
45	0	0.000000e+00
45	1	5.497493e-80
45	2	1.197505e-79
45	3	6.402383e-80
45	4	4.596286e-80
45	5	3.999753e-80
45	6	3.153795e-80
45	7	2.102466e-80
45	8	6.480274e-81
45	9	1.750400e-82
45	10	1.603017e-85
45	11	0.000000e+00
45	12	5.476179e-80
45	13	1.195903e-79
45	14	6.396600e-80
45	15	4.647378e-80
45	16	4.028280e-80
45	17	3.158140e-80
45	18	2.087760e-80
45	19	6.428671e-81
45	20	1.853639e-82
45	21	6.156126e-86
45	22	0.000000e+00
45	23	5.607735e-80
45	24	1.218764e-79
45	25	6.492605e-80
45	26	4.647313e-80
45	27	4.045405e-80
45	28	3.196352e-80
45	29	2.140839e-80
45	30	6.600282e-81
45	31	1.750984e-82
45	32	5.697886e-86
45	33	0.000000e+00
45	34	5.585180e-80
45	35	1.208842e-79
45	36	6.436829e-80
45	37	4.551583e-80
45	38	3.971721e-80
45	39	3.160923e-80
45	40	2.134604e-80
45	41	6.595861e-81
45	42	1.643980e-82
45	43	5.400310e-86
45	44	0.000000e+00
45	45	5.641728e-80
45	46	1.202944e-79
45	47	6.418580e-80
45	48	4.605525e-80
45	49	4.003961e-80
45	50	3.159517e-80
45	51	2.108498e-80
45	52	6.503335e-81
45	53	1.763294e-82
45	54	5.772529e-86
45	55	0.000000e+00
45	56	8.475689e-80
45	57	1.844459e-79
45	58	8.984267e-80
45	59	6.386783e-80
45	60	6.398226e-80
45	61	4.692556e-80
45	62	3.833947e-80
45	63	1.070494e-80
45	64	1.198659e-81
45	65	0.000000e+00
45	66	0.000000e+00
45	67	8.931822e-80
45	68	2.079479e-79
45	69	1.061913e-79
45	70	5.771703e-80
45	71	3.225528e-80
45	72	3.738217e-80
45	73	1.443645e-80
45	74	5.118979e-81
45	75	-8.737726e-83
45	76	0.000000e+00
45	77	0.000000e+00
45	78	4.829797e-80
45	79	1.165629e-79
45	80	8.805377e-80
45	81	5.635592e-80
45	82	5.285228e-80
45	83	4.925410e-80
45	84	4.965797e-80
45	85	2.168265e-80
45	86	1.556683e-81
45	87	0.000000e+00
45	88	0.000000e+00
45	89	3.838621e-80
45	90	8.171491e-80
45	91	7.453832e-80
45	92	5.118725e-80
45	93	3.844758e-80
45	94	3.583590e-80
45	95	3.312633e-80
45	96	1.709361e-80
45	97	1.581009e-81
45	98	0.000000e+00
45	99	0.000000e+00
45	100	0.000000e+00
46	0	0.000000e+00
46	1	1.194266e-79
46	2	2.934138e-79
46	3	1.745697e-79
46	4	1.322984e-79
46	5	1.206578e-79
46	6	9.290988e-80
46	7	6.010293e-80
46	8	1.779145e-80
46	9	5.493092e-82
46	10	5.925938e-85
46	11	0.000000e+00
46	12	1.184932e-79
46	13	2.923781e-79
46	14	1.744954e-79
46	15	1.338236e-79
46	16	1.215078e-79
46	17	9.294786e-80
46	18	6.004294e-80
46	19	1.759331e-80
46	20	5.783341e-82
46	21	1.983223e-85
46	22	0.000000e+00
46	23	1.221163e-79
46	24	2.992527e-79
46	25	1.769963e-79
46	26	1.335065e-79
46	27	1.217794e-79
46	28	9.411026e-80
46	29	6.101547e-80
46	30	1.812842e-80
46	31	5.437848e-82
46	32	1.809768e-85
46	33	0.000000e+00
46	34	1.221546e-79
46	35	2.976070e-79
46	36	1.754509e-79
46	37	1.306781e-79
46	38	1.195383e-79
46	39	9.315613e-80
46	40	6.043296e-80
46	41	1.818170e-80
46	42	5.083518e-82
46	43	1.696075e-85
46	44	0.000000e+00
46	45	1.202944e-79
46	46	2.974212e-79
46	47	1.750277e-79
46	48	1.323889e-79
46	49	1.205886e-79
46	50	9.300582e-80
46	51	6.019530e-80
46	52	1.785795e-80
46	53	5.485194e-82
46	54	1.838832e-85
46	55	0.000000e+00
46	56	1.809411e-79
46	57	4.310813e-79
46	58	2.207836e-79
46	59	1.679476e-79
46	60	1.736977e-79
46	61	1.223985e-79
46	62	1.058311e-79
46	63	3.129487e-80
46	64	3.335127e-81
46	65	0.000000e+00
46	66	0.000000e+00
46	67	1.983229e-79
46	68	4.948117e-79
46	69	2.486296e-79
46	70	1.349664e-79
46	71	7.142179e-80
46	72	7.943491e-80
46	73	1.631684e-80
46	74	4.331286e-81
46	75	-2.280216e-82
46	76	0.000000e+00
46	77	0.000000e+00
46	78	9.431368e-80
46	79	2.447137e-79
46	80	2.118029e-79
46	81	1.383191e-79
46	82	1.345254e-79
46	83	1.265597e-79
46	84	1.226480e-79
46	85	5.056992e-80
46	86	4.307643e-81
46	87	0.000000e+00
46	88	0.000000e+00
46	89	8.240481e-80
46	90	1.826533e-79
46	91	1.772525e-79
46	92	1.278871e-79
46	93	9.635404e-80
46	94	8.753497e-80
46	95	7.854895e-80
46	96	3.655480e-80
46	97	4.205468e-81
46	98	0.000000e+00
46	99	0.000000e+00
46	100	0.000000e+00
47	0	0.000000e+00
47	1	6.369221e-80
47	2	1.738908e-79
47	3	1.151597e-79
47	4	9.341393e-80
47	5	8.881516e-80
47	6	6.763368e-80
47	7	4.295690e-80
47	8	1.253475e-80
47	9	4.189163e-82
47	10	4.901385e-85
47	11	0.000000e+00
47	12	6.297187e-80
47	13	1.732854e-79
47	14	1.152336e-79
47	15	9.456078e-80
47	16	8.955798e-80
47	17	6.765352e-80
47	18	4.312841e-80
47	19	1.238874e-80
47	20	4.394114e-82
47	21	1.579426e-85
47	22	0.000000e+00
47	23	6.522548e-80
47	24	1.774849e-79
47	25	1.167449e-79
47	26	9.410505e-80
47	27	8.947581e-80
47	28	6.842022e-80
47	29	4.351148e-80
47	30	1.276290e-80
47	31	4.121852e-82
47	32	1.407700e-85
47	33	0.000000e+00
47	34	6.548533e-80
47	35	1.765285e-79
47	36	1.156136e-79
47	37	9.201416e-80
47	38	8.768983e-80
47	39	6.770825e-80
47	40	4.286146e-80
47	41	1.280992e-80
47	42	3.844803e-82
47	43	1.293926e-85
47	44	0.000000e+00
47	45	6.418580e-80
47	46	1.750277e-79
47	47	1.164675e-79
47	48	9.336740e-80
47	49	8.865899e-80
47	50	6.762297e-80
47	51	4.298361e-80
47	52	1.257598e-80
47	53	4.161672e-82
47	54	1.437403e-85
47	55	0.000000e+00
47	56	9.758639e-80
47	57	2.504120e-79
47	58	1.344910e-79
47	59	1.089275e-79
47	60	1.166085e-79
47	61	7.956146e-80
47	62	7.137854e-80
47	63	2.193481e-80
47	64	2.347414e-81
47	65	0.000000e+00
47	66	0.000000e+00
47	67	1.088050e-79
47	68	2.788068e-79
47	69	1.462656e-79
47	70	8.211430e-80
47	71	4.192160e-80
47	72	4.495661e-80
47	73	-2.055082e-81
47	74	-5.723369e-82
47	75	-1.756909e-82
47	76	0.000000e+00
47	77	0.000000e+00
47	78	4.599525e-80
47	79	1.273541e-79
47	80	1.237494e-79
47	81	8.561813e-80
47	82	8.708154e-80
47	83	8.347712e-80
47	84	7.892482e-80
47	85	3.055026e-80
47	86	2.954697e-81
47	87	0.000000e+00
47	88	0.000000e+00
47	89	4.456164e-80
47	90	1.021119e-79
47	91	1.040118e-79
47	92	7.904466e-80
47	93	6.092302e-80
47	94	5.612087e-80
47	95	4.819322e-80
47	96	2.060593e-80
47	97	2.628311e-81
47	98	0.000000e+00
47	99	0.000000e+00
47	100	0.000000e+00
48	0	0.000000e+00
48	1	4.571034e-80
48	2	1.315904e-79
48	3	9.311432e-80
48	4	8.128454e-80
48	5	7.938278e-80
48	6	6.033079e-80
48	7	3.813891e-80
48	8	1.087423e-80
48	9	3.655808e-82
48	10	4.287441e-85
48	11	0.000000e+00
48	12	4.518387e-80
48	13	1.316082e-79
48	14	9.335693e-80
48	15	8.229877e-80
48	16	8.013687e-80
48	17	6.035751e-80
48	18	3.836706e-80
48	19	1.077269e-80
48	20	3.835649e-82
48	21	1.329263e-85
48	22	0.000000e+00
48	23	4.680475e-80
48	24	1.341038e-79
48	25	9.433664e-80
48	26	8.182338e-80
48	27	7.989640e-80
48	28	6.096483e-80
48	29	3.860019e-80
48	30	1.105669e-80
48	31	3.585300e-82
48	32	1.161242e-85
48	33	0.000000e+00
48	34	4.699532e-80
48	35	1.328504e-79
48	36	9.323011e-80
48	37	7.997735e-80
48	38	7.820589e-80
48	39	6.030044e-80
48	40	3.794381e-80
48	41	1.107248e-80
48	42	3.332285e-82
48	43	1.049226e-85
48	44	0.000000e+00
48	45	4.605525e-80
48	46	1.323889e-79
48	47	9.336740e-80
48	48	8.186853e-80
48	49	7.919945e-80
48	50	6.026387e-80
48	51	3.815087e-80
48	52	1.090248e-80
48	53	3.622767e-82
48	54	1.190836e-85
48	55	0.000000e+00
48	56	7.182435e-80
48	57	1.897254e-79
48	58	1.037829e-79
48	59	9.082572e-80
48	60	9.917181e-80
48	61	6.808249e-80
48	62	6.067962e-80
48	63	1.837404e-80
48	64	2.041297e-81
48	65	0.000000e+00
48	66	0.000000e+00
48	67	7.893300e-80
48	68	2.008617e-79
48	69	1.123336e-79
48	70	6.964921e-80
48	71	3.571443e-80
48	72	3.892072e-80
48	73	-6.457782e-81
48	74	-5.324268e-82
48	75	-1.604476e-82
48	76	0.000000e+00
48	77	0.000000e+00
48	78	3.280796e-80
48	79	9.404851e-80
48	80	9.305256e-80
48	81	7.065880e-80
48	82	7.437188e-80
48	83	7.207841e-80
48	84	6.785282e-80
48	85	2.554701e-80
48	86	2.533426e-81
48	87	0.000000e+00
48	88	0.000000e+00
48	89	3.342705e-80
48	90	7.657580e-80
48	91	8.135329e-80
48	92	6.435434e-80
48	93	5.130883e-80
48	94	5.035849e-80
48	95	4.301000e-80
48	96	1.801505e-80
48	97	2.025648e-81
48	98	0.000000e+00
48	99	0.000000e+00
48	100	0.000000e+00
49	0	0.000000e+00
49	1	3.971786e-80
49	2	1.198239e-79
49	3	8.835656e-80
49	4	7.930455e-80
49	5	8.053148e-80
49	6	6.129018e-80
49	7	3.871308e-80
49	8	1.084580e-80
49	9	3.866559e-82
49	10	4.596312e-85
49	11	0.000000e+00
49	12	3.914938e-80
49	13	1.199140e-79
49	14	8.852688e-80
49	15	8.025071e-80
49	16	8.124675e-80
49	17	6.118894e-80
49	18	3.891773e-80
49	19	1.071944e-80
49	20	4.029414e-82
49	21	1.324972e-85
49	22	0.000000e+00
49	23	4.072746e-80
49	24	1.221249e-79
49	25	8.959581e-80
49	26	7.982263e-80
49	27	8.104938e-80
49	28	6.194721e-80
49	29	3.918422e-80
49	30	1.103440e-80
49	31	3.795437e-82
49	32	1.232225e-85
49	33	0.000000e+00
49	34	4.101790e-80
49	35	1.209016e-79
49	36	8.863341e-80
49	37	7.805929e-80
49	38	7.938622e-80
49	39	6.139116e-80
49	40	3.854897e-80
49	41	1.107580e-80
49	42	3.550980e-82
49	43	1.172342e-85
49	44	0.000000e+00
49	45	4.003961e-80
49	46	1.205886e-79
49	47	8.865899e-80
49	48	7.919945e-80
49	49	8.081953e-80
49	50	6.120409e-80
49	51	3.872469e-80
49	52	1.087570e-80
49	53	3.828192e-82
49	54	1.247079e-85
49	55	0.000000e+00
49	56	6.388373e-80
49	57	1.725928e-79
49	58	9.596574e-80
49	59	8.610803e-80
49	60	9.523147e-80
49	61	6.553579e-80
49	62	5.928084e-80
49	63	1.770843e-80
49	64	2.099589e-81
49	65	0.000000e+00
49	66	0.000000e+00
49	67	7.027922e-80
49	68	1.808349e-79
49	69	1.048052e-79
49	70	6.522265e-80
49	71	3.253536e-80
49	72	3.477357e-80
49	73	-1.205825e-80
49	74	-2.146887e-81
49	75	-1.347512e-82
49	76	0.000000e+00
49	77	0.000000e+00
49	78	2.872376e-80
49	79	8.733043e-80
49	80	8.586714e-80
49	81	6.913180e-80
49	82	7.353826e-80
49	83	7.198153e-80
49	84	6.514363e-80
49	85	2.349459e-80
49	86	2.587409e-81
49	87	0.000000e+00
49	88	0.000000e+00
49	89	2.979768e-80
49	90	7.138417e-80
49	91	7.991097e-80
49	92	6.595536e-80
49	93	4.919012e-80
49	94	4.959794e-80
49	95	4.077824e-80
49	96	1.562230e-80
49	97	1.879788e-81
49	98	0.000000e+00
49	99	0.000000e+00
49	100	0.000000e+00
50	0	0.000000e+00
50	1	3.135189e-80
50	2	9.244861e-80
50	3	6.738972e-80
50	4	6.034785e-80
50	5	6.135147e-80
50	6	4.720580e-80
50	7	3.024387e-80
50	8	8.807103e-81
50	9	3.129712e-82
50	10	3.659011e-85
50	11	0.000000e+00
50	12	3.093351e-80
50	13	9.256352e-80
50	14	6.754220e-80
50	15	6.112829e-80
50	16	6.192108e-80
50	17	4.711683e-80
50	18	3.036779e-80
50	19	8.697065e-81
50	20	3.251122e-82
50	21	1.037875e-85
50	22	0.000000e+00
50	23	3.212666e-80
50	24	9.417513e-80
50	25	6.833474e-80
50	26	6.072227e-80
50	27	6.174506e-80
50	28	4.772992e-80
50	29	3.062550e-80
50	30	8.960914e-81
50	31	3.075012e-82
50	32	9.910844e-86
50	33	0.000000e+00
50	34	3.232204e-80
50	35	9.317104e-80
50	36	6.757218e-80
50	37	5.931772e-80
50	38	6.044971e-80
50	39	4.731832e-80
50	40	3.016926e-80
50	41	9.001178e-81
50	42	2.887835e-82
50	43	9.620882e-86
50	44	0.000000e+00
50	45	3.159517e-80
50	46	9.300582e-80
50	47	6.762297e-80
50	48	6.026387e-80
50	49	6.120409e-80
50	50	4.754513e-80
50	51	3.025814e-80
50	52	8.829993e-81
50	53	3.098427e-82
50	54	9.976542e-86
50	55	0.000000e+00
50	56	5.126336e-80
50	57	1.367740e-79
50	58	7.604227e-80
50	59	6.677115e-80
50	60	7.356598e-80
50	61	5.170124e-80
50	62	4.629668e-80
50	63	1.392900e-80
50	64	1.730799e-81
50	65	0.000000e+00
50	66	0.000000e+00
50	67	5.587301e-80
50	68	1.478529e-79
50	69	8.277769e-80
50	70	5.065200e-80
50	71	2.586361e-80
50	72	2.814209e-80
50	73	-8.875134e-81
50	74	-1.164848e-81
50	75	-8.116984e-83
50	76	0.000000e+00
50	77	0.000000e+00
50	78	2.288514e-80
50	79	6.871004e-80
50	80	6.737514e-80
50	81	5.375320e-80
50	82	5.741254e-80
50	83	5.616419e-80
50	84	5.143030e-80
50	85	1.904783e-80
50	86	2.092937e-81
50	87	0.000000e+00
50	88	0.000000e+00
50	89	2.394577e-80
50	90	5.699714e-80
50	91	6.264052e-80
50	92	5.079058e-80
50	93	3.782789e-80
50	94	3.798054e-80
50	95	3.113800e-80
50	96	1.264639e-80
50	97	1.522154e-81
50	98	0.000000e+00
50	99	0.000000e+00
50	100	0.000000e+00
51	0	0.000000e+00
51	1	2.093674e-80
51	2	5.988884e-80
51	3	4.285445e-80
51	4	3.819747e-80
51	5	3.880680e-80
51	6	3.027634e-80
51	7	2.019690e-80
51	8	6.200457e-81
51	9	2.155956e-82
51	10	2.363861e-85
51	11	0.000000e+00
51	12	2.069580e-80
51	13	5.998750e-80
51	14	4.298221e-80
51	15	3.871603e-80
51	16	3.914373e-80
51	17	3.019848e-80
51	18	2.021879e-80
51	19	6.106554e-81
51	20	2.229899e-82
51	21	6.475667e-86
51	22	0.000000e+00
51	23	2.142754e-80
51	24	6.093542e-80
51	25	4.342585e-80
51	26	3.843879e-80
51	27	3.907574e-80
51	28	3.063449e-80
51	29	2.046714e-80
51	30	6.316469e-81
51	31	2.125795e-82
51	32	6.470932e-86
51	33	0.000000e+00
51	34	2.151066e-80
51	35	6.023849e-80
51	36	4.289984e-80
51	37	3.752387e-80
51	38	3.827849e-80
51	39	3.039910e-80
51	40	2.022772e-80
51	41	6.360941e-81
51	42	2.009410e-82
51	43	6.488938e-86
51	44	0.000000e+00
51	45	2.108498e-80
51	46	6.019530e-80
51	47	4.298361e-80
51	48	3.815087e-80
51	49	3.872469e-80
51	50	3.025814e-80
51	51	2.042366e-80
51	52	6.218889e-81
51	53	2.137748e-82
51	54	6.455677e-86
51	55	0.000000e+00
51	56	3.454248e-80
51	57	9.044518e-80
51	58	5.096669e-80
51	59	4.462285e-80
51	60	4.783418e-80
51	61	3.371701e-80
51	62	2.895774e-80
51	63	8.704852e-81
51	64	1.091827e-81
51	65	0.000000e+00
51	66	0.000000e+00
51	67	3.657030e-80
51	68	1.020206e-79
51	69	5.679514e-80
51	70	3.512740e-80
51	71	1.950329e-80
51	72	2.128355e-80
51	73	-3.489327e-81
51	74	7.272849e-82
51	75	-1.348073e-83
51	76	0.000000e+00
51	77	0.000000e+00
51	78	1.571219e-80
51	79	4.630606e-80
51	80	4.493118e-80
51	81	3.558054e-80
51	82	3.790273e-80
51	83	3.688404e-80
51	84	3.380038e-80
51	85	1.297631e-80
51	86	1.327636e-81
51	87	0.000000e+00
51	88	0.000000e+00
51	89	1.676284e-80
51	90	3.913256e-80
51	91	4.183929e-80
51	92	3.269209e-80
51	93	2.484411e-80
51	94	2.450287e-80
51	95	2.020955e-80
51	96	8.922236e-81
51	97	9.730919e-82
51	98	0.000000e+00
51	99	0.000000e+00
51	100	0.000000e+00
52	0	0.000000e+00
52	1	6.459207e-81
52	2	1.777620e-80
52	3	1.254368e-80
52	4	1.092154e-80
52	5	1.089703e-80
52	6	8.824621e-81
52	7	6.215206e-81
52	8	2.354438e-81
52	9	8.341164e-83
52	10	9.262223e-86
52	11	0.000000e+00
52	12	6.370812e-81
52	13	1.777303e-80
52	14	1.260858e-80
52	15	1.110523e-80
52	16	1.101706e-80
52	17	8.804986e-81
52	18	6.219402e-81
52	19	2.310405e-81
52	20	8.452760e-83
52	21	2.738378e-86
52	22	0.000000e+00
52	23	6.611466e-81
52	24	1.808951e-80
52	25	1.270119e-80
52	26	1.097141e-80
52	27	1.096915e-80
52	28	8.939614e-81
52	29	6.298591e-81
52	30	2.401289e-81
52	31	8.246723e-83
52	32	2.745865e-86
52	33	0.000000e+00
52	34	6.652152e-81
52	35	1.791280e-80
52	36	1.251405e-80
52	37	1.067242e-80
52	38	1.071525e-80
52	39	8.874638e-81
52	40	6.227039e-81
52	41	2.426443e-81
52	42	7.954616e-83
52	43	2.760084e-86
52	44	0.000000e+00
52	45	6.503335e-81
52	46	1.785795e-80
52	47	1.257598e-80
52	48	1.090248e-80
52	49	1.087570e-80
52	50	8.829993e-81
52	51	6.218889e-81
52	52	2.395299e-81
52	53	8.252936e-83
52	54	2.737541e-86
52	55	0.000000e+00
52	56	1.095088e-80
52	57	2.916704e-80
52	58	1.731308e-80
52	59	1.391827e-80
52	60	1.443632e-80
52	61	1.013317e-80
52	62	8.300146e-81
52	63	2.920165e-81
52	64	3.864610e-82
52	65	0.000000e+00
52	66	0.000000e+00
52	67	1.246742e-80
52	68	3.525554e-80
52	69	1.798049e-80
52	70	1.017835e-80
52	71	5.917764e-81
52	72	7.086124e-81
52	73	-8.571429e-82
52	74	5.309670e-82
52	75	2.800940e-84
52	76	0.000000e+00
52	77	0.000000e+00
52	78	4.398576e-81
52	79	1.255107e-80
52	80	1.403970e-80
52	81	1.014840e-80
52	82	1.067689e-80
52	83	1.016183e-80
52	84	1.000660e-80
52	85	4.071201e-81
52	86	4.504237e-82
52	87	0.000000e+00
52	88	0.000000e+00
52	89	5.347901e-81
52	90	1.220778e-80
52	91	1.161473e-80
52	92	8.114452e-81
52	93	6.703841e-81
52	94	5.836548e-81
52	95	4.225620e-81
52	96	2.380229e-81
52	97	3.141545e-82
52	98	0.000000e+00
52	99	0.000000e+00
52	100	0.000000e+00
53	0	0.000000e+00
53	1	1.748192e-82
53	2	5.446368e-82
53	3	4.143951e-82
53	4	3.632267e-82
53	5	3.836764e-82
53	6	3.096588e-82
53	7	2.136594e-82
53	8	8.221313e-83
53	9	3.466200e-84
53	10	4.114057e-87
53	11	0.000000e+00
53	12	1.714474e-82
53	13	5.422232e-82
53	14	4.160703e-82
53	15	3.697823e-82
53	16	3.878277e-82
53	17	3.080278e-82
53	18	2.138632e-82
53	19	8.016823e-83
53	20	3.489154e-84
53	21	1.217937e-87
53	22	0.000000e+00
53	23	1.796053e-82
53	24	5.564087e-82
53	25	4.204211e-82
53	26	3.643005e-82
53	27	3.860714e-82
53	28	3.139497e-82
53	29	2.164833e-82
53	30	8.402972e-83
53	31	3.431215e-84
53	32	1.253443e-87
53	33	0.000000e+00
53	34	1.819195e-82
53	35	5.539827e-82
53	36	4.152486e-82
53	37	3.538584e-82
53	38	3.771981e-82
53	39	3.125989e-82
53	40	2.139476e-82
53	41	8.543371e-83
53	42	3.332085e-84
53	43	1.282065e-87
53	44	0.000000e+00
53	45	1.763294e-82
53	46	5.485194e-82
53	47	4.161672e-82
53	48	3.622767e-82
53	49	3.828192e-82
53	50	3.098427e-82
53	51	2.137748e-82
53	52	8.252936e-83
53	53	4.564887e-84
53	54	1.243433e-87
53	55	0.000000e+00
53	56	3.206686e-82
53	57	9.454811e-82
53	58	5.900306e-82
53	59	4.609132e-82
53	60	4.951320e-82
53	61	3.438223e-82
53	62	2.876978e-82
53	63	1.059253e-82
53	64	1.526159e-83
53	65	0.000000e+00
53	66	0.000000e+00
53	67	4.106893e-82
53	68	1.122457e-81
53	69	5.826641e-82
53	70	3.185599e-82
53	71	2.063146e-82
53	72	2.093244e-82
53	73	-8.193547e-83
53	74	-1.219862e-83
53	75	8.880170e-86
53	76	0.000000e+00
53	77	0.000000e+00
53	78	1.170723e-82
53	79	3.698884e-82
53	80	4.747656e-82
53	81	3.545703e-82
53	82	3.716566e-82
53	83	3.449644e-82
53	84	3.114543e-82
53	85	1.142282e-82
53	86	1.733489e-83
53	87	0.000000e+00
53	88	0.000000e+00
53	89	1.628775e-82
53	90	3.959602e-82
53	91	3.992647e-82
53	92	2.993478e-82
53	93	2.220360e-82
53	94	1.672259e-82
53	95	9.158744e-83
53	96	3.881067e-83
53	97	1.365643e-83
53	98	0.000000e+00
53	99	0.000000e+00
53	100	0.000000e+00
54	0	0.000000e+00
54	1	5.712751e-86
54	2	1.820171e-85
54	3	1.430494e-85
54	4	1.194636e-85
54	5	1.250154e-85
54	6	9.978568e-86
54	7	6.457803e-86
54	8	2.728350e-86
54	9	1.256692e-87
54	10	1.746623e-90
54	11	0.000000e+00
54	12	5.613963e-86
54	13	1.816953e-85
54	14	1.440269e-85
54	15	1.221461e-85
54	16	1.269624e-85
54	17	9.960175e-86
54	18	6.514678e-86
54	19	2.654095e-86
54	20	1.261837e-87
54	21	7.362978e-91
54	22	0.000000e+00
54	23	5.878932e-86
54	24	1.865990e-85
54	25	1.451789e-85
54	26	1.195637e-85
54	27	1.256396e-85
54	28	1.010226e-85
54	29	6.525963e-86
54	30	2.788558e-86
54	31	1.244777e-87
54	32	6.314614e-91
54	33	0.000000e+00
54	34	5.946155e-86
54	35	1.854757e-85
54	36	1.430143e-85
54	37	1.155437e-85
54	38	1.221148e-85
54	39	1.001724e-85
54	40	6.392798e-86
54	41	2.841613e-86
54	42	1.214307e-87
54	43	5.612956e-91
54	44	0.000000e+00
54	45	5.772529e-86
54	46	1.838832e-85
54	47	1.437403e-85
54	48	1.190836e-85
54	49	1.247079e-85
54	50	9.976542e-86
54	51	6.455677e-86
54	52	2.737541e-86
54	53	1.243433e-87
54	54	2.774099e-90
54	55	0.000000e+00
54	56	1.138994e-85
54	57	3.390509e-85
54	58	2.192328e-85
54	59	1.617092e-85
54	60	1.746370e-85
54	61	1.010941e-85
54	62	8.825911e-86
54	63	3.999035e-86
54	64	5.156494e-87
54	65	0.000000e+00
54	66	0.000000e+00
54	67	1.669928e-85
54	68	3.452371e-85
54	69	1.977768e-85
54	70	9.995708e-86
54	71	5.673377e-86
54	72	3.742430e-86
54	73	-3.715140e-86
54	74	-1.394797e-86
54	75	-4.116442e-88
54	76	0.000000e+00
54	77	0.000000e+00
54	78	3.171815e-86
54	79	1.016526e-85
54	80	1.585265e-85
54	81	1.059705e-85
54	82	1.012919e-85
54	83	9.466998e-86
54	84	9.313550e-86
54	85	3.135473e-86
54	86	6.523584e-87
54	87	0.000000e+00
54	88	0.000000e+00
54	89	5.062925e-86
54	90	1.310356e-85
54	91	1.241137e-85
54	92	9.311918e-86
54	93	6.984867e-86
54	94	3.835398e-86
54	95	6.184352e-87
54	96	-1.611469e-87
54	97	4.756768e-87
54	98	0.000000e+00
54	99	0.000000e+00
54	100	0.000000e+00
55	0	0.000000e+00
55	1	0.000000e+00
55	2	0.000000e+00
55	3	0.000000e+00
55	4	0.000000e+00
55	5	0.000000e+00
55	6	0.000000e+00
55	7	0.000000e+00
55	8	0.000000e+00
55	9	0.000000e+00
55	10	0.000000e+00
55	11	0.000000e+00
55	12	0.000000e+00
55	13	0.000000e+00
55	14	0.000000e+00
55	15	0.000000e+00
55	16	0.000000e+00
55	17	0.000000e+00
55	18	0.000000e+00
55	19	0.000000e+00
55	20	0.000000e+00
55	21	0.000000e+00
55	22	0.000000e+00
55	23	0.000000e+00
55	24	0.000000e+00
55	25	0.000000e+00
55	26	0.000000e+00
55	27	0.000000e+00
55	28	0.000000e+00
55	29	0.000000e+00
55	30	0.000000e+00
55	31	0.000000e+00
55	32	0.000000e+00
55	33	0.000000e+00
55	34	0.000000e+00
55	35	0.000000e+00
55	36	0.000000e+00
55	37	0.000000e+00
55	38	0.000000e+00
55	39	0.000000e+00
55	40	0.000000e+00
55	41	0.000000e+00
55	42	0.000000e+00
55	43	0.000000e+00
55	44	0.000000e+00
55	45	0.000000e+00
55	46	0.000000e+00
55	47	0.000000e+00
55	48	0.000000e+00
55	49	0.000000e+00
55	50	0.000000e+00
55	51	0.000000e+00
55	52	0.000000e+00
55	53	0.000000e+00
55	54	0.000000e+00
55	55	0.000000e+00
55	56	0.000000e+00
55	57	0.000000e+00
55	58	0.000000e+00
55	59	0.000000e+00
55	60	0.000000e+00
55	61	0.000000e+00
55	62	0.000000e+00
55	63	0.000000e+00
55	64	0.000000e+00
55	65	0.000000e+00
55	66	0.000000e+00
55	67	0.000000e+00
55	68	0.000000e+00
55	69	0.000000e+00
55	70	0.000000e+00
55	71	0.000000e+00
55	72	0.000000e+00
55	73	0.000000e+00
55	74	0.000000e+00
55	75	0.000000e+00
55	76	0.000000e+00
55	77	0.000000e+00
55	78	0.000000e+00
55	79	0.000000e+00
55	80	0.000000e+00
55	81	0.000000e+00
55	82	0.000000e+00
55	83	0.000000e+00
55	84	0.000000e+00
55	85	0.000000e+00
55	86	0.000000e+00
55	87	0.000000e+00
55	88	0.000000e+00
55	89	0.000000e+00
55	90	0.000000e+00
55	91	0.000000e+00
55	92	0.000000e+00
55	93	0.000000e+00
55	94	0.000000e+00
55	95	0.000000e+00
55	96	0.000000e+00
55	97	0.000000e+00
55	98	0.000000e+00
55	99	0.000000e+00
55	100	0.000000e+00
56	0	0.000000e+00
56	1	8.475474e-80
56	2	1.811148e-79
56	3	9.765409e-80
56	4	7.198449e-80
56	5	6.400940e-80
56	6	5.131471e-80
56	7	3.453237e-80
56	8	1.096112e-80
56	9	3.199943e-82
56	10	3.289400e-85
56	11	0.000000e+00
56	12	8.480511e-80
56	13	1.820738e-79
56	14	9.799350e-80
56	15	7.318650e-80
56	16	6.468590e-80
56	17	5.150360e-80
56	18	3.436559e-80
56	19	1.088093e-80
56	20	3.375032e-82
56	21	1.171127e-85
56	22	0.000000e+00
56	23	8.570748e-80
56	24	1.827676e-79
56	25	9.855249e-80
56	26	7.230953e-80
56	27	6.444341e-80
56	28	5.179400e-80
56	29	3.503005e-80
56	30	1.110042e-80
56	31	3.183791e-82
56	32	1.134801e-85
56	33	0.000000e+00
56	34	8.466241e-80
56	35	1.794563e-79
56	36	9.699751e-80
56	37	7.022433e-80
56	38	6.292940e-80
56	39	5.097093e-80
56	40	3.478582e-80
56	41	1.106569e-80
56	42	2.996052e-82
56	43	1.113495e-85
56	44	0.000000e+00
56	45	8.475689e-80
56	46	1.809411e-79
56	47	9.758639e-80
56	48	7.182435e-80
56	49	6.388373e-80
56	50	5.126336e-80
56	51	3.454248e-80
56	52	1.095088e-80
56	53	3.206686e-82
56	54	1.138994e-85
56	55	0.000000e+00
56	56	2.623685e-79
56	57	3.801002e-79
56	58	1.861889e-79
56	59	1.324063e-79
56	60	1.352556e-79
56	61	1.034075e-79
56	62	8.463246e-80
56	63	2.282199e-80
56	64	2.535617e-81
56	65	0.000000e+00
56	66	0.000000e+00
56	67	1.710435e-79
56	68	3.877762e-79
56	69	2.065941e-79
56	70	1.141632e-79
56	71	6.971509e-80
56	72	7.440040e-80
56	73	3.061125e-80
56	74	1.308989e-80
56	75	-3.188914e-83
56	76	0.000000e+00
56	77	0.000000e+00
56	78	8.464088e-80
56	79	2.087815e-79
56	80	1.541430e-79
56	81	1.014047e-79
56	82	9.432367e-80
56	83	9.185292e-80
56	84	9.194098e-80
56	85	3.879948e-80
56	86	3.075931e-81
56	87	0.000000e+00
56	88	0.000000e+00
56	89	5.927093e-80
56	90	1.301840e-79
56	91	1.282504e-79
56	92	8.962737e-80
56	93	7.004377e-80
56	94	6.435354e-80
56	95	5.944503e-80
56	96	3.077250e-80
56	97	3.267030e-81
56	98	0.000000e+00
56	99	0.000000e+00
56	100	0.000000e+00
57	0	0.000000e+00
57	1	1.841467e-79
57	2	4.304411e-79
57	3	2.503487e-79
57	4	1.900906e-79
57	5	1.728907e-79
57	6	1.368342e-79
57	7	9.042212e-80
57	8	2.916243e-80
57	9	9.471095e-82
57	10	1.051356e-84
57	11	0.000000e+00
57	12	1.835161e-79
57	13	4.308017e-79
57	14	2.508732e-79
57	15	1.928946e-79
57	16	1.747031e-79
57	17	1.372620e-79
57	18	9.024361e-80
57	19	2.882041e-80
57	20	9.924856e-82
57	21	3.416999e-85
57	22	0.000000e+00
57	23	1.867787e-79
57	24	4.361794e-79
57	25	2.529828e-79
57	26	1.910495e-79
57	27	1.741038e-79
57	28	1.382587e-79
57	29	9.165324e-80
57	30	2.959576e-80
57	31	9.391476e-82
57	32	3.394679e-85
57	33	0.000000e+00
57	34	1.853864e-79
57	35	4.306774e-79
57	36	2.496060e-79
57	37	1.860391e-79
57	38	1.701126e-79
57	39	1.362669e-79
57	40	9.075959e-80
57	41	2.965127e-80
57	42	8.854489e-82
57	43	3.390479e-85
57	44	0.000000e+00
57	45	1.844459e-79
57	46	4.310813e-79
57	47	2.504120e-79
57	48	1.897254e-79
57	49	1.725928e-79
57	50	1.367740e-79
57	51	9.044518e-80
57	52	2.916704e-80
57	53	9.454811e-82
57	54	3.390509e-85
57	55	0.000000e+00
57	56	3.801002e-79
57	57	1.094602e-78
57	58	4.579178e-79
57	59	3.300995e-79
57	60	3.419848e-79
57	61	2.695233e-79
57	62	2.202722e-79
57	63	6.149305e-80
57	64	6.846390e-81
57	65	0.000000e+00
57	66	0.000000e+00
57	67	3.912249e-79
57	68	9.696186e-79
57	69	4.898827e-79
57	70	2.617492e-79
57	71	1.613154e-79
57	72	1.755906e-79
57	73	6.037152e-80
57	74	2.229529e-80
57	75	-1.436077e-82
57	76	0.000000e+00
57	77	0.000000e+00
57	78	1.678994e-79
57	79	4.259694e-79
57	80	3.781560e-79
57	81	2.488656e-79
57	82	2.377930e-79
57	83	2.241726e-79
57	84	2.311735e-79
57	85	9.151084e-80
57	86	8.145747e-81
57	87	0.000000e+00
57	88	0.000000e+00
57	89	1.199734e-79
57	90	2.889921e-79
57	91	2.981756e-79
57	92	2.159829e-79
57	93	1.736512e-79
57	94	1.560264e-79
57	95	1.382361e-79
57	96	6.829756e-80
57	97	8.393401e-81
57	98	0.000000e+00
57	99	0.000000e+00
57	100	0.000000e+00
58	0	0.000000e+00
58	1	8.966905e-80
58	2	2.204368e-79
58	3	1.344883e-79
58	4	1.040551e-79
58	5	9.615976e-80
58	6	7.606960e-80
58	7	5.097715e-80
58	8	1.729811e-80
58	9	5.925402e-82
58	10	6.697680e-85
58	11	0.000000e+00
58	12	8.948289e-80
58	13	2.211083e-79
58	14	1.351670e-79
58	15	1.058228e-79
58	16	9.709923e-80
58	17	7.632154e-80
58	18	5.095524e-80
58	19	1.703042e-80
58	20	6.115862e-82
58	21	2.257771e-85
58	22	0.000000e+00
58	23	9.095587e-80
58	24	2.233135e-79
58	25	1.357654e-79
58	26	1.044225e-79
58	27	9.680997e-80
58	28	7.686757e-80
58	29	5.162183e-80
58	30	1.758504e-80
58	31	5.879808e-82
58	32	2.183417e-85
58	33	0.000000e+00
58	34	9.015385e-80
58	35	2.199641e-79
58	36	1.335527e-79
58	37	1.014229e-79
58	38	9.466211e-80
58	39	7.576236e-80
58	40	5.103120e-80
58	41	1.768758e-80
58	42	5.620275e-82
58	43	2.139358e-85
58	44	0.000000e+00
58	45	8.984267e-80
58	46	2.207836e-79
58	47	1.344910e-79
58	48	1.037829e-79
58	49	9.596574e-80
58	50	7.604227e-80
58	51	5.096669e-80
58	52	1.731308e-80
58	53	5.900306e-82
58	54	2.192328e-85
58	55	0.000000e+00
58	56	1.861889e-79
58	57	4.579178e-79
58	58	3.669767e-79
58	59	1.848376e-79
58	60	1.877304e-79
58	61	1.434016e-79
58	62	1.157852e-79
58	63	3.349297e-80
58	64	3.792362e-81
58	65	0.000000e+00
58	66	0.000000e+00
58	67	1.968562e-79
58	68	4.979796e-79
58	69	2.556525e-79
58	70	1.409686e-79
58	71	8.381697e-80
58	72	9.101516e-80
58	73	2.993991e-80
58	74	1.111956e-80
58	75	-2.754997e-84
58	76	0.000000e+00
58	77	0.000000e+00
58	78	7.826031e-80
58	79	2.080065e-79
58	80	2.001629e-79
58	81	1.318390e-79
58	82	1.249014e-79
58	83	1.169185e-79
58	84	1.193314e-79
58	85	4.683605e-80
58	86	4.453096e-81
58	87	0.000000e+00
58	88	0.000000e+00
58	89	6.151591e-80
58	90	1.512043e-79
58	91	1.582899e-79
58	92	1.149873e-79
58	93	9.275975e-80
58	94	8.027913e-80
58	95	6.823600e-80
58	96	3.267673e-80
58	97	4.360591e-81
58	98	0.000000e+00
58	99	0.000000e+00
58	100	0.000000e+00
59	0	0.000000e+00
59	1	6.379166e-80
59	2	1.678686e-79
59	3	1.090395e-79
59	4	9.101903e-80
59	5	8.631886e-80
59	6	6.688399e-80
59	7	4.466715e-80
59	8	1.389542e-80
59	9	4.624965e-82
59	10	5.193153e-85
59	11	0.000000e+00
59	12	6.387409e-80
59	13	1.693027e-79
59	14	1.099739e-79
59	15	9.243878e-80
59	16	8.714965e-80
59	17	6.709441e-80
59	18	4.469821e-80
59	19	1.372498e-80
59	20	4.798371e-82
59	21	1.736112e-85
59	22	0.000000e+00
59	23	6.461412e-80
59	24	1.695894e-79
59	25	1.098336e-79
59	26	9.144362e-80
59	27	8.686498e-80
59	28	6.749066e-80
59	29	4.518195e-80
59	30	1.412877e-80
59	31	4.588420e-82
59	32	1.593506e-85
59	33	0.000000e+00
59	34	6.377289e-80
59	35	1.659970e-79
59	36	1.076366e-79
59	37	8.897857e-80
59	38	8.496527e-80
59	39	6.651487e-80
59	40	4.460587e-80
59	41	1.417352e-80
59	42	4.354605e-82
59	43	1.500452e-85
59	44	0.000000e+00
59	45	6.386783e-80
59	46	1.679476e-79
59	47	1.089275e-79
59	48	9.082572e-80
59	49	8.610803e-80
59	50	6.677115e-80
59	51	4.462285e-80
59	52	1.391827e-80
59	53	4.609132e-82
59	54	1.617092e-85
59	55	0.000000e+00
59	56	1.324063e-79
59	57	3.300995e-79
59	58	1.848376e-79
59	59	2.421802e-79
59	60	1.589634e-79
59	61	1.112333e-79
59	62	8.791395e-80
59	63	2.592977e-80
59	64	2.461659e-81
59	65	0.000000e+00
59	66	0.000000e+00
59	67	1.361568e-79
59	68	3.461818e-79
59	69	1.975917e-79
59	70	1.252646e-79
59	71	7.575263e-80
59	72	7.722449e-80
59	73	2.149794e-80
59	74	1.117419e-80
59	75	-4.912944e-83
59	76	0.000000e+00
59	77	0.000000e+00
59	78	5.862564e-80
59	79	1.615167e-79
59	80	1.495089e-79
59	81	1.082879e-79
59	82	1.051921e-79
59	83	1.002125e-79
59	84	9.594500e-80
59	85	3.806372e-80
59	86	3.191717e-81
59	87	0.000000e+00
59	88	0.000000e+00
59	89	5.286551e-80
59	90	1.231156e-79
59	91	1.307975e-79
59	92	9.801102e-80
59	93	8.038868e-80
59	94	7.419198e-80
59	95	6.404312e-80
59	96	2.865638e-80
59	97	3.360177e-81
59	98	0.000000e+00
59	99	0.000000e+00
59	100	0.000000e+00
60	0	0.000000e+00
60	1	6.374683e-80
60	2	1.732219e-79
60	3	1.165271e-79
60	4	9.937939e-80
60	5	9.548110e-80
60	6	7.366264e-80
60	7	4.785728e-80
60	8	1.441801e-80
60	9	4.986451e-82
60	10	5.918686e-85
60	11	0.000000e+00
60	12	6.340485e-80
60	13	1.739467e-79
60	14	1.171176e-79
60	15	1.009155e-79
60	16	9.638696e-80
60	17	7.382450e-80
60	18	4.806248e-80
60	19	1.427691e-80
60	20	5.215216e-82
60	21	1.877524e-85
60	22	0.000000e+00
60	23	6.487256e-80
60	24	1.756603e-79
60	25	1.177018e-79
60	26	9.985098e-80
60	27	9.606847e-80
60	28	7.437871e-80
60	29	4.840355e-80
60	30	1.464091e-80
60	31	4.909654e-82
60	32	1.720276e-85
60	33	0.000000e+00
60	34	6.455792e-80
60	35	1.729334e-79
60	36	1.158684e-79
60	37	9.720323e-80
60	38	9.398173e-80
60	39	7.340270e-80
60	40	4.762829e-80
60	41	1.465562e-80
60	42	4.596401e-82
60	43	1.617562e-85
60	44	0.000000e+00
60	45	6.398226e-80
60	46	1.736977e-79
60	47	1.166085e-79
60	48	9.917181e-80
60	49	9.523147e-80
60	50	7.356598e-80
60	51	4.783418e-80
60	52	1.443632e-80
60	53	4.951320e-82
60	54	1.746370e-85
60	55	0.000000e+00
60	56	1.352556e-79
60	57	3.419848e-79
60	58	1.877304e-79
60	59	1.589634e-79
60	60	2.460799e-79
60	61	1.231771e-79
60	62	1.017986e-79
60	63	3.042089e-80
60	64	3.135749e-81
60	65	0.000000e+00
60	66	0.000000e+00
60	67	1.399127e-79
60	68	3.579229e-79
60	69	2.042462e-79
60	70	1.321767e-79
60	71	7.883570e-80
60	72	7.901932e-80
60	73	1.750987e-80
60	74	8.820430e-81
60	75	-1.307874e-82
60	76	0.000000e+00
60	77	0.000000e+00
60	78	5.527496e-80
60	79	1.555174e-79
60	80	1.494400e-79
60	81	1.096366e-79
60	82	1.128563e-79
60	83	1.093605e-79
60	84	1.076853e-79
60	85	4.186459e-80
60	86	3.855692e-81
60	87	0.000000e+00
60	88	0.000000e+00
60	89	4.853197e-80
60	90	1.168126e-79
60	91	1.284613e-79
60	92	9.830144e-80
60	93	8.274815e-80
60	94	7.786469e-80
60	95	6.988459e-80
60	96	3.166388e-80
60	97	3.751123e-81
60	98	0.000000e+00
60	99	0.000000e+00
60	100	0.000000e+00
61	0	0.000000e+00
61	1	4.684198e-80
61	2	1.221153e-79
61	3	7.949853e-80
61	4	6.827959e-80
61	5	6.569545e-80
61	6	5.175768e-80
61	7	3.370209e-80
61	8	1.014977e-80
61	9	3.474767e-82
61	10	3.930354e-85
61	11	0.000000e+00
61	12	4.662441e-80
61	13	1.225192e-79
61	14	7.981963e-80
61	15	6.935302e-80
61	16	6.648309e-80
61	17	5.192528e-80
61	18	3.379537e-80
61	19	1.008681e-80
61	20	3.677270e-82
61	21	9.495159e-86
61	22	0.000000e+00
61	23	4.753683e-80
61	24	1.237682e-79
61	25	8.031526e-80
61	26	6.852467e-80
61	27	6.606773e-80
61	28	5.226107e-80
61	29	3.412791e-80
61	30	1.026125e-80
61	31	3.397252e-82
61	32	1.028861e-85
61	33	0.000000e+00
61	34	4.724605e-80
61	35	1.219235e-79
61	36	7.915665e-80
61	37	6.668702e-80
61	38	6.448377e-80
61	39	5.152892e-80
61	40	3.364762e-80
61	41	1.022921e-80
61	42	3.139136e-82
61	43	1.086957e-85
61	44	0.000000e+00
61	45	4.692556e-80
61	46	1.223985e-79
61	47	7.956146e-80
61	48	6.808249e-80
61	49	6.553579e-80
61	50	5.170124e-80
61	51	3.371701e-80
61	52	1.013317e-80
61	53	3.438223e-82
61	54	1.010941e-85
61	55	0.000000e+00
61	56	1.034075e-79
61	57	2.695233e-79
61	58	1.434016e-79
61	59	1.112333e-79
61	60	1.231771e-79
61	61	1.789229e-79
61	62	8.758629e-80
61	63	2.364467e-80
61	64	3.030820e-81
61	65	0.000000e+00
61	66	0.000000e+00
61	67	1.068611e-79
61	68	2.981959e-79
61	69	1.497249e-79
61	70	8.842432e-80
61	71	5.721818e-80
61	72	6.597779e-80
61	73	1.896951e-80
61	74	6.591525e-81
61	75	-5.736267e-83
61	76	0.000000e+00
61	77	0.000000e+00
61	78	4.170462e-80
61	79	1.121943e-79
61	80	1.141824e-79
61	81	8.405265e-80
61	82	8.894855e-80
61	83	8.385083e-80
61	84	8.940267e-80
61	85	3.485684e-80
61	86	3.373569e-81
61	87	0.000000e+00
61	88	0.000000e+00
61	89	3.347035e-80
61	90	8.700332e-80
61	91	9.725070e-80
61	92	7.583126e-80
61	93	6.317239e-80
61	94	6.463335e-80
61	95	5.985179e-80
61	96	2.884113e-80
61	97	3.322909e-81
61	98	0.000000e+00
61	99	0.000000e+00
61	100	0.000000e+00
62	0	0.000000e+00
62	1	3.824203e-80
62	2	1.054466e-79
62	3	7.123542e-80
62	4	6.086960e-80
62	5	5.947008e-80
62	6	4.633669e-80
62	7	2.895722e-80
62	8	8.319450e-81
62	9	2.920461e-82
62	10	3.594699e-85
62	11	0.000000e+00
62	12	3.807209e-80
62	13	1.059538e-79
62	14	7.155434e-80
62	15	6.201180e-80
62	16	6.025834e-80
62	17	4.644960e-80
62	18	2.917911e-80
62	19	8.274147e-81
62	20	3.090937e-82
62	21	8.078773e-86
62	22	0.000000e+00
62	23	3.884703e-80
62	24	1.070134e-79
62	25	7.207340e-80
62	26	6.102766e-80
62	27	5.973593e-80
62	28	4.680059e-80
62	29	2.927996e-80
62	30	8.399410e-81
62	31	2.837047e-82
62	32	9.033106e-86
62	33	0.000000e+00
62	34	3.862900e-80
62	35	1.053406e-79
62	36	7.102835e-80
62	37	5.920883e-80
62	38	5.822318e-80
62	39	4.618557e-80
62	40	2.871643e-80
62	41	8.371151e-81
62	42	2.607549e-82
62	43	9.720858e-86
62	44	0.000000e+00
62	45	3.833947e-80
62	46	1.058311e-79
62	47	7.137854e-80
62	48	6.067962e-80
62	49	5.928084e-80
62	50	4.629668e-80
62	51	2.895774e-80
62	52	8.300146e-81
62	53	2.876978e-82
62	54	8.825911e-86
62	55	0.000000e+00
62	56	8.463246e-80
62	57	2.202722e-79
62	58	1.157852e-79
62	59	8.791395e-80
62	60	1.017986e-79
62	61	8.758629e-80
62	62	1.153965e-79
62	63	2.247009e-80
62	64	2.723986e-81
62	65	0.000000e+00
62	66	0.000000e+00
62	67	8.994771e-80
62	68	2.441996e-79
62	69	1.192783e-79
62	70	6.674816e-80
62	71	3.814646e-80
62	72	4.402704e-80
62	73	7.144207e-81
62	74	6.345303e-82
62	75	-1.052273e-82
62	76	0.000000e+00
62	77	0.000000e+00
62	78	3.130140e-80
62	79	8.663982e-80
62	80	9.044704e-80
62	81	6.588146e-80
62	82	7.229687e-80
62	83	7.089330e-80
62	84	7.490993e-80
62	85	2.925253e-80
62	86	3.197419e-81
62	87	0.000000e+00
62	88	0.000000e+00
62	89	2.446291e-80
62	90	6.524824e-80
62	91	7.630591e-80
62	92	6.187190e-80
62	93	4.980394e-80
62	94	4.991727e-80
62	95	4.865264e-80
62	96	2.261254e-80
62	97	3.060932e-81
62	98	0.000000e+00
62	99	0.000000e+00
62	100	0.000000e+00
63	0	0.000000e+00
63	1	1.065274e-80
63	2	3.114919e-80
63	3	2.190655e-80
63	4	1.843612e-80
63	5	1.777035e-80
63	6	1.393776e-80
63	7	8.715500e-81
63	8	2.920214e-81
63	9	1.078917e-82
63	10	1.441563e-85
63	11	0.000000e+00
63	12	1.054438e-80
63	13	3.126423e-80
63	14	2.210425e-80
63	15	1.887164e-80
63	16	1.807075e-80
63	17	1.398628e-80
63	18	8.838674e-81
63	19	2.900555e-81
63	20	1.114391e-82
63	21	4.006755e-86
63	22	0.000000e+00
63	23	1.087030e-80
63	24	3.166815e-80
63	25	2.212604e-80
63	26	1.845269e-80
63	27	1.783118e-80
63	28	1.407700e-80
63	29	8.788973e-81
63	30	2.957518e-81
63	31	1.049655e-82
63	32	4.009696e-86
63	33	0.000000e+00
63	34	1.088414e-80
63	35	3.123253e-80
63	36	2.170441e-80
63	37	1.781351e-80
63	38	1.730526e-80
63	39	1.388932e-80
63	40	8.557148e-81
63	41	2.953645e-81
63	42	9.858182e-83
63	43	4.025062e-86
63	44	0.000000e+00
63	45	1.070494e-80
63	46	3.129487e-80
63	47	2.193481e-80
63	48	1.837404e-80
63	49	1.770843e-80
63	50	1.392900e-80
63	51	8.704852e-81
63	52	2.920165e-81
63	53	1.059253e-82
63	54	3.999035e-86
63	55	0.000000e+00
63	56	2.282199e-80
63	57	6.149305e-80
63	58	3.349297e-80
63	59	2.592977e-80
63	60	3.042089e-80
63	61	2.364467e-80
63	62	2.247009e-80
63	63	1.163313e-80
63	64	8.460813e-82
63	65	0.000000e+00
63	66	0.000000e+00
63	67	2.561513e-80
63	68	7.027844e-80
63	69	3.464205e-80
63	70	1.870710e-80
63	71	9.523925e-81
63	72	1.121502e-80
63	73	-4.828212e-82
63	74	-8.597595e-82
63	75	-5.618310e-83
63	76	0.000000e+00
63	77	0.000000e+00
63	78	7.054958e-81
63	79	2.083863e-80
63	80	2.513328e-80
63	81	1.684558e-80
63	82	2.011173e-80
63	83	2.006009e-80
63	84	2.204039e-80
63	85	9.070857e-81
63	86	1.034122e-81
63	87	0.000000e+00
63	88	0.000000e+00
63	89	7.866845e-81
63	90	1.890836e-80
63	91	1.970385e-80
63	92	1.515358e-80
63	93	1.286120e-80
63	94	1.210303e-80
63	95	1.195672e-80
63	96	5.822909e-81
63	97	1.010727e-81
63	98	0.000000e+00
63	99	0.000000e+00
63	100	0.000000e+00
64	0	0.000000e+00
64	1	1.192579e-81
64	2	3.317694e-81
64	3	2.335339e-81
64	4	2.052081e-81
64	5	2.107111e-81
64	6	1.730908e-81
64	7	1.090165e-81
64	8	3.874338e-82
64	9	1.557920e-83
64	10	1.986446e-86
64	11	0.000000e+00
64	12	1.171428e-81
64	13	3.316659e-81
64	14	2.343075e-81
64	15	2.099738e-81
64	16	2.145675e-81
64	17	1.730255e-81
64	18	1.100558e-81
64	19	3.863941e-82
64	20	1.604544e-83
64	21	4.836029e-87
64	22	0.000000e+00
64	23	1.218572e-81
64	24	3.378328e-81
64	25	2.372017e-81
64	26	2.048299e-81
64	27	2.112183e-81
64	28	1.751005e-81
64	29	1.103704e-81
64	30	3.907252e-82
64	31	1.512725e-83
64	32	5.249698e-87
64	33	0.000000e+00
64	34	1.231318e-81
64	35	3.345660e-81
64	36	2.343904e-81
64	37	1.978288e-81
64	38	2.047572e-81
64	39	1.734621e-81
64	40	1.081880e-81
64	41	3.881349e-82
64	42	1.422149e-83
64	43	5.552300e-87
64	44	0.000000e+00
64	45	1.198659e-81
64	46	3.335127e-81
64	47	2.347414e-81
64	48	2.041297e-81
64	49	2.099589e-81
64	50	1.730799e-81
64	51	1.091827e-81
64	52	3.864610e-82
64	53	1.526159e-83
64	54	5.156494e-87
64	55	0.000000e+00
64	56	2.535617e-81
64	57	6.846390e-81
64	58	3.792362e-81
64	59	2.461659e-81
64	60	3.135749e-81
64	61	3.030820e-81
64	62	2.723986e-81
64	63	8.460813e-82
64	64	4.442742e-82
64	65	0.000000e+00
64	66	0.000000e+00
64	67	2.982753e-81
64	68	8.802552e-81
64	69	3.690101e-81
64	70	1.762522e-81
64	71	1.052255e-81
64	72	1.506044e-81
64	73	-3.210837e-82
64	74	-1.647742e-82
64	75	-1.328494e-84
64	76	0.000000e+00
64	77	0.000000e+00
64	78	9.546846e-82
64	79	2.672158e-81
64	80	2.866548e-81
64	81	2.124104e-81
64	82	2.523081e-81
64	83	2.363859e-81
64	84	2.629258e-81
64	85	1.168859e-81
64	86	1.503445e-82
64	87	0.000000e+00
64	88	0.000000e+00
64	89	1.244479e-81
64	90	2.872037e-81
64	91	2.681405e-81
64	92	2.051607e-81
64	93	1.412365e-81
64	94	1.616107e-81
64	95	1.305561e-81
64	96	7.351376e-82
64	97	1.189786e-82
64	98	0.000000e+00
64	99	0.000000e+00
64	100	0.000000e+00
65	0	0.000000e+00
65	1	0.000000e+00
65	2	0.000000e+00
65	3	0.000000e+00
65	4	0.000000e+00
65	5	0.000000e+00
65	6	0.000000e+00
65	7	0.000000e+00
65	8	0.000000e+00
65	9	0.000000e+00
65	10	0.000000e+00
65	11	0.000000e+00
65	12	0.000000e+00
65	13	0.000000e+00
65	14	0.000000e+00
65	15	0.000000e+00
65	16	0.000000e+00
65	17	0.000000e+00
65	18	0.000000e+00
65	19	0.000000e+00
65	20	0.000000e+00
65	21	0.000000e+00
65	22	0.000000e+00
65	23	0.000000e+00
65	24	0.000000e+00
65	25	0.000000e+00
65	26	0.000000e+00
65	27	0.000000e+00
65	28	0.000000e+00
65	29	0.000000e+00
65	30	0.000000e+00
65	31	0.000000e+00
65	32	0.000000e+00
65	33	0.000000e+00
65	34	0.000000e+00
65	35	0.000000e+00
65	36	0.000000e+00
65	37	0.000000e+00
65	38	0.000000e+00
65	39	0.000000e+00
65	40	0.000000e+00
65	41	0.000000e+00
65	42	0.000000e+00
65	43	0.000000e+00
65	44	0.000000e+00
65	45	0.000000e+00
65	46	0.000000e+00
65	47	0.000000e+00
65	48	0.000000e+00
65	49	0.000000e+00
65	50	0.000000e+00
65	51	0.000000e+00
65	52	0.000000e+00
65	53	0.000000e+00
65	54	0.000000e+00
65	55	0.000000e+00
65	56	0.000000e+00
65	57	0.000000e+00
65	58	0.000000e+00
65	59	0.000000e+00
65	60	0.000000e+00
65	61	0.000000e+00
65	62	0.000000e+00
65	63	0.000000e+00
65	64	0.000000e+00
65	65	0.000000e+00
65	66	0.000000e+00
65	67	0.000000e+00
65	68	0.000000e+00
65	69	0.000000e+00
65	70	0.000000e+00
65	71	0.000000e+00
65	72	0.000000e+00
65	73	0.000000e+00
65	74	0.000000e+00
65	75	0.000000e+00
65	76	0.000000e+00
65	77	0.000000e+00
65	78	0.000000e+00
65	79	0.000000e+00
65	80	0.000000e+00
65	81	0.000000e+00
65	82	0.000000e+00
65	83	0.000000e+00
65	84	0.000000e+00
65	85	0.000000e+00
65	86	0.000000e+00
65	87	0.000000e+00
65	88	0.000000e+00
65	89	0.000000e+00
65	90	0.000000e+00
65	91	0.000000e+00
65	92	0.000000e+00
65	93	0.000000e+00
65	94	0.000000e+00
65	95	0.000000e+00
65	96	0.000000e+00
65	97	0.000000e+00
65	98	0.000000e+00
65	99	0.000000e+00
65	100	0.000000e+00
66	0	0.000000e+00
66	1	0.000000e+00
66	2	0.000000e+00
66	3	0.000000e+00
66	4	0.000000e+00
66	5	0.000000e+00
66	6	0.000000e+00
66	7	0.000000e+00
66	8	0.000000e+00
66	9	0.000000e+00
66	10	0.000000e+00
66	11	0.000000e+00
66	12	0.000000e+00
66	13	0.000000e+00
66	14	0.000000e+00
66	15	0.000000e+00
66	16	0.000000e+00
66	17	0.000000e+00
66	18	0.000000e+00
66	19	0.000000e+00
66	20	0.000000e+00
66	21	0.000000e+00
66	22	0.000000e+00
66	23	0.000000e+00
66	24	0.000000e+00
66	25	0.000000e+00
66	26	0.000000e+00
66	27	0.000000e+00
66	28	0.000000e+00
66	29	0.000000e+00
66	30	0.000000e+00
66	31	0.000000e+00
66	32	0.000000e+00
66	33	0.000000e+00
66	34	0.000000e+00
66	35	0.000000e+00
66	36	0.000000e+00
66	37	0.000000e+00
66	38	0.000000e+00
66	39	0.000000e+00
66	40	0.000000e+00
66	41	0.000000e+00
66	42	0.000000e+00
66	43	0.000000e+00
66	44	0.000000e+00
66	45	0.000000e+00
66	46	0.000000e+00
66	47	0.000000e+00
66	48	0.000000e+00
66	49	0.000000e+00
66	50	0.000000e+00
66	51	0.000000e+00
66	52	0.000000e+00
66	53	0.000000e+00
66	54	0.000000e+00
66	55	0.000000e+00
66	56	0.000000e+00
66	57	0.000000e+00
66	58	0.000000e+00
66	59	0.000000e+00
66	60	0.000000e+00
66	61	0.000000e+00
66	62	0.000000e+00
66	63	0.000000e+00
66	64	0.000000e+00
66	65	0.000000e+00
66	66	0.000000e+00
66	67	0.000000e+00
66	68	0.000000e+00
66	69	0.000000e+00
66	70	0.000000e+00
66	71	0.000000e+00
66	72	0.000000e+00
66	73	0.000000e+00
66	74	0.000000e+00
66	75	0.000000e+00
66	76	0.000000e+00
66	77	0.000000e+00
66	78	0.000000e+00
66	79	0.000000e+00
66	80	0.000000e+00
66	81	0.000000e+00
66	82	0.000000e+00
66	83	0.000000e+00
66	84	0.000000e+00
66	85	0.000000e+00
66	86	0.000000e+00
66	87	0.000000e+00
66	88	0.000000e+00
66	89	0.000000e+00
66	90	0.000000e+00
66	91	0.000000e+00
66	92	0.000000e+00
66	93	0.000000e+00
66	94	0.000000e+00
66	95	0.000000e+00
66	96	0.000000e+00
66	97	0.000000e+00
66	98	0.000000e+00
66	99	0.000000e+00
66	100	0.000000e+00
67	0	0.000000e+00
67	1	8.926816e-80
67	2	1.983493e-79
67	3	1.089134e-79
67	4	7.914462e-80
67	5	7.044757e-80
67	6	5.588968e-80
67	7	3.660521e-80
67	8	1.247995e-80
67	9	4.114843e-82
67	10	4.661340e-85
67	11	0.000000e+00
67	12	8.860447e-80
67	13	1.975617e-79
67	14	1.086563e-79
67	15	7.983158e-80
67	16	7.079671e-80
67	17	5.572305e-80
67	18	3.636861e-80
67	19	1.223539e-80
67	20	4.243145e-82
67	21	1.639121e-85
67	22	0.000000e+00
67	23	9.050586e-80
67	24	2.008646e-79
67	25	1.100216e-79
67	26	7.958305e-80
67	27	7.098285e-80
67	28	5.654043e-80
67	29	3.708938e-80
67	30	1.267473e-80
67	31	4.098430e-82
67	32	1.682526e-85
67	33	0.000000e+00
67	34	9.002942e-80
67	35	1.988741e-79
67	36	1.088155e-79
67	37	7.782988e-80
67	38	6.964619e-80
67	39	5.598870e-80
67	40	3.682750e-80
67	41	1.277759e-80
67	42	3.930771e-82
67	43	1.717971e-85
67	44	0.000000e+00
67	45	8.931822e-80
67	46	1.983229e-79
67	47	1.088050e-79
67	48	7.893300e-80
67	49	7.027922e-80
67	50	5.587301e-80
67	51	3.657030e-80
67	52	1.246742e-80
67	53	4.106893e-82
67	54	1.669928e-85
67	55	0.000000e+00
67	56	1.710435e-79
67	57	3.912249e-79
67	58	1.968562e-79
67	59	1.361568e-79
67	60	1.399127e-79
67	61	1.068611e-79
67	62	8.994771e-80
67	63	2.561513e-80
67	64	2.982753e-81
67	65	0.000000e+00
67	66	0.000000e+00
67	67	4.887019e-79
67	68	4.309351e-79
67	69	2.145992e-79
67	70	1.166756e-79
67	71	6.832322e-80
67	72	6.962926e-80
67	73	3.214193e-80
67	74	7.958607e-81
67	75	-1.563945e-82
67	76	0.000000e+00
67	77	0.000000e+00
67	78	8.515183e-80
67	79	2.033389e-79
67	80	1.657390e-79
67	81	1.040489e-79
67	82	9.431079e-80
67	83	8.719849e-80
67	84	9.163948e-80
67	85	3.849505e-80
67	86	3.769661e-81
67	87	0.000000e+00
67	88	0.000000e+00
67	89	5.970821e-80
67	90	1.332196e-79
67	91	1.289883e-79
67	92	9.039019e-80
67	93	7.309692e-80
67	94	5.852959e-80
67	95	5.311664e-80
67	96	2.680025e-80
67	97	3.593832e-81
67	98	0.000000e+00
67	99	0.000000e+00
67	100	0.000000e+00
68	0	0.000000e+00
68	1	2.075019e-79
68	2	4.947814e-79
68	3	2.790627e-79
68	4	2.014678e-79
68	5	1.812512e-79
68	6	1.476598e-79
68	7	1.021059e-79
68	8	3.526726e-80
68	9	1.127791e-81
68	10	1.171891e-84
68	11	0.000000e+00
68	12	2.043757e-79
68	13	4.915321e-79
68	14	2.779066e-79
68	15	2.040117e-79
68	16	1.819937e-79
68	17	1.473947e-79
68	18	1.013150e-79
68	19	3.463229e-80
68	20	1.173074e-81
68	21	2.908182e-85
68	22	0.000000e+00
68	23	2.111818e-79
68	24	5.015364e-79
68	25	2.819935e-79
68	26	2.022738e-79
68	27	1.826526e-79
68	28	1.496228e-79
68	29	1.034611e-79
68	30	3.581444e-80
68	31	1.116562e-81
68	32	3.593955e-85
68	33	0.000000e+00
68	34	2.117780e-79
68	35	4.978892e-79
68	36	2.794886e-79
68	37	1.971401e-79
68	38	1.794047e-79
68	39	1.482872e-79
68	40	1.029467e-79
68	41	3.605478e-80
68	42	1.057606e-81
68	43	4.078478e-85
68	44	0.000000e+00
68	45	2.079479e-79
68	46	4.948117e-79
68	47	2.788068e-79
68	48	2.008617e-79
68	49	1.808349e-79
68	50	1.478529e-79
68	51	1.020206e-79
68	52	3.525554e-80
68	53	1.122457e-81
68	54	3.452371e-85
68	55	0.000000e+00
68	56	3.877762e-79
68	57	9.696186e-79
68	58	4.979796e-79
68	59	3.461818e-79
68	60	3.579229e-79
68	61	2.981959e-79
68	62	2.441996e-79
68	63	7.027844e-80
68	64	8.802552e-81
68	65	0.000000e+00
68	66	0.000000e+00
68	67	4.309351e-79
68	68	1.949392e-78
68	69	5.858853e-79
68	70	3.018627e-79
68	71	1.870632e-79
68	72	2.075661e-79
68	73	8.720230e-80
68	74	2.441454e-80
68	75	2.422991e-82
68	76	0.000000e+00
68	77	0.000000e+00
68	78	1.671419e-79
68	79	4.490541e-79
68	80	4.311929e-79
68	81	2.642007e-79
68	82	2.713750e-79
68	83	2.535099e-79
68	84	2.677958e-79
68	85	1.146550e-79
68	86	9.623109e-81
68	87	0.000000e+00
68	88	0.000000e+00
68	89	1.358375e-79
68	90	3.368150e-79
68	91	3.427371e-79
68	92	2.359806e-79
68	93	1.865932e-79
68	94	1.659069e-79
68	95	1.464105e-79
68	96	8.370059e-80
68	97	9.925180e-81
68	98	0.000000e+00
68	99	0.000000e+00
68	100	0.000000e+00
69	0	0.000000e+00
69	1	1.060557e-79
69	2	2.487214e-79
69	3	1.463891e-79
69	4	1.125390e-79
69	5	1.050603e-79
69	6	8.289627e-80
69	7	5.686318e-80
69	8	1.797895e-80
69	9	5.838700e-82
69	10	6.138124e-85
69	11	0.000000e+00
69	12	1.046492e-79
69	13	2.475683e-79
69	14	1.455311e-79
69	15	1.134819e-79
69	16	1.052894e-79
69	17	8.261790e-80
69	18	5.652185e-80
69	19	1.776377e-80
69	20	6.101467e-82
69	21	1.955828e-85
69	22	0.000000e+00
69	23	1.077909e-79
69	24	2.517955e-79
69	25	1.480081e-79
69	26	1.133294e-79
69	27	1.059219e-79
69	28	8.378634e-80
69	29	5.758180e-80
69	30	1.824465e-80
69	31	5.793265e-82
69	32	1.989197e-85
69	33	0.000000e+00
69	34	1.078407e-79
69	35	2.494018e-79
69	36	1.469252e-79
69	37	1.109396e-79
69	38	1.042452e-79
69	39	8.303814e-80
69	40	5.719636e-80
69	41	1.825449e-80
69	42	5.472256e-82
69	43	2.018762e-85
69	44	0.000000e+00
69	45	1.061913e-79
69	46	2.486296e-79
69	47	1.462656e-79
69	48	1.123336e-79
69	49	1.048052e-79
69	50	8.277769e-80
69	51	5.679514e-80
69	52	1.798049e-80
69	53	5.826641e-82
69	54	1.977768e-85
69	55	0.000000e+00
69	56	2.065941e-79
69	57	4.898827e-79
69	58	2.556525e-79
69	59	1.975917e-79
69	60	2.042462e-79
69	61	1.497249e-79
69	62	1.192783e-79
69	63	3.464205e-80
69	64	3.690101e-81
69	65	0.000000e+00
69	66	0.000000e+00
69	67	2.145992e-79
69	68	5.858853e-79
69	69	5.923007e-79
69	70	2.066518e-79
69	71	1.312213e-79
69	72	1.336376e-79
69	73	5.470633e-80
69	74	2.156359e-80
69	75	-5.019616e-83
69	76	0.000000e+00
69	77	0.000000e+00
69	78	9.846958e-80
69	79	2.605762e-79
69	80	2.209310e-79
69	81	1.515918e-79
69	82	1.529124e-79
69	83	1.478951e-79
69	84	1.464526e-79
69	85	5.967305e-80
69	86	4.309638e-81
69	87	0.000000e+00
69	88	0.000000e+00
69	89	7.622292e-80
69	90	1.857023e-79
69	91	1.924168e-79
69	92	1.391875e-79
69	93	1.102607e-79
69	94	1.030373e-79
69	95	9.004992e-80
69	96	4.599853e-80
69	97	4.616253e-81
69	98	0.000000e+00
69	99	0.000000e+00
69	100	0.000000e+00
70	0	0.000000e+00
70	1	5.761929e-80
70	2	1.352479e-79
70	3	8.225170e-80
70	4	6.972868e-80
70	5	6.542449e-80
70	6	5.077282e-80
70	7	3.518015e-80
70	8	1.017884e-80
70	9	3.198539e-82
70	10	3.187302e-85
70	11	0.000000e+00
70	12	5.699334e-80
70	13	1.350945e-79
70	14	8.181512e-80
70	15	7.026198e-80
70	16	6.527256e-80
70	17	5.055498e-80
70	18	3.502550e-80
70	19	1.013597e-80
70	20	3.373950e-82
70	21	1.144856e-85
70	22	0.000000e+00
70	23	5.856228e-80
70	24	1.365225e-79
70	25	8.306480e-80
70	26	7.031739e-80
70	27	6.598351e-80
70	28	5.126407e-80
70	29	3.560286e-80
70	30	1.031016e-80
70	31	3.157692e-82
70	32	9.677314e-86
70	33	0.000000e+00
70	34	5.841105e-80
70	35	1.345891e-79
70	36	8.232720e-80
70	37	6.888502e-80
70	38	6.521805e-80
70	39	5.082409e-80
70	40	3.530867e-80
70	41	1.023446e-80
70	42	2.937504e-82
70	43	8.488109e-86
70	44	0.000000e+00
70	45	5.771703e-80
70	46	1.349664e-79
70	47	8.211430e-80
70	48	6.964921e-80
70	49	6.522265e-80
70	50	5.065200e-80
70	51	3.512740e-80
70	52	1.017835e-80
70	53	3.185599e-82
70	54	9.995708e-86
70	55	0.000000e+00
70	56	1.141632e-79
70	57	2.617492e-79
70	58	1.409686e-79
70	59	1.252646e-79
70	60	1.321767e-79
70	61	8.842432e-80
70	62	6.674816e-80
70	63	1.870710e-80
70	64	1.762522e-81
70	65	0.000000e+00
70	66	0.000000e+00
70	67	1.166756e-79
70	68	3.018627e-79
70	69	2.066518e-79
70	70	3.343784e-79
70	71	1.055180e-79
70	72	9.704571e-80
70	73	4.766851e-80
70	74	2.075956e-80
70	75	-4.826864e-83
70	76	0.000000e+00
70	77	0.000000e+00
70	78	5.813816e-80
70	79	1.562309e-79
70	80	1.197835e-79
70	81	9.018450e-80
70	82	9.334534e-80
70	83	9.214354e-80
70	84	8.892986e-80
70	85	3.664252e-80
70	86	2.136223e-81
70	87	0.000000e+00
70	88	0.000000e+00
70	89	4.445853e-80
70	90	1.010752e-79
70	91	1.099224e-79
70	92	8.054609e-80
70	93	7.153414e-80
70	94	6.712388e-80
70	95	6.506094e-80
70	96	3.342641e-80
70	97	2.264472e-81
70	98	0.000000e+00
70	99	0.000000e+00
70	100	0.000000e+00
71	0	0.000000e+00
71	1	3.235885e-80
71	2	7.171083e-80
71	3	4.204772e-80
71	4	3.578482e-80
71	5	3.260753e-80
71	6	2.593534e-80
71	7	1.951383e-80
71	8	5.930663e-81
71	9	2.055908e-82
71	10	1.682310e-85
71	11	0.000000e+00
71	12	3.228055e-80
71	13	7.162598e-80
71	14	4.179318e-80
71	15	3.611614e-80
71	16	3.264166e-80
71	17	2.587083e-80
71	18	1.917626e-80
71	19	5.845287e-81
71	20	2.189490e-82
71	21	6.485224e-86
71	22	0.000000e+00
71	23	3.262758e-80
71	24	7.219150e-80
71	25	4.240068e-80
71	26	3.604102e-80
71	27	3.288797e-80
71	28	2.616593e-80
71	29	1.982377e-80
71	30	6.006835e-81
71	31	2.046165e-82
71	32	5.495674e-86
71	33	0.000000e+00
71	34	3.216167e-80
71	35	7.106951e-80
71	36	4.200486e-80
71	37	3.521261e-80
71	38	3.238569e-80
71	39	2.587007e-80
71	40	1.992433e-80
71	41	6.017377e-81
71	42	1.903710e-82
71	43	4.831513e-86
71	44	0.000000e+00
71	45	3.225528e-80
71	46	7.142179e-80
71	47	4.192160e-80
71	48	3.571443e-80
71	49	3.253536e-80
71	50	2.586361e-80
71	51	1.950329e-80
71	52	5.917764e-81
71	53	2.063146e-82
71	54	5.673377e-86
71	55	0.000000e+00
71	56	6.971509e-80
71	57	1.613154e-79
71	58	8.381697e-80
71	59	7.575263e-80
71	60	7.883570e-80
71	61	5.721818e-80
71	62	3.814646e-80
71	63	9.523925e-81
71	64	1.052255e-81
71	65	0.000000e+00
71	66	0.000000e+00
71	67	6.832322e-80
71	68	1.870632e-79
71	69	1.312213e-79
71	70	1.055180e-79
71	71	2.004561e-79
71	72	7.762740e-80
71	73	4.242898e-80
71	74	1.794445e-80
71	75	4.219456e-83
71	76	0.000000e+00
71	77	0.000000e+00
71	78	3.752552e-80
71	79	9.159814e-80
71	80	7.386103e-80
71	81	5.838426e-80
71	82	6.083014e-80
71	83	5.543060e-80
71	84	5.478859e-80
71	85	2.314627e-80
71	86	9.919649e-82
71	87	0.000000e+00
71	88	0.000000e+00
71	89	3.306799e-80
71	90	7.019901e-80
71	91	6.843298e-80
71	92	4.845821e-80
71	93	4.706487e-80
71	94	4.293611e-80
71	95	3.995341e-80
71	96	2.209298e-80
71	97	1.842985e-81
71	98	0.000000e+00
71	99	0.000000e+00
71	100	0.000000e+00
72	0	0.000000e+00
72	1	3.748752e-80
72	2	7.976064e-80
72	3	4.512585e-80
72	4	3.899300e-80
72	5	3.485526e-80
72	6	2.824378e-80
72	7	2.127398e-80
72	8	7.105594e-81
72	9	2.105645e-82
72	10	1.448962e-85
72	11	0.000000e+00
72	12	3.725686e-80
72	13	7.959104e-80
72	14	4.482604e-80
72	15	3.923370e-80
72	16	3.508652e-80
72	17	2.825488e-80
72	18	2.099208e-80
72	19	7.121184e-81
72	20	2.231495e-82
72	21	4.896409e-86
72	22	0.000000e+00
72	23	3.784462e-80
72	24	8.030825e-80
72	25	4.547537e-80
72	26	3.929693e-80
72	27	3.511133e-80
72	28	2.845545e-80
72	29	2.162107e-80
72	30	7.165851e-81
72	31	2.074188e-82
72	32	3.476406e-86
72	33	0.000000e+00
72	34	3.747901e-80
72	35	7.912454e-80
72	36	4.506618e-80
72	37	3.853555e-80
72	38	3.436733e-80
72	39	2.806190e-80
72	40	2.164424e-80
72	41	7.059803e-81
72	42	1.927412e-82
72	43	2.508821e-86
72	44	0.000000e+00
72	45	3.738217e-80
72	46	7.943491e-80
72	47	4.495661e-80
72	48	3.892072e-80
72	49	3.477357e-80
72	50	2.814209e-80
72	51	2.128355e-80
72	52	7.086124e-81
72	53	2.093244e-82
72	54	3.742430e-86
72	55	0.000000e+00
72	56	7.440040e-80
72	57	1.755906e-79
72	58	9.101516e-80
72	59	7.722449e-80
72	60	7.901932e-80
72	61	6.597779e-80
72	62	4.402704e-80
72	63	1.121502e-80
72	64	1.506044e-81
72	65	0.000000e+00
72	66	0.000000e+00
72	67	6.962926e-80
72	68	2.075661e-79
72	69	1.336376e-79
72	70	9.704571e-80
72	71	7.762740e-80
72	72	2.160169e-79
72	73	4.099549e-80
72	74	1.819047e-80
72	75	-4.618565e-83
72	76	0.000000e+00
72	77	0.000000e+00
72	78	3.987455e-80
72	79	9.661171e-80
72	80	8.117562e-80
72	81	6.453173e-80
72	82	6.725769e-80
72	83	6.073098e-80
72	84	6.564342e-80
72	85	2.811276e-80
72	86	1.426722e-81
72	87	0.000000e+00
72	88	0.000000e+00
72	89	3.525064e-80
72	90	7.934263e-80
72	91	7.443053e-80
72	92	5.236613e-80
72	93	4.824618e-80
72	94	5.061891e-80
72	95	4.637725e-80
72	96	2.741128e-80
72	97	1.862064e-81
72	98	0.000000e+00
72	99	0.000000e+00
72	100	0.000000e+00
73	0	0.000000e+00
73	1	1.453235e-80
73	2	1.667756e-80
73	3	-1.778080e-81
73	4	-6.513384e-81
73	5	-1.214314e-80
73	6	-8.930997e-81
73	7	-3.491684e-81
73	8	-8.205385e-82
73	9	-8.349064e-83
73	10	-1.566121e-85
73	11	0.000000e+00
73	12	1.471079e-80
73	13	1.657706e-80
73	14	-2.009384e-81
73	15	-6.775168e-81
73	16	-1.259032e-80
73	17	-8.823151e-81
73	18	-3.796454e-81
73	19	-7.920805e-82
73	20	-7.767586e-83
73	21	-3.340971e-86
73	22	0.000000e+00
73	23	1.452695e-80
73	24	1.647175e-80
73	25	-2.057855e-81
73	26	-6.425794e-81
73	27	-1.206302e-80
73	28	-9.010963e-81
73	29	-3.476210e-81
73	30	-8.763808e-82
73	31	-8.288649e-83
73	32	-3.816907e-86
73	33	0.000000e+00
73	34	1.403564e-80
73	35	1.607185e-80
73	36	-2.031396e-81
73	37	-6.164489e-81
73	38	-1.149749e-80
73	39	-9.050337e-81
73	40	-3.145011e-81
73	41	-9.170745e-82
73	42	-8.379745e-83
73	43	-4.157888e-86
73	44	0.000000e+00
73	45	1.443645e-80
73	46	1.631684e-80
73	47	-2.055082e-81
73	48	-6.457782e-81
73	49	-1.205825e-80
73	50	-8.875134e-81
73	51	-3.489327e-81
73	52	-8.571429e-82
73	53	-8.193547e-83
73	54	-3.715140e-86
73	55	0.000000e+00
73	56	3.061125e-80
73	57	6.037152e-80
73	58	2.993991e-80
73	59	2.149794e-80
73	60	1.750987e-80
73	61	1.896951e-80
73	62	7.144207e-81
73	63	-4.828212e-82
73	64	-3.210837e-82
73	65	0.000000e+00
73	66	0.000000e+00
73	67	3.214193e-80
73	68	8.720230e-80
73	69	5.470633e-80
73	70	4.766851e-80
73	71	4.242898e-80
73	72	4.099549e-80
73	73	1.037649e-79
73	74	1.525808e-80
73	75	-1.192511e-83
73	76	0.000000e+00
73	77	0.000000e+00
73	78	1.940492e-80
73	79	3.843974e-80
73	80	2.571505e-80
73	81	1.229007e-80
73	82	1.003681e-80
73	83	6.941641e-81
73	84	1.565481e-80
73	85	9.620649e-81
73	86	-2.214143e-82
73	87	0.000000e+00
73	88	0.000000e+00
73	89	1.399657e-80
73	90	2.746606e-80
73	91	2.151150e-80
73	92	9.373955e-81
73	93	1.727965e-80
73	94	1.420066e-80
73	95	2.025894e-80
73	96	1.476791e-80
73	97	4.706317e-82
73	98	0.000000e+00
73	99	0.000000e+00
73	100	0.000000e+00
74	0	0.000000e+00
74	1	5.220879e-81
74	2	4.631805e-81
74	3	-4.562077e-82
74	4	-5.410884e-82
74	5	-2.157072e-81
74	6	-1.145706e-81
74	7	7.304546e-82
74	8	5.382618e-82
74	9	-1.304305e-83
74	10	-5.143206e-86
74	11	0.000000e+00
74	12	5.353303e-81
74	13	4.827020e-81
74	14	-4.684124e-82
74	15	-5.890411e-82
74	16	-2.220491e-81
74	17	-1.086901e-81
74	18	6.127054e-82
74	19	5.534201e-82
74	20	-1.245499e-83
74	21	-1.171861e-86
74	22	0.000000e+00
74	23	5.120261e-81
74	24	4.268133e-81
74	25	-5.832597e-82
74	26	-5.101300e-82
74	27	-2.153648e-81
74	28	-1.201428e-81
74	29	7.608567e-82
74	30	5.348434e-82
74	31	-1.206182e-83
74	32	-1.452854e-86
74	33	0.000000e+00
74	34	4.843975e-81
74	35	3.822804e-81
74	36	-6.748328e-82
74	37	-4.919194e-82
74	38	-2.087702e-81
74	39	-1.274112e-81
74	40	8.681479e-82
74	41	5.079747e-82
74	42	-1.170062e-83
74	43	-1.651460e-86
74	44	0.000000e+00
74	45	5.118979e-81
74	46	4.331286e-81
74	47	-5.723369e-82
74	48	-5.324268e-82
74	49	-2.146887e-81
74	50	-1.164848e-81
74	51	7.272849e-82
74	52	5.309670e-82
74	53	-1.219862e-83
74	54	-1.394797e-86
74	55	0.000000e+00
74	56	1.308989e-80
74	57	2.229529e-80
74	58	1.111956e-80
74	59	1.117419e-80
74	60	8.820430e-81
74	61	6.591525e-81
74	62	6.345303e-82
74	63	-8.597595e-82
74	64	-1.647742e-82
74	65	0.000000e+00
74	66	0.000000e+00
74	67	7.958607e-81
74	68	2.441454e-80
74	69	2.156359e-80
74	70	2.075956e-80
74	71	1.794445e-80
74	72	1.819047e-80
74	73	1.525808e-80
74	74	2.194125e-80
74	75	5.822422e-83
74	76	0.000000e+00
74	77	0.000000e+00
74	78	7.817468e-81
74	79	1.620338e-80
74	80	8.332664e-81
74	81	7.023700e-81
74	82	5.769511e-81
74	83	5.152960e-81
74	84	6.716519e-81
74	85	3.546013e-81
74	86	-2.246791e-82
74	87	0.000000e+00
74	88	0.000000e+00
74	89	5.027493e-81
74	90	9.667394e-81
74	91	7.403694e-81
74	92	3.441075e-81
74	93	6.510720e-81
74	94	7.288677e-81
74	95	8.158129e-81
74	96	6.009777e-81
74	97	-1.052640e-82
74	98	0.000000e+00
74	99	0.000000e+00
74	100	0.000000e+00
75	0	0.000000e+00
75	1	-8.408339e-83
75	2	-2.180877e-82
75	3	-1.738666e-82
75	4	-1.590504e-82
75	5	-1.349295e-82
75	6	-8.122212e-83
75	7	-1.312971e-83
75	8	2.741600e-84
75	9	7.648969e-86
75	10	-8.038039e-88
75	11	0.000000e+00
75	12	-8.091033e-83
75	13	-2.083397e-82
75	14	-1.685859e-82
75	15	-1.572441e-82
75	16	-1.375122e-82
75	17	-8.349985e-83
75	18	-1.743406e-83
75	19	8.565656e-85
75	20	-6.400495e-86
75	21	-8.184107e-88
75	22	0.000000e+00
75	23	-8.998052e-83
75	24	-2.355429e-82
75	25	-1.793670e-82
75	26	-1.629240e-82
75	27	-1.360191e-82
75	28	-8.185503e-83
75	29	-1.288412e-83
75	30	3.293680e-84
75	31	1.279458e-85
75	32	-3.151102e-88
75	33	0.000000e+00
75	34	-9.396108e-83
75	35	-2.476886e-82
75	36	-1.839882e-82
75	37	-1.641011e-82
75	38	-1.319164e-82
75	39	-7.855068e-83
75	40	-8.254504e-84
75	41	5.060890e-84
75	42	2.563345e-85
75	43	3.077199e-89
75	44	0.000000e+00
75	45	-8.737726e-83
75	46	-2.280216e-82
75	47	-1.756909e-82
75	48	-1.604476e-82
75	49	-1.347512e-82
75	50	-8.116984e-83
75	51	-1.348073e-83
75	52	2.800940e-84
75	53	8.880170e-86
75	54	-4.116442e-88
75	55	0.000000e+00
75	56	-3.188914e-83
75	57	-1.436077e-82
75	58	-2.754997e-84
75	59	-4.912944e-83
75	60	-1.307874e-82
75	61	-5.736267e-83
75	62	-1.052273e-82
75	63	-5.618310e-83
75	64	-1.328494e-84
75	65	0.000000e+00
75	66	0.000000e+00
75	67	-1.563945e-82
75	68	2.422991e-82
75	69	-5.019616e-83
75	70	-4.826864e-83
75	71	4.219456e-83
75	72	-4.618565e-83
75	73	-1.192511e-83
75	74	5.822422e-83
75	75	6.626876e-82
75	76	0.000000e+00
75	77	0.000000e+00
75	78	-8.385035e-83
75	79	-3.933190e-83
75	80	-6.577516e-83
75	81	-4.309684e-83
75	82	-6.396372e-83
75	83	-8.036329e-83
75	84	-1.680909e-82
75	85	-7.609789e-83
75	86	-6.590185e-84
75	87	0.000000e+00
75	88	0.000000e+00
75	89	-8.856403e-83
75	90	-1.832969e-82
75	91	-9.693972e-83
75	92	-6.125937e-83
75	93	-9.738860e-83
75	94	-7.623731e-83
75	95	-9.023476e-83
75	96	-5.800362e-83
75	97	-7.978902e-84
75	98	0.000000e+00
75	99	0.000000e+00
75	100	0.000000e+00
76	0	0.000000e+00
76	1	0.000000e+00
76	2	0.000000e+00
76	3	0.000000e+00
76	4	0.000000e+00
76	5	0.000000e+00
76	6	0.000000e+00
76	7	0.000000e+00
76	8	0.000000e+00
76	9	0.000000e+00
76	10	0.000000e+00
76	11	0.000000e+00
76	12	0.000000e+00
76	13	0.000000e+00
76	14	0.000000e+00
76	15	0.000000e+00
76	16	0.000000e+00
76	17	0.000000e+00
76	18	0.000000e+00
76	19	0.000000e+00
76	20	0.000000e+00
76	21	0.000000e+00
76	22	0.000000e+00
76	23	0.000000e+00
76	24	0.000000e+00
76	25	0.000000e+00
76	26	0.000000e+00
76	27	0.000000e+00
76	28	0.000000e+00
76	29	0.000000e+00
76	30	0.000000e+00
76	31	0.000000e+00
76	32	0.000000e+00
76	33	0.000000e+00
76	34	0.000000e+00
76	35	0.000000e+00
76	36	0.000000e+00
76	37	0.000000e+00
76	38	0.000000e+00
76	39	0.000000e+00
76	40	0.000000e+00
76	41	0.000000e+00
76	42	0.000000e+00
76	43	0.000000e+00
76	44	0.000000e+00
76	45	0.000000e+00
76	46	0.000000e+00
76	47	0.000000e+00
76	48	0.000000e+00
76	49	0.000000e+00
76	50	0.000000e+00
76	51	0.000000e+00
76	52	0.000000e+00
76	53	0.000000e+00
76	54	0.000000e+00
76	55	0.000000e+00
76	56	0.000000e+00
76	57	0.000000e+00
76	58	0.000000e+00
76	59	0.000000e+00
76	60	0.000000e+00
76	61	0.000000e+00
76	62	0.000000e+00
76	63	0.000000e+00
76	64	0.000000e+00
76	65	0.000000e+00
76	66	0.000000e+00
76	67	0.000000e+00
76	68	0.000000e+00
76	69	0.000000e+00
76	70	0.000000e+00
76	71	0.000000e+00
76	72	0.000000e+00
76	73	0.000000e+00
76	74	0.000000e+00
76	75	0.000000e+00
76	76	0.000000e+00
76	77	0.000000e+00
76	78	0.000000e+00
76	79	0.000000e+00
76	80	0.000000e+00
76	81	0.000000e+00
76	82	0.000000e+00
76	83	0.000000e+00
76	84	0.000000e+00
76	85	0.000000e+00
76	86	0.000000e+00
76	87	0.000000e+00
76	88	0.000000e+00
76	89	0.000000e+00
76	90	0.000000e+00
76	91	0.000000e+00
76	92	0.000000e+00
76	93	0.000000e+00
76	94	0.000000e+00
76	95	0.000000e+00
76	96	0.000000e+00
76	97	0.000000e+00
76	98	0.000000e+00
76	99	0.000000e+00
76	100	0.000000e+00
77	0	0.000000e+00
77	1	0.000000e+00
77	2	0.000000e+00
77	3	0.000000e+00
77	4	0.000000e+00
77	5	0.000000e+00
77	6	0.000000e+00
77	7	0.000000e+00
77	8	0.000000e+00
77	9	0.000000e+00
77	10	0.000000e+00
77	11	0.000000e+00
77	12	0.000000e+00
77	13	0.000000e+00
77	14	0.000000e+00
77	15	0.000000e+00
77	16	0.000000e+00
77	17	0.000000e+00
77	18	0.000000e+00
77	19	0.000000e+00
77	20	0.000000e+00
77	21	0.000000e+00
77	22	0.000000e+00
77	23	0.000000e+00
77	24	0.000000e+00
77	25	0.000000e+00
77	26	0.000000e+00
77	27	0.000000e+00
77	28	0.000000e+00
77	29	0.000000e+00
77	30	0.000000e+00
77	31	0.000000e+00
77	32	0.000000e+00
77	33	0.000000e+00
77	34	0.000000e+00
77	35	0.000000e+00
77	36	0.000000e+00
77	37	0.000000e+00
77	38	0.000000e+00
77	39	0.000000e+00
77	40	0.000000e+00
77	41	0.000000e+00
77	42	0.000000e+00
77	43	0.000000e+00
77	44	0.000000e+00
77	45	0.000000e+00
77	46	0.000000e+00
77	47	0.000000e+00
77	48	0.000000e+00
77	49	0.000000e+00
77	50	0.000000e+00
77	51	0.000000e+00
77	52	0.000000e+00
77	53	0.000000e+00
77	54	0.000000e+00
77	55	0.000000e+00
77	56	0.000000e+00
77	57	0.000000e+00
77	58	0.000000e+00
77	59	0.000000e+00
77	60	0.000000e+00
77	61	0.000000e+00
77	62	0.000000e+00
77	63	0.000000e+00
77	64	0.000000e+00
77	65	0.000000e+00
77	66	0.000000e+00
77	67	0.000000e+00
77	68	0.000000e+00
77	69	0.000000e+00
77	70	0.000000e+00
77	71	0.000000e+00
77	72	0.000000e+00
77	73	0.000000e+00
77	74	0.000000e+00
77	75	0.000000e+00
77	76	0.000000e+00
77	77	0.000000e+00
77	78	0.000000e+00
77	79	0.000000e+00
77	80	0.000000e+00
77	81	0.000000e+00
77	82	0.000000e+00
77	83	0.000000e+00
77	84	0.000000e+00
77	85	0.000000e+00
77	86	0.000000e+00
77	87	0.000000e+00
77	88	0.000000e+00
77	89	0.000000e+00
77	90	0.000000e+00
77	91	0.000000e+00
77	92	0.000000e+00
77	93	0.000000e+00
77	94	0.000000e+00
77	95	0.000000e+00
77	96	0.000000e+00
77	97	0.000000e+00
77	98	0.000000e+00
77	99	0.000000e+00
77	100	0.000000e+00
78	0	0.000000e+00
78	1	4.811152e-80
78	2	9.403792e-80
78	3	4.587791e-80
78	4	3.268264e-80
78	5	2.865020e-80
78	6	2.285385e-80
78	7	1.564217e-80
78	8	4.382970e-81
78	9	1.135432e-82
78	10	7.212701e-86
78	11	0.000000e+00
78	12	4.827095e-80
78	13	9.426912e-80
78	14	4.579570e-80
78	15	3.285114e-80
78	16	2.881890e-80
78	17	2.282724e-80
78	18	1.538962e-80
78	19	4.362634e-81
78	20	1.224485e-82
78	21	1.992451e-86
78	22	0.000000e+00
78	23	4.885671e-80
78	24	9.541739e-80
78	25	4.654982e-80
78	26	3.319268e-80
78	27	2.904221e-80
78	28	2.316520e-80
78	29	1.599402e-80
78	30	4.465755e-81
78	31	1.168391e-82
78	32	3.465090e-86
78	33	0.000000e+00
78	34	4.827681e-80
78	35	9.423683e-80
78	36	4.617845e-80
78	37	3.271264e-80
78	38	2.857528e-80
78	39	2.293376e-80
78	40	1.610524e-80
78	41	4.446720e-81
78	42	1.105925e-82
78	43	4.491338e-86
78	44	0.000000e+00
78	45	4.829797e-80
78	46	9.431368e-80
78	47	4.599525e-80
78	48	3.280796e-80
78	49	2.872376e-80
78	50	2.288514e-80
78	51	1.571219e-80
78	52	4.398576e-81
78	53	1.170723e-82
78	54	3.171815e-86
78	55	0.000000e+00
78	56	8.464088e-80
78	57	1.678994e-79
78	58	7.826031e-80
78	59	5.862564e-80
78	60	5.527496e-80
78	61	4.170462e-80
78	62	3.130140e-80
78	63	7.054958e-81
78	64	9.546846e-82
78	65	0.000000e+00
78	66	0.000000e+00
78	67	8.515183e-80
78	68	1.671419e-79
78	69	9.846958e-80
78	70	5.813816e-80
78	71	3.752552e-80
78	72	3.987455e-80
78	73	1.940492e-80
78	74	7.817468e-81
78	75	-8.385035e-83
78	76	0.000000e+00
78	77	0.000000e+00
78	78	8.407673e-80
78	79	1.291735e-79
78	80	7.856425e-80
78	81	5.552291e-80
78	82	5.016320e-80
78	83	4.694128e-80
78	84	4.206090e-80
78	85	2.007842e-80
78	86	1.082716e-81
78	87	0.000000e+00
78	88	0.000000e+00
78	89	4.442532e-80
78	90	8.783625e-80
78	91	7.750668e-80
78	92	5.370145e-80
78	93	3.905425e-80
78	94	3.889664e-80
78	95	3.485432e-80
78	96	1.702827e-80
78	97	1.714156e-81
78	98	0.000000e+00
78	99	0.000000e+00
78	100	0.000000e+00
79	0	0.000000e+00
79	1	1.159666e-79
79	2	2.440511e-79
79	3	1.270216e-79
79	4	9.384546e-80
79	5	8.726834e-80
79	6	6.867193e-80
79	7	4.617151e-80
79	8	1.250266e-80
79	9	3.658028e-82
79	10	3.158782e-85
79	11	0.000000e+00
79	12	1.156151e-79
79	13	2.443866e-79
79	14	1.266313e-79
79	15	9.440068e-80
79	16	8.739800e-80
79	17	6.838552e-80
79	18	4.561514e-80
79	19	1.243236e-80
79	20	3.852315e-82
79	21	8.043150e-86
79	22	0.000000e+00
79	23	1.181124e-79
79	24	2.475951e-79
79	25	1.288729e-79
79	26	9.506661e-80
79	27	8.834026e-80
79	28	6.959103e-80
79	29	4.706099e-80
79	30	1.273326e-80
79	31	3.689828e-82
79	32	1.070673e-85
79	33	0.000000e+00
79	34	1.175362e-79
79	35	2.447868e-79
79	36	1.280552e-79
79	37	9.360411e-80
79	38	8.726080e-80
79	39	6.913340e-80
79	40	4.718024e-80
79	41	1.269193e-80
79	42	3.507649e-82
79	43	1.257755e-85
79	44	0.000000e+00
79	45	1.165629e-79
79	46	2.447137e-79
79	47	1.273541e-79
79	48	9.404851e-80
79	49	8.733043e-80
79	50	6.871004e-80
79	51	4.630606e-80
79	52	1.255107e-80
79	53	3.698884e-82
79	54	1.016526e-85
79	55	0.000000e+00
79	56	2.087815e-79
79	57	4.259694e-79
79	58	2.080065e-79
79	59	1.615167e-79
79	60	1.555174e-79
79	61	1.121943e-79
79	62	8.663982e-80
79	63	2.083863e-80
79	64	2.672158e-81
79	65	0.000000e+00
79	66	0.000000e+00
79	67	2.033389e-79
79	68	4.490541e-79
79	69	2.605762e-79
79	70	1.562309e-79
79	71	9.159814e-80
79	72	9.661171e-80
79	73	3.843974e-80
79	74	1.620338e-80
79	75	-3.933190e-83
79	76	0.000000e+00
79	77	0.000000e+00
79	78	1.291735e-79
79	79	3.773450e-79
79	80	2.056478e-79
79	81	1.450686e-79
79	82	1.343270e-79
79	83	1.284729e-79
79	84	1.104020e-79
79	85	4.940047e-80
79	86	3.183719e-81
79	87	0.000000e+00
79	88	0.000000e+00
79	89	1.024655e-79
79	90	2.127499e-79
79	91	2.045440e-79
79	92	1.463672e-79
79	93	9.935719e-80
79	94	9.945897e-80
79	95	8.547021e-80
79	96	3.920288e-80
79	97	4.014027e-81
79	98	0.000000e+00
79	99	0.000000e+00
79	100	0.000000e+00
80	0	0.000000e+00
80	1	8.748388e-80
80	2	2.106406e-79
80	3	1.234051e-79
80	4	9.297611e-80
80	5	8.585626e-80
80	6	6.729188e-80
80	7	4.483745e-80
80	8	1.399240e-80
80	9	4.748509e-82
80	10	4.997242e-85
80	11	0.000000e+00
80	12	8.693596e-80
80	13	2.099682e-79
80	14	1.232108e-79
80	15	9.396217e-80
80	16	8.639137e-80
80	17	6.725850e-80
80	18	4.456216e-80
80	19	1.377867e-80
80	20	4.952435e-82
80	21	1.567985e-85
80	22	0.000000e+00
80	23	8.933063e-80
80	24	2.147058e-79
80	25	1.251744e-79
80	26	9.386353e-80
80	27	8.674196e-80
80	28	6.820474e-80
80	29	4.558897e-80
80	30	1.426696e-80
80	31	4.726155e-82
80	32	1.594324e-85
80	33	0.000000e+00
80	34	8.921667e-80
80	35	2.134602e-79
80	36	1.242594e-79
80	37	9.197144e-80
80	38	8.524846e-80
80	39	6.757406e-80
80	40	4.540923e-80
80	41	1.436275e-80
80	42	4.485782e-82
80	43	1.617703e-85
80	44	0.000000e+00
80	45	8.805377e-80
80	46	2.118029e-79
80	47	1.237494e-79
80	48	9.305256e-80
80	49	8.586714e-80
80	50	6.737514e-80
80	51	4.493118e-80
80	52	1.403970e-80
80	53	4.747656e-82
80	54	1.585265e-85
80	55	0.000000e+00
80	56	1.541430e-79
80	57	3.781560e-79
80	58	2.001629e-79
80	59	1.495089e-79
80	60	1.494400e-79
80	61	1.141824e-79
80	62	9.044704e-80
80	63	2.513328e-80
80	64	2.866548e-81
80	65	0.000000e+00
80	66	0.000000e+00
80	67	1.657390e-79
80	68	4.311929e-79
80	69	2.209310e-79
80	70	1.197835e-79
80	71	7.386103e-80
80	72	8.117562e-80
80	73	2.571505e-80
80	74	8.332664e-81
80	75	-6.577516e-83
80	76	0.000000e+00
80	77	0.000000e+00
80	78	7.856425e-80
80	79	2.056478e-79
80	80	2.356975e-79
80	81	1.235659e-79
80	82	1.175132e-79
80	83	1.073517e-79
80	84	1.039097e-79
80	85	4.164704e-80
80	86	3.518710e-81
80	87	0.000000e+00
80	88	0.000000e+00
80	89	6.593719e-80
80	90	1.548411e-79
80	91	1.557297e-79
80	92	1.137064e-79
80	93	8.478573e-80
80	94	7.628059e-80
80	95	6.297348e-80
80	96	2.915505e-80
80	97	3.857210e-81
80	98	0.000000e+00
80	99	0.000000e+00
80	100	0.000000e+00
81	0	0.000000e+00
81	1	5.607379e-80
81	2	1.376516e-79
81	3	8.531254e-80
81	4	7.061277e-80
81	5	6.916421e-80
81	6	5.379637e-80
81	7	3.550808e-80
81	8	1.011891e-80
81	9	3.543724e-82
81	10	3.576301e-85
81	11	0.000000e+00
81	12	5.597219e-80
81	13	1.379484e-79
81	14	8.521199e-80
81	15	7.130782e-80
81	16	6.971330e-80
81	17	5.368678e-80
81	18	3.527115e-80
81	19	9.991044e-81
81	20	3.704645e-82
81	21	1.054224e-85
81	22	0.000000e+00
81	23	5.710308e-80
81	24	1.399743e-79
81	25	8.659721e-80
81	26	7.130328e-80
81	27	6.979472e-80
81	28	5.442505e-80
81	29	3.610850e-80
81	30	1.030530e-80
81	31	3.528639e-82
81	32	1.064302e-85
81	33	0.000000e+00
81	34	5.673443e-80
81	35	1.383334e-79
81	36	8.595513e-80
81	37	6.991033e-80
81	38	6.847491e-80
81	39	5.395031e-80
81	40	3.599123e-80
81	41	1.034715e-80
81	42	3.336723e-82
81	43	1.074735e-85
81	44	0.000000e+00
81	45	5.635592e-80
81	46	1.383191e-79
81	47	8.561813e-80
81	48	7.065880e-80
81	49	6.913180e-80
81	50	5.375320e-80
81	51	3.558054e-80
81	52	1.014840e-80
81	53	3.545703e-82
81	54	1.059705e-85
81	55	0.000000e+00
81	56	1.014047e-79
81	57	2.488656e-79
81	58	1.318390e-79
81	59	1.082879e-79
81	60	1.096366e-79
81	61	8.405265e-80
81	62	6.588146e-80
81	63	1.684558e-80
81	64	2.124104e-81
81	65	0.000000e+00
81	66	0.000000e+00
81	67	1.040489e-79
81	68	2.642007e-79
81	69	1.515918e-79
81	70	9.018450e-80
81	71	5.838426e-80
81	72	6.453173e-80
81	73	1.229007e-80
81	74	7.023700e-81
81	75	-4.309684e-83
81	76	0.000000e+00
81	77	0.000000e+00
81	78	5.552291e-80
81	79	1.450686e-79
81	80	1.235659e-79
81	81	1.240313e-79
81	82	9.271648e-80
81	83	8.552259e-80
81	84	7.919426e-80
81	85	3.037681e-80
81	86	2.580462e-81
81	87	0.000000e+00
81	88	0.000000e+00
81	89	4.642015e-80
81	90	1.105869e-79
81	91	1.159206e-79
81	92	9.091289e-80
81	93	6.546288e-80
81	94	6.497837e-80
81	95	5.304039e-80
81	96	2.267025e-80
81	97	2.622764e-81
81	98	0.000000e+00
81	99	0.000000e+00
81	100	0.000000e+00
82	0	0.000000e+00
82	1	5.253378e-80
82	2	1.338816e-79
82	3	8.679559e-80
82	4	7.438611e-80
82	5	7.361541e-80
82	6	5.745324e-80
82	7	3.784590e-80
82	8	1.064927e-80
82	9	3.727014e-82
82	10	3.787215e-85
82	11	0.000000e+00
82	12	5.216238e-80
82	13	1.341400e-79
82	14	8.683067e-80
82	15	7.533168e-80
82	16	7.430399e-80
82	17	5.737968e-80
82	18	3.774819e-80
82	19	1.055234e-80
82	20	3.928501e-82
82	21	9.430533e-86
82	22	0.000000e+00
82	23	5.364088e-80
82	24	1.361327e-79
82	25	8.802845e-80
82	26	7.498384e-80
82	27	7.420913e-80
82	28	5.811206e-80
82	29	3.842514e-80
82	30	1.082934e-80
82	31	3.684856e-82
82	32	1.032860e-85
82	33	0.000000e+00
82	34	5.359715e-80
82	35	1.345619e-79
82	36	8.723074e-80
82	37	7.329966e-80
82	38	7.268489e-80
82	39	5.759651e-80
82	40	3.813708e-80
82	41	1.083753e-80
82	42	3.436395e-82
82	43	1.098142e-85
82	44	0.000000e+00
82	45	5.285228e-80
82	46	1.345254e-79
82	47	8.708154e-80
82	48	7.437188e-80
82	49	7.353826e-80
82	50	5.741254e-80
82	51	3.790273e-80
82	52	1.067689e-80
82	53	3.716566e-82
82	54	1.012919e-85
82	55	0.000000e+00
82	56	9.432367e-80
82	57	2.377930e-79
82	58	1.249014e-79
82	59	1.051921e-79
82	60	1.128563e-79
82	61	8.894855e-80
82	62	7.229687e-80
82	63	2.011173e-80
82	64	2.523081e-81
82	65	0.000000e+00
82	66	0.000000e+00
82	67	9.431079e-80
82	68	2.713750e-79
82	69	1.529124e-79
82	70	9.334534e-80
82	71	6.083014e-80
82	72	6.725769e-80
82	73	1.003681e-80
82	74	5.769511e-81
82	75	-6.396372e-83
82	76	0.000000e+00
82	77	0.000000e+00
82	78	5.016320e-80
82	79	1.343270e-79
82	80	1.175132e-79
82	81	9.271648e-80
82	82	1.229517e-79
82	83	9.422245e-80
82	84	8.959087e-80
82	85	3.587309e-80
82	86	2.941222e-81
82	87	0.000000e+00
82	88	0.000000e+00
82	89	4.786315e-80
82	90	1.107617e-79
82	91	1.138552e-79
82	92	8.859882e-80
82	93	6.612458e-80
82	94	6.915794e-80
82	95	5.961122e-80
82	96	2.737591e-80
82	97	3.143129e-81
82	98	0.000000e+00
82	99	0.000000e+00
82	100	0.000000e+00
83	0	0.000000e+00
83	1	4.898689e-80
83	2	1.260659e-79
83	3	8.322468e-80
83	4	7.212395e-80
83	5	7.211061e-80
83	6	5.622495e-80
83	7	3.684781e-80
83	8	1.013830e-80
83	9	3.462106e-82
83	10	3.630013e-85
83	11	0.000000e+00
83	12	4.862208e-80
83	13	1.265211e-79
83	14	8.327355e-80
83	15	7.312887e-80
83	16	7.276044e-80
83	17	5.616054e-80
83	18	3.686194e-80
83	19	1.007858e-80
83	20	3.668072e-82
83	21	8.622245e-86
83	22	0.000000e+00
83	23	4.998343e-80
83	24	1.279889e-79
83	25	8.438151e-80
83	26	7.265047e-80
83	27	7.263499e-80
83	28	5.683950e-80
83	29	3.736509e-80
83	30	1.029770e-80
83	31	3.413911e-82
83	32	9.699521e-86
83	33	0.000000e+00
83	34	4.995502e-80
83	35	1.262504e-79
83	36	8.356904e-80
83	37	7.091428e-80
83	38	7.114702e-80
83	39	5.631164e-80
83	40	3.696397e-80
83	41	1.027378e-80
83	42	3.162211e-82
83	43	1.047395e-85
83	44	0.000000e+00
83	45	4.925410e-80
83	46	1.265597e-79
83	47	8.347712e-80
83	48	7.207841e-80
83	49	7.198153e-80
83	50	5.616419e-80
83	51	3.688404e-80
83	52	1.016183e-80
83	53	3.449644e-82
83	54	9.466998e-86
83	55	0.000000e+00
83	56	9.185292e-80
83	57	2.241726e-79
83	58	1.169185e-79
83	59	1.002125e-79
83	60	1.093605e-79
83	61	8.385083e-80
83	62	7.089330e-80
83	63	2.006009e-80
83	64	2.363859e-81
83	65	0.000000e+00
83	66	0.000000e+00
83	67	8.719849e-80
83	68	2.535099e-79
83	69	1.478951e-79
83	70	9.214354e-80
83	71	5.543060e-80
83	72	6.073098e-80
83	73	6.941641e-81
83	74	5.152960e-81
83	75	-8.036329e-83
83	76	0.000000e+00
83	77	0.000000e+00
83	78	4.694128e-80
83	79	1.284729e-79
83	80	1.073517e-79
83	81	8.552259e-80
83	82	9.422245e-80
83	83	1.163099e-79
83	84	8.637898e-80
83	85	3.479211e-80
83	86	2.833440e-81
83	87	0.000000e+00
83	88	0.000000e+00
83	89	4.291815e-80
83	90	1.011070e-79
83	91	1.076836e-79
83	92	8.414823e-80
83	93	6.246594e-80
83	94	6.678516e-80
83	95	5.894162e-80
83	96	2.721992e-80
83	97	3.005458e-81
83	98	0.000000e+00
83	99	0.000000e+00
83	100	0.000000e+00
84	0	0.000000e+00
84	1	4.943244e-80
84	2	1.222226e-79
84	3	7.876100e-80
84	4	6.790634e-80
84	5	6.523261e-80
84	6	5.148105e-80
84	7	3.376728e-80
84	8	1.001222e-80
84	9	3.143155e-82
84	10	3.376778e-85
84	11	0.000000e+00
84	12	4.913904e-80
84	13	1.229165e-79
84	14	7.898837e-80
84	15	6.904228e-80
84	16	6.605306e-80
84	17	5.159319e-80
84	18	3.383054e-80
84	19	1.000894e-80
84	20	3.357953e-82
84	21	9.741534e-86
84	22	0.000000e+00
84	23	5.036470e-80
84	24	1.239708e-79
84	25	7.972787e-80
84	26	6.833544e-80
84	27	6.569173e-80
84	28	5.200477e-80
84	29	3.422564e-80
84	30	1.012161e-80
84	31	3.069853e-82
84	32	9.239529e-86
84	33	0.000000e+00
84	34	5.021762e-80
84	35	1.219741e-79
84	36	7.873664e-80
84	37	6.650511e-80
84	38	6.410777e-80
84	39	5.136567e-80
84	40	3.380795e-80
84	41	1.003675e-80
84	42	2.807601e-82
84	43	8.923847e-86
84	44	0.000000e+00
84	45	4.965797e-80
84	46	1.226480e-79
84	47	7.892482e-80
84	48	6.785282e-80
84	49	6.514363e-80
84	50	5.143030e-80
84	51	3.380038e-80
84	52	1.000660e-80
84	53	3.114543e-82
84	54	9.313550e-86
84	55	0.000000e+00
84	56	9.194098e-80
84	57	2.311735e-79
84	58	1.193314e-79
84	59	9.594500e-80
84	60	1.076853e-79
84	61	8.940267e-80
84	62	7.490993e-80
84	63	2.204039e-80
84	64	2.629258e-81
84	65	0.000000e+00
84	66	0.000000e+00
84	67	9.163948e-80
84	68	2.677958e-79
84	69	1.464526e-79
84	70	8.892986e-80
84	71	5.478859e-80
84	72	6.564342e-80
84	73	1.565481e-80
84	74	6.716519e-81
84	75	-1.680909e-82
84	76	0.000000e+00
84	77	0.000000e+00
84	78	4.206090e-80
84	79	1.104020e-79
84	80	1.039097e-79
84	81	7.919426e-80
84	82	8.959087e-80
84	83	8.637898e-80
84	84	1.141849e-79
84	85	3.846474e-80
84	86	3.254058e-81
84	87	0.000000e+00
84	88	0.000000e+00
84	89	3.909967e-80
84	90	9.415159e-80
84	91	9.565091e-80
84	92	7.354533e-80
84	93	5.968397e-80
84	94	6.447639e-80
84	95	6.127705e-80
84	96	3.158463e-80
84	97	2.978028e-81
84	98	0.000000e+00
84	99	0.000000e+00
84	100	0.000000e+00
85	0	0.000000e+00
85	1	2.160107e-80
85	2	5.047159e-80
85	3	3.053306e-80
85	4	2.557428e-80
85	5	2.352931e-80
85	6	1.903558e-80
85	7	1.296337e-80
85	8	4.077545e-81
85	9	1.154373e-82
85	10	1.127522e-85
85	11	0.000000e+00
85	12	2.158502e-80
85	13	5.091412e-80
85	14	3.072941e-80
85	15	2.613777e-80
85	16	2.388495e-80
85	17	1.911102e-80
85	18	1.296127e-80
85	19	4.082633e-81
85	20	1.243440e-82
85	21	3.192328e-86
85	22	0.000000e+00
85	23	2.195880e-80
85	24	5.107642e-80
85	25	3.083517e-80
85	26	2.569941e-80
85	27	2.367931e-80
85	28	1.925210e-80
85	29	1.314646e-80
85	30	4.116349e-81
85	31	1.123261e-82
85	32	3.131532e-86
85	33	0.000000e+00
85	34	2.176905e-80
85	35	5.006016e-80
85	36	3.030927e-80
85	37	2.486943e-80
85	38	2.304207e-80
85	39	1.899452e-80
85	40	1.301329e-80
85	41	4.075054e-81
85	42	1.018141e-82
85	43	3.099959e-86
85	44	0.000000e+00
85	45	2.168265e-80
85	46	5.056992e-80
85	47	3.055026e-80
85	48	2.554701e-80
85	49	2.349459e-80
85	50	1.904783e-80
85	51	1.297631e-80
85	52	4.071201e-81
85	53	1.142282e-82
85	54	3.135473e-86
85	55	0.000000e+00
85	56	3.879948e-80
85	57	9.151084e-80
85	58	4.683605e-80
85	59	3.806372e-80
85	60	4.186459e-80
85	61	3.485684e-80
85	62	2.925253e-80
85	63	9.070857e-81
85	64	1.168859e-81
85	65	0.000000e+00
85	66	0.000000e+00
85	67	3.849505e-80
85	68	1.146550e-79
85	69	5.967305e-80
85	70	3.664252e-80
85	71	2.314627e-80
85	72	2.811276e-80
85	73	9.620649e-81
85	74	3.546013e-81
85	75	-7.609789e-83
85	76	0.000000e+00
85	77	0.000000e+00
85	78	2.007842e-80
85	79	4.940047e-80
85	80	4.164704e-80
85	81	3.037681e-80
85	82	3.587309e-80
85	83	3.479211e-80
85	84	3.846474e-80
85	85	2.268366e-80
85	86	1.372614e-81
85	87	0.000000e+00
85	88	0.000000e+00
85	89	2.237695e-80
85	90	4.635096e-80
85	91	4.132123e-80
85	92	2.865834e-80
85	93	2.435704e-80
85	94	2.622899e-80
85	95	2.629770e-80
85	96	1.527032e-80
85	97	1.445666e-81
85	98	0.000000e+00
85	99	0.000000e+00
85	100	0.000000e+00
86	0	0.000000e+00
86	1	1.549659e-81
86	2	4.286486e-81
86	3	2.945098e-81
86	4	2.541355e-81
86	5	2.595262e-81
86	6	2.092350e-81
86	7	1.326874e-81
86	8	4.516494e-82
86	9	1.774006e-83
86	10	2.288811e-86
86	11	0.000000e+00
86	12	1.536730e-81
86	13	4.315752e-81
86	14	2.964300e-81
86	15	2.599379e-81
86	16	2.634068e-81
86	17	2.083672e-81
86	18	1.333170e-81
86	19	4.469092e-82
86	20	1.829359e-83
86	21	6.621209e-87
86	22	0.000000e+00
86	23	1.579570e-81
86	24	4.354369e-81
86	25	2.982439e-81
86	26	2.545373e-81
86	27	2.606936e-81
86	28	2.119419e-81
86	29	1.343109e-81
86	30	4.562824e-82
86	31	1.718118e-83
86	32	6.520459e-87
86	33	0.000000e+00
86	34	1.578798e-81
86	35	4.279958e-81
86	36	2.935573e-81
86	37	2.459250e-81
86	38	2.535829e-81
86	39	2.107225e-81
86	40	1.322180e-81
86	41	4.571296e-82
86	42	1.614819e-83
86	43	6.472592e-87
86	44	0.000000e+00
86	45	1.556683e-81
86	46	4.307643e-81
86	47	2.954697e-81
86	48	2.533426e-81
86	49	2.587409e-81
86	50	2.092937e-81
86	51	1.327636e-81
86	52	4.504237e-82
86	53	1.733489e-83
86	54	6.523584e-87
86	55	0.000000e+00
86	56	3.075931e-81
86	57	8.145747e-81
86	58	4.453096e-81
86	59	3.191717e-81
86	60	3.855692e-81
86	61	3.373569e-81
86	62	3.197419e-81
86	63	1.034122e-81
86	64	1.503445e-82
86	65	0.000000e+00
86	66	0.000000e+00
86	67	3.769661e-81
86	68	9.623109e-81
86	69	4.309638e-81
86	70	2.136223e-81
86	71	9.919649e-82
86	72	1.426722e-81
86	73	-2.214143e-82
86	74	-2.246791e-82
86	75	-6.590185e-84
86	76	0.000000e+00
86	77	0.000000e+00
86	78	1.082716e-81
86	79	3.183719e-81
86	80	3.518710e-81
86	81	2.580462e-81
86	82	2.941222e-81
86	83	2.833440e-81
86	84	3.254058e-81
86	85	1.372614e-81
86	86	3.673790e-82
86	87	0.000000e+00
86	88	0.000000e+00
86	89	1.279680e-81
86	90	3.133945e-81
86	91	3.212656e-81
86	92	2.598819e-81
86	93	1.856318e-81
86	94	1.760542e-81
86	95	1.728568e-81
86	96	8.885192e-82
86	97	1.394459e-82
86	98	0.000000e+00
86	99	0.000000e+00
86	100	0.000000e+00
87	0	0.000000e+00
87	1	0.000000e+00
87	2	0.000000e+00
87	3	0.000000e+00
87	4	0.000000e+00
87	5	0.000000e+00
87	6	0.000000e+00
87	7	0.000000e+00
87	8	0.000000e+00
87	9	0.000000e+00
87	10	0.000000e+00
87	11	0.000000e+00
87	12	0.000000e+00
87	13	0.000000e+00
87	14	0.000000e+00
87	15	0.000000e+00
87	16	0.000000e+00
87	17	0.000000e+00
87	18	0.000000e+00
87	19	0.000000e+00
87	20	0.000000e+00
87	21	0.000000e+00
87	22	0.000000e+00
87	23	0.000000e+00
87	24	0.000000e+00
87	25	0.000000e+00
87	26	0.000000e+00
87	27	0.000000e+00
87	28	0.000000e+00
87	29	0.000000e+00
87	30	0.000000e+00
87	31	0.000000e+00
87	32	0.000000e+00
87	33	0.000000e+00
87	34	0.000000e+00
87	35	0.000000e+00
87	36	0.000000e+00
87	37	0.000000e+00
87	38	0.000000e+00
87	39	0.000000e+00
87	40	0.000000e+00
87	41	0.000000e+00
87	42	0.000000e+00
87	43	0.000000e+00
87	44	0.000000e+00
87	45	0.000000e+00
87	46	0.000000e+00
87	47	0.000000e+00
87	48	0.000000e+00
87	49	0.000000e+00
87	50	0.000000e+00
87	51	0.000000e+00
87	52	0.000000e+00
87	53	0.000000e+00
87	54	0.000000e+00
87	55	0.000000e+00
87	56	0.000000e+00
87	57	0.000000e+00
87	58	0.000000e+00
87	59	0.000000e+00
87	60	0.000000e+00
87	61	0.000000e+00
87	62	0.000000e+00
87	63	0.000000e+00
87	64	0.000000e+00
87	65	0.000000e+00
87	66	0.000000e+00
87	67	0.000000e+00
87	68	0.000000e+00
87	69	0.000000e+00
87	70	0.000000e+00
87	71	0.000000e+00
87	72	0.000000e+00
87	73	0.000000e+00
87	74	0.000000e+00
87	75	0.000000e+00
87	76	0.000000e+00
87	77	0.000000e+00
87	78	0.000000e+00
87	79	0.000000e+00
87	80	0.000000e+00
87	81	0.000000e+00
87	82	0.000000e+00
87	83	0.000000e+00
87	84	0.000000e+00
87	85	0.000000e+00
87	86	0.000000e+00
87	87	0.000000e+00
87	88	0.000000e+00
87	89	0.000000e+00
87	90	0.000000e+00
87	91	0.000000e+00
87	92	0.000000e+00
87	93	0.000000e+00
87	94	0.000000e+00
87	95	0.000000e+00
87	96	0.000000e+00
87	97	0.000000e+00
87	98	0.000000e+00
87	99	0.000000e+00
87	100	0.000000e+00
88	0	0.000000e+00
88	1	0.000000e+00
88	2	0.000000e+00
88	3	0.000000e+00
88	4	0.000000e+00
88	5	0.000000e+00
88	6	0.000000e+00
88	7	0.000000e+00
88	8	0.000000e+00
88	9	0.000000e+00
88	10	0.000000e+00
88	11	0.000000e+00
88	12	0.000000e+00
88	13	0.000000e+00
88	14	0.000000e+00
88	15	0.000000e+00
88	16	0.000000e+00
88	17	0.000000e+00
88	18	0.000000e+00
88	19	0.000000e+00
88	20	0.000000e+00
88	21	0.000000e+00
88	22	0.000000e+00
88	23	0.000000e+00
88	24	0.000000e+00
88	25	0.000000e+00
88	26	0.000000e+00
88	27	0.000000e+00
88	28	0.000000e+00
88	29	0.000000e+00
88	30	0.000000e+00
88	31	0.000000e+00
88	32	0.000000e+00
88	33	0.000000e+00
88	34	0.000000e+00
88	35	0.000000e+00
88	36	0.000000e+00
88	37	0.000000e+00
88	38	0.000000e+00
88	39	0.000000e+00
88	40	0.000000e+00
88	41	0.000000e+00
88	42	0.000000e+00
88	43	0.000000e+00
88	44	0.000000e+00
88	45	0.000000e+00
88	46	0.000000e+00
88	47	0.000000e+00
88	48	0.000000e+00
88	49	0.000000e+00
88	50	0.000000e+00
88	51	0.000000e+00
88	52	0.000000e+00
88	53	0.000000e+00
88	54	0.000000e+00
88	55	0.000000e+00
88	56	0.000000e+00
88	57	0.000000e+00
88	58	0.000000e+00
88	59	0.000000e+00
88	60	0.000000e+00
88	61	0.000000e+00
88	62	0.000000e+00
88	63	0.000000e+00
88	64	0.000000e+00
88	65	0.000000e+00
88	66	0.000000e+00
88	67	0.000000e+00
88	68	0.000000e+00
88	69	0.000000e+00
88	70	0.000000e+00
88	71	0.000000e+00
88	72	0.000000e+00
88	73	0.000000e+00
88	74	0.000000e+00
88	75	0.000000e+00
88	76	0.000000e+00
88	77	0.000000e+00
88	78	0.000000e+00
88	79	0.000000e+00
88	80	0.000000e+00
88	81	0.000000e+00
88	82	0.000000e+00
88	83	0.000000e+00
88	84	0.000000e+00
88	85	0.000000e+00
88	86	0.000000e+00
88	87	0.000000e+00
88	88	0.000000e+00
88	89	0.000000e+00
88	90	0.000000e+00
88	91	0.000000e+00
88	92	0.000000e+00
88	93	0.000000e+00
88	94	0.000000e+00
88	95	0.000000e+00
88	96	0.000000e+00
88	97	0.000000e+00
88	98	0.000000e+00
88	99	0.000000e+00
88	100	0.000000e+00
89	0	0.000000e+00
89	1	3.821253e-80
89	2	8.213466e-80
89	3	4.453882e-80
89	4	3.339575e-80
89	5	2.976645e-80
89	6	2.390459e-80
89	7	1.672066e-80
89	8	5.337487e-81
89	9	1.623411e-82
89	10	1.402640e-85
89	11	0.000000e+00
89	12	3.835455e-80
89	13	8.268369e-80
89	14	4.489836e-80
89	15	3.393910e-80
89	16	3.016827e-80
89	17	2.395262e-80
89	18	1.651042e-80
89	19	5.283821e-81
89	20	1.709502e-82
89	21	4.871683e-86
89	22	0.000000e+00
89	23	3.884228e-80
89	24	8.330813e-80
89	25	4.496630e-80
89	26	3.369557e-80
89	27	3.006052e-80
89	28	2.422149e-80
89	29	1.703986e-80
89	30	5.429806e-81
89	31	1.620596e-82
89	32	5.124550e-86
89	33	0.000000e+00
89	34	3.835062e-80
89	35	8.188949e-80
89	36	4.414462e-80
89	37	3.281410e-80
89	38	2.933415e-80
89	39	2.394211e-80
89	40	1.708587e-80
89	41	5.436630e-81
89	42	1.531519e-82
89	43	5.315589e-86
89	44	0.000000e+00
89	45	3.838621e-80
89	46	8.240481e-80
89	47	4.456164e-80
89	48	3.342705e-80
89	49	2.979768e-80
89	50	2.394577e-80
89	51	1.676284e-80
89	52	5.347901e-81
89	53	1.628775e-82
89	54	5.062925e-86
89	55	0.000000e+00
89	56	5.927093e-80
89	57	1.199734e-79
89	58	6.151591e-80
89	59	5.286551e-80
89	60	4.853197e-80
89	61	3.347035e-80
89	62	2.446291e-80
89	63	7.866845e-81
89	64	1.244479e-81
89	65	0.000000e+00
89	66	0.000000e+00
89	67	5.970821e-80
89	68	1.358375e-79
89	69	7.622292e-80
89	70	4.445853e-80
89	71	3.306799e-80
89	72	3.525064e-80
89	73	1.399657e-80
89	74	5.027493e-81
89	75	-8.856403e-83
89	76	0.000000e+00
89	77	0.000000e+00
89	78	4.442532e-80
89	79	1.024655e-79
89	80	6.593719e-80
89	81	4.642015e-80
89	82	4.786315e-80
89	83	4.291815e-80
89	84	3.909967e-80
89	85	2.237695e-80
89	86	1.279680e-81
89	87	0.000000e+00
89	88	0.000000e+00
89	89	7.152099e-80
89	90	9.729479e-80
89	91	7.449779e-80
89	92	4.832258e-80
89	93	3.539337e-80
89	94	3.608545e-80
89	95	3.066089e-80
89	96	1.635634e-80
89	97	2.109590e-81
89	98	0.000000e+00
89	99	0.000000e+00
89	100	0.000000e+00
90	0	0.000000e+00
90	1	8.130074e-80
90	2	1.818721e-79
90	3	1.019049e-79
90	4	7.648562e-80
90	5	7.132383e-80
90	6	5.694279e-80
90	7	3.902864e-80
90	8	1.217966e-80
90	9	3.948151e-82
90	10	3.762874e-85
90	11	0.000000e+00
90	12	8.118084e-80
90	13	1.823145e-79
90	14	1.020504e-79
90	15	7.737488e-80
90	16	7.201224e-80
90	17	5.691068e-80
90	18	3.859263e-80
90	19	1.205144e-80
90	20	4.153634e-82
90	21	1.261631e-85
90	22	0.000000e+00
90	23	8.279048e-80
90	24	1.848506e-79
90	25	1.032090e-79
90	26	7.726417e-80
90	27	7.207112e-80
90	28	5.770101e-80
90	29	3.975721e-80
90	30	1.239318e-80
90	31	3.939451e-82
90	32	1.326128e-85
90	33	0.000000e+00
90	34	8.221789e-80
90	35	1.825682e-79
90	36	1.021028e-79
90	37	7.562498e-80
90	38	7.060903e-80
90	39	5.716413e-80
90	40	3.981512e-80
90	41	1.241364e-80
90	42	3.725432e-82
90	43	1.374927e-85
90	44	0.000000e+00
90	45	8.171491e-80
90	46	1.826533e-79
90	47	1.021119e-79
90	48	7.657580e-80
90	49	7.138417e-80
90	50	5.699714e-80
90	51	3.913256e-80
90	52	1.220778e-80
90	53	3.959602e-82
90	54	1.310356e-85
90	55	0.000000e+00
90	56	1.301840e-79
90	57	2.889921e-79
90	58	1.512043e-79
90	59	1.231156e-79
90	60	1.168126e-79
90	61	8.700332e-80
90	62	6.524824e-80
90	63	1.890836e-80
90	64	2.872037e-81
90	65	0.000000e+00
90	66	0.000000e+00
90	67	1.332196e-79
90	68	3.368150e-79
90	69	1.857023e-79
90	70	1.010752e-79
90	71	7.019901e-80
90	72	7.934263e-80
90	73	2.746606e-80
90	74	9.667394e-81
90	75	-1.832969e-82
90	76	0.000000e+00
90	77	0.000000e+00
90	78	8.783625e-80
90	79	2.127499e-79
90	80	1.548411e-79
90	81	1.105869e-79
90	82	1.107617e-79
90	83	1.011070e-79
90	84	9.415159e-80
90	85	4.635096e-80
90	86	3.133945e-81
90	87	0.000000e+00
90	88	0.000000e+00
90	89	9.729479e-80
90	90	2.337506e-79
90	91	1.673537e-79
90	92	1.161803e-79
90	93	8.057287e-80
90	94	8.286973e-80
90	95	6.679626e-80
90	96	3.362170e-80
90	97	4.240798e-81
90	98	0.000000e+00
90	99	0.000000e+00
90	100	0.000000e+00
91	0	0.000000e+00
91	1	7.411206e-80
91	2	1.764606e-79
91	3	1.037161e-79
91	4	8.128554e-80
91	5	7.992353e-80
91	6	6.262662e-80
91	7	4.175188e-80
91	8	1.158345e-80
91	9	3.985639e-82
91	10	4.020591e-85
91	11	0.000000e+00
91	12	7.385807e-80
91	13	1.769292e-79
91	14	1.035907e-79
91	15	8.207037e-80
91	16	8.034040e-80
91	17	6.243807e-80
91	18	4.139410e-80
91	19	1.144830e-80
91	20	4.206699e-82
91	21	1.131807e-85
91	22	0.000000e+00
91	23	7.556161e-80
91	24	1.793512e-79
91	25	1.051818e-79
91	26	8.211512e-80
91	27	8.074196e-80
91	28	6.344819e-80
91	29	4.247145e-80
91	30	1.179093e-80
91	31	3.967910e-82
91	32	1.271273e-85
91	33	0.000000e+00
91	34	7.521559e-80
91	35	1.771129e-79
91	36	1.043784e-79
91	37	8.053334e-80
91	38	7.945255e-80
91	39	6.298132e-80
91	40	4.241417e-80
91	41	1.182477e-80
91	42	3.732577e-82
91	43	1.371582e-85
91	44	0.000000e+00
91	45	7.453832e-80
91	46	1.772525e-79
91	47	1.040118e-79
91	48	8.135329e-80
91	49	7.991097e-80
91	50	6.264052e-80
91	51	4.183929e-80
91	52	1.161473e-80
91	53	3.992647e-82
91	54	1.241137e-85
91	55	0.000000e+00
91	56	1.282504e-79
91	57	2.981756e-79
91	58	1.582899e-79
91	59	1.307975e-79
91	60	1.284613e-79
91	61	9.725070e-80
91	62	7.630591e-80
91	63	1.970385e-80
91	64	2.681405e-81
91	65	0.000000e+00
91	66	0.000000e+00
91	67	1.289883e-79
91	68	3.427371e-79
91	69	1.924168e-79
91	70	1.099224e-79
91	71	6.843298e-80
91	72	7.443053e-80
91	73	2.151150e-80
91	74	7.403694e-81
91	75	-9.693972e-83
91	76	0.000000e+00
91	77	0.000000e+00
91	78	7.750668e-80
91	79	2.045440e-79
91	80	1.557297e-79
91	81	1.159206e-79
91	82	1.138552e-79
91	83	1.076836e-79
91	84	9.565091e-80
91	85	4.132123e-80
91	86	3.212656e-81
91	87	0.000000e+00
91	88	0.000000e+00
91	89	7.449779e-80
91	90	1.673537e-79
91	91	2.007074e-79
91	92	1.237128e-79
91	93	8.302544e-80
91	94	8.504575e-80
91	95	6.917944e-80
91	96	3.068669e-80
91	97	3.782760e-81
91	98	0.000000e+00
91	99	0.000000e+00
91	100	0.000000e+00
92	0	0.000000e+00
92	1	5.093297e-80
92	2	1.272798e-79
92	3	7.875358e-80
92	4	6.430657e-80
92	5	6.599705e-80
92	6	5.085668e-80
92	7	3.263118e-80
92	8	8.097450e-81
92	9	2.992585e-82
92	10	3.211792e-85
92	11	0.000000e+00
92	12	5.089425e-80
92	13	1.280251e-79
92	14	7.868832e-80
92	15	6.489955e-80
92	16	6.641502e-80
92	17	5.064976e-80
92	18	3.240166e-80
92	19	8.020634e-81
92	20	3.159497e-82
92	21	8.460546e-86
92	22	0.000000e+00
92	23	5.185369e-80
92	24	1.292753e-79
92	25	7.993102e-80
92	26	6.496791e-80
92	27	6.661365e-80
92	28	5.145028e-80
92	29	3.317311e-80
92	30	8.230312e-81
92	31	2.973158e-82
92	32	9.545458e-86
92	33	0.000000e+00
92	34	5.145691e-80
92	35	1.272299e-79
92	36	7.932208e-80
92	37	6.373884e-80
92	38	6.548064e-80
92	39	5.108812e-80
92	40	3.307646e-80
92	41	8.236519e-81
92	42	2.789064e-82
92	43	1.032453e-85
92	44	0.000000e+00
92	45	5.118725e-80
92	46	1.278871e-79
92	47	7.904466e-80
92	48	6.435434e-80
92	49	6.595536e-80
92	50	5.079058e-80
92	51	3.269209e-80
92	52	8.114452e-81
92	53	2.993478e-82
92	54	9.311918e-86
92	55	0.000000e+00
92	56	8.962737e-80
92	57	2.159829e-79
92	58	1.149873e-79
92	59	9.801102e-80
92	60	9.830144e-80
92	61	7.583126e-80
92	62	6.187190e-80
92	63	1.515358e-80
92	64	2.051607e-81
92	65	0.000000e+00
92	66	0.000000e+00
92	67	9.039019e-80
92	68	2.359806e-79
92	69	1.391875e-79
92	70	8.054609e-80
92	71	4.845821e-80
92	72	5.236613e-80
92	73	9.373955e-81
92	74	3.441075e-81
92	75	-6.125937e-83
92	76	0.000000e+00
92	77	0.000000e+00
92	78	5.370145e-80
92	79	1.463672e-79
92	80	1.137064e-79
92	81	9.091289e-80
92	82	8.859882e-80
92	83	8.414823e-80
92	84	7.354533e-80
92	85	2.865834e-80
92	86	2.598819e-81
92	87	0.000000e+00
92	88	0.000000e+00
92	89	4.832258e-80
92	90	1.161803e-79
92	91	1.237128e-79
92	92	1.259938e-79
92	93	6.412340e-80
92	94	6.810975e-80
92	95	5.594533e-80
92	96	2.167211e-80
92	97	2.743926e-81
92	98	0.000000e+00
92	99	0.000000e+00
92	100	0.000000e+00
93	0	0.000000e+00
93	1	3.825093e-80
93	2	9.588599e-80
93	3	6.079376e-80
93	4	5.128248e-80
93	5	4.921967e-80
93	6	3.783889e-80
93	7	2.480396e-80
93	8	6.694980e-81
93	9	2.217434e-82
93	10	2.283809e-85
93	11	0.000000e+00
93	12	3.838959e-80
93	13	9.662110e-80
93	14	6.105216e-80
93	15	5.194900e-80
93	16	4.968141e-80
93	17	3.792319e-80
93	18	2.474540e-80
93	19	6.635318e-81
93	20	2.384719e-82
93	21	7.070198e-86
93	22	0.000000e+00
93	23	3.891151e-80
93	24	9.739440e-80
93	25	6.153174e-80
93	26	5.174714e-80
93	27	4.964888e-80
93	28	3.826229e-80
93	29	2.518642e-80
93	30	6.800330e-81
93	31	2.194059e-82
93	32	6.985939e-86
93	33	0.000000e+00
93	34	3.843436e-80
93	35	9.570043e-80
93	36	6.069730e-80
93	37	5.056832e-80
93	38	4.864941e-80
93	39	3.777459e-80
93	40	2.498743e-80
93	41	6.804487e-81
93	42	2.018316e-82
93	43	6.950683e-86
93	44	0.000000e+00
93	45	3.844758e-80
93	46	9.635404e-80
93	47	6.092302e-80
93	48	5.130883e-80
93	49	4.919012e-80
93	50	3.782789e-80
93	51	2.484411e-80
93	52	6.703841e-81
93	53	2.220360e-82
93	54	6.984867e-86
93	55	0.000000e+00
93	56	7.004377e-80
93	57	1.736512e-79
93	58	9.275975e-80
93	59	8.038868e-80
93	60	8.274815e-80
93	61	6.317239e-80
93	62	4.980394e-80
93	63	1.286120e-80
93	64	1.412365e-81
93	65	0.000000e+00
93	66	0.000000e+00
93	67	7.309692e-80
93	68	1.865932e-79
93	69	1.102607e-79
93	70	7.153414e-80
93	71	4.706487e-80
93	72	4.824618e-80
93	73	1.727965e-80
93	74	6.510720e-81
93	75	-9.738860e-83
93	76	0.000000e+00
93	77	0.000000e+00
93	78	3.905425e-80
93	79	9.935719e-80
93	80	8.478573e-80
93	81	6.546288e-80
93	82	6.612458e-80
93	83	6.246594e-80
93	84	5.968397e-80
93	85	2.435704e-80
93	86	1.856318e-81
93	87	0.000000e+00
93	88	0.000000e+00
93	89	3.539337e-80
93	90	8.057287e-80
93	91	8.302544e-80
93	92	6.412340e-80
93	93	7.472476e-80
93	94	5.127030e-80
93	95	4.595666e-80
93	96	2.066853e-80
93	97	2.217234e-81
93	98	0.000000e+00
93	99	0.000000e+00
93	100	0.000000e+00
94	0	0.000000e+00
94	1	3.570817e-80
94	2	8.725758e-80
94	3	5.601388e-80
94	4	5.035546e-80
94	5	4.963772e-80
94	6	3.808287e-80
94	7	2.446228e-80
94	8	5.838646e-81
94	9	1.667536e-82
94	10	1.582428e-85
94	11	0.000000e+00
94	12	3.575709e-80
94	13	8.823163e-80
94	14	5.626618e-80
94	15	5.086593e-80
94	16	5.023186e-80
94	17	3.823261e-80
94	18	2.448799e-80
94	19	5.889072e-81
94	20	1.845274e-82
94	21	3.271803e-86
94	22	0.000000e+00
94	23	3.626965e-80
94	24	8.833451e-80
94	25	5.666646e-80
94	26	5.082393e-80
94	27	5.002188e-80
94	28	3.839148e-80
94	29	2.482347e-80
94	30	5.894200e-81
94	31	1.639702e-82
94	32	3.982663e-86
94	33	0.000000e+00
94	34	3.589470e-80
94	35	8.639824e-80
94	36	5.589187e-80
94	37	4.981662e-80
94	38	4.889861e-80
94	39	3.781640e-80
94	40	2.455001e-80
94	41	5.792439e-81
94	42	1.458587e-82
94	43	4.485535e-86
94	44	0.000000e+00
94	45	3.583590e-80
94	46	8.753497e-80
94	47	5.612087e-80
94	48	5.035849e-80
94	49	4.959794e-80
94	50	3.798054e-80
94	51	2.450287e-80
94	52	5.836548e-81
94	53	1.672259e-82
94	54	3.835398e-86
94	55	0.000000e+00
94	56	6.435354e-80
94	57	1.560264e-79
94	58	8.027913e-80
94	59	7.419198e-80
94	60	7.786469e-80
94	61	6.463335e-80
94	62	4.991727e-80
94	63	1.210303e-80
94	64	1.616107e-81
94	65	0.000000e+00
94	66	0.000000e+00
94	67	5.852959e-80
94	68	1.659069e-79
94	69	1.030373e-79
94	70	6.712388e-80
94	71	4.293611e-80
94	72	5.061891e-80
94	73	1.420066e-80
94	74	7.288677e-81
94	75	-7.623731e-83
94	76	0.000000e+00
94	77	0.000000e+00
94	78	3.889664e-80
94	79	9.945897e-80
94	80	7.628059e-80
94	81	6.497837e-80
94	82	6.915794e-80
94	83	6.678516e-80
94	84	6.447639e-80
94	85	2.622899e-80
94	86	1.760542e-81
94	87	0.000000e+00
94	88	0.000000e+00
94	89	3.608545e-80
94	90	8.286973e-80
94	91	8.504575e-80
94	92	6.810975e-80
94	93	5.127030e-80
94	94	8.987698e-80
94	95	5.585920e-80
94	96	2.483411e-80
94	97	2.073949e-81
94	98	0.000000e+00
94	99	0.000000e+00
94	100	0.000000e+00
95	0	0.000000e+00
95	1	3.308019e-80
95	2	7.846886e-80
95	3	4.822309e-80
95	4	4.300528e-80
95	5	4.082331e-80
95	6	3.121614e-80
95	7	2.019004e-80
95	8	4.241428e-81
95	9	9.144532e-83
95	10	6.566799e-86
95	11	0.000000e+00
95	12	3.355465e-80
95	13	8.003447e-80
95	14	4.888585e-80
95	15	4.380618e-80
95	16	4.143846e-80
95	17	3.146938e-80
95	18	2.027207e-80
95	19	4.351271e-81
95	20	1.098089e-82
95	21	2.699878e-87
95	22	0.000000e+00
95	23	3.341454e-80
95	24	7.906676e-80
95	25	4.853726e-80
95	26	4.333907e-80
95	27	4.110212e-80
95	28	3.143157e-80
95	29	2.045767e-80
95	30	4.247224e-81
95	31	8.763388e-83
95	32	7.039102e-87
95	33	0.000000e+00
95	34	3.257542e-80
95	35	7.655286e-80
95	36	4.736086e-80
95	37	4.210160e-80
95	38	4.004487e-80
95	39	3.083413e-80
95	40	2.016390e-80
95	41	4.101214e-81
95	42	6.958677e-83
95	43	1.005049e-86
95	44	0.000000e+00
95	45	3.312633e-80
95	46	7.854895e-80
95	47	4.819322e-80
95	48	4.301000e-80
95	49	4.077824e-80
95	50	3.113800e-80
95	51	2.020955e-80
95	52	4.225620e-81
95	53	9.158744e-83
95	54	6.184352e-87
95	55	0.000000e+00
95	56	5.944503e-80
95	57	1.382361e-79
95	58	6.823600e-80
95	59	6.404312e-80
95	60	6.988459e-80
95	61	5.985179e-80
95	62	4.865264e-80
95	63	1.195672e-80
95	64	1.305561e-81
95	65	0.000000e+00
95	66	0.000000e+00
95	67	5.311664e-80
95	68	1.464105e-79
95	69	9.004992e-80
95	70	6.506094e-80
95	71	3.995341e-80
95	72	4.637725e-80
95	73	2.025894e-80
95	74	8.158129e-81
95	75	-9.023476e-83
95	76	0.000000e+00
95	77	0.000000e+00
95	78	3.485432e-80
95	79	8.547021e-80
95	80	6.297348e-80
95	81	5.304039e-80
95	82	5.961122e-80
95	83	5.894162e-80
95	84	6.127705e-80
95	85	2.629770e-80
95	86	1.728568e-81
95	87	0.000000e+00
95	88	0.000000e+00
95	89	3.066089e-80
95	90	6.679626e-80
95	91	6.917944e-80
95	92	5.594533e-80
95	93	4.595666e-80
95	94	5.585920e-80
95	95	7.876568e-80
95	96	2.798807e-80
95	97	2.055016e-81
95	98	0.000000e+00
95	99	0.000000e+00
95	100	0.000000e+00
96	0	0.000000e+00
96	1	1.708477e-80
96	2	3.661497e-80
96	3	2.065866e-80
96	4	1.802398e-80
96	5	1.564429e-80
96	6	1.265604e-80
96	7	8.907317e-81
96	8	2.393938e-81
96	9	3.892842e-83
96	10	1.225127e-86
96	11	0.000000e+00
96	12	1.729089e-80
96	13	3.731124e-80
96	14	2.095836e-80
96	15	1.849724e-80
96	16	1.594478e-80
96	17	1.282503e-80
96	18	8.923757e-81
96	19	2.461562e-81
96	20	4.890365e-83
96	21	2.538535e-88
96	22	0.000000e+00
96	23	1.724345e-80
96	24	3.679219e-80
96	25	2.074970e-80
96	26	1.811851e-80
96	27	1.573187e-80
96	28	1.274836e-80
96	29	9.035603e-81
96	30	2.390078e-81
96	31	3.653840e-83
96	32	-2.066234e-87
96	33	0.000000e+00
96	34	1.684411e-80
96	35	3.562451e-80
96	36	2.019462e-80
96	37	1.746106e-80
96	38	1.524993e-80
96	39	1.245207e-80
96	40	8.931032e-81
96	41	2.300473e-81
96	42	2.685366e-83
96	43	-3.673588e-87
96	44	0.000000e+00
96	45	1.709361e-80
96	46	3.655480e-80
96	47	2.060593e-80
96	48	1.801505e-80
96	49	1.562230e-80
96	50	1.264639e-80
96	51	8.922236e-81
96	52	2.380229e-81
96	53	3.881067e-83
96	54	-1.611469e-87
96	55	0.000000e+00
96	56	3.077250e-80
96	57	6.829756e-80
96	58	3.267673e-80
96	59	2.865638e-80
96	60	3.166388e-80
96	61	2.884113e-80
96	62	2.261254e-80
96	63	5.822909e-81
96	64	7.351376e-82
96	65	0.000000e+00
96	66	0.000000e+00
96	67	2.680025e-80
96	68	8.370059e-80
96	69	4.599853e-80
96	70	3.342641e-80
96	71	2.209298e-80
96	72	2.741128e-80
96	73	1.476791e-80
96	74	6.009777e-81
96	75	-5.800362e-83
96	76	0.000000e+00
96	77	0.000000e+00
96	78	1.702827e-80
96	79	3.920288e-80
96	80	2.915505e-80
96	81	2.267025e-80
96	82	2.737591e-80
96	83	2.721992e-80
96	84	3.158463e-80
96	85	1.527032e-80
96	86	8.885192e-82
96	87	0.000000e+00
96	88	0.000000e+00
96	89	1.635634e-80
96	90	3.362170e-80
96	91	3.068669e-80
96	92	2.167211e-80
96	93	2.066853e-80
96	94	2.483411e-80
96	95	2.798807e-80
96	96	2.175234e-80
96	97	1.006153e-81
96	98	0.000000e+00
96	99	0.000000e+00
96	100	0.000000e+00
97	0	0.000000e+00
97	1	1.584264e-81
97	2	4.194480e-81
97	3	2.631445e-81
97	4	2.035128e-81
97	5	1.886104e-81
97	6	1.520587e-81
97	7	9.734825e-82
97	8	3.147391e-82
97	9	1.379582e-83
97	10	1.697775e-86
97	11	0.000000e+00
97	12	1.611165e-81
97	13	4.242546e-81
97	14	2.677497e-81
97	15	2.104374e-81
97	16	1.936257e-81
97	17	1.534739e-81
97	18	9.804713e-82
97	19	3.116722e-82
97	20	1.456317e-83
97	21	3.794506e-87
97	22	0.000000e+00
97	23	1.592054e-81
97	24	4.244137e-81
97	25	2.644243e-81
97	26	2.028911e-81
97	27	1.888166e-81
97	28	1.536416e-81
97	29	9.840257e-82
97	30	3.183602e-82
97	31	1.351342e-83
97	32	5.002834e-87
97	33	0.000000e+00
97	34	1.545570e-81
97	35	4.150394e-81
97	36	2.569800e-81
97	37	1.936319e-81
97	38	1.814912e-81
97	39	1.506880e-81
97	40	9.646332e-82
97	41	3.188890e-82
97	42	1.257644e-83
97	43	5.852078e-87
97	44	0.000000e+00
97	45	1.581009e-81
97	46	4.205468e-81
97	47	2.628311e-81
97	48	2.025648e-81
97	49	1.879788e-81
97	50	1.522154e-81
97	51	9.730919e-82
97	52	3.141545e-82
97	53	1.365643e-83
97	54	4.756768e-87
97	55	0.000000e+00
97	56	3.267030e-81
97	57	8.393401e-81
97	58	4.360591e-81
97	59	3.360177e-81
97	60	3.751123e-81
97	61	3.322909e-81
97	62	3.060932e-81
97	63	1.010727e-81
97	64	1.189786e-82
97	65	0.000000e+00
97	66	0.000000e+00
97	67	3.593832e-81
97	68	9.925180e-81
97	69	4.616253e-81
97	70	2.264472e-81
97	71	1.842985e-81
97	72	1.862064e-81
97	73	4.706317e-82
97	74	-1.052640e-82
97	75	-7.978902e-84
97	76	0.000000e+00
97	77	0.000000e+00
97	78	1.714156e-81
97	79	4.014027e-81
97	80	3.857210e-81
97	81	2.622764e-81
97	82	3.143129e-81
97	83	3.005458e-81
97	84	2.978028e-81
97	85	1.445666e-81
97	86	1.394459e-82
97	87	0.000000e+00
97	88	0.000000e+00
97	89	2.109590e-81
97	90	4.240798e-81
97	91	3.782760e-81
97	92	2.743926e-81
97	93	2.217234e-81
97	94	2.073949e-81
97	95	2.055016e-81
97	96	1.006153e-81
97	97	1.029306e-81
97	98	0.000000e+00
97	99	0.000000e+00
97	100	0.000000e+00
98	0	0.000000e+00
98	1	0.000000e+00
98	2	0.000000e+00
98	3	0.000000e+00
98	4	0.000000e+00
98	5	0.000000e+00
98	6	0.000000e+00
98	7	0.000000e+00
98	8	0.000000e+00
98	9	0.000000e+00
98	10	0.000000e+00
98	11	0.000000e+00
98	12	0.000000e+00
98	13	0.000000e+00
98	14	0.000000e+00
98	15	0.000000e+00
98	16	0.000000e+00
98	17	0.000000e+00
98	18	0.000000e+00
98	19	0.000000e+00
98	20	0.000000e+00
98	21	0.000000e+00
98	22	0.000000e+00
98	23	0.000000e+00
98	24	0.000000e+00
98	25	0.000000e+00
98	26	0.000000e+00
98	27	0.000000e+00
98	28	0.000000e+00
98	29	0.000000e+00
98	30	0.000000e+00
98	31	0.000000e+00
98	32	0.000000e+00
98	33	0.000000e+00
98	34	0.000000e+00
98	35	0.000000e+00
98	36	0.000000e+00
98	37	0.000000e+00
98	38	0.000000e+00
98	39	0.000000e+00
98	40	0.000000e+00
98	41	0.000000e+00
98	42	0.000000e+00
98	43	0.000000e+00
98	44	0.000000e+00
98	45	0.000000e+00
98	46	0.000000e+00
98	47	0.000000e+00
98	48	0.000000e+00
98	49	0.000000e+00
98	50	0.000000e+00
98	51	0.000000e+00
98	52	0.000000e+00
98	53	0.000000e+00
98	54	0.000000e+00
98	55	0.000000e+00
98	56	0.000000e+00
98	57	0.000000e+00
98	58	0.000000e+00
98	59	0.000000e+00
98	60	0.000000e+00
98	61	0.000000e+00
98	62	0.000000e+00
98	63	0.000000e+00
98	64	0.000000e+00
98	65	0.000000e+00
98	66	0.000000e+00
98	67	0.000000e+00
98	68	0.000000e+00
98	69	0.000000e+00
98	70	0.000000e+00
98	71	0.000000e+00
98	72	0.000000e+00
98	73	0.000000e+00
98	74	0.000000e+00
98	75	0.000000e+00
98	76	0.000000e+00
98	77	0.000000e+00
98	78	0.000000e+00
98	79	0.000000e+00
98	80	0.000000e+00
98	81	0.000000e+00
98	82	0.000000e+00
98	83	0.000000e+00
98	84	0.000000e+00
98	85	0.000000e+00
98	86	0.000000e+00
98	87	0.000000e+00
98	88	0.000000e+00
98	89	0.000000e+00
98	90	0.000000e+00
98	91	0.000000e+00
98	92	0.000000e+00
98	93	0.000000e+00
98	94	0.000000e+00
98	95	0.000000e+00
98	96	0.000000e+00
98	97	0.000000e+00
98	98	0.000000e+00
98	99	0.000000e+00
98	100	0.000000e+00
99	0	0.000000e+00
99	1	0.000000e+00
99	2	0.000000e+00
99	3	0.000000e+00
99	4	0.000000e+00
99	5	0.000000e+00
99	6	0.000000e+00
99	7	0.000000e+00
99	8	0.000000e+00
99	9	0.000000e+00
99	10	0.000000e+00
99	11	0.000000e+00
99	12	0.000000e+00
99	13	0.000000e+00
99	14	0.000000e+00
99	15	0.000000e+00
99	16	0.000000e+00
99	17	0.000000e+00
99	18	0.000000e+00
99	19	0.000000e+00
99	20	0.000000e+00
99	21	0.000000e+00
99	22	0.000000e+00
99	23	0.000000e+00
99	24	0.000000e+00
99	25	0.000000e+00
99	26	0.000000e+00
99	27	0.000000e+00
99	28	0.000000e+00
99	29	0.000000e+00
99	30	0.000000e+00
99	31	0.000000e+00
99	32	0.000000e+00
99	33	0.000000e+00
99	34	0.000000e+00
99	35	0.000000e+00
99	36	0.000000e+00
99	37	0.000000e+00
99	38	0.000000e+00
99	39	0.000000e+00
99	40	0.000000e+00
99	41	0.000000e+00
99	42	0.000000e+00
99	43	0.000000e+00
99	44	0.000000e+00
99	45	0.000000e+00
99	46	0.000000e+00
99	47	0.000000e+00
99	48	0.000000e+00
99	49	0.000000e+00
99	50	0.000000e+00
99	51	0.000000e+00
99	52	0.000000e+00
99	53	0.000000e+00
99	54	0.000000e+00
99	55	0.000000e+00
99	56	0.000000e+00
99	57	0.000000e+00
99	58	0.000000e+00
99	59	0.000000e+00
99	60	0.000000e+00
99	61	0.000000e+00
99	62	0.000000e+00
99	63	0.000000e+00
99	64	0.000000e+00
99	65	0.000000e+00
99	66	0.000000e+00
99	67	0.000000e+00
99	68	0.000000e+00
99	69	0.000000e+00
99	70	0.000000e+00
99	71	0.000000e+00
99	72	0.000000e+00
99	73	0.000000e+00
99	74	0.000000e+00
99	75	0.000000e+00
99	76	0.000000e+00
99	77	0.000000e+00
99	78	0.000000e+00
99	79	0.000000e+00
99	80	0.000000e+00
99	81	0.000000e+00
99	82	0.000000e+00
99	83	0.000000e+00
99	84	0.000000e+00
99	85	0.000000e+00
99	86	0.000000e+00
99	87	0.000000e+00
99	88	0.000000e+00
99	89	0.000000e+00
99	90	0.000000e+00
99	91	0.000000e+00
99	92	0.000000e+00
99	93	0.000000e+00
99	94	0.000000e+00
99	95	0.000000e+00
99	96	0.000000e+00
99	97	0.000000e+00
99	98	0.000000e+00
99	99	0.000000e+00
99	100	0.000000e+00
100	0	0.000000e+00
100	1	0.000000e+00
100	2	0.000000e+00
100	3	0.000000e+00
100	4	0.000000e+00
100	5	0.000000e+00
100	6	0.000000e+00
100	7	0.000000e+00
100	8	0.000000e+00
100	9	0.000000e+00
100	10	0.000000e+00
100	11	0.000000e+00
100	12	0.000000e+00
100	13	0.000000e+00
100	14	0.000000e+00
100	15	0.000000e+00
100	16	0.000000e+00
100	17	0.000000e+00
100	18	0.000000e+00
100	19	0.000000e+00
100	20	0.000000e+00
100	21	0.000000e+00
100	22	0.000000e+00
100	23	0.000000e+00
100	24	0.000000e+00
100	25	0.000000e+00
100	26	0.000000e+00
100	27	0.000000e+00
100	28	0.000000e+00
100	29	0.000000e+00
100	30	0.000000e+00
100	31	0.000000e+00
100	32	0.000000e+00
100	33	0.000000e+00
100	34	0.000000e+00
100	35	0.000000e+00
100	36	0.000000e+00
100	37	0.000000e+00
100	38	0.000000e+00
100	39	0.000000e+00
100	40	0.000000e+00
100	41	0.000000e+00
100	42	0.000000e+00
100	43	0.000000e+00
100	44	0.000000e+00
100	45	0.000000e+00
100	46	0.000000e+00
100	47	0.000000e+00
100	48	0.000000e+00
100	49	0.000000e+00
100	50	0.000000e+00
100	51	0.000000e+00
100	52	0.000000e+00
100	53	0.000000e+00
100	54	0.000000e+00
100	55	0.000000e+00
100	56	0.000000e+00
100	57	0.000000e+00
100	58	0.000000e+00
100	59	0.000000e+00
100	60	0.000000e+00
100	61	0.000000e+00
100	62	0.000000e+00
100	63	0.000000e+00
100	64	0.000000e+00
100	65	0.000000e+00
100	66	0.000000e+00
100	67	0.000000e+00
100	68	0.000000e+00
100	69	0.000000e+00
100	70	0.000000e+00
100	71	0.000000e+00
100	72	0.000000e+00
100	73	0.000000e+00
100	74	0.000000e+00
100	75	0.000000e+00
100	76	0.000000e+00
100	77	0.000000e+00
100	78	0.000000e+00
100	79	0.000000e+00
100	80	0.000000e+00
100	81	0.000000e+00
100	82	0.000000e+00
100	83	0.000000e+00
100	84	0.000000e+00
100	85	0.000000e+00
100	86	0.000000e+00
100	87	0.000000e+00
100	88	0.000000e+00
100	89	0.000000e+00
100	90	0.000000e+00
100	91	0.000000e+00
100	92	0.000000e+00
100	93	0.000000e+00
100	94	0.000000e+00
100	95	0.000000e+00
100	96	0.000000e+00
100	97	0.000000e+00
100	98	0.000000e+00
100	99	0.000000e+00
100	100	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_covariance_dptx.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
0	83	0.000000e+00
0	84	0.000000e+00
0	85	0.000000e+00
0	86	0.000000e+00
0	87	0.000000e+00
0	88	0.000000e+00
0	89	0.000000e+00
0	90	0.000000e+00
0	91	0.000000e+00
1	0	0.000000e+00
1	1	1.184328e-84
1	2	4.152751e-83
1	3	1.114138e-82
1	4	2.254639e-82
1	5	2.273478e-82
1	6	1.117854e-82
1	7	3.902433e-83
1	8	8.396801e-85
1	9	0.000000e+00
1	10	0.000000e+00
1	11	1.051162e-84
1	12	4.159123e-83
1	13	1.119471e-82
1	14	2.241113e-82
1	15	2.245877e-82
1	16	1.111321e-82
1	17	3.863934e-83
1	18	8.227718e-85
1	19	0.000000e+00
1	20	0.000000e+00
1	21	1.033300e-84
1	22	4.177365e-83
1	23	1.125507e-82
1	24	2.284447e-82
1	25	2.319129e-82
1	26	1.136180e-82
1	27	3.965395e-83
1	28	8.498328e-85
1	29	0.000000e+00
1	30	0.000000e+00
1	31	9.962782e-85
1	32	4.119484e-83
1	33	1.107359e-82
1	34	2.273313e-82
1	35	2.324287e-82
1	36	1.131027e-82
1	37	3.961627e-83
1	38	8.545779e-85
1	39	0.000000e+00
1	40	0.000000e+00
1	41	1.024143e-84
1	42	4.135497e-83
1	43	1.113869e-82
1	44	2.255596e-82
1	45	2.283640e-82
1	46	1.121174e-82
1	47	3.908420e-83
1	48	8.368248e-85
1	49	0.000000e+00
1	50	0.000000e+00
1	51	2.076975e-84
1	52	5.627973e-83
1	53	1.421832e-82
1	54	2.983716e-82
1	55	3.360284e-82
1	56	1.559117e-82
1	57	4.541338e-83
1	58	7.897100e-85
1	59	0.000000e+00
1	60	0.000000e+00
1	61	9.194940e-85
1	62	3.388703e-83
1	63	1.316169e-82
1	64	4.574472e-82
1	65	4.584584e-82
1	66	1.920413e-82
1	67	2.386102e-83
1	68	3.445066e-85
1	69	0.000000e+00
1	70	0.000000e+00
1	71	1.249927e-84
1	72	6.316388e-83
1	73	1.643767e-82
1	74	2.685971e-82
1	75	2.374619e-82
1	76	1.812359e-82
1	77	6.516150e-83
1	78	1.080379e-84
1	79	0.000000e+00
1	80	0.000000e+00
1	81	1.093225e-84
1	82	4.148047e-83
1	83	1.486035e-82
1	84	2.212333e-82
1	85	2.496704e-82
1	86	1.743999e-82
1	87	4.071878e-83
1	88	5.717871e-85
1	89	0.000000e+00
1	90	0.000000e+00
1	91	0.000000e+00
2	0	0.000000e+00
2	1	4.152751e-83
2	2	2.359951e-81
2	3	6.885453e-81
2	4	1.450867e-80
2	5	1.459116e-80
2	6	6.904073e-81
2	7	2.112600e-81
2	8	4.079623e-83
2	9	0.000000e+00
2	10	0.000000e+00
2	11	4.282654e-83
2	12	2.320180e-81
2	13	6.945528e-81
2	14	1.447242e-80
2	15	1.443803e-80
2	16	6.893635e-81
2	17	2.098994e-81
2	18	4.095952e-83
2	19	0.000000e+00
2	20	0.000000e+00
2	21	4.127577e-83
2	22	2.288979e-81
2	23	6.950471e-81
2	24	1.467646e-80
2	25	1.486365e-80
2	26	7.003395e-81
2	27	2.137515e-81
2	28	4.114067e-83
2	29	0.000000e+00
2	30	0.000000e+00
2	31	3.910567e-83
2	32	2.227657e-81
2	33	6.810410e-81
2	34	1.454748e-80
2	35	1.486401e-80
2	36	6.937506e-81
2	37	2.127473e-81
2	38	4.046562e-83
2	39	0.000000e+00
2	40	0.000000e+00
2	41	4.111825e-83
2	42	2.273661e-81
2	43	6.883846e-81
2	44	1.450590e-80
2	45	1.464354e-80
2	46	6.919425e-81
2	47	2.109219e-81
2	48	4.074628e-83
2	49	0.000000e+00
2	50	0.000000e+00
2	51	1.083571e-82
2	52	3.309174e-81
2	53	8.364238e-81
2	54	1.662545e-80
2	55	1.891355e-80
2	56	7.676274e-81
2	57	1.869054e-81
2	58	3.389150e-83
2	59	0.000000e+00
2	60	0.000000e+00
2	61	4.931699e-83
2	62	1.474874e-81
2	63	6.809592e-81
2	64	2.797947e-80
2	65	2.494994e-80
2	66	1.070393e-80
2	67	1.276518e-81
2	68	3.814469e-83
2	69	0.000000e+00
2	70	0.000000e+00
2	71	6.241977e-83
2	72	3.455817e-81
2	73	9.617598e-81
2	74	1.388870e-80
2	75	1.195419e-80
2	76	9.549883e-81
2	77	3.768320e-81
2	78	6.231845e-83
2	79	0.000000e+00
2	80	0.000000e+00
2	81	6.197283e-83
2	82	2.635325e-81
2	83	7.558740e-81
2	84	1.105053e-80
2	85	1.255706e-80
2	86	9.309057e-81
2	87	2.331323e-81
2	88	2.132317e-83
2	89	0.000000e+00
2	90	0.000000e+00
2	91	0.000000e+00
3	0	0.000000e+00
3	1	1.114138e-82
3	2	6.885453e-81
3	3	2.391530e-80
3	4	5.208356e-80
3	5	5.251268e-80
3	6	2.315792e-80
3	7	6.400465e-81
3	8	1.132102e-82
3	9	0.000000e+00
3	10	0.000000e+00
3	11	1.159463e-82
3	12	7.022115e-81
3	13	2.383470e-80
3	14	5.197465e-80
3	15	5.193527e-80
3	16	2.316319e-80
3	17	6.378750e-81
3	18	1.145441e-82
3	19	0.000000e+00
3	20	0.000000e+00
3	21	1.108614e-82
3	22	6.870303e-81
3	23	2.381469e-80
3	24	5.267277e-80
3	25	5.347935e-80
3	26	2.343292e-80
3	27	6.451569e-81
3	28	1.139941e-82
3	29	0.000000e+00
3	30	0.000000e+00
3	31	1.043901e-82
3	32	6.631339e-81
3	33	2.330276e-80
3	34	5.217224e-80
3	35	5.350206e-80
3	36	2.315570e-80
3	37	6.399094e-81
3	38	1.113317e-82
3	39	0.000000e+00
3	40	0.000000e+00
3	41	1.107613e-82
3	42	6.835382e-81
3	43	2.359531e-80
3	44	5.206130e-80
3	45	5.268783e-80
3	46	2.316880e-80
3	47	6.375310e-81
3	48	1.131465e-82
3	49	0.000000e+00
3	50	0.000000e+00
3	51	3.432064e-82
3	52	1.068918e-80
3	53	2.757039e-80
3	54	5.769957e-80
3	55	6.567485e-80
3	56	2.686665e-80
3	57	7.485836e-81
3	58	9.949226e-83
3	59	0.000000e+00
3	60	0.000000e+00
3	61	1.965973e-82
3	62	4.745197e-81
3	63	2.159904e-80
3	64	9.966825e-80
3	65	8.693713e-80
3	66	3.788344e-80
3	67	4.967384e-81
3	68	1.745516e-82
3	69	0.000000e+00
3	70	0.000000e+00
3	71	2.020826e-82
3	72	1.072555e-80
3	73	3.108419e-80
3	74	4.499301e-80
3	75	3.997943e-80
3	76	2.996290e-80
3	77	1.238539e-80
3	78	1.803929e-82
3	79	0.000000e+00
3	80	0.000000e+00
3	81	1.950887e-82
3	82	9.197814e-81
3	83	2.417606e-80
3	84	3.579181e-80
3	85	4.222280e-80
3	86	3.234980e-80
3	87	8.669224e-81
3	88	8.930146e-83
3	89	0.000000e+00
3	90	0.000000e+00
3	91	0.000000e+00
4	0	0.000000e+00
4	1	2.254639e-82
4	2	1.450867e-80
4	3	5.208356e-80
4	4	1.335083e-79
4	5	1.334353e-79
4	6	5.181748e-80
4	7	1.309651e-80
4	8	2.451504e-82
4	9	0.000000e+00
4	10	0.000000e+00
4	11	2.377858e-82
4	12	1.483881e-80
4	13	5.253747e-80
4	14	1.319065e-79
4	15	1.316525e-79
4	16	5.177278e-80
4	17	1.303618e-80
4	18	2.545699e-82
4	19	0.000000e+00
4	20	0.000000e+00
4	21	2.222460e-82
4	22	1.445910e-80
4	23	5.255874e-80
4	24	1.344883e-79
4	25	1.360479e-79
4	26	5.247516e-80
4	27	1.319748e-80
4	28	2.448540e-82
4	29	0.000000e+00
4	30	0.000000e+00
4	31	2.062718e-82
4	32	1.390245e-80
4	33	5.145039e-80
4	34	1.337488e-79
4	35	1.364295e-79
4	36	5.191372e-80
4	37	1.310451e-80
4	38	2.328245e-82
4	39	0.000000e+00
4	40	0.000000e+00
4	41	2.232598e-82
4	42	1.439417e-80
4	43	5.205461e-80
4	44	1.327530e-79
4	45	1.339496e-79
4	46	5.187594e-80
4	47	1.303746e-80
4	48	2.445523e-82
4	49	0.000000e+00
4	50	0.000000e+00
4	51	7.531572e-82
4	52	2.339038e-80
4	53	6.191017e-80
4	54	1.461514e-79
4	55	1.649988e-79
4	56	5.876335e-80
4	57	1.824956e-80
4	58	3.019277e-82
4	59	0.000000e+00
4	60	0.000000e+00
4	61	4.460874e-82
4	62	1.140455e-80
4	63	4.455074e-80
4	64	2.550289e-79
4	65	2.301936e-79
4	66	8.559174e-80
4	67	1.290778e-80
4	68	4.826218e-82
4	69	0.000000e+00
4	70	0.000000e+00
4	71	5.125577e-82
4	72	2.233472e-80
4	73	6.237037e-80
4	74	1.019977e-79
4	75	9.748948e-80
4	76	6.804976e-80
4	77	2.788418e-80
4	78	3.926600e-82
4	79	0.000000e+00
4	80	0.000000e+00
4	81	5.544147e-82
4	82	1.887899e-80
4	83	4.966412e-80
4	84	8.228870e-80
4	85	9.759708e-80
4	86	7.032303e-80
4	87	2.222642e-80
4	88	2.815620e-82
4	89	0.000000e+00
4	90	0.000000e+00
4	91	0.000000e+00
5	0	0.000000e+00
5	1	2.273478e-82
5	2	1.459116e-80
5	3	5.251268e-80
5	4	1.334353e-79
5	5	1.353608e-79
5	6	5.227259e-80
5	7	1.311840e-80
5	8	2.465522e-82
5	9	0.000000e+00
5	10	0.000000e+00
5	11	2.399347e-82
5	12	1.493034e-80
5	13	5.297017e-80
5	14	1.326563e-79
5	15	1.327065e-79
5	16	5.223911e-80
5	17	1.306319e-80
5	18	2.562426e-82
5	19	0.000000e+00
5	20	0.000000e+00
5	21	2.239796e-82
5	22	1.453744e-80
5	23	5.299756e-80
5	24	1.352763e-79
5	25	1.371788e-79
5	26	5.293759e-80
5	27	1.321720e-80
5	28	2.461069e-82
5	29	0.000000e+00
5	30	0.000000e+00
5	31	2.077463e-82
5	32	1.396885e-80
5	33	5.188359e-80
5	34	1.345481e-79
5	35	1.375927e-79
5	36	5.236473e-80
5	37	1.311979e-80
5	38	2.337941e-82
5	39	0.000000e+00
5	40	0.000000e+00
5	41	2.250923e-82
5	42	1.447395e-80
5	43	5.248635e-80
5	44	1.335281e-79
5	45	1.350550e-79
5	46	5.233612e-80
5	47	1.305888e-80
5	48	2.458868e-82
5	49	0.000000e+00
5	50	0.000000e+00
5	51	7.563177e-82
5	52	2.294405e-80
5	53	6.189936e-80
5	54	1.455143e-79
5	55	1.652392e-79
5	56	5.944927e-80
5	57	1.866581e-80
5	58	3.105062e-82
5	59	0.000000e+00
5	60	0.000000e+00
5	61	4.614405e-82
5	62	1.142559e-80
5	63	4.496302e-80
5	64	2.550381e-79
5	65	2.300619e-79
5	66	8.599597e-80
5	67	1.297671e-80
5	68	4.884087e-82
5	69	0.000000e+00
5	70	0.000000e+00
5	71	5.139359e-82
5	72	2.207293e-80
5	73	6.247035e-80
5	74	1.015677e-79
5	75	9.629506e-80
5	76	6.833635e-80
5	77	2.794849e-80
5	78	3.919176e-82
5	79	0.000000e+00
5	80	0.000000e+00
5	81	5.498815e-82
5	82	1.873713e-80
5	83	4.971210e-80
5	84	8.174545e-80
5	85	9.727794e-80
5	86	7.118193e-80
5	87	2.253903e-80
5	88	2.848822e-82
5	89	0.000000e+00
5	90	0.000000e+00
5	91	0.000000e+00
6	0	0.000000e+00
6	1	1.117854e-82
6	2	6.904073e-81
6	3	2.315792e-80
6	4	5.181748e-80
6	5	5.227259e-80
6	6	2.345326e-80
6	7	6.354609e-81
6	8	1.169152e-82
6	9	0.000000e+00
6	10	0.000000e+00
6	11	1.163710e-82
6	12	7.047729e-81
6	13	2.339024e-80
6	14	5.168705e-80
6	15	5.170839e-80
6	16	2.315422e-80
6	17	6.324472e-81
6	18	1.187179e-82
6	19	0.000000e+00
6	20	0.000000e+00
6	21	1.109473e-82
6	22	6.879583e-81
6	23	2.336216e-80
6	24	5.242756e-80
6	25	5.323920e-80
6	26	2.342901e-80
6	27	6.411385e-81
6	28	1.175628e-82
6	29	0.000000e+00
6	30	0.000000e+00
6	31	1.043827e-82
6	32	6.632092e-81
6	33	2.285131e-80
6	34	5.196495e-80
6	35	5.325501e-80
6	36	2.315105e-80
6	37	6.370613e-81
6	38	1.143240e-82
6	39	0.000000e+00
6	40	0.000000e+00
6	41	1.109254e-82
6	42	6.847467e-81
6	43	2.314449e-80
6	44	5.181074e-80
6	45	5.245267e-80
6	46	2.316689e-80
6	47	6.332631e-81
6	48	1.167822e-82
6	49	0.000000e+00
6	50	0.000000e+00
6	51	3.304840e-82
6	52	1.048443e-80
6	53	2.700869e-80
6	54	5.583943e-80
6	55	6.480333e-80
6	56	2.568959e-80
6	57	7.277184e-81
6	58	1.078593e-82
6	59	0.000000e+00
6	60	0.000000e+00
6	61	1.849798e-82
6	62	4.902723e-81
6	63	2.103660e-80
6	64	9.841480e-80
6	65	8.666455e-80
6	66	3.722674e-80
6	67	5.029539e-81
6	68	1.801989e-82
6	69	0.000000e+00
6	70	0.000000e+00
6	71	2.035306e-82
6	72	1.038107e-80
6	73	2.993551e-80
6	74	4.353655e-80
6	75	3.882754e-80
6	76	2.998004e-80
6	77	1.229203e-80
6	78	1.908682e-82
6	79	0.000000e+00
6	80	0.000000e+00
6	81	2.036856e-82
6	82	8.646978e-81
6	83	2.285994e-80
6	84	3.450532e-80
6	85	3.953450e-80
6	86	3.046639e-80
6	87	8.927947e-81
6	88	9.398816e-83
6	89	0.000000e+00
6	90	0.000000e+00
6	91	0.000000e+00
7	0	0.000000e+00
7	1	3.902433e-83
7	2	2.112600e-81
7	3	6.400465e-81
7	4	1.309651e-80
7	5	1.311840e-80
7	6	6.354609e-81
7	7	2.090038e-81
7	8	3.775742e-83
7	9	0.000000e+00
7	10	0.000000e+00
7	11	3.977313e-83
7	12	2.137265e-81
7	13	6.460018e-81
7	14	1.308761e-80
7	15	1.300702e-80
7	16	6.345471e-81
7	17	2.007393e-81
7	18	3.746169e-83
7	19	0.000000e+00
7	20	0.000000e+00
7	21	3.904017e-83
7	22	2.114251e-81
7	23	6.460041e-81
7	24	1.322907e-80
7	25	1.334456e-80
7	26	6.438121e-81
7	27	2.047661e-81
7	28	3.828785e-83
7	29	0.000000e+00
7	30	0.000000e+00
7	31	3.749670e-83
7	32	2.061018e-81
7	33	6.326830e-81
7	34	1.308214e-80
7	35	1.331212e-80
7	36	6.374396e-81
7	37	2.040254e-81
7	38	3.811330e-83
7	39	0.000000e+00
7	40	0.000000e+00
7	41	3.874075e-83
7	42	2.099496e-81
7	43	6.400138e-81
7	44	1.308288e-80
7	45	1.315514e-80
7	46	6.361748e-81
7	47	2.020171e-81
7	48	3.779112e-83
7	49	0.000000e+00
7	50	0.000000e+00
7	51	1.021368e-82
7	52	3.325118e-81
7	53	7.965842e-81
7	54	1.572631e-80
7	55	1.741297e-80
7	56	7.347549e-81
7	57	1.827902e-81
7	58	2.812222e-83
7	59	0.000000e+00
7	60	0.000000e+00
7	61	4.415467e-83
7	62	1.513253e-81
7	63	6.483284e-81
7	64	2.654049e-80
7	65	2.363216e-80
7	66	1.020994e-80
7	67	1.219240e-81
7	68	3.278358e-83
7	69	0.000000e+00
7	70	0.000000e+00
7	71	5.871411e-83
7	72	3.376754e-81
7	73	9.261495e-81
7	74	1.344720e-80
7	75	1.204134e-80
7	76	8.936395e-81
7	77	3.604423e-81
7	78	5.742639e-83
7	79	0.000000e+00
7	80	0.000000e+00
7	81	5.704920e-83
7	82	2.696520e-81
7	83	7.530702e-81
7	84	1.089983e-80
7	85	1.234100e-80
7	86	8.833673e-81
7	87	2.190414e-81
7	88	1.996928e-83
7	89	0.000000e+00
7	90	0.000000e+00
7	91	0.000000e+00
8	0	0.000000e+00
8	1	8.396801e-85
8	2	4.079623e-83
8	3	1.132102e-82
8	4	2.451504e-82
8	5	2.465522e-82
8	6	1.169152e-82
8	7	3.775742e-83
8	8	1.090279e-84
8	9	0.000000e+00
8	10	0.000000e+00
8	11	8.569849e-85
8	12	4.098581e-83
8	13	1.141866e-82
8	14	2.433567e-82
8	15	2.437562e-82
8	16	1.160841e-82
8	17	3.722892e-83
8	18	9.374333e-85
8	19	0.000000e+00
8	20	0.000000e+00
8	21	8.347496e-85
8	22	4.088828e-83
8	23	1.144303e-82
8	24	2.489723e-82
8	25	2.514124e-82
8	26	1.191577e-82
8	27	3.842320e-83
8	28	9.258340e-85
8	29	0.000000e+00
8	30	0.000000e+00
8	31	8.012985e-85
8	32	4.018220e-83
8	33	1.121059e-82
8	34	2.482391e-82
8	35	2.517295e-82
8	36	1.188203e-82
8	37	3.857435e-83
8	38	8.980196e-85
8	39	0.000000e+00
8	40	0.000000e+00
8	41	8.294140e-85
8	42	4.053450e-83
8	43	1.132703e-82
8	44	2.456083e-82
8	45	2.476085e-82
8	46	1.175115e-82
8	47	3.781531e-83
8	48	9.193459e-85
8	49	0.000000e+00
8	50	0.000000e+00
8	51	2.173685e-84
8	52	5.668301e-83
8	53	1.479194e-82
8	54	2.960300e-82
8	55	3.469306e-82
8	56	1.155828e-82
8	57	2.637024e-83
8	58	7.338305e-85
8	59	0.000000e+00
8	60	0.000000e+00
8	61	7.574431e-85
8	62	2.581976e-83
8	63	9.667776e-83
8	64	4.811951e-82
8	65	4.544685e-82
8	66	1.867181e-82
8	67	2.669626e-83
8	68	3.395251e-85
8	69	0.000000e+00
8	70	0.000000e+00
8	71	1.291216e-84
8	72	6.109909e-83
8	73	1.597030e-82
8	74	2.565665e-82
8	75	2.275957e-82
8	76	1.817818e-82
8	77	6.969074e-83
8	78	1.154193e-84
8	79	0.000000e+00
8	80	0.000000e+00
8	81	1.487237e-84
8	82	4.017769e-83
8	83	1.221641e-82
8	84	1.924772e-82
8	85	2.182593e-82
8	86	1.514923e-82
8	87	4.667808e-83
8	88	7.508108e-85
8	89	0.000000e+00
8	90	0.000000e+00
8	91	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00
9	10	0.000000e+00
9	11	0.000000e+00
9	12	0.000000e+00
9	13	0.000000e+00
9	14	0.000000e+00
9	15	0.000000e+00
9	16	0.000000e+00
9	17	0.000000e+00
9	18	0.000000e+00
9	19	0.000000e+00
9	20	0.000000e+00
9	21	0.000000e+00
9	22	0.000000e+00
9	23	0.000000e+00
9	24	0.000000e+00
9	25	0.000000e+00
9	26	0.000000e+00
9	27	0.000000e+00
9	28	0.000000e+00
9	29	0.000000e+00
9	30	0.000000e+00
9	31	0.000000e+00
9	32	0.000000e+00
9	33	0.000000e+00
9	34	0.000000e+00
9	35	0.000000e+00
9	36	0.000000e+00
9	37	0.000000e+00
9	38	0.000000e+00
9	39	0.000000e+00
9	40	0.000000e+00
9	41	0.000000e+00
9	42	0.000000e+00
9	43	0.000000e+00
9	44	0.000000e+00
9	45	0.000000e+00
9	46	0.000000e+00
9	47	0.000000e+00
9	48	0.000000e+00
9	49	0.000000e+00
9	50	0.000000e+00
9	51	0.000000e+00
9	52	0.000000e+00
9	53	0.000000e+00
9	54	0.000000e+00
9	55	0.000000e+00
9	56	0.000000e+00
9	57	0.000000e+00
9	58	0.000000e+00
9	59	0.000000e+00
9	60	0.000000e+00
9	61	0.000000e+00
9	62	0.000000e+00
9	63	0.000000e+00
9	64	0.000000e+00
9	65	0.000000e+00
9	66	0.000000e+00
9	67	0.000000e+00
9	68	0.000000e+00
9	69	0.000000e+00
9	70	0.000000e+00
9	71	0.000000e+00
9	72	0.000000e+00
9	73	0.000000e+00
9	74	0.000000e+00
9	75	0.000000e+00
9	76	0.000000e+00
9	77	0.000000e+00
9	78	0.000000e+00
9	79	0.000000e+00
9	80	0.000000e+00
9	81	0.000000e+00
9	82	0.000000e+00
9	83	0.000000e+00
9	84	0.000000e+00
9	85	0.000000e+00
9	86	0.000000e+00
9	87	0.000000e+00
9	88	0.000000e+00
9	89	0.000000e+00
9	90	0.000000e+00
9	91	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00
10	11	0.000000e+00
10	12	0.000000e+00
10	13	0.000000e+00
10	14	0.000000e+00
10	15	0.000000e+00
10	16	0.000000e+00
10	17	0.000000e+00
10	18	0.000000e+00
10	19	0.000000e+00
10	20	0.000000e+00
10	21	0.000000e+00
10	22	0.000000e+00
10	23	0.000000e+00
10	24	0.000000e+00
10	25	0.000000e+00
10	26	0.000000e+00
10	27	0.000000e+00
10	28	0.000000e+00
10	29	0.000000e+00
10	30	0.000000e+00
10	31	0.000000e+00
10	32	0.000000e+00
10	33	0.000000e+00
10	34	0.000000e+00
10	35	0.000000e+00
10	36	0.000000e+00
10	37	0.000000e+00
10	38	0.000000e+00
10	39	0.000000e+00
10	40	0.000000e+00
10	41	0.000000e+00
10	42	0.000000e+00
10	43	0.000000e+00
10	44	0.000000e+00
10	45	0.000000e+00
10	46	0.000000e+00
10	47	0.000000e+00
10	48	0.000000e+00
10	49	0.000000e+00
10	50	0.000000e+00
10	51	0.000000e+00
10	52	0.000000e+00
10	53	0.000000e+00
10	54	0.000000e+00
10	55	0.000000e+00
10	56	0.000000e+00
10	57	0.000000e+00
10	58	0.000000e+00
10	59	0.000000e+00
10	60	0.000000e+00
10	61	0.000000e+00
10	62	0.000000e+00
10	63	0.000000e+00
10	64	0.000000e+00
10	65	0.000000e+00
10	66	0.000000e+00
10	67	0.000000e+00
10	68	0.000000e+00
10	69	0.000000e+00
10	70	0.000000e+00
10	71	0.000000e+00
10	72	0.000000e+00
10	73	0.000000e+00
10	74	0.000000e+00
10	75	0.000000e+00
10	76	0.000000e+00
10	77	0.000000e+00
10	78	0.000000e+00
10	79	0.000000e+00
10	80	0.000000e+00
10	81	0.000000e+00
10	82	0.000000e+00
10	83	0.000000e+00
10	84	0.000000e+00
10	85	0.000000e+00
10	86	0.000000e+00
10	87	0.000000e+00
10	88	0.000000e+00
10	89	0.000000e+00
10	90	0.000000e+00
10	91	0.000000e+00
11	0	0.000000e+00
11	1	1.051162e-84
11	2	4.282654e-83
11	3	1.159463e-82
11	4	2.377858e-82
11	5	2.399347e-82
11	6	1.163710e-82
11	7	3.977313e-83
11	8	8.569849e-85
11	9	0.000000e+00
11	10	0.000000e+00
11	11	1.274722e-84
11	12	4.297931e-83
11	13	1.168197e-82
11	14	2.371607e-82
11	15	2.377678e-82
11	16	1.160061e-82
11	17	3.950846e-83
11	18	8.459199e-85
11	19	0.000000e+00
11	20	0.000000e+00
11	21	1.043936e-84
11	22	4.306042e-83
11	23	1.171951e-82
11	24	2.411909e-82
11	25	2.449931e-82
11	26	1.183681e-82
11	27	4.039733e-83
11	28	8.643154e-85
11	29	0.000000e+00
11	30	0.000000e+00
11	31	9.963385e-85
11	32	4.238850e-83
11	33	1.150889e-82
11	34	2.395616e-82
11	35	2.451119e-82
11	36	1.176310e-82
11	37	4.024945e-83
11	38	8.626833e-85
11	39	0.000000e+00
11	40	0.000000e+00
11	41	1.037380e-84
11	42	4.264648e-83
11	43	1.160239e-82
11	44	2.382441e-82
11	45	2.413386e-82
11	46	1.168496e-82
11	47	3.983906e-83
11	48	8.529573e-85
11	49	0.000000e+00
11	50	0.000000e+00
11	51	2.142871e-84
11	52	5.663191e-83
11	53	1.438684e-82
11	54	3.054600e-82
11	55	3.482317e-82
11	56	1.589895e-82
11	57	4.664504e-83
11	58	8.482098e-85
11	59	0.000000e+00
11	60	0.000000e+00
11	61	9.360018e-85
11	62	3.263028e-83
11	63	1.333410e-82
11	64	4.664810e-82
11	65	4.707788e-82
11	66	2.002214e-82
11	67	2.556239e-83
11	68	3.538835e-85
11	69	0.000000e+00
11	70	0.000000e+00
11	71	1.282082e-84
11	72	6.609046e-83
11	73	1.690701e-82
11	74	2.705087e-82
11	75	2.352467e-82
11	76	1.870292e-82
11	77	6.850959e-83
11	78	1.144745e-84
11	79	0.000000e+00
11	80	0.000000e+00
11	81	1.126320e-84
11	82	4.389600e-83
11	83	1.527674e-82
11	84	2.259304e-82
11	85	2.568470e-82
11	86	1.806778e-82
11	87	4.054328e-83
11	88	5.589414e-85
11	89	0.000000e+00
11	90	0.000000e+00
11	91	0.000000e+00
12	0	0.000000e+00
12	1	4.159123e-83
12	2	2.320180e-81
12	3	7.022115e-81
12	4	1.483881e-80
12	5	1.493034e-80
12	6	7.047729e-81
12	7	2.137265e-81
12	8	4.098581e-83
12	9	0.000000e+00
12	10	0.000000e+00
12	11	4.297931e-83
12	12	2.449621e-81
12	13	7.096401e-81
12	14	1.484258e-80
12	15	1.480943e-80
12	16	7.051585e-81
12	17	2.127183e-81
12	18	4.113810e-83
12	19	0.000000e+00
12	20	0.000000e+00
12	21	4.136226e-83
12	22	2.316371e-81
12	23	7.093587e-81
12	24	1.502707e-80
12	25	1.522753e-80
12	26	7.153990e-81
12	27	2.163421e-81
12	28	4.138989e-83
12	29	0.000000e+00
12	30	0.000000e+00
12	31	3.913484e-83
12	32	2.247628e-81
12	33	6.944987e-81
12	34	1.487696e-80
12	35	1.521439e-80
12	36	7.079689e-81
12	37	2.151697e-81
12	38	4.075426e-83
12	39	0.000000e+00
12	40	0.000000e+00
12	41	4.122160e-83
12	42	2.302459e-81
12	43	7.026787e-81
12	44	1.485694e-80
12	45	1.500547e-80
12	46	7.070130e-81
12	47	2.135337e-81
12	48	4.097957e-83
12	49	0.000000e+00
12	50	0.000000e+00
12	51	1.088739e-82
12	52	3.367962e-81
12	53	8.500765e-81
12	54	1.683541e-80
12	55	1.926460e-80
12	56	7.865399e-81
12	57	1.973552e-81
12	58	3.582915e-83
12	59	0.000000e+00
12	60	0.000000e+00
12	61	5.142860e-83
12	62	1.507410e-81
12	63	6.942898e-81
12	64	2.849154e-80
12	65	2.536799e-80
12	66	1.090426e-80
12	67	1.318993e-81
12	68	4.133597e-83
12	69	0.000000e+00
12	70	0.000000e+00
12	71	6.260124e-83
12	72	3.461825e-81
12	73	9.719107e-81
12	74	1.395098e-80
12	75	1.196365e-80
12	76	9.606826e-81
12	77	3.821469e-81
12	78	6.435654e-83
12	79	0.000000e+00
12	80	0.000000e+00
12	81	6.265772e-83
12	82	2.674778e-81
12	83	7.623172e-81
12	84	1.113644e-80
12	85	1.260394e-80
12	86	9.378581e-81
12	87	2.393883e-81
12	88	2.163147e-83
12	89	0.000000e+00
12	90	0.000000e+00
12	91	0.000000e+00
13	0	0.000000e+00
13	1	1.119471e-82
13	2	6.945528e-81
13	3	2.383470e-80
13	4	5.253747e-80
13	5	5.297017e-80
13	6	2.339024e-80
13	7	6.460018e-81
13	8	1.141866e-82
13	9	0.000000e+00
13	10	0.000000e+00
13	11	1.168197e-82
13	12	7.096401e-81
13	13	2.456057e-80
13	14	5.258764e-80
13	15	5.254071e-80
13	16	2.344259e-80
13	17	6.449557e-81
13	18	1.157596e-82
13	19	0.000000e+00
13	20	0.000000e+00
13	21	1.114855e-82
13	22	6.936012e-81
13	23	2.407397e-80
13	24	5.319662e-80
13	25	5.400731e-80
13	26	2.369234e-80
13	27	6.517829e-81
13	28	1.149996e-82
13	29	0.000000e+00
13	30	0.000000e+00
13	31	1.048032e-82
13	32	6.689844e-81
13	33	2.353181e-80
13	34	5.262093e-80
13	35	5.396267e-80
13	36	2.339551e-80
13	37	6.460972e-81
13	38	1.121524e-82
13	39	0.000000e+00
13	40	0.000000e+00
13	41	1.114316e-82
13	42	6.902171e-81
13	43	2.385849e-80
13	44	5.259726e-80
13	45	5.322562e-80
13	46	2.342968e-80
13	47	6.441736e-81
13	48	1.141881e-82
13	49	0.000000e+00
13	50	0.000000e+00
13	51	3.470858e-82
13	52	1.084675e-80
13	53	2.790796e-80
13	54	5.835951e-80
13	55	6.650920e-80
13	56	2.721134e-80
13	57	7.598079e-81
13	58	1.017143e-82
13	59	0.000000e+00
13	60	0.000000e+00
13	61	1.983237e-82
13	62	4.739820e-81
13	63	2.166341e-80
13	64	1.004439e-79
13	65	8.749735e-80
13	66	3.836007e-80
13	67	5.080610e-81
13	68	1.751953e-82
13	69	0.000000e+00
13	70	0.000000e+00
13	71	2.036258e-82
13	72	1.088648e-80
13	73	3.152007e-80
13	74	4.545854e-80
13	75	4.043857e-80
13	76	3.033440e-80
13	77	1.258018e-80
13	78	1.833464e-82
13	79	0.000000e+00
13	80	0.000000e+00
13	81	1.986375e-82
13	82	9.417980e-81
13	83	2.460335e-80
13	84	3.629364e-80
13	85	4.277964e-80
13	86	3.270066e-80
13	87	8.785194e-81
13	88	9.074306e-83
13	89	0.000000e+00
13	90	0.000000e+00
13	91	0.000000e+00
14	0	0.000000e+00
14	1	2.241113e-82
14	2	1.447242e-80
14	3	5.197465e-80
14	4	1.319065e-79
14	5	1.326563e-79
14	6	5.168705e-80
14	7	1.308761e-80
14	8	2.433567e-82
14	9	0.000000e+00
14	10	0.000000e+00
14	11	2.371607e-82
14	12	1.484258e-80
14	13	5.258764e-80
14	14	1.327818e-79
14	15	1.313844e-79
14	16	5.179489e-80
14	17	1.306522e-80
14	18	2.531385e-82
14	19	0.000000e+00
14	20	0.000000e+00
14	21	2.212017e-82
14	22	1.444014e-80
14	23	5.251580e-80
14	24	1.338687e-79
14	25	1.354148e-79
14	26	5.240693e-80
14	27	1.320512e-80
14	28	2.433706e-82
14	29	0.000000e+00
14	30	0.000000e+00
14	31	2.048740e-82
14	32	1.386746e-80
14	33	5.133984e-80
14	34	1.328553e-79
14	35	1.355384e-79
14	36	5.178240e-80
14	37	1.309575e-80
14	38	2.312987e-82
14	39	0.000000e+00
14	40	0.000000e+00
14	41	2.222981e-82
14	42	1.437982e-80
14	43	5.203004e-80
14	44	1.322127e-79
14	45	1.333907e-79
14	46	5.182551e-80
14	47	1.304901e-80
14	48	2.430947e-82
14	49	0.000000e+00
14	50	0.000000e+00
14	51	7.521673e-82
14	52	2.365781e-80
14	53	6.216413e-80
14	54	1.464970e-79
14	55	1.654406e-79
14	56	5.929470e-80
14	57	1.836532e-80
14	58	3.089492e-82
14	59	0.000000e+00
14	60	0.000000e+00
14	61	4.427224e-82
14	62	1.141771e-80
14	63	4.454615e-80
14	64	2.536925e-79
14	65	2.284702e-79
14	66	8.584146e-80
14	67	1.299466e-80
14	68	4.815490e-82
14	69	0.000000e+00
14	70	0.000000e+00
14	71	5.084068e-82
14	72	2.243964e-80
14	73	6.272143e-80
14	74	1.022110e-79
14	75	9.814030e-80
14	76	6.818489e-80
14	77	2.799602e-80
14	78	3.956200e-82
14	79	0.000000e+00
14	80	0.000000e+00
14	81	5.560524e-82
14	82	1.923180e-80
14	83	5.032249e-80
14	84	8.301358e-80
14	85	9.786954e-80
14	86	7.018481e-80
14	87	2.218544e-80
14	88	2.794924e-82
14	89	0.000000e+00
14	90	0.000000e+00
14	91	0.000000e+00
15	0	0.000000e+00
15	1	2.245877e-82
15	2	1.443803e-80
15	3	5.193527e-80
15	4	1.316525e-79
15	5	1.327065e-79
15	6	5.170839e-80
15	7	1.300702e-80
15	8	2.437562e-82
15	9	0.000000e+00
15	10	0.000000e+00
15	11	2.377678e-82
15	12	1.480943e-80
15	13	5.254071e-80
15	14	1.313844e-79
15	15	1.325002e-79
15	16	5.181672e-80
15	17	1.298865e-80
15	18	2.539519e-82
15	19	0.000000e+00
15	20	0.000000e+00
15	21	2.215212e-82
15	22	1.440302e-80
15	23	5.248267e-80
15	24	1.336391e-79
15	25	1.354886e-79
15	26	5.243245e-80
15	27	1.312165e-80
15	28	2.435212e-82
15	29	0.000000e+00
15	30	0.000000e+00
15	31	2.050769e-82
15	32	1.382780e-80
15	33	5.131513e-80
15	34	1.326716e-79
15	35	1.356469e-79
15	36	5.181030e-80
15	37	1.300943e-80
15	38	2.310002e-82
15	39	0.000000e+00
15	40	0.000000e+00
15	41	2.227029e-82
15	42	1.434364e-80
15	43	5.199266e-80
15	44	1.319749e-79
15	45	1.334535e-79
15	46	5.185124e-80
15	47	1.296812e-80
15	48	2.433856e-82
15	49	0.000000e+00
15	50	0.000000e+00
15	51	7.507092e-82
15	52	2.300908e-80
15	53	6.159828e-80
15	54	1.447131e-79
15	55	1.643790e-79
15	56	5.920309e-80
15	57	1.854278e-80
15	58	3.153587e-82
15	59	0.000000e+00
15	60	0.000000e+00
15	61	4.513169e-82
15	62	1.133842e-80
15	63	4.446650e-80
15	64	2.521724e-79
15	65	2.269955e-79
15	66	8.566729e-80
15	67	1.299687e-80
15	68	4.799758e-82
15	69	0.000000e+00
15	70	0.000000e+00
15	71	5.086457e-82
15	72	2.206547e-80
15	73	6.220519e-80
15	74	1.009784e-79
15	75	9.632787e-80
15	76	6.804650e-80
15	77	2.792544e-80
15	78	3.924939e-82
15	79	0.000000e+00
15	80	0.000000e+00
15	81	5.497877e-82
15	82	1.894344e-80
15	83	4.985821e-80
15	84	8.184322e-80
15	85	9.682302e-80
15	86	7.030796e-80
15	87	2.230485e-80
15	88	2.803352e-82
15	89	0.000000e+00
15	90	0.000000e+00
15	91	0.000000e+00
16	0	0.000000e+00
16	1	1.111321e-82
16	2	6.893635e-81
16	3	2.316319e-80
16	4	5.177278e-80
16	5	5.223911e-80
16	6	2.315422e-80
16	7	6.345471e-81
16	8	1.160841e-82
16	9	0.000000e+00
16	10	0.000000e+00
16	11	1.160061e-82
16	12	7.051585e-81
16	13	2.344259e-80
16	14	5.179489e-80
16	15	5.181672e-80
16	16	2.364778e-80
16	17	6.327456e-81
16	18	1.180098e-82
16	19	0.000000e+00
16	20	0.000000e+00
16	21	1.103562e-82
16	22	6.873863e-81
16	23	2.339034e-80
16	24	5.244476e-80
16	25	5.326780e-80
16	26	2.346428e-80
16	27	6.407599e-81
16	28	1.168395e-82
16	29	0.000000e+00
16	30	0.000000e+00
16	31	1.036217e-82
16	32	6.619475e-81
16	33	2.286125e-80
16	34	5.191524e-80
16	35	5.322384e-80
16	36	2.316311e-80
16	37	6.361995e-81
16	38	1.135876e-82
16	39	0.000000e+00
16	40	0.000000e+00
16	41	1.103878e-82
16	42	6.843644e-81
16	43	2.317676e-80
16	44	5.184507e-80
16	45	5.249584e-80
16	46	2.320798e-80
16	47	6.330090e-81
16	48	1.160687e-82
16	49	0.000000e+00
16	50	0.000000e+00
16	51	3.284043e-82
16	52	1.054592e-80
16	53	2.703805e-80
16	54	5.577410e-80
16	55	6.485274e-80
16	56	2.587340e-80
16	57	7.391270e-81
16	58	1.103954e-82
16	59	0.000000e+00
16	60	0.000000e+00
16	61	1.844514e-82
16	62	4.938717e-81
16	63	2.108660e-80
16	64	9.800888e-80
16	65	8.633431e-80
16	66	3.735552e-80
16	67	5.073052e-81
16	68	1.806792e-82
16	69	0.000000e+00
16	70	0.000000e+00
16	71	2.028017e-82
16	72	1.043772e-80
16	73	3.007177e-80
16	74	4.353122e-80
16	75	3.893709e-80
16	76	3.007259e-80
16	77	1.235279e-80
16	78	1.928602e-82
16	79	0.000000e+00
16	80	0.000000e+00
16	81	2.032450e-82
16	82	8.770982e-81
16	83	2.309265e-80
16	84	3.475122e-80
16	85	3.958057e-80
16	86	3.046617e-80
16	87	8.977241e-81
16	88	9.397133e-83
16	89	0.000000e+00
16	90	0.000000e+00
16	91	0.000000e+00
17	0	0.000000e+00
17	1	3.863934e-83
17	2	2.098994e-81
17	3	6.378750e-81
17	4	1.303618e-80
17	5	1.306319e-80
17	6	6.324472e-81
17	7	2.007393e-81
17	8	3.722892e-83
17	9	0.000000e+00
17	10	0.000000e+00
17	11	3.950846e-83
17	12	2.127183e-81
17	13	6.449557e-81
17	14	1.306522e-80
17	15	1.298865e-80
17	16	6.327456e-81
17	17	2.084875e-81
17	18	3.701026e-83
17	19	0.000000e+00
17	20	0.000000e+00
17	21	3.866004e-83
17	22	2.101531e-81
17	23	6.444796e-81
17	24	1.318569e-80
17	25	1.330631e-80
17	26	6.413334e-81
17	27	2.032562e-81
17	28	3.776032e-83
17	29	0.000000e+00
17	30	0.000000e+00
17	31	3.702858e-83
17	32	2.046580e-81
17	33	6.308342e-81
17	34	1.302376e-80
17	35	1.325933e-80
17	36	6.345123e-81
17	37	2.021688e-81
17	38	3.754082e-83
17	39	0.000000e+00
17	40	0.000000e+00
17	41	3.838762e-83
17	42	2.087384e-81
17	43	6.385909e-81
17	44	1.304400e-80
17	45	1.312100e-80
17	46	6.338441e-81
17	47	2.006121e-81
17	48	3.728645e-83
17	49	0.000000e+00
17	50	0.000000e+00
17	51	1.018170e-82
17	52	3.306681e-81
17	53	7.918426e-81
17	54	1.562890e-80
17	55	1.735183e-80
17	56	7.353846e-81
17	57	1.843303e-81
17	58	2.886963e-83
17	59	0.000000e+00
17	60	0.000000e+00
17	61	4.400511e-83
17	62	1.488000e-81
17	63	6.511073e-81
17	64	2.635393e-80
17	65	2.341365e-80
17	66	1.023062e-80
17	67	1.225461e-81
17	68	3.251030e-83
17	69	0.000000e+00
17	70	0.000000e+00
17	71	5.820854e-83
17	72	3.375723e-81
17	73	9.236015e-81
17	74	1.328912e-80
17	75	1.186774e-80
17	76	8.883308e-81
17	77	3.606295e-81
17	78	5.761870e-83
17	79	0.000000e+00
17	80	0.000000e+00
17	81	5.607734e-83
17	82	2.724315e-81
17	83	7.539282e-81
17	84	1.085415e-80
17	85	1.230117e-80
17	86	8.799312e-81
17	87	2.143255e-81
17	88	1.853522e-83
17	89	0.000000e+00
17	90	0.000000e+00
17	91	0.000000e+00
18	0	0.000000e+00
18	1	8.227718e-85
18	2	4.095952e-83
18	3	1.145441e-82
18	4	2.545699e-82
18	5	2.562426e-82
18	6	1.187179e-82
18	7	3.746169e-83
18	8	9.374333e-85
18	9	0.000000e+00
18	10	0.000000e+00
18	11	8.459199e-85
18	12	4.113810e-83
18	13	1.157596e-82
18	14	2.531385e-82
18	15	2.539519e-82
18	16	1.180098e-82
18	17	3.701026e-83
18	18	1.201164e-84
18	19	0.000000e+00
18	20	0.000000e+00
18	21	8.154809e-85
18	22	4.108177e-83
18	23	1.158887e-82
18	24	2.588811e-82
18	25	2.614465e-82
18	26	1.211218e-82
18	27	3.811828e-83
18	28	9.314978e-85
18	29	0.000000e+00
18	30	0.000000e+00
18	31	7.771377e-85
18	32	4.041220e-83
18	33	1.134097e-82
18	34	2.580429e-82
18	35	2.614700e-82
18	36	1.207698e-82
18	37	3.821883e-83
18	38	8.862485e-85
18	39	0.000000e+00
18	40	0.000000e+00
18	41	8.121844e-85
18	42	4.071899e-83
18	43	1.147321e-82
18	44	2.553954e-82
18	45	2.575912e-82
18	46	1.194573e-82
18	47	3.752428e-83
18	48	9.296971e-85
18	49	0.000000e+00
18	50	0.000000e+00
18	51	2.323684e-84
18	52	5.688504e-83
18	53	1.503157e-82
18	54	3.032674e-82
18	55	3.599485e-82
18	56	1.134917e-82
18	57	2.570006e-83
18	58	8.420829e-85
18	59	0.000000e+00
18	60	0.000000e+00
18	61	7.257038e-85
18	62	2.690739e-83
18	63	9.622423e-83
18	64	5.033160e-82
18	65	4.716341e-82
18	66	1.967872e-82
18	67	3.044103e-83
18	68	4.035913e-85
18	69	0.000000e+00
18	70	0.000000e+00
18	71	1.398818e-84
18	72	6.365370e-83
18	73	1.579037e-82
18	74	2.543633e-82
18	75	2.278626e-82
18	76	1.875465e-82
18	77	7.439596e-83
18	78	1.187203e-84
18	79	0.000000e+00
18	80	0.000000e+00
18	81	1.658135e-84
18	82	4.373603e-83
18	83	1.231617e-82
18	84	1.953224e-82
18	85	2.220639e-82
18	86	1.488286e-82
18	87	4.579730e-83
18	88	7.621630e-85
18	89	0.000000e+00
18	90	0.000000e+00
18	91	0.000000e+00
19	0	0.000000e+00
19	1	0.000000e+00
19	2	0.000000e+00
19	3	0.000000e+00
19	4	0.000000e+00
19	5	0.000000e+00
19	6	0.000000e+00
19	7	0.000000e+00
19	8	0.000000e+00
19	9	0.000000e+00
19	10	0.000000e+00
19	11	0.000000e+00
19	12	0.000000e+00
19	13	0.000000e+00
19	14	0.000000e+00
19	15	0.000000e+00
19	16	0.000000e+00
19	17	0.000000e+00
19	18	0.000000e+00
19	19	0.000000e+00
19	20	0.000000e+00
19	21	0.000000e+00
19	22	0.000000e+00
19	23	0.000000e+00
19	24	0.000000e+00
19	25	0.000000e+00
19	26	0.000000e+00
19	27	0.000000e+00
19	28	0.000000e+00
19	29	0.000000e+00
19	30	0.000000e+00
19	31	0.000000e+00
19	32	0.000000e+00
19	33	0.000000e+00
19	34	0.000000e+00
19	35	0.000000e+00
19	36	0.000000e+00
19	37	0.000000e+00
19	38	0.000000e+00
19	39	0.000000e+00
19	40	0.000000e+00
19	41	0.000000e+00
19	42	0.000000e+00
19	43	0.000000e+00
19	44	0.000000e+00
19	45	0.000000e+00
19	46	0.000000e+00
19	47	0.000000e+00
19	48	0.000000e+00
19	49	0.000000e+00
19	50	0.000000e+00
19	51	0.000000e+00
19	52	0.000000e+00
19	53	0.000000e+00
19	54	0.000000e+00
19	55	0.000000e+00
19	56	0.000000e+00
19	57	0.000000e+00
19	58	0.000000e+00
19	59	0.000000e+00
19	60	0.000000e+00
19	61	0.000000e+00
19	62	0.000000e+00
19	63	0.000000e+00
19	64	0.000000e+00
19	65	0.000000e+00
19	66	0.000000e+00
19	67	0.000000e+00
19	68	0.000000e+00
19	69	0.000000e+00
19	70	0.000000e+00
19	71	0.000000e+00
19	72	0.000000e+00
19	73	0.000000e+00
19	74	0.000000e+00
19	75	0.000000e+00
19	76	0.000000e+00
19	77	0.000000e+00
19	78	0.000000e+00
19	79	0.000000e+00
19	80	0.000000e+00
19	81	0.000000e+00
19	82	0.000000e+00
19	83	0.000000e+00
19	84	0.000000e+00
19	85	0.000000e+00
19	86	0.000000e+00
19	87	0.000000e+00
19	88	0.000000e+00
19	89	0.000000e+00
19	90	0.000000e+00
19	91	0.000000e+00
20	0	0.000000e+00
20	1	0.000000e+00
20	2	0.000000e+00
20	3	0.000000e+00
20	4	0.000000e+00
20	5	0.000000e+00
20	6	0.000000e+00
20	7	0.000000e+00
20	8	0.000000e+00
20	9	0.000000e+00
20	10	0.000000e+00
20	11	0.000000e+00
20	12	0.000000e+00
20	13	0.000000e+00
20	14	0.000000e+00
20	15	0.000000e+00
20	16	0.000000e+00
20	17	0.000000e+00
20	18	0.000000e+00
20	19	0.000000e+00
20	20	0.000000e+00
20	21	0.000000e+00
20	22	0.000000e+00
20	23	0.000000e+00
20	24	0.000000e+00
20	25	0.000000e+00
20	26	0.000000e+00
20	27	0.000000e+00
20	28	0.000000e+00
20	29	0.000000e+00
20	30	0.000000e+00
20	31	0.000000e+00
20	32	0.000000e+00
20	33	0.000000e+00
20	34	0.000000e+00
20	35	0.000000e+00
20	36	0.000000e+00
20	37	0.000000e+00
20	38	0.000000e+00
20	39	0.000000e+00
20	40	0.000000e+00
20	41	0.000000e+00
20	42	0.000000e+00
20	43	0.000000e+00
20	44	0.000000e+00
20	45	0.000000e+00
20	46	0.000000e+00
20	47	0.000000e+00
20	48	0.000000e+00
20	49	0.000000e+00
20	50	0.000000e+00
20	51	0.000000e+00
20	52	0.000000e+00
20	53	0.000000e+00
20	54	0.000000e+00
20	55	0.000000e+00
20	56	0.000000e+00
20	57	0.000000e+00
20	58	0.000000e+00
20	59	0.000000e+00
20	60	0.000000e+00
20	61	0.000000e+00
20	62	0.000000e+00
20	63	0.000000e+00
20	64	0.000000e+00
20	65	0.000000e+00
20	66	0.000000e+00
20	67	0.000000e+00
20	68	0.000000e+00
20	69	0.000000e+00
20	70	0.000000e+00
20	71	0.000000e+00
20	72	0.000000e+00
20	73	0.000000e+00
20	74	0.000000e+00
20	75	0.000000e+00
20	76	0.000000e+00
20	77	0.000000e+00
20	78	0.000000e+00
20	79	0.000000e+00
20	80	0.000000e+00
20	81	0.000000e+00
20	82	0.000000e+00
20	83	0.000000e+00
20	84	0.000000e+00
20	85	0.000000e+00
20	86	0.000000e+00
20	87	0.000000e+00
20	88	0.000000e+00
20	89	0.000000e+00
20	90	0.000000e+00
20	91	0.000000e+00
21	0	0.000000e+00
21	1	1.033300e-84
21	2	4.127577e-83
21	3	1.108614e-82
21	4	2.222460e-82
21	5	2.239796e-82
21	6	1.109473e-82
21	7	3.904017e-83
21	8	8.347496e-85
21	9	0.000000e+00
21	10	0.000000e+00
21	11	1.043936e-84
21	12	4.136226e-83
21	13	1.114855e-82
21	14	2.212017e-82
21	15	2.215212e-82
21	16	1.103562e-82
21	17	3.866004e-83
21	18	8.154809e-85
21	19	0.000000e+00
21	20	0.000000e+00
21	21	1.192611e-84
21	22	4.156491e-83
21	23	1.121125e-82
21	24	2.255298e-82
21	25	2.288381e-82
21	26	1.128756e-82
21	27	3.970986e-83
21	28	8.467112e-85
21	29	0.000000e+00
21	30	0.000000e+00
21	31	9.976873e-85
21	32	4.099875e-83
21	33	1.103326e-82
21	34	2.244632e-82
21	35	2.294092e-82
21	36	1.124041e-82
21	37	3.969655e-83
21	38	8.544658e-85
21	39	0.000000e+00
21	40	0.000000e+00
21	41	1.021006e-84
21	42	4.114484e-83
21	43	1.109528e-82
21	44	2.226701e-82
21	45	2.253183e-82
21	46	1.113717e-82
21	47	3.913450e-83
21	48	8.328947e-85
21	49	0.000000e+00
21	50	0.000000e+00
21	51	2.066762e-84
21	52	5.657569e-83
21	53	1.428732e-82
21	54	2.987747e-82
21	55	3.341477e-82
21	56	1.563680e-82
21	57	4.539268e-83
21	58	7.584918e-85
21	59	0.000000e+00
21	60	0.000000e+00
21	61	9.310126e-85
21	62	3.419619e-83
21	63	1.315147e-82
21	64	4.569803e-82
21	65	4.547784e-82
21	66	1.894091e-82
21	67	2.320941e-83
21	68	3.490502e-85
21	69	0.000000e+00
21	70	0.000000e+00
21	71	1.228858e-84
21	72	6.265150e-83
21	73	1.650791e-82
21	74	2.702843e-82
21	75	2.395841e-82
21	76	1.797744e-82
21	77	6.431407e-83
21	78	1.057278e-84
21	79	0.000000e+00
21	80	0.000000e+00
21	81	1.076904e-84
21	82	4.131491e-83
21	83	1.493416e-82
21	84	2.209333e-82
21	85	2.502106e-82
21	86	1.749319e-82
21	87	4.106214e-83
21	88	5.681047e-85
21	89	0.000000e+00
21	90	0.000000e+00
21	91	0.000000e+00
22	0	0.000000e+00
22	1	4.177365e-83
22	2	2.288979e-81
22	3	6.870303e-81
22	4	1.445910e-80
22	5	1.453744e-80
22	6	6.879583e-81
22	7	2.114251e-81
22	8	4.088828e-83
22	9	0.000000e+00
22	10	0.000000e+00
22	11	4.306042e-83
22	12	2.316371e-81
22	13	6.936012e-81
22	14	1.444014e-80
22	15	1.440302e-80
22	16	6.873863e-81
22	17	2.101531e-81
22	18	4.108177e-83
22	19	0.000000e+00
22	20	0.000000e+00
22	21	4.156491e-83
22	22	2.366381e-81
22	23	6.945011e-81
22	24	1.465462e-80
22	25	1.483544e-80
22	26	6.987427e-81
22	27	2.141858e-81
22	28	4.126505e-83
22	29	0.000000e+00
22	30	0.000000e+00
22	31	3.943052e-83
22	32	2.232233e-81
22	33	6.807776e-81
22	34	1.453277e-80
22	35	1.484099e-80
22	36	6.924584e-81
22	37	2.132789e-81
22	38	4.058959e-83
22	39	0.000000e+00
22	40	0.000000e+00
22	41	4.139163e-83
22	42	2.273927e-81
22	43	6.877880e-81
22	44	1.448206e-80
22	45	1.461416e-80
22	46	6.902764e-81
22	47	2.113174e-81
22	48	4.086774e-83
22	49	0.000000e+00
22	50	0.000000e+00
22	51	1.091148e-82
22	52	3.322016e-81
22	53	8.375045e-81
22	54	1.672646e-80
22	55	1.893597e-80
22	56	7.690074e-81
22	57	1.865062e-81
22	58	3.328899e-83
22	59	0.000000e+00
22	60	0.000000e+00
22	61	4.880186e-83
22	62	1.478717e-81
22	63	6.782379e-81
22	64	2.803026e-80
22	65	2.502003e-80
22	66	1.072251e-80
22	67	1.276936e-81
22	68	3.763594e-83
22	69	0.000000e+00
22	70	0.000000e+00
22	71	6.311108e-83
22	72	3.489599e-81
22	73	9.667140e-81
22	74	1.404759e-80
22	75	1.217806e-80
22	76	9.631197e-81
22	77	3.785608e-81
22	78	6.147906e-83
22	79	0.000000e+00
22	80	0.000000e+00
22	81	6.264118e-83
22	82	2.659917e-81
22	83	7.629196e-81
22	84	1.117382e-80
22	85	1.270762e-80
22	86	9.384545e-81
22	87	2.344726e-81
22	88	2.189895e-83
22	89	0.000000e+00
22	90	0.000000e+00
22	91	0.000000e+00
23	0	0.000000e+00
23	1	1.125507e-82
23	2	6.950471e-81
23	3	2.381469e-80
23	4	5.255874e-80
23	5	5.299756e-80
23	6	2.336216e-80
23	7	6.460041e-81
23	8	1.144303e-82
23	9	0.000000e+00
23	10	0.000000e+00
23	11	1.171951e-82
23	12	7.093587e-81
23	13	2.407397e-80
23	14	5.251580e-80
23	15	5.248267e-80
23	16	2.339034e-80
23	17	6.444796e-81
23	18	1.158887e-82
23	19	0.000000e+00
23	20	0.000000e+00
23	21	1.121125e-82
23	22	6.945011e-81
23	23	2.442487e-80
23	24	5.327051e-80
23	25	5.408784e-80
23	26	2.367492e-80
23	27	6.520634e-81
23	28	1.153711e-82
23	29	0.000000e+00
23	30	0.000000e+00
23	31	1.056111e-82
23	32	6.706719e-81
23	33	2.356674e-80
23	34	5.279677e-80
23	35	5.413958e-80
23	36	2.340290e-80
23	37	6.468938e-81
23	38	1.127054e-82
23	39	0.000000e+00
23	40	0.000000e+00
23	41	1.119988e-82
23	42	6.908773e-81
23	43	2.384684e-80
23	44	5.264241e-80
23	45	5.327859e-80
23	46	2.340558e-80
23	47	6.443095e-81
23	48	1.145036e-82
23	49	0.000000e+00
23	50	0.000000e+00
23	51	3.470942e-82
23	52	1.076788e-80
23	53	2.781219e-80
23	54	5.825701e-80
23	55	6.625400e-80
23	56	2.707218e-80
23	57	7.521105e-81
23	58	1.004325e-82
23	59	0.000000e+00
23	60	0.000000e+00
23	61	1.977798e-82
23	62	4.770739e-81
23	63	2.181071e-80
23	64	1.005797e-79
23	65	8.773877e-80
23	66	3.823030e-80
23	67	4.987485e-81
23	68	1.751182e-82
23	69	0.000000e+00
23	70	0.000000e+00
23	71	2.048098e-82
23	72	1.084548e-80
23	73	3.141374e-80
23	74	4.555851e-80
23	75	4.053112e-80
23	76	3.032534e-80
23	77	1.253027e-80
23	78	1.818738e-82
23	79	0.000000e+00
23	80	0.000000e+00
23	81	1.968368e-82
23	82	9.278524e-81
23	83	2.440241e-80
23	84	3.621717e-80
23	85	4.274556e-80
23	86	3.274210e-80
23	87	8.745046e-81
23	88	8.990452e-83
23	89	0.000000e+00
23	90	0.000000e+00
23	91	0.000000e+00
24	0	0.000000e+00
24	1	2.284447e-82
24	2	1.467646e-80
24	3	5.267277e-80
24	4	1.344883e-79
24	5	1.352763e-79
24	6	5.242756e-80
24	7	1.322907e-80
24	8	2.489723e-82
24	9	0.000000e+00
24	10	0.000000e+00
24	11	2.411909e-82
24	12	1.502707e-80
24	13	5.319662e-80
24	14	1.338687e-79
24	15	1.336391e-79
24	16	5.244476e-80
24	17	1.318569e-80
24	18	2.588811e-82
24	19	0.000000e+00
24	20	0.000000e+00
24	21	2.255298e-82
24	22	1.465462e-80
24	23	5.327051e-80
24	24	1.376377e-79
24	25	1.382898e-79
24	26	5.320519e-80
24	27	1.335975e-80
24	28	2.490595e-82
24	29	0.000000e+00
24	30	0.000000e+00
24	31	2.094238e-82
24	32	1.409846e-80
24	33	5.218222e-80
24	34	1.360864e-79
24	35	1.388017e-79
24	36	5.266702e-80
24	37	1.327279e-80
24	38	2.368634e-82
24	39	0.000000e+00
24	40	0.000000e+00
24	41	2.265485e-82
24	42	1.458624e-80
24	43	5.274888e-80
24	44	1.348939e-79
24	45	1.361212e-79
24	46	5.258810e-80
24	47	1.319555e-80
24	48	2.487370e-82
24	49	0.000000e+00
24	50	0.000000e+00
24	51	7.623002e-82
24	52	2.347762e-80
24	53	6.241164e-80
24	54	1.476526e-79
24	55	1.666919e-79
24	56	5.906529e-80
24	57	1.839639e-80
24	58	3.036193e-82
24	59	0.000000e+00
24	60	0.000000e+00
24	61	4.514048e-82
24	62	1.139760e-80
24	63	4.478650e-80
24	64	2.579757e-79
24	65	2.331124e-79
24	66	8.621532e-80
24	67	1.297602e-80
24	68	4.857172e-82
24	69	0.000000e+00
24	70	0.000000e+00
24	71	5.209414e-82
24	72	2.254455e-80
24	73	6.289537e-80
24	74	1.032025e-79
24	75	9.860851e-80
24	76	6.898779e-80
24	77	2.823046e-80
24	78	3.967771e-82
24	79	0.000000e+00
24	80	0.000000e+00
24	81	5.624325e-82
24	82	1.893739e-80
24	83	5.000674e-80
24	84	8.315837e-80
24	85	9.884818e-80
24	86	7.129319e-80
24	87	2.257851e-80
24	88	2.864821e-82
24	89	0.000000e+00
24	90	0.000000e+00
24	91	0.000000e+00
25	0	0.000000e+00
25	1	2.319129e-82
25	2	1.486365e-80
25	3	5.347935e-80
25	4	1.360479e-79
25	5	1.371788e-79
25	6	5.323920e-80
25	7	1.334456e-80
25	8	2.514124e-82
25	9	0.000000e+00
25	10	0.000000e+00
25	11	2.449931e-82
25	12	1.522753e-80
25	13	5.400731e-80
25	14	1.354148e-79
25	15	1.354886e-79
25	16	5.326780e-80
25	17	1.330631e-80
25	18	2.614465e-82
25	19	0.000000e+00
25	20	0.000000e+00
25	21	2.288381e-82
25	22	1.483544e-80
25	23	5.408784e-80
25	24	1.382898e-79
25	25	1.412214e-79
25	26	5.402529e-80
25	27	1.347283e-80
25	28	2.514202e-82
25	29	0.000000e+00
25	30	0.000000e+00
25	31	2.123655e-82
25	32	1.426045e-80
25	33	5.298729e-80
25	34	1.376788e-79
25	35	1.408076e-79
25	36	5.346920e-80
25	37	1.337990e-80
25	38	2.390865e-82
25	39	0.000000e+00
25	40	0.000000e+00
25	41	2.299578e-82
25	42	1.476862e-80
25	43	5.355543e-80
25	44	1.364639e-79
25	45	1.380449e-79
25	46	5.340250e-80
25	47	1.330951e-80
25	48	2.511297e-82
25	49	0.000000e+00
25	50	0.000000e+00
25	51	7.692532e-82
25	52	2.316144e-80
25	53	6.277518e-80
25	54	1.478176e-79
25	55	1.678312e-79
25	56	6.028796e-80
25	57	1.897739e-80
25	58	3.135133e-82
25	59	0.000000e+00
25	60	0.000000e+00
25	61	4.716260e-82
25	62	1.148245e-80
25	63	4.566030e-80
25	64	2.592567e-79
25	65	2.340444e-79
25	66	8.703251e-80
25	67	1.307405e-80
25	68	4.953985e-82
25	69	0.000000e+00
25	70	0.000000e+00
25	71	5.236743e-82
25	72	2.236881e-80
25	73	6.341417e-80
25	74	1.033260e-79
25	75	9.780050e-80
25	76	6.959509e-80
25	77	2.841034e-80
25	78	3.986512e-82
25	79	0.000000e+00
25	80	0.000000e+00
25	81	5.584859e-82
25	82	1.888706e-80
25	83	5.043965e-80
25	84	8.310985e-80
25	85	9.911033e-80
25	86	7.270510e-80
25	87	2.300607e-80
25	88	2.904725e-82
25	89	0.000000e+00
25	90	0.000000e+00
25	91	0.000000e+00
26	0	0.000000e+00
26	1	1.136180e-82
26	2	7.003395e-81
26	3	2.343292e-80
26	4	5.247516e-80
26	5	5.293759e-80
26	6	2.342901e-80
26	7	6.438121e-81
26	8	1.191577e-82
26	9	0.000000e+00
26	10	0.000000e+00
26	11	1.183681e-82
26	12	7.153990e-81
26	13	2.369234e-80
26	14	5.240693e-80
26	15	5.243245e-80
26	16	2.346428e-80
26	17	6.413334e-81
26	18	1.211218e-82
26	19	0.000000e+00
26	20	0.000000e+00
26	21	1.128756e-82
26	22	6.987427e-81
26	23	2.367492e-80
26	24	5.320519e-80
26	25	5.402529e-80
26	26	2.410952e-80
26	27	6.504878e-81
26	28	1.199194e-82
26	29	0.000000e+00
26	30	0.000000e+00
26	31	1.062211e-82
26	32	6.739135e-81
26	33	2.316465e-80
26	34	5.276762e-80
26	35	5.406803e-80
26	36	2.348779e-80
26	37	6.465571e-81
26	38	1.165972e-82
26	39	0.000000e+00
26	40	0.000000e+00
26	41	1.128469e-82
26	42	6.953929e-81
26	43	2.345206e-80
26	44	5.257004e-80
26	45	5.321947e-80
26	46	2.349047e-80
26	47	6.424265e-81
26	48	1.191251e-82
26	49	0.000000e+00
26	50	0.000000e+00
26	51	3.354885e-82
26	52	1.056032e-80
26	53	2.729825e-80
26	54	5.649104e-80
26	55	6.553815e-80
26	56	2.583885e-80
26	57	7.291693e-81
26	58	1.083457e-82
26	59	0.000000e+00
26	60	0.000000e+00
26	61	1.867990e-82
26	62	4.905129e-81
26	63	2.117532e-80
26	64	9.948359e-80
26	65	8.756671e-80
26	66	3.743281e-80
26	67	5.040195e-81
26	68	1.818157e-82
26	69	0.000000e+00
26	70	0.000000e+00
26	71	2.066753e-82
26	72	1.050377e-80
26	73	3.029831e-80
26	74	4.416108e-80
26	75	3.929509e-80
26	76	3.042780e-80
26	77	1.243819e-80
26	78	1.932075e-82
26	79	0.000000e+00
26	80	0.000000e+00
26	81	2.076171e-82
26	82	8.694434e-81
26	83	2.308122e-80
26	84	3.490350e-80
26	85	4.004141e-80
26	86	3.086807e-80
26	87	9.060056e-81
26	88	9.569750e-83
26	89	0.000000e+00
26	90	0.000000e+00
26	91	0.000000e+00
27	0	0.000000e+00
27	1	3.965395e-83
27	2	2.137515e-81
27	3	6.451569e-81
27	4	1.319748e-80
27	5	1.321720e-80
27	6	6.411385e-81
27	7	2.047661e-81
27	8	3.842320e-83
27	9	0.000000e+00
27	10	0.000000e+00
27	11	4.039733e-83
27	12	2.163421e-81
27	13	6.517829e-81
27	14	1.320512e-80
27	15	1.312165e-80
27	16	6.407599e-81
27	17	2.032562e-81
27	18	3.811828e-83
27	19	0.000000e+00
27	20	0.000000e+00
27	21	3.970986e-83
27	22	2.141858e-81
27	23	6.520634e-81
27	24	1.335975e-80
27	25	1.347283e-80
27	26	6.504878e-81
27	27	2.152537e-81
27	28	3.901035e-83
27	29	0.000000e+00
27	30	0.000000e+00
27	31	3.818745e-83
27	32	2.089182e-81
27	33	6.388121e-81
27	34	1.321935e-80
27	35	1.344712e-80
27	36	6.442838e-81
27	37	2.070400e-81
27	38	3.886725e-83
27	39	0.000000e+00
27	40	0.000000e+00
27	41	3.939313e-83
27	42	2.126571e-81
27	43	6.459626e-81
27	44	1.320972e-80
27	45	1.327952e-80
27	46	6.427017e-81
27	47	2.047704e-81
27	48	3.849284e-83
27	49	0.000000e+00
27	50	0.000000e+00
27	51	1.031232e-82
27	52	3.364489e-81
27	53	8.061051e-81
27	54	1.591125e-80
27	55	1.756261e-80
27	56	7.389346e-81
27	57	1.831942e-81
27	58	2.803745e-83
27	59	0.000000e+00
27	60	0.000000e+00
27	61	4.437198e-83
27	62	1.533307e-81
27	63	6.509005e-81
27	64	2.674715e-80
27	65	2.386487e-80
27	66	1.022051e-80
27	67	1.215064e-81
27	68	3.272869e-83
27	69	0.000000e+00
27	70	0.000000e+00
27	71	5.946877e-83
27	72	3.414971e-81
27	73	9.370495e-81
27	74	1.365707e-80
27	75	1.225076e-80
27	76	9.061345e-81
27	77	3.635566e-81
27	78	5.794873e-83
27	79	0.000000e+00
27	80	0.000000e+00
27	81	5.808715e-83
27	82	2.709739e-81
27	83	7.622053e-81
27	84	1.104950e-80
27	85	1.250161e-80
27	86	8.923332e-81
27	87	2.232340e-81
27	88	2.069278e-83
27	89	0.000000e+00
27	90	0.000000e+00
27	91	0.000000e+00
28	0	0.000000e+00
28	1	8.498328e-85
28	2	4.114067e-83
28	3	1.139941e-82
28	4	2.448540e-82
28	5	2.461069e-82
28	6	1.175628e-82
28	7	3.828785e-83
28	8	9.258340e-85
28	9	0.000000e+00
28	10	0.000000e+00
28	11	8.643154e-85
28	12	4.138989e-83
28	13	1.149996e-82
28	14	2.433706e-82
28	15	2.435212e-82
28	16	1.168395e-82
28	17	3.776032e-83
28	18	9.314978e-85
28	19	0.000000e+00
28	20	0.000000e+00
28	21	8.467112e-85
28	22	4.126505e-83
28	23	1.153711e-82
28	24	2.490595e-82
28	25	2.514202e-82
28	26	1.199194e-82
28	27	3.901035e-83
28	28	1.129411e-84
28	29	0.000000e+00
28	30	0.000000e+00
28	31	8.159560e-85
28	32	4.052385e-83
28	33	1.131296e-82
28	34	2.483343e-82
28	35	2.518570e-82
28	36	1.195596e-82
28	37	3.918399e-83
28	38	9.126152e-85
28	39	0.000000e+00
28	40	0.000000e+00
28	41	8.402323e-85
28	42	4.091277e-83
28	43	1.141797e-82
28	44	2.456775e-82
28	45	2.475576e-82
28	46	1.182616e-82
28	47	3.838715e-83
28	48	9.231790e-85
28	49	0.000000e+00
28	50	0.000000e+00
28	51	2.126990e-84
28	52	5.852519e-83
28	53	1.511405e-82
28	54	3.000516e-82
28	55	3.473513e-82
28	56	1.188553e-82
28	57	2.716805e-83
28	58	7.076659e-85
28	59	0.000000e+00
28	60	0.000000e+00
28	61	7.849706e-85
28	62	2.666543e-83
28	63	1.002586e-82
28	64	4.847761e-82
28	65	4.568312e-82
28	66	1.858631e-82
28	67	2.556698e-83
28	68	3.613868e-85
28	69	0.000000e+00
28	70	0.000000e+00
28	71	1.272644e-84
28	72	6.147996e-83
28	73	1.650493e-82
28	74	2.642402e-82
28	75	2.357209e-82
28	76	1.835205e-82
28	77	6.898642e-83
28	78	1.158978e-84
28	79	0.000000e+00
28	80	0.000000e+00
28	81	1.448908e-84
28	82	3.978234e-83
28	83	1.241992e-82
28	84	1.963403e-82
28	85	2.212341e-82
28	86	1.553064e-82
28	87	4.887463e-83
28	88	7.573600e-85
28	89	0.000000e+00
28	90	0.000000e+00
28	91	0.000000e+00
29	0	0.000000e+00
29	1	0.000000e+00
29	2	0.000000e+00
29	3	0.000000e+00
29	4	0.000000e+00
29	5	0.000000e+00
29	6	0.000000e+00
29	7	0.000000e+00
29	8	0.000000e+00
29	9	0.000000e+00
29	10	0.000000e+00
29	11	0.000000e+00
29	12	0.000000e+00
29	13	0.000000e+00
29	14	0.000000e+00
29	15	0.000000e+00
29	16	0.000000e+00
29	17	0.000000e+00
29	18	0.000000e+00
29	19	0.000000e+00
29	20	0.000000e+00
29	21	0.000000e+00
29	22	0.000000e+00
29	23	0.000000e+00
29	24	0.000000e+00
29	25	0.000000e+00
29	26	0.000000e+00
29	27	0.000000e+00
29	28	0.000000e+00
29	29	0.000000e+00
29	30	0.000000e+00
29	31	0.000000e+00
29	32	0.000000e+00
29	33	0.000000e+00
29	34	0.000000e+00
29	35	0.000000e+00
29	36	0.000000e+00
29	37	0.000000e+00
29	38	0.000000e+00
29	39	0.000000e+00
29	40	0.000000e+00
29	41	0.000000e+00
29	42	0.000000e+00
29	43	0.000000e+00
29	44	0.000000e+00
29	45	0.000000e+00
29	46	0.000000e+00
29	47	0.000000e+00
29	48	0.000000e+00
29	49	0.000000e+00
29	50	0.000000e+00
29	51	0.000000e+00
29	52	0.000000e+00
29	53	0.000000e+00
29	54	0.000000e+00
29	55	0.000000e+00
29	56	0.000000e+00
29	57	0.000000e+00
29	58	0.000000e+00
29	59	0.000000e+00
29	60	0.000000e+00
29	61	0.000000e+00
29	62	0.000000e+00
29	63	0.000000e+00
29	64	0.000000e+00
29	65	0.000000e+00
29	66	0.000000e+00
29	67	0.000000e+00
29	68	0.000000e+00
29	69	0.000000e+00
29	70	0.000000e+00
29	71	0.000000e+00
29	72	0.000000e+00
29	73	0.000000e+00
29	74	0.000000e+00
29	75	0.000000e+00
29	76	0.000000e+00
29	77	0.000000e+00
29	78	0.000000e+00
29	79	0.000000e+00
29	80	0.000000e+00
29	81	0.000000e+00
29	82	0.000000e+00
29	83	0.000000e+00
29	84	0.000000e+00
29	85	0.000000e+00
29	86	0.000000e+00
29	87	0.000000e+00
29	88	0.000000e+00
29	89	0.000000e+00
29	90	0.000000e+00
29	91	0.000000e+00
30	0	0.000000e+00
30	1	0.000000e+00
30	2	0.000000e+00
30	3	0.000000e+00
30	4	0.000000e+00
30	5	0.000000e+00
30	6	0.000000e+00
30	7	0.000000e+00
30	8	0.000000e+00
30	9	0.000000e+00
30	10	0.000000e+00
30	11	0.000000e+00
30	12	0.000000e+00
30	13	0.000000e+00
30	14	0.000000e+00
30	15	0.000000e+00
30	16	0.000000e+00
30	17	0.000000e+00
30	18	0.000000e+00
30	19	0.000000e+00
30	20	0.000000e+00
30	21	0.000000e+00
30	22	0.000000e+00
30	23	0.000000e+00
30	24	0.000000e+00
30	25	0.000000e+00
30	26	0.000000e+00
30	27	0.000000e+00
30	28	0.000000e+00
30	29	0.000000e+00
30	30	0.000000e+00
30	31	0.000000e+00
30	32	0.000000e+00
30	33	0.000000e+00
30	34	0.000000e+00
30	35	0.000000e+00
30	36	0.000000e+00
30	37	0.000000e+00
30	38	0.000000e+00
30	39	0.000000e+00
30	40	0.000000e+00
30	41	0.000000e+00
30	42	0.000000e+00
30	43	0.000000e+00
30	44	0.000000e+00
30	45	0.000000e+00
30	46	0.000000e+00
30	47	0.000000e+00
30	48	0.000000e+00
30	49	0.000000e+00
30	50	0.000000e+00
30	51	0.000000e+00
30	52	0.000000e+00
30	53	0.000000e+00
30	54	0.000000e+00
30	55	0.000000e+00
30	56	0.000000e+00
30	57	0.000000e+00
30	58	0.000000e+00
30	59	0.000000e+00
30	60	0.000000e+00
30	61	0.000000e+00
30	62	0.000000e+00
30	63	0.000000e+00
30	64	0.000000e+00
30	65	0.000000e+00
30	66	0.000000e+00
30	67	0.000000e+00
30	68	0.000000e+00
30	69	0.000000e+00
30	70	0.000000e+00
30	71	0.000000e+00
30	72	0.000000e+00
30	73	0.000000e+00
30	74	0.000000e+00
30	75	0.000000e+00
30	76	0.000000e+00
30	77	0.000000e+00
30	78	0.000000e+00
30	79	0.000000e+00
30	80	0.000000e+00
30	81	0.000000e+00
30	82	0.000000e+00
30	83	0.000000e+00
30	84	0.000000e+00
30	85	0.000000e+00
30	86	0.000000e+00
30	87	0.000000e+00
30	88	0.000000e+00
30	89	0.000000e+00
30	90	0.000000e+00
30	91	0.000000e+00
31	0	0.000000e+00
31	1	9.962782e-85
31	2	3.910567e-83
31	3	1.043901e-82
31	4	2.062718e-82
31	5	2.077463e-82
31	6	1.043827e-82
31	7	3.749670e-83
31	8	8.012985e-85
31	9	0.000000e+00
31	10	0.000000e+00
31	11	9.963385e-85
31	12	3.913484e-83
31	13	1.048032e-82
31	14	2.048740e-82
31	15	2.050769e-82
31	16	1.036217e-82
31	17	3.702858e-83
31	18	7.771377e-85
31	19	0.000000e+00
31	20	0.000000e+00
31	21	9.976873e-85
31	22	3.943052e-83
31	23	1.056111e-82
31	24	2.094238e-82
31	25	2.123655e-82
31	26	1.062211e-82
31	27	3.818745e-83
31	28	8.159560e-85
31	29	0.000000e+00
31	30	0.000000e+00
31	31	1.220724e-84
31	32	3.896338e-83
31	33	1.041226e-82
31	34	2.088656e-82
31	35	2.133067e-82
31	36	1.059775e-82
31	37	3.828850e-83
31	38	8.296381e-85
31	39	0.000000e+00
31	40	0.000000e+00
31	41	9.851552e-85
31	42	3.901456e-83
31	43	1.044846e-82
31	44	2.066688e-82
31	45	2.090075e-82
31	46	1.047605e-82
31	47	3.761161e-83
31	48	8.008525e-85
31	49	0.000000e+00
31	50	0.000000e+00
31	51	1.963242e-84
31	52	5.490549e-83
31	53	1.383801e-82
31	54	2.864943e-82
31	55	3.165304e-82
31	56	1.500312e-82
31	57	4.321955e-83
31	58	6.766661e-85
31	59	0.000000e+00
31	60	0.000000e+00
31	61	9.031048e-85
31	62	3.446913e-83
31	63	1.258880e-82
31	64	4.389459e-82
31	65	4.334050e-82
31	66	1.768970e-82
31	67	2.101374e-83
31	68	3.314743e-85
31	69	0.000000e+00
31	70	0.000000e+00
31	71	1.164973e-84
31	72	5.799651e-83
31	73	1.563277e-82
31	74	2.626301e-82
31	75	2.369051e-82
31	76	1.699321e-82
31	77	5.952125e-83
31	78	9.649567e-85
31	79	0.000000e+00
31	80	0.000000e+00
31	81	1.028888e-84
31	82	3.783229e-83
31	83	1.419583e-82
31	84	2.112229e-82
31	85	2.380903e-82
31	86	1.654672e-82
31	87	4.072132e-83
31	88	5.779905e-85
31	89	0.000000e+00
31	90	0.000000e+00
31	91	0.000000e+00
32	0	0.000000e+00
32	1	4.119484e-83
32	2	2.227657e-81
32	3	6.631339e-81
32	4	1.390245e-80
32	5	1.396885e-80
32	6	6.632092e-81
32	7	2.061018e-81
32	8	4.018220e-83
32	9	0.000000e+00
32	10	0.000000e+00
32	11	4.238850e-83
32	12	2.247628e-81
32	13	6.689844e-81
32	14	1.386746e-80
32	15	1.382780e-80
32	16	6.619475e-81
32	17	2.046580e-81
32	18	4.041220e-83
32	19	0.000000e+00
32	20	0.000000e+00
32	21	4.099875e-83
32	22	2.232233e-81
32	23	6.706719e-81
32	24	1.409846e-80
32	25	1.426045e-80
32	26	6.739135e-81
32	27	2.089182e-81
32	28	4.052385e-83
32	29	0.000000e+00
32	30	0.000000e+00
32	31	3.896338e-83
32	32	2.307558e-81
32	33	6.580018e-81
32	34	1.399939e-80
32	35	1.427870e-80
32	36	6.685888e-81
32	37	2.082218e-81
32	38	3.981617e-83
32	39	0.000000e+00
32	40	0.000000e+00
32	41	4.080548e-83
32	42	2.214615e-81
32	43	6.640702e-81
32	44	1.392782e-80
32	45	1.404443e-80
32	46	6.655456e-81
32	47	2.060548e-81
32	48	4.014633e-83
32	49	0.000000e+00
32	50	0.000000e+00
32	51	1.073560e-82
32	52	3.228024e-81
32	53	8.132534e-81
32	54	1.632035e-80
32	55	1.833559e-80
32	56	7.399736e-81
32	57	1.734705e-81
32	58	3.076788e-83
32	59	0.000000e+00
32	60	0.000000e+00
32	61	4.571221e-83
32	62	1.424618e-81
32	63	6.537674e-81
32	64	2.712165e-80
32	65	2.425496e-80
32	66	1.038193e-80
32	67	1.219646e-81
32	68	3.358260e-83
32	69	0.000000e+00
32	70	0.000000e+00
32	71	6.236851e-83
32	72	3.452317e-81
32	73	9.466451e-81
32	74	1.386700e-80
32	75	1.210466e-80
32	76	9.481508e-81
32	77	3.691480e-81
32	78	5.841271e-83
32	79	0.000000e+00
32	80	0.000000e+00
32	81	6.138609e-83
32	82	2.599052e-81
32	83	7.492144e-81
32	84	1.099086e-80
32	85	1.253964e-80
32	86	9.208902e-81
32	87	2.261008e-81
32	88	2.161117e-83
32	89	0.000000e+00
32	90	0.000000e+00
32	91	0.000000e+00
33	0	0.000000e+00
33	1	1.107359e-82
33	2	6.810410e-81
33	3	2.330276e-80
33	4	5.145039e-80
33	5	5.188359e-80
33	6	2.285131e-80
33	7	6.326830e-81
33	8	1.121059e-82
33	9	0.000000e+00
33	10	0.000000e+00
33	11	1.150889e-82
33	12	6.944987e-81
33	13	2.353181e-80
33	14	5.133984e-80
33	15	5.131513e-80
33	16	2.286125e-80
33	17	6.308342e-81
33	18	1.134097e-82
33	19	0.000000e+00
33	20	0.000000e+00
33	21	1.103326e-82
33	22	6.807776e-81
33	23	2.356674e-80
33	24	5.218222e-80
33	25	5.298729e-80
33	26	2.316465e-80
33	27	6.388121e-81
33	28	1.131296e-82
33	29	0.000000e+00
33	30	0.000000e+00
33	31	1.041226e-82
33	32	6.580018e-81
33	33	2.366831e-80
33	34	5.179318e-80
33	35	5.311029e-80
33	36	2.291646e-80
33	37	6.341359e-81
33	38	1.106932e-82
33	39	0.000000e+00
33	40	0.000000e+00
33	41	1.101678e-82
33	42	6.770606e-81
33	43	2.333940e-80
33	44	5.154741e-80
33	45	5.217544e-80
33	46	2.289628e-80
33	47	6.311158e-81
33	48	1.122313e-82
33	49	0.000000e+00
33	50	0.000000e+00
33	51	3.396565e-82
33	52	1.048921e-80
33	53	2.717666e-80
33	54	5.695249e-80
33	55	6.465092e-80
33	56	2.642884e-80
33	57	7.314020e-81
33	58	9.684770e-83
33	59	0.000000e+00
33	60	0.000000e+00
33	61	1.936398e-82
33	62	4.699408e-81
33	63	2.148690e-80
33	64	9.850017e-80
33	65	8.600105e-80
33	66	3.727317e-80
33	67	4.800191e-81
33	68	1.717858e-82
33	69	0.000000e+00
33	70	0.000000e+00
33	71	2.010975e-82
33	72	1.058584e-80
33	73	3.070850e-80
33	74	4.469281e-80
33	75	3.971925e-80
33	76	2.966039e-80
33	77	1.220857e-80
33	78	1.767943e-82
33	79	0.000000e+00
33	80	0.000000e+00
33	81	1.908367e-82
33	82	8.974782e-81
33	83	2.375889e-80
33	84	3.538364e-80
33	85	4.181235e-80
33	86	3.209459e-80
33	87	8.530115e-81
33	88	8.716405e-83
33	89	0.000000e+00
33	90	0.000000e+00
33	91	0.000000e+00
34	0	0.000000e+00
34	1	2.273313e-82
34	2	1.454748e-80
34	3	5.217224e-80
34	4	1.337488e-79
34	5	1.345481e-79
34	6	5.196495e-80
34	7	1.308214e-80
34	8	2.482391e-82
34	9	0.000000e+00
34	10	0.000000e+00
34	11	2.395616e-82
34	12	1.487696e-80
34	13	5.262093e-80
34	14	1.328553e-79
34	15	1.326716e-79
34	16	5.191524e-80
34	17	1.302376e-80
34	18	2.580429e-82
34	19	0.000000e+00
34	20	0.000000e+00
34	21	2.244632e-82
34	22	1.453277e-80
34	23	5.279677e-80
34	24	1.360864e-79
34	25	1.376788e-79
34	26	5.276762e-80
34	27	1.321935e-80
34	28	2.483343e-82
34	29	0.000000e+00
34	30	0.000000e+00
34	31	2.088656e-82
34	32	1.399939e-80
34	33	5.179318e-80
34	34	1.373275e-79
34	35	1.384676e-79
34	36	5.230348e-80
34	37	1.315094e-80
34	38	2.362689e-82
34	39	0.000000e+00
34	40	0.000000e+00
34	41	2.253922e-82
34	42	1.446004e-80
34	43	5.225981e-80
34	44	1.342112e-79
34	45	1.354491e-79
34	46	5.213691e-80
34	47	1.305248e-80
34	48	2.479937e-82
34	49	0.000000e+00
34	50	0.000000e+00
34	51	7.551748e-82
34	52	2.289579e-80
34	53	6.140183e-80
34	54	1.455637e-79
34	55	1.643547e-79
34	56	5.778184e-80
34	57	1.806700e-80
34	58	2.930552e-82
34	59	0.000000e+00
34	60	0.000000e+00
34	61	4.490285e-82
34	62	1.116191e-80
34	63	4.409771e-80
34	64	2.559673e-79
34	65	2.319056e-79
34	66	8.481715e-80
34	67	1.271003e-80
34	68	4.792393e-82
34	69	0.000000e+00
34	70	0.000000e+00
34	71	5.202561e-82
34	72	2.220839e-80
34	73	6.189320e-80
34	74	1.019918e-79
34	75	9.698714e-80
34	76	6.821196e-80
34	77	2.784485e-80
34	78	3.900273e-82
34	79	0.000000e+00
34	80	0.000000e+00
34	81	5.553203e-82
34	82	1.836632e-80
34	83	4.881583e-80
34	84	8.159599e-80
34	85	9.760389e-80
34	86	7.074098e-80
34	87	2.241139e-80
34	88	2.859182e-82
34	89	0.000000e+00
34	90	0.000000e+00
34	91	0.000000e+00
35	0	0.000000e+00
35	1	2.324287e-82
35	2	1.486401e-80
35	3	5.350206e-80
35	4	1.364295e-79
35	5	1.375927e-79
35	6	5.325501e-80
35	7	1.331212e-80
35	8	2.517295e-82
35	9	0.000000e+00
35	10	0.000000e+00
35	11	2.451119e-82
35	12	1.521439e-80
35	13	5.396267e-80
35	14	1.355384e-79
35	15	1.356469e-79
35	16	5.322384e-80
35	17	1.325933e-80
35	18	2.614700e-82
35	19	0.000000e+00
35	20	0.000000e+00
35	21	2.294092e-82
35	22	1.484099e-80
35	23	5.413958e-80
35	24	1.388017e-79
35	25	1.408076e-79
35	26	5.406803e-80
35	27	1.344712e-80
35	28	2.518570e-82
35	29	0.000000e+00
35	30	0.000000e+00
35	31	2.133067e-82
35	32	1.427870e-80
35	33	5.311029e-80
35	34	1.384676e-79
35	35	1.432514e-79
35	36	5.357293e-80
35	37	1.337111e-80
35	38	2.398626e-82
35	39	0.000000e+00
35	40	0.000000e+00
35	41	2.304487e-82
35	42	1.477022e-80
35	43	5.358813e-80
35	44	1.368976e-79
35	45	1.385191e-79
35	46	5.342822e-80
35	47	1.328012e-80
35	48	2.514785e-82
35	49	0.000000e+00
35	50	0.000000e+00
35	51	7.675597e-82
35	52	2.279665e-80
35	53	6.235672e-80
35	54	1.469688e-79
35	55	1.668882e-79
35	56	5.986307e-80
35	57	1.891631e-80
35	58	3.049009e-82
35	59	0.000000e+00
35	60	0.000000e+00
35	61	4.770264e-82
35	62	1.134956e-80
35	63	4.553867e-80
35	64	2.589669e-79
35	65	2.343355e-79
35	66	8.626217e-80
35	67	1.287789e-80
35	68	4.969977e-82
35	69	0.000000e+00
35	70	0.000000e+00
35	71	5.243199e-82
35	72	2.214748e-80
35	73	6.305365e-80
35	74	1.029648e-79
35	75	9.682227e-80
35	76	6.926315e-80
35	77	2.816950e-80
35	78	3.944268e-82
35	79	0.000000e+00
35	80	0.000000e+00
35	81	5.532565e-82
35	82	1.847263e-80
35	83	4.980742e-80
35	84	8.224084e-80
35	85	9.869026e-80
35	86	7.297493e-80
35	87	2.304312e-80
35	88	2.925967e-82
35	89	0.000000e+00
35	90	0.000000e+00
35	91	0.000000e+00
36	0	0.000000e+00
36	1	1.131027e-82
36	2	6.937506e-81
36	3	2.315570e-80
36	4	5.191372e-80
36	5	5.236473e-80
36	6	2.315105e-80
36	7	6.374396e-81
36	8	1.188203e-82
36	9	0.000000e+00
36	10	0.000000e+00
36	11	1.176310e-82
36	12	7.079689e-81
36	13	2.339551e-80
36	14	5.178240e-80
36	15	5.181030e-80
36	16	2.316311e-80
36	17	6.345123e-81
36	18	1.207698e-82
36	19	0.000000e+00
36	20	0.000000e+00
36	21	1.124041e-82
36	22	6.924584e-81
36	23	2.340290e-80
36	24	5.266702e-80
36	25	5.346920e-80
36	26	2.348779e-80
36	27	6.442838e-81
36	28	1.195596e-82
36	29	0.000000e+00
36	30	0.000000e+00
36	31	1.059775e-82
36	32	6.685888e-81
36	33	2.291646e-80
36	34	5.230348e-80
36	35	5.357293e-80
36	36	2.380815e-80
36	37	6.408988e-81
36	38	1.162558e-82
36	39	0.000000e+00
36	40	0.000000e+00
36	41	1.123243e-82
36	42	6.889469e-81
36	43	2.317808e-80
36	44	5.202030e-80
36	45	5.265634e-80
36	46	2.321551e-80
36	47	6.361723e-81
36	48	1.187686e-82
36	49	0.000000e+00
36	50	0.000000e+00
36	51	3.340038e-82
36	52	1.036572e-80
36	53	2.694467e-80
36	54	5.588334e-80
36	55	6.474717e-80
36	56	2.533804e-80
36	57	7.092889e-81
36	58	1.047923e-82
36	59	0.000000e+00
36	60	0.000000e+00
36	61	1.848597e-82
36	62	4.787429e-81
36	63	2.081924e-80
36	64	9.857077e-80
36	65	8.675613e-80
36	66	3.680512e-80
36	67	4.929251e-81
36	68	1.788329e-82
36	69	0.000000e+00
36	70	0.000000e+00
36	71	2.054329e-82
36	72	1.033326e-80
36	73	2.983893e-80
36	74	4.372248e-80
36	75	3.878625e-80
36	76	3.004731e-80
36	77	1.225045e-80
36	78	1.893121e-82
36	79	0.000000e+00
36	80	0.000000e+00
36	81	2.062565e-82
36	82	8.471633e-81
36	83	2.260309e-80
36	84	3.430213e-80
36	85	3.956725e-80
36	86	3.053679e-80
36	87	8.927323e-81
36	88	9.498117e-83
36	89	0.000000e+00
36	90	0.000000e+00
36	91	0.000000e+00
37	0	0.000000e+00
37	1	3.961627e-83
37	2	2.127473e-81
37	3	6.399094e-81
37	4	1.310451e-80
37	5	1.311979e-80
37	6	6.370613e-81
37	7	2.040254e-81
37	8	3.857435e-83
37	9	0.000000e+00
37	10	0.000000e+00
37	11	4.024945e-83
37	12	2.151697e-81
37	13	6.460972e-81
37	14	1.309575e-80
37	15	1.300943e-80
37	16	6.361995e-81
37	17	2.021688e-81
37	18	3.821883e-83
37	19	0.000000e+00
37	20	0.000000e+00
37	21	3.969655e-83
37	22	2.132789e-81
37	23	6.468938e-81
37	24	1.327279e-80
37	25	1.337990e-80
37	26	6.465571e-81
37	27	2.070400e-81
37	28	3.918399e-83
37	29	0.000000e+00
37	30	0.000000e+00
37	31	3.828850e-83
37	32	2.082218e-81
37	33	6.341359e-81
37	34	1.315094e-80
37	35	1.337111e-80
37	36	6.408988e-81
37	37	2.193643e-81
37	38	3.909069e-83
37	39	0.000000e+00
37	40	0.000000e+00
37	41	3.935392e-83
37	42	2.117083e-81
37	43	6.407429e-81
37	44	1.311915e-80
37	45	1.318384e-80
37	46	6.386920e-81
37	47	2.041132e-81
37	48	3.864725e-83
37	49	0.000000e+00
37	50	0.000000e+00
37	51	1.023114e-82
37	52	3.345599e-81
37	53	8.021745e-81
37	54	1.582110e-80
37	55	1.741987e-80
37	56	7.292737e-81
37	57	1.798351e-81
37	58	2.700028e-83
37	59	0.000000e+00
37	60	0.000000e+00
37	61	4.404109e-83
37	62	1.539851e-81
37	63	6.390935e-81
37	64	2.658462e-80
37	65	2.378781e-80
37	66	1.005698e-80
37	67	1.193004e-81
37	68	3.259509e-83
37	69	0.000000e+00
37	70	0.000000e+00
37	71	5.936584e-83
37	72	3.375642e-81
37	73	9.290263e-81
37	74	1.366548e-80
37	75	1.229068e-80
37	76	9.018263e-81
37	77	3.594014e-81
37	78	5.721482e-83
37	79	0.000000e+00
37	80	0.000000e+00
37	81	5.853866e-83
37	82	2.649400e-81
37	83	7.528900e-81
37	84	1.097433e-80
37	85	1.239900e-80
37	86	8.847528e-81
37	87	2.259893e-81
37	88	2.202105e-83
37	89	0.000000e+00
37	90	0.000000e+00
37	91	0.000000e+00
38	0	0.000000e+00
38	1	8.545779e-85
38	2	4.046562e-83
38	3	1.113317e-82
38	4	2.328245e-82
38	5	2.337941e-82
38	6	1.143240e-82
38	7	3.811330e-83
38	8	8.980196e-85
38	9	0.000000e+00
38	10	0.000000e+00
38	11	8.626833e-85
38	12	4.075426e-83
38	13	1.121524e-82
38	14	2.312987e-82
38	15	2.310002e-82
38	16	1.135876e-82
38	17	3.754082e-83
38	18	8.862485e-85
38	19	0.000000e+00
38	20	0.000000e+00
38	21	8.544658e-85
38	22	4.058959e-83
38	23	1.127054e-82
38	24	2.368634e-82
38	25	2.390865e-82
38	26	1.165972e-82
38	27	3.886725e-83
38	28	9.126152e-85
38	29	0.000000e+00
38	30	0.000000e+00
38	31	8.296381e-85
38	32	3.981617e-83
38	33	1.106932e-82
38	34	2.362689e-82
38	35	2.398626e-82
38	36	1.162558e-82
38	37	3.909069e-83
38	38	1.240848e-84
38	39	0.000000e+00
38	40	0.000000e+00
38	41	8.458367e-85
38	42	4.024987e-83
38	43	1.115107e-82
38	44	2.336211e-82
38	45	2.352883e-82
38	46	1.149755e-82
38	47	3.823632e-83
38	48	8.987182e-85
38	49	0.000000e+00
38	50	0.000000e+00
38	51	1.946197e-84
38	52	5.809609e-83
38	53	1.480351e-82
38	54	2.915129e-82
38	55	3.313020e-82
38	56	1.205243e-82
38	57	2.771616e-83
38	58	5.987056e-85
38	59	0.000000e+00
38	60	0.000000e+00
38	61	8.121417e-85
38	62	2.580743e-83
38	63	1.010012e-82
38	64	4.598017e-82
38	65	4.357479e-82
38	66	1.734440e-82
38	67	2.131647e-83
38	68	3.183772e-85
38	69	0.000000e+00
38	70	0.000000e+00
38	71	1.149586e-84
38	72	5.816474e-83
38	73	1.656042e-82
38	74	2.647740e-82
38	75	2.349530e-82
38	76	1.759700e-82
38	77	6.335318e-83
38	78	1.108212e-84
38	79	0.000000e+00
38	80	0.000000e+00
38	81	1.261202e-84
38	82	3.578437e-83
38	83	1.221971e-82
38	84	1.922708e-82
38	85	2.155839e-82
38	86	1.564696e-82
38	87	4.945251e-83
38	88	7.308988e-85
38	89	0.000000e+00
38	90	0.000000e+00
38	91	0.000000e+00
39	0	0.000000e+00
39	1	0.000000e+00
39	2	0.000000e+00
39	3	0.000000e+00
39	4	0.000000e+00
39	5	0.000000e+00
39	6	0.000000e+00
39	7	0.000000e+00
39	8	0.000000e+00
39	9	0.000000e+00
39	10	0.000000e+00
39	11	0.000000e+00
39	12	0.000000e+00
39	13	0.000000e+00
39	14	0.000000e+00
39	15	0.000000e+00
39	16	0.000000e+00
39	17	0.000000e+00
39	18	0.000000e+00
39	19	0.000000e+00
39	20	0.000000e+00
39	21	0.000000e+00
39	22	0.000000e+00
39	23	0.000000e+00
39	24	0.000000e+00
39	25	0.000000e+00
39	26	0.000000e+00
39	27	0.000000e+00
39	28	0.000000e+00
39	29	0.000000e+00
39	30	0.000000e+00
39	31	0.000000e+00
39	32	0.000000e+00
39	33	0.000000e+00
39	34	0.000000e+00
39	35	0.000000e+00
39	36	0.000000e+00
39	37	0.000000e+00
39	38	0.000000e+00
39	39	0.000000e+00
39	40	0.000000e+00
39	41	0.000000e+00
39	42	0.000000e+00
39	43	0.000000e+00
39	44	0.000000e+00
39	45	0.000000e+00
39	46	0.000000e+00
39	47	0.000000e+00
39	48	0.000000e+00
39	49	0.000000e+00
39	50	0.000000e+00
39	51	0.000000e+00
39	52	0.000000e+00
39	53	0.000000e+00
39	54	0.000000e+00
39	55	0.000000e+00
39	56	0.000000e+00
39	57	0.000000e+00
39	58	0.000000e+00
39	59	0.000000e+00
39	60	0.000000e+00
39	61	0.000000e+00
39	62	0.000000e+00
39	63	0.000000e+00
39	64	0.000000e+00
39	65	0.000000e+00
39	66	0.000000e+00
39	67	0.000000e+00
39	68	0.000000e+00
39	69	0.000000e+00
39	70	0.000000e+00
39	71	0.000000e+00
39	72	0.000000e+00
39	73	0.000000e+00
39	74	0.000000e+00
39	75	0.000000e+00
39	76	0.000000e+00
39	77	0.000000e+00
39	78	0.000000e+00
39	79	0.000000e+00
39	80	0.000000e+00
39	81	0.000000e+00
39	82	0.000000e+00
39	83	0.000000e+00
39	84	0.000000e+00
39	85	0.000000e+00
39	86	0.000000e+00
39	87	0.000000e+00
39	88	0.000000e+00
39	89	0.000000e+00
39	90	0.000000e+00
39	91	0.000000e+00
40	0	0.000000e+00
40	1	0.000000e+00
40	2	0.000000e+00
40	3	0.000000e+00
40	4	0.000000e+00
40	5	0.000000e+00
40	6	0.000000e+00
40	7	0.000000e+00
40	8	0.000000e+00
40	9	0.000000e+00
40	10	0.000000e+00
40	11	0.000000e+00
40	12	0.000000e+00
40	13	0.000000e+00
40	14	0.000000e+00
40	15	0.000000e+00
40	16	0.000000e+00
40	17	0.000000e+00
40	18	0.000000e+00
40	19	0.000000e+00
40	20	0.000000e+00
40	21	0.000000e+00
40	22	0.000000e+00
40	23	0.000000e+00
40	24	0.000000e+00
40	25	0.000000e+00
40	26	0.000000e+00
40	27	0.000000e+00
40	28	0.000000e+00
40	29	0.000000e+00
40	30	0.000000e+00
40	31	0.000000e+00
40	32	0.000000e+00
40	33	0.000000e+00
40	34	0.000000e+00
40	35	0.000000e+00
40	36	0.000000e+00
40	37	0.000000e+00
40	38	0.000000e+00
40	39	0.000000e+00
40	40	0.000000e+00
40	41	0.000000e+00
40	42	0.000000e+00
40	43	0.000000e+00
40	44	0.000000e+00
40	45	0.000000e+00
40	46	0.000000e+00
40	47	0.000000e+00
40	48	0.000000e+00
40	49	0.000000e+00
40	50	0.000000e+00
40	51	0.000000e+00
40	52	0.000000e+00
40	53	0.000000e+00
40	54	0.000000e+00
40	55	0.000000e+00
40	56	0.000000e+00
40	57	0.000000e+00
40	58	0.000000e+00
40	59	0.000000e+00
40	60	0.000000e+00
40	61	0.000000e+00
40	62	0.000000e+00
40	63	0.000000e+00
40	64	0.000000e+00
40	65	0.000000e+00
40	66	0.000000e+00
40	67	0.000000e+00
40	68	0.000000e+00
40	69	0.000000e+00
40	70	0.000000e+00
40	71	0.000000e+00
40	72	0.000000e+00
40	73	0.000000e+00
40	74	0.000000e+00
40	75	0.000000e+00
40	76	0.000000e+00
40	77	0.000000e+00
40	78	0.000000e+00
40	79	0.000000e+00
40	80	0.000000e+00
40	81	0.000000e+00
40	82	0.000000e+00
40	83	0.000000e+00
40	84	0.000000e+00
40	85	0.000000e+00
40	86	0.000000e+00
40	87	0.000000e+00
40	88	0.000000e+00
40	89	0.000000e+00
40	90	0.000000e+00
40	91	0.000000e+00
41	0	0.000000e+00
41	1	1.024143e-84
41	2	4.111825e-83
41	3	1.107613e-82
41	4	2.232598e-82
41	5	2.250923e-82
41	6	1.109254e-82
41	7	3.874075e-83
41	8	8.294140e-85
41	9	0.000000e+00
41	10	0.000000e+00
41	11	1.037380e-84
41	12	4.122160e-83
41	13	1.114316e-82
41	14	2.222981e-82
41	15	2.227029e-82
41	16	1.103878e-82
41	17	3.838762e-83
41	18	8.121844e-85
41	19	0.000000e+00
41	20	0.000000e+00
41	21	1.021006e-84
41	22	4.139163e-83
41	23	1.119988e-82
41	24	2.265485e-82
41	25	2.299578e-82
41	26	1.128469e-82
41	27	3.939313e-83
41	28	8.402323e-85
41	29	0.000000e+00
41	30	0.000000e+00
41	31	9.851552e-85
41	32	4.080548e-83
41	33	1.101678e-82
41	34	2.253922e-82
41	35	2.304487e-82
41	36	1.123243e-82
41	37	3.935392e-83
41	38	8.458367e-85
41	39	0.000000e+00
41	40	0.000000e+00
41	41	1.160766e-84
41	42	4.097856e-83
41	43	1.108484e-82
41	44	2.236934e-82
41	45	2.264394e-82
41	46	1.113559e-82
41	47	3.882788e-83
41	48	8.271219e-85
41	49	0.000000e+00
41	50	0.000000e+00
41	51	2.060582e-84
41	52	5.587458e-83
41	53	1.414301e-82
41	54	2.966532e-82
41	55	3.334279e-82
41	56	1.552187e-82
41	57	4.527007e-83
41	58	7.693217e-85
41	59	0.000000e+00
41	60	0.000000e+00
41	61	9.250200e-85
41	62	3.346445e-83
41	63	1.303763e-82
41	64	4.544719e-82
41	65	4.535240e-82
41	66	1.898136e-82
41	67	2.354093e-83
41	68	3.492853e-85
41	69	0.000000e+00
41	70	0.000000e+00
41	71	1.226206e-84
41	72	6.253741e-83
41	73	1.637826e-82
41	74	2.668891e-82
41	75	2.356348e-82
41	76	1.791317e-82
41	77	6.450820e-83
41	78	1.063613e-84
41	79	0.000000e+00
41	80	0.000000e+00
41	81	1.077816e-84
41	82	4.138918e-83
41	83	1.482619e-82
41	84	2.191925e-82
41	85	2.484929e-82
41	86	1.741403e-82
41	87	4.058423e-83
41	88	5.611952e-85
41	89	0.000000e+00
41	90	0.000000e+00
41	91	0.000000e+00
42	0	0.000000e+00
42	1	4.135497e-83
42	2	2.273661e-81
42	3	6.835382e-81
42	4	1.439417e-80
42	5	1.447395e-80
42	6	6.847467e-81
42	7	2.099496e-81
42	8	4.053450e-83
42	9	0.000000e+00
42	10	0.000000e+00
42	11	4.264648e-83
42	12	2.302459e-81
42	13	6.902171e-81
42	14	1.437982e-80
42	15	1.434364e-80
42	16	6.843644e-81
42	17	2.087384e-81
42	18	4.071899e-83
42	19	0.000000e+00
42	20	0.000000e+00
42	21	4.114484e-83
42	22	2.273927e-81
42	23	6.908773e-81
42	24	1.458624e-80
42	25	1.476862e-80
42	26	6.953929e-81
42	27	2.126571e-81
42	28	4.091277e-83
42	29	0.000000e+00
42	30	0.000000e+00
42	31	3.901456e-83
42	32	2.214615e-81
42	33	6.770606e-81
42	34	1.446004e-80
42	35	1.477022e-80
42	36	6.889469e-81
42	37	2.117083e-81
42	38	4.024987e-83
42	39	0.000000e+00
42	40	0.000000e+00
42	41	4.097856e-83
42	42	2.328642e-81
42	43	6.842358e-81
42	44	1.441586e-80
42	45	1.454943e-80
42	46	6.870230e-81
42	47	2.098261e-81
42	48	4.051686e-83
42	49	0.000000e+00
42	50	0.000000e+00
42	51	1.080967e-82
42	52	3.302240e-81
42	53	8.324093e-81
42	54	1.659674e-80
42	55	1.882324e-80
42	56	7.652460e-81
42	57	1.868245e-81
42	58	3.343913e-83
42	59	0.000000e+00
42	60	0.000000e+00
42	61	4.878481e-83
42	62	1.470821e-81
42	63	6.751564e-81
42	64	2.786405e-80
42	65	2.485635e-80
42	66	1.066386e-80
42	67	1.274524e-81
42	68	3.785340e-83
42	69	0.000000e+00
42	70	0.000000e+00
42	71	6.249406e-83
42	72	3.456403e-81
42	73	9.597075e-81
42	74	1.391015e-80
42	75	1.203826e-80
42	76	9.544011e-81
42	77	3.760002e-81
42	78	6.143943e-83
42	79	0.000000e+00
42	80	0.000000e+00
42	81	6.204500e-83
42	82	2.642229e-81
42	83	7.564497e-81
42	84	1.107064e-80
42	85	1.257763e-80
42	86	9.300290e-81
42	87	2.333339e-81
42	88	2.165102e-83
42	89	0.000000e+00
42	90	0.000000e+00
42	91	0.000000e+00
43	0	0.000000e+00
43	1	1.113869e-82
43	2	6.883846e-81
43	3	2.359531e-80
43	4	5.205461e-80
43	5	5.248635e-80
43	6	2.314449e-80
43	7	6.400138e-81
43	8	1.132703e-82
43	9	0.000000e+00
43	10	0.000000e+00
43	11	1.160239e-82
43	12	7.026787e-81
43	13	2.385849e-80
43	14	5.203004e-80
43	15	5.199266e-80
43	16	2.317676e-80
43	17	6.385909e-81
43	18	1.147321e-82
43	19	0.000000e+00
43	20	0.000000e+00
43	21	1.109528e-82
43	22	6.877880e-81
43	23	2.384684e-80
43	24	5.274888e-80
43	25	5.355543e-80
43	26	2.345206e-80
43	27	6.459626e-81
43	28	1.141797e-82
43	29	0.000000e+00
43	30	0.000000e+00
43	31	1.044846e-82
43	32	6.640702e-81
43	33	2.333940e-80
43	34	5.225981e-80
43	35	5.358813e-80
43	36	2.317808e-80
43	37	6.407429e-81
43	38	1.115107e-82
43	39	0.000000e+00
43	40	0.000000e+00
43	41	1.108484e-82
43	42	6.842358e-81
43	43	2.395262e-80
43	44	5.213250e-80
43	45	5.275936e-80
43	46	2.318655e-80
43	47	6.383085e-81
43	48	1.133302e-82
43	49	0.000000e+00
43	50	0.000000e+00
43	51	3.439906e-82
43	52	1.068911e-80
43	53	2.758410e-80
43	54	5.776368e-80
43	55	6.569349e-80
43	56	2.685740e-80
43	57	7.463871e-81
43	58	9.961287e-83
43	59	0.000000e+00
43	60	0.000000e+00
43	61	1.960347e-82
43	62	4.722780e-81
43	63	2.158961e-80
43	64	9.964002e-80
43	65	8.688485e-80
43	66	3.790536e-80
43	67	4.958317e-81
43	68	1.735103e-82
43	69	0.000000e+00
43	70	0.000000e+00
43	71	2.026845e-82
43	72	1.076058e-80
43	73	3.116451e-80
43	74	4.514514e-80
43	75	4.016503e-80
43	76	3.004753e-80
43	77	1.242313e-80
43	78	1.802915e-82
43	79	0.000000e+00
43	80	0.000000e+00
43	81	1.952918e-82
43	82	9.226484e-81
43	83	2.422989e-80
43	84	3.590859e-80
43	85	4.238172e-80
43	86	3.244507e-80
43	87	8.667133e-81
43	88	8.913321e-83
43	89	0.000000e+00
43	90	0.000000e+00
43	91	0.000000e+00
44	0	0.000000e+00
44	1	2.255596e-82
44	2	1.450590e-80
44	3	5.206130e-80
44	4	1.327530e-79
44	5	1.335281e-79
44	6	5.181074e-80
44	7	1.308288e-80
44	8	2.456083e-82
44	9	0.000000e+00
44	10	0.000000e+00
44	11	2.382441e-82
44	12	1.485694e-80
44	13	5.259726e-80
44	14	1.322127e-79
44	15	1.319749e-79
44	16	5.184507e-80
44	17	1.304400e-80
44	18	2.553954e-82
44	19	0.000000e+00
44	20	0.000000e+00
44	21	2.226701e-82
44	22	1.448206e-80
44	23	5.264241e-80
44	24	1.348939e-79
44	25	1.364639e-79
44	26	5.257004e-80
44	27	1.320972e-80
44	28	2.456775e-82
44	29	0.000000e+00
44	30	0.000000e+00
44	31	2.066688e-82
44	32	1.392782e-80
44	33	5.154741e-80
44	34	1.342112e-79
44	35	1.368976e-79
44	36	5.202030e-80
44	37	1.311915e-80
44	38	2.336211e-82
44	39	0.000000e+00
44	40	0.000000e+00
44	41	2.236934e-82
44	42	1.441586e-80
44	43	5.213250e-80
44	44	1.339964e-79
44	45	1.343433e-79
44	46	5.196550e-80
44	47	1.304862e-80
44	48	2.453675e-82
44	49	0.000000e+00
44	50	0.000000e+00
44	51	7.532665e-82
44	52	2.329138e-80
44	53	6.179118e-80
44	54	1.460409e-79
44	55	1.648976e-79
44	56	5.857129e-80
44	57	1.821886e-80
44	58	3.016420e-82
44	59	0.000000e+00
44	60	0.000000e+00
44	61	4.456413e-82
44	62	1.129399e-80
44	63	4.434167e-80
44	64	2.547155e-79
44	65	2.300062e-79
44	66	8.534140e-80
44	67	1.285501e-80
44	68	4.802329e-82
44	69	0.000000e+00
44	70	0.000000e+00
44	71	5.136995e-82
44	72	2.232045e-80
44	73	6.230831e-80
44	74	1.020667e-79
44	75	9.758505e-80
44	76	6.820239e-80
44	77	2.792338e-80
44	78	3.929686e-82
44	79	0.000000e+00
44	80	0.000000e+00
44	81	5.556922e-82
44	82	1.882107e-80
44	83	4.961715e-80
44	84	8.235864e-80
44	85	9.774298e-80
44	86	7.043867e-80
44	87	2.229095e-80
44	88	2.823132e-82
44	89	0.000000e+00
44	90	0.000000e+00
44	91	0.000000e+00
45	0	0.000000e+00
45	1	2.283640e-82
45	2	1.464354e-80
45	3	5.268783e-80
45	4	1.339496e-79
45	5	1.350550e-79
45	6	5.245267e-80
45	7	1.315514e-80
45	8	2.476085e-82
45	9	0.000000e+00
45	10	0.000000e+00
45	11	2.413386e-82
45	12	1.500547e-80
45	13	5.322562e-80
45	14	1.333907e-79
45	15	1.334535e-79
45	16	5.249584e-80
45	17	1.312100e-80
45	18	2.575912e-82
45	19	0.000000e+00
45	20	0.000000e+00
45	21	2.253183e-82
45	22	1.461416e-80
45	23	5.327859e-80
45	24	1.361212e-79
45	25	1.380449e-79
45	26	5.321947e-80
45	27	1.327952e-80
45	28	2.475576e-82
45	29	0.000000e+00
45	30	0.000000e+00
45	31	2.090075e-82
45	32	1.404443e-80
45	33	5.217544e-80
45	34	1.354491e-79
45	35	1.385191e-79
45	36	5.265634e-80
45	37	1.318384e-80
45	38	2.352883e-82
45	39	0.000000e+00
45	40	0.000000e+00
45	41	2.264394e-82
45	42	1.454943e-80
45	43	5.275936e-80
45	44	1.343433e-79
45	45	1.367697e-79
45	46	5.261045e-80
45	47	1.311964e-80
45	48	2.473046e-82
45	49	0.000000e+00
45	50	0.000000e+00
45	51	7.586955e-82
45	52	2.291003e-80
45	53	6.195845e-80
45	54	1.458344e-79
45	55	1.656136e-79
45	56	5.951782e-80
45	57	1.872383e-80
45	58	3.109697e-82
45	59	0.000000e+00
45	60	0.000000e+00
45	61	4.634732e-82
45	62	1.134639e-80
45	63	4.499767e-80
45	64	2.554724e-79
45	65	2.305127e-79
45	66	8.595797e-80
45	67	1.294208e-80
45	68	4.878283e-82
45	69	0.000000e+00
45	70	0.000000e+00
45	71	5.160195e-82
45	72	2.209930e-80
45	73	6.257967e-80
45	74	1.018969e-79
45	75	9.657615e-80
45	76	6.864025e-80
45	77	2.805212e-80
45	78	3.937277e-82
45	79	0.000000e+00
45	80	0.000000e+00
45	81	5.517051e-82
45	82	1.872043e-80
45	83	4.985107e-80
45	84	8.207303e-80
45	85	9.774046e-80
45	86	7.156303e-80
45	87	2.265390e-80
45	88	2.858581e-82
45	89	0.000000e+00
45	90	0.000000e+00
45	91	0.000000e+00
46	0	0.000000e+00
46	1	1.121174e-82
46	2	6.919425e-81
46	3	2.316880e-80
46	4	5.187594e-80
46	5	5.233612e-80
46	6	2.316689e-80
46	7	6.361748e-81
46	8	1.175115e-82
46	9	0.000000e+00
46	10	0.000000e+00
46	11	1.168496e-82
46	12	7.070130e-81
46	13	2.342968e-80
46	14	5.182551e-80
46	15	5.185124e-80
46	16	2.320798e-80
46	17	6.338441e-81
46	18	1.194573e-82
46	19	0.000000e+00
46	20	0.000000e+00
46	21	1.113717e-82
46	22	6.902764e-81
46	23	2.340558e-80
46	24	5.258810e-80
46	25	5.340250e-80
46	26	2.349047e-80
46	27	6.427017e-81
46	28	1.182616e-82
46	29	0.000000e+00
46	30	0.000000e+00
46	31	1.047605e-82
46	32	6.655456e-81
46	33	2.289628e-80
46	34	5.213691e-80
46	35	5.342822e-80
46	36	2.321551e-80
46	37	6.386920e-81
46	38	1.149755e-82
46	39	0.000000e+00
46	40	0.000000e+00
46	41	1.113559e-82
46	42	6.870230e-81
46	43	2.318655e-80
46	44	5.196550e-80
46	45	5.261045e-80
46	46	2.355002e-80
46	47	6.347729e-81
46	48	1.174807e-82
46	49	0.000000e+00
46	50	0.000000e+00
46	51	3.309846e-82
46	52	1.045813e-80
46	53	2.699763e-80
46	54	5.583894e-80
46	55	6.482037e-80
46	56	2.560858e-80
46	57	7.246322e-81
46	58	1.078771e-82
46	59	0.000000e+00
46	60	0.000000e+00
46	61	1.846620e-82
46	62	4.870171e-81
46	63	2.096367e-80
46	64	9.829032e-80
46	65	8.653742e-80
46	66	3.706690e-80
46	67	5.000493e-81
46	68	1.800999e-82
46	69	0.000000e+00
46	70	0.000000e+00
46	71	2.040845e-82
46	72	1.039071e-80
46	73	2.997207e-80
46	74	4.363336e-80
46	75	3.886357e-80
46	76	3.008506e-80
46	77	1.230702e-80
46	78	1.914140e-82
46	79	0.000000e+00
46	80	0.000000e+00
46	81	2.049458e-82
46	82	8.624862e-81
46	83	2.286643e-80
46	84	3.455153e-80
46	85	3.957497e-80
46	86	3.050232e-80
46	87	8.965708e-81
46	88	9.456727e-83
46	89	0.000000e+00
46	90	0.000000e+00
46	91	0.000000e+00
47	0	0.000000e+00
47	1	3.908420e-83
47	2	2.109219e-81
47	3	6.375310e-81
47	4	1.303746e-80
47	5	1.305888e-80
47	6	6.332631e-81
47	7	2.020171e-81
47	8	3.781531e-83
47	9	0.000000e+00
47	10	0.000000e+00
47	11	3.983906e-83
47	12	2.135337e-81
47	13	6.441736e-81
47	14	1.304901e-80
47	15	1.296812e-80
47	16	6.330090e-81
47	17	2.006121e-81
47	18	3.752428e-83
47	19	0.000000e+00
47	20	0.000000e+00
47	21	3.913450e-83
47	22	2.113174e-81
47	23	6.443095e-81
47	24	1.319555e-80
47	25	1.330951e-80
47	26	6.424265e-81
47	27	2.047704e-81
47	28	3.838715e-83
47	29	0.000000e+00
47	30	0.000000e+00
47	31	3.761161e-83
47	32	2.060548e-81
47	33	6.311158e-81
47	34	1.305248e-80
47	35	1.328012e-80
47	36	6.361723e-81
47	37	2.041132e-81
47	38	3.823632e-83
47	39	0.000000e+00
47	40	0.000000e+00
47	41	3.882788e-83
47	42	2.098261e-81
47	43	6.383085e-81
47	44	1.304862e-80
47	45	1.311964e-80
47	46	6.347729e-81
47	47	2.089644e-81
47	48	3.788176e-83
47	49	0.000000e+00
47	50	0.000000e+00
47	51	1.018351e-82
47	52	3.318695e-81
47	53	7.952879e-81
47	54	1.569868e-80
47	55	1.735078e-80
47	56	7.313159e-81
47	57	1.818172e-81
47	58	2.792601e-83
47	59	0.000000e+00
47	60	0.000000e+00
47	61	4.390831e-83
47	62	1.508682e-81
47	63	6.441961e-81
47	64	2.640756e-80
47	65	2.354469e-80
47	66	1.012358e-80
47	67	1.204606e-81
47	68	3.232968e-83
47	69	0.000000e+00
47	70	0.000000e+00
47	71	5.860154e-83
47	72	3.369789e-81
47	73	9.246796e-81
47	74	1.344956e-80
47	75	1.205356e-80
47	76	8.933638e-81
47	77	3.592024e-81
47	78	5.726683e-83
47	79	0.000000e+00
47	80	0.000000e+00
47	81	5.709056e-83
47	82	2.682554e-81
47	83	7.527302e-81
47	84	1.089616e-80
47	85	1.233423e-80
47	86	8.812503e-81
47	87	2.193800e-81
47	88	2.008595e-83
47	89	0.000000e+00
47	90	0.000000e+00
47	91	0.000000e+00
48	0	0.000000e+00
48	1	8.368248e-85
48	2	4.074628e-83
48	3	1.131465e-82
48	4	2.445523e-82
48	5	2.458868e-82
48	6	1.167822e-82
48	7	3.779112e-83
48	8	9.193459e-85
48	9	0.000000e+00
48	10	0.000000e+00
48	11	8.529573e-85
48	12	4.097957e-83
48	13	1.141881e-82
48	14	2.430947e-82
48	15	2.433856e-82
48	16	1.160687e-82
48	17	3.728645e-83
48	18	9.296971e-85
48	19	0.000000e+00
48	20	0.000000e+00
48	21	8.328947e-85
48	22	4.086774e-83
48	23	1.145036e-82
48	24	2.487370e-82
48	25	2.511297e-82
48	26	1.191251e-82
48	27	3.849284e-83
48	28	9.231790e-85
48	29	0.000000e+00
48	30	0.000000e+00
48	31	8.008525e-85
48	32	4.014633e-83
48	33	1.122313e-82
48	34	2.479937e-82
48	35	2.514785e-82
48	36	1.187686e-82
48	37	3.864725e-83
48	38	8.987182e-85
48	39	0.000000e+00
48	40	0.000000e+00
48	41	8.271219e-85
48	42	4.051686e-83
48	43	1.133302e-82
48	44	2.453675e-82
48	45	2.473046e-82
48	46	1.174807e-82
48	47	3.788176e-83
48	48	1.095012e-84
48	49	0.000000e+00
48	50	0.000000e+00
48	51	2.147116e-84
48	52	5.766361e-83
48	53	1.496512e-82
48	54	2.978711e-82
48	55	3.465818e-82
48	56	1.167224e-82
48	57	2.659940e-83
48	58	7.251199e-85
48	59	0.000000e+00
48	60	0.000000e+00
48	61	7.667975e-85
48	62	2.637598e-83
48	63	9.864099e-83
48	64	4.838057e-82
48	65	4.552621e-82
48	66	1.864274e-82
48	67	2.628477e-83
48	68	3.620435e-85
48	69	0.000000e+00
48	70	0.000000e+00
48	71	1.285163e-84
48	72	6.137761e-83
48	73	1.622183e-82
48	74	2.596494e-82
48	75	2.316551e-82
48	76	1.825882e-82
48	77	6.943374e-83
48	78	1.154581e-84
48	79	0.000000e+00
48	80	0.000000e+00
48	81	1.473806e-84
48	82	4.024954e-83
48	83	1.229355e-82
48	84	1.942502e-82
48	85	2.193785e-82
48	86	1.526587e-82
48	87	4.771438e-83
48	88	7.479793e-85
48	89	0.000000e+00
48	90	0.000000e+00
48	91	0.000000e+00
49	0	0.000000e+00
49	1	0.000000e+00
49	2	0.000000e+00
49	3	0.000000e+00
49	4	0.000000e+00
49	5	0.000000e+00
49	6	0.000000e+00
49	7	0.000000e+00
49	8	0.000000e+00
49	9	0.000000e+00
49	10	0.000000e+00
49	11	0.000000e+00
49	12	0.000000e+00
49	13	0.000000e+00
49	14	0.000000e+00
49	15	0.000000e+00
49	16	0.000000e+00
49	17	0.000000e+00
49	18	0.000000e+00
49	19	0.000000e+00
49	20	0.000000e+00
49	21	0.000000e+00
49	22	0.000000e+00
49	23	0.000000e+00
49	24	0.000000e+00
49	25	0.000000e+00
49	26	0.000000e+00
49	27	0.000000e+00
49	28	0.000000e+00
49	29	0.000000e+00
49	30	0.000000e+00
49	31	0.000000e+00
49	32	0.000000e+00
49	33	0.000000e+00
49	34	0.000000e+00
49	35	0.000000e+00
49	36	0.000000e+00
49	37	0.000000e+00
49	38	0.000000e+00
49	39	0.000000e+00
49	40	0.000000e+00
49	41	0.000000e+00
49	42	0.000000e+00
49	43	0.000000e+00
49	44	0.000000e+00
49	45	0.000000e+00
49	46	0.000000e+00
49	47	0.000000e+00
49	48	0.000000e+00
49	49	0.000000e+00
49	50	0.000000e+00
49	51	0.000000e+00
49	52	0.000000e+00
49	53	0.000000e+00
49	54	0.000000e+00
49	55	0.000000e+00
49	56	0.000000e+00
49	57	0.000000e+00
49	58	0.000000e+00
49	59	0.000000e+00
49	60	0.000000e+00
49	61	0.000000e+00
49	62	0.000000e+00
49	63	0.000000e+00
49	64	0.000000e+00
49	65	0.000000e+00
49	66	0.000000e+00
49	67	0.000000e+00
49	68	0.000000e+00
49	69	0.000000e+00
49	70	0.000000e+00
49	71	0.000000e+00
49	72	0.000000e+00
49	73	0.000000e+00
49	74	0.000000e+00
49	75	0.000000e+00
49	76	0.000000e+00
49	77	0.000000e+00
49	78	0.000000e+00
49	79	0.000000e+00
49	80	0.000000e+00
49	81	0.000000e+00
49	82	0.000000e+00
49	83	0.000000e+00
49	84	0.000000e+00
49	85	0.000000e+00
49	86	0.000000e+00
49	87	0.000000e+00
49	88	0.000000e+00
49	89	0.000000e+00
49	90	0.000000e+00
49	91	0.000000e+00
50	0	0.000000e+00
50	1	0.000000e+00
50	2	0.000000e+00
50	3	0.000000e+00
50	4	0.000000e+00
50	5	0.000000e+00
50	6	0.000000e+00
50	7	0.000000e+00
50	8	0.000000e+00
50	9	0.000000e+00
50	10	0.000000e+00
50	11	0.000000e+00
50	12	0.000000e+00
50	13	0.000000e+00
50	14	0.000000e+00
50	15	0.000000e+00
50	16	0.000000e+00
50	17	0.000000e+00
50	18	0.000000e+00
50	19	0.000000e+00
50	20	0.000000e+00
50	21	0.000000e+00
50	22	0.000000e+00
50	23	0.000000e+00
50	24	0.000000e+00
50	25	0.000000e+00
50	26	0.000000e+00
50	27	0.000000e+00
50	28	0.000000e+00
50	29	0.000000e+00
50	30	0.000000e+00
50	31	0.000000e+00
50	32	0.000000e+00
50	33	0.000000e+00
50	34	0.000000e+00
50	35	0.000000e+00
50	36	0.000000e+00
50	37	0.000000e+00
50	38	0.000000e+00
50	39	0.000000e+00
50	40	0.000000e+00
50	41	0.000000e+00
50	42	0.000000e+00
50	43	0.000000e+00
50	44	0.000000e+00
50	45	0.000000e+00
50	46	0.000000e+00
50	47	0.000000e+00
50	48	0.000000e+00
50	49	0.000000e+00
50	50	0.000000e+00
50	51	0.000000e+00
50	52	0.000000e+00
50	53	0.000000e+00
50	54	0.000000e+00
50	55	0.000000e+00
50	56	0.000000e+00
50	57	0.000000e+00
50	58	0.000000e+00
50	59	0.000000e+00
50	60	0.000000e+00
50	61	0.000000e+00
50	62	0.000000e+00
50	63	0.000000e+00
50	64	0.000000e+00
50	65	0.000000e+00
50	66	0.000000e+00
50	67	0.000000e+00
50	68	0.000000e+00
50	69	0.000000e+00
50	70	0.000000e+00
50	71	0.000000e+00
50	72	0.000000e+00
50	73	0.000000e+00
50	74	0.000000e+00
50	75	0.000000e+00
50	76	0.000000e+00
50	77	0.000000e+00
50	78	0.000000e+00
50	79	0.000000e+00
50	80	0.000000e+00
50	81	0.000000e+00
50	82	0.000000e+00
50	83	0.000000e+00
50	84	0.000000e+00
50	85	0.000000e+00
50	86	0.000000e+00
50	87	0.000000e+00
50	88	0.000000e+00
50	89	0.000000e+00
50	90	0.000000e+00
50	91	0.000000e+00
51	0	0.000000e+00
51	1	2.076975e-84
51	2	1.083571e-82
51	3	3.432064e-82
51	4	7.531572e-82
51	5	7.563177e-82
51	6	3.304840e-82
51	7	1.021368e-82
51	8	2.173685e-84
51	9	0.000000e+00
51	10	0.000000e+00
51	11	2.142871e-84
51	12	1.088739e-82
51	13	3.470858e-82
51	14	7.521673e-82
51	15	7.507092e-82
51	16	3.284043e-82
51	17	1.018170e-82
51	18	2.323684e-84
51	19	0.000000e+00
51	20	0.000000e+00
51	21	2.066762e-84
51	22	1.091148e-82
51	23	3.470942e-82
51	24	7.623002e-82
51	25	7.692532e-82
51	26	3.354885e-82
51	27	1.031232e-82
51	28	2.126990e-84
51	29	0.000000e+00
51	30	0.000000e+00
51	31	1.963242e-84
51	32	1.073560e-82
51	33	3.396565e-82
51	34	7.551748e-82
51	35	7.675597e-82
51	36	3.340038e-82
51	37	1.023114e-82
51	38	1.946197e-84
51	39	0.000000e+00
51	40	0.000000e+00
51	41	2.060582e-84
51	42	1.080967e-82
51	43	3.439906e-82
51	44	7.532665e-82
51	45	7.586955e-82
51	46	3.309846e-82
51	47	1.018351e-82
51	48	2.147116e-84
51	49	0.000000e+00
51	50	0.000000e+00
51	51	5.673430e-83
51	52	2.075268e-82
51	53	5.590362e-82
51	54	1.203914e-81
51	55	1.309247e-81
51	56	4.772415e-82
51	57	1.173116e-82
51	58	3.342558e-84
51	59	0.000000e+00
51	60	0.000000e+00
51	61	2.644837e-84
51	62	9.702631e-83
51	63	4.055219e-82
51	64	1.868606e-81
51	65	1.644208e-81
51	66	7.524173e-82
51	67	1.332585e-82
51	68	2.053590e-84
51	69	0.000000e+00
51	70	0.000000e+00
51	71	4.720725e-84
51	72	2.215835e-82
51	73	5.187570e-82
51	74	7.900700e-82
51	75	7.183357e-82
51	76	5.634256e-82
51	77	2.477940e-82
51	78	2.786282e-84
51	79	0.000000e+00
51	80	0.000000e+00
51	81	5.754568e-84
51	82	1.965585e-82
51	83	4.790873e-82
51	84	6.188421e-82
51	85	7.632603e-82
51	86	5.021142e-82
51	87	1.002322e-82
51	88	1.397944e-84
51	89	0.000000e+00
51	90	0.000000e+00
51	91	0.000000e+00
52	0	0.000000e+00
52	1	5.627973e-83
52	2	3.309174e-81
52	3	1.068918e-80
52	4	2.339038e-80
52	5	2.294405e-80
52	6	1.048443e-80
52	7	3.325118e-81
52	8	5.668301e-83
52	9	0.000000e+00
52	10	0.000000e+00
52	11	5.663191e-83
52	12	3.367962e-81
52	13	1.084675e-80
52	14	2.365781e-80
52	15	2.300908e-80
52	16	1.054592e-80
52	17	3.306681e-81
52	18	5.688504e-83
52	19	0.000000e+00
52	20	0.000000e+00
52	21	5.657569e-83
52	22	3.322016e-81
52	23	1.076788e-80
52	24	2.347762e-80
52	25	2.316144e-80
52	26	1.056032e-80
52	27	3.364489e-81
52	28	5.852519e-83
52	29	0.000000e+00
52	30	0.000000e+00
52	31	5.490549e-83
52	32	3.228024e-81
52	33	1.048921e-80
52	34	2.289579e-80
52	35	2.279665e-80
52	36	1.036572e-80
52	37	3.345599e-81
52	38	5.809609e-83
52	39	0.000000e+00
52	40	0.000000e+00
52	41	5.587458e-83
52	42	3.302240e-81
52	43	1.068911e-80
52	44	2.329138e-80
52	45	2.291003e-80
52	46	1.045813e-80
52	47	3.318695e-81
52	48	5.766361e-83
52	49	0.000000e+00
52	50	0.000000e+00
52	51	2.075268e-82
52	52	2.263131e-80
52	53	2.149827e-80
52	54	4.165835e-80
52	55	4.236516e-80
52	56	1.800764e-80
52	57	4.419344e-81
52	58	7.276196e-83
52	59	0.000000e+00
52	60	0.000000e+00
52	61	7.650914e-83
52	62	5.425619e-81
52	63	1.594249e-80
52	64	6.590616e-80
52	65	5.700864e-80
52	66	2.582086e-80
52	67	3.996928e-81
52	68	1.571149e-82
52	69	0.000000e+00
52	70	0.000000e+00
52	71	1.405388e-82
52	72	8.820276e-81
52	73	2.232698e-80
52	74	3.176889e-80
52	75	3.343638e-80
52	76	1.974705e-80
52	77	8.136844e-81
52	78	1.231137e-82
52	79	0.000000e+00
52	80	0.000000e+00
52	81	1.468404e-82
52	82	7.414215e-81
52	83	1.660975e-80
52	84	2.603245e-80
52	85	2.748443e-80
52	86	1.640944e-80
52	87	5.132080e-81
52	88	5.447008e-83
52	89	0.000000e+00
52	90	0.000000e+00
52	91	0.000000e+00
53	0	0.000000e+00
53	1	1.421832e-82
53	2	8.364238e-81
53	3	2.757039e-80
53	4	6.191017e-80
53	5	6.189936e-80
53	6	2.700869e-80
53	7	7.965842e-81
53	8	1.479194e-82
53	9	0.000000e+00
53	10	0.000000e+00
53	11	1.438684e-82
53	12	8.500765e-81
53	13	2.790796e-80
53	14	6.216413e-80
53	15	6.159828e-80
53	16	2.703805e-80
53	17	7.918426e-81
53	18	1.503157e-82
53	19	0.000000e+00
53	20	0.000000e+00
53	21	1.428732e-82
53	22	8.375045e-81
53	23	2.781219e-80
53	24	6.241164e-80
53	25	6.277518e-80
53	26	2.729825e-80
53	27	8.061051e-81
53	28	1.511405e-82
53	29	0.000000e+00
53	30	0.000000e+00
53	31	1.383801e-82
53	32	8.132534e-81
53	33	2.717666e-80
53	34	6.140183e-80
53	35	6.235672e-80
53	36	2.694467e-80
53	37	8.021745e-81
53	38	1.480351e-82
53	39	0.000000e+00
53	40	0.000000e+00
53	41	1.414301e-82
53	42	8.324093e-81
53	43	2.758410e-80
53	44	6.179118e-80
53	45	6.195845e-80
53	46	2.699763e-80
53	47	7.952879e-81
53	48	1.496512e-82
53	49	0.000000e+00
53	50	0.000000e+00
53	51	5.590362e-82
53	52	2.149827e-80
53	53	1.028879e-79
53	54	1.126390e-79
53	55	1.163183e-79
53	56	4.793670e-80
53	57	1.177973e-80
53	58	2.252547e-82
53	59	0.000000e+00
53	60	0.000000e+00
53	61	2.759569e-82
53	62	1.224673e-80
53	63	4.028354e-80
53	64	1.649590e-79
53	65	1.387450e-79
53	66	6.280805e-80
53	67	9.899422e-81
53	68	3.832926e-82
53	69	0.000000e+00
53	70	0.000000e+00
53	71	3.252819e-82
53	72	1.917640e-80
53	73	5.604802e-80
53	74	7.898443e-80
53	75	7.546887e-80
53	76	4.946012e-80
53	77	1.838582e-80
53	78	2.491977e-82
53	79	0.000000e+00
53	80	0.000000e+00
53	81	3.510837e-82
53	82	1.532180e-80
53	83	4.057079e-80
53	84	5.541712e-80
53	85	6.378826e-80
53	86	4.611283e-80
53	87	1.368484e-80
53	88	1.244519e-82
53	89	0.000000e+00
53	90	0.000000e+00
53	91	0.000000e+00
54	0	0.000000e+00
54	1	2.983716e-82
54	2	1.662545e-80
54	3	5.769957e-80
54	4	1.461514e-79
54	5	1.455143e-79
54	6	5.583943e-80
54	7	1.572631e-80
54	8	2.960300e-82
54	9	0.000000e+00
54	10	0.000000e+00
54	11	3.054600e-82
54	12	1.683541e-80
54	13	5.835951e-80
54	14	1.464970e-79
54	15	1.447131e-79
54	16	5.577410e-80
54	17	1.562890e-80
54	18	3.032674e-82
54	19	0.000000e+00
54	20	0.000000e+00
54	21	2.987747e-82
54	22	1.672646e-80
54	23	5.825701e-80
54	24	1.476526e-79
54	25	1.478176e-79
54	26	5.649104e-80
54	27	1.591125e-80
54	28	3.000516e-82
54	29	0.000000e+00
54	30	0.000000e+00
54	31	2.864943e-82
54	32	1.632035e-80
54	33	5.695249e-80
54	34	1.455637e-79
54	35	1.469688e-79
54	36	5.588334e-80
54	37	1.582110e-80
54	38	2.915129e-82
54	39	0.000000e+00
54	40	0.000000e+00
54	41	2.966532e-82
54	42	1.659674e-80
54	43	5.776368e-80
54	44	1.460409e-79
54	45	1.458344e-79
54	46	5.583894e-80
54	47	1.569868e-80
54	48	2.978711e-82
54	49	0.000000e+00
54	50	0.000000e+00
54	51	1.203914e-81
54	52	4.165835e-80
54	53	1.126390e-79
54	54	3.836323e-79
54	55	2.810762e-79
54	56	1.046070e-79
54	57	2.801409e-80
54	58	5.482567e-82
54	59	0.000000e+00
54	60	0.000000e+00
54	61	5.633690e-82
54	62	2.134162e-80
54	63	7.679159e-80
54	64	3.777345e-79
54	65	3.261618e-79
54	66	1.254308e-79
54	67	2.040015e-80
54	68	6.883442e-82
54	69	0.000000e+00
54	70	0.000000e+00
54	71	6.881904e-82
54	72	3.428283e-80
54	73	1.057634e-79
54	74	1.747033e-79
54	75	1.751710e-79
54	76	1.021554e-79
54	77	3.534048e-80
54	78	3.474619e-82
54	79	0.000000e+00
54	80	0.000000e+00
54	81	7.469268e-82
54	82	2.735187e-80
54	83	8.418986e-80
54	84	1.189428e-79
54	85	1.409835e-79
54	86	1.003557e-79
54	87	2.941059e-80
54	88	2.903831e-82
54	89	0.000000e+00
54	90	0.000000e+00
54	91	0.000000e+00
55	0	0.000000e+00
55	1	3.360284e-82
55	2	1.891355e-80
55	3	6.567485e-80
55	4	1.649988e-79
55	5	1.652392e-79
55	6	6.480333e-80
55	7	1.741297e-80
55	8	3.469306e-82
55	9	0.000000e+00
55	10	0.000000e+00
55	11	3.482317e-82
55	12	1.926460e-80
55	13	6.650920e-80
55	14	1.654406e-79
55	15	1.643790e-79
55	16	6.485274e-80
55	17	1.735183e-80
55	18	3.599485e-82
55	19	0.000000e+00
55	20	0.000000e+00
55	21	3.341477e-82
55	22	1.893597e-80
55	23	6.625400e-80
55	24	1.666919e-79
55	25	1.678312e-79
55	26	6.553815e-80
55	27	1.756261e-80
55	28	3.473513e-82
55	29	0.000000e+00
55	30	0.000000e+00
55	31	3.165304e-82
55	32	1.833559e-80
55	33	6.465092e-80
55	34	1.643547e-79
55	35	1.668882e-79
55	36	6.474717e-80
55	37	1.741987e-80
55	38	3.313020e-82
55	39	0.000000e+00
55	40	0.000000e+00
55	41	3.334279e-82
55	42	1.882324e-80
55	43	6.569349e-80
55	44	1.648976e-79
55	45	1.656136e-79
55	46	6.482037e-80
55	47	1.735078e-80
55	48	3.465818e-82
55	49	0.000000e+00
55	50	0.000000e+00
55	51	1.309247e-81
55	52	4.236516e-80
55	53	1.163183e-79
55	54	2.810762e-79
55	55	4.176458e-79
55	56	1.147125e-79
55	57	3.337101e-80
55	58	6.818195e-82
55	59	0.000000e+00
55	60	0.000000e+00
55	61	6.573877e-82
55	62	2.321494e-80
55	63	7.999343e-80
55	64	3.980053e-79
55	65	3.527776e-79
55	66	1.508513e-79
55	67	2.554329e-80
55	68	8.178438e-82
55	69	0.000000e+00
55	70	0.000000e+00
55	71	7.590325e-82
55	72	3.526105e-80
55	73	1.067508e-79
55	74	1.760953e-79
55	75	1.747713e-79
55	76	1.103125e-79
55	77	4.104693e-80
55	78	4.885214e-82
55	79	0.000000e+00
55	80	0.000000e+00
55	81	8.626289e-82
55	82	2.897683e-80
55	83	8.385464e-80
55	84	1.227508e-79
55	85	1.424710e-79
55	86	1.061486e-79
55	87	3.228599e-80
55	88	3.793206e-82
55	89	0.000000e+00
55	90	0.000000e+00
55	91	0.000000e+00
56	0	0.000000e+00
56	1	1.559117e-82
56	2	7.676274e-81
56	3	2.686665e-80
56	4	5.876335e-80
56	5	5.944927e-80
56	6	2.568959e-80
56	7	7.347549e-81
56	8	1.155828e-82
56	9	0.000000e+00
56	10	0.000000e+00
56	11	1.589895e-82
56	12	7.865399e-81
56	13	2.721134e-80
56	14	5.929470e-80
56	15	5.920309e-80
56	16	2.587340e-80
56	17	7.353846e-81
56	18	1.134917e-82
56	19	0.000000e+00
56	20	0.000000e+00
56	21	1.563680e-82
56	22	7.690074e-81
56	23	2.707218e-80
56	24	5.906529e-80
56	25	6.028796e-80
56	26	2.583885e-80
56	27	7.389346e-81
56	28	1.188553e-82
56	29	0.000000e+00
56	30	0.000000e+00
56	31	1.500312e-82
56	32	7.399736e-81
56	33	2.642884e-80
56	34	5.778184e-80
56	35	5.986307e-80
56	36	2.533804e-80
56	37	7.292737e-81
56	38	1.205243e-82
56	39	0.000000e+00
56	40	0.000000e+00
56	41	1.552187e-82
56	42	7.652460e-81
56	43	2.685740e-80
56	44	5.857129e-80
56	45	5.951782e-80
56	46	2.560858e-80
56	47	7.313159e-81
56	48	1.167224e-82
56	49	0.000000e+00
56	50	0.000000e+00
56	51	4.772415e-82
56	52	1.800764e-80
56	53	4.793670e-80
56	54	1.046070e-79
56	55	1.147125e-79
56	56	1.121632e-79
56	57	2.084501e-80
56	58	3.052522e-82
56	59	0.000000e+00
56	60	0.000000e+00
56	61	3.706388e-82
56	62	1.439115e-80
56	63	4.493973e-80
56	64	1.520907e-79
56	65	1.337744e-79
56	66	6.995543e-80
56	67	1.196526e-80
56	68	5.273303e-82
56	69	0.000000e+00
56	70	0.000000e+00
56	71	3.055292e-82
56	72	1.681770e-80
56	73	5.281156e-80
56	74	7.528683e-80
56	75	7.188958e-80
56	76	4.799096e-80
56	77	1.831121e-80
56	78	2.386373e-82
56	79	0.000000e+00
56	80	0.000000e+00
56	81	2.519741e-82
56	82	1.577460e-80
56	83	4.383087e-80
56	84	5.886608e-80
56	85	6.565603e-80
56	86	5.260294e-80
56	87	1.378560e-80
56	88	1.391975e-82
56	89	0.000000e+00
56	90	0.000000e+00
56	91	0.000000e+00
57	0	0.000000e+00
57	1	4.541338e-83
57	2	1.869054e-81
57	3	7.485836e-81
57	4	1.824956e-80
57	5	1.866581e-80
57	6	7.277184e-81
57	7	1.827902e-81
57	8	2.637024e-83
57	9	0.000000e+00
57	10	0.000000e+00
57	11	4.664504e-83
57	12	1.973552e-81
57	13	7.598079e-81
57	14	1.836532e-80
57	15	1.854278e-80
57	16	7.391270e-81
57	17	1.843303e-81
57	18	2.570006e-83
57	19	0.000000e+00
57	20	0.000000e+00
57	21	4.539268e-83
57	22	1.865062e-81
57	23	7.521105e-81
57	24	1.839639e-80
57	25	1.897739e-80
57	26	7.291693e-81
57	27	1.831942e-81
57	28	2.716805e-83
57	29	0.000000e+00
57	30	0.000000e+00
57	31	4.321955e-83
57	32	1.734705e-81
57	33	7.314020e-81
57	34	1.806700e-80
57	35	1.891631e-80
57	36	7.092889e-81
57	37	1.798351e-81
57	38	2.771616e-83
57	39	0.000000e+00
57	40	0.000000e+00
57	41	4.527007e-83
57	42	1.868245e-81
57	43	7.463871e-81
57	44	1.821886e-80
57	45	1.872383e-80
57	46	7.246322e-81
57	47	1.818172e-81
57	48	2.659940e-83
57	49	0.000000e+00
57	50	0.000000e+00
57	51	1.173116e-82
57	52	4.419344e-81
57	53	1.177973e-80
57	54	2.801409e-80
57	55	3.337101e-80
57	56	2.084501e-80
57	57	1.821199e-80
57	58	1.390197e-82
57	59	0.000000e+00
57	60	0.000000e+00
57	61	1.412866e-82
57	62	5.262091e-81
57	63	1.331054e-80
57	64	4.669771e-80
57	65	4.455988e-80
57	66	2.326141e-80
57	67	5.101531e-81
57	68	2.307653e-82
57	69	0.000000e+00
57	70	0.000000e+00
57	71	1.067796e-82
57	72	4.398222e-81
57	73	1.332949e-80
57	74	1.824301e-80
57	75	1.755222e-80
57	76	1.387686e-80
57	77	6.011034e-81
57	78	7.993446e-83
57	79	0.000000e+00
57	80	0.000000e+00
57	81	7.409921e-83
57	82	5.093915e-81
57	83	1.321222e-80
57	84	1.662823e-80
57	85	1.819278e-80
57	86	1.492550e-80
57	87	4.679358e-81
57	88	4.995185e-83
57	89	0.000000e+00
57	90	0.000000e+00
57	91	0.000000e+00
58	0	0.000000e+00
58	1	7.897100e-85
58	2	3.389150e-83
58	3	9.949226e-83
58	4	3.019277e-82
58	5	3.105062e-82
58	6	1.078593e-82
58	7	2.812222e-83
58	8	7.338305e-85
58	9	0.000000e+00
58	10	0.000000e+00
58	11	8.482098e-85
58	12	3.582915e-83
58	13	1.017143e-82
58	14	3.089492e-82
58	15	3.153587e-82
58	16	1.103954e-82
58	17	2.886963e-83
58	18	8.420829e-85
58	19	0.000000e+00
58	20	0.000000e+00
58	21	7.584918e-85
58	22	3.328899e-83
58	23	1.004325e-82
58	24	3.036193e-82
58	25	3.135133e-82
58	26	1.083457e-82
58	27	2.803745e-83
58	28	7.076659e-85
58	29	0.000000e+00
58	30	0.000000e+00
58	31	6.766661e-85
58	32	3.076788e-83
58	33	9.684770e-83
58	34	2.930552e-82
58	35	3.049009e-82
58	36	1.047923e-82
58	37	2.700028e-83
58	38	5.987056e-85
58	39	0.000000e+00
58	40	0.000000e+00
58	41	7.693217e-85
58	42	3.343913e-83
58	43	9.961287e-83
58	44	3.016420e-82
58	45	3.109697e-82
58	46	1.078771e-82
58	47	2.792601e-83
58	48	7.251199e-85
58	49	0.000000e+00
58	50	0.000000e+00
58	51	3.342558e-84
58	52	7.276196e-83
58	53	2.252547e-82
58	54	5.482567e-82
58	55	6.818195e-82
58	56	3.052522e-82
58	57	1.390197e-82
58	58	2.160694e-83
58	59	0.000000e+00
58	60	0.000000e+00
58	61	1.288318e-84
58	62	9.755693e-83
58	63	2.481804e-82
58	64	8.564458e-82
58	65	8.413698e-82
58	66	4.612619e-82
58	67	1.107266e-82
58	68	2.991381e-84
58	69	0.000000e+00
58	70	0.000000e+00
58	71	2.167841e-84
58	72	6.057435e-83
58	73	1.385241e-82
58	74	2.095597e-82
58	75	2.220836e-82
58	76	2.428948e-82
58	77	1.177667e-82
58	78	1.641428e-84
58	79	0.000000e+00
58	80	0.000000e+00
58	81	2.850919e-84
58	82	7.860062e-83
58	83	1.813346e-82
58	84	2.047953e-82
58	85	1.870437e-82
58	86	1.191836e-82
58	87	3.540350e-83
58	88	1.725927e-85
58	89	0.000000e+00
58	90	0.000000e+00
58	91	0.000000e+00
59	0	0.000000e+00
59	1	0.000000e+00
59	2	0.000000e+00
59	3	0.000000e+00
59	4	0.000000e+00
59	5	0.000000e+00
59	6	0.000000e+00
59	7	0.000000e+00
59	8	0.000000e+00
59	9	0.000000e+00
59	10	0.000000e+00
59	11	0.000000e+00
59	12	0.000000e+00
59	13	0.000000e+00
59	14	0.000000e+00
59	15	0.000000e+00
59	16	0.000000e+00
59	17	0.000000e+00
59	18	0.000000e+00
59	19	0.000000e+00
59	20	0.000000e+00
59	21	0.000000e+00
59	22	0.000000e+00
59	23	0.000000e+00
59	24	0.000000e+00
59	25	0.000000e+00
59	26	0.000000e+00
59	27	0.000000e+00
59	28	0.000000e+00
59	29	0.000000e+00
59	30	0.000000e+00
59	31	0.000000e+00
59	32	0.000000e+00
59	33	0.000000e+00
59	34	0.000000e+00
59	35	0.000000e+00
59	36	0.000000e+00
59	37	0.000000e+00
59	38	0.000000e+00
59	39	0.000000e+00
59	40	0.000000e+00
59	41	0.000000e+00
59	42	0.000000e+00
59	43	0.000000e+00
59	44	0.000000e+00
59	45	0.000000e+00
59	46	0.000000e+00
59	47	0.000000e+00
59	48	0.000000e+00
59	49	0.000000e+00
59	50	0.000000e+00
59	51	0.000000e+00
59	52	0.000000e+00
59	53	0.000000e+00
59	54	0.000000e+00
59	55	0.000000e+00
59	56	0.000000e+00
59	57	0.000000e+00
59	58	0.000000e+00
59	59	0.000000e+00
59	60	0.000000e+00
59	61	0.000000e+00
59	62	0.000000e+00
59	63	0.000000e+00
59	64	0.000000e+00
59	65	0.000000e+00
59	66	0.000000e+00
59	67	0.000000e+00
59	68	0.000000e+00
59	69	0.000000e+00
59	70	0.000000e+00
59	71	0.000000e+00
59	72	0.000000e+00
59	73	0.000000e+00
59	74	0.000000e+00
59	75	0.000000e+00
59	76	0.000000e+00
59	77	0.000000e+00
59	78	0.000000e+00
59	79	0.000000e+00
59	80	0.000000e+00
59	81	0.000000e+00
59	82	0.000000e+00
59	83	0.000000e+00
59	84	0.000000e+00
59	85	0.000000e+00
59	86	0.000000e+00
59	87	0.000000e+00
59	88	0.000000e+00
59	89	0.000000e+00
59	90	0.000000e+00
59	91	0.000000e+00
60	0	0.000000e+00
60	1	0.000000e+00
60	2	0.000000e+00
60	3	0.000000e+00
60	4	0.000000e+00
60	5	0.000000e+00
60	6	0.000000e+00
60	7	0.000000e+00
60	8	0.000000e+00
60	9	0.000000e+00
60	10	0.000000e+00
60	11	0.000000e+00
60	12	0.000000e+00
60	13	0.000000e+00
60	14	0.000000e+00
60	15	0.000000e+00
60	16	0.000000e+00
60	17	0.000000e+00
60	18	0.000000e+00
60	19	0.000000e+00
60	20	0.000000e+00
60	21	0.000000e+00
60	22	0.000000e+00
60	23	0.000000e+00
60	24	0.000000e+00
60	25	0.000000e+00
60	26	0.000000e+00
60	27	0.000000e+00
60	28	0.000000e+00
60	29	0.000000e+00
60	30	0.000000e+00
60	31	0.000000e+00
60	32	0.000000e+00
60	33	0.000000e+00
60	34	0.000000e+00
60	35	0.000000e+00
60	36	0.000000e+00
60	37	0.000000e+00
60	38	0.000000e+00
60	39	0.000000e+00
60	40	0.000000e+00
60	41	0.000000e+00
60	42	0.000000e+00
60	43	0.000000e+00
60	44	0.000000e+00
60	45	0.000000e+00
60	46	0.000000e+00
60	47	0.000000e+00
60	48	0.000000e+00
60	49	0.000000e+00
60	50	0.000000e+00
60	51	0.000000e+00
60	52	0.000000e+00
60	53	0.000000e+00
60	54	0.000000e+00
60	55	0.000000e+00
60	56	0.000000e+00
60	57	0.000000e+00
60	58	0.000000e+00
60	59	0.000000e+00
60	60	0.000000e+00
60	61	0.000000e+00
60	62	0.000000e+00
60	63	0.000000e+00
60	64	0.000000e+00
60	65	0.000000e+00
60	66	0.000000e+00
60	67	0.000000e+00
60	68	0.000000e+00
60	69	0.000000e+00
60	70	0.000000e+00
60	71	0.000000e+00
60	72	0.000000e+00
60	73	0.000000e+00
60	74	0.000000e+00
60	75	0.000000e+00
60	76	0.000000e+00
60	77	0.000000e+00
60	78	0.000000e+00
60	79	0.000000e+00
60	80	0.000000e+00
60	81	0.000000e+00
60	82	0.000000e+00
60	83	0.000000e+00
60	84	0.000000e+00
60	85	0.000000e+00
60	86	0.000000e+00
60	87	0.000000e+00
60	88	0.000000e+00
60	89	0.000000e+00
60	90	0.000000e+00
60	91	0.000000e+00
61	0	0.000000e+00
61	1	9.194940e-85
61	2	4.931699e-83
61	3	1.965973e-82
61	4	4.460874e-82
61	5	4.614405e-82
61	6	1.849798e-82
61	7	4.415467e-83
61	8	7.574431e-85
61	9	0.000000e+00
61	10	0.000000e+00
61	11	9.360018e-85
61	12	5.142860e-83
61	13	1.983237e-82
61	14	4.427224e-82
61	15	4.513169e-82
61	16	1.844514e-82
61	17	4.400511e-83
61	18	7.257038e-85
61	19	0.000000e+00
61	20	0.000000e+00
61	21	9.310126e-85
61	22	4.880186e-83
61	23	1.977798e-82
61	24	4.514048e-82
61	25	4.716260e-82
61	26	1.867990e-82
61	27	4.437198e-83
61	28	7.849706e-85
61	29	0.000000e+00
61	30	0.000000e+00
61	31	9.031048e-85
61	32	4.571221e-83
61	33	1.936398e-82
61	34	4.490285e-82
61	35	4.770264e-82
61	36	1.848597e-82
61	37	4.404109e-83
61	38	8.121417e-85
61	39	0.000000e+00
61	40	0.000000e+00
61	41	9.250200e-85
61	42	4.878481e-83
61	43	1.960347e-82
61	44	4.456413e-82
61	45	4.634732e-82
61	46	1.846620e-82
61	47	4.390831e-83
61	48	7.667975e-85
61	49	0.000000e+00
61	50	0.000000e+00
61	51	2.644837e-84
61	52	7.650914e-83
61	53	2.759569e-82
61	54	5.633690e-82
61	55	6.573877e-82
61	56	3.706388e-82
61	57	1.412866e-82
61	58	1.288318e-84
61	59	0.000000e+00
61	60	0.000000e+00
61	61	3.625009e-83
61	62	7.407252e-83
61	63	2.506744e-82
61	64	9.450875e-82
61	65	7.961838e-82
61	66	3.521548e-82
61	67	6.178468e-83
61	68	4.579117e-84
61	69	0.000000e+00
61	70	0.000000e+00
61	71	1.589612e-84
61	72	6.935264e-83
61	73	3.112875e-82
61	74	4.290384e-82
61	75	3.314783e-82
61	76	2.500921e-82
61	77	9.494127e-83
61	78	1.340285e-84
61	79	0.000000e+00
61	80	0.000000e+00
61	81	1.229639e-84
61	82	6.503207e-83
61	83	2.092574e-82
61	84	3.000108e-82
61	85	4.113332e-82
61	86	3.721745e-82
61	87	1.115904e-82
61	88	1.358812e-84
61	89	0.000000e+00
61	90	0.000000e+00
61	91	0.000000e+00
62	0	0.000000e+00
62	1	3.388703e-83
62	2	1.474874e-81
62	3	4.745197e-81
62	4	1.140455e-80
62	5	1.142559e-80
62	6	4.902723e-81
62	7	1.513253e-81
62	8	2.581976e-83
62	9	0.000000e+00
62	10	0.000000e+00
62	11	3.263028e-83
62	12	1.507410e-81
62	13	4.739820e-81
62	14	1.141771e-80
62	15	1.133842e-80
62	16	4.938717e-81
62	17	1.488000e-81
62	18	2.690739e-83
62	19	0.000000e+00
62	20	0.000000e+00
62	21	3.419619e-83
62	22	1.478717e-81
62	23	4.770739e-81
62	24	1.139760e-80
62	25	1.148245e-80
62	26	4.905129e-81
62	27	1.533307e-81
62	28	2.666543e-83
62	29	0.000000e+00
62	30	0.000000e+00
62	31	3.446913e-83
62	32	1.424618e-81
62	33	4.699408e-81
62	34	1.116191e-80
62	35	1.134956e-80
62	36	4.787429e-81
62	37	1.539851e-81
62	38	2.580743e-83
62	39	0.000000e+00
62	40	0.000000e+00
62	41	3.346445e-83
62	42	1.470821e-81
62	43	4.722780e-81
62	44	1.129399e-80
62	45	1.134639e-80
62	46	4.870171e-81
62	47	1.508682e-81
62	48	2.637598e-83
62	49	0.000000e+00
62	50	0.000000e+00
62	51	9.702631e-83
62	52	5.425619e-81
62	53	1.224673e-80
62	54	2.134162e-80
62	55	2.321494e-80
62	56	1.439115e-80
62	57	5.262091e-81
62	58	9.755693e-83
62	59	0.000000e+00
62	60	0.000000e+00
62	61	7.407252e-83
62	62	2.649909e-80
62	63	1.446876e-80
62	64	3.861958e-80
62	65	3.192714e-80
62	66	1.644996e-80
62	67	3.559589e-81
62	68	2.432328e-82
62	69	0.000000e+00
62	70	0.000000e+00
62	71	1.044886e-82
62	72	5.545774e-81
62	73	1.338845e-80
62	74	1.931323e-80
62	75	2.168097e-80
62	76	1.340283e-80
62	77	5.410176e-81
62	78	9.440158e-83
62	79	0.000000e+00
62	80	0.000000e+00
62	81	1.006104e-82
62	82	5.144734e-81
62	83	1.205201e-80
62	84	1.963028e-80
62	85	1.788012e-80
62	86	9.314548e-81
62	87	3.789652e-81
62	88	5.351263e-83
62	89	0.000000e+00
62	90	0.000000e+00
62	91	0.000000e+00
63	0	0.000000e+00
63	1	1.316169e-82
63	2	6.809592e-81
63	3	2.159904e-80
63	4	4.455074e-80
63	5	4.496302e-80
63	6	2.103660e-80
63	7	6.483284e-81
63	8	9.667776e-83
63	9	0.000000e+00
63	10	0.000000e+00
63	11	1.333410e-82
63	12	6.942898e-81
63	13	2.166341e-80
63	14	4.454615e-80
63	15	4.446650e-80
63	16	2.108660e-80
63	17	6.511073e-81
63	18	9.622423e-83
63	19	0.000000e+00
63	20	0.000000e+00
63	21	1.315147e-82
63	22	6.782379e-81
63	23	2.181071e-80
63	24	4.478650e-80
63	25	4.566030e-80
63	26	2.117532e-80
63	27	6.509005e-81
63	28	1.002586e-82
63	29	0.000000e+00
63	30	0.000000e+00
63	31	1.258880e-82
63	32	6.537674e-81
63	33	2.148690e-80
63	34	4.409771e-80
63	35	4.553867e-80
63	36	2.081924e-80
63	37	6.390935e-81
63	38	1.010012e-82
63	39	0.000000e+00
63	40	0.000000e+00
63	41	1.303763e-82
63	42	6.751564e-81
63	43	2.158961e-80
63	44	4.434167e-80
63	45	4.499767e-80
63	46	2.096367e-80
63	47	6.441961e-81
63	48	9.864099e-83
63	49	0.000000e+00
63	50	0.000000e+00
63	51	4.055219e-82
63	52	1.594249e-80
63	53	4.028354e-80
63	54	7.679159e-80
63	55	7.999343e-80
63	56	4.493973e-80
63	57	1.331054e-80
63	58	2.481804e-82
63	59	0.000000e+00
63	60	0.000000e+00
63	61	2.506744e-82
63	62	1.446876e-80
63	63	1.130121e-79
63	64	1.268510e-79
63	65	1.027617e-79
63	66	5.440238e-80
63	67	8.780162e-81
63	68	4.439122e-82
63	69	0.000000e+00
63	70	0.000000e+00
63	71	2.686383e-82
63	72	1.663557e-80
63	73	4.780013e-80
63	74	5.960395e-80
63	75	5.445103e-80
63	76	4.006507e-80
63	77	1.586742e-80
63	78	2.545939e-82
63	79	0.000000e+00
63	80	0.000000e+00
63	81	1.857868e-82
63	82	1.476139e-80
63	83	3.803224e-80
63	84	4.949587e-80
63	85	5.208780e-80
63	86	3.863184e-80
63	87	8.922316e-81
63	88	2.084231e-83
63	89	0.000000e+00
63	90	0.000000e+00
63	91	0.000000e+00
64	0	0.000000e+00
64	1	4.574472e-82
64	2	2.797947e-80
64	3	9.966825e-80
64	4	2.550289e-79
64	5	2.550381e-79
64	6	9.841480e-80
64	7	2.654049e-80
64	8	4.811951e-82
64	9	0.000000e+00
64	10	0.000000e+00
64	11	4.664810e-82
64	12	2.849154e-80
64	13	1.004439e-79
64	14	2.536925e-79
64	15	2.521724e-79
64	16	9.800888e-80
64	17	2.635393e-80
64	18	5.033160e-82
64	19	0.000000e+00
64	20	0.000000e+00
64	21	4.569803e-82
64	22	2.803026e-80
64	23	1.005797e-79
64	24	2.579757e-79
64	25	2.592567e-79
64	26	9.948359e-80
64	27	2.674715e-80
64	28	4.847761e-82
64	29	0.000000e+00
64	30	0.000000e+00
64	31	4.389459e-82
64	32	2.712165e-80
64	33	9.850017e-80
64	34	2.559673e-79
64	35	2.589669e-79
64	36	9.857077e-80
64	37	2.658462e-80
64	38	4.598017e-82
64	39	0.000000e+00
64	40	0.000000e+00
64	41	4.544719e-82
64	42	2.786405e-80
64	43	9.964002e-80
64	44	2.547155e-79
64	45	2.554724e-79
64	46	9.829032e-80
64	47	2.640756e-80
64	48	4.838057e-82
64	49	0.000000e+00
64	50	0.000000e+00
64	51	1.868606e-81
64	52	6.590616e-80
64	53	1.649590e-79
64	54	3.777345e-79
64	55	3.980053e-79
64	56	1.520907e-79
64	57	4.669771e-80
64	58	8.564458e-82
64	59	0.000000e+00
64	60	0.000000e+00
64	61	9.450875e-82
64	62	3.861958e-80
64	63	1.268510e-79
64	64	9.978384e-79
64	65	5.681591e-79
64	66	2.234385e-79
64	67	3.758575e-80
64	68	1.544979e-81
64	69	0.000000e+00
64	70	0.000000e+00
64	71	1.275703e-81
64	72	6.014582e-80
64	73	1.636190e-79
64	74	2.547530e-79
64	75	2.562247e-79
64	76	1.611274e-79
64	77	6.709960e-80
64	78	8.342368e-82
64	79	0.000000e+00
64	80	0.000000e+00
64	81	1.334907e-81
64	82	5.223575e-80
64	83	1.234786e-79
64	84	1.900027e-79
64	85	2.240510e-79
64	86	1.529152e-79
64	87	4.904310e-80
64	88	4.781333e-82
64	89	0.000000e+00
64	90	0.000000e+00
64	91	0.000000e+00
65	0	0.000000e+00
65	1	4.584584e-82
65	2	2.494994e-80
65	3	8.693713e-80
65	4	2.301936e-79
65	5	2.300619e-79
65	6	8.666455e-80
65	7	2.363216e-80
65	8	4.544685e-82
65	9	0.000000e+00
65	10	0.000000e+00
65	11	4.707788e-82
65	12	2.536799e-80
65	13	8.749735e-80
65	14	2.284702e-79
65	15	2.269955e-79
65	16	8.633431e-80
65	17	2.341365e-80
65	18	4.716341e-82
65	19	0.000000e+00
65	20	0.000000e+00
65	21	4.547784e-82
65	22	2.502003e-80
65	23	8.773877e-80
65	24	2.331124e-79
65	25	2.340444e-79
65	26	8.756671e-80
65	27	2.386487e-80
65	28	4.568312e-82
65	29	0.000000e+00
65	30	0.000000e+00
65	31	4.334050e-82
65	32	2.425496e-80
65	33	8.600105e-80
65	34	2.319056e-79
65	35	2.343355e-79
65	36	8.675613e-80
65	37	2.378781e-80
65	38	4.357479e-82
65	39	0.000000e+00
65	40	0.000000e+00
65	41	4.535240e-82
65	42	2.485635e-80
65	43	8.688485e-80
65	44	2.300062e-79
65	45	2.305127e-79
65	46	8.653742e-80
65	47	2.354469e-80
65	48	4.552621e-82
65	49	0.000000e+00
65	50	0.000000e+00
65	51	1.644208e-81
65	52	5.700864e-80
65	53	1.387450e-79
65	54	3.261618e-79
65	55	3.527776e-79
65	56	1.337744e-79
65	57	4.455988e-80
65	58	8.413698e-82
65	59	0.000000e+00
65	60	0.000000e+00
65	61	7.961838e-82
65	62	3.192714e-80
65	63	1.027617e-79
65	64	5.681591e-79
65	65	8.721575e-79
65	66	2.068104e-79
65	67	3.566596e-80
65	68	1.208924e-81
65	69	0.000000e+00
65	70	0.000000e+00
65	71	1.160596e-81
65	72	5.159452e-80
65	73	1.309595e-79
65	74	2.142050e-79
65	75	2.222656e-79
65	76	1.407312e-79
65	77	6.044469e-80
65	78	7.887108e-82
65	79	0.000000e+00
65	80	0.000000e+00
65	81	1.267532e-81
65	82	4.455358e-80
65	83	1.038013e-79
65	84	1.689541e-79
65	85	1.998184e-79
65	86	1.351982e-79
65	87	4.313090e-80
65	88	5.253458e-82
65	89	0.000000e+00
65	90	0.000000e+00
65	91	0.000000e+00
66	0	0.000000e+00
66	1	1.920413e-82
66	2	1.070393e-80
66	3	3.788344e-80
66	4	8.559174e-80
66	5	8.599597e-80
66	6	3.722674e-80
66	7	1.020994e-80
66	8	1.867181e-82
66	9	0.000000e+00
66	10	0.000000e+00
66	11	2.002214e-82
66	12	1.090426e-80
66	13	3.836007e-80
66	14	8.584146e-80
66	15	8.566729e-80
66	16	3.735552e-80
66	17	1.023062e-80
66	18	1.967872e-82
66	19	0.000000e+00
66	20	0.000000e+00
66	21	1.894091e-82
66	22	1.072251e-80
66	23	3.823030e-80
66	24	8.621532e-80
66	25	8.703251e-80
66	26	3.743281e-80
66	27	1.022051e-80
66	28	1.858631e-82
66	29	0.000000e+00
66	30	0.000000e+00
66	31	1.768970e-82
66	32	1.038193e-80
66	33	3.727317e-80
66	34	8.481715e-80
66	35	8.626217e-80
66	36	3.680512e-80
66	37	1.005698e-80
66	38	1.734440e-82
66	39	0.000000e+00
66	40	0.000000e+00
66	41	1.898136e-82
66	42	1.066386e-80
66	43	3.790536e-80
66	44	8.534140e-80
66	45	8.595797e-80
66	46	3.706690e-80
66	47	1.012358e-80
66	48	1.864274e-82
66	49	0.000000e+00
66	50	0.000000e+00
66	51	7.524173e-82
66	52	2.582086e-80
66	53	6.280805e-80
66	54	1.254308e-79
66	55	1.508513e-79
66	56	6.995543e-80
66	57	2.326141e-80
66	58	4.612619e-82
66	59	0.000000e+00
66	60	0.000000e+00
66	61	3.521548e-82
66	62	1.644996e-80
66	63	5.440238e-80
66	64	2.234385e-79
66	65	2.068104e-79
66	66	1.974367e-79
66	67	2.215049e-80
66	68	5.794489e-82
66	69	0.000000e+00
66	70	0.000000e+00
66	71	5.136731e-82
66	72	2.732806e-80
66	73	6.811517e-80
66	74	9.014475e-80
66	75	8.999990e-80
66	76	6.802775e-80
66	77	3.180533e-80
66	78	4.375554e-82
66	79	0.000000e+00
66	80	0.000000e+00
66	81	5.100513e-82
66	82	2.577635e-80
66	83	5.021037e-80
66	84	7.160696e-80
66	85	7.897858e-80
66	86	6.237524e-80
66	87	1.619211e-80
66	88	1.775680e-82
66	89	0.000000e+00
66	90	0.000000e+00
66	91	0.000000e+00
67	0	0.000000e+00
67	1	2.386102e-83
67	2	1.276518e-81
67	3	4.967384e-81
67	4	1.290778e-80
67	5	1.297671e-80
67	6	5.029539e-81
67	7	1.219240e-81
67	8	2.669626e-83
67	9	0.000000e+00
67	10	0.000000e+00
67	11	2.556239e-83
67	12	1.318993e-81
67	13	5.080610e-81
67	14	1.299466e-80
67	15	1.299687e-80
67	16	5.073052e-81
67	17	1.225461e-81
67	18	3.044103e-83
67	19	0.000000e+00
67	20	0.000000e+00
67	21	2.320941e-83
67	22	1.276936e-81
67	23	4.987485e-81
67	24	1.297602e-80
67	25	1.307405e-80
67	26	5.040195e-81
67	27	1.215064e-81
67	28	2.556698e-83
67	29	0.000000e+00
67	30	0.000000e+00
67	31	2.101374e-83
67	32	1.219646e-81
67	33	4.800191e-81
67	34	1.271003e-80
67	35	1.287789e-80
67	36	4.929251e-81
67	37	1.193004e-81
67	38	2.131647e-83
67	39	0.000000e+00
67	40	0.000000e+00
67	41	2.354093e-83
67	42	1.274524e-81
67	43	4.958317e-81
67	44	1.285501e-80
67	45	1.294208e-80
67	46	5.000493e-81
67	47	1.204606e-81
67	48	2.628477e-83
67	49	0.000000e+00
67	50	0.000000e+00
67	51	1.332585e-82
67	52	3.996928e-81
67	53	9.899422e-81
67	54	2.040015e-80
67	55	2.554329e-80
67	56	1.196526e-80
67	57	5.101531e-81
67	58	1.107266e-82
67	59	0.000000e+00
67	60	0.000000e+00
67	61	6.178468e-83
67	62	3.559589e-81
67	63	8.780162e-81
67	64	3.758575e-80
67	65	3.566596e-80
67	66	2.215049e-80
67	67	1.575869e-80
67	68	1.399048e-82
67	69	0.000000e+00
67	70	0.000000e+00
67	71	1.033770e-82
67	72	4.552093e-81
67	73	9.960489e-81
67	74	1.259609e-80
67	75	1.344710e-80
67	76	1.148621e-80
67	77	5.845831e-81
67	78	7.636529e-83
67	79	0.000000e+00
67	80	0.000000e+00
67	81	1.170700e-82
67	82	4.874513e-81
67	83	8.258316e-81
67	84	1.110297e-80
67	85	1.186574e-80
67	86	8.636062e-81
67	87	2.767669e-81
67	88	4.091804e-83
67	89	0.000000e+00
67	90	0.000000e+00
67	91	0.000000e+00
68	0	0.000000e+00
68	1	3.445066e-85
68	2	3.814469e-83
68	3	1.745516e-82
68	4	4.826218e-82
68	5	4.884087e-82
68	6	1.801989e-82
68	7	3.278358e-83
68	8	3.395251e-85
68	9	0.000000e+00
68	10	0.000000e+00
68	11	3.538835e-85
68	12	4.133597e-83
68	13	1.751953e-82
68	14	4.815490e-82
68	15	4.799758e-82
68	16	1.806792e-82
68	17	3.251030e-83
68	18	4.035913e-85
68	19	0.000000e+00
68	20	0.000000e+00
68	21	3.490502e-85
68	22	3.763594e-83
68	23	1.751182e-82
68	24	4.857172e-82
68	25	4.953985e-82
68	26	1.818157e-82
68	27	3.272869e-83
68	28	3.613868e-85
68	29	0.000000e+00
68	30	0.000000e+00
68	31	3.314743e-85
68	32	3.358260e-83
68	33	1.717858e-82
68	34	4.792393e-82
68	35	4.969977e-82
68	36	1.788329e-82
68	37	3.259509e-83
68	38	3.183772e-85
68	39	0.000000e+00
68	40	0.000000e+00
68	41	3.492853e-85
68	42	3.785340e-83
68	43	1.735103e-82
68	44	4.802329e-82
68	45	4.878283e-82
68	46	1.800999e-82
68	47	3.232968e-83
68	48	3.620435e-85
68	49	0.000000e+00
68	50	0.000000e+00
68	51	2.053590e-84
68	52	1.571149e-82
68	53	3.832926e-82
68	54	6.883442e-82
68	55	8.178438e-82
68	56	5.273303e-82
68	57	2.307653e-82
68	58	2.991381e-84
68	59	0.000000e+00
68	60	0.000000e+00
68	61	4.579117e-84
68	62	2.432328e-82
68	63	4.439122e-82
68	64	1.544979e-81
68	65	1.208924e-81
68	66	5.794489e-82
68	67	1.399048e-82
68	68	1.862464e-82
68	69	0.000000e+00
68	70	0.000000e+00
68	71	2.827147e-84
68	72	1.290067e-82
68	73	4.275114e-82
68	74	4.924515e-82
68	75	4.576476e-82
68	76	3.571676e-82
68	77	1.599018e-82
68	78	3.049441e-84
68	79	0.000000e+00
68	80	0.000000e+00
68	81	3.329982e-84
68	82	1.436473e-82
68	83	2.199629e-82
68	84	4.122407e-82
68	85	3.816854e-82
68	86	2.954961e-82
68	87	1.463759e-82
68	88	1.365910e-84
68	89	0.000000e+00
68	90	0.000000e+00
68	91	0.000000e+00
69	0	0.000000e+00
69	1	0.000000e+00
69	2	0.000000e+00
69	3	0.000000e+00
69	4	0.000000e+00
69	5	0.000000e+00
69	6	0.000000e+00
69	7	0.000000e+00
69	8	0.000000e+00
69	9	0.000000e+00
69	10	0.000000e+00
69	11	0.000000e+00
69	12	0.000000e+00
69	13	0.000000e+00
69	14	0.000000e+00
69	15	0.000000e+00
69	16	0.000000e+00
69	17	0.000000e+00
69	18	0.000000e+00
69	19	0.000000e+00
69	20	0.000000e+00
69	21	0.000000e+00
69	22	0.000000e+00
69	23	0.000000e+00
69	24	0.000000e+00
69	25	0.000000e+00
69	26	0.000000e+00
69	27	0.000000e+00
69	28	0.000000e+00
69	29	0.000000e+00
69	30	0.000000e+00
69	31	0.000000e+00
69	32	0.000000e+00
69	33	0.000000e+00
69	34	0.000000e+00
69	35	0.000000e+00
69	36	0.000000e+00
69	37	0.000000e+00
69	38	0.000000e+00
69	39	0.000000e+00
69	40	0.000000e+00
69	41	0.000000e+00
69	42	0.000000e+00
69	43	0.000000e+00
69	44	0.000000e+00
69	45	0.000000e+00
69	46	0.000000e+00
69	47	0.000000e+00
69	48	0.000000e+00
69	49	0.000000e+00
69	50	0.000000e+00
69	51	0.000000e+00
69	52	0.000000e+00
69	53	0.000000e+00
69	54	0.000000e+00
69	55	0.000000e+00
69	56	0.000000e+00
69	57	0.000000e+00
69	58	0.000000e+00
69	59	0.000000e+00
69	60	0.000000e+00
69	61	0.000000e+00
69	62	0.000000e+00
69	63	0.000000e+00
69	64	0.000000e+00
69	65	0.000000e+00
69	66	0.000000e+00
69	67	0.000000e+00
69	68	0.000000e+00
69	69	0.000000e+00
69	70	0.000000e+00
69	71	0.000000e+00
69	72	0.000000e+00
69	73	0.000000e+00
69	74	0.000000e+00
69	75	0.000000e+00
69	76	0.000000e+00
69	77	0.000000e+00
69	78	0.000000e+00
69	79	0.000000e+00
69	80	0.000000e+00
69	81	0.000000e+00
69	82	0.000000e+00
69	83	0.000000e+00
69	84	0.000000e+00
69	85	0.000000e+00
69	86	0.000000e+00
69	87	0.000000e+00
69	88	0.000000e+00
69	89	0.000000e+00
69	90	0.000000e+00
69	91	0.000000e+00
70	0	0.000000e+00
70	1	0.000000e+00
70	2	0.000000e+00
70	3	0.000000e+00
70	4	0.000000e+00
70	5	0.000000e+00
70	6	0.000000e+00
70	7	0.000000e+00
70	8	0.000000e+00
70	9	0.000000e+00
70	10	0.000000e+00
70	11	0.000000e+00
70	12	0.000000e+00
70	13	0.000000e+00
70	14	0.000000e+00
70	15	0.000000e+00
70	16	0.000000e+00
70	17	0.000000e+00
70	18	0.000000e+00
70	19	0.000000e+00
70	20	0.000000e+00
70	21	0.000000e+00
70	22	0.000000e+00
70	23	0.000000e+00
70	24	0.000000e+00
70	25	0.000000e+00
70	26	0.000000e+00
70	27	0.000000e+00
70	28	0.000000e+00
70	29	0.000000e+00
70	30	0.000000e+00
70	31	0.000000e+00
70	32	0.000000e+00
70	33	0.000000e+00
70	34	0.000000e+00
70	35	0.000000e+00
70	36	0.000000e+00
70	37	0.000000e+00
70	38	0.000000e+00
70	39	0.000000e+00
70	40	0.000000e+00
70	41	0.000000e+00
70	42	0.000000e+00
70	43	0.000000e+00
70	44	0.000000e+00
70	45	0.000000e+00
70	46	0.000000e+00
70	47	0.000000e+00
70	48	0.000000e+00
70	49	0.000000e+00
70	50	0.000000e+00
70	51	0.000000e+00
70	52	0.000000e+00
70	53	0.000000e+00
70	54	0.000000e+00
70	55	0.000000e+00
70	56	0.000000e+00
70	57	0.000000e+00
70	58	0.000000e+00
70	59	0.000000e+00
70	60	0.000000e+00
70	61	0.000000e+00
70	62	0.000000e+00
70	63	0.000000e+00
70	64	0.000000e+00
70	65	0.000000e+00
70	66	0.000000e+00
70	67	0.000000e+00
70	68	0.000000e+00
70	69	0.000000e+00
70	70	0.000000e+00
70	71	0.000000e+00
70	72	0.000000e+00
70	73	0.000000e+00
70	74	0.000000e+00
70	75	0.000000e+00
70	76	0.000000e+00
70	77	0.000000e+00
70	78	0.000000e+00
70	79	0.000000e+00
70	80	0.000000e+00
70	81	0.000000e+00
70	82	0.000000e+00
70	83	0.000000e+00
70	84	0.000000e+00
70	85	0.000000e+00
70	86	0.000000e+00
70	87	0.000000e+00
70	88	0.000000e+00
70	89	0.000000e+00
70	90	0.000000e+00
70	91	0.000000e+00
71	0	0.000000e+00
71	1	1.249927e-84
71	2	6.241977e-83
71	3	2.020826e-82
71	4	5.125577e-82
71	5	5.139359e-82
71	6	2.035306e-82
71	7	5.871411e-83
71	8	1.291216e-84
71	9	0.000000e+00
71	10	0.000000e+00
71	11	1.282082e-84
71	12	6.260124e-83
71	13	2.036258e-82
71	14	5.084068e-82
71	15	5.086457e-82
71	16	2.028017e-82
71	17	5.820854e-83
71	18	1.398818e-84
71	19	0.000000e+00
71	20	0.000000e+00
71	21	1.228858e-84
71	22	6.311108e-83
71	23	2.048098e-82
71	24	5.209414e-82
71	25	5.236743e-82
71	26	2.066753e-82
71	27	5.946877e-83
71	28	1.272644e-84
71	29	0.000000e+00
71	30	0.000000e+00
71	31	1.164973e-84
71	32	6.236851e-83
71	33	2.010975e-82
71	34	5.202561e-82
71	35	5.243199e-82
71	36	2.054329e-82
71	37	5.936584e-83
71	38	1.149586e-84
71	39	0.000000e+00
71	40	0.000000e+00
71	41	1.226206e-84
71	42	6.249406e-83
71	43	2.026845e-82
71	44	5.136995e-82
71	45	5.160195e-82
71	46	2.040845e-82
71	47	5.860154e-83
71	48	1.285163e-84
71	49	0.000000e+00
71	50	0.000000e+00
71	51	4.720725e-84
71	52	1.405388e-82
71	53	3.252819e-82
71	54	6.881904e-82
71	55	7.590325e-82
71	56	3.055292e-82
71	57	1.067796e-82
71	58	2.167841e-84
71	59	0.000000e+00
71	60	0.000000e+00
71	61	1.589612e-84
71	62	1.044886e-82
71	63	2.686383e-82
71	64	1.275703e-81
71	65	1.160596e-81
71	66	5.136731e-82
71	67	1.033770e-82
71	68	2.827147e-84
71	69	0.000000e+00
71	70	0.000000e+00
71	71	1.197977e-83
71	72	1.777868e-82
71	73	3.615189e-82
71	74	5.710718e-82
71	75	6.011553e-82
71	76	4.311790e-82
71	77	1.951591e-82
71	78	2.589982e-84
71	79	0.000000e+00
71	80	0.000000e+00
71	81	4.102912e-84
71	82	1.530347e-82
71	83	3.172956e-82
71	84	5.437125e-82
71	85	5.935665e-82
71	86	3.343711e-82
71	87	1.040907e-82
71	88	1.837339e-84
71	89	0.000000e+00
71	90	0.000000e+00
71	91	0.000000e+00
72	0	0.000000e+00
72	1	6.316388e-83
72	2	3.455817e-81
72	3	1.072555e-80
72	4	2.233472e-80
72	5	2.207293e-80
72	6	1.038107e-80
72	7	3.376754e-81
72	8	6.109909e-83
72	9	0.000000e+00
72	10	0.000000e+00
72	11	6.609046e-83
72	12	3.461825e-81
72	13	1.088648e-80
72	14	2.243964e-80
72	15	2.206547e-80
72	16	1.043772e-80
72	17	3.375723e-81
72	18	6.365370e-83
72	19	0.000000e+00
72	20	0.000000e+00
72	21	6.265150e-83
72	22	3.489599e-81
72	23	1.084548e-80
72	24	2.254455e-80
72	25	2.236881e-80
72	26	1.050377e-80
72	27	3.414971e-81
72	28	6.147996e-83
72	29	0.000000e+00
72	30	0.000000e+00
72	31	5.799651e-83
72	32	3.452317e-81
72	33	1.058584e-80
72	34	2.220839e-80
72	35	2.214748e-80
72	36	1.033326e-80
72	37	3.375642e-81
72	38	5.816474e-83
72	39	0.000000e+00
72	40	0.000000e+00
72	41	6.253741e-83
72	42	3.456403e-81
72	43	1.076058e-80
72	44	2.232045e-80
72	45	2.209930e-80
72	46	1.039071e-80
72	47	3.369789e-81
72	48	6.137761e-83
72	49	0.000000e+00
72	50	0.000000e+00
72	51	2.215835e-82
72	52	8.820276e-81
72	53	1.917640e-80
72	54	3.428283e-80
72	55	3.526105e-80
72	56	1.681770e-80
72	57	4.398222e-81
72	58	6.057435e-83
72	59	0.000000e+00
72	60	0.000000e+00
72	61	6.935264e-83
72	62	5.545774e-81
72	63	1.663557e-80
72	64	6.014582e-80
72	65	5.159452e-80
72	66	2.732806e-80
72	67	4.552093e-81
72	68	1.290067e-82
72	69	0.000000e+00
72	70	0.000000e+00
72	71	1.777868e-82
72	72	1.662340e-80
72	73	2.683745e-80
72	74	3.393142e-80
72	75	3.194907e-80
72	76	2.317526e-80
72	77	1.016375e-80
72	78	1.518105e-82
72	79	0.000000e+00
72	80	0.000000e+00
72	81	1.497586e-82
72	82	9.677787e-81
72	83	2.065731e-80
72	84	2.957572e-80
72	85	3.341996e-80
72	86	2.102725e-80
72	87	4.732107e-81
72	88	4.977925e-83
72	89	0.000000e+00
72	90	0.000000e+00
72	91	0.000000e+00
73	0	0.000000e+00
73	1	1.643767e-82
73	2	9.617598e-81
73	3	3.108419e-80
73	4	6.237037e-80
73	5	6.247035e-80
73	6	2.993551e-80
73	7	9.261495e-81
73	8	1.597030e-82
73	9	0.000000e+00
73	10	0.000000e+00
73	11	1.690701e-82
73	12	9.719107e-81
73	13	3.152007e-80
73	14	6.272143e-80
73	15	6.220519e-80
73	16	3.007177e-80
73	17	9.236015e-81
73	18	1.579037e-82
73	19	0.000000e+00
73	20	0.000000e+00
73	21	1.650791e-82
73	22	9.667140e-81
73	23	3.141374e-80
73	24	6.289537e-80
73	25	6.341417e-80
73	26	3.029831e-80
73	27	9.370495e-81
73	28	1.650493e-82
73	29	0.000000e+00
73	30	0.000000e+00
73	31	1.563277e-82
73	32	9.466451e-81
73	33	3.070850e-80
73	34	6.189320e-80
73	35	6.305365e-80
73	36	2.983893e-80
73	37	9.290263e-81
73	38	1.656042e-82
73	39	0.000000e+00
73	40	0.000000e+00
73	41	1.637826e-82
73	42	9.597075e-81
73	43	3.116451e-80
73	44	6.230831e-80
73	45	6.257967e-80
73	46	2.997207e-80
73	47	9.246796e-81
73	48	1.622183e-82
73	49	0.000000e+00
73	50	0.000000e+00
73	51	5.187570e-82
73	52	2.232698e-80
73	53	5.604802e-80
73	54	1.057634e-79
73	55	1.067508e-79
73	56	5.281156e-80
73	57	1.332949e-80
73	58	1.385241e-82
73	59	0.000000e+00
73	60	0.000000e+00
73	61	3.112875e-82
73	62	1.338845e-80
73	63	4.780013e-80
73	64	1.636190e-79
73	65	1.309595e-79
73	66	6.811517e-80
73	67	9.960489e-81
73	68	4.275114e-82
73	69	0.000000e+00
73	70	0.000000e+00
73	71	3.615189e-82
73	72	2.683745e-80
73	73	9.763059e-80
73	74	9.843110e-80
73	75	8.626613e-80
73	76	5.994654e-80
73	77	2.202347e-80
73	78	3.032826e-82
73	79	0.000000e+00
73	80	0.000000e+00
73	81	2.395832e-82
73	82	2.101656e-80
73	83	5.263857e-80
73	84	6.913203e-80
73	85	7.974854e-80
73	86	6.298788e-80
73	87	1.637297e-80
73	88	1.233681e-82
73	89	0.000000e+00
73	90	0.000000e+00
73	91	0.000000e+00
74	0	0.000000e+00
74	1	2.685971e-82
74	2	1.388870e-80
74	3	4.499301e-80
74	4	1.019977e-79
74	5	1.015677e-79
74	6	4.353655e-80
74	7	1.344720e-80
74	8	2.565665e-82
74	9	0.000000e+00
74	10	0.000000e+00
74	11	2.705087e-82
74	12	1.395098e-80
74	13	4.545854e-80
74	14	1.022110e-79
74	15	1.009784e-79
74	16	4.353122e-80
74	17	1.328912e-80
74	18	2.543633e-82
74	19	0.000000e+00
74	20	0.000000e+00
74	21	2.702843e-82
74	22	1.404759e-80
74	23	4.555851e-80
74	24	1.032025e-79
74	25	1.033260e-79
74	26	4.416108e-80
74	27	1.365707e-80
74	28	2.642402e-82
74	29	0.000000e+00
74	30	0.000000e+00
74	31	2.626301e-82
74	32	1.386700e-80
74	33	4.469281e-80
74	34	1.019918e-79
74	35	1.029648e-79
74	36	4.372248e-80
74	37	1.366548e-80
74	38	2.647740e-82
74	39	0.000000e+00
74	40	0.000000e+00
74	41	2.668891e-82
74	42	1.391015e-80
74	43	4.514514e-80
74	44	1.020667e-79
74	45	1.018969e-79
74	46	4.363336e-80
74	47	1.344956e-80
74	48	2.596494e-82
74	49	0.000000e+00
74	50	0.000000e+00
74	51	7.900700e-82
74	52	3.176889e-80
74	53	7.898443e-80
74	54	1.747033e-79
74	55	1.760953e-79
74	56	7.528683e-80
74	57	1.824301e-80
74	58	2.095597e-82
74	59	0.000000e+00
74	60	0.000000e+00
74	61	4.290384e-82
74	62	1.931323e-80
74	63	5.960395e-80
74	64	2.547530e-79
74	65	2.142050e-79
74	66	9.014475e-80
74	67	1.259609e-80
74	68	4.924515e-82
74	69	0.000000e+00
74	70	0.000000e+00
74	71	5.710718e-82
74	72	3.393142e-80
74	73	9.843110e-80
74	74	1.912411e-79
74	75	1.546841e-79
74	76	8.700223e-80
74	77	2.984774e-80
74	78	3.581939e-82
74	79	0.000000e+00
74	80	0.000000e+00
74	81	4.858461e-82
74	82	2.483169e-80
74	83	7.177639e-80
74	84	1.143899e-79
74	85	1.283463e-79
74	86	9.029726e-80
74	87	2.706841e-80
74	88	3.655930e-82
74	89	0.000000e+00
74	90	0.000000e+00
74	91	0.000000e+00
75	0	0.000000e+00
75	1	2.374619e-82
75	2	1.195419e-80
75	3	3.997943e-80
75	4	9.748948e-80
75	5	9.629506e-80
75	6	3.882754e-80
75	7	1.204134e-80
75	8	2.275957e-82
75	9	0.000000e+00
75	10	0.000000e+00
75	11	2.352467e-82
75	12	1.196365e-80
75	13	4.043857e-80
75	14	9.814030e-80
75	15	9.632787e-80
75	16	3.893709e-80
75	17	1.186774e-80
75	18	2.278626e-82
75	19	0.000000e+00
75	20	0.000000e+00
75	21	2.395841e-82
75	22	1.217806e-80
75	23	4.053112e-80
75	24	9.860851e-80
75	25	9.780050e-80
75	26	3.929509e-80
75	27	1.225076e-80
75	28	2.357209e-82
75	29	0.000000e+00
75	30	0.000000e+00
75	31	2.369051e-82
75	32	1.210466e-80
75	33	3.971925e-80
75	34	9.698714e-80
75	35	9.682227e-80
75	36	3.878625e-80
75	37	1.229068e-80
75	38	2.349530e-82
75	39	0.000000e+00
75	40	0.000000e+00
75	41	2.356348e-82
75	42	1.203826e-80
75	43	4.016503e-80
75	44	9.758505e-80
75	45	9.657615e-80
75	46	3.886357e-80
75	47	1.205356e-80
75	48	2.316551e-82
75	49	0.000000e+00
75	50	0.000000e+00
75	51	7.183357e-82
75	52	3.343638e-80
75	53	7.546887e-80
75	54	1.751710e-79
75	55	1.747713e-79
75	56	7.188958e-80
75	57	1.755222e-80
75	58	2.220836e-82
75	59	0.000000e+00
75	60	0.000000e+00
75	61	3.314783e-82
75	62	2.168097e-80
75	63	5.445103e-80
75	64	2.562247e-79
75	65	2.222656e-79
75	66	8.999990e-80
75	67	1.344710e-80
75	68	4.576476e-82
75	69	0.000000e+00
75	70	0.000000e+00
75	71	6.011553e-82
75	72	3.194907e-80
75	73	8.626613e-80
75	74	1.546841e-79
75	75	2.128775e-79
75	76	8.523588e-80
75	77	2.989213e-80
75	78	3.281426e-82
75	79	0.000000e+00
75	80	0.000000e+00
75	81	5.619064e-82
75	82	2.514675e-80
75	83	6.833636e-80
75	84	1.250293e-79
75	85	1.318444e-79
75	86	8.079303e-80
75	87	2.786119e-80
75	88	4.507231e-82
75	89	0.000000e+00
75	90	0.000000e+00
75	91	0.000000e+00
76	0	0.000000e+00
76	1	1.812359e-82
76	2	9.549883e-81
76	3	2.996290e-80
76	4	6.804976e-80
76	5	6.833635e-80
76	6	2.998004e-80
76	7	8.936395e-81
76	8	1.817818e-82
76	9	0.000000e+00
76	10	0.000000e+00
76	11	1.870292e-82
76	12	9.606826e-81
76	13	3.033440e-80
76	14	6.818489e-80
76	15	6.804650e-80
76	16	3.007259e-80
76	17	8.883308e-81
76	18	1.875465e-82
76	19	0.000000e+00
76	20	0.000000e+00
76	21	1.797744e-82
76	22	9.631197e-81
76	23	3.032534e-80
76	24	6.898779e-80
76	25	6.959509e-80
76	26	3.042780e-80
76	27	9.061345e-81
76	28	1.835205e-82
76	29	0.000000e+00
76	30	0.000000e+00
76	31	1.699321e-82
76	32	9.481508e-81
76	33	2.966039e-80
76	34	6.821196e-80
76	35	6.926315e-80
76	36	3.004731e-80
76	37	9.018263e-81
76	38	1.759700e-82
76	39	0.000000e+00
76	40	0.000000e+00
76	41	1.791317e-82
76	42	9.544011e-81
76	43	3.004753e-80
76	44	6.820239e-80
76	45	6.864025e-80
76	46	3.008506e-80
76	47	8.933638e-81
76	48	1.825882e-82
76	49	0.000000e+00
76	50	0.000000e+00
76	51	5.634256e-82
76	52	1.974705e-80
76	53	4.946012e-80
76	54	1.021554e-79
76	55	1.103125e-79
76	56	4.799096e-80
76	57	1.387686e-80
76	58	2.428948e-82
76	59	0.000000e+00
76	60	0.000000e+00
76	61	2.500921e-82
76	62	1.340283e-80
76	63	4.006507e-80
76	64	1.611274e-79
76	65	1.407312e-79
76	66	6.802775e-80
76	67	1.148621e-80
76	68	3.571676e-82
76	69	0.000000e+00
76	70	0.000000e+00
76	71	4.311790e-82
76	72	2.317526e-80
76	73	5.994654e-80
76	74	8.700223e-80
76	75	8.523588e-80
76	76	7.965282e-80
76	77	2.312969e-80
76	78	3.153038e-82
76	79	0.000000e+00
76	80	0.000000e+00
76	81	4.046300e-82
76	82	1.851413e-80
76	83	4.737300e-80
76	84	7.108699e-80
76	85	7.680696e-80
76	86	5.407984e-80
76	87	1.647536e-80
76	88	2.093667e-82
76	89	0.000000e+00
76	90	0.000000e+00
76	91	0.000000e+00
77	0	0.000000e+00
77	1	6.516150e-83
77	2	3.768320e-81
77	3	1.238539e-80
77	4	2.788418e-80
77	5	2.794849e-80
77	6	1.229203e-80
77	7	3.604423e-81
77	8	6.969074e-83
77	9	0.000000e+00
77	10	0.000000e+00
77	11	6.850959e-83
77	12	3.821469e-81
77	13	1.258018e-80
77	14	2.799602e-80
77	15	2.792544e-80
77	16	1.235279e-80
77	17	3.606295e-81
77	18	7.439596e-83
77	19	0.000000e+00
77	20	0.000000e+00
77	21	6.431407e-83
77	22	3.785608e-81
77	23	1.253027e-80
77	24	2.823046e-80
77	25	2.841034e-80
77	26	1.243819e-80
77	27	3.635566e-81
77	28	6.898642e-83
77	29	0.000000e+00
77	30	0.000000e+00
77	31	5.952125e-83
77	32	3.691480e-81
77	33	1.220857e-80
77	34	2.784485e-80
77	35	2.816950e-80
77	36	1.225045e-80
77	37	3.594014e-81
77	38	6.335318e-83
77	39	0.000000e+00
77	40	0.000000e+00
77	41	6.450820e-83
77	42	3.760002e-81
77	43	1.242313e-80
77	44	2.792338e-80
77	45	2.805212e-80
77	46	1.230702e-80
77	47	3.592024e-81
77	48	6.943374e-83
77	49	0.000000e+00
77	50	0.000000e+00
77	51	2.477940e-82
77	52	8.136844e-81
77	53	1.838582e-80
77	54	3.534048e-80
77	55	4.104693e-80
77	56	1.831121e-80
77	57	6.011034e-81
77	58	1.177667e-82
77	59	0.000000e+00
77	60	0.000000e+00
77	61	9.494127e-83
77	62	5.410176e-81
77	63	1.586742e-80
77	64	6.709960e-80
77	65	6.044469e-80
77	66	3.180533e-80
77	67	5.845831e-81
77	68	1.599018e-82
77	69	0.000000e+00
77	70	0.000000e+00
77	71	1.951591e-82
77	72	1.016375e-80
77	73	2.202347e-80
77	74	2.984774e-80
77	75	2.989213e-80
77	76	2.312969e-80
77	77	1.531518e-80
77	78	1.656213e-82
77	79	0.000000e+00
77	80	0.000000e+00
77	81	1.960638e-82
77	82	9.348719e-81
77	83	1.842955e-80
77	84	2.889375e-80
77	85	3.165259e-80
77	86	1.958289e-80
77	87	5.000245e-81
77	88	6.709282e-83
77	89	0.000000e+00
77	90	0.000000e+00
77	91	0.000000e+00
78	0	0.000000e+00
78	1	1.080379e-84
78	2	6.231845e-83
78	3	1.803929e-82
78	4	3.926600e-82
78	5	3.919176e-82
78	6	1.908682e-82
78	7	5.742639e-83
78	8	1.154193e-84
78	9	0.000000e+00
78	10	0.000000e+00
78	11	1.144745e-84
78	12	6.435654e-83
78	13	1.833464e-82
78	14	3.956200e-82
78	15	3.924939e-82
78	16	1.928602e-82
78	17	5.761870e-83
78	18	1.187203e-84
78	19	0.000000e+00
78	20	0.000000e+00
78	21	1.057278e-84
78	22	6.147906e-83
78	23	1.818738e-82
78	24	3.967771e-82
78	25	3.986512e-82
78	26	1.932075e-82
78	27	5.794873e-83
78	28	1.158978e-84
78	29	0.000000e+00
78	30	0.000000e+00
78	31	9.649567e-85
78	32	5.841271e-83
78	33	1.767943e-82
78	34	3.900273e-82
78	35	3.944268e-82
78	36	1.893121e-82
78	37	5.721482e-83
78	38	1.108212e-84
78	39	0.000000e+00
78	40	0.000000e+00
78	41	1.063613e-84
78	42	6.143943e-83
78	43	1.802915e-82
78	44	3.929686e-82
78	45	3.937277e-82
78	46	1.914140e-82
78	47	5.726683e-83
78	48	1.154581e-84
78	49	0.000000e+00
78	50	0.000000e+00
78	51	2.786282e-84
78	52	1.231137e-82
78	53	2.491977e-82
78	54	3.474619e-82
78	55	4.885214e-82
78	56	2.386373e-82
78	57	7.993446e-83
78	58	1.641428e-84
78	59	0.000000e+00
78	60	0.000000e+00
78	61	1.340285e-84
78	62	9.440158e-83
78	63	2.545939e-82
78	64	8.342368e-82
78	65	7.887108e-82
78	66	4.375554e-82
78	67	7.636529e-83
78	68	3.049441e-84
78	69	0.000000e+00
78	70	0.000000e+00
78	71	2.589982e-84
78	72	1.518105e-82
78	73	3.032826e-82
78	74	3.581939e-82
78	75	3.281426e-82
78	76	3.153038e-82
78	77	1.656213e-82
78	78	1.155543e-83
78	79	0.000000e+00
78	80	0.000000e+00
78	81	2.701100e-84
78	82	1.227755e-82
78	83	2.331669e-82
78	84	4.111517e-82
78	85	4.041820e-82
78	86	2.306258e-82
78	87	6.533756e-83
78	88	8.708984e-85
78	89	0.000000e+00
78	90	0.000000e+00
78	91	0.000000e+00
79	0	0.000000e+00
79	1	0.000000e+00
79	2	0.000000e+00
79	3	0.000000e+00
79	4	0.000000e+00
79	5	0.000000e+00
79	6	0.000000e+00
79	7	0.000000e+00
79	8	0.000000e+00
79	9	0.000000e+00
79	10	0.000000e+00
79	11	0.000000e+00
79	12	0.000000e+00
79	13	0.000000e+00
79	14	0.000000e+00
79	15	0.000000e+00
79	16	0.000000e+00
79	17	0.000000e+00
79	18	0.000000e+00
79	19	0.000000e+00
79	20	0.000000e+00
79	21	0.000000e+00
79	22	0.000000e+00
79	23	0.000000e+00
79	24	0.000000e+00
79	25	0.000000e+00
79	26	0.000000e+00
79	27	0.000000e+00
79	28	0.000000e+00
79	29	0.000000e+00
79	30	0.000000e+00
79	31	0.000000e+00
79	32	0.000000e+00
79	33	0.000000e+00
79	34	0.000000e+00
79	35	0.000000e+00
79	36	0.000000e+00
79	37	0.000000e+00
79	38	0.000000e+00
79	39	0.000000e+00
79	40	0.000000e+00
79	41	0.000000e+00
79	42	0.000000e+00
79	43	0.000000e+00
79	44	0.000000e+00
79	45	0.000000e+00
79	46	0.000000e+00
79	47	0.000000e+00
79	48	0.000000e+00
79	49	0.000000e+00
79	50	0.000000e+00
79	51	0.000000e+00
79	52	0.000000e+00
79	53	0.000000e+00
79	54	0.000000e+00
79	55	0.000000e+00
79	56	0.000000e+00
79	57	0.000000e+00
79	58	0.000000e+00
79	59	0.000000e+00
79	60	0.000000e+00
79	61	0.000000e+00
79	62	0.000000e+00
79	63	0.000000e+00
79	64	0.000000e+00
79	65	0.000000e+00
79	66	0.000000e+00
79	67	0.000000e+00
79	68	0.000000e+00
79	69	0.000000e+00
79	70	0.000000e+00
79	71	0.000000e+00
79	72	0.000000e+00
79	73	0.000000e+00
79	74	0.000000e+00
79	75	0.000000e+00
79	76	0.000000e+00
79	77	0.000000e+00
79	78	0.000000e+00
79	79	0.000000e+00
79	80	0.000000e+00
79	81	0.000000e+00
79	82	0.000000e+00
79	83	0.000000e+00
79	84	0.000000e+00
79	85	0.000000e+00
79	86	0.000000e+00
79	87	0.000000e+00
79	88	0.000000e+00
79	89	0.000000e+00
79	90	0.000000e+00
79	91	0.000000e+00
80	0	0.000000e+00
80	1	0.000000e+00
80	2	0.000000e+00
80	3	0.000000e+00
80	4	0.000000e+00
80	5	0.000000e+00
80	6	0.000000e+00
80	7	0.000000e+00
80	8	0.000000e+00
80	9	0.000000e+00
80	10	0.000000e+00
80	11	0.000000e+00
80	12	0.000000e+00
80	13	0.000000e+00
80	14	0.000000e+00
80	15	0.000000e+00
80	16	0.000000e+00
80	17	0.000000e+00
80	18	0.000000e+00
80	19	0.000000e+00
80	20	0.000000e+00
80	21	0.000000e+00
80	22	0.000000e+00
80	23	0.000000e+00
80	24	0.000000e+00
80	25	0.000000e+00
80	26	0.000000e+00
80	27	0.000000e+00
80	28	0.000000e+00
80	29	0.000000e+00
80	30	0.000000e+00
80	31	0.000000e+00
80	32	0.000000e+00
80	33	0.000000e+00
80	34	0.000000e+00
80	35	0.000000e+00
80	36	0.000000e+00
80	37	0.000000e+00
80	38	0.000000e+00
80	39	0.000000e+00
80	40	0.000000e+00
80	41	0.000000e+00
80	42	0.000000e+00
80	43	0.000000e+00
80	44	0.000000e+00
80	45	0.000000e+00
80	46	0.000000e+00
80	47	0.000000e+00
80	48	0.000000e+00
80	49	0.000000e+00
80	50	0.000000e+00
80	51	0.000000e+00
80	52	0.000000e+00
80	53	0.000000e+00
80	54	0.000000e+00
80	55	0.000000e+00
80	56	0.000000e+00
80	57	0.000000e+00
80	58	0.000000e+00
80	59	0.000000e+00
80	60	0.000000e+00
80	61	0.000000e+00
80	62	0.000000e+00
80	63	0.000000e+00
80	64	0.000000e+00
80	65	0.000000e+00
80	66	0.000000e+00
80	67	0.000000e+00
80	68	0.000000e+00
80	69	0.000000e+00
80	70	0.000000e+00
80	71	0.000000e+00
80	72	0.000000e+00
80	73	0.000000e+00
80	74	0.000000e+00
80	75	0.000000e+00
80	76	0.000000e+00
80	77	0.000000e+00
80	78	0.000000e+00
80	79	0.000000e+00
80	80	0.000000e+00
80	81	0.000000e+00
80	82	0.000000e+00
80	83	0.000000e+00
80	84	0.000000e+00
80	85	0.000000e+00
80	86	0.000000e+00
80	87	0.000000e+00
80	88	0.000000e+00
80	89	0.000000e+00
80	90	0.000000e+00
80	91	0.000000e+00
81	0	0.000000e+00
81	1	1.093225e-84
81	2	6.197283e-83
81	3	1.950887e-82
81	4	5.544147e-82
81	5	5.498815e-82
81	6	2.036856e-82
81	7	5.704920e-83
81	8	1.487237e-84
81	9	0.000000e+00
81	10	0.000000e+00
81	11	1.126320e-84
81	12	6.265772e-83
81	13	1.986375e-82
81	14	5.560524e-82
81	15	5.497877e-82
81	16	2.032450e-82
81	17	5.607734e-83
81	18	1.658135e-84
81	19	0.000000e+00
81	20	0.000000e+00
81	21	1.076904e-84
81	22	6.264118e-83
81	23	1.968368e-82
81	24	5.624325e-82
81	25	5.584859e-82
81	26	2.076171e-82
81	27	5.808715e-83
81	28	1.448908e-84
81	29	0.000000e+00
81	30	0.000000e+00
81	31	1.028888e-84
81	32	6.138609e-83
81	33	1.908367e-82
81	34	5.553203e-82
81	35	5.532565e-82
81	36	2.062565e-82
81	37	5.853866e-83
81	38	1.261202e-84
81	39	0.000000e+00
81	40	0.000000e+00
81	41	1.077816e-84
81	42	6.204500e-83
81	43	1.952918e-82
81	44	5.556922e-82
81	45	5.517051e-82
81	46	2.049458e-82
81	47	5.709056e-83
81	48	1.473806e-84
81	49	0.000000e+00
81	50	0.000000e+00
81	51	5.754568e-84
81	52	1.468404e-82
81	53	3.510837e-82
81	54	7.469268e-82
81	55	8.626289e-82
81	56	2.519741e-82
81	57	7.409921e-83
81	58	2.850919e-84
81	59	0.000000e+00
81	60	0.000000e+00
81	61	1.229639e-84
81	62	1.006104e-82
81	63	1.857868e-82
81	64	1.334907e-81
81	65	1.267532e-81
81	66	5.100513e-82
81	67	1.170700e-82
81	68	3.329982e-84
81	69	0.000000e+00
81	70	0.000000e+00
81	71	4.102912e-84
81	72	1.497586e-82
81	73	2.395832e-82
81	74	4.858461e-82
81	75	5.619064e-82
81	76	4.046300e-82
81	77	1.960638e-82
81	78	2.701100e-84
81	79	0.000000e+00
81	80	0.000000e+00
81	81	6.785822e-83
81	82	1.410177e-82
81	83	2.627439e-82
81	84	4.844741e-82
81	85	5.063690e-82
81	86	2.300739e-82
81	87	1.013431e-82
81	88	2.495726e-84
81	89	0.000000e+00
81	90	0.000000e+00
81	91	0.000000e+00
82	0	0.000000e+00
82	1	4.148047e-83
82	2	2.635325e-81
82	3	9.197814e-81
82	4	1.887899e-80
82	5	1.873713e-80
82	6	8.646978e-81
82	7	2.696520e-81
82	8	4.017769e-83
82	9	0.000000e+00
82	10	0.000000e+00
82	11	4.389600e-83
82	12	2.674778e-81
82	13	9.417980e-81
82	14	1.923180e-80
82	15	1.894344e-80
82	16	8.770982e-81
82	17	2.724315e-81
82	18	4.373603e-83
82	19	0.000000e+00
82	20	0.000000e+00
82	21	4.131491e-83
82	22	2.659917e-81
82	23	9.278524e-81
82	24	1.893739e-80
82	25	1.888706e-80
82	26	8.694434e-81
82	27	2.709739e-81
82	28	3.978234e-83
82	29	0.000000e+00
82	30	0.000000e+00
82	31	3.783229e-83
82	32	2.599052e-81
82	33	8.974782e-81
82	34	1.836632e-80
82	35	1.847263e-80
82	36	8.471633e-81
82	37	2.649400e-81
82	38	3.578437e-83
82	39	0.000000e+00
82	40	0.000000e+00
82	41	4.138918e-83
82	42	2.642229e-81
82	43	9.226484e-81
82	44	1.882107e-80
82	45	1.872043e-80
82	46	8.624862e-81
82	47	2.682554e-81
82	48	4.024954e-83
82	49	0.000000e+00
82	50	0.000000e+00
82	51	1.965585e-82
82	52	7.414215e-81
82	53	1.532180e-80
82	54	2.735187e-80
82	55	2.897683e-80
82	56	1.577460e-80
82	57	5.093915e-81
82	58	7.860062e-83
82	59	0.000000e+00
82	60	0.000000e+00
82	61	6.503207e-83
82	62	5.144734e-81
82	63	1.476139e-80
82	64	5.223575e-80
82	65	4.455358e-80
82	66	2.577635e-80
82	67	4.874513e-81
82	68	1.436473e-82
82	69	0.000000e+00
82	70	0.000000e+00
82	71	1.530347e-82
82	72	9.677787e-81
82	73	2.101656e-80
82	74	2.483169e-80
82	75	2.514675e-80
82	76	1.851413e-80
82	77	9.348719e-81
82	78	1.227755e-82
82	79	0.000000e+00
82	80	0.000000e+00
82	81	1.410177e-82
82	82	1.399537e-80
82	83	1.863834e-80
82	84	2.600638e-80
82	85	2.816669e-80
82	86	1.644596e-80
82	87	3.302642e-81
82	88	3.306380e-83
82	89	0.000000e+00
82	90	0.000000e+00
82	91	0.000000e+00
83	0	0.000000e+00
83	1	1.486035e-82
83	2	7.558740e-81
83	3	2.417606e-80
83	4	4.966412e-80
83	5	4.971210e-80
83	6	2.285994e-80
83	7	7.530702e-81
83	8	1.221641e-82
83	9	0.000000e+00
83	10	0.000000e+00
83	11	1.527674e-82
83	12	7.623172e-81
83	13	2.460335e-80
83	14	5.032249e-80
83	15	4.985821e-80
83	16	2.309265e-80
83	17	7.539282e-81
83	18	1.231617e-82
83	19	0.000000e+00
83	20	0.000000e+00
83	21	1.493416e-82
83	22	7.629196e-81
83	23	2.440241e-80
83	24	5.000674e-80
83	25	5.043965e-80
83	26	2.308122e-80
83	27	7.622053e-81
83	28	1.241992e-82
83	29	0.000000e+00
83	30	0.000000e+00
83	31	1.419583e-82
83	32	7.492144e-81
83	33	2.375889e-80
83	34	4.881583e-80
83	35	4.980742e-80
83	36	2.260309e-80
83	37	7.528900e-81
83	38	1.221971e-82
83	39	0.000000e+00
83	40	0.000000e+00
83	41	1.482619e-82
83	42	7.564497e-81
83	43	2.422989e-80
83	44	4.961715e-80
83	45	4.985107e-80
83	46	2.286643e-80
83	47	7.527302e-81
83	48	1.229355e-82
83	49	0.000000e+00
83	50	0.000000e+00
83	51	4.790873e-82
83	52	1.660975e-80
83	53	4.057079e-80
83	54	8.418986e-80
83	55	8.385464e-80
83	56	4.383087e-80
83	57	1.321222e-80
83	58	1.813346e-82
83	59	0.000000e+00
83	60	0.000000e+00
83	61	2.092574e-82
83	62	1.205201e-80
83	63	3.803224e-80
83	64	1.234786e-79
83	65	1.038013e-79
83	66	5.021037e-80
83	67	8.258316e-81
83	68	2.199629e-82
83	69	0.000000e+00
83	70	0.000000e+00
83	71	3.172956e-82
83	72	2.065731e-80
83	73	5.263857e-80
83	74	7.177639e-80
83	75	6.833636e-80
83	76	4.737300e-80
83	77	1.842955e-80
83	78	2.331669e-82
83	79	0.000000e+00
83	80	0.000000e+00
83	81	2.627439e-82
83	82	1.863834e-80
83	83	6.765907e-80
83	84	6.434029e-80
83	85	7.234600e-80
83	86	4.868082e-80
83	87	1.082411e-80
83	88	1.005648e-82
83	89	0.000000e+00
83	90	0.000000e+00
83	91	0.000000e+00
84	0	0.000000e+00
84	1	2.212333e-82
84	2	1.105053e-80
84	3	3.579181e-80
84	4	8.228870e-80
84	5	8.174545e-80
84	6	3.450532e-80
84	7	1.089983e-80
84	8	1.924772e-82
84	9	0.000000e+00
84	10	0.000000e+00
84	11	2.259304e-82
84	12	1.113644e-80
84	13	3.629364e-80
84	14	8.301358e-80
84	15	8.184322e-80
84	16	3.475122e-80
84	17	1.085415e-80
84	18	1.953224e-82
84	19	0.000000e+00
84	20	0.000000e+00
84	21	2.209333e-82
84	22	1.117382e-80
84	23	3.621717e-80
84	24	8.315837e-80
84	25	8.310985e-80
84	26	3.490350e-80
84	27	1.104950e-80
84	28	1.963403e-82
84	29	0.000000e+00
84	30	0.000000e+00
84	31	2.112229e-82
84	32	1.099086e-80
84	33	3.538364e-80
84	34	8.159599e-80
84	35	8.224084e-80
84	36	3.430213e-80
84	37	1.097433e-80
84	38	1.922708e-82
84	39	0.000000e+00
84	40	0.000000e+00
84	41	2.191925e-82
84	42	1.107064e-80
84	43	3.590859e-80
84	44	8.235864e-80
84	45	8.207303e-80
84	46	3.455153e-80
84	47	1.089616e-80
84	48	1.942502e-82
84	49	0.000000e+00
84	50	0.000000e+00
84	51	6.188421e-82
84	52	2.603245e-80
84	53	5.541712e-80
84	54	1.189428e-79
84	55	1.227508e-79
84	56	5.886608e-80
84	57	1.662823e-80
84	58	2.047953e-82
84	59	0.000000e+00
84	60	0.000000e+00
84	61	3.000108e-82
84	62	1.963028e-80
84	63	4.949587e-80
84	64	1.900027e-79
84	65	1.689541e-79
84	66	7.160696e-80
84	67	1.110297e-80
84	68	4.122407e-82
84	69	0.000000e+00
84	70	0.000000e+00
84	71	5.437125e-82
84	72	2.957572e-80
84	73	6.913203e-80
84	74	1.143899e-79
84	75	1.250293e-79
84	76	7.108699e-80
84	77	2.889375e-80
84	78	4.111517e-82
84	79	0.000000e+00
84	80	0.000000e+00
84	81	4.844741e-82
84	82	2.600638e-80
84	83	6.434029e-80
84	84	1.435662e-79
84	85	1.210100e-79
84	86	6.753843e-80
84	87	1.896630e-80
84	88	3.329119e-82
84	89	0.000000e+00
84	90	0.000000e+00
84	91	0.000000e+00
85	0	0.000000e+00
85	1	2.496704e-82
85	2	1.255706e-80
85	3	4.222280e-80
85	4	9.759708e-80
85	5	9.727794e-80
85	6	3.953450e-80
85	7	1.234100e-80
85	8	2.182593e-82
85	9	0.000000e+00
85	10	0.000000e+00
85	11	2.568470e-82
85	12	1.260394e-80
85	13	4.277964e-80
85	14	9.786954e-80
85	15	9.682302e-80
85	16	3.958057e-80
85	17	1.230117e-80
85	18	2.220639e-82
85	19	0.000000e+00
85	20	0.000000e+00
85	21	2.502106e-82
85	22	1.270762e-80
85	23	4.274556e-80
85	24	9.884818e-80
85	25	9.911033e-80
85	26	4.004141e-80
85	27	1.250161e-80
85	28	2.212341e-82
85	29	0.000000e+00
85	30	0.000000e+00
85	31	2.380903e-82
85	32	1.253964e-80
85	33	4.181235e-80
85	34	9.760389e-80
85	35	9.869026e-80
85	36	3.956725e-80
85	37	1.239900e-80
85	38	2.155839e-82
85	39	0.000000e+00
85	40	0.000000e+00
85	41	2.484929e-82
85	42	1.257763e-80
85	43	4.238172e-80
85	44	9.774298e-80
85	45	9.774046e-80
85	46	3.957497e-80
85	47	1.233423e-80
85	48	2.193785e-82
85	49	0.000000e+00
85	50	0.000000e+00
85	51	7.632603e-82
85	52	2.748443e-80
85	53	6.378826e-80
85	54	1.409835e-79
85	55	1.424710e-79
85	56	6.565603e-80
85	57	1.819278e-80
85	58	1.870437e-82
85	59	0.000000e+00
85	60	0.000000e+00
85	61	4.113332e-82
85	62	1.788012e-80
85	63	5.208780e-80
85	64	2.240510e-79
85	65	1.998184e-79
85	66	7.897858e-80
85	67	1.186574e-80
85	68	3.816854e-82
85	69	0.000000e+00
85	70	0.000000e+00
85	71	5.935665e-82
85	72	3.341996e-80
85	73	7.974854e-80
85	74	1.283463e-79
85	75	1.318444e-79
85	76	7.680696e-80
85	77	3.165259e-80
85	78	4.041820e-82
85	79	0.000000e+00
85	80	0.000000e+00
85	81	5.063690e-82
85	82	2.816669e-80
85	83	7.234600e-80
85	84	1.210100e-79
85	85	1.733517e-79
85	86	8.595005e-80
85	87	2.048798e-80
85	88	3.257349e-82
85	89	0.000000e+00
85	90	0.000000e+00
85	91	0.000000e+00
86	0	0.000000e+00
86	1	1.743999e-82
86	2	9.309057e-81
86	3	3.234980e-80
86	4	7.032303e-80
86	5	7.118193e-80
86	6	3.046639e-80
86	7	8.833673e-81
86	8	1.514923e-82
86	9	0.000000e+00
86	10	0.000000e+00
86	11	1.806778e-82
86	12	9.378581e-81
86	13	3.270066e-80
86	14	7.018481e-80
86	15	7.030796e-80
86	16	3.046617e-80
86	17	8.799312e-81
86	18	1.488286e-82
86	19	0.000000e+00
86	20	0.000000e+00
86	21	1.749319e-82
86	22	9.384545e-81
86	23	3.274210e-80
86	24	7.129319e-80
86	25	7.270510e-80
86	26	3.086807e-80
86	27	8.923332e-81
86	28	1.553064e-82
86	29	0.000000e+00
86	30	0.000000e+00
86	31	1.654672e-82
86	32	9.208902e-81
86	33	3.209459e-80
86	34	7.074098e-80
86	35	7.297493e-80
86	36	3.053679e-80
86	37	8.847528e-81
86	38	1.564696e-82
86	39	0.000000e+00
86	40	0.000000e+00
86	41	1.741403e-82
86	42	9.300290e-81
86	43	3.244507e-80
86	44	7.043867e-80
86	45	7.156303e-80
86	46	3.050232e-80
86	47	8.812503e-81
86	48	1.526587e-82
86	49	0.000000e+00
86	50	0.000000e+00
86	51	5.021142e-82
86	52	1.640944e-80
86	53	4.611283e-80
86	54	1.003557e-79
86	55	1.061486e-79
86	56	5.260294e-80
86	57	1.492550e-80
86	58	1.191836e-82
86	59	0.000000e+00
86	60	0.000000e+00
86	61	3.721745e-82
86	62	9.314548e-81
86	63	3.863184e-80
86	64	1.529152e-79
86	65	1.351982e-79
86	66	6.237524e-80
86	67	8.636062e-81
86	68	2.954961e-82
86	69	0.000000e+00
86	70	0.000000e+00
86	71	3.343711e-82
86	72	2.102725e-80
86	73	6.298788e-80
86	74	9.029726e-80
86	75	8.079303e-80
86	76	5.407984e-80
86	77	1.958289e-80
86	78	2.306258e-82
86	79	0.000000e+00
86	80	0.000000e+00
86	81	2.300739e-82
86	82	1.644596e-80
86	83	4.868082e-80
86	84	6.753843e-80
86	85	8.595005e-80
86	86	9.024853e-80
86	87	1.750000e-80
86	88	2.018786e-82
86	89	0.000000e+00
86	90	0.000000e+00
86	91	0.000000e+00
87	0	0.000000e+00
87	1	4.071878e-83
87	2	2.331323e-81
87	3	8.669224e-81
87	4	2.222642e-80
87	5	2.253903e-80
87	6	8.927947e-81
87	7	2.190414e-81
87	8	4.667808e-83
87	9	0.000000e+00
87	10	0.000000e+00
87	11	4.054328e-83
87	12	2.393883e-81
87	13	8.785194e-81
87	14	2.218544e-80
87	15	2.230485e-80
87	16	8.977241e-81
87	17	2.143255e-81
87	18	4.579730e-83
87	19	0.000000e+00
87	20	0.000000e+00
87	21	4.106214e-83
87	22	2.344726e-81
87	23	8.745046e-81
87	24	2.257851e-80
87	25	2.300607e-80
87	26	9.060056e-81
87	27	2.232340e-81
87	28	4.887463e-83
87	29	0.000000e+00
87	30	0.000000e+00
87	31	4.072132e-83
87	32	2.261008e-81
87	33	8.530115e-81
87	34	2.241139e-80
87	35	2.304312e-80
87	36	8.927323e-81
87	37	2.259893e-81
87	38	4.945251e-83
87	39	0.000000e+00
87	40	0.000000e+00
87	41	4.058423e-83
87	42	2.333339e-81
87	43	8.667133e-81
87	44	2.229095e-80
87	45	2.265390e-80
87	46	8.965708e-81
87	47	2.193800e-81
87	48	4.771438e-83
87	49	0.000000e+00
87	50	0.000000e+00
87	51	1.002322e-82
87	52	5.132080e-81
87	53	1.368484e-80
87	54	2.941059e-80
87	55	3.228599e-80
87	56	1.378560e-80
87	57	4.679358e-81
87	58	3.540350e-83
87	59	0.000000e+00
87	60	0.000000e+00
87	61	1.115904e-82
87	62	3.789652e-81
87	63	8.922316e-81
87	64	4.904310e-80
87	65	4.313090e-80
87	66	1.619211e-80
87	67	2.767669e-81
87	68	1.463759e-82
87	69	0.000000e+00
87	70	0.000000e+00
87	71	1.040907e-82
87	72	4.732107e-81
87	73	1.637297e-80
87	74	2.706841e-80
87	75	2.786119e-80
87	76	1.647536e-80
87	77	5.000245e-81
87	78	6.533756e-83
87	79	0.000000e+00
87	80	0.000000e+00
87	81	1.013431e-82
87	82	3.302642e-81
87	83	1.082411e-80
87	84	1.896630e-80
87	85	2.048798e-80
87	86	1.750000e-80
87	87	1.303476e-80
87	88	1.285221e-82
87	89	0.000000e+00
87	90	0.000000e+00
87	91	0.000000e+00
88	0	0.000000e+00
88	1	5.717871e-85
88	2	2.132317e-83
88	3	8.930146e-83
88	4	2.815620e-82
88	5	2.848822e-82
88	6	9.398816e-83
88	7	1.996928e-83
88	8	7.508108e-85
88	9	0.000000e+00
88	10	0.000000e+00
88	11	5.589414e-85
88	12	2.163147e-83
88	13	9.074306e-83
88	14	2.794924e-82
88	15	2.803352e-82
88	16	9.397133e-83
88	17	1.853522e-83
88	18	7.621630e-85
88	19	0.000000e+00
88	20	0.000000e+00
88	21	5.681047e-85
88	22	2.189895e-83
88	23	8.990452e-83
88	24	2.864821e-82
88	25	2.904725e-82
88	26	9.569750e-83
88	27	2.069278e-83
88	28	7.573600e-85
88	29	0.000000e+00
88	30	0.000000e+00
88	31	5.779905e-85
88	32	2.161117e-83
88	33	8.716405e-83
88	34	2.859182e-82
88	35	2.925967e-82
88	36	9.498117e-83
88	37	2.202105e-83
88	38	7.308988e-85
88	39	0.000000e+00
88	40	0.000000e+00
88	41	5.611952e-85
88	42	2.165102e-83
88	43	8.913321e-83
88	44	2.823132e-82
88	45	2.858581e-82
88	46	9.456727e-83
88	47	2.008595e-83
88	48	7.479793e-85
88	49	0.000000e+00
88	50	0.000000e+00
88	51	1.397944e-84
88	52	5.447008e-83
88	53	1.244519e-82
88	54	2.903831e-82
88	55	3.793206e-82
88	56	1.391975e-82
88	57	4.995185e-83
88	58	1.725927e-85
88	59	0.000000e+00
88	60	0.000000e+00
88	61	1.358812e-84
88	62	5.351263e-83
88	63	2.084231e-83
88	64	4.781333e-82
88	65	5.253458e-82
88	66	1.775680e-82
88	67	4.091804e-83
88	68	1.365910e-84
88	69	0.000000e+00
88	70	0.000000e+00
88	71	1.837339e-84
88	72	4.977925e-83
88	73	1.233681e-82
88	74	3.655930e-82
88	75	4.507231e-82
88	76	2.093667e-82
88	77	6.709282e-83
88	78	8.708984e-85
88	79	0.000000e+00
88	80	0.000000e+00
88	81	2.495726e-84
88	82	3.306380e-83
88	83	1.005648e-82
88	84	3.329119e-82
88	85	3.257349e-82
88	86	2.018786e-82
88	87	1.285221e-82
88	88	1.428949e-83
88	89	0.000000e+00
88	90	0.000000e+00
88	91	0.000000e+00
89	0	0.000000e+00
89	1	0.000000e+00
89	2	0.000000e+00
89	3	0.000000e+00
89	4	0.000000e+00
89	5	0.000000e+00
89	6	0.000000e+00
89	7	0.000000e+00
89	8	0.000000e+00
89	9	0.000000e+00
89	10	0.000000e+00
89	11	0.000000e+00
89	12	0.000000e+00
89	13	0.000000e+00
89	14	0.000000e+00
89	15	0.000000e+00
89	16	0.000000e+00
89	17	0.000000e+00
89	18	0.000000e+00
89	19	0.000000e+00
89	20	0.000000e+00
89	21	0.000000e+00
89	22	0.000000e+00
89	23	0.000000e+00
89	24	0.000000e+00
89	25	0.000000e+00
89	26	0.000000e+00
89	27	0.000000e+00
89	28	0.000000e+00
89	29	0.000000e+00
89	30	0.000000e+00
89	31	0.000000e+00
89	32	0.000000e+00
89	33	0.000000e+00
89	34	0.000000e+00
89	35	0.000000e+00
89	36	0.000000e+00
89	37	0.000000e+00
89	38	0.000000e+00
89	39	0.000000e+00
89	40	0.000000e+00
89	41	0.000000e+00
89	42	0.000000e+00
89	43	0.000000e+00
89	44	0.000000e+00
89	45	0.000000e+00
89	46	0.000000e+00
89	47	0.000000e+00
89	48	0.000000e+00
89	49	0.000000e+00
89	50	0.000000e+00
89	51	0.000000e+00
89	52	0.000000e+00
89	53	0.000000e+00
89	54	0.000000e+00
89	55	0.000000e+00
89	56	0.000000e+00
89	57	0.000000e+00
89	58	0.000000e+00
89	59	0.000000e+00
89	60	0.000000e+00
89	61	0.000000e+00
89	62	0.000000e+00
89	63	0.000000e+00
89	64	0.000000e+00
89	65	0.000000e+00
89	66	0.000000e+00
89	67	0.000000e+00
89	68	0.000000e+00
89	69	0.000000e+00
89	70	0.000000e+00
89	71	0.000000e+00
89	72	0.000000e+00
89	73	0.000000e+00
89	74	0.000000e+00
89	75	0.000000e+00
89	76	0.000000e+00
89	77	0.000000e+00
89	78	0.000000e+00
89	79	0.000000e+00
89	80	0.000000e+00
89	81	0.000000e+00
89	82	0.000000e+00
89	83	0.000000e+00
89	84	0.000000e+00
89	85	0.000000e+00
89	86	0.000000e+00
89	87	0.000000e+00
89	88	0.000000e+00
89	89	0.000000e+00
89	90	0.000000e+00
89	91	0.000000e+00
90	0	0.000000e+00
90	1	0.000000e+00
90	2	0.000000e+00
90	3	0.000000e+00
90	4	0.000000e+00
90	5	0.000000e+00
90	6	0.000000e+00
90	7	0.000000e+00
90	8	0.000000e+00
90	9	0.000000e+00
90	10	0.000000e+00
90	11	0.000000e+00
90	12	0.000000e+00
90	13	0.000000e+00
90	14	0.000000e+00
90	15	0.000000e+00
90	16	0.000000e+00
90	17	0.000000e+00
90	18	0.000000e+00
90	19	0.000000e+00
90	20	0.000000e+00
90	21	0.000000e+00
90	22	0.000000e+00
90	23	0.000000e+00
90	24	0.000000e+00
90	25	0.000000e+00
90	26	0.000000e+00
90	27	0.000000e+00
90	28	0.000000e+00
90	29	0.000000e+00
90	30	0.000000e+00
90	31	0.000000e+00
90	32	0.000000e+00
90	33	0.000000e+00
90	34	0.000000e+00
90	35	0.000000e+00
90	36	0.000000e+00
90	37	0.000000e+00
90	38	0.000000e+00
90	39	0.000000e+00
90	40	0.000000e+00
90	41	0.000000e+00
90	42	0.000000e+00
90	43	0.000000e+00
90	44	0.000000e+00
90	45	0.000000e+00
90	46	0.000000e+00
90	47	0.000000e+00
90	48	0.000000e+00
90	49	0.000000e+00
90	50	0.000000e+00
90	51	0.000000e+00
90	52	0.000000e+00
90	53	0.000000e+00
90	54	0.000000e+00
90	55	0.000000e+00
90	56	0.000000e+00
90	57	0.000000e+00
90	58	0.000000e+00
90	59	0.000000e+00
90	60	0.000000e+00
90	61	0.000000e+00
90	62	0.000000e+00
90	63	0.000000e+00
90	64	0.000000e+00
90	65	0.000000e+00
90	66	0.000000e+00
90	67	0.000000e+00
90	68	0.000000e+00
90	69	0.000000e+00
90	70	0.000000e+00
90	71	0.000000e+00
90	72	0.000000e+00
90	73	0.000000e+00
90	74	0.000000e+00
90	75	0.000000e+00
90	76	0.000000e+00
90	77	0.000000e+00
90	78	0.000000e+00
90	79	0.000000e+00
90	80	0.000000e+00
90	81	0.000000e+00
90	82	0.000000e+00
90	83	0.000000e+00
90	84	0.000000e+00
90	85	0.000000e+00
90	86	0.000000e+00
90	87	0.000000e+00
90	88	0.000000e+00
90	89	0.000000e+00
90	90	0.000000e+00
90	91	0.000000e+00
91	0	0.000000e+00
91	1	0.000000e+00
91	2	0.000000e+00
91	3	0.000000e+00
91	4	0.000000e+00
91	5	0.000000e+00
91	6	0.000000e+00
91	7	0.000000e+00
91	8	0.000000e+00
91	9	0.000000e+00
91	10	0.000000e+00
91	11	0.000000e+00
91	12	0.000000e+00
91	13	0.000000e+00
91	14	0.000000e+00
91	15	0.000000e+00
91	16	0.000000e+00
91	17	0.000000e+00
91	18	0.000000e+00
91	19	0.000000e+00
91	20	0.000000e+00
91	21	0.000000e+00
91	22	0.000000e+00
91	23	0.000000e+00
91	24	0.000000e+00
91	25	0.000000e+00
91	26	0.000000e+00
91	27	0.000000e+00
91	28	0.000000e+00
91	29	0.000000e+00
91	30	0.000000e+00
91	31	0.000000e+00
91	32	0.000000e+00
91	33	0.000000e+00
91	34	0.000000e+00
91	35	0.000000e+00
91	36	0.000000e+00
91	37	0.000000e+00
91	38	0.000000e+00
91	39	0.000000e+00
91	40	0.000000e+00
91	41	0.000000e+00
91	42	0.000000e+00
91	43	0.000000e+00
91	44	0.000000e+00
91	45	0.000000e+00
91	46	0.000000e+00
91	47	0.000000e+00
91	48	0.000000e+00
91	49	0.000000e+00
91	50	0.000000e+00
91	51	0.000000e+00
91	52	0.000000e+00
91	53	0.000000e+00
91	54	0.000000e+00
91	55	0.000000e+00
91	56	0.000000e+00
91	57	0.000000e+00
91	58	0.000000e+00
91	59	0.000000e+00
91	60	0.000000e+00
91	61	0.000000e+00
91	62	0.000000e+00
91	63	0.000000e+00
91	64	0.000000e+00
91	65	0.000000e+00
91	66	0.000000e+00
91	67	0.000000e+00
91	68	0.000000e+00
91	69	0.000000e+00
91	70	0.000000e+00
91	71	0.000000e+00
91	72	0.000000e+00
91	73	0.000000e+00
91	74	0.000000e+00
91	75	0.000000e+00
91	76	0.000000e+00
91	77	0.000000e+00
91	78	0.000000e+00
91	79	0.000000e+00
91	80	0.000000e+00
91	81	0.000000e+00
91	82	0.000000e+00
91	83	0.000000e+00
91	84	0.000000e+00
91	85	0.000000e+00
91	86	0.000000e+00
91	87	0.000000e+00
91	88	0.000000e+00
91	89	0.000000e+00
91	90	0.000000e+00
91	91	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_covariance_dpty.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
0	83	0.000000e+00
0	84	0.000000e+00
0	85	0.000000e+00
0	86	0.000000e+00
0	87	0.000000e+00
0	88	0.000000e+00
0	89	0.000000e+00
0	90	0.000000e+00
0	91	0.000000e+00
0	92	0.000000e+00
0	93	0.000000e+00
0	94	0.000000e+00
0	95	0.000000e+00
0	96	0.000000e+00
0	97	0.000000e+00
0	98	0.000000e+00
0	99	0.000000e+00
0	100	0.000000e+00
0	101	0.000000e+00
0	102	0.000000e+00
0	103	0.000000e+00
0	104	0.000000e+00
0	105	0.000000e+00
0	106	0.000000e+00
0	107	0.000000e+00
0	108	0.000000e+00
0	109	0.000000e+00
0	110	0.000000e+00
0	111	0.000000e+00
0	112	0.000000e+00
0	113	0.000000e+00
0	114	0.000000e+00
0	115	0.000000e+00
0	116	0.000000e+00
0	117	0.000000e+00
0	118	0.000000e+00
0	119	0.000000e+00
0	120	0.000000e+00
0	121	0.000000e+00
0	122	0.000000e+00
0	123	0.000000e+00
0	124	0.000000e+00
0	125	0.000000e+00
0	126	0.000000e+00
0	127	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
1	14	0.000000e+00
1	15	0.000000e+00
1	16	0.000000e+00
1	17	0.000000e+00
1	18	0.000000e+00
1	19	0.000000e+00
1	20	0.000000e+00
1	21	0.000000e+00
1	22	0.000000e+00
1	23	0.000000e+00
1	24	0.000000e+00
1	25	0.000000e+00
1	26	0.000000e+00
1	27	0.000000e+00
1	28	0.000000e+00
1	29	0.000000e+00
1	30	0.000000e+00
1	31	0.000000e+00
1	32	0.000000e+00
1	33	0.000000e+00
1	34	0.000000e+00
1	35	0.000000e+00
1	36	0.000000e+00
1	37	0.000000e+00
1	38	0.000000e+00
1	39	0.000000e+00
1	40	0.000000e+00
1	41	0.000000e+00
1	42	0.000000e+00
1	43	0.000000e+00
1	44	0.000000e+00
1	45	0.000000e+00
1	46	0.000000e+00
1	47	0.000000e+00
1	48	0.000000e+00
1	49	0.000000e+00
1	50	0.000000e+00
1	51	0.000000e+00
1	52	0.000000e+00
1	53	0.000000e+00
1	54	0.000000e+00
1	55	0.000000e+00
1	56	0.000000e+00
1	57	0.000000e+00
1	58	0.000000e+00
1	59	0.000000e+00
1	60	0.000000e+00
1	61	0.000000e+00
1	62	0.000000e+00
1	63	0.000000e+00
1	64	0.000000e+00
1	65	0.000000e+00
1	66	0.000000e+00
1	67	0.000000e+00
1	68	0.000000e+00
1	69	0.000000e+00
1	70	0.000000e+00
1	71	0.000000e+00
1	72	0.000000e+00
1	73	0.000000e+00
1	74	0.000000e+00
1	75	0.000000e+00
1	76	0.000000e+00
1	77	0.000000e+00
1	78	0.000000e+00
1	79	0.000000e+00
1	80	0.000000e+00
1	81	0.000000e+00
1	82	0.000000e+00
1	83	0.000000e+00
1	84	0.000000e+00
1	85	0.000000e+00
1	86	0.000000e+00
1	87	0.000000e+00
1	88	0.000000e+00
1	89	0.000000e+00
1	90	0.000000e+00
1	91	0.000000e+00
1	92	0.000000e+00
1	93	0.000000e+00
1	94	0.000000e+00
1	95	0.000000e+00
1	96	0.000000e+00
1	97	0.000000e+00
1	98	0.000000e+00
1	99	0.000000e+00
1	100	0.000000e+00
1	101	0.000000e+00
1	102	0.000000e+00
1	103	0.000000e+00
1	104	0.000000e+00
1	105	0.000000e+00
1	106	0.000000e+00
1	107	0.000000e+00
1	108	0.000000e+00
1	109	0.000000e+00
1	110	0.000000e+00
1	111	0.000000e+00
1	112	0.000000e+00
1	113	0.000000e+00
1	114	0.000000e+00
1	115	0.000000e+00
1	116	0.000000e+00
1	117	0.000000e+00
1	118	0.000000e+00
1	119	0.000000e+00
1	120	0.000000e+00
1	121	0.000000e+00
1	122	0.000000e+00
1	123	0.000000e+00
1	124	0.000000e+00
1	125	0.000000e+00
1	126	0.000000e+00
1	127	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	7.250266e-85
2	3	2.009165e-84
2	4	8.348179e-84
2	5	1.270877e-83
2	6	1.821528e-83
2	7	2.105969e-83
2	8	2.273186e-83
2	9	1.441160e-83
2	10	2.454460e-84
2	11	1.009876e-85
2	12	0.000000e+00
2	13	0.000000e+00
2	14	0.000000e+00
2	15	0.000000e+00
2	16	2.844809e-86
2	17	1.951300e-84
2	18	8.158399e-84
2	19	1.250967e-83
2	20	1.816805e-83
2	21	2.133194e-83
2	22	2.245936e-83
2	23	1.448897e-83
2	24	2.458093e-84
2	25	1.009582e-85
2	26	0.000000e+00
2	27	0.000000e+00
2	28	0.000000e+00
2	29	0.000000e+00
2	30	2.872834e-86
2	31	1.981540e-84
2	32	8.530541e-84
2	33	1.294624e-83
2	34	1.846693e-83
2	35	2.128579e-83
2	36	2.323791e-83
2	37	1.453804e-83
2	38	2.467046e-84
2	39	1.004392e-85
2	40	0.000000e+00
2	41	0.000000e+00
2	42	0.000000e+00
2	43	0.000000e+00
2	44	2.873644e-86
2	45	1.979284e-84
2	46	8.652989e-84
2	47	1.303204e-83
2	48	1.831516e-83
2	49	2.080350e-83
2	50	2.328620e-83
2	51	1.427714e-83
2	52	2.433679e-84
2	53	9.909567e-86
2	54	0.000000e+00
2	55	0.000000e+00
2	56	0.000000e+00
2	57	0.000000e+00
2	58	2.860151e-86
2	59	1.958283e-84
2	60	8.384771e-84
2	61	1.273412e-83
2	62	1.823831e-83
2	63	2.110495e-83
2	64	2.286862e-83
2	65	1.440106e-83
2	66	2.441339e-84
2	67	9.966793e-86
2	68	0.000000e+00
2	69	0.000000e+00
2	70	0.000000e+00
2	71	0.000000e+00
2	72	0.000000e+00
2	73	2.617738e-84
2	74	8.018434e-85
2	75	1.350267e-83
2	76	2.359099e-83
2	77	3.494851e-83
2	78	4.156806e-83
2	79	2.968320e-83
2	80	3.180787e-84
2	81	1.042768e-85
2	82	0.000000e+00
2	83	0.000000e+00
2	84	0.000000e+00
2	85	0.000000e+00
2	86	3.252495e-86
2	87	3.380682e-84
2	88	1.787568e-83
2	89	6.372398e-84
2	90	3.222148e-83
2	91	3.903846e-83
2	92	4.638206e-83
2	93	4.242247e-83
2	94	3.917731e-84
2	95	2.373560e-85
2	96	0.000000e+00
2	97	0.000000e+00
2	98	0.000000e+00
2	99	0.000000e+00
2	100	6.822078e-86
2	101	3.082245e-84
2	102	6.874445e-84
2	103	2.126692e-83
2	104	3.120139e-83
2	105	2.587426e-83
2	106	2.108930e-83
2	107	1.951947e-83
2	108	2.355819e-84
2	109	1.151612e-85
2	110	0.000000e+00
2	111	0.000000e+00
2	112	0.000000e+00
2	113	0.000000e+00
2	114	-7.434678e-87
2	115	2.639405e-85
2	116	8.563490e-84
2	117	1.084900e-83
2	118	1.906287e-83
2	119	2.829127e-83
2	120	2.487900e-83
2	121	1.288598e-83
2	122	1.814725e-84
2	123	2.904849e-86
2	124	0.000000e+00
2	125	0.000000e+00
2	126	0.000000e+00
2	127	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	2.009165e-84
3	3	2.169794e-82
3	4	8.687966e-82
3	5	1.278628e-81
3	6	1.816902e-81
3	7	2.122813e-81
3	8	2.358152e-81
3	9	1.422699e-81
3	10	2.405420e-82
3	11	8.972898e-84
3	12	0.000000e+00
3	13	0.000000e+00
3	14	0.000000e+00
3	15	0.000000e+00
3	16	2.299564e-84
3	17	2.000479e-82
3	18	8.489605e-82
3	19	1.270568e-81
3	20	1.817555e-81
3	21	2.157044e-81
3	22	2.322255e-81
3	23	1.432445e-81
3	24	2.404019e-82
3	25	8.999371e-84
3	26	0.000000e+00
3	27	0.000000e+00
3	28	0.000000e+00
3	29	0.000000e+00
3	30	2.305078e-84
3	31	2.009423e-82
3	32	8.880102e-82
3	33	1.298374e-81
3	34	1.839251e-81
3	35	2.141323e-81
3	36	2.408866e-81
3	37	1.433273e-81
3	38	2.415369e-82
3	39	8.881228e-84
3	40	0.000000e+00
3	41	0.000000e+00
3	42	0.000000e+00
3	43	0.000000e+00
3	44	2.287861e-84
3	45	1.992509e-82
3	46	9.007885e-82
3	47	1.294521e-81
3	48	1.818681e-81
3	49	2.085138e-81
3	50	2.421377e-81
3	51	1.404975e-81
3	52	2.389326e-82
3	53	8.730523e-84
3	54	0.000000e+00
3	55	0.000000e+00
3	56	0.000000e+00
3	57	0.000000e+00
3	58	2.301091e-84
3	59	1.989975e-82
3	60	8.727925e-82
3	61	1.280077e-81
3	62	1.818042e-81
3	63	2.125713e-81
3	64	2.368885e-81
3	65	1.420429e-81
3	66	2.391187e-82
3	67	8.835646e-84
3	68	0.000000e+00
3	69	0.000000e+00
3	70	0.000000e+00
3	71	0.000000e+00
3	72	0.000000e+00
3	73	2.186828e-82
3	74	6.167990e-83
3	75	1.182932e-81
3	76	1.893946e-81
3	77	3.097811e-81
3	78	3.683301e-81
3	79	2.677514e-81
3	80	3.069634e-82
3	81	9.904087e-84
3	82	0.000000e+00
3	83	0.000000e+00
3	84	0.000000e+00
3	85	0.000000e+00
3	86	1.177159e-84
3	87	2.009772e-82
3	88	1.117667e-81
3	89	9.265186e-83
3	90	2.762086e-81
3	91	3.475074e-81
3	92	4.374497e-81
3	93	3.374537e-81
3	94	2.544415e-82
3	95	1.457256e-83
3	96	0.000000e+00
3	97	0.000000e+00
3	98	0.000000e+00
3	99	0.000000e+00
3	100	3.524797e-84
3	101	3.120321e-82
3	102	6.705661e-82
3	103	1.717345e-81
3	104	2.722173e-81
3	105	2.249519e-81
3	106	1.732364e-81
3	107	1.613791e-81
3	108	1.786232e-82
3	109	8.280645e-84
3	110	0.000000e+00
3	111	0.000000e+00
3	112	0.000000e+00
3	113	0.000000e+00
3	114	1.566718e-85
3	115	1.102656e-82
3	116	6.981161e-82
3	117	8.040996e-82
3	118	1.534527e-81
3	119	2.270463e-81
3	120	2.024194e-81
3	121	1.051148e-81
3	122	1.313836e-82
3	123	3.874186e-84
3	124	0.000000e+00
3	125	0.000000e+00
3	126	0.000000e+00
3	127	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	8.348179e-84
4	3	8.687966e-82
4	4	4.514122e-81
4	5	6.632454e-81
4	6	9.852136e-81
4	7	1.241849e-80
4	8	1.432891e-80
4	9	8.372477e-81
4	10	1.346292e-81
4	11	4.884229e-83
4	12	0.000000e+00
4	13	0.000000e+00
4	14	0.000000e+00
4	15	0.000000e+00
4	16	9.716948e-84
4	17	8.602397e-82
4	18	4.262951e-81
4	19	6.622185e-81
4	20	9.883276e-81
4	21	1.262627e-80
4	22	1.416958e-80
4	23	8.449582e-81
4	24	1.349882e-81
4	25	4.927294e-83
4	26	0.000000e+00
4	27	0.000000e+00
4	28	0.000000e+00
4	29	0.000000e+00
4	30	9.494474e-84
4	31	8.517103e-82
4	32	4.473559e-81
4	33	6.738096e-81
4	34	9.953172e-81
4	35	1.250862e-80
4	36	1.461185e-80
4	37	8.417477e-81
4	38	1.344572e-81
4	39	4.829919e-83
4	40	0.000000e+00
4	41	0.000000e+00
4	42	0.000000e+00
4	43	0.000000e+00
4	44	9.257302e-84
4	45	8.368464e-82
4	46	4.545615e-81
4	47	6.683245e-81
4	48	9.808924e-81
4	49	1.216624e-80
4	50	1.462209e-80
4	51	8.224451e-81
4	52	1.324360e-81
4	53	4.712642e-83
4	54	0.000000e+00
4	55	0.000000e+00
4	56	0.000000e+00
4	57	0.000000e+00
4	58	9.535201e-84
4	59	8.461096e-82
4	60	4.393970e-81
4	61	6.647375e-81
4	62	9.845788e-81
4	63	1.242259e-80
4	64	1.438480e-80
4	65	8.348482e-81
4	66	1.333973e-81
4	67	4.807306e-83
4	68	0.000000e+00
4	69	0.000000e+00
4	70	0.000000e+00
4	71	0.000000e+00
4	72	0.000000e+00
4	73	7.313344e-82
4	74	3.440095e-82
4	75	6.471764e-81
4	76	9.047132e-81
4	77	1.605983e-80
4	78	2.150714e-80
4	79	1.592324e-80
4	80	1.858318e-81
4	81	5.423968e-83
4	82	0.000000e+00
4	83	0.000000e+00
4	84	0.000000e+00
4	85	0.000000e+00
4	86	-1.590792e-83
4	87	1.263363e-81
4	88	6.678319e-81
4	89	1.649260e-82
4	90	1.299096e-80
4	91	1.759919e-80
4	92	2.141984e-80
4	93	1.797462e-80
4	94	1.292730e-81
4	95	6.881427e-83
4	96	0.000000e+00
4	97	0.000000e+00
4	98	0.000000e+00
4	99	0.000000e+00
4	100	2.947827e-83
4	101	1.828152e-81
4	102	5.628235e-81
4	103	1.052619e-80
4	104	1.561906e-80
4	105	1.261173e-80
4	106	9.502553e-81
4	107	8.342139e-81
4	108	9.996869e-82
4	109	5.290254e-83
4	110	0.000000e+00
4	111	0.000000e+00
4	112	0.000000e+00
4	113	0.000000e+00
4	114	9.665846e-84
4	115	1.111568e-81
4	116	5.397851e-81
4	117	5.842164e-81
4	118	8.629127e-81
4	119	1.159132e-80
4	120	1.069725e-80
4	121	6.198743e-81
4	122	7.414570e-82
4	123	1.556156e-83
4	124	0.000000e+00
4	125	0.000000e+00
4	126	0.000000e+00
4	127	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	1.270877e-83
5	3	1.278628e-81
5	4	6.632454e-81
5	5	1.266756e-80
5	6	2.067107e-80
5	7	2.638728e-80
5	8	2.884994e-80
5	9	1.727598e-80
5	10	2.672367e-81
5	11	9.272932e-83
5	12	0.000000e+00
5	13	0.000000e+00
5	14	0.000000e+00
5	15	0.000000e+00
5	16	1.544428e-83
5	17	1.278505e-81
5	18	6.480791e-81
5	19	1.232420e-80
5	20	2.069819e-80
5	21	2.675577e-80
5	22	2.862863e-80
5	23	1.745092e-80
5	24	2.667869e-81
5	25	9.448315e-83
5	26	0.000000e+00
5	27	0.000000e+00
5	28	0.000000e+00
5	29	0.000000e+00
5	30	1.398540e-83
5	31	1.246265e-81
5	32	6.773238e-81
5	33	1.257115e-80
5	34	2.087310e-80
5	35	2.660917e-80
5	36	2.940732e-80
5	37	1.738765e-80
5	38	2.676598e-81
5	39	9.209878e-83
5	40	0.000000e+00
5	41	0.000000e+00
5	42	0.000000e+00
5	43	0.000000e+00
5	44	1.297534e-83
5	45	1.212828e-81
5	46	6.874877e-81
5	47	1.249191e-80
5	48	2.060007e-80
5	49	2.596789e-80
5	50	2.932170e-80
5	51	1.698331e-80
5	52	2.647443e-81
5	53	8.941909e-83
5	54	0.000000e+00
5	55	0.000000e+00
5	56	0.000000e+00
5	57	0.000000e+00
5	58	1.424447e-83
5	59	1.242342e-81
5	60	6.661266e-81
5	61	1.239491e-80
5	62	2.064162e-80
5	63	2.640629e-80
5	64	2.897775e-80
5	65	1.724618e-80
5	66	2.648989e-81
5	67	9.163682e-83
5	68	0.000000e+00
5	69	0.000000e+00
5	70	0.000000e+00
5	71	0.000000e+00
5	72	0.000000e+00
5	73	6.759877e-82
5	74	4.610296e-82
5	75	1.156725e-80
5	76	1.829665e-80
5	77	3.131161e-80
5	78	4.143818e-80
5	79	3.301794e-80
5	80	3.544357e-81
5	81	9.460662e-83
5	82	0.000000e+00
5	83	0.000000e+00
5	84	0.000000e+00
5	85	0.000000e+00
5	86	-4.146501e-83
5	87	1.598975e-81
5	88	9.736823e-81
5	89	-1.862115e-81
5	90	2.397089e-80
5	91	2.869766e-80
5	92	3.691449e-80
5	93	3.849589e-80
5	94	2.589201e-81
5	95	1.650051e-82
5	96	0.000000e+00
5	97	0.000000e+00
5	98	0.000000e+00
5	99	0.000000e+00
5	100	8.986497e-83
5	101	3.978016e-81
5	102	1.338639e-80
5	103	2.530375e-80
5	104	3.349052e-80
5	105	2.598610e-80
5	106	1.983141e-80
5	107	1.864183e-80
5	108	2.185669e-81
5	109	1.264011e-82
5	110	0.000000e+00
5	111	0.000000e+00
5	112	0.000000e+00
5	113	0.000000e+00
5	114	1.371129e-85
5	115	2.491882e-81
5	116	1.290283e-80
5	117	1.644393e-80
5	118	2.199181e-80
5	119	2.433894e-80
5	120	2.201086e-80
5	121	1.422572e-80
5	122	1.903704e-81
5	123	4.429938e-83
5	124	0.000000e+00
5	125	0.000000e+00
5	126	0.000000e+00
5	127	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	1.821528e-83
6	3	1.816902e-81
6	4	9.852136e-81
6	5	2.067107e-80
6	6	3.815710e-80
6	7	4.970865e-80
6	8	5.275975e-80
6	9	3.073762e-80
6	10	4.711692e-81
6	11	1.581085e-82
6	12	0.000000e+00
6	13	0.000000e+00
6	14	0.000000e+00
6	15	0.000000e+00
6	16	2.179183e-83
6	17	1.825434e-81
6	18	9.628815e-81
6	19	2.065159e-80
6	20	3.782241e-80
6	21	5.032795e-80
6	22	5.231436e-80
6	23	3.101670e-80
6	24	4.704332e-81
6	25	1.620663e-82
6	26	0.000000e+00
6	27	0.000000e+00
6	28	0.000000e+00
6	29	0.000000e+00
6	30	1.936711e-83
6	31	1.761763e-81
6	32	1.007781e-80
6	33	2.098719e-80
6	34	3.813794e-80
6	35	5.013537e-80
6	36	5.384043e-80
6	37	3.097162e-80
6	38	4.718878e-81
6	39	1.568261e-82
6	40	0.000000e+00
6	41	0.000000e+00
6	42	0.000000e+00
6	43	0.000000e+00
6	44	1.783016e-83
6	45	1.704346e-81
6	46	1.024092e-80
6	47	2.077473e-80
6	48	3.765610e-80
6	49	4.901530e-80
6	50	5.375774e-80
6	51	3.030236e-80
6	52	4.668436e-81
6	53	1.513910e-82
6	54	0.000000e+00
6	55	0.000000e+00
6	56	0.000000e+00
6	57	0.000000e+00
6	58	1.980971e-83
6	59	1.761034e-81
6	60	9.913992e-81
6	61	2.070375e-80
6	62	3.771424e-80
6	63	4.973902e-80
6	64	5.304034e-80
6	65	3.070895e-80
6	66	4.668436e-81
6	67	1.561601e-82
6	68	0.000000e+00
6	69	0.000000e+00
6	70	0.000000e+00
6	71	0.000000e+00
6	72	0.000000e+00
6	73	-4.323248e-83
6	74	5.128901e-82
6	75	1.839453e-80
6	76	3.055843e-80
6	77	5.252623e-80
6	78	6.985015e-80
6	79	5.734429e-80
6	80	5.939878e-81
6	81	1.405807e-82
6	82	0.000000e+00
6	83	0.000000e+00
6	84	0.000000e+00
6	85	0.000000e+00
6	86	-1.032565e-82
6	87	2.186626e-81
6	88	1.471711e-80
6	89	-8.834670e-81
6	90	3.987291e-80
6	91	4.599053e-80
6	92	5.711191e-80
6	93	6.793022e-80
6	94	4.338036e-81
6	95	3.053702e-82
6	96	0.000000e+00
6	97	0.000000e+00
6	98	0.000000e+00
6	99	0.000000e+00
6	100	1.872555e-82
6	101	6.697734e-81
6	102	2.251742e-80
6	103	4.607031e-80
6	104	6.103663e-80
6	105	4.552890e-80
6	106	3.381322e-80
6	107	3.244268e-80
6	108	3.689338e-81
6	109	2.246235e-82
6	110	0.000000e+00
6	111	0.000000e+00
6	112	0.000000e+00
6	113	0.000000e+00
6	114	-1.219921e-83
6	115	3.846909e-81
6	116	2.276111e-80
6	117	3.089290e-80
6	118	4.206069e-80
6	119	4.360429e-80
6	120	3.571832e-80
6	121	2.493359e-80
6	122	3.488536e-81
6	123	6.315993e-83
6	124	0.000000e+00
6	125	0.000000e+00
6	126	0.000000e+00
6	127	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	2.105969e-83
7	3	2.122813e-81
7	4	1.241849e-80
7	5	2.638728e-80
7	6	4.970865e-80
7	7	7.077824e-80
7	8	7.852803e-80
7	9	4.429254e-80
7	10	6.695486e-81
7	11	2.048429e-82
7	12	0.000000e+00
7	13	0.000000e+00
7	14	0.000000e+00
7	15	0.000000e+00
7	16	2.541259e-83
7	17	2.145107e-81
7	18	1.209998e-80
7	19	2.646955e-80
7	20	4.972672e-80
7	21	7.103783e-80
7	22	7.781043e-80
7	23	4.461609e-80
7	24	6.681618e-81
7	25	2.070428e-82
7	26	0.000000e+00
7	27	0.000000e+00
7	28	0.000000e+00
7	29	0.000000e+00
7	30	2.214685e-83
7	31	2.049777e-81
7	32	1.276031e-80
7	33	2.678006e-80
7	34	5.016259e-80
7	35	7.086282e-80
7	36	8.015210e-80
7	37	4.468554e-80
7	38	6.705818e-81
7	39	2.042577e-82
7	40	0.000000e+00
7	41	0.000000e+00
7	42	0.000000e+00
7	43	0.000000e+00
7	44	2.023023e-83
7	45	1.973308e-81
7	46	1.301661e-80
7	47	2.638667e-80
7	48	4.953850e-80
7	49	6.937872e-80
7	50	8.010017e-80
7	51	4.380379e-80
7	52	6.633698e-81
7	53	2.003274e-82
7	54	0.000000e+00
7	55	0.000000e+00
7	56	0.000000e+00
7	57	0.000000e+00
7	58	2.279584e-83
7	59	2.054606e-81
7	60	1.253590e-80
7	61	2.643940e-80
7	62	4.959482e-80
7	63	7.028441e-80
7	64	7.894840e-80
7	65	4.427806e-80
7	66	6.633790e-81
7	67	2.026923e-82
7	68	0.000000e+00
7	69	0.000000e+00
7	70	0.000000e+00
7	71	0.000000e+00
7	72	0.000000e+00
7	73	-1.293483e-81
7	74	3.556222e-82
7	75	1.958954e-80
7	76	3.558844e-80
7	77	6.654719e-80
7	78	1.001263e-79
7	79	7.902093e-80
7	80	9.137005e-81
7	81	1.610402e-82
7	82	0.000000e+00
7	83	0.000000e+00
7	84	0.000000e+00
7	85	0.000000e+00
7	86	-1.745321e-82
7	87	3.881157e-81
7	88	2.092245e-80
7	89	-1.126753e-80
7	90	4.808191e-80
7	91	6.429345e-80
7	92	8.205980e-80
7	93	9.173431e-80
7	94	5.626573e-81
7	95	4.366357e-82
7	96	0.000000e+00
7	97	0.000000e+00
7	98	0.000000e+00
7	99	0.000000e+00
7	100	2.672362e-82
7	101	8.662591e-81
7	102	2.804904e-80
7	103	5.903283e-80
7	104	7.909973e-80
7	105	6.184227e-80
7	106	4.661384e-80
7	107	4.431011e-80
7	108	5.295838e-81
7	109	2.926486e-82
7	110	0.000000e+00
7	111	0.000000e+00
7	112	0.000000e+00
7	113	0.000000e+00
7	114	-3.322123e-83
7	115	4.950483e-81
7	116	2.926912e-80
7	117	4.004316e-80
7	118	5.438935e-80
7	119	6.371818e-80
7	120	4.460249e-80
7	121	3.386631e-80
7	122	4.499174e-81
7	123	7.901330e-83
7	124	0.000000e+00
7	125	0.000000e+00
7	126	0.000000e+00
7	127	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	2.273186e-83
8	3	2.358152e-81
8	4	1.432891e-80
8	5	2.884994e-80
8	6	5.275975e-80
8	7	7.852803e-80
8	8	1.139002e-79
8	9	7.246992e-80
8	10	9.400470e-81
8	11	2.446786e-82
8	12	0.000000e+00
8	13	0.000000e+00
8	14	0.000000e+00
8	15	0.000000e+00
8	16	2.870715e-83
8	17	2.379256e-81
8	18	1.397201e-80
8	19	2.885126e-80
8	20	5.251141e-80
8	21	7.903843e-80
8	22	1.120325e-79
8	23	7.252119e-80
8	24	9.372124e-81
8	25	2.392417e-82
8	26	0.000000e+00
8	27	0.000000e+00
8	28	0.000000e+00
8	29	0.000000e+00
8	30	2.553405e-83
8	31	2.293629e-81
8	32	1.473461e-80
8	33	2.926259e-80
8	34	5.341924e-80
8	35	7.930111e-80
8	36	1.148297e-79
8	37	7.318685e-80
8	38	9.400603e-81
8	39	2.489110e-82
8	40	0.000000e+00
8	41	0.000000e+00
8	42	0.000000e+00
8	43	0.000000e+00
8	44	2.371543e-83
8	45	2.217479e-81
8	46	1.499412e-80
8	47	2.892035e-80
8	48	5.302096e-80
8	49	7.793393e-80
8	50	1.143367e-79
8	51	7.219748e-80
8	52	9.284125e-81
8	53	2.539531e-82
8	54	0.000000e+00
8	55	0.000000e+00
8	56	0.000000e+00
8	57	0.000000e+00
8	58	2.620360e-83
8	59	2.292995e-81
8	60	1.446531e-80
8	61	2.888747e-80
8	62	5.272639e-80
8	63	7.855972e-80
8	64	1.132088e-79
8	65	7.241323e-80
8	66	9.300516e-81
8	67	2.445938e-82
8	68	0.000000e+00
8	69	0.000000e+00
8	70	0.000000e+00
8	71	0.000000e+00
8	72	0.000000e+00
8	73	-1.975553e-81
8	74	9.878866e-83
8	75	1.742581e-80
8	76	3.538303e-80
8	77	7.787069e-80
8	78	1.581687e-79
8	79	1.237365e-79
8	80	1.647944e-80
8	81	2.241995e-82
8	82	0.000000e+00
8	83	0.000000e+00
8	84	0.000000e+00
8	85	0.000000e+00
8	86	-1.280230e-82
8	87	4.656651e-81
8	88	2.398487e-80
8	89	8.833364e-81
8	90	5.917179e-80
8	91	9.070045e-80
8	92	1.535183e-79
8	93	1.305340e-79
8	94	6.521223e-81
8	95	6.357737e-82
8	96	0.000000e+00
8	97	0.000000e+00
8	98	0.000000e+00
8	99	0.000000e+00
8	100	2.841081e-82
8	101	1.202881e-80
8	102	3.992823e-80
8	103	7.074667e-80
8	104	8.990206e-80
8	105	8.278794e-80
8	106	7.921683e-80
8	107	7.632311e-80
8	108	1.004449e-80
8	109	4.476405e-82
8	110	0.000000e+00
8	111	0.000000e+00
8	112	0.000000e+00
8	113	0.000000e+00
8	114	-1.378914e-83
8	115	9.515953e-81
8	116	3.680817e-80
8	117	4.956642e-80
8	118	6.075542e-80
8	119	8.740947e-80
8	120	7.064698e-80
8	121	5.325655e-80
8	122	6.869183e-81
8	123	2.574750e-82
8	124	0.000000e+00
8	125	0.000000e+00
8	126	0.000000e+00
8	127	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	1.441160e-83
9	3	1.422699e-81
9	4	8.372477e-81
9	5	1.727598e-80
9	6	3.073762e-80
9	7	4.429254e-80
9	8	7.246992e-80
9	9	5.375150e-80
9	10	6.344715e-81
9	11	1.602715e-82
9	12	0.000000e+00
9	13	0.000000e+00
9	14	0.000000e+00
9	15	0.000000e+00
9	16	1.925506e-83
9	17	1.440507e-81
9	18	8.232998e-81
9	19	1.717018e-80
9	20	3.048845e-80
9	21	4.443058e-80
9	22	7.214470e-80
9	23	5.296047e-80
9	24	6.332746e-81
9	25	1.568282e-82
9	26	0.000000e+00
9	27	0.000000e+00
9	28	0.000000e+00
9	29	0.000000e+00
9	30	1.687791e-83
9	31	1.389520e-81
9	32	8.560521e-81
9	33	1.752203e-80
9	34	3.118418e-80
9	35	4.484409e-80
9	36	7.356929e-80
9	37	5.339685e-80
9	38	6.333503e-81
9	39	1.643917e-82
9	40	0.000000e+00
9	41	0.000000e+00
9	42	0.000000e+00
9	43	0.000000e+00
9	44	1.543269e-83
9	45	1.338765e-81
9	46	8.624229e-81
9	47	1.742821e-80
9	48	3.105143e-80
9	49	4.421877e-80
9	50	7.296883e-80
9	51	5.267194e-80
9	52	6.238316e-81
9	53	1.683920e-82
9	54	0.000000e+00
9	55	0.000000e+00
9	56	0.000000e+00
9	57	0.000000e+00
9	58	1.731949e-83
9	59	1.387483e-81
9	60	8.421099e-81
9	61	1.728145e-80
9	62	3.075165e-80
9	63	4.436843e-80
9	64	7.260388e-80
9	65	5.284302e-80
9	66	6.268193e-81
9	67	1.612063e-82
9	68	0.000000e+00
9	69	0.000000e+00
9	70	0.000000e+00
9	71	0.000000e+00
9	72	0.000000e+00
9	73	-6.980059e-82
9	74	6.599116e-83
9	75	1.182616e-80
9	76	2.170431e-80
9	77	5.009298e-80
9	78	1.116449e-79
9	79	9.204862e-80
9	80	1.188196e-80
9	81	1.777013e-82
9	82	0.000000e+00
9	83	0.000000e+00
9	84	0.000000e+00
9	85	0.000000e+00
9	86	-3.173443e-83
9	87	2.125635e-81
9	88	1.437294e-80
9	89	1.481349e-80
9	90	4.240321e-80
9	91	5.637058e-80
9	92	1.101186e-79
9	93	9.035843e-80
9	94	4.168345e-81
9	95	4.393302e-82
9	96	0.000000e+00
9	97	0.000000e+00
9	98	0.000000e+00
9	99	0.000000e+00
9	100	1.522531e-82
9	101	8.303419e-81
9	102	2.957460e-80
9	103	4.796638e-80
9	104	5.569687e-80
9	105	5.520589e-80
9	106	6.166631e-80
9	107	6.084825e-80
9	108	7.979136e-81
9	109	3.302686e-82
9	110	0.000000e+00
9	111	0.000000e+00
9	112	0.000000e+00
9	113	0.000000e+00
9	114	1.560306e-83
9	115	7.749340e-81
9	116	2.483041e-80
9	117	3.408186e-80
9	118	3.933894e-80
9	119	5.518575e-80
9	120	5.667286e-80
9	121	4.110035e-80
9	122	5.457512e-81
9	123	2.411025e-82
9	124	0.000000e+00
9	125	0.000000e+00
9	126	0.000000e+00
9	127	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	2.454460e-84
10	3	2.405420e-82
10	4	1.346292e-81
10	5	2.672367e-81
10	6	4.711692e-81
10	7	6.695486e-81
10	8	9.400470e-81
10	9	6.344715e-81
10	10	9.865496e-82
10	11	2.395303e-83
10	12	0.000000e+00
10	13	0.000000e+00
10	14	0.000000e+00
10	15	0.000000e+00
10	16	3.124764e-84
10	17	2.432292e-82
10	18	1.321300e-81
10	19	2.672265e-81
10	20	4.689672e-81
10	21	6.730806e-81
10	22	9.364346e-81
10	23	6.371988e-81
10	24	9.031653e-82
10	25	2.366972e-83
10	26	0.000000e+00
10	27	0.000000e+00
10	28	0.000000e+00
10	29	0.000000e+00
10	30	2.846776e-84
10	31	2.344556e-82
10	32	1.379289e-81
10	33	2.707002e-81
10	34	4.770782e-81
10	35	6.769864e-81
10	36	9.545998e-81
10	37	6.389923e-81
10	38	9.011888e-82
10	39	2.433668e-83
10	40	0.000000e+00
10	41	0.000000e+00
10	42	0.000000e+00
10	43	0.000000e+00
10	44	2.673271e-84
10	45	2.262640e-82
10	46	1.394406e-81
10	47	2.676228e-81
10	48	4.735282e-81
10	49	6.662828e-81
10	50	9.467766e-81
10	51	6.274439e-81
10	52	8.867661e-82
10	53	2.461698e-83
10	54	0.000000e+00
10	55	0.000000e+00
10	56	0.000000e+00
10	57	0.000000e+00
10	58	2.902280e-84
10	59	2.341732e-82
10	60	1.356120e-81
10	61	2.673042e-81
10	62	4.709338e-81
10	63	6.702589e-81
10	64	9.421162e-81
10	65	6.330400e-81
10	66	8.924665e-82
10	67	2.395692e-83
10	68	0.000000e+00
10	69	0.000000e+00
10	70	0.000000e+00
10	71	0.000000e+00
10	72	0.000000e+00
10	73	-5.718739e-83
10	74	3.726092e-83
10	75	1.917482e-81
10	76	3.394886e-81
10	77	7.534311e-81
10	78	1.409674e-80
10	79	1.120880e-80
10	80	1.623452e-81
10	81	2.609179e-83
10	82	0.000000e+00
10	83	0.000000e+00
10	84	0.000000e+00
10	85	0.000000e+00
10	86	-1.131305e-83
10	87	3.765401e-82
10	88	2.134563e-81
10	89	1.081586e-81
10	90	5.981596e-81
10	91	7.810723e-81
10	92	1.235446e-80
10	93	1.240211e-80
10	94	7.470308e-82
10	95	6.455726e-83
10	96	0.000000e+00
10	97	0.000000e+00
10	98	0.000000e+00
10	99	0.000000e+00
10	100	2.231554e-83
10	101	1.186025e-81
10	102	4.140269e-81
10	103	7.252291e-81
10	104	8.497384e-81
10	105	7.742513e-81
10	106	7.315078e-81
10	107	7.164237e-81
10	108	9.588665e-82
10	109	4.519679e-83
10	110	0.000000e+00
10	111	0.000000e+00
10	112	0.000000e+00
10	113	0.000000e+00
10	114	4.215362e-84
10	115	1.106042e-81
10	116	3.780061e-81
10	117	5.044811e-81
10	118	5.913103e-81
10	119	7.417758e-81
10	120	6.955203e-81
10	121	5.310315e-81
10	122	7.435124e-82
10	123	3.326596e-83
10	124	0.000000e+00
10	125	0.000000e+00
10	126	0.000000e+00
10	127	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	1.009876e-85
11	3	8.972898e-84
11	4	4.884229e-83
11	5	9.272932e-83
11	6	1.581085e-82
11	7	2.048429e-82
11	8	2.446786e-82
11	9	1.602715e-82
11	10	2.395303e-83
11	11	1.159172e-84
11	12	0.000000e+00
11	13	0.000000e+00
11	14	0.000000e+00
11	15	0.000000e+00
11	16	1.198821e-85
11	17	8.943398e-84
11	18	4.796776e-83
11	19	9.195116e-83
11	20	1.581320e-82
11	21	2.070105e-82
11	22	2.433237e-82
11	23	1.611442e-82
11	24	2.395422e-83
11	25	8.989333e-85
11	26	0.000000e+00
11	27	0.000000e+00
11	28	0.000000e+00
11	29	0.000000e+00
11	30	1.140928e-85
11	31	8.765587e-84
11	32	4.993286e-83
11	33	9.436601e-83
11	34	1.596773e-82
11	35	2.069619e-82
11	36	2.488007e-82
11	37	1.613964e-82
11	38	2.389204e-83
11	39	8.680204e-85
11	40	0.000000e+00
11	41	0.000000e+00
11	42	0.000000e+00
11	43	0.000000e+00
11	44	1.096195e-85
11	45	8.548800e-84
11	46	5.043824e-83
11	47	9.416126e-83
11	48	1.577019e-82
11	49	2.026833e-82
11	50	2.472920e-82
11	51	1.583429e-82
11	52	2.354890e-83
11	53	8.332675e-85
11	54	0.000000e+00
11	55	0.000000e+00
11	56	0.000000e+00
11	57	0.000000e+00
11	58	1.148548e-85
11	59	8.725474e-84
11	60	4.912062e-83
11	61	9.293228e-83
11	62	1.578477e-82
11	63	2.051567e-82
11	64	2.454197e-82
11	65	1.599175e-82
11	66	2.367193e-83
11	67	8.643871e-85
11	68	0.000000e+00
11	69	0.000000e+00
11	70	0.000000e+00
11	71	0.000000e+00
11	72	0.000000e+00
11	73	5.671304e-84
11	74	4.532783e-84
11	75	1.036684e-82
11	76	1.522624e-82
11	77	2.685218e-82
11	78	3.751065e-82
11	79	3.044694e-82
11	80	3.536550e-83
11	81	9.167633e-85
11	82	0.000000e+00
11	83	0.000000e+00
11	84	0.000000e+00
11	85	0.000000e+00
11	86	-3.173733e-85
11	87	1.462663e-83
11	88	1.008729e-82
11	89	1.724519e-83
11	90	2.114593e-82
11	91	2.475026e-82
11	92	3.089723e-82
11	93	3.515295e-82
11	94	2.592152e-83
11	95	1.628465e-84
11	96	0.000000e+00
11	97	0.000000e+00
11	98	0.000000e+00
11	99	0.000000e+00
11	100	5.765727e-85
11	101	2.569061e-83
11	102	1.118139e-82
11	103	2.084508e-82
11	104	2.747253e-82
11	105	2.325202e-82
11	106	2.065643e-82
11	107	1.893195e-82
11	108	2.488385e-83
11	109	1.178274e-84
11	110	0.000000e+00
11	111	0.000000e+00
11	112	0.000000e+00
11	113	0.000000e+00
11	114	2.264080e-85
11	115	1.976619e-83
11	116	1.077673e-82
11	117	1.383848e-82
11	118	1.981592e-82
11	119	2.139896e-82
11	120	2.177482e-82
11	121	1.460805e-82
11	122	1.945078e-83
11	123	6.084709e-85
11	124	0.000000e+00
11	125	0.000000e+00
11	126	0.000000e+00
11	127	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
12	14	0.000000e+00
12	15	0.000000e+00
12	16	0.000000e+00
12	17	0.000000e+00
12	18	0.000000e+00
12	19	0.000000e+00
12	20	0.000000e+00
12	21	0.000000e+00
12	22	0.000000e+00
12	23	0.000000e+00
12	24	0.000000e+00
12	25	0.000000e+00
12	26	0.000000e+00
12	27	0.000000e+00
12	28	0.000000e+00
12	29	0.000000e+00
12	30	0.000000e+00
12	31	0.000000e+00
12	32	0.000000e+00
12	33	0.000000e+00
12	34	0.000000e+00
12	35	0.000000e+00
12	36	0.000000e+00
12	37	0.000000e+00
12	38	0.000000e+00
12	39	0.000000e+00
12	40	0.000000e+00
12	41	0.000000e+00
12	42	0.000000e+00
12	43	0.000000e+00
12	44	0.000000e+00
12	45	0.000000e+00
12	46	0.000000e+00
12	47	0.000000e+00
12	48	0.000000e+00
12	49	0.000000e+00
12	50	0.000000e+00
12	51	0.000000e+00
12	52	0.000000e+00
12	53	0.000000e+00
12	54	0.000000e+00
12	55	0.000000e+00
12	56	0.000000e+00
12	57	0.000000e+00
12	58	0.000000e+00
12	59	0.000000e+00
12	60	0.000000e+00
12	61	0.000000e+00
12	62	0.000000e+00
12	63	0.000000e+00
12	64	0.000000e+00
12	65	0.000000e+00
12	66	0.000000e+00
12	67	0.000000e+00
12	68	0.000000e+00
12	69	0.000000e+00
12	70	0.000000e+00
12	71	0.000000e+00
12	72	0.000000e+00
12	73	0.000000e+00
12	74	0.000000e+00
12	75	0.000000e+00
12	76	0.000000e+00
12	77	0.000000e+00
12	78	0.000000e+00
12	79	0.000000e+00
12	80	0.000000e+00
12	81	0.000000e+00
12	82	0.000000e+00
12	83	0.000000e+00
12	84	0.000000e+00
12	85	0.000000e+00
12	86	0.000000e+00
12	87	0.000000e+00
12	88	0.000000e+00
12	89	0.000000e+00
12	90	0.000000e+00
12	91	0.000000e+00
12	92	0.000000e+00
12	93	0.000000e+00
12	94	0.000000e+00
12	95	0.000000e+00
12	96	0.000000e+00
12	97	0.000000e+00
12	98	0.000000e+00
12	99	0.000000e+00
12	100	0.000000e+00
12	101	0.000000e+00
12	102	0.000000e+00
12	103	0.000000e+00
12	104	0.000000e+00
12	105	0.000000e+00
12	106	0.000000e+00
12	107	0.000000e+00
12	108	0.000000e+00
12	109	0.000000e+00
12	110	0.000000e+00
12	111	0.000000e+00
12	112	0.000000e+00
12	113	0.000000e+00
12	114	0.000000e+00
12	115	0.000000e+00
12	116	0.000000e+00
12	117	0.000000e+00
12	118	0.000000e+00
12	119	0.000000e+00
12	120	0.000000e+00
12	121	0.000000e+00
12	122	0.000000e+00
12	123	0.000000e+00
12	124	0.000000e+00
12	125	0.000000e+00
12	126	0.000000e+00
12	127	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00
13	14	0.000000e+00
13	15	0.000000e+00
13	16	0.000000e+00
13	17	0.000000e+00
13	18	0.000000e+00
13	19	0.000000e+00
13	20	0.000000e+00
13	21	0.000000e+00
13	22	0.000000e+00
13	23	0.000000e+00
13	24	0.000000e+00
13	25	0.000000e+00
13	26	0.000000e+00
13	27	0.000000e+00
13	28	0.000000e+00
13	29	0.000000e+00
13	30	0.000000e+00
13	31	0.000000e+00
13	32	0.000000e+00
13	33	0.000000e+00
13	34	0.000000e+00
13	35	0.000000e+00
13	36	0.000000e+00
13	37	0.000000e+00
13	38	0.000000e+00
13	39	0.000000e+00
13	40	0.000000e+00
13	41	0.000000e+00
13	42	0.000000e+00
13	43	0.000000e+00
13	44	0.000000e+00
13	45	0.000000e+00
13	46	0.000000e+00
13	47	0.000000e+00
13	48	0.000000e+00
13	49	0.000000e+00
13	50	0.000000e+00
13	51	0.000000e+00
13	52	0.000000e+00
13	53	0.000000e+00
13	54	0.000000e+00
13	55	0.000000e+00
13	56	0.000000e+00
13	57	0.000000e+00
13	58	0.000000e+00
13	59	0.000000e+00
13	60	0.000000e+00
13	61	0.000000e+00
13	62	0.000000e+00
13	63	0.000000e+00
13	64	0.000000e+00
13	65	0.000000e+00
13	66	0.000000e+00
13	67	0.000000e+00
13	68	0.000000e+00
13	69	0.000000e+00
13	70	0.000000e+00
13	71	0.000000e+00
13	72	0.000000e+00
13	73	0.000000e+00
13	74	0.000000e+00
13	75	0.000000e+00
13	76	0.000000e+00
13	77	0.000000e+00
13	78	0.000000e+00
13	79	0.000000e+00
13	80	0.000000e+00
13	81	0.000000e+00
13	82	0.000000e+00
13	83	0.000000e+00
13	84	0.000000e+00
13	85	0.000000e+00
13	86	0.000000e+00
13	87	0.000000e+00
13	88	0.000000e+00
13	89	0.000000e+00
13	90	0.000000e+00
13	91	0.000000e+00
13	92	0.000000e+00
13	93	0.000000e+00
13	94	0.000000e+00
13	95	0.000000e+00
13	96	0.000000e+00
13	97	0.000000e+00
13	98	0.000000e+00
13	99	0.000000e+00
13	100	0.000000e+00
13	101	0.000000e+00
13	102	0.000000e+00
13	103	0.000000e+00
13	104	0.000000e+00
13	105	0.000000e+00
13	106	0.000000e+00
13	107	0.000000e+00
13	108	0.000000e+00
13	109	0.000000e+00
13	110	0.000000e+00
13	111	0.000000e+00
13	112	0.000000e+00
13	113	0.000000e+00
13	114	0.000000e+00
13	115	0.000000e+00
13	116	0.000000e+00
13	117	0.000000e+00
13	118	0.000000e+00
13	119	0.000000e+00
13	120	0.000000e+00
13	121	0.000000e+00
13	122	0.000000e+00
13	123	0.000000e+00
13	124	0.000000e+00
13	125	0.000000e+00
13	126	0.000000e+00
13	127	0.000000e+00
14	0	0.000000e+00
14	1	0.000000e+00
14	2	0.000000e+00
14	3	0.000000e+00
14	4	0.000000e+00
14	5	0.000000e+00
14	6	0.000000e+00
14	7	0.000000e+00
14	8	0.000000e+00
14	9	0.000000e+00
14	10	0.000000e+00
14	11	0.000000e+00
14	12	0.000000e+00
14	13	0.000000e+00
14	14	0.000000e+00
14	15	0.000000e+00
14	16	0.000000e+00
14	17	0.000000e+00
14	18	0.000000e+00
14	19	0.000000e+00
14	20	0.000000e+00
14	21	0.000000e+00
14	22	0.000000e+00
14	23	0.000000e+00
14	24	0.000000e+00
14	25	0.000000e+00
14	26	0.000000e+00
14	27	0.000000e+00
14	28	0.000000e+00
14	29	0.000000e+00
14	30	0.000000e+00
14	31	0.000000e+00
14	32	0.000000e+00
14	33	0.000000e+00
14	34	0.000000e+00
14	35	0.000000e+00
14	36	0.000000e+00
14	37	0.000000e+00
14	38	0.000000e+00
14	39	0.000000e+00
14	40	0.000000e+00
14	41	0.000000e+00
14	42	0.000000e+00
14	43	0.000000e+00
14	44	0.000000e+00
14	45	0.000000e+00
14	46	0.000000e+00
14	47	0.000000e+00
14	48	0.000000e+00
14	49	0.000000e+00
14	50	0.000000e+00
14	51	0.000000e+00
14	52	0.000000e+00
14	53	0.000000e+00
14	54	0.000000e+00
14	55	0.000000e+00
14	56	0.000000e+00
14	57	0.000000e+00
14	58	0.000000e+00
14	59	0.000000e+00
14	60	0.000000e+00
14	61	0.000000e+00
14	62	0.000000e+00
14	63	0.000000e+00
14	64	0.000000e+00
14	65	0.000000e+00
14	66	0.000000e+00
14	67	0.000000e+00
14	68	0.000000e+00
14	69	0.000000e+00
14	70	0.000000e+00
14	71	0.000000e+00
14	72	0.000000e+00
14	73	0.000000e+00
14	74	0.000000e+00
14	75	0.000000e+00
14	76	0.000000e+00
14	77	0.000000e+00
14	78	0.000000e+00
14	79	0.000000e+00
14	80	0.000000e+00
14	81	0.000000e+00
14	82	0.000000e+00
14	83	0.000000e+00
14	84	0.000000e+00
14	85	0.000000e+00
14	86	0.000000e+00
14	87	0.000000e+00
14	88	0.000000e+00
14	89	0.000000e+00
14	90	0.000000e+00
14	91	0.000000e+00
14	92	0.000000e+00
14	93	0.000000e+00
14	94	0.000000e+00
14	95	0.000000e+00
14	96	0.000000e+00
14	97	0.000000e+00
14	98	0.000000e+00
14	99	0.000000e+00
14	100	0.000000e+00
14	101	0.000000e+00
14	102	0.000000e+00
14	103	0.000000e+00
14	104	0.000000e+00
14	105	0.000000e+00
14	106	0.000000e+00
14	107	0.000000e+00
14	108	0.000000e+00
14	109	0.000000e+00
14	110	0.000000e+00
14	111	0.000000e+00
14	112	0.000000e+00
14	113	0.000000e+00
14	114	0.000000e+00
14	115	0.000000e+00
14	116	0.000000e+00
14	117	0.000000e+00
14	118	0.000000e+00
14	119	0.000000e+00
14	120	0.000000e+00
14	121	0.000000e+00
14	122	0.000000e+00
14	123	0.000000e+00
14	124	0.000000e+00
14	125	0.000000e+00
14	126	0.000000e+00
14	127	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00
15	16	0.000000e+00
15	17	0.000000e+00
15	18	0.000000e+00
15	19	0.000000e+00
15	20	0.000000e+00
15	21	0.000000e+00
15	22	0.000000e+00
15	23	0.000000e+00
15	24	0.000000e+00
15	25	0.000000e+00
15	26	0.000000e+00
15	27	0.000000e+00
15	28	0.000000e+00
15	29	0.000000e+00
15	30	0.000000e+00
15	31	0.000000e+00
15	32	0.000000e+00
15	33	0.000000e+00
15	34	0.000000e+00
15	35	0.000000e+00
15	36	0.000000e+00
15	37	0.000000e+00
15	38	0.000000e+00
15	39	0.000000e+00
15	40	0.000000e+00
15	41	0.000000e+00
15	42	0.000000e+00
15	43	0.000000e+00
15	44	0.000000e+00
15	45	0.000000e+00
15	46	0.000000e+00
15	47	0.000000e+00
15	48	0.000000e+00
15	49	0.000000e+00
15	50	0.000000e+00
15	51	0.000000e+00
15	52	0.000000e+00
15	53	0.000000e+00
15	54	0.000000e+00
15	55	0.000000e+00
15	56	0.000000e+00
15	57	0.000000e+00
15	58	0.000000e+00
15	59	0.000000e+00
15	60	0.000000e+00
15	61	0.000000e+00
15	62	0.000000e+00
15	63	0.000000e+00
15	64	0.000000e+00
15	65	0.000000e+00
15	66	0.000000e+00
15	67	0.000000e+00
15	68	0.000000e+00
15	69	0.000000e+00
15	70	0.000000e+00
15	71	0.000000e+00
15	72	0.000000e+00
15	73	0.000000e+00
15	74	0.000000e+00
15	75	0.000000e+00
15	76	0.000000e+00
15	77	0.000000e+00
15	78	0.000000e+00
15	79	0.000000e+00
15	80	0.000000e+00
15	81	0.000000e+00
15	82	0.000000e+00
15	83	0.000000e+00
15	84	0.000000e+00
15	85	0.000000e+00
15	86	0.000000e+00
15	87	0.000000e+00
15	88	0.000000e+00
15	89	0.000000e+00
15	90	0.000000e+00
15	91	0.000000e+00
15	92	0.000000e+00
15	93	0.000000e+00
15	94	0.000000e+00
15	95	0.000000e+00
15	96	0.000000e+00
15	97	0.000000e+00
15	98	0.000000e+00
15	99	0.000000e+00
15	100	0.000000e+00
15	101	0.000000e+00
15	102	0.000000e+00
15	103	0.000000e+00
15	104	0.000000e+00
15	105	0.000000e+00
15	106	0.000000e+00
15	107	0.000000e+00
15	108	0.000000e+00
15	109	0.000000e+00
15	110	0.000000e+00
15	111	0.000000e+00
15	112	0.000000e+00
15	113	0.000000e+00
15	114	0.000000e+00
15	115	0.000000e+00
15	116	0.000000e+00
15	117	0.000000e+00
15	118	0.000000e+00
15	119	0.000000e+00
15	120	0.000000e+00
15	121	0.000000e+00
15	122	0.000000e+00
15	123	0.000000e+00
15	124	0.000000e+00
15	125	0.000000e+00
15	126	0.000000e+00
15	127	0.000000e+00
16	0	0.000000e+00
16	1	0.000000e+00
16	2	2.844809e-86
16	3	2.299564e-84
16	4	9.716948e-84
16	5	1.544428e-83
16	6	2.179183e-83
16	7	2.541259e-83
16	8	2.870715e-83
16	9	1.925506e-83
16	10	3.124764e-84
16	11	1.198821e-85
16	12	0.000000e+00
16	13	0.000000e+00
16	14	0.000000e+00
16	15	0.000000e+00
16	16	1.249203e-84
16	17	2.241930e-84
16	18	9.512317e-84
16	19	1.519147e-83
16	20	2.178992e-83
16	21	2.590243e-83
16	22	2.867422e-83
16	23	1.959667e-83
16	24	3.149092e-84
16	25	1.196435e-85
16	26	0.000000e+00
16	27	0.000000e+00
16	28	0.000000e+00
16	29	0.000000e+00
16	30	3.528191e-86
16	31	2.257248e-84
16	32	9.899837e-84
16	33	1.573793e-83
16	34	2.209901e-83
16	35	2.568299e-83
16	36	2.937823e-83
16	37	1.939407e-83
16	38	3.137672e-84
16	39	1.201151e-85
16	40	0.000000e+00
16	41	0.000000e+00
16	42	0.000000e+00
16	43	0.000000e+00
16	44	3.242626e-86
16	45	2.249902e-84
16	46	1.001830e-83
16	47	1.585557e-83
16	48	2.187263e-83
16	49	2.494244e-83
16	50	2.914213e-83
16	51	1.881166e-83
16	52	3.074576e-84
16	53	1.195575e-85
16	54	0.000000e+00
16	55	0.000000e+00
16	56	0.000000e+00
16	57	0.000000e+00
16	58	3.598436e-86
16	59	2.235622e-84
16	60	9.737139e-84
16	61	1.547669e-83
16	62	2.183899e-83
16	63	2.548760e-83
16	64	2.895792e-83
16	65	1.926487e-83
16	66	3.108049e-84
16	67	1.190477e-85
16	68	0.000000e+00
16	69	0.000000e+00
16	70	0.000000e+00
16	71	0.000000e+00
16	72	0.000000e+00
16	73	2.268521e-84
16	74	9.626659e-85
16	75	1.592451e-83
16	76	3.058832e-83
16	77	4.311338e-83
16	78	5.855178e-83
16	79	4.206258e-83
16	80	3.726163e-84
16	81	1.214757e-85
16	82	0.000000e+00
16	83	0.000000e+00
16	84	0.000000e+00
16	85	0.000000e+00
16	86	1.418716e-86
16	87	3.554945e-84
16	88	2.058495e-83
16	89	1.160011e-83
16	90	3.888034e-83
16	91	4.959182e-83
16	92	6.023365e-83
16	93	5.145602e-83
16	94	4.411653e-84
16	95	2.794404e-85
16	96	0.000000e+00
16	97	0.000000e+00
16	98	0.000000e+00
16	99	0.000000e+00
16	100	1.099899e-85
16	101	4.615911e-84
16	102	1.339766e-83
16	103	3.435784e-83
16	104	4.053823e-83
16	105	3.276719e-83
16	106	2.444893e-83
16	107	2.503445e-83
16	108	3.097892e-84
16	109	1.432098e-85
16	110	0.000000e+00
16	111	0.000000e+00
16	112	0.000000e+00
16	113	0.000000e+00
16	114	-6.055174e-86
16	115	1.294209e-84
16	116	1.473933e-83
16	117	1.535442e-83
16	118	2.495337e-83
16	119	3.548793e-83
16	120	2.881637e-83
16	121	1.564921e-83
16	122	2.673045e-84
16	123	6.013940e-86
16	124	0.000000e+00
16	125	0.000000e+00
16	126	0.000000e+00
16	127	0.000000e+00
17	0	0.000000e+00
17	1	0.000000e+00
17	2	1.951300e-84
17	3	2.000479e-82
17	4	8.602397e-82
17	5	1.278505e-81
17	6	1.825434e-81
17	7	2.145107e-81
17	8	2.379256e-81
17	9	1.440507e-81
17	10	2.432292e-82
17	11	8.943398e-84
17	12	0.000000e+00
17	13	0.000000e+00
17	14	0.000000e+00
17	15	0.000000e+00
17	16	2.241930e-84
17	17	2.159382e-82
17	18	8.418671e-82
17	19	1.273414e-81
17	20	1.828193e-81
17	21	2.180416e-81
17	22	2.347358e-81
17	23	1.453888e-81
17	24	2.435179e-82
17	25	8.990189e-84
17	26	0.000000e+00
17	27	0.000000e+00
17	28	0.000000e+00
17	29	0.000000e+00
17	30	2.224819e-84
17	31	1.967479e-82
17	32	8.790997e-82
17	33	1.298333e-81
17	34	1.848173e-81
17	35	2.165132e-81
17	36	2.432707e-81
17	37	1.453659e-81
17	38	2.444654e-82
17	39	8.853394e-84
17	40	0.000000e+00
17	41	0.000000e+00
17	42	0.000000e+00
17	43	0.000000e+00
17	44	2.192967e-84
17	45	1.942724e-82
17	46	8.907361e-82
17	47	1.291882e-81
17	48	1.826209e-81
17	49	2.108905e-81
17	50	2.443870e-81
17	51	1.424033e-81
17	52	2.416866e-82
17	53	8.688145e-84
17	54	0.000000e+00
17	55	0.000000e+00
17	56	0.000000e+00
17	57	0.000000e+00
17	58	2.225425e-84
17	59	1.950519e-82
17	60	8.643137e-82
17	61	1.280552e-81
17	62	1.827204e-81
17	63	2.149259e-81
17	64	2.392707e-81
17	65	1.440821e-81
17	66	2.420540e-82
17	67	8.810304e-84
17	68	0.000000e+00
17	69	0.000000e+00
17	70	0.000000e+00
17	71	0.000000e+00
17	72	0.000000e+00
17	73	2.184084e-82
17	74	6.139966e-83
17	75	1.181971e-81
17	76	1.879071e-81
17	77	3.109671e-81
17	78	3.698982e-81
17	79	2.720692e-81
17	80	3.218090e-82
17	81	1.025647e-83
17	82	0.000000e+00
17	83	0.000000e+00
17	84	0.000000e+00
17	85	0.000000e+00
17	86	5.809101e-85
17	87	1.921670e-82
17	88	1.090398e-81
17	89	5.592608e-83
17	90	2.747488e-81
17	91	3.404079e-81
17	92	4.305348e-81
17	93	3.387808e-81
17	94	2.583224e-82
17	95	1.498673e-83
17	96	0.000000e+00
17	97	0.000000e+00
17	98	0.000000e+00
17	99	0.000000e+00
17	100	3.813920e-84
17	101	3.338904e-82
17	102	7.667274e-82
17	103	1.797136e-81
17	104	2.767490e-81
17	105	2.284471e-81
17	106	1.741404e-81
17	107	1.640811e-81
17	108	1.825644e-82
17	109	8.549834e-84
17	110	0.000000e+00
17	111	0.000000e+00
17	112	0.000000e+00
17	113	0.000000e+00
17	114	2.323310e-85
17	115	1.493515e-82
17	116	7.688240e-82
17	117	9.072103e-82
17	118	1.574482e-81
17	119	2.230885e-81
17	120	2.046770e-81
17	121	1.116457e-81
17	122	1.361352e-82
17	123	4.533498e-84
17	124	0.000000e+00
17	125	0.000000e+00
17	126	0.000000e+00
17	127	0.000000e+00
18	0	0.000000e+00
18	1	0.000000e+00
18	2	8.158399e-84
18	3	8.489605e-82
18	4	4.262951e-81
18	5	6.480791e-81
18	6	9.628815e-81
18	7	1.209998e-80
18	8	1.397201e-80
18	9	8.232998e-81
18	10	1.321300e-81
18	11	4.796776e-83
18	12	0.000000e+00
18	13	0.000000e+00
18	14	0.000000e+00
18	15	0.000000e+00
18	16	9.512317e-84
18	17	8.418671e-82
18	18	4.363182e-81
18	19	6.476483e-81
18	20	9.666310e-81
18	21	1.230953e-80
18	22	1.384039e-80
18	23	8.328398e-81
18	24	1.327740e-81
18	25	4.854602e-83
18	26	0.000000e+00
18	27	0.000000e+00
18	28	0.000000e+00
18	29	0.000000e+00
18	30	9.274698e-84
18	31	8.322983e-82
18	32	4.366263e-81
18	33	6.587484e-81
18	34	9.732466e-81
18	35	1.219796e-80
18	36	1.426604e-80
18	37	8.292713e-81
18	38	1.321217e-81
18	39	4.745240e-83
18	40	0.000000e+00
18	41	0.000000e+00
18	42	0.000000e+00
18	43	0.000000e+00
18	44	9.027065e-84
18	45	8.167085e-82
18	46	4.430983e-81
18	47	6.532205e-81
18	48	9.590155e-81
18	49	1.186653e-80
18	50	1.427351e-80
18	51	8.101746e-81
18	52	1.300556e-81
18	53	4.620093e-83
18	54	0.000000e+00
18	55	0.000000e+00
18	56	0.000000e+00
18	57	0.000000e+00
18	58	9.318112e-84
18	59	8.270511e-82
18	60	4.289911e-81
18	61	6.499274e-81
18	62	9.627936e-81
18	63	1.211355e-80
18	64	1.404566e-80
18	65	8.225613e-81
18	66	1.311025e-81
18	67	4.725587e-83
18	68	0.000000e+00
18	69	0.000000e+00
18	70	0.000000e+00
18	71	0.000000e+00
18	72	0.000000e+00
18	73	7.143513e-82
18	74	3.317269e-82
18	75	6.283426e-81
18	76	8.832132e-81
18	77	1.578157e-80
18	78	2.110813e-80
18	79	1.570725e-80
18	80	1.841097e-81
18	81	5.334618e-83
18	82	0.000000e+00
18	83	0.000000e+00
18	84	0.000000e+00
18	85	0.000000e+00
18	86	-1.575498e-83
18	87	1.210010e-81
18	88	6.566835e-81
18	89	1.117145e-82
18	90	1.290179e-80
18	91	1.722439e-80
18	92	2.086185e-80
18	93	1.748811e-80
18	94	1.257248e-81
18	95	6.715967e-83
18	96	0.000000e+00
18	97	0.000000e+00
18	98	0.000000e+00
18	99	0.000000e+00
18	100	2.775517e-83
18	101	1.790032e-81
18	102	5.612887e-81
18	103	1.039770e-80
18	104	1.535385e-80
18	105	1.240732e-80
18	106	9.440211e-81
18	107	8.325507e-81
18	108	1.000655e-81
18	109	5.202524e-83
18	110	0.000000e+00
18	111	0.000000e+00
18	112	0.000000e+00
18	113	0.000000e+00
18	114	9.848362e-84
18	115	1.112110e-81
18	116	5.330625e-81
18	117	5.788680e-81
18	118	8.553823e-81
18	119	1.126814e-80
18	120	1.060056e-80
18	121	6.229682e-81
18	122	7.466799e-82
18	123	1.689513e-83
18	124	0.000000e+00
18	125	0.000000e+00
18	126	0.000000e+00
18	127	0.000000e+00
19	0	0.000000e+00
19	1	0.000000e+00
19	2	1.250967e-83
19	3	1.270568e-81
19	4	6.622185e-81
19	5	1.232420e-80
19	6	2.065159e-80
19	7	2.646955e-80
19	8	2.885126e-80
19	9	1.717018e-80
19	10	2.672265e-81
19	11	9.195116e-83
19	12	0.000000e+00
19	13	0.000000e+00
19	14	0.000000e+00
19	15	0.000000e+00
19	16	1.519147e-83
19	17	1.273414e-81
19	18	6.476483e-81
19	19	1.269512e-80
19	20	2.070079e-80
19	21	2.686479e-80
19	22	2.866849e-80
19	23	1.739008e-80
19	24	2.674157e-81
19	25	9.377864e-83
19	26	0.000000e+00
19	27	0.000000e+00
19	28	0.000000e+00
19	29	0.000000e+00
19	30	1.371582e-83
19	31	1.238041e-81
19	32	6.767856e-81
19	33	1.251823e-80
19	34	2.085963e-80
19	35	2.670308e-80
19	36	2.945082e-80
19	37	1.731282e-80
19	38	2.679235e-81
19	39	9.134520e-83
19	40	0.000000e+00
19	41	0.000000e+00
19	42	0.000000e+00
19	43	0.000000e+00
19	44	1.270374e-83
19	45	1.202606e-81
19	46	6.868463e-81
19	47	1.240369e-80
19	48	2.057647e-80
19	49	2.605033e-80
19	50	2.937078e-80
19	51	1.690026e-80
19	52	2.647779e-81
19	53	8.864736e-83
19	54	0.000000e+00
19	55	0.000000e+00
19	56	0.000000e+00
19	57	0.000000e+00
19	58	1.398311e-83
19	59	1.234797e-81
19	60	6.656276e-81
19	61	1.235028e-80
19	62	2.063155e-80
19	63	2.650241e-80
19	64	2.901948e-80
19	65	1.717470e-80
19	66	2.652346e-81
19	67	9.090009e-83
19	68	0.000000e+00
19	69	0.000000e+00
19	70	0.000000e+00
19	71	0.000000e+00
19	72	0.000000e+00
19	73	6.894285e-82
19	74	4.775481e-82
19	75	1.173983e-80
19	76	1.811802e-80
19	77	3.128707e-80
19	78	4.124677e-80
19	79	3.287178e-80
19	80	3.581802e-81
19	81	9.669386e-83
19	82	0.000000e+00
19	83	0.000000e+00
19	84	0.000000e+00
19	85	0.000000e+00
19	86	-4.879810e-83
19	87	1.570252e-81
19	88	9.584824e-81
19	89	-2.119821e-81
19	90	2.385244e-80
19	91	2.869319e-80
19	92	3.646554e-80
19	93	3.835710e-80
19	94	2.584979e-81
19	95	1.660890e-82
19	96	0.000000e+00
19	97	0.000000e+00
19	98	0.000000e+00
19	99	0.000000e+00
19	100	9.286592e-83
19	101	4.101174e-81
19	102	1.355282e-80
19	103	2.551106e-80
19	104	3.364221e-80
19	105	2.596550e-80
19	106	1.947615e-80
19	107	1.834850e-80
19	108	2.137403e-81
19	109	1.257488e-82
19	110	0.000000e+00
19	111	0.000000e+00
19	112	0.000000e+00
19	113	0.000000e+00
19	114	7.662277e-85
19	115	2.678829e-81
19	116	1.305729e-80
19	117	1.653774e-80
19	118	2.177093e-80
19	119	2.382689e-80
19	120	2.157523e-80
19	121	1.417767e-80
19	122	1.875821e-81
19	123	4.179381e-83
19	124	0.000000e+00
19	125	0.000000e+00
19	126	0.000000e+00
19	127	0.000000e+00
20	0	0.000000e+00
20	1	0.000000e+00
20	2	1.816805e-83
20	3	1.817555e-81
20	4	9.883276e-81
20	5	2.069819e-80
20	6	3.782241e-80
20	7	4.972672e-80
20	8	5.251141e-80
20	9	3.048845e-80
20	10	4.689672e-81
20	11	1.581320e-82
20	12	0.000000e+00
20	13	0.000000e+00
20	14	0.000000e+00
20	15	0.000000e+00
20	16	2.178992e-83
20	17	1.828193e-81
20	18	9.666310e-81
20	19	2.070079e-80
20	20	3.835728e-80
20	21	5.040251e-80
20	22	5.216311e-80
20	23	3.085356e-80
20	24	4.690008e-81
20	25	1.624569e-82
20	26	0.000000e+00
20	27	0.000000e+00
20	28	0.000000e+00
20	29	0.000000e+00
20	30	1.931468e-83
20	31	1.762545e-81
20	32	1.011413e-80
20	33	2.102449e-80
20	34	3.817205e-80
20	35	5.016674e-80
20	36	5.363960e-80
20	37	3.076285e-80
20	38	4.701891e-81
20	39	1.568882e-82
20	40	0.000000e+00
20	41	0.000000e+00
20	42	0.000000e+00
20	43	0.000000e+00
20	44	1.774447e-83
20	45	1.703908e-81
20	46	1.027664e-80
20	47	2.080024e-80
20	48	3.766873e-80
20	49	4.901408e-80
20	50	5.352608e-80
20	51	3.006434e-80
20	52	4.650019e-81
20	53	1.511855e-82
20	54	0.000000e+00
20	55	0.000000e+00
20	56	0.000000e+00
20	57	0.000000e+00
20	58	1.976876e-83
20	59	1.762181e-81
20	60	9.950269e-81
20	61	2.074258e-80
20	62	3.775370e-80
20	63	4.977836e-80
20	64	5.285063e-80
20	65	3.051067e-80
20	66	4.652151e-81
20	67	1.562841e-82
20	68	0.000000e+00
20	69	0.000000e+00
20	70	0.000000e+00
20	71	0.000000e+00
20	72	0.000000e+00
20	73	4.048680e-84
20	74	5.411156e-82
20	75	1.874195e-80
20	76	3.077618e-80
20	77	5.274729e-80
20	78	6.953438e-80
20	79	5.727547e-80
20	80	5.891206e-81
20	81	1.426044e-82
20	82	0.000000e+00
20	83	0.000000e+00
20	84	0.000000e+00
20	85	0.000000e+00
20	86	-1.068205e-82
20	87	2.199919e-81
20	88	1.481498e-80
20	89	-8.945111e-81
20	90	3.981421e-80
20	91	4.574949e-80
20	92	5.642901e-80
20	93	6.751817e-80
20	94	4.332889e-81
20	95	3.012231e-82
20	96	0.000000e+00
20	97	0.000000e+00
20	98	0.000000e+00
20	99	0.000000e+00
20	100	1.890964e-82
20	101	6.710780e-81
20	102	2.264114e-80
20	103	4.609541e-80
20	104	6.106624e-80
20	105	4.540644e-80
20	106	3.352902e-80
20	107	3.207646e-80
20	108	3.623638e-81
20	109	2.229141e-82
20	110	0.000000e+00
20	111	0.000000e+00
20	112	0.000000e+00
20	113	0.000000e+00
20	114	-1.218949e-83
20	115	3.908514e-81
20	116	2.282504e-80
20	117	3.089642e-80
20	118	4.198124e-80
20	119	4.319543e-80
20	120	3.553042e-80
20	121	2.482488e-80
20	122	3.454038e-81
20	123	5.785552e-83
20	124	0.000000e+00
20	125	0.000000e+00
20	126	0.000000e+00
20	127	0.000000e+00
21	0	0.000000e+00
21	1	0.000000e+00
21	2	2.133194e-83
21	3	2.157044e-81
21	4	1.262627e-80
21	5	2.675577e-80
21	6	5.032795e-80
21	7	7.103783e-80
21	8	7.903843e-80
21	9	4.443058e-80
21	10	6.730806e-81
21	11	2.070105e-82
21	12	0.000000e+00
21	13	0.000000e+00
21	14	0.000000e+00
21	15	0.000000e+00
21	16	2.590243e-83
21	17	2.180416e-81
21	18	1.230953e-80
21	19	2.686479e-80
21	20	5.040251e-80
21	21	7.258182e-80
21	22	7.849171e-80
21	23	4.491302e-80
21	24	6.730231e-81
21	25	2.097713e-82
21	26	0.000000e+00
21	27	0.000000e+00
21	28	0.000000e+00
21	29	0.000000e+00
21	30	2.254166e-83
21	31	2.083663e-81
21	32	1.298081e-80
21	33	2.716894e-80
21	34	5.080064e-80
21	35	7.163887e-80
21	36	8.074287e-80
21	37	4.487734e-80
21	38	6.748271e-81
21	39	2.065328e-82
21	40	0.000000e+00
21	41	0.000000e+00
21	42	0.000000e+00
21	43	0.000000e+00
21	44	2.056232e-83
21	45	2.006331e-81
21	46	1.324292e-80
21	47	2.676060e-80
21	48	5.013762e-80
21	49	7.006474e-80
21	50	8.060962e-80
21	51	4.391277e-80
21	52	6.671446e-81
21	53	2.022290e-82
21	54	0.000000e+00
21	55	0.000000e+00
21	56	0.000000e+00
21	57	0.000000e+00
21	58	2.321417e-83
21	59	2.088564e-81
21	60	1.275269e-80
21	61	2.682484e-80
21	62	5.023441e-80
21	63	7.107250e-80
21	64	7.955025e-80
21	65	4.448821e-80
21	66	6.677038e-81
21	67	2.050398e-82
21	68	0.000000e+00
21	69	0.000000e+00
21	70	0.000000e+00
21	71	0.000000e+00
21	72	0.000000e+00
21	73	-1.237947e-81
21	74	4.150503e-82
21	75	2.048668e-80
21	76	3.644865e-80
21	77	6.763157e-80
21	78	1.008029e-79
21	79	7.985697e-80
21	80	9.174681e-81
21	81	1.662740e-82
21	82	0.000000e+00
21	83	0.000000e+00
21	84	0.000000e+00
21	85	0.000000e+00
21	86	-1.800879e-82
21	87	3.935706e-81
21	88	2.114870e-80
21	89	-1.157772e-80
21	90	4.855684e-80
21	91	6.484713e-80
21	92	8.218233e-80
21	93	9.237957e-80
21	94	5.681867e-81
21	95	4.356689e-82
21	96	0.000000e+00
21	97	0.000000e+00
21	98	0.000000e+00
21	99	0.000000e+00
21	100	2.724969e-82
21	101	8.814227e-81
21	102	2.855613e-80
21	103	5.983745e-80
21	104	8.018072e-80
21	105	6.230788e-80
21	106	4.662664e-80
21	107	4.423294e-80
21	108	5.245614e-81
21	109	2.942491e-82
21	110	0.000000e+00
21	111	0.000000e+00
21	112	0.000000e+00
21	113	0.000000e+00
21	114	-3.468706e-83
21	115	5.069235e-81
21	116	2.970106e-80
21	117	4.045344e-80
21	118	5.492777e-80
21	119	6.400816e-80
21	120	4.484077e-80
21	121	3.398220e-80
21	122	4.498277e-81
21	123	7.185750e-83
21	124	0.000000e+00
21	125	0.000000e+00
21	126	0.000000e+00
21	127	0.000000e+00
22	0	0.000000e+00
22	1	0.000000e+00
22	2	2.245936e-83
22	3	2.322255e-81
22	4	1.416958e-80
22	5	2.862863e-80
22	6	5.231436e-80
22	7	7.781043e-80
22	8	1.120325e-79
22	9	7.214470e-80
22	10	9.364346e-81
22	11	2.433237e-82
22	12	0.000000e+00
22	13	0.000000e+00
22	14	0.000000e+00
22	15	0.000000e+00
22	16	2.867422e-83
22	17	2.347358e-81
22	18	1.384039e-80
22	19	2.866849e-80
22	20	5.216311e-80
22	21	7.849171e-80
22	22	1.132014e-79
22	23	7.257463e-80
22	24	9.378651e-81
22	25	2.385453e-82
22	26	0.000000e+00
22	27	0.000000e+00
22	28	0.000000e+00
22	29	0.000000e+00
22	30	2.549167e-83
22	31	2.261563e-81
22	32	1.459006e-80
22	33	2.907660e-80
22	34	5.302380e-80
22	35	7.864417e-80
22	36	1.141715e-79
22	37	7.298935e-80
22	38	9.381621e-81
22	39	2.482472e-82
22	40	0.000000e+00
22	41	0.000000e+00
22	42	0.000000e+00
22	43	0.000000e+00
22	44	2.365463e-83
22	45	2.185592e-81
22	46	1.484451e-80
22	47	2.874020e-80
22	48	5.259689e-80
22	49	7.720612e-80
22	50	1.134010e-79
22	51	7.181640e-80
22	52	9.244836e-81
22	53	2.533009e-82
22	54	0.000000e+00
22	55	0.000000e+00
22	56	0.000000e+00
22	57	0.000000e+00
22	58	2.616411e-83
22	59	2.261049e-81
22	60	1.432394e-80
22	61	2.870403e-80
22	62	5.234366e-80
22	63	7.792769e-80
22	64	1.126314e-79
22	65	7.226551e-80
22	66	9.285837e-81
22	67	2.439274e-82
22	68	0.000000e+00
22	69	0.000000e+00
22	70	0.000000e+00
22	71	0.000000e+00
22	72	0.000000e+00
22	73	-1.963842e-81
22	74	9.777570e-83
22	75	1.725961e-80
22	76	3.524304e-80
22	77	7.809897e-80
22	78	1.582975e-79
22	79	1.241522e-79
22	80	1.676306e-80
22	81	2.257417e-82
22	82	0.000000e+00
22	83	0.000000e+00
22	84	0.000000e+00
22	85	0.000000e+00
22	86	-1.250057e-82
22	87	4.651786e-81
22	88	2.372283e-80
22	89	9.485437e-81
22	90	5.868053e-80
22	91	8.947297e-80
22	92	1.519561e-79
22	93	1.295651e-79
22	94	6.473409e-81
22	95	6.356197e-82
22	96	0.000000e+00
22	97	0.000000e+00
22	98	0.000000e+00
22	99	0.000000e+00
22	100	2.860892e-82
22	101	1.207471e-80
22	102	4.030205e-80
22	103	7.108390e-80
22	104	8.967201e-80
22	105	8.269506e-80
22	106	7.939450e-80
22	107	7.638698e-80
22	108	1.004718e-80
22	109	4.530688e-82
22	110	0.000000e+00
22	111	0.000000e+00
22	112	0.000000e+00
22	113	0.000000e+00
22	114	-1.068780e-83
22	115	9.721830e-81
22	116	3.729206e-80
22	117	5.031034e-80
22	118	6.095658e-80
22	119	8.755415e-80
22	120	7.103179e-80
22	121	5.346548e-80
22	122	6.970755e-81
22	123	2.614816e-82
22	124	0.000000e+00
22	125	0.000000e+00
22	126	0.000000e+00
22	127	0.000000e+00
23	0	0.000000e+00
23	1	0.000000e+00
23	2	1.448897e-83
23	3	1.432445e-81
23	4	8.449582e-81
23	5	1.745092e-80
23	6	3.101670e-80
23	7	4.461609e-80
23	8	7.252119e-80
23	9	5.296047e-80
23	10	6.371988e-81
23	11	1.611442e-82
23	12	0.000000e+00
23	13	0.000000e+00
23	14	0.000000e+00
23	15	0.000000e+00
23	16	1.959667e-83
23	17	1.453888e-81
23	18	8.328398e-81
23	19	1.739008e-80
23	20	3.085356e-80
23	21	4.491302e-80
23	22	7.257463e-80
23	23	5.438536e-80
23	24	6.395341e-81
23	25	1.584076e-82
23	26	0.000000e+00
23	27	0.000000e+00
23	28	0.000000e+00
23	29	0.000000e+00
23	30	1.715727e-83
23	31	1.400771e-81
23	32	8.657974e-81
23	33	1.773111e-80
23	34	3.150905e-80
23	35	4.522592e-80
23	36	7.375969e-80
23	37	5.350843e-80
23	38	6.375103e-81
23	39	1.657343e-82
23	40	0.000000e+00
23	41	0.000000e+00
23	42	0.000000e+00
23	43	0.000000e+00
23	44	1.566702e-83
23	45	1.348776e-81
23	46	8.722311e-81
23	47	1.762573e-80
23	48	3.134095e-80
23	49	4.451750e-80
23	50	7.297689e-80
23	51	5.259808e-80
23	52	6.263500e-81
23	53	1.695482e-82
23	54	0.000000e+00
23	55	0.000000e+00
23	56	0.000000e+00
23	57	0.000000e+00
23	58	1.761582e-83
23	59	1.399113e-81
23	60	8.517115e-81
23	61	1.749011e-80
23	62	3.108135e-80
23	63	4.476519e-80
23	64	7.283845e-80
23	65	5.300091e-80
23	66	6.313171e-81
23	67	1.625888e-82
23	68	0.000000e+00
23	69	0.000000e+00
23	70	0.000000e+00
23	71	0.000000e+00
23	72	0.000000e+00
23	73	-6.793781e-82
23	74	8.718803e-83
23	75	1.213052e-80
23	76	2.178530e-80
23	77	5.069813e-80
23	78	1.123570e-79
23	79	9.291770e-80
23	80	1.209041e-80
23	81	1.812466e-82
23	82	0.000000e+00
23	83	0.000000e+00
23	84	0.000000e+00
23	85	0.000000e+00
23	86	-3.549367e-83
23	87	2.197627e-81
23	88	1.443662e-80
23	89	1.464077e-80
23	90	4.250066e-80
23	91	5.616381e-80
23	92	1.088807e-79
23	93	8.999080e-80
23	94	4.209504e-81
23	95	4.422792e-82
23	96	0.000000e+00
23	97	0.000000e+00
23	98	0.000000e+00
23	99	0.000000e+00
23	100	1.547872e-82
23	101	8.437021e-81
23	102	3.001671e-80
23	103	4.875481e-80
23	104	5.634857e-80
23	105	5.551026e-80
23	106	6.198996e-80
23	107	6.113935e-80
23	108	7.958954e-81
23	109	3.338397e-82
23	110	0.000000e+00
23	111	0.000000e+00
23	112	0.000000e+00
23	113	0.000000e+00
23	114	1.620168e-83
23	115	7.918658e-81
23	116	2.534956e-80
23	117	3.476410e-80
23	118	3.988767e-80
23	119	5.559879e-80
23	120	5.716968e-80
23	121	4.134832e-80
23	122	5.538687e-81
23	123	2.454641e-82
23	124	0.000000e+00
23	125	0.000000e+00
23	126	0.000000e+00
23	127	0.000000e+00
24	0	0.000000e+00
24	1	0.000000e+00
24	2	2.458093e-84
24	3	2.404019e-82
24	4	1.349882e-81
24	5	2.667869e-81
24	6	4.704332e-81
24	7	6.681618e-81
24	8	9.372124e-81
24	9	6.332746e-81
24	10	9.031653e-82
24	11	2.395422e-83
24	12	0.000000e+00
24	13	0.000000e+00
24	14	0.000000e+00
24	15	0.000000e+00
24	16	3.149092e-84
24	17	2.435179e-82
24	18	1.327740e-81
24	19	2.674157e-81
24	20	4.690008e-81
24	21	6.730231e-81
24	22	9.378651e-81
24	23	6.395341e-81
24	24	1.021314e-81
24	25	2.372275e-83
24	26	0.000000e+00
24	27	0.000000e+00
24	28	0.000000e+00
24	29	0.000000e+00
24	30	2.873223e-84
24	31	2.344987e-82
24	32	1.385486e-81
24	33	2.705496e-81
24	34	4.768524e-81
24	35	6.763401e-81
24	36	9.532777e-81
24	37	6.388832e-81
24	38	9.030025e-82
24	39	2.438099e-83
24	40	0.000000e+00
24	41	0.000000e+00
24	42	0.000000e+00
24	43	0.000000e+00
24	44	2.698453e-84
24	45	2.260892e-82
24	46	1.399993e-81
24	47	2.672117e-81
24	48	4.731315e-81
24	49	6.652195e-81
24	50	9.433838e-81
24	51	6.255017e-81
24	52	8.850293e-82
24	53	2.465549e-83
24	54	0.000000e+00
24	55	0.000000e+00
24	56	0.000000e+00
24	57	0.000000e+00
24	58	2.928546e-84
24	59	2.342698e-82
24	60	1.362254e-81
24	61	2.672192e-81
24	62	4.707604e-81
24	63	6.697152e-81
24	64	9.413225e-81
24	65	6.333893e-81
24	66	8.950934e-82
24	67	2.400255e-83
24	68	0.000000e+00
24	69	0.000000e+00
24	70	0.000000e+00
24	71	0.000000e+00
24	72	0.000000e+00
24	73	-6.995048e-83
24	74	3.231256e-83
24	75	1.846387e-81
24	76	3.301117e-81
24	77	7.525876e-81
24	78	1.414348e-80
24	79	1.122384e-80
24	80	1.664097e-81
24	81	2.586172e-83
24	82	0.000000e+00
24	83	0.000000e+00
24	84	0.000000e+00
24	85	0.000000e+00
24	86	-1.162841e-83
24	87	3.849258e-82
24	88	2.198977e-81
24	89	1.067189e-81
24	90	6.025235e-81
24	91	7.859672e-81
24	92	1.221902e-80
24	93	1.227270e-80
24	94	7.359986e-82
24	95	6.479971e-83
24	96	0.000000e+00
24	97	0.000000e+00
24	98	0.000000e+00
24	99	0.000000e+00
24	100	2.236173e-83
24	101	1.184233e-81
24	102	4.136751e-81
24	103	7.291589e-81
24	104	8.511367e-81
24	105	7.759313e-81
24	106	7.316664e-81
24	107	7.178963e-81
24	108	9.588539e-82
24	109	4.528302e-83
24	110	0.000000e+00
24	111	0.000000e+00
24	112	0.000000e+00
24	113	0.000000e+00
24	114	4.680657e-84
24	115	1.100845e-81
24	116	3.835041e-81
24	117	5.099227e-81
24	118	5.929240e-81
24	119	7.458393e-81
24	120	6.949751e-81
24	121	5.329268e-81
24	122	7.539145e-82
24	123	3.465393e-83
24	124	0.000000e+00
24	125	0.000000e+00
24	126	0.000000e+00
24	127	0.000000e+00
25	0	0.000000e+00
25	1	0.000000e+00
25	2	1.009582e-85
25	3	8.999371e-84
25	4	4.927294e-83
25	5	9.448315e-83
25	6	1.620663e-82
25	7	2.070428e-82
25	8	2.392417e-82
25	9	1.568282e-82
25	10	2.366972e-83
25	11	8.989333e-85
25	12	0.000000e+00
25	13	0.000000e+00
25	14	0.000000e+00
25	15	0.000000e+00
25	16	1.196435e-85
25	17	8.990189e-84
25	18	4.854602e-83
25	19	9.377864e-83
25	20	1.624569e-82
25	21	2.097713e-82
25	22	2.385453e-82
25	23	1.584076e-82
25	24	2.372275e-83
25	25	1.323659e-84
25	26	0.000000e+00
25	27	0.000000e+00
25	28	0.000000e+00
25	29	0.000000e+00
25	30	1.136824e-85
25	31	8.790517e-84
25	32	5.039023e-83
25	33	9.626615e-83
25	34	1.636455e-82
25	35	2.093195e-82
25	36	2.436336e-82
25	37	1.581520e-82
25	38	2.363652e-83
25	39	8.920424e-85
25	40	0.000000e+00
25	41	0.000000e+00
25	42	0.000000e+00
25	43	0.000000e+00
25	44	1.088708e-85
25	45	8.552524e-84
25	46	5.080056e-83
25	47	9.606821e-83
25	48	1.613684e-82
25	49	2.046778e-82
25	50	2.420204e-82
25	51	1.548510e-82
25	52	2.329900e-83
25	53	8.449517e-85
25	54	0.000000e+00
25	55	0.000000e+00
25	56	0.000000e+00
25	57	0.000000e+00
25	58	1.144403e-85
25	59	8.755240e-84
25	60	4.959998e-83
25	61	9.479277e-83
25	62	1.618494e-82
25	63	2.075775e-82
25	64	2.403798e-82
25	65	1.568004e-82
25	66	2.342599e-83
25	67	8.910394e-85
25	68	0.000000e+00
25	69	0.000000e+00
25	70	0.000000e+00
25	71	0.000000e+00
25	72	0.000000e+00
25	73	6.615386e-84
25	74	5.113624e-84
25	75	1.132570e-82
25	76	1.597237e-82
25	77	2.760272e-82
25	78	3.624226e-82
25	79	3.023376e-82
25	80	3.302971e-83
25	81	9.548288e-85
25	82	0.000000e+00
25	83	0.000000e+00
25	84	0.000000e+00
25	85	0.000000e+00
25	86	-3.473035e-85
25	87	1.380192e-83
25	88	1.027022e-82
25	89	5.088860e-84
25	90	2.172085e-82
25	91	2.414109e-82
25	92	2.878382e-82
25	93	3.466657e-82
25	94	2.612548e-83
25	95	1.524669e-84
25	96	0.000000e+00
25	97	0.000000e+00
25	98	0.000000e+00
25	99	0.000000e+00
25	100	5.122437e-85
25	101	2.389612e-83
25	102	1.128996e-82
25	103	2.094571e-82
25	104	2.808646e-82
25	105	2.336780e-82
25	106	2.059024e-82
25	107	1.860671e-82
25	108	2.401526e-83
25	109	1.143746e-84
25	110	0.000000e+00
25	111	0.000000e+00
25	112	0.000000e+00
25	113	0.000000e+00
25	114	2.558340e-85
25	115	1.851307e-83
25	116	1.086583e-82
25	117	1.377446e-82
25	118	2.058748e-82
25	119	2.076529e-82
25	120	2.192042e-82
25	121	1.461279e-82
25	122	1.952610e-83
25	123	5.407751e-85
25	124	0.000000e+00
25	125	0.000000e+00
25	126	0.000000e+00
25	127	0.000000e+00
26	0	0.000000e+00
26	1	0.000000e+00
26	2	0.000000e+00
26	3	0.000000e+00
26	4	0.000000e+00
26	5	0.000000e+00
26	6	0.000000e+00
26	7	0.000000e+00
26	8	0.000000e+00
26	9	0.000000e+00
26	10	0.000000e+00
26	11	0.000000e+00
26	12	0.000000e+00
26	13	0.000000e+00
26	14	0.000000e+00
26	15	0.000000e+00
26	16	0.000000e+00
26	17	0.000000e+00
26	18	0.000000e+00
26	19	0.000000e+00
26	20	0.000000e+00
26	21	0.000000e+00
26	22	0.000000e+00
26	23	0.000000e+00
26	24	0.000000e+00
26	25	0.000000e+00
26	26	0.000000e+00
26	27	0.000000e+00
26	28	0.000000e+00
26	29	0.000000e+00
26	30	0.000000e+00
26	31	0.000000e+00
26	32	0.000000e+00
26	33	0.000000e+00
26	34	0.000000e+00
26	35	0.000000e+00
26	36	0.000000e+00
26	37	0.000000e+00
26	38	0.000000e+00
26	39	0.000000e+00
26	40	0.000000e+00
26	41	0.000000e+00
26	42	0.000000e+00
26	43	0.000000e+00
26	44	0.000000e+00
26	45	0.000000e+00
26	46	0.000000e+00
26	47	0.000000e+00
26	48	0.000000e+00
26	49	0.000000e+00
26	50	0.000000e+00
26	51	0.000000e+00
26	52	0.000000e+00
26	53	0.000000e+00
26	54	0.000000e+00
26	55	0.000000e+00
26	56	0.000000e+00
26	57	0.000000e+00
26	58	0.000000e+00
26	59	0.000000e+00
26	60	0.000000e+00
26	61	0.000000e+00
26	62	0.000000e+00
26	63	0.000000e+00
26	64	0.000000e+00
26	65	0.000000e+00
26	66	0.000000e+00
26	67	0.000000e+00
26	68	0.000000e+00
26	69	0.000000e+00
26	70	0.000000e+00
26	71	0.000000e+00
26	72	0.000000e+00
26	73	0.000000e+00
26	74	0.000000e+00
26	75	0.000000e+00
26	76	0.000000e+00
26	77	0.000000e+00
26	78	0.000000e+00
26	79	0.000000e+00
26	80	0.000000e+00
26	81	0.000000e+00
26	82	0.000000e+00
26	83	0.000000e+00
26	84	0.000000e+00
26	85	0.000000e+00
26	86	0.000000e+00
26	87	0.000000e+00
26	88	0.000000e+00
26	89	0.000000e+00
26	90	0.000000e+00
26	91	0.000000e+00
26	92	0.000000e+00
26	93	0.000000e+00
26	94	0.000000e+00
26	95	0.000000e+00
26	96	0.000000e+00
26	97	0.000000e+00
26	98	0.000000e+00
26	99	0.000000e+00
26	100	0.000000e+00
26	101	0.000000e+00
26	102	0.000000e+00
26	103	0.000000e+00
26	104	0.000000e+00
26	105	0.000000e+00
26	106	0.000000e+00
26	107	0.000000e+00
26	108	0.000000e+00
26	109	0.000000e+00
26	110	0.000000e+00
26	111	0.000000e+00
26	112	0.000000e+00
26	113	0.000000e+00
26	114	0.000000e+00
26	115	0.000000e+00
26	116	0.000000e+00
26	117	0.000000e+00
26	118	0.000000e+00
26	119	0.000000e+00
26	120	0.000000e+00
26	121	0.000000e+00
26	122	0.000000e+00
26	123	0.000000e+00
26	124	0.000000e+00
26	125	0.000000e+00
26	126	0.000000e+00
26	127	0.000000e+00
27	0	0.000000e+00
27	1	0.000000e+00
27	2	0.000000e+00
27	3	0.000000e+00
27	4	0.000000e+00
27	5	0.000000e+00
27	6	0.000000e+00
27	7	0.000000e+00
27	8	0.000000e+00
27	9	0.000000e+00
27	10	0.000000e+00
27	11	0.000000e+00
27	12	0.000000e+00
27	13	0.000000e+00
27	14	0.000000e+00
27	15	0.000000e+00
27	16	0.000000e+00
27	17	0.000000e+00
27	18	0.000000e+00
27	19	0.000000e+00
27	20	0.000000e+00
27	21	0.000000e+00
27	22	0.000000e+00
27	23	0.000000e+00
27	24	0.000000e+00
27	25	0.000000e+00
27	26	0.000000e+00
27	27	0.000000e+00
27	28	0.000000e+00
27	29	0.000000e+00
27	30	0.000000e+00
27	31	0.000000e+00
27	32	0.000000e+00
27	33	0.000000e+00
27	34	0.000000e+00
27	35	0.000000e+00
27	36	0.000000e+00
27	37	0.000000e+00
27	38	0.000000e+00
27	39	0.000000e+00
27	40	0.000000e+00
27	41	0.000000e+00
27	42	0.000000e+00
27	43	0.000000e+00
27	44	0.000000e+00
27	45	0.000000e+00
27	46	0.000000e+00
27	47	0.000000e+00
27	48	0.000000e+00
27	49	0.000000e+00
27	50	0.000000e+00
27	51	0.000000e+00
27	52	0.000000e+00
27	53	0.000000e+00
27	54	0.000000e+00
27	55	0.000000e+00
27	56	0.000000e+00
27	57	0.000000e+00
27	58	0.000000e+00
27	59	0.000000e+00
27	60	0.000000e+00
27	61	0.000000e+00
27	62	0.000000e+00
27	63	0.000000e+00
27	64	0.000000e+00
27	65	0.000000e+00
27	66	0.000000e+00
27	67	0.000000e+00
27	68	0.000000e+00
27	69	0.000000e+00
27	70	0.000000e+00
27	71	0.000000e+00
27	72	0.000000e+00
27	73	0.000000e+00
27	74	0.000000e+00
27	75	0.000000e+00
27	76	0.000000e+00
27	77	0.000000e+00
27	78	0.000000e+00
27	79	0.000000e+00
27	80	0.000000e+00
27	81	0.000000e+00
27	82	0.000000e+00
27	83	0.000000e+00
27	84	0.000000e+00
27	85	0.000000e+00
27	86	0.000000e+00
27	87	0.000000e+00
27	88	0.000000e+00
27	89	0.000000e+00
27	90	0.000000e+00
27	91	0.000000e+00
27	92	0.000000e+00
27	93	0.000000e+00
27	94	0.000000e+00
27	95	0.000000e+00
27	96	0.000000e+00
27	97	0.000000e+00
27	98	0.000000e+00
27	99	0.000000e+00
27	100	0.000000e+00
27	101	0.000000e+00
27	102	0.000000e+00
27	103	0.000000e+00
27	104	0.000000e+00
27	105	0.000000e+00
27	106	0.000000e+00
27	107	0.000000e+00
27	108	0.000000e+00
27	109	0.000000e+00
27	110	0.000000e+00
27	111	0.000000e+00
27	112	0.000000e+00
27	113	0.000000e+00
27	114	0.000000e+00
27	115	0.000000e+00
27	116	0.000000e+00
27	117	0.000000e+00
27	118	0.000000e+00
27	119	0.000000e+00
27	120	0.000000e+00
27	121	0.000000e+00
27	122	0.000000e+00
27	123	0.000000e+00
27	124	0.000000e+00
27	125	0.000000e+00
27	126	0.000000e+00
27	127	0.000000e+00
28	0	0.000000e+00
28	1	0.000000e+00
28	2	0.000000e+00
28	3	0.000000e+00
28	4	0.000000e+00
28	5	0.000000e+00
28	6	0.000000e+00
28	7	0.000000e+00
28	8	0.000000e+00
28	9	0.000000e+00
28	10	0.000000e+00
28	11	0.000000e+00
28	12	0.000000e+00
28	13	0.000000e+00
28	14	0.000000e+00
28	15	0.000000e+00
28	16	0.000000e+00
28	17	0.000000e+00
28	18	0.000000e+00
28	19	0.000000e+00
28	20	0.000000e+00
28	21	0.000000e+00
28	22	0.000000e+00
28	23	0.000000e+00
28	24	0.000000e+00
28	25	0.000000e+00
28	26	0.000000e+00
28	27	0.000000e+00
28	28	0.000000e+00
28	29	0.000000e+00
28	30	0.000000e+00
28	31	0.000000e+00
28	32	0.000000e+00
28	33	0.000000e+00
28	34	0.000000e+00
28	35	0.000000e+00
28	36	0.000000e+00
28	37	0.000000e+00
28	38	0.000000e+00
28	39	0.000000e+00
28	40	0.000000e+00
28	41	0.000000e+00
28	42	0.000000e+00
28	43	0.000000e+00
28	44	0.000000e+00
28	45	0.000000e+00
28	46	0.000000e+00
28	47	0.000000e+00
28	48	0.000000e+00
28	49	0.000000e+00
28	50	0.000000e+00
28	51	0.000000e+00
28	52	0.000000e+00
28	53	0.000000e+00
28	54	0.000000e+00
28	55	0.000000e+00
28	56	0.000000e+00
28	57	0.000000e+00
28	58	0.000000e+00
28	59	0.000000e+00
28	60	0.000000e+00
28	61	0.000000e+00
28	62	0.000000e+00
28	63	0.000000e+00
28	64	0.000000e+00
28	65	0.000000e+00
28	66	0.000000e+00
28	67	0.000000e+00
28	68	0.000000e+00
28	69	0.000000e+00
28	70	0.000000e+00
28	71	0.000000e+00
28	72	0.000000e+00
28	73	0.000000e+00
28	74	0.000000e+00
28	75	0.000000e+00
28	76	0.000000e+00
28	77	0.000000e+00
28	78	0.000000e+00
28	79	0.000000e+00
28	80	0.000000e+00
28	81	0.000000e+00
28	82	0.000000e+00
28	83	0.000000e+00
28	84	0.000000e+00
28	85	0.000000e+00
28	86	0.000000e+00
28	87	0.000000e+00
28	88	0.000000e+00
28	89	0.000000e+00
28	90	0.000000e+00
28	91	0.000000e+00
28	92	0.000000e+00
28	93	0.000000e+00
28	94	0.000000e+00
28	95	0.000000e+00
28	96	0.000000e+00
28	97	0.000000e+00
28	98	0.000000e+00
28	99	0.000000e+00
28	100	0.000000e+00
28	101	0.000000e+00
28	102	0.000000e+00
28	103	0.000000e+00
28	104	0.000000e+00
28	105	0.000000e+00
28	106	0.000000e+00
28	107	0.000000e+00
28	108	0.000000e+00
28	109	0.000000e+00
28	110	0.000000e+00
28	111	0.000000e+00
28	112	0.000000e+00
28	113	0.000000e+00
28	114	0.000000e+00
28	115	0.000000e+00
28	116	0.000000e+00
28	117	0.000000e+00
28	118	0.000000e+00
28	119	0.000000e+00
28	120	0.000000e+00
28	121	0.000000e+00
28	122	0.000000e+00
28	123	0.000000e+00
28	124	0.000000e+00
28	125	0.000000e+00
28	126	0.000000e+00
28	127	0.000000e+00
29	0	0.000000e+00
29	1	0.000000e+00
29	2	0.000000e+00
29	3	0.000000e+00
29	4	0.000000e+00
29	5	0.000000e+00
29	6	0.000000e+00
29	7	0.000000e+00
29	8	0.000000e+00
29	9	0.000000e+00
29	10	0.000000e+00
29	11	0.000000e+00
29	12	0.000000e+00
29	13	0.000000e+00
29	14	0.000000e+00
29	15	0.000000e+00
29	16	0.000000e+00
29	17	0.000000e+00
29	18	0.000000e+00
29	19	0.000000e+00
29	20	0.000000e+00
29	21	0.000000e+00
29	22	0.000000e+00
29	23	0.000000e+00
29	24	0.000000e+00
29	25	0.000000e+00
29	26	0.000000e+00
29	27	0.000000e+00
29	28	0.000000e+00
29	29	0.000000e+00
29	30	0.000000e+00
29	31	0.000000e+00
29	32	0.000000e+00
29	33	0.000000e+00
29	34	0.000000e+00
29	35	0.000000e+00
29	36	0.000000e+00
29	37	0.000000e+00
29	38	0.000000e+00
29	39	0.000000e+00
29	40	0.000000e+00
29	41	0.000000e+00
29	42	0.000000e+00
29	43	0.000000e+00
29	44	0.000000e+00
29	45	0.000000e+00
29	46	0.000000e+00
29	47	0.000000e+00
29	48	0.000000e+00
29	49	0.000000e+00
29	50	0.000000e+00
29	51	0.000000e+00
29	52	0.000000e+00
29	53	0.000000e+00
29	54	0.000000e+00
29	55	0.000000e+00
29	56	0.000000e+00
29	57	0.000000e+00
29	58	0.000000e+00
29	59	0.000000e+00
29	60	0.000000e+00
29	61	0.000000e+00
29	62	0.000000e+00
29	63	0.000000e+00
29	64	0.000000e+00
29	65	0.000000e+00
29	66	0.000000e+00
29	67	0.000000e+00
29	68	0.000000e+00
29	69	0.000000e+00
29	70	0.000000e+00
29	71	0.000000e+00
29	72	0.000000e+00
29	73	0.000000e+00
29	74	0.000000e+00
29	75	0.000000e+00
29	76	0.000000e+00
29	77	0.000000e+00
29	78	0.000000e+00
29	79	0.000000e+00
29	80	0.000000e+00
29	81	0.000000e+00
29	82	0.000000e+00
29	83	0.000000e+00
29	84	0.000000e+00
29	85	0.000000e+00
29	86	0.000000e+00
29	87	0.000000e+00
29	88	0.000000e+00
29	89	0.000000e+00
29	90	0.000000e+00
29	91	0.000000e+00
29	92	0.000000e+00
29	93	0.000000e+00
29	94	0.000000e+00
29	95	0.000000e+00
29	96	0.000000e+00
29	97	0.000000e+00
29	98	0.000000e+00
29	99	0.000000e+00
29	100	0.000000e+00
29	101	0.000000e+00
29	102	0.000000e+00
29	103	0.000000e+00
29	104	0.000000e+00
29	105	0.000000e+00
29	106	0.000000e+00
29	107	0.000000e+00
29	108	0.000000e+00
29	109	0.000000e+00
29	110	0.000000e+00
29	111	0.000000e+00
29	112	0.000000e+00
29	113	0.000000e+00
29	114	0.000000e+00
29	115	0.000000e+00
29	116	0.000000e+00
29	117	0.000000e+00
29	118	0.000000e+00
29	119	0.000000e+00
29	120	0.000000e+00
29	121	0.000000e+00
29	122	0.000000e+00
29	123	0.000000e+00
29	124	0.000000e+00
29	125	0.000000e+00
29	126	0.000000e+00
29	127	0.000000e+00
30	0	0.000000e+00
30	1	0.000000e+00
30	2	2.872834e-86
30	3	2.305078e-84
30	4	9.494474e-84
30	5	1.398540e-83
30	6	1.936711e-83
30	7	2.214685e-83
30	8	2.553405e-83
30	9	1.687791e-83
30	10	2.846776e-84
30	11	1.140928e-85
30	12	0.000000e+00
30	13	0.000000e+00
30	14	0.000000e+00
30	15	0.000000e+00
30	16	3.528191e-86
30	17	2.224819e-84
30	18	9.274698e-84
30	19	1.371582e-83
30	20	1.931468e-83
30	21	2.254166e-83
30	22	2.549167e-83
30	23	1.715727e-83
30	24	2.873223e-84
30	25	1.136824e-85
30	26	0.000000e+00
30	27	0.000000e+00
30	28	0.000000e+00
30	29	0.000000e+00
30	30	1.231128e-84
30	31	2.275162e-84
30	32	9.716166e-84
30	33	1.426068e-83
30	34	1.965945e-83
30	35	2.239626e-83
30	36	2.607833e-83
30	37	1.698345e-83
30	38	2.853998e-84
30	39	1.141506e-85
30	40	0.000000e+00
30	41	0.000000e+00
30	42	0.000000e+00
30	43	0.000000e+00
30	44	3.552657e-86
30	45	2.286089e-84
30	46	9.862169e-84
30	47	1.441674e-83
30	48	1.950977e-83
30	49	2.178763e-83
30	50	2.588278e-83
30	51	1.649181e-83
30	52	2.794423e-84
30	53	1.135697e-85
30	54	0.000000e+00
30	55	0.000000e+00
30	56	0.000000e+00
30	57	0.000000e+00
30	58	3.544237e-86
30	59	2.246019e-84
30	60	9.544546e-84
30	61	1.401412e-83
30	62	1.941269e-83
30	63	2.221807e-83
30	64	2.571451e-83
30	65	1.686864e-83
30	66	2.830412e-84
30	67	1.131420e-85
30	68	0.000000e+00
30	69	0.000000e+00
30	70	0.000000e+00
30	71	0.000000e+00
30	72	0.000000e+00
30	73	2.792084e-84
30	74	1.019373e-84
30	75	1.539143e-83
30	76	2.616615e-83
30	77	3.856987e-83
30	78	4.959094e-83
30	79	3.509383e-83
30	80	3.932177e-84
30	81	1.195017e-85
30	82	0.000000e+00
30	83	0.000000e+00
30	84	0.000000e+00
30	85	0.000000e+00
30	86	5.047795e-86
30	87	3.940080e-84
30	88	2.042139e-83
30	89	9.337805e-84
30	90	3.666497e-83
30	91	4.656379e-83
30	92	5.351123e-83
30	93	4.841329e-83
30	94	4.459412e-84
30	95	2.780533e-85
30	96	0.000000e+00
30	97	0.000000e+00
30	98	0.000000e+00
30	99	0.000000e+00
30	100	6.573613e-86
30	101	3.488424e-84
30	102	8.375279e-84
30	103	2.579286e-83
30	104	3.599350e-83
30	105	2.942427e-83
30	106	2.432808e-83
30	107	2.303459e-83
30	108	2.933445e-84
30	109	1.448593e-85
30	110	0.000000e+00
30	111	0.000000e+00
30	112	0.000000e+00
30	113	0.000000e+00
30	114	-1.728738e-86
30	115	4.549103e-85
30	116	9.872718e-84
30	117	1.178897e-83
30	118	2.158023e-83
30	119	3.298647e-83
30	120	2.795707e-83
30	121	1.458306e-83
30	122	2.309938e-84
30	123	3.602576e-86
30	124	0.000000e+00
30	125	0.000000e+00
30	126	0.000000e+00
30	127	0.000000e+00
31	0	0.000000e+00
31	1	0.000000e+00
31	2	1.981540e-84
31	3	2.009423e-82
31	4	8.517103e-82
31	5	1.246265e-81
31	6	1.761763e-81
31	7	2.049777e-81
31	8	2.293629e-81
31	9	1.389520e-81
31	10	2.344556e-82
31	11	8.765587e-84
31	12	0.000000e+00
31	13	0.000000e+00
31	14	0.000000e+00
31	15	0.000000e+00
31	16	2.257248e-84
31	17	1.967479e-82
31	18	8.322983e-82
31	19	1.238041e-81
31	20	1.762545e-81
31	21	2.083663e-81
31	22	2.261563e-81
31	23	1.400771e-81
31	24	2.344987e-82
31	25	8.790517e-84
31	26	0.000000e+00
31	27	0.000000e+00
31	28	0.000000e+00
31	29	0.000000e+00
31	30	2.275162e-84
31	31	2.110175e-82
31	32	8.708967e-82
31	33	1.266109e-81
31	34	1.784681e-81
31	35	2.069112e-81
31	36	2.345664e-81
31	37	1.402578e-81
31	38	2.357503e-82
31	39	8.687769e-84
31	40	0.000000e+00
31	41	0.000000e+00
31	42	0.000000e+00
31	43	0.000000e+00
31	44	2.265916e-84
31	45	1.965522e-82
31	46	8.836224e-82
31	47	1.263309e-81
31	48	1.765404e-81
31	49	2.015188e-81
31	50	2.357785e-81
31	51	1.375720e-81
31	52	2.332825e-82
31	53	8.549519e-84
31	54	0.000000e+00
31	55	0.000000e+00
31	56	0.000000e+00
31	57	0.000000e+00
31	58	2.268634e-84
31	59	1.959964e-82
31	60	8.558953e-82
31	61	1.248117e-81
31	62	1.763892e-81
31	63	2.053895e-81
31	64	2.306794e-81
31	65	1.389823e-81
31	66	2.333588e-82
31	67	8.640914e-84
31	68	0.000000e+00
31	69	0.000000e+00
31	70	0.000000e+00
31	71	0.000000e+00
31	72	0.000000e+00
31	73	2.187034e-82
31	74	6.042390e-83
31	75	1.155448e-81
31	76	1.854532e-81
31	77	3.027738e-81
31	78	3.598347e-81
31	79	2.612544e-81
31	80	2.991482e-82
31	81	9.662230e-84
31	82	0.000000e+00
31	83	0.000000e+00
31	84	0.000000e+00
31	85	0.000000e+00
31	86	1.499055e-84
31	87	1.968384e-82
31	88	1.088198e-81
31	89	1.104232e-82
31	90	2.699729e-81
31	91	3.399806e-81
31	92	4.321991e-81
31	93	3.296534e-81
31	94	2.484648e-82
31	95	1.417781e-83
31	96	0.000000e+00
31	97	0.000000e+00
31	98	0.000000e+00
31	99	0.000000e+00
31	100	3.152127e-84
31	101	2.987242e-82
31	102	6.300769e-82
31	103	1.639238e-81
31	104	2.632091e-81
31	105	2.194747e-81
31	106	1.712280e-81
31	107	1.584239e-81
31	108	1.757570e-82
31	109	8.089548e-84
31	110	0.000000e+00
31	111	0.000000e+00
31	112	0.000000e+00
31	113	0.000000e+00
31	114	3.332880e-85
31	115	1.013751e-82
31	116	6.593925e-82
31	117	7.559135e-82
31	118	1.479873e-81
31	119	2.229864e-81
31	120	1.993712e-81
31	121	1.016695e-81
31	122	1.285066e-82
31	123	3.751476e-84
31	124	0.000000e+00
31	125	0.000000e+00
31	126	0.000000e+00
31	127	0.000000e+00
32	0	0.000000e+00
32	1	0.000000e+00
32	2	8.530541e-84
32	3	8.880102e-82
32	4	4.473559e-81
32	5	6.773238e-81
32	6	1.007781e-80
32	7	1.276031e-80
32	8	1.473461e-80
32	9	8.560521e-81
32	10	1.379289e-81
32	11	4.993286e-83
32	12	0.000000e+00
32	13	0.000000e+00
32	14	0.000000e+00
32	15	0.000000e+00
32	16	9.899837e-84
32	17	8.790997e-82
32	18	4.366263e-81
32	19	6.767856e-81
32	20	1.011413e-80
32	21	1.298081e-80
32	22	1.459006e-80
32	23	8.657974e-81
32	24	1.385486e-81
32	25	5.039023e-83
32	26	0.000000e+00
32	27	0.000000e+00
32	28	0.000000e+00
32	29	0.000000e+00
32	30	9.716166e-84
32	31	8.708967e-82
32	32	4.747927e-81
32	33	6.885502e-81
32	34	1.018804e-80
32	35	1.286285e-80
32	36	1.505207e-80
32	37	8.627451e-81
32	38	1.379494e-81
32	39	4.944352e-83
32	40	0.000000e+00
32	41	0.000000e+00
32	42	0.000000e+00
32	43	0.000000e+00
32	44	9.503219e-84
32	45	8.560617e-82
32	46	4.661722e-81
32	47	6.828407e-81
32	48	1.004227e-80
32	49	1.251341e-80
32	50	1.506757e-80
32	51	8.431025e-81
32	52	1.358471e-81
32	53	4.828492e-83
32	54	0.000000e+00
32	55	0.000000e+00
32	56	0.000000e+00
32	57	0.000000e+00
32	58	9.750240e-84
32	59	8.651068e-82
32	60	4.503538e-81
32	61	6.792876e-81
32	62	1.007757e-80
32	63	1.277382e-80
32	64	1.481694e-80
32	65	8.556222e-81
32	66	1.368778e-81
32	67	4.920465e-83
32	68	0.000000e+00
32	69	0.000000e+00
32	70	0.000000e+00
32	71	0.000000e+00
32	72	0.000000e+00
32	73	7.333202e-82
32	74	3.507600e-82
32	75	6.580322e-81
32	76	9.151365e-81
32	77	1.630609e-80
32	78	2.193897e-80
32	79	1.618667e-80
32	80	1.905585e-81
32	81	5.506107e-83
32	82	0.000000e+00
32	83	0.000000e+00
32	84	0.000000e+00
32	85	0.000000e+00
32	86	-1.673656e-83
32	87	1.308501e-81
32	88	6.836815e-81
32	89	2.424472e-83
32	90	1.318607e-80
32	91	1.803870e-80
32	92	2.181368e-80
32	93	1.832205e-80
32	94	1.320963e-81
32	95	7.051993e-83
32	96	0.000000e+00
32	97	0.000000e+00
32	98	0.000000e+00
32	99	0.000000e+00
32	100	2.946475e-83
32	101	1.846381e-81
32	102	5.641867e-81
32	103	1.066438e-80
32	104	1.596684e-80
32	105	1.290407e-80
32	106	9.698811e-81
32	107	8.502290e-81
32	108	1.020326e-81
32	109	5.383133e-83
32	110	0.000000e+00
32	111	0.000000e+00
32	112	0.000000e+00
32	113	0.000000e+00
32	114	1.008365e-83
32	115	1.102917e-81
32	116	5.461662e-81
32	117	5.898209e-81
32	118	8.804690e-81
32	119	1.194797e-80
32	120	1.086024e-80
32	121	6.300372e-81
32	122	7.518939e-82
32	123	1.577125e-83
32	124	0.000000e+00
32	125	0.000000e+00
32	126	0.000000e+00
32	127	0.000000e+00
33	0	0.000000e+00
33	1	0.000000e+00
33	2	1.294624e-83
33	3	1.298374e-81
33	4	6.738096e-81
33	5	1.257115e-80
33	6	2.098719e-80
33	7	2.678006e-80
33	8	2.926259e-80
33	9	1.752203e-80
33	10	2.707002e-81
33	11	9.436601e-83
33	12	0.000000e+00
33	13	0.000000e+00
33	14	0.000000e+00
33	15	0.000000e+00
33	16	1.573793e-83
33	17	1.298333e-81
33	18	6.587484e-81
33	19	1.251823e-80
33	20	2.102449e-80
33	21	2.716894e-80
33	22	2.907660e-80
33	23	1.773111e-80
33	24	2.705496e-81
33	25	9.626615e-83
33	26	0.000000e+00
33	27	0.000000e+00
33	28	0.000000e+00
33	29	0.000000e+00
33	30	1.426068e-83
33	31	1.266109e-81
33	32	6.885502e-81
33	33	1.311447e-80
33	34	2.120600e-80
33	35	2.702595e-80
33	36	2.987926e-80
33	37	1.767862e-80
33	38	2.715759e-81
33	39	9.382226e-83
33	40	0.000000e+00
33	41	0.000000e+00
33	42	0.000000e+00
33	43	0.000000e+00
33	44	1.323463e-83
33	45	1.232484e-81
33	46	6.989196e-81
33	47	1.271289e-80
33	48	2.093088e-80
33	49	2.637829e-80
33	50	2.979890e-80
33	51	1.727524e-80
33	52	2.687211e-81
33	53	9.107201e-83
33	54	0.000000e+00
33	55	0.000000e+00
33	56	0.000000e+00
33	57	0.000000e+00
33	58	1.452183e-83
33	59	1.262035e-81
33	60	6.771468e-81
33	61	1.260114e-80
33	62	2.096997e-80
33	63	2.681875e-80
33	64	2.944070e-80
33	65	1.753238e-80
33	66	2.687533e-81
33	67	9.335392e-83
33	68	0.000000e+00
33	69	0.000000e+00
33	70	0.000000e+00
33	71	0.000000e+00
33	72	0.000000e+00
33	73	6.759651e-82
33	74	4.647170e-82
33	75	1.171123e-80
33	76	1.861287e-80
33	77	3.173799e-80
33	78	4.202853e-80
33	79	3.349533e-80
33	80	3.563998e-81
33	81	9.534506e-83
33	82	0.000000e+00
33	83	0.000000e+00
33	84	0.000000e+00
33	85	0.000000e+00
33	86	-4.055158e-83
33	87	1.646797e-81
33	88	1.000496e-80
33	89	-1.894258e-81
33	90	2.431457e-80
33	91	2.911508e-80
33	92	3.741796e-80
33	93	3.898694e-80
33	94	2.627738e-81
33	95	1.661607e-82
33	96	0.000000e+00
33	97	0.000000e+00
33	98	0.000000e+00
33	99	0.000000e+00
33	100	9.037879e-83
33	101	3.983861e-81
33	102	1.351097e-80
33	103	2.555655e-80
33	104	3.392938e-80
33	105	2.637434e-80
33	106	2.021551e-80
33	107	1.898604e-80
33	108	2.229695e-81
33	109	1.277991e-82
33	110	0.000000e+00
33	111	0.000000e+00
33	112	0.000000e+00
33	113	0.000000e+00
33	114	-5.634163e-86
33	115	2.456246e-81
33	116	1.302715e-80
33	117	1.662801e-80
33	118	2.237804e-80
33	119	2.483805e-80
33	120	2.244670e-80
33	121	1.444946e-80
33	122	1.932762e-81
33	123	4.541084e-83
33	124	0.000000e+00
33	125	0.000000e+00
33	126	0.000000e+00
33	127	0.000000e+00
34	0	0.000000e+00
34	1	0.000000e+00
34	2	1.846693e-83
34	3	1.839251e-81
34	4	9.953172e-81
34	5	2.087310e-80
34	6	3.813794e-80
34	7	5.016259e-80
34	8	5.341924e-80
34	9	3.118418e-80
34	10	4.770782e-81
34	11	1.596773e-82
34	12	0.000000e+00
34	13	0.000000e+00
34	14	0.000000e+00
34	15	0.000000e+00
34	16	2.209901e-83
34	17	1.848173e-81
34	18	9.732466e-81
34	19	2.085963e-80
34	20	3.817205e-80
34	21	5.080064e-80
34	22	5.302380e-80
34	23	3.150905e-80
34	24	4.768524e-81
34	25	1.636455e-82
34	26	0.000000e+00
34	27	0.000000e+00
34	28	0.000000e+00
34	29	0.000000e+00
34	30	1.965945e-83
34	31	1.784681e-81
34	32	1.018804e-80
34	33	2.120600e-80
34	34	3.891880e-80
34	35	5.062959e-80
34	36	5.459389e-80
34	37	3.149233e-80
34	38	4.785203e-81
34	39	1.586026e-82
34	40	0.000000e+00
34	41	0.000000e+00
34	42	0.000000e+00
34	43	0.000000e+00
34	44	1.811154e-83
34	45	1.727121e-81
34	46	1.035373e-80
34	47	2.099760e-80
34	48	3.803126e-80
34	49	4.951440e-80
34	50	5.452374e-80
34	51	3.083099e-80
34	52	4.735036e-81
34	53	1.533010e-82
34	54	0.000000e+00
34	55	0.000000e+00
34	56	0.000000e+00
34	57	0.000000e+00
34	58	2.010358e-83
34	59	1.783706e-81
34	60	1.002192e-80
34	61	2.091837e-80
34	62	3.807605e-80
34	63	5.022462e-80
34	64	5.377806e-80
34	65	3.121954e-80
34	66	4.733673e-81
34	67	1.578790e-82
34	68	0.000000e+00
34	69	0.000000e+00
34	70	0.000000e+00
34	71	0.000000e+00
34	72	0.000000e+00
34	73	-5.189887e-83
34	74	5.089776e-82
34	75	1.845430e-80
34	76	3.081511e-80
34	77	5.299866e-80
34	78	7.087351e-80
34	79	5.808288e-80
34	80	6.035263e-81
34	81	1.416430e-82
34	82	0.000000e+00
34	83	0.000000e+00
34	84	0.000000e+00
34	85	0.000000e+00
34	86	-1.023864e-82
34	87	2.208913e-81
34	88	1.480692e-80
34	89	-8.793214e-81
34	90	4.025141e-80
34	91	4.656881e-80
34	92	5.813621e-80
34	93	6.877453e-80
34	94	4.386305e-81
34	95	3.103588e-82
34	96	0.000000e+00
34	97	0.000000e+00
34	98	0.000000e+00
34	99	0.000000e+00
34	100	1.884058e-82
34	101	6.777241e-81
34	102	2.273319e-80
34	103	4.652883e-80
34	104	6.163075e-80
34	105	4.613995e-80
34	106	3.443008e-80
34	107	3.307655e-80
34	108	3.778824e-81
34	109	2.282852e-82
34	110	0.000000e+00
34	111	0.000000e+00
34	112	0.000000e+00
34	113	0.000000e+00
34	114	-1.214417e-83
34	115	3.886062e-81
34	116	2.299259e-80
34	117	3.122914e-80
34	118	4.250829e-80
34	119	4.432444e-80
34	120	3.629785e-80
34	121	2.529611e-80
34	122	3.546300e-81
34	123	6.677400e-83
34	124	0.000000e+00
34	125	0.000000e+00
34	126	0.000000e+00
34	127	0.000000e+00
35	0	0.000000e+00
35	1	0.000000e+00
35	2	2.128579e-83
35	3	2.141323e-81
35	4	1.250862e-80
35	5	2.660917e-80
35	6	5.013537e-80
35	7	7.086282e-80
35	8	7.930111e-80
35	9	4.484409e-80
35	10	6.769864e-81
35	11	2.069619e-82
35	12	0.000000e+00
35	13	0.000000e+00
35	14	0.000000e+00
35	15	0.000000e+00
35	16	2.568299e-83
35	17	2.165132e-81
35	18	1.219796e-80
35	19	2.670308e-80
35	20	5.016674e-80
35	21	7.163887e-80
35	22	7.864417e-80
35	23	4.522592e-80
35	24	6.763401e-81
35	25	2.093195e-82
35	26	0.000000e+00
35	27	0.000000e+00
35	28	0.000000e+00
35	29	0.000000e+00
35	30	2.239626e-83
35	31	2.069112e-81
35	32	1.286285e-80
35	33	2.702595e-80
35	34	5.062959e-80
35	35	7.207565e-80
35	36	8.106758e-80
35	37	4.535100e-80
35	38	6.790585e-81
35	39	2.066157e-82
35	40	0.000000e+00
35	41	0.000000e+00
35	42	0.000000e+00
35	43	0.000000e+00
35	44	2.046416e-83
35	45	1.991854e-81
35	46	1.311982e-80
35	47	2.663656e-80
35	48	5.001516e-80
35	49	7.004696e-80
35	50	8.105061e-80
35	51	4.449248e-80
35	52	6.719289e-81
35	53	2.027207e-82
35	54	0.000000e+00
35	55	0.000000e+00
35	56	0.000000e+00
35	57	0.000000e+00
35	58	2.304663e-83
35	59	2.073912e-81
35	60	1.263651e-80
35	61	2.668037e-80
35	62	5.005201e-80
35	63	7.091792e-80
35	64	7.983906e-80
35	65	4.492658e-80
35	66	6.717185e-81
35	67	2.050020e-82
35	68	0.000000e+00
35	69	0.000000e+00
35	70	0.000000e+00
35	71	0.000000e+00
35	72	0.000000e+00
35	73	-1.321600e-81
35	74	3.453758e-82
35	75	1.962432e-80
35	76	3.574746e-80
35	77	6.701877e-80
35	78	1.011300e-79
35	79	7.981846e-80
35	80	9.220363e-81
35	81	1.619286e-82
35	82	0.000000e+00
35	83	0.000000e+00
35	84	0.000000e+00
35	85	0.000000e+00
35	86	-1.739070e-82
35	87	3.899028e-81
35	88	2.108366e-80
35	89	-1.140658e-80
35	90	4.857839e-80
35	91	6.487007e-80
35	92	8.292521e-80
35	93	9.268955e-80
35	94	5.678429e-81
35	95	4.410360e-82
35	96	0.000000e+00
35	97	0.000000e+00
35	98	0.000000e+00
35	99	0.000000e+00
35	100	2.676569e-82
35	101	8.717258e-81
35	102	2.828841e-80
35	103	5.955215e-80
35	104	7.982534e-80
35	105	6.261210e-80
35	106	4.743961e-80
35	107	4.516685e-80
35	108	5.420505e-81
35	109	2.967472e-82
35	110	0.000000e+00
35	111	0.000000e+00
35	112	0.000000e+00
35	113	0.000000e+00
35	114	-3.235130e-83
35	115	4.975679e-81
35	116	2.951981e-80
35	117	4.044328e-80
35	118	5.504598e-80
35	119	6.453918e-80
35	120	4.533460e-80
35	121	3.440295e-80
35	122	4.585690e-81
35	123	8.397932e-83
35	124	0.000000e+00
35	125	0.000000e+00
35	126	0.000000e+00
35	127	0.000000e+00
36	0	0.000000e+00
36	1	0.000000e+00
36	2	2.323791e-83
36	3	2.408866e-81
36	4	1.461185e-80
36	5	2.940732e-80
36	6	5.384043e-80
36	7	8.015210e-80
36	8	1.148297e-79
36	9	7.356929e-80
36	10	9.545998e-81
36	11	2.488007e-82
36	12	0.000000e+00
36	13	0.000000e+00
36	14	0.000000e+00
36	15	0.000000e+00
36	16	2.937823e-83
36	17	2.432707e-81
36	18	1.426604e-80
36	19	2.945082e-80
36	20	5.363960e-80
36	21	8.074287e-80
36	22	1.141715e-79
36	23	7.375969e-80
36	24	9.532777e-81
36	25	2.436336e-82
36	26	0.000000e+00
36	27	0.000000e+00
36	28	0.000000e+00
36	29	0.000000e+00
36	30	2.607833e-83
36	31	2.345664e-81
36	32	1.505207e-80
36	33	2.987926e-80
36	34	5.459389e-80
36	35	8.106758e-80
36	36	1.184640e-79
36	37	7.457357e-80
36	38	9.572847e-81
36	39	2.535779e-82
36	40	0.000000e+00
36	41	0.000000e+00
36	42	0.000000e+00
36	43	0.000000e+00
36	44	2.418329e-83
36	45	2.268374e-81
36	46	1.532172e-80
36	47	2.953267e-80
36	48	5.420551e-80
36	49	7.970809e-80
36	50	1.168504e-79
36	51	7.365510e-80
36	52	9.462527e-81
36	53	2.587774e-82
36	54	0.000000e+00
36	55	0.000000e+00
36	56	0.000000e+00
36	57	0.000000e+00
36	58	2.677327e-83
36	59	2.345010e-81
36	60	1.477567e-80
36	61	2.949414e-80
36	62	5.388079e-80
36	63	8.029891e-80
36	64	1.155283e-79
36	65	7.375847e-80
36	66	9.469138e-81
36	67	2.491550e-82
36	68	0.000000e+00
36	69	0.000000e+00
36	70	0.000000e+00
36	71	0.000000e+00
36	72	0.000000e+00
36	73	-2.069960e-81
36	74	9.684480e-83
36	75	1.774828e-80
36	76	3.601662e-80
36	77	7.879337e-80
36	78	1.604233e-79
36	79	1.252724e-79
36	80	1.656590e-80
36	81	2.258932e-82
36	82	0.000000e+00
36	83	0.000000e+00
36	84	0.000000e+00
36	85	0.000000e+00
36	86	-1.319467e-82
36	87	4.738931e-81
36	88	2.440925e-80
36	89	8.335650e-81
36	90	6.001100e-80
36	91	9.256221e-80
36	92	1.560253e-79
36	93	1.327253e-79
36	94	6.629723e-81
36	95	6.430638e-82
36	96	0.000000e+00
36	97	0.000000e+00
36	98	0.000000e+00
36	99	0.000000e+00
36	100	2.898648e-82
36	101	1.220585e-80
36	102	4.040930e-80
36	103	7.186129e-80
36	104	9.166301e-80
36	105	8.428464e-80
36	106	8.038478e-80
36	107	7.763190e-80
36	108	1.023602e-80
36	109	4.535795e-82
36	110	0.000000e+00
36	111	0.000000e+00
36	112	0.000000e+00
36	113	0.000000e+00
36	114	-1.690838e-83
36	115	9.514005e-81
36	116	3.729142e-80
36	117	5.016280e-80
36	118	6.188243e-80
36	119	8.917612e-80
36	120	7.162796e-80
36	121	5.407689e-80
36	122	6.955519e-81
36	123	2.620606e-82
36	124	0.000000e+00
36	125	0.000000e+00
36	126	0.000000e+00
36	127	0.000000e+00
37	0	0.000000e+00
37	1	0.000000e+00
37	2	1.453804e-83
37	3	1.433273e-81
37	4	8.417477e-81
37	5	1.738765e-80
37	6	3.097162e-80
37	7	4.468554e-80
37	8	7.318685e-80
37	9	5.339685e-80
37	10	6.389923e-81
37	11	1.613964e-82
37	12	0.000000e+00
37	13	0.000000e+00
37	14	0.000000e+00
37	15	0.000000e+00
37	16	1.939407e-83
37	17	1.453659e-81
37	18	8.292713e-81
37	19	1.731282e-80
37	20	3.076285e-80
37	21	4.487734e-80
37	22	7.298935e-80
37	23	5.350843e-80
37	24	6.388832e-81
37	25	1.581520e-82
37	26	0.000000e+00
37	27	0.000000e+00
37	28	0.000000e+00
37	29	0.000000e+00
37	30	1.698345e-83
37	31	1.402578e-81
37	32	8.627451e-81
37	33	1.767862e-80
37	34	3.149233e-80
37	35	4.535100e-80
37	36	7.457357e-80
37	37	5.500262e-80
37	38	6.401982e-81
37	39	1.660240e-82
37	40	0.000000e+00
37	41	0.000000e+00
37	42	0.000000e+00
37	43	0.000000e+00
37	44	1.552023e-83
37	45	1.351624e-81
37	46	8.694845e-81
37	47	1.758999e-80
37	48	3.137570e-80
37	49	4.475631e-80
37	50	7.405921e-80
37	51	5.345666e-80
37	52	6.314543e-81
37	53	1.702185e-82
37	54	0.000000e+00
37	55	0.000000e+00
37	56	0.000000e+00
37	57	0.000000e+00
37	58	1.742930e-83
37	59	1.400393e-81
37	60	8.485924e-81
37	61	1.743359e-80
37	62	3.105009e-80
37	63	4.485923e-80
37	64	7.356697e-80
37	65	5.350496e-80
37	66	6.333734e-81
37	67	1.627507e-82
37	68	0.000000e+00
37	69	0.000000e+00
37	70	0.000000e+00
37	71	0.000000e+00
37	72	0.000000e+00
37	73	-7.198410e-82
37	74	6.254479e-83
37	75	1.192015e-80
37	76	2.198922e-80
37	77	5.031596e-80
37	78	1.123931e-79
37	79	9.256089e-80
37	80	1.187248e-80
37	81	1.783459e-82
37	82	0.000000e+00
37	83	0.000000e+00
37	84	0.000000e+00
37	85	0.000000e+00
37	86	-3.079254e-83
37	87	2.123072e-81
37	88	1.439844e-80
37	89	1.488206e-80
37	90	4.254655e-80
37	91	5.691815e-80
37	92	1.115379e-79
37	93	9.138221e-80
37	94	4.198705e-81
37	95	4.411632e-82
37	96	0.000000e+00
37	97	0.000000e+00
37	98	0.000000e+00
37	99	0.000000e+00
37	100	1.545064e-82
37	101	8.358211e-81
37	102	2.973654e-80
37	103	4.816434e-80
37	104	5.611587e-80
37	105	5.583313e-80
37	106	6.229047e-80
37	107	6.154394e-80
37	108	8.107290e-81
37	109	3.329069e-82
37	110	0.000000e+00
37	111	0.000000e+00
37	112	0.000000e+00
37	113	0.000000e+00
37	114	1.505305e-83
37	115	7.771161e-81
37	116	2.490834e-80
37	117	3.423772e-80
37	118	3.966571e-80
37	119	5.588959e-80
37	120	5.717025e-80
37	121	4.152748e-80
37	122	5.490073e-81
37	123	2.425135e-82
37	124	0.000000e+00
37	125	0.000000e+00
37	126	0.000000e+00
37	127	0.000000e+00
38	0	0.000000e+00
38	1	0.000000e+00
38	2	2.467046e-84
38	3	2.415369e-82
38	4	1.344572e-81
38	5	2.676598e-81
38	6	4.718878e-81
38	7	6.705818e-81
38	8	9.400603e-81
38	9	6.333503e-81
38	10	9.011888e-82
38	11	2.389204e-83
38	12	0.000000e+00
38	13	0.000000e+00
38	14	0.000000e+00
38	15	0.000000e+00
38	16	3.137672e-84
38	17	2.444654e-82
38	18	1.321217e-81
38	19	2.679235e-81
38	20	4.701891e-81
38	21	6.748271e-81
38	22	9.381621e-81
38	23	6.375103e-81
38	24	9.030025e-82
38	25	2.363652e-83
38	26	0.000000e+00
38	27	0.000000e+00
38	28	0.000000e+00
38	29	0.000000e+00
38	30	2.853998e-84
38	31	2.357503e-82
38	32	1.379494e-81
38	33	2.715759e-81
38	34	4.785203e-81
38	35	6.790585e-81
38	36	9.572847e-81
38	37	6.401982e-81
38	38	9.946037e-82
38	39	2.433462e-83
38	40	0.000000e+00
38	41	0.000000e+00
38	42	0.000000e+00
38	43	0.000000e+00
38	44	2.677267e-84
38	45	2.275880e-82
38	46	1.394980e-81
38	47	2.686275e-81
38	48	4.750880e-81
38	49	6.685571e-81
38	50	9.500911e-81
38	51	6.292595e-81
38	52	8.893517e-82
38	53	2.463881e-83
38	54	0.000000e+00
38	55	0.000000e+00
38	56	0.000000e+00
38	57	0.000000e+00
38	58	2.910322e-84
38	59	2.354392e-82
38	60	1.356293e-81
38	61	2.681394e-81
38	62	4.723192e-81
38	63	6.722532e-81
38	64	9.445966e-81
38	65	6.340662e-81
38	66	8.936067e-82
38	67	2.394877e-83
38	68	0.000000e+00
38	69	0.000000e+00
38	70	0.000000e+00
38	71	0.000000e+00
38	72	0.000000e+00
38	73	-5.024396e-83
38	74	3.738805e-83
38	75	1.924944e-81
38	76	3.443467e-81
38	77	7.546569e-81
38	78	1.408253e-80
38	79	1.118787e-80
38	80	1.613078e-81
38	81	2.607632e-83
38	82	0.000000e+00
38	83	0.000000e+00
38	84	0.000000e+00
38	85	0.000000e+00
38	86	-1.103638e-83
38	87	3.727124e-82
38	88	2.090156e-81
38	89	1.062280e-81
38	90	5.944335e-81
38	91	7.772483e-81
38	92	1.239968e-80
38	93	1.243655e-80
38	94	7.520224e-82
38	95	6.474943e-83
38	96	0.000000e+00
38	97	0.000000e+00
38	98	0.000000e+00
38	99	0.000000e+00
38	100	2.243318e-83
38	101	1.191373e-81
38	102	4.135917e-81
38	103	7.250254e-81
38	104	8.507626e-81
38	105	7.762632e-81
38	106	7.332356e-81
38	107	7.182771e-81
38	108	9.618094e-82
38	109	4.531597e-83
38	110	0.000000e+00
38	111	0.000000e+00
38	112	0.000000e+00
38	113	0.000000e+00
38	114	3.870251e-84
38	115	1.105512e-81
38	116	3.773094e-81
38	117	5.052985e-81
38	118	5.935388e-81
38	119	7.470817e-81
38	120	6.976257e-81
38	121	5.316078e-81
38	122	7.439034e-82
38	123	3.325753e-83
38	124	0.000000e+00
38	125	0.000000e+00
38	126	0.000000e+00
38	127	0.000000e+00
39	0	0.000000e+00
39	1	0.000000e+00
39	2	1.004392e-85
39	3	8.881228e-84
39	4	4.829919e-83
39	5	9.209878e-83
39	6	1.568261e-82
39	7	2.042577e-82
39	8	2.489110e-82
39	9	1.643917e-82
39	10	2.433668e-83
39	11	8.680204e-85
39	12	0.000000e+00
39	13	0.000000e+00
39	14	0.000000e+00
39	15	0.000000e+00
39	16	1.201151e-85
39	17	8.853394e-84
39	18	4.745240e-83
39	19	9.134520e-83
39	20	1.568882e-82
39	21	2.065328e-82
39	22	2.482472e-82
39	23	1.657343e-82
39	24	2.438099e-83
39	25	8.920424e-85
39	26	0.000000e+00
39	27	0.000000e+00
39	28	0.000000e+00
39	29	0.000000e+00
39	30	1.141506e-85
39	31	8.687769e-84
39	32	4.944352e-83
39	33	9.382226e-83
39	34	1.586026e-82
39	35	2.066157e-82
39	36	2.535779e-82
39	37	1.660240e-82
39	38	2.433462e-83
39	39	1.207357e-84
39	40	0.000000e+00
39	41	0.000000e+00
39	42	0.000000e+00
39	43	0.000000e+00
39	44	1.096781e-85
39	45	8.480892e-84
39	46	4.997351e-83
39	47	9.370019e-83
39	48	1.567556e-82
39	49	2.024470e-82
39	50	2.518567e-82
39	51	1.629165e-82
39	52	2.398932e-83
39	53	8.383105e-85
39	54	0.000000e+00
39	55	0.000000e+00
39	56	0.000000e+00
39	57	0.000000e+00
39	58	1.149355e-85
39	59	8.645560e-84
39	60	4.862940e-83
39	61	9.238682e-83
39	62	1.567504e-82
39	63	2.047850e-82
39	64	2.501856e-82
39	65	1.645005e-82
39	66	2.410521e-83
39	67	8.629925e-85
39	68	0.000000e+00
39	69	0.000000e+00
39	70	0.000000e+00
39	71	0.000000e+00
39	72	0.000000e+00
39	73	5.438018e-84
39	74	4.359703e-84
39	75	1.004193e-82
39	76	1.499039e-82
39	77	2.660800e-82
39	78	3.840664e-82
39	79	3.104053e-82
39	80	3.692258e-83
39	81	9.163239e-85
39	82	0.000000e+00
39	83	0.000000e+00
39	84	0.000000e+00
39	85	0.000000e+00
39	86	-3.007753e-85
39	87	1.423238e-83
39	88	9.696762e-83
39	89	2.115049e-83
39	90	2.076225e-82
39	91	2.458795e-82
39	92	3.180774e-82
39	93	3.556397e-82
39	94	2.592086e-83
39	95	1.682208e-84
39	96	0.000000e+00
39	97	0.000000e+00
39	98	0.000000e+00
39	99	0.000000e+00
39	100	5.745602e-85
39	101	2.646471e-83
39	102	1.134698e-82
39	103	2.107698e-82
39	104	2.746565e-82
39	105	2.352657e-82
39	106	2.121757e-82
39	107	1.958968e-82
39	108	2.595899e-83
39	109	1.225068e-84
39	110	0.000000e+00
39	111	0.000000e+00
39	112	0.000000e+00
39	113	0.000000e+00
39	114	2.140941e-85
39	115	2.075463e-83
39	116	1.086356e-82
39	117	1.410979e-82
39	118	1.983273e-82
39	119	2.198107e-82
39	120	2.226850e-82
39	121	1.499623e-82
39	122	1.993432e-83
39	123	6.565490e-85
39	124	0.000000e+00
39	125	0.000000e+00
39	126	0.000000e+00
39	127	0.000000e+00
40	0	0.000000e+00
40	1	0.000000e+00
40	2	0.000000e+00
40	3	0.000000e+00
40	4	0.000000e+00
40	5	0.000000e+00
40	6	0.000000e+00
40	7	0.000000e+00
40	8	0.000000e+00
40	9	0.000000e+00
40	10	0.000000e+00
40	11	0.000000e+00
40	12	0.000000e+00
40	13	0.000000e+00
40	14	0.000000e+00
40	15	0.000000e+00
40	16	0.000000e+00
40	17	0.000000e+00
40	18	0.000000e+00
40	19	0.000000e+00
40	20	0.000000e+00
40	21	0.000000e+00
40	22	0.000000e+00
40	23	0.000000e+00
40	24	0.000000e+00
40	25	0.000000e+00
40	26	0.000000e+00
40	27	0.000000e+00
40	28	0.000000e+00
40	29	0.000000e+00
40	30	0.000000e+00
40	31	0.000000e+00
40	32	0.000000e+00
40	33	0.000000e+00
40	34	0.000000e+00
40	35	0.000000e+00
40	36	0.000000e+00
40	37	0.000000e+00
40	38	0.000000e+00
40	39	0.000000e+00
40	40	0.000000e+00
40	41	0.000000e+00
40	42	0.000000e+00
40	43	0.000000e+00
40	44	0.000000e+00
40	45	0.000000e+00
40	46	0.000000e+00
40	47	0.000000e+00
40	48	0.000000e+00
40	49	0.000000e+00
40	50	0.000000e+00
40	51	0.000000e+00
40	52	0.000000e+00
40	53	0.000000e+00
40	54	0.000000e+00
40	55	0.000000e+00
40	56	0.000000e+00
40	57	0.000000e+00
40	58	0.000000e+00
40	59	0.000000e+00
40	60	0.000000e+00
40	61	0.000000e+00
40	62	0.000000e+00
40	63	0.000000e+00
40	64	0.000000e+00
40	65	0.000000e+00
40	66	0.000000e+00
40	67	0.000000e+00
40	68	0.000000e+00
40	69	0.000000e+00
40	70	0.000000e+00
40	71	0.000000e+00
40	72	0.000000e+00
40	73	0.000000e+00
40	74	0.000000e+00
40	75	0.000000e+00
40	76	0.000000e+00
40	77	0.000000e+00
40	78	0.000000e+00
40	79	0.000000e+00
40	80	0.000000e+00
40	81	0.000000e+00
40	82	0.000000e+00
40	83	0.000000e+00
40	84	0.000000e+00
40	85	0.000000e+00
40	86	0.000000e+00
40	87	0.000000e+00
40	88	0.000000e+00
40	89	0.000000e+00
40	90	0.000000e+00
40	91	0.000000e+00
40	92	0.000000e+00
40	93	0.000000e+00
40	94	0.000000e+00
40	95	0.000000e+00
40	96	0.000000e+00
40	97	0.000000e+00
40	98	0.000000e+00
40	99	0.000000e+00
40	100	0.000000e+00
40	101	0.000000e+00
40	102	0.000000e+00
40	103	0.000000e+00
40	104	0.000000e+00
40	105	0.000000e+00
40	106	0.000000e+00
40	107	0.000000e+00
40	108	0.000000e+00
40	109	0.000000e+00
40	110	0.000000e+00
40	111	0.000000e+00
40	112	0.000000e+00
40	113	0.000000e+00
40	114	0.000000e+00
40	115	0.000000e+00
40	116	0.000000e+00
40	117	0.000000e+00
40	118	0.000000e+00
40	119	0.000000e+00
40	120	0.000000e+00
40	121	0.000000e+00
40	122	0.000000e+00
40	123	0.000000e+00
40	124	0.000000e+00
40	125	0.000000e+00
40	126	0.000000e+00
40	127	0.000000e+00
41	0	0.000000e+00
41	1	0.000000e+00
41	2	0.000000e+00
41	3	0.000000e+00
41	4	0.000000e+00
41	5	0.000000e+00
41	6	0.000000e+00
41	7	0.000000e+00
41	8	0.000000e+00
41	9	0.000000e+00
41	10	0.000000e+00
41	11	0.000000e+00
41	12	0.000000e+00
41	13	0.000000e+00
41	14	0.000000e+00
41	15	0.000000e+00
41	16	0.000000e+00
41	17	0.000000e+00
41	18	0.000000e+00
41	19	0.000000e+00
41	20	0.000000e+00
41	21	0.000000e+00
41	22	0.000000e+00
41	23	0.000000e+00
41	24	0.000000e+00
41	25	0.000000e+00
41	26	0.000000e+00
41	27	0.000000e+00
41	28	0.000000e+00
41	29	0.000000e+00
41	30	0.000000e+00
41	31	0.000000e+00
41	32	0.000000e+00
41	33	0.000000e+00
41	34	0.000000e+00
41	35	0.000000e+00
41	36	0.000000e+00
41	37	0.000000e+00
41	38	0.000000e+00
41	39	0.000000e+00
41	40	0.000000e+00
41	41	0.000000e+00
41	42	0.000000e+00
41	43	0.000000e+00
41	44	0.000000e+00
41	45	0.000000e+00
41	46	0.000000e+00
41	47	0.000000e+00
41	48	0.000000e+00
41	49	0.000000e+00
41	50	0.000000e+00
41	51	0.000000e+00
41	52	0.000000e+00
41	53	0.000000e+00
41	54	0.000000e+00
41	55	0.000000e+00
41	56	0.000000e+00
41	57	0.000000e+00
41	58	0.000000e+00
41	59	0.000000e+00
41	60	0.000000e+00
41	61	0.000000e+00
41	62	0.000000e+00
41	63	0.000000e+00
41	64	0.000000e+00
41	65	0.000000e+00
41	66	0.000000e+00
41	67	0.000000e+00
41	68	0.000000e+00
41	69	0.000000e+00
41	70	0.000000e+00
41	71	0.000000e+00
41	72	0.000000e+00
41	73	0.000000e+00
41	74	0.000000e+00
41	75	0.000000e+00
41	76	0.000000e+00
41	77	0.000000e+00
41	78	0.000000e+00
41	79	0.000000e+00
41	80	0.000000e+00
41	81	0.000000e+00
41	82	0.000000e+00
41	83	0.000000e+00
41	84	0.000000e+00
41	85	0.000000e+00
41	86	0.000000e+00
41	87	0.000000e+00
41	88	0.000000e+00
41	89	0.000000e+00
41	90	0.000000e+00
41	91	0.000000e+00
41	92	0.000000e+00
41	93	0.000000e+00
41	94	0.000000e+00
41	95	0.000000e+00
41	96	0.000000e+00
41	97	0.000000e+00
41	98	0.000000e+00
41	99	0.000000e+00
41	100	0.000000e+00
41	101	0.000000e+00
41	102	0.000000e+00
41	103	0.000000e+00
41	104	0.000000e+00
41	105	0.000000e+00
41	106	0.000000e+00
41	107	0.000000e+00
41	108	0.000000e+00
41	109	0.000000e+00
41	110	0.000000e+00
41	111	0.000000e+00
41	112	0.000000e+00
41	113	0.000000e+00
41	114	0.000000e+00
41	115	0.000000e+00
41	116	0.000000e+00
41	117	0.000000e+00
41	118	0.000000e+00
41	119	0.000000e+00
41	120	0.000000e+00
41	121	0.000000e+00
41	122	0.000000e+00
41	123	0.000000e+00
41	124	0.000000e+00
41	125	0.000000e+00
41	126	0.000000e+00
41	127	0.000000e+00
42	0	0.000000e+00
42	1	0.000000e+00
42	2	0.000000e+00
42	3	0.000000e+00
42	4	0.000000e+00
42	5	0.000000e+00
42	6	0.000000e+00
42	7	0.000000e+00
42	8	0.000000e+00
42	9	0.000000e+00
42	10	0.000000e+00
42	11	0.000000e+00
42	12	0.000000e+00
42	13	0.000000e+00
42	14	0.000000e+00
42	15	0.000000e+00
42	16	0.000000e+00
42	17	0.000000e+00
42	18	0.000000e+00
42	19	0.000000e+00
42	20	0.000000e+00
42	21	0.000000e+00
42	22	0.000000e+00
42	23	0.000000e+00
42	24	0.000000e+00
42	25	0.000000e+00
42	26	0.000000e+00
42	27	0.000000e+00
42	28	0.000000e+00
42	29	0.000000e+00
42	30	0.000000e+00
42	31	0.000000e+00
42	32	0.000000e+00
42	33	0.000000e+00
42	34	0.000000e+00
42	35	0.000000e+00
42	36	0.000000e+00
42	37	0.000000e+00
42	38	0.000000e+00
42	39	0.000000e+00
42	40	0.000000e+00
42	41	0.000000e+00
42	42	0.000000e+00
42	43	0.000000e+00
42	44	0.000000e+00
42	45	0.000000e+00
42	46	0.000000e+00
42	47	0.000000e+00
42	48	0.000000e+00
42	49	0.000000e+00
42	50	0.000000e+00
42	51	0.000000e+00
42	52	0.000000e+00
42	53	0.000000e+00
42	54	0.000000e+00
42	55	0.000000e+00
42	56	0.000000e+00
42	57	0.000000e+00
42	58	0.000000e+00
42	59	0.000000e+00
42	60	0.000000e+00
42	61	0.000000e+00
42	62	0.000000e+00
42	63	0.000000e+00
42	64	0.000000e+00
42	65	0.000000e+00
42	66	0.000000e+00
42	67	0.000000e+00
42	68	0.000000e+00
42	69	0.000000e+00
42	70	0.000000e+00
42	71	0.000000e+00
42	72	0.000000e+00
42	73	0.000000e+00
42	74	0.000000e+00
42	75	0.000000e+00
42	76	0.000000e+00
42	77	0.000000e+00
42	78	0.000000e+00
42	79	0.000000e+00
42	80	0.000000e+00
42	81	0.000000e+00
42	82	0.000000e+00
42	83	0.000000e+00
42	84	0.000000e+00
42	85	0.000000e+00
42	86	0.000000e+00
42	87	0.000000e+00
42	88	0.000000e+00
42	89	0.000000e+00
42	90	0.000000e+00
42	91	0.000000e+00
42	92	0.000000e+00
42	93	0.000000e+00
42	94	0.000000e+00
42	95	0.000000e+00
42	96	0.000000e+00
42	97	0.000000e+00
42	98	0.000000e+00
42	99	0.000000e+00
42	100	0.000000e+00
42	101	0.000000e+00
42	102	0.000000e+00
42	103	0.000000e+00
42	104	0.000000e+00
42	105	0.000000e+00
42	106	0.000000e+00
42	107	0.000000e+00
42	108	0.000000e+00
42	109	0.000000e+00
42	110	0.000000e+00
42	111	0.000000e+00
42	112	0.000000e+00
42	113	0.000000e+00
42	114	0.000000e+00
42	115	0.000000e+00
42	116	0.000000e+00
42	117	0.000000e+00
42	118	0.000000e+00
42	119	0.000000e+00
42	120	0.000000e+00
42	121	0.000000e+00
42	122	0.000000e+00
42	123	0.000000e+00
42	124	0.000000e+00
42	125	0.000000e+00
42	126	0.000000e+00
42	127	0.000000e+00
43	0	0.000000e+00
43	1	0.000000e+00
43	2	0.000000e+00
43	3	0.000000e+00
43	4	0.000000e+00
43	5	0.000000e+00
43	6	0.000000e+00
43	7	0.000000e+00
43	8	0.000000e+00
43	9	0.000000e+00
43	10	0.000000e+00
43	11	0.000000e+00
43	12	0.000000e+00
43	13	0.000000e+00
43	14	0.000000e+00
43	15	0.000000e+00
43	16	0.000000e+00
43	17	0.000000e+00
43	18	0.000000e+00
43	19	0.000000e+00
43	20	0.000000e+00
43	21	0.000000e+00
43	22	0.000000e+00
43	23	0.000000e+00
43	24	0.000000e+00
43	25	0.000000e+00
43	26	0.000000e+00
43	27	0.000000e+00
43	28	0.000000e+00
43	29	0.000000e+00
43	30	0.000000e+00
43	31	0.000000e+00
43	32	0.000000e+00
43	33	0.000000e+00
43	34	0.000000e+00
43	35	0.000000e+00
43	36	0.000000e+00
43	37	0.000000e+00
43	38	0.000000e+00
43	39	0.000000e+00
43	40	0.000000e+00
43	41	0.000000e+00
43	42	0.000000e+00
43	43	0.000000e+00
43	44	0.000000e+00
43	45	0.000000e+00
43	46	0.000000e+00
43	47	0.000000e+00
43	48	0.000000e+00
43	49	0.000000e+00
43	50	0.000000e+00
43	51	0.000000e+00
43	52	0.000000e+00
43	53	0.000000e+00
43	54	0.000000e+00
43	55	0.000000e+00
43	56	0.000000e+00
43	57	0.000000e+00
43	58	0.000000e+00
43	59	0.000000e+00
43	60	0.000000e+00
43	61	0.000000e+00
43	62	0.000000e+00
43	63	0.000000e+00
43	64	0.000000e+00
43	65	0.000000e+00
43	66	0.000000e+00
43	67	0.000000e+00
43	68	0.000000e+00
43	69	0.000000e+00
43	70	0.000000e+00
43	71	0.000000e+00
43	72	0.000000e+00
43	73	0.000000e+00
43	74	0.000000e+00
43	75	0.000000e+00
43	76	0.000000e+00
43	77	0.000000e+00
43	78	0.000000e+00
43	79	0.000000e+00
43	80	0.000000e+00
43	81	0.000000e+00
43	82	0.000000e+00
43	83	0.000000e+00
43	84	0.000000e+00
43	85	0.000000e+00
43	86	0.000000e+00
43	87	0.000000e+00
43	88	0.000000e+00
43	89	0.000000e+00
43	90	0.000000e+00
43	91	0.000000e+00
43	92	0.000000e+00
43	93	0.000000e+00
43	94	0.000000e+00
43	95	0.000000e+00
43	96	0.000000e+00
43	97	0.000000e+00
43	98	0.000000e+00
43	99	0.000000e+00
43	100	0.000000e+00
43	101	0.000000e+00
43	102	0.000000e+00
43	103	0.000000e+00
43	104	0.000000e+00
43	105	0.000000e+00
43	106	0.000000e+00
43	107	0.000000e+00
43	108	0.000000e+00
43	109	0.000000e+00
43	110	0.000000e+00
43	111	0.000000e+00
43	112	0.000000e+00
43	113	0.000000e+00
43	114	0.000000e+00
43	115	0.000000e+00
43	116	0.000000e+00
43	117	0.000000e+00
43	118	0.000000e+00
43	119	0.000000e+00
43	120	0.000000e+00
43	121	0.000000e+00
43	122	0.000000e+00
43	123	0.000000e+00
43	124	0.000000e+00
43	125	0.000000e+00
43	126	0.000000e+00
43	127	0.000000e+00
44	0	0.000000e+00
44	1	0.000000e+00
44	2	2.873644e-86
44	3	2.287861e-84
44	4	9.257302e-84
44	5	1.297534e-83
44	6	1.783016e-83
44	7	2.023023e-83
44	8	2.371543e-83
44	9	1.543269e-83
44	10	2.673271e-84
44	11	1.096195e-85
44	12	0.000000e+00
44	13	0.000000e+00
44	14	0.000000e+00
44	15	0.000000e+00
44	16	3.242626e-86
44	17	2.192967e-84
44	18	9.027065e-84
44	19	1.270374e-83
44	20	1.774447e-83
44	21	2.056232e-83
44	22	2.365463e-83
44	23	1.566702e-83
44	24	2.698453e-84
44	25	1.088708e-85
44	26	0.000000e+00
44	27	0.000000e+00
44	28	0.000000e+00
44	29	0.000000e+00
44	30	3.552657e-86
44	31	2.265916e-84
44	32	9.503219e-84
44	33	1.323463e-83
44	34	1.811154e-83
44	35	2.046416e-83
44	36	2.418329e-83
44	37	1.552023e-83
44	38	2.677267e-84
44	39	1.096781e-85
44	40	0.000000e+00
44	41	0.000000e+00
44	42	0.000000e+00
44	43	0.000000e+00
44	44	2.538112e-84
44	45	2.289466e-84
44	46	9.669181e-84
44	47	1.340612e-83
44	48	1.801145e-83
44	49	1.993939e-83
44	50	2.402492e-83
44	51	1.509284e-83
44	52	2.622441e-84
44	53	1.093475e-85
44	54	0.000000e+00
44	55	0.000000e+00
44	56	0.000000e+00
44	57	0.000000e+00
44	58	3.488620e-86
44	59	2.232161e-84
44	60	9.327012e-84
44	61	1.300063e-83
44	62	1.787326e-83
44	63	2.029572e-83
44	64	2.385095e-83
44	65	1.541229e-83
44	66	2.656921e-84
44	67	1.086460e-85
44	68	0.000000e+00
44	69	0.000000e+00
44	70	0.000000e+00
44	71	0.000000e+00
44	72	0.000000e+00
44	73	3.083698e-84
44	74	1.047787e-84
44	75	1.489516e-83
44	76	2.295106e-83
44	77	3.525717e-83
44	78	4.390302e-83
44	79	3.060724e-83
44	80	4.073515e-84
44	81	1.173770e-85
44	82	0.000000e+00
44	83	0.000000e+00
44	84	0.000000e+00
44	85	0.000000e+00
44	86	7.128932e-86
44	87	4.182754e-84
44	88	2.014069e-83
44	89	8.104043e-84
44	90	3.484897e-83
44	91	4.448376e-83
44	92	4.913201e-83
44	93	4.662889e-83
44	94	4.479587e-84
44	95	2.792899e-85
44	96	0.000000e+00
44	97	0.000000e+00
44	98	0.000000e+00
44	99	0.000000e+00
44	100	4.291240e-86
44	101	2.863523e-84
44	102	5.276199e-84
44	103	2.051662e-83
44	104	3.316517e-83
44	105	2.717139e-83
44	106	2.420829e-83
44	107	2.187172e-83
44	108	2.860806e-84
44	109	1.483533e-85
44	110	0.000000e+00
44	111	0.000000e+00
44	112	0.000000e+00
44	113	0.000000e+00
44	114	8.153211e-87
44	115	1.646100e-86
44	116	6.623925e-84
44	117	9.670657e-84
44	118	1.927124e-83
44	119	3.139671e-83
44	120	2.733104e-83
44	121	1.409022e-83
44	122	2.055806e-84
44	123	1.745317e-86
44	124	0.000000e+00
44	125	0.000000e+00
44	126	0.000000e+00
44	127	0.000000e+00
45	0	0.000000e+00
45	1	0.000000e+00
45	2	1.979284e-84
45	3	1.992509e-82
45	4	8.368464e-82
45	5	1.212828e-81
45	6	1.704346e-81
45	7	1.973308e-81
45	8	2.217479e-81
45	9	1.338765e-81
45	10	2.262640e-82
45	11	8.548800e-84
45	12	0.000000e+00
45	13	0.000000e+00
45	14	0.000000e+00
45	15	0.000000e+00
45	16	2.249902e-84
45	17	1.942724e-82
45	18	8.167085e-82
45	19	1.202606e-81
45	20	1.703908e-81
45	21	2.006331e-81
45	22	2.185592e-81
45	23	1.348776e-81
45	24	2.260892e-82
45	25	8.552524e-84
45	26	0.000000e+00
45	27	0.000000e+00
45	28	0.000000e+00
45	29	0.000000e+00
45	30	2.286089e-84
45	31	1.965522e-82
45	32	8.560617e-82
45	33	1.232484e-81
45	34	1.727121e-81
45	35	1.991854e-81
45	36	2.268374e-81
45	37	1.351624e-81
45	38	2.275880e-82
45	39	8.480892e-84
45	40	0.000000e+00
45	41	0.000000e+00
45	42	0.000000e+00
45	43	0.000000e+00
45	44	2.289466e-84
45	45	2.162018e-82
45	46	8.696140e-82
45	47	1.232105e-81
45	48	1.709677e-81
45	49	1.939442e-81
45	50	2.281033e-81
45	51	1.326608e-81
45	52	2.253977e-82
45	53	8.367931e-84
45	54	0.000000e+00
45	55	0.000000e+00
45	56	0.000000e+00
45	57	0.000000e+00
45	58	2.275938e-84
45	59	1.943733e-82
45	60	8.410284e-82
45	61	1.214524e-81
45	62	1.706657e-81
45	63	1.977257e-81
45	64	2.230528e-81
45	65	1.339132e-81
45	66	2.252229e-82
45	67	8.430802e-84
45	68	0.000000e+00
45	69	0.000000e+00
45	70	0.000000e+00
45	71	0.000000e+00
45	72	0.000000e+00
45	73	2.137736e-82
45	74	5.917361e-83
45	75	1.126242e-81
45	76	1.818329e-81
45	77	2.941935e-81
45	78	3.507760e-81
45	79	2.513123e-81
45	80	2.788251e-82
45	81	9.114202e-84
45	82	0.000000e+00
45	83	0.000000e+00
45	84	0.000000e+00
45	85	0.000000e+00
45	86	1.958865e-84
45	87	1.992682e-82
45	88	1.076898e-81
45	89	1.608639e-82
45	90	2.630689e-81
45	91	3.374047e-81
45	92	4.288810e-81
45	93	3.204051e-81
45	94	2.385901e-82
45	95	1.342718e-83
45	96	0.000000e+00
45	97	0.000000e+00
45	98	0.000000e+00
45	99	0.000000e+00
45	100	2.895673e-84
45	101	2.736689e-82
45	102	5.339620e-82
45	103	1.527168e-81
45	104	2.516178e-81
45	105	2.107398e-81
45	106	1.663859e-81
45	107	1.520307e-81
45	108	1.684023e-82
45	109	7.670906e-84
45	110	0.000000e+00
45	111	0.000000e+00
45	112	0.000000e+00
45	113	0.000000e+00
45	114	2.814629e-85
45	115	6.916212e-83
45	116	5.796057e-82
45	117	6.448184e-82
45	118	1.397255e-81
45	119	2.209849e-81
45	120	1.923415e-81
45	121	9.300661e-82
45	122	1.215677e-82
45	123	3.090406e-84
45	124	0.000000e+00
45	125	0.000000e+00
45	126	0.000000e+00
45	127	0.000000e+00
46	0	0.000000e+00
46	1	0.000000e+00
46	2	8.652989e-84
46	3	9.007885e-82
46	4	4.545615e-81
46	5	6.874877e-81
46	6	1.024092e-80
46	7	1.301661e-80
46	8	1.499412e-80
46	9	8.624229e-81
46	10	1.394406e-81
46	11	5.043824e-83
46	12	0.000000e+00
46	13	0.000000e+00
46	14	0.000000e+00
46	15	0.000000e+00
46	16	1.001830e-83
46	17	8.907361e-82
46	18	4.430983e-81
46	19	6.868463e-81
46	20	1.027664e-80
46	21	1.324292e-80
46	22	1.484451e-80
46	23	8.722311e-81
46	24	1.399993e-81
46	25	5.080056e-83
46	26	0.000000e+00
46	27	0.000000e+00
46	28	0.000000e+00
46	29	0.000000e+00
46	30	9.862169e-84
46	31	8.836224e-82
46	32	4.661722e-81
46	33	6.989196e-81
46	34	1.035373e-80
46	35	1.311982e-80
46	36	1.532172e-80
46	37	8.694845e-81
46	38	1.394980e-81
46	39	4.997351e-83
46	40	0.000000e+00
46	41	0.000000e+00
46	42	0.000000e+00
46	43	0.000000e+00
46	44	9.669181e-84
46	45	8.696140e-82
46	46	5.006024e-81
46	47	6.931982e-81
46	48	1.020692e-80
46	49	1.276156e-80
46	50	1.534110e-80
46	51	8.497439e-81
46	52	1.374401e-81
46	53	4.889859e-83
46	54	0.000000e+00
46	55	0.000000e+00
46	56	0.000000e+00
46	57	0.000000e+00
46	58	9.891429e-84
46	59	8.775408e-82
46	60	4.576679e-81
46	61	6.894857e-81
46	62	1.024102e-80
46	63	1.302950e-80
46	64	1.508098e-80
46	65	8.622343e-81
46	66	1.383978e-81
46	67	4.970829e-83
46	68	0.000000e+00
46	69	0.000000e+00
46	70	0.000000e+00
46	71	0.000000e+00
46	72	0.000000e+00
46	73	7.404583e-82
46	74	3.600949e-82
46	75	6.715579e-81
46	76	9.279171e-81
46	77	1.644539e-80
46	78	2.214061e-80
46	79	1.625320e-80
46	80	1.908145e-81
46	81	5.544023e-83
46	82	0.000000e+00
46	83	0.000000e+00
46	84	0.000000e+00
46	85	0.000000e+00
46	86	-1.709107e-83
46	87	1.354705e-81
46	88	6.900634e-81
46	89	-1.170376e-84
46	90	1.315940e-80
46	91	1.826806e-80
46	92	2.211216e-80
46	93	1.864153e-80
46	94	1.346693e-81
46	95	7.163038e-83
46	96	0.000000e+00
46	97	0.000000e+00
46	98	0.000000e+00
46	99	0.000000e+00
46	100	3.093813e-83
46	101	1.868207e-81
46	102	5.597871e-81
46	103	1.071764e-80
46	104	1.614726e-80
46	105	1.302748e-80
46	106	9.686903e-81
46	107	8.451831e-81
46	108	1.010067e-81
46	109	5.427894e-83
46	110	0.000000e+00
46	111	0.000000e+00
46	112	0.000000e+00
46	113	0.000000e+00
46	114	9.864865e-84
46	115	1.087740e-81
46	116	5.484531e-81
46	117	5.908154e-81
46	118	8.834829e-81
46	119	1.220327e-80
46	120	1.085874e-80
46	121	6.225122e-81
46	122	7.416024e-82
46	123	1.420263e-83
46	124	0.000000e+00
46	125	0.000000e+00
46	126	0.000000e+00
46	127	0.000000e+00
47	0	0.000000e+00
47	1	0.000000e+00
47	2	1.303204e-83
47	3	1.294521e-81
47	4	6.683245e-81
47	5	1.249191e-80
47	6	2.077473e-80
47	7	2.638667e-80
47	8	2.892035e-80
47	9	1.742821e-80
47	10	2.676228e-81
47	11	9.416126e-83
47	12	0.000000e+00
47	13	0.000000e+00
47	14	0.000000e+00
47	15	0.000000e+00
47	16	1.585557e-83
47	17	1.291882e-81
47	18	6.532205e-81
47	19	1.240369e-80
47	20	2.080024e-80
47	21	2.676060e-80
47	22	2.874020e-80
47	23	1.762573e-80
47	24	2.672117e-81
47	25	9.606821e-83
47	26	0.000000e+00
47	27	0.000000e+00
47	28	0.000000e+00
47	29	0.000000e+00
47	30	1.441674e-83
47	31	1.263309e-81
47	32	6.828407e-81
47	33	1.271289e-80
47	34	2.099760e-80
47	35	2.663656e-80
47	36	2.953267e-80
47	37	1.758999e-80
47	38	2.686275e-81
47	39	9.370019e-83
47	40	0.000000e+00
47	41	0.000000e+00
47	42	0.000000e+00
47	43	0.000000e+00
47	44	1.340612e-83
47	45	1.232105e-81
47	46	6.931982e-81
47	47	1.324132e-80
47	48	2.073660e-80
47	49	2.600905e-80
47	50	2.944887e-80
47	51	1.720067e-80
47	52	2.660604e-81
47	53	9.099690e-83
47	54	0.000000e+00
47	55	0.000000e+00
47	56	0.000000e+00
47	57	0.000000e+00
47	58	1.466540e-83
47	59	1.258544e-81
47	60	6.715025e-81
47	61	1.252384e-80
47	62	2.076029e-80
47	63	2.642899e-80
47	64	2.910009e-80
47	65	1.744131e-80
47	66	2.657568e-81
47	67	9.321943e-83
47	68	0.000000e+00
47	69	0.000000e+00
47	70	0.000000e+00
47	71	0.000000e+00
47	72	0.000000e+00
47	73	6.579692e-82
47	74	4.426121e-82
47	75	1.140082e-80
47	76	1.860125e-80
47	77	3.141818e-80
47	78	4.177641e-80
47	79	3.328419e-80
47	80	3.484672e-81
47	81	9.210929e-83
47	82	0.000000e+00
47	83	0.000000e+00
47	84	0.000000e+00
47	85	0.000000e+00
47	86	-3.203718e-83
47	87	1.662960e-81
47	88	1.007187e-80
47	89	-1.616741e-81
47	90	2.416092e-80
47	91	2.879369e-80
47	92	3.744937e-80
47	93	3.866710e-80
47	94	2.603224e-81
47	95	1.627559e-82
47	96	0.000000e+00
47	97	0.000000e+00
47	98	0.000000e+00
47	99	0.000000e+00
47	100	8.594225e-83
47	101	3.808654e-81
47	102	1.320501e-80
47	103	2.505636e-80
47	104	3.340580e-80
47	105	2.613419e-80
47	106	2.041530e-80
47	107	1.912295e-80
47	108	2.260878e-81
47	109	1.271074e-82
47	110	0.000000e+00
47	111	0.000000e+00
47	112	0.000000e+00
47	113	0.000000e+00
47	114	-6.430024e-85
47	115	2.230889e-81
47	116	1.272924e-80
47	117	1.635031e-80
47	118	2.237225e-80
47	119	2.512528e-80
47	120	2.270340e-80
47	121	1.436419e-80
47	122	1.944851e-81
47	123	4.812220e-83
47	124	0.000000e+00
47	125	0.000000e+00
47	126	0.000000e+00
47	127	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	1.831516e-83
48	3	1.818681e-81
48	4	9.808924e-81
48	5	2.060007e-80
48	6	3.765610e-80
48	7	4.953850e-80
48	8	5.302096e-80
48	9	3.105143e-80
48	10	4.735282e-81
48	11	1.577019e-82
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	2.187263e-83
48	17	1.826209e-81
48	18	9.590155e-81
48	19	2.057647e-80
48	20	3.766873e-80
48	21	5.013762e-80
48	22	5.259689e-80
48	23	3.134095e-80
48	24	4.731315e-81
48	25	1.613684e-82
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	1.950977e-83
48	31	1.765404e-81
48	32	1.004227e-80
48	33	2.093088e-80
48	34	3.803126e-80
48	35	5.001516e-80
48	36	5.420551e-80
48	37	3.137570e-80
48	38	4.750880e-81
48	39	1.567556e-82
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	1.801145e-83
48	45	1.709677e-81
48	46	1.020692e-80
48	47	2.073660e-80
48	48	3.825582e-80
48	49	4.894766e-80
48	50	5.417062e-80
48	51	3.075412e-80
48	52	4.702934e-81
48	53	1.518154e-82
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	1.993755e-83
48	59	1.764055e-81
48	60	9.877896e-81
48	61	2.064494e-80
48	62	3.759938e-80
48	63	4.960618e-80
48	64	5.338613e-80
48	65	3.109412e-80
48	66	4.699132e-81
48	67	1.559692e-82
48	68	0.000000e+00
48	69	0.000000e+00
48	70	0.000000e+00
48	71	0.000000e+00
48	72	0.000000e+00
48	73	-9.679106e-83
48	74	4.759351e-82
48	75	1.789612e-80
48	76	3.023784e-80
48	77	5.213786e-80
48	78	7.037657e-80
48	79	5.746665e-80
48	80	6.012967e-81
48	81	1.380466e-82
48	82	0.000000e+00
48	83	0.000000e+00
48	84	0.000000e+00
48	85	0.000000e+00
48	86	-9.752432e-83
48	87	2.168459e-81
48	88	1.449689e-80
48	89	-8.607806e-81
48	90	3.978222e-80
48	91	4.622921e-80
48	92	5.810411e-80
48	93	6.834860e-80
48	94	4.340864e-81
48	95	3.105965e-82
48	96	0.000000e+00
48	97	0.000000e+00
48	98	0.000000e+00
48	99	0.000000e+00
48	100	1.844515e-82
48	101	6.696849e-81
48	102	2.235944e-80
48	103	4.599327e-80
48	104	6.091529e-80
48	105	4.576640e-80
48	106	3.435429e-80
48	107	3.311323e-80
48	108	3.809956e-81
48	109	2.277719e-82
48	110	0.000000e+00
48	111	0.000000e+00
48	112	0.000000e+00
48	113	0.000000e+00
48	114	-1.201485e-83
48	115	3.790796e-81
48	116	2.267841e-80
48	117	3.088334e-80
48	118	4.210530e-80
48	119	4.426053e-80
48	120	3.610809e-80
48	121	2.514155e-80
48	122	3.543623e-81
48	123	7.187594e-83
48	124	0.000000e+00
48	125	0.000000e+00
48	126	0.000000e+00
48	127	0.000000e+00
49	0	0.000000e+00
49	1	0.000000e+00
49	2	2.080350e-83
49	3	2.085138e-81
49	4	1.216624e-80
49	5	2.596789e-80
49	6	4.901530e-80
49	7	6.937872e-80
49	8	7.793393e-80
49	9	4.421877e-80
49	10	6.662828e-81
49	11	2.026833e-82
49	12	0.000000e+00
49	13	0.000000e+00
49	14	0.000000e+00
49	15	0.000000e+00
49	16	2.494244e-83
49	17	2.108905e-81
49	18	1.186653e-80
49	19	2.605033e-80
49	20	4.901408e-80
49	21	7.006474e-80
49	22	7.720612e-80
49	23	4.451750e-80
49	24	6.652195e-81
49	25	2.046778e-82
49	26	0.000000e+00
49	27	0.000000e+00
49	28	0.000000e+00
49	29	0.000000e+00
49	30	2.178763e-83
49	31	2.015188e-81
49	32	1.251341e-80
49	33	2.637829e-80
49	34	4.951440e-80
49	35	7.004696e-80
49	36	7.970809e-80
49	37	4.475631e-80
49	38	6.685571e-81
49	39	2.024470e-82
49	40	0.000000e+00
49	41	0.000000e+00
49	42	0.000000e+00
49	43	0.000000e+00
49	44	1.993939e-83
49	45	1.939442e-81
49	46	1.276156e-80
49	47	2.600905e-80
49	48	4.894766e-80
49	49	6.961543e-80
49	50	7.977977e-80
49	51	4.399474e-80
49	52	6.619854e-81
49	53	1.989563e-82
49	54	0.000000e+00
49	55	0.000000e+00
49	56	0.000000e+00
49	57	0.000000e+00
49	58	2.240643e-83
49	59	2.019877e-81
49	60	1.229312e-80
49	61	2.603910e-80
49	62	4.893994e-80
49	63	6.944533e-80
49	64	7.847788e-80
49	65	4.431533e-80
49	66	6.612009e-81
49	67	2.007743e-82
49	68	0.000000e+00
49	69	0.000000e+00
49	70	0.000000e+00
49	71	0.000000e+00
49	72	0.000000e+00
49	73	-1.366956e-81
49	74	2.805984e-82
49	75	1.851491e-80
49	76	3.451153e-80
49	77	6.522309e-80
49	78	9.935114e-80
49	79	7.812259e-80
49	80	9.079497e-81
49	81	1.548749e-82
49	82	0.000000e+00
49	83	0.000000e+00
49	84	0.000000e+00
49	85	0.000000e+00
49	86	-1.662911e-82
49	87	3.797622e-81
49	88	2.061592e-80
49	89	-1.110081e-80
49	90	4.757843e-80
49	91	6.357682e-80
49	92	8.177887e-80
49	93	9.103040e-80
49	94	5.562740e-81
49	95	4.367189e-82
49	96	0.000000e+00
49	97	0.000000e+00
49	98	0.000000e+00
49	99	0.000000e+00
49	100	2.593405e-82
49	101	8.471142e-81
49	102	2.749671e-80
49	103	5.817539e-80
49	104	7.800237e-80
49	105	6.158859e-80
49	106	4.704304e-80
49	107	4.489135e-80
49	108	5.431474e-81
49	109	2.926098e-82
49	110	0.000000e+00
49	111	0.000000e+00
49	112	0.000000e+00
49	113	0.000000e+00
49	114	-3.034122e-83
49	115	4.798122e-81
49	116	2.880452e-80
49	117	3.966408e-80
49	118	5.404055e-80
49	119	6.367620e-80
49	120	4.472671e-80
49	121	3.400627e-80
49	122	4.553086e-81
49	123	9.146133e-83
49	124	0.000000e+00
49	125	0.000000e+00
49	126	0.000000e+00
49	127	0.000000e+00
50	0	0.000000e+00
50	1	0.000000e+00
50	2	2.328620e-83
50	3	2.421377e-81
50	4	1.462209e-80
50	5	2.932170e-80
50	6	5.375774e-80
50	7	8.010017e-80
50	8	1.143367e-79
50	9	7.296883e-80
50	10	9.467766e-81
50	11	2.472920e-82
50	12	0.000000e+00
50	13	0.000000e+00
50	14	0.000000e+00
50	15	0.000000e+00
50	16	2.914213e-83
50	17	2.443870e-81
50	18	1.427351e-80
50	19	2.937078e-80
50	20	5.352608e-80
50	21	8.060962e-80
50	22	1.134010e-79
50	23	7.297689e-80
50	24	9.433838e-81
50	25	2.420204e-82
50	26	0.000000e+00
50	27	0.000000e+00
50	28	0.000000e+00
50	29	0.000000e+00
50	30	2.588278e-83
50	31	2.357785e-81
50	32	1.506757e-80
50	33	2.979890e-80
50	34	5.452374e-80
50	35	8.105061e-80
50	36	1.168504e-79
50	37	7.405921e-80
50	38	9.500911e-81
50	39	2.518567e-82
50	40	0.000000e+00
50	41	0.000000e+00
50	42	0.000000e+00
50	43	0.000000e+00
50	44	2.402492e-83
50	45	2.281033e-81
50	46	1.534110e-80
50	47	2.944887e-80
50	48	5.417062e-80
50	49	7.977977e-80
50	50	1.188326e-79
50	51	7.335021e-80
50	52	9.413399e-81
50	53	2.570098e-82
50	54	0.000000e+00
50	55	0.000000e+00
50	56	0.000000e+00
50	57	0.000000e+00
50	58	2.656851e-83
50	59	2.357033e-81
50	60	1.479006e-80
50	61	2.941449e-80
50	62	5.380315e-80
50	63	8.026179e-80
50	64	1.150835e-79
50	65	7.319707e-80
50	66	9.393587e-81
50	67	2.474741e-82
50	68	0.000000e+00
50	69	0.000000e+00
50	70	0.000000e+00
50	71	0.000000e+00
50	72	0.000000e+00
50	73	-2.078960e-81
50	74	9.514888e-83
50	75	1.771778e-80
50	76	3.578396e-80
50	77	7.763297e-80
50	78	1.584128e-79
50	79	1.233034e-79
50	80	1.605902e-80
50	81	2.211690e-82
50	82	0.000000e+00
50	83	0.000000e+00
50	84	0.000000e+00
50	85	0.000000e+00
50	86	-1.345232e-82
50	87	4.690623e-81
50	88	2.435718e-80
50	89	7.258891e-81
50	90	5.963814e-80
50	91	9.273964e-80
50	92	1.555186e-79
50	93	1.319972e-79
50	94	6.595941e-81
50	95	6.341508e-82
50	96	0.000000e+00
50	97	0.000000e+00
50	98	0.000000e+00
50	99	0.000000e+00
50	100	2.852684e-82
50	101	1.202300e-80
50	102	3.955239e-80
50	103	7.076767e-80
50	104	9.105300e-80
50	105	8.358734e-80
50	106	7.936849e-80
50	107	7.677836e-80
50	108	1.013340e-80
50	109	4.432121e-82
50	110	0.000000e+00
50	111	0.000000e+00
50	112	0.000000e+00
50	113	0.000000e+00
50	114	-2.054623e-83
50	115	9.170367e-81
50	116	3.639690e-80
50	117	4.886379e-80
50	118	6.109971e-80
50	119	8.826363e-80
50	120	7.045847e-80
50	121	5.330711e-80
50	122	6.777825e-81
50	123	2.557284e-82
50	124	0.000000e+00
50	125	0.000000e+00
50	126	0.000000e+00
50	127	0.000000e+00
51	0	0.000000e+00
51	1	0.000000e+00
51	2	1.427714e-83
51	3	1.404975e-81
51	4	8.224451e-81
51	5	1.698331e-80
51	6	3.030236e-80
51	7	4.380379e-80
51	8	7.219748e-80
51	9	5.267194e-80
51	10	6.274439e-81
51	11	1.583429e-82
51	12	0.000000e+00
51	13	0.000000e+00
51	14	0.000000e+00
51	15	0.000000e+00
51	16	1.881166e-83
51	17	1.424033e-81
51	18	8.101746e-81
51	19	1.690026e-80
51	20	3.006434e-80
51	21	4.391277e-80
51	22	7.181640e-80
51	23	5.259808e-80
51	24	6.255017e-81
51	25	1.548510e-82
51	26	0.000000e+00
51	27	0.000000e+00
51	28	0.000000e+00
51	29	0.000000e+00
51	30	1.649181e-83
51	31	1.375720e-81
51	32	8.431025e-81
51	33	1.727524e-80
51	34	3.083099e-80
51	35	4.449248e-80
51	36	7.365510e-80
51	37	5.345666e-80
51	38	6.292595e-81
51	39	1.629165e-82
51	40	0.000000e+00
51	41	0.000000e+00
51	42	0.000000e+00
51	43	0.000000e+00
51	44	1.509284e-83
51	45	1.326608e-81
51	46	8.497439e-81
51	47	1.720067e-80
51	48	3.075412e-80
51	49	4.399474e-80
51	50	7.335021e-80
51	51	5.452674e-80
51	52	6.225164e-81
51	53	1.672787e-82
51	54	0.000000e+00
51	55	0.000000e+00
51	56	0.000000e+00
51	57	0.000000e+00
51	58	1.691464e-83
51	59	1.373148e-81
51	60	8.292497e-81
51	61	1.703287e-80
51	62	3.038769e-80
51	63	4.398903e-80
51	64	7.260824e-80
51	65	5.282076e-80
51	66	6.221029e-81
51	67	1.596280e-82
51	68	0.000000e+00
51	69	0.000000e+00
51	70	0.000000e+00
51	71	0.000000e+00
51	72	0.000000e+00
51	73	-7.288329e-82
51	74	4.205675e-83
51	75	1.150609e-80
51	76	2.173111e-80
51	77	4.909625e-80
51	78	1.102835e-79
51	79	9.054023e-80
51	80	1.148255e-80
51	81	1.725114e-82
51	82	0.000000e+00
51	83	0.000000e+00
51	84	0.000000e+00
51	85	0.000000e+00
51	86	-2.650704e-83
51	87	2.011900e-81
51	88	1.408140e-80
51	89	1.477663e-80
51	90	4.176324e-80
51	91	5.630337e-80
51	92	1.113047e-79
51	93	9.051161e-80
51	94	4.098757e-81
51	95	4.310358e-82
51	96	0.000000e+00
51	97	0.000000e+00
51	98	0.000000e+00
51	99	0.000000e+00
51	100	1.506568e-82
51	101	8.126702e-81
51	102	2.895005e-80
51	103	4.680668e-80
51	104	5.485609e-80
51	105	5.497606e-80
51	106	6.136722e-80
51	107	6.064386e-80
51	108	8.051159e-81
51	109	3.258198e-82
51	110	0.000000e+00
51	111	0.000000e+00
51	112	0.000000e+00
51	113	0.000000e+00
51	114	1.405508e-83
51	115	7.514102e-81
51	116	2.408266e-80
51	117	3.315036e-80
51	118	3.868668e-80
51	119	5.490388e-80
51	120	5.609752e-80
51	121	4.084577e-80
51	122	5.345603e-81
51	123	2.350631e-82
51	124	0.000000e+00
51	125	0.000000e+00
51	126	0.000000e+00
51	127	0.000000e+00
52	0	0.000000e+00
52	1	0.000000e+00
52	2	2.433679e-84
52	3	2.389326e-82
52	4	1.324360e-81
52	5	2.647443e-81
52	6	4.668436e-81
52	7	6.633698e-81
52	8	9.284125e-81
52	9	6.238316e-81
52	10	8.867661e-82
52	11	2.354890e-83
52	12	0.000000e+00
52	13	0.000000e+00
52	14	0.000000e+00
52	15	0.000000e+00
52	16	3.074576e-84
52	17	2.416866e-82
52	18	1.300556e-81
52	19	2.647779e-81
52	20	4.650019e-81
52	21	6.671446e-81
52	22	9.244836e-81
52	23	6.263500e-81
52	24	8.850293e-82
52	25	2.329900e-83
52	26	0.000000e+00
52	27	0.000000e+00
52	28	0.000000e+00
52	29	0.000000e+00
52	30	2.794423e-84
52	31	2.332825e-82
52	32	1.358471e-81
52	33	2.687211e-81
52	34	4.735036e-81
52	35	6.719289e-81
52	36	9.462527e-81
52	37	6.314543e-81
52	38	8.893517e-82
52	39	2.398932e-83
52	40	0.000000e+00
52	41	0.000000e+00
52	42	0.000000e+00
52	43	0.000000e+00
52	44	2.622441e-84
52	45	2.253977e-82
52	46	1.374401e-81
52	47	2.660604e-81
52	48	4.702934e-81
52	49	6.619854e-81
52	50	9.413399e-81
52	51	6.225164e-81
52	52	1.026928e-81
52	53	2.429117e-83
52	54	0.000000e+00
52	55	0.000000e+00
52	56	0.000000e+00
52	57	0.000000e+00
52	58	2.849885e-84
52	59	2.329310e-82
52	60	1.335592e-81
52	61	2.652581e-81
52	62	4.673181e-81
52	63	6.650989e-81
52	64	9.331733e-81
52	65	6.249469e-81
52	66	8.795938e-82
52	67	2.360863e-83
52	68	0.000000e+00
52	69	0.000000e+00
52	70	0.000000e+00
52	71	0.000000e+00
52	72	0.000000e+00
52	73	-3.563683e-83
52	74	4.248792e-83
52	75	1.977801e-81
52	76	3.494987e-81
52	77	7.450196e-81
52	78	1.381172e-80
52	79	1.099053e-80
52	80	1.547926e-81
52	81	2.597131e-83
52	82	0.000000e+00
52	83	0.000000e+00
52	84	0.000000e+00
52	85	0.000000e+00
52	86	-1.062391e-83
52	87	3.593732e-82
52	88	1.987065e-81
52	89	1.019890e-81
52	90	5.807651e-81
52	91	7.602499e-81
52	92	1.230300e-80
52	93	1.238100e-80
52	94	7.546219e-82
52	95	6.353449e-83
52	96	0.000000e+00
52	97	0.000000e+00
52	98	0.000000e+00
52	99	0.000000e+00
52	100	2.206435e-83
52	101	1.179904e-81
52	102	4.086600e-81
52	103	7.127331e-81
52	104	8.405548e-81
52	105	7.650596e-81
52	106	7.228333e-81
52	107	7.071345e-81
52	108	9.484327e-82
52	109	4.466028e-83
52	110	0.000000e+00
52	111	0.000000e+00
52	112	0.000000e+00
52	113	0.000000e+00
52	114	3.337605e-84
52	115	1.096021e-81
52	116	3.675932e-81
52	117	4.941712e-81
52	118	5.859825e-81
52	119	7.340883e-81
52	120	6.889289e-81
52	121	5.230766e-81
52	122	7.247281e-82
52	123	3.166315e-83
52	124	0.000000e+00
52	125	0.000000e+00
52	126	0.000000e+00
52	127	0.000000e+00
53	0	0.000000e+00
53	1	0.000000e+00
53	2	9.909567e-86
53	3	8.730523e-84
53	4	4.712642e-83
53	5	8.941909e-83
53	6	1.513910e-82
53	7	2.003274e-82
53	8	2.539531e-82
53	9	1.683920e-82
53	10	2.461698e-83
53	11	8.332675e-85
53	12	0.000000e+00
53	13	0.000000e+00
53	14	0.000000e+00
53	15	0.000000e+00
53	16	1.195575e-85
53	17	8.688145e-84
53	18	4.620093e-83
53	19	8.864736e-83
53	20	1.511855e-82
53	21	2.022290e-82
53	22	2.533009e-82
53	23	1.695482e-82
53	24	2.465549e-83
53	25	8.449517e-85
53	26	0.000000e+00
53	27	0.000000e+00
53	28	0.000000e+00
53	29	0.000000e+00
53	30	1.135697e-85
53	31	8.549519e-84
53	32	4.828492e-83
53	33	9.107201e-83
53	34	1.533010e-82
53	35	2.027207e-82
53	36	2.587774e-82
53	37	1.702185e-82
53	38	2.463881e-83
53	39	8.383105e-85
53	40	0.000000e+00
53	41	0.000000e+00
53	42	0.000000e+00
53	43	0.000000e+00
53	44	1.093475e-85
53	45	8.367931e-84
53	46	4.889859e-83
53	47	9.099690e-83
53	48	1.518154e-82
53	49	1.989563e-82
53	50	2.570098e-82
53	51	1.672787e-82
53	52	2.429117e-83
53	53	1.386090e-84
53	54	0.000000e+00
53	55	0.000000e+00
53	56	0.000000e+00
53	57	0.000000e+00
53	58	1.143955e-85
53	59	8.502700e-84
53	60	4.746066e-83
53	61	8.968313e-83
53	62	1.514203e-82
53	63	2.008389e-82
53	64	2.553091e-82
53	65	1.685882e-82
53	66	2.439754e-83
53	67	8.305535e-85
53	68	0.000000e+00
53	69	0.000000e+00
53	70	0.000000e+00
53	71	0.000000e+00
53	72	0.000000e+00
53	73	4.352061e-84
53	74	3.698857e-84
53	75	8.895557e-83
53	76	1.404597e-82
53	77	2.554511e-82
53	78	3.963091e-82
53	79	3.128503e-82
53	80	3.957507e-83
53	81	8.732256e-85
53	82	0.000000e+00
53	83	0.000000e+00
53	84	0.000000e+00
53	85	0.000000e+00
53	86	-2.635291e-85
53	87	1.433920e-83
53	88	9.095669e-83
53	89	3.185739e-83
53	90	1.984777e-82
53	91	2.472862e-82
53	92	3.374977e-82
53	93	3.585956e-82
53	94	2.545438e-83
53	95	1.788001e-84
53	96	0.000000e+00
53	97	0.000000e+00
53	98	0.000000e+00
53	99	0.000000e+00
53	100	6.125075e-85
53	101	2.832388e-83
53	102	1.126774e-82
53	103	2.101611e-82
53	104	2.677362e-82
53	105	2.340324e-82
53	106	2.142293e-82
53	107	2.011578e-82
53	108	2.710343e-83
53	109	1.273745e-84
53	110	0.000000e+00
53	111	0.000000e+00
53	112	0.000000e+00
53	113	0.000000e+00
53	114	1.758383e-85
53	115	2.229326e-83
53	116	1.075938e-82
53	117	1.422057e-82
53	118	1.908561e-82
53	119	2.270711e-82
53	120	2.222739e-82
53	121	1.510057e-82
53	122	2.007801e-83
53	123	7.426988e-85
53	124	0.000000e+00
53	125	0.000000e+00
53	126	0.000000e+00
53	127	0.000000e+00
54	0	0.000000e+00
54	1	0.000000e+00
54	2	0.000000e+00
54	3	0.000000e+00
54	4	0.000000e+00
54	5	0.000000e+00
54	6	0.000000e+00
54	7	0.000000e+00
54	8	0.000000e+00
54	9	0.000000e+00
54	10	0.000000e+00
54	11	0.000000e+00
54	12	0.000000e+00
54	13	0.000000e+00
54	14	0.000000e+00
54	15	0.000000e+00
54	16	0.000000e+00
54	17	0.000000e+00
54	18	0.000000e+00
54	19	0.000000e+00
54	20	0.000000e+00
54	21	0.000000e+00
54	22	0.000000e+00
54	23	0.000000e+00
54	24	0.000000e+00
54	25	0.000000e+00
54	26	0.000000e+00
54	27	0.000000e+00
54	28	0.000000e+00
54	29	0.000000e+00
54	30	0.000000e+00
54	31	0.000000e+00
54	32	0.000000e+00
54	33	0.000000e+00
54	34	0.000000e+00
54	35	0.000000e+00
54	36	0.000000e+00
54	37	0.000000e+00
54	38	0.000000e+00
54	39	0.000000e+00
54	40	0.000000e+00
54	41	0.000000e+00
54	42	0.000000e+00
54	43	0.000000e+00
54	44	0.000000e+00
54	45	0.000000e+00
54	46	0.000000e+00
54	47	0.000000e+00
54	48	0.000000e+00
54	49	0.000000e+00
54	50	0.000000e+00
54	51	0.000000e+00
54	52	0.000000e+00
54	53	0.000000e+00
54	54	0.000000e+00
54	55	0.000000e+00
54	56	0.000000e+00
54	57	0.000000e+00
54	58	0.000000e+00
54	59	0.000000e+00
54	60	0.000000e+00
54	61	0.000000e+00
54	62	0.000000e+00
54	63	0.000000e+00
54	64	0.000000e+00
54	65	0.000000e+00
54	66	0.000000e+00
54	67	0.000000e+00
54	68	0.000000e+00
54	69	0.000000e+00
54	70	0.000000e+00
54	71	0.000000e+00
54	72	0.000000e+00
54	73	0.000000e+00
54	74	0.000000e+00
54	75	0.000000e+00
54	76	0.000000e+00
54	77	0.000000e+00
54	78	0.000000e+00
54	79	0.000000e+00
54	80	0.000000e+00
54	81	0.000000e+00
54	82	0.000000e+00
54	83	0.000000e+00
54	84	0.000000e+00
54	85	0.000000e+00
54	86	0.000000e+00
54	87	0.000000e+00
54	88	0.000000e+00
54	89	0.000000e+00
54	90	0.000000e+00
54	91	0.000000e+00
54	92	0.000000e+00
54	93	0.000000e+00
54	94	0.000000e+00
54	95	0.000000e+00
54	96	0.000000e+00
54	97	0.000000e+00
54	98	0.000000e+00
54	99	0.000000e+00
54	100	0.000000e+00
54	101	0.000000e+00
54	102	0.000000e+00
54	103	0.000000e+00
54	104	0.000000e+00
54	105	0.000000e+00
54	106	0.000000e+00
54	107	0.000000e+00
54	108	0.000000e+00
54	109	0.000000e+00
54	110	0.000000e+00
54	111	0.000000e+00
54	112	0.000000e+00
54	113	0.000000e+00
54	114	0.000000e+00
54	115	0.000000e+00
54	116	0.000000e+00
54	117	0.000000e+00
54	118	0.000000e+00
54	119	0.000000e+00
54	120	0.000000e+00
54	121	0.000000e+00
54	122	0.000000e+00
54	123	0.000000e+00
54	124	0.000000e+00
54	125	0.000000e+00
54	126	0.000000e+00
54	127	0.000000e+00
55	0	0.000000e+00
55	1	0.000000e+00
55	2	0.000000e+00
55	3	0.000000e+00
55	4	0.000000e+00
55	5	0.000000e+00
55	6	0.000000e+00
55	7	0.000000e+00
55	8	0.000000e+00
55	9	0.000000e+00
55	10	0.000000e+00
55	11	0.000000e+00
55	12	0.000000e+00
55	13	0.000000e+00
55	14	0.000000e+00
55	15	0.000000e+00
55	16	0.000000e+00
55	17	0.000000e+00
55	18	0.000000e+00
55	19	0.000000e+00
55	20	0.000000e+00
55	21	0.000000e+00
55	22	0.000000e+00
55	23	0.000000e+00
55	24	0.000000e+00
55	25	0.000000e+00
55	26	0.000000e+00
55	27	0.000000e+00
55	28	0.000000e+00
55	29	0.000000e+00
55	30	0.000000e+00
55	31	0.000000e+00
55	32	0.000000e+00
55	33	0.000000e+00
55	34	0.000000e+00
55	35	0.000000e+00
55	36	0.000000e+00
55	37	0.000000e+00
55	38	0.000000e+00
55	39	0.000000e+00
55	40	0.000000e+00
55	41	0.000000e+00
55	42	0.000000e+00
55	43	0.000000e+00
55	44	0.000000e+00
55	45	0.000000e+00
55	46	0.000000e+00
55	47	0.000000e+00
55	48	0.000000e+00
55	49	0.000000e+00
55	50	0.000000e+00
55	51	0.000000e+00
55	52	0.000000e+00
55	53	0.000000e+00
55	54	0.000000e+00
55	55	0.000000e+00
55	56	0.000000e+00
55	57	0.000000e+00
55	58	0.000000e+00
55	59	0.000000e+00
55	60	0.000000e+00
55	61	0.000000e+00
55	62	0.000000e+00
55	63	0.000000e+00
55	64	0.000000e+00
55	65	0.000000e+00
55	66	0.000000e+00
55	67	0.000000e+00
55	68	0.000000e+00
55	69	0.000000e+00
55	70	0.000000e+00
55	71	0.000000e+00
55	72	0.000000e+00
55	73	0.000000e+00
55	74	0.000000e+00
55	75	0.000000e+00
55	76	0.000000e+00
55	77	0.000000e+00
55	78	0.000000e+00
55	79	0.000000e+00
55	80	0.000000e+00
55	81	0.000000e+00
55	82	0.000000e+00
55	83	0.000000e+00
55	84	0.000000e+00
55	85	0.000000e+00
55	86	0.000000e+00
55	87	0.000000e+00
55	88	0.000000e+00
55	89	0.000000e+00
55	90	0.000000e+00
55	91	0.000000e+00
55	92	0.000000e+00
55	93	0.000000e+00
55	94	0.000000e+00
55	95	0.000000e+00
55	96	0.000000e+00
55	97	0.000000e+00
55	98	0.000000e+00
55	99	0.000000e+00
55	100	0.000000e+00
55	101	0.000000e+00
55	102	0.000000e+00
55	103	0.000000e+00
55	104	0.000000e+00
55	105	0.000000e+00
55	106	0.000000e+00
55	107	0.000000e+00
55	108	0.000000e+00
55	109	0.000000e+00
55	110	0.000000e+00
55	111	0.000000e+00
55	112	0.000000e+00
55	113	0.000000e+00
55	114	0.000000e+00
55	115	0.000000e+00
55	116	0.000000e+00
55	117	0.000000e+00
55	118	0.000000e+00
55	119	0.000000e+00
55	120	0.000000e+00
55	121	0.000000e+00
55	122	0.000000e+00
55	123	0.000000e+00
55	124	0.000000e+00
55	125	0.000000e+00
55	126	0.000000e+00
55	127	0.000000e+00
56	0	0.000000e+00
56	1	0.000000e+00
56	2	0.000000e+00
56	3	0.000000e+00
56	4	0.000000e+00
56	5	0.000000e+00
56	6	0.000000e+00
56	7	0.000000e+00
56	8	0.000000e+00
56	9	0.000000e+00
56	10	0.000000e+00
56	11	0.000000e+00
56	12	0.000000e+00
56	13	0.000000e+00
56	14	0.000000e+00
56	15	0.000000e+00
56	16	0.000000e+00
56	17	0.000000e+00
56	18	0.000000e+00
56	19	0.000000e+00
56	20	0.000000e+00
56	21	0.000000e+00
56	22	0.000000e+00
56	23	0.000000e+00
56	24	0.000000e+00
56	25	0.000000e+00
56	26	0.000000e+00
56	27	0.000000e+00
56	28	0.000000e+00
56	29	0.000000e+00
56	30	0.000000e+00
56	31	0.000000e+00
56	32	0.000000e+00
56	33	0.000000e+00
56	34	0.000000e+00
56	35	0.000000e+00
56	36	0.000000e+00
56	37	0.000000e+00
56	38	0.000000e+00
56	39	0.000000e+00
56	40	0.000000e+00
56	41	0.000000e+00
56	42	0.000000e+00
56	43	0.000000e+00
56	44	0.000000e+00
56	45	0.000000e+00
56	46	0.000000e+00
56	47	0.000000e+00
56	48	0.000000e+00
56	49	0.000000e+00
56	50	0.000000e+00
56	51	0.000000e+00
56	52	0.000000e+00
56	53	0.000000e+00
56	54	0.000000e+00
56	55	0.000000e+00
56	56	0.000000e+00
56	57	0.000000e+00
56	58	0.000000e+00
56	59	0.000000e+00
56	60	0.000000e+00
56	61	0.000000e+00
56	62	0.000000e+00
56	63	0.000000e+00
56	64	0.000000e+00
56	65	0.000000e+00
56	66	0.000000e+00
56	67	0.000000e+00
56	68	0.000000e+00
56	69	0.000000e+00
56	70	0.000000e+00
56	71	0.000000e+00
56	72	0.000000e+00
56	73	0.000000e+00
56	74	0.000000e+00
56	75	0.000000e+00
56	76	0.000000e+00
56	77	0.000000e+00
56	78	0.000000e+00
56	79	0.000000e+00
56	80	0.000000e+00
56	81	0.000000e+00
56	82	0.000000e+00
56	83	0.000000e+00
56	84	0.000000e+00
56	85	0.000000e+00
56	86	0.000000e+00
56	87	0.000000e+00
56	88	0.000000e+00
56	89	0.000000e+00
56	90	0.000000e+00
56	91	0.000000e+00
56	92	0.000000e+00
56	93	0.000000e+00
56	94	0.000000e+00
56	95	0.000000e+00
56	96	0.000000e+00
56	97	0.000000e+00
56	98	0.000000e+00
56	99	0.000000e+00
56	100	0.000000e+00
56	101	0.000000e+00
56	102	0.000000e+00
56	103	0.000000e+00
56	104	0.000000e+00
56	105	0.000000e+00
56	106	0.000000e+00
56	107	0.000000e+00
56	108	0.000000e+00
56	109	0.000000e+00
56	110	0.000000e+00
56	111	0.000000e+00
56	112	0.000000e+00
56	113	0.000000e+00
56	114	0.000000e+00
56	115	0.000000e+00
56	116	0.000000e+00
56	117	0.000000e+00
56	118	0.000000e+00
56	119	0.000000e+00
56	120	0.000000e+00
56	121	0.000000e+00
56	122	0.000000e+00
56	123	0.000000e+00
56	124	0.000000e+00
56	125	0.000000e+00
56	126	0.000000e+00
56	127	0.000000e+00
57	0	0.000000e+00
57	1	0.000000e+00
57	2	0.000000e+00
57	3	0.000000e+00
57	4	0.000000e+00
57	5	0.000000e+00
57	6	0.000000e+00
57	7	0.000000e+00
57	8	0.000000e+00
57	9	0.000000e+00
57	10	0.000000e+00
57	11	0.000000e+00
57	12	0.000000e+00
57	13	0.000000e+00
57	14	0.000000e+00
57	15	0.000000e+00
57	16	0.000000e+00
57	17	0.000000e+00
57	18	0.000000e+00
57	19	0.000000e+00
57	20	0.000000e+00
57	21	0.000000e+00
57	22	0.000000e+00
57	23	0.000000e+00
57	24	0.000000e+00
57	25	0.000000e+00
57	26	0.000000e+00
57	27	0.000000e+00
57	28	0.000000e+00
57	29	0.000000e+00
57	30	0.000000e+00
57	31	0.000000e+00
57	32	0.000000e+00
57	33	0.000000e+00
57	34	0.000000e+00
57	35	0.000000e+00
57	36	0.000000e+00
57	37	0.000000e+00
57	38	0.000000e+00
57	39	0.000000e+00
57	40	0.000000e+00
57	41	0.000000e+00
57	42	0.000000e+00
57	43	0.000000e+00
57	44	0.000000e+00
57	45	0.000000e+00
57	46	0.000000e+00
57	47	0.000000e+00
57	48	0.000000e+00
57	49	0.000000e+00
57	50	0.000000e+00
57	51	0.000000e+00
57	52	0.000000e+00
57	53	0.000000e+00
57	54	0.000000e+00
57	55	0.000000e+00
57	56	0.000000e+00
57	57	0.000000e+00
57	58	0.000000e+00
57	59	0.000000e+00
57	60	0.000000e+00
57	61	0.000000e+00
57	62	0.000000e+00
57	63	0.000000e+00
57	64	0.000000e+00
57	65	0.000000e+00
57	66	0.000000e+00
57	67	0.000000e+00
57	68	0.000000e+00
57	69	0.000000e+00
57	70	0.000000e+00
57	71	0.000000e+00
57	72	0.000000e+00
57	73	0.000000e+00
57	74	0.000000e+00
57	75	0.000000e+00
57	76	0.000000e+00
57	77	0.000000e+00
57	78	0.000000e+00
57	79	0.000000e+00
57	80	0.000000e+00
57	81	0.000000e+00
57	82	0.000000e+00
57	83	0.000000e+00
57	84	0.000000e+00
57	85	0.000000e+00
57	86	0.000000e+00
57	87	0.000000e+00
57	88	0.000000e+00
57	89	0.000000e+00
57	90	0.000000e+00
57	91	0.000000e+00
57	92	0.000000e+00
57	93	0.000000e+00
57	94	0.000000e+00
57	95	0.000000e+00
57	96	0.000000e+00
57	97	0.000000e+00
57	98	0.000000e+00
57	99	0.000000e+00
57	100	0.000000e+00
57	101	0.000000e+00
57	102	0.000000e+00
57	103	0.000000e+00
57	104	0.000000e+00
57	105	0.000000e+00
57	106	0.000000e+00
57	107	0.000000e+00
57	108	0.000000e+00
57	109	0.000000e+00
57	110	0.000000e+00
57	111	0.000000e+00
57	112	0.000000e+00
57	113	0.000000e+00
57	114	0.000000e+00
57	115	0.000000e+00
57	116	0.000000e+00
57	117	0.000000e+00
57	118	0.000000e+00
57	119	0.000000e+00
57	120	0.000000e+00
57	121	0.000000e+00
57	122	0.000000e+00
57	123	0.000000e+00
57	124	0.000000e+00
57	125	0.000000e+00
57	126	0.000000e+00
57	127	0.000000e+00
58	0	0.000000e+00
58	1	0.000000e+00
58	2	2.860151e-86
58	3	2.301091e-84
58	4	9.535201e-84
58	5	1.424447e-83
58	6	1.980971e-83
58	7	2.279584e-83
58	8	2.620360e-83
58	9	1.731949e-83
58	10	2.902280e-84
58	11	1.148548e-85
58	12	0.000000e+00
58	13	0.000000e+00
58	14	0.000000e+00
58	15	0.000000e+00
58	16	3.598436e-86
58	17	2.225425e-84
58	18	9.318112e-84
58	19	1.398311e-83
58	20	1.976876e-83
58	21	2.321417e-83
58	22	2.616411e-83
58	23	1.761582e-83
58	24	2.928546e-84
58	25	1.144403e-85
58	26	0.000000e+00
58	27	0.000000e+00
58	28	0.000000e+00
58	29	0.000000e+00
58	30	3.544237e-86
58	31	2.268634e-84
58	32	9.750240e-84
58	33	1.452183e-83
58	34	2.010358e-83
58	35	2.304663e-83
58	36	2.677327e-83
58	37	1.742930e-83
58	38	2.910322e-84
58	39	1.149355e-85
58	40	0.000000e+00
58	41	0.000000e+00
58	42	0.000000e+00
58	43	0.000000e+00
58	44	3.488620e-86
58	45	2.275938e-84
58	46	9.891429e-84
58	47	1.466540e-83
58	48	1.993755e-83
58	49	2.240643e-83
58	50	2.656851e-83
58	51	1.691464e-83
58	52	2.849885e-84
58	53	1.143955e-85
58	54	0.000000e+00
58	55	0.000000e+00
58	56	0.000000e+00
58	57	0.000000e+00
58	58	1.112598e-84
58	59	2.241072e-84
58	60	9.580178e-84
58	61	1.427379e-83
58	62	1.985508e-83
58	63	2.286652e-83
58	64	2.639779e-83
58	65	1.731326e-83
58	66	2.885736e-84
58	67	1.139190e-85
58	68	0.000000e+00
58	69	0.000000e+00
58	70	0.000000e+00
58	71	0.000000e+00
58	72	0.000000e+00
58	73	2.678820e-84
58	74	1.011359e-84
58	75	1.548731e-83
58	76	2.690005e-83
58	77	3.936377e-83
58	78	5.126008e-83
58	79	3.634764e-83
58	80	3.916460e-84
58	81	1.201195e-85
58	82	0.000000e+00
58	83	0.000000e+00
58	84	0.000000e+00
58	85	0.000000e+00
58	86	4.209963e-86
58	87	3.866152e-84
58	88	2.040303e-83
58	89	9.714719e-84
58	90	3.702591e-83
58	91	4.728073e-83
58	92	5.472644e-83
58	93	4.900545e-83
58	94	4.452280e-84
58	95	2.790983e-85
58	96	0.000000e+00
58	97	0.000000e+00
58	98	0.000000e+00
58	99	0.000000e+00
58	100	7.479265e-86
58	101	3.742346e-84
58	102	9.413762e-84
58	103	2.745101e-83
58	104	3.689259e-83
58	105	3.001331e-83
58	106	2.421986e-83
58	107	2.331380e-83
58	108	2.952367e-84
58	109	1.444113e-85
58	110	0.000000e+00
58	111	0.000000e+00
58	112	0.000000e+00
58	113	0.000000e+00
58	114	-2.594033e-86
58	115	6.605650e-85
58	116	1.082350e-83
58	117	1.247139e-83
58	118	2.216346e-83
58	119	3.337635e-83
58	120	2.794942e-83
58	121	1.475898e-83
58	122	2.374864e-84
58	123	4.086105e-86
58	124	0.000000e+00
58	125	0.000000e+00
58	126	0.000000e+00
58	127	0.000000e+00
59	0	0.000000e+00
59	1	0.000000e+00
59	2	1.958283e-84
59	3	1.989975e-82
59	4	8.461096e-82
59	5	1.242342e-81
59	6	1.761034e-81
59	7	2.054606e-81
59	8	2.292995e-81
59	9	1.387483e-81
59	10	2.341732e-82
59	11	8.725474e-84
59	12	0.000000e+00
59	13	0.000000e+00
59	14	0.000000e+00
59	15	0.000000e+00
59	16	2.235622e-84
59	17	1.950519e-82
59	18	8.270511e-82
59	19	1.234797e-81
59	20	1.762181e-81
59	21	2.088564e-81
59	22	2.261049e-81
59	23	1.399113e-81
59	24	2.342698e-82
59	25	8.755240e-84
59	26	0.000000e+00
59	27	0.000000e+00
59	28	0.000000e+00
59	29	0.000000e+00
59	30	2.246019e-84
59	31	1.959964e-82
59	32	8.651068e-82
59	33	1.262035e-81
59	34	1.783706e-81
59	35	2.073912e-81
59	36	2.345010e-81
59	37	1.400393e-81
59	38	2.354392e-82
59	39	8.645560e-84
59	40	0.000000e+00
59	41	0.000000e+00
59	42	0.000000e+00
59	43	0.000000e+00
59	44	2.232161e-84
59	45	1.943733e-82
59	46	8.775408e-82
59	47	1.258544e-81
59	48	1.764055e-81
59	49	2.019877e-81
59	50	2.357033e-81
59	51	1.373148e-81
59	52	2.329310e-82
59	53	8.502700e-84
59	54	0.000000e+00
59	55	0.000000e+00
59	56	0.000000e+00
59	57	0.000000e+00
59	58	2.241072e-84
59	59	2.065514e-82
59	60	8.502680e-82
59	61	1.244226e-81
59	62	1.763043e-81
59	63	2.058683e-81
59	64	2.306166e-81
59	65	1.387755e-81
59	66	2.330686e-82
59	67	8.600181e-84
59	68	0.000000e+00
59	69	0.000000e+00
59	70	0.000000e+00
59	71	0.000000e+00
59	72	0.000000e+00
59	73	2.160272e-82
59	74	6.010512e-83
59	75	1.151171e-81
59	76	1.842891e-81
59	77	3.015461e-81
59	78	3.586951e-81
59	79	2.610083e-81
59	80	3.004365e-82
59	81	9.678782e-84
59	82	0.000000e+00
59	83	0.000000e+00
59	84	0.000000e+00
59	85	0.000000e+00
59	86	1.289378e-84
59	87	1.949457e-82
59	88	1.080940e-81
59	89	9.332099e-83
59	90	2.686025e-81
59	91	3.373387e-81
59	92	4.278150e-81
59	93	3.286535e-81
59	94	2.481911e-82
59	95	1.420666e-83
59	96	0.000000e+00
59	97	0.000000e+00
59	98	0.000000e+00
59	99	0.000000e+00
59	100	3.257002e-84
59	101	3.027709e-82
59	102	6.490815e-82
59	103	1.657532e-81
59	104	2.638865e-81
59	105	2.192796e-81
59	106	1.700954e-81
59	107	1.580276e-81
59	108	1.752451e-82
59	109	8.089868e-84
59	110	0.000000e+00
59	111	0.000000e+00
59	112	0.000000e+00
59	113	0.000000e+00
59	114	2.767159e-85
59	115	1.083284e-82
59	116	6.746256e-82
59	117	7.776242e-82
59	118	1.488133e-81
59	119	2.214083e-81
59	120	1.983209e-81
59	121	1.025854e-81
59	122	1.288101e-82
59	123	3.858716e-84
59	124	0.000000e+00
59	125	0.000000e+00
59	126	0.000000e+00
59	127	0.000000e+00
60	0	0.000000e+00
60	1	0.000000e+00
60	2	8.384771e-84
60	3	8.727925e-82
60	4	4.393970e-81
60	5	6.661266e-81
60	6	9.913992e-81
60	7	1.253590e-80
60	8	1.446531e-80
60	9	8.421099e-81
60	10	1.356120e-81
60	11	4.912062e-83
60	12	0.000000e+00
60	13	0.000000e+00
60	14	0.000000e+00
60	15	0.000000e+00
60	16	9.737139e-84
60	17	8.643137e-82
60	18	4.289911e-81
60	19	6.656276e-81
60	20	9.950269e-81
60	21	1.275269e-80
60	22	1.432394e-80
60	23	8.517115e-81
60	24	1.362254e-81
60	25	4.959998e-83
60	26	0.000000e+00
60	27	0.000000e+00
60	28	0.000000e+00
60	29	0.000000e+00
60	30	9.544546e-84
60	31	8.558953e-82
60	32	4.503538e-81
60	33	6.771468e-81
60	34	1.002192e-80
60	35	1.263651e-80
60	36	1.477567e-80
60	37	8.485924e-81
60	38	1.356293e-81
60	39	4.862940e-83
60	40	0.000000e+00
60	41	0.000000e+00
60	42	0.000000e+00
60	43	0.000000e+00
60	44	9.327012e-84
60	45	8.410284e-82
60	46	4.576679e-81
60	47	6.715025e-81
60	48	9.877896e-81
60	49	1.229312e-80
60	50	1.479006e-80
60	51	8.292497e-81
60	52	1.335592e-81
60	53	4.746066e-83
60	54	0.000000e+00
60	55	0.000000e+00
60	56	0.000000e+00
60	57	0.000000e+00
60	58	9.580178e-84
60	59	8.502680e-82
60	60	4.572324e-81
60	61	6.680496e-81
60	62	9.913501e-81
60	63	1.254915e-80
60	64	1.454527e-80
60	65	8.416146e-81
60	66	1.345754e-81
60	67	4.840158e-83
60	68	0.000000e+00
60	69	0.000000e+00
60	70	0.000000e+00
60	71	0.000000e+00
60	72	0.000000e+00
60	73	7.226344e-82
60	74	3.440664e-82
60	75	6.467915e-81
60	76	9.019016e-81
60	77	1.606730e-80
60	78	2.157918e-80
60	79	1.594684e-80
60	80	1.875615e-81
60	81	5.422474e-83
60	82	0.000000e+00
60	83	0.000000e+00
60	84	0.000000e+00
60	85	0.000000e+00
60	86	-1.645100e-83
60	87	1.277079e-81
60	88	6.719553e-81
60	89	2.210391e-83
60	90	1.301436e-80
60	91	1.772342e-80
60	92	2.143672e-80
60	93	1.801232e-80
60	94	1.297632e-81
60	95	6.927539e-83
60	96	0.000000e+00
60	97	0.000000e+00
60	98	0.000000e+00
60	99	0.000000e+00
60	100	2.898401e-83
60	101	1.820875e-81
60	102	5.588832e-81
60	103	1.053087e-80
60	104	1.572698e-80
60	105	1.270064e-80
60	106	9.557342e-81
60	107	8.387956e-81
60	108	1.006276e-81
60	109	5.305483e-83
60	110	0.000000e+00
60	111	0.000000e+00
60	112	0.000000e+00
60	113	0.000000e+00
60	114	9.833491e-84
60	115	1.093826e-81
60	116	5.393386e-81
60	117	5.834463e-81
60	118	8.689874e-81
60	119	1.171759e-80
60	120	1.070949e-80
60	121	6.231242e-81
60	122	7.435964e-82
60	123	1.575463e-83
60	124	0.000000e+00
60	125	0.000000e+00
60	126	0.000000e+00
60	127	0.000000e+00
61	0	0.000000e+00
61	1	0.000000e+00
61	2	1.273412e-83
61	3	1.280077e-81
61	4	6.647375e-81
61	5	1.239491e-80
61	6	2.070375e-80
61	7	2.643940e-80
61	8	2.888747e-80
61	9	1.728145e-80
61	10	2.673042e-81
61	11	9.293228e-83
61	12	0.000000e+00
61	13	0.000000e+00
61	14	0.000000e+00
61	15	0.000000e+00
61	16	1.547669e-83
61	17	1.280552e-81
61	18	6.499274e-81
61	19	1.235028e-80
61	20	2.074258e-80
61	21	2.682484e-80
61	22	2.870403e-80
61	23	1.749011e-80
61	24	2.672192e-81
61	25	9.479277e-83
61	26	0.000000e+00
61	27	0.000000e+00
61	28	0.000000e+00
61	29	0.000000e+00
61	30	1.401412e-83
61	31	1.248117e-81
61	32	6.792876e-81
61	33	1.260114e-80
61	34	2.091837e-80
61	35	2.668037e-80
61	36	2.949414e-80
61	37	1.743359e-80
61	38	2.681394e-81
61	39	9.238682e-83
61	40	0.000000e+00
61	41	0.000000e+00
61	42	0.000000e+00
61	43	0.000000e+00
61	44	1.300063e-83
61	45	1.214524e-81
61	46	6.894857e-81
61	47	1.252384e-80
61	48	2.064494e-80
61	49	2.603910e-80
61	50	2.941449e-80
61	51	1.703287e-80
61	52	2.652581e-81
61	53	8.968313e-83
61	54	0.000000e+00
61	55	0.000000e+00
61	56	0.000000e+00
61	57	0.000000e+00
61	58	1.427379e-83
61	59	1.244226e-81
61	60	6.680496e-81
61	61	1.272573e-80
61	62	2.068623e-80
61	63	2.647650e-80
61	64	2.906158e-80
61	65	1.729035e-80
61	66	2.653697e-81
61	67	9.192587e-83
61	68	0.000000e+00
61	69	0.000000e+00
61	70	0.000000e+00
61	71	0.000000e+00
61	72	0.000000e+00
61	73	6.719467e-82
61	74	4.613411e-82
61	75	1.158145e-80
61	76	1.832516e-80
61	77	3.133102e-80
61	78	4.147396e-80
61	79	3.304276e-80
61	80	3.533915e-81
61	81	9.455101e-83
61	82	0.000000e+00
61	83	0.000000e+00
61	84	0.000000e+00
61	85	0.000000e+00
61	86	-4.154033e-83
61	87	1.615019e-81
61	88	9.822890e-81
61	89	-1.893529e-81
61	90	2.397564e-80
61	91	2.874445e-80
61	92	3.689283e-80
61	93	3.847179e-80
61	94	2.592055e-81
61	95	1.645066e-82
61	96	0.000000e+00
61	97	0.000000e+00
61	98	0.000000e+00
61	99	0.000000e+00
61	100	8.990777e-83
61	101	3.965737e-81
61	102	1.338458e-80
61	103	2.528535e-80
61	104	3.351695e-80
61	105	2.603018e-80
61	106	1.987929e-80
61	107	1.867942e-80
61	108	2.191077e-81
61	109	1.261345e-82
61	110	0.000000e+00
61	111	0.000000e+00
61	112	0.000000e+00
61	113	0.000000e+00
61	114	8.835603e-86
61	115	2.473100e-81
61	116	1.290179e-80
61	117	1.644061e-80
61	118	2.202464e-80
61	119	2.439993e-80
61	120	2.206021e-80
61	121	1.425332e-80
61	122	1.903164e-81
61	123	4.445798e-83
61	124	0.000000e+00
61	125	0.000000e+00
61	126	0.000000e+00
61	127	0.000000e+00
62	0	0.000000e+00
62	1	0.000000e+00
62	2	1.823831e-83
62	3	1.818042e-81
62	4	9.845788e-81
62	5	2.064162e-80
62	6	3.771424e-80
62	7	4.959482e-80
62	8	5.272639e-80
62	9	3.075165e-80
62	10	4.709338e-81
62	11	1.578477e-82
62	12	0.000000e+00
62	13	0.000000e+00
62	14	0.000000e+00
62	15	0.000000e+00
62	16	2.183899e-83
62	17	1.827204e-81
62	18	9.627936e-81
62	19	2.063155e-80
62	20	3.775370e-80
62	21	5.023441e-80
62	22	5.234366e-80
62	23	3.108135e-80
62	24	4.707604e-81
62	25	1.618494e-82
62	26	0.000000e+00
62	27	0.000000e+00
62	28	0.000000e+00
62	29	0.000000e+00
62	30	1.941269e-83
62	31	1.763892e-81
62	32	1.007757e-80
62	33	2.096997e-80
62	34	3.807605e-80
62	35	5.005201e-80
62	36	5.388079e-80
62	37	3.105009e-80
62	38	4.723192e-81
62	39	1.567504e-82
62	40	0.000000e+00
62	41	0.000000e+00
62	42	0.000000e+00
62	43	0.000000e+00
62	44	1.787326e-83
62	45	1.706657e-81
62	46	1.024102e-80
62	47	2.076029e-80
62	48	3.759938e-80
62	49	4.893994e-80
62	50	5.380315e-80
62	51	3.038769e-80
62	52	4.673181e-81
62	53	1.514203e-82
62	54	0.000000e+00
62	55	0.000000e+00
62	56	0.000000e+00
62	57	0.000000e+00
62	58	1.985508e-83
62	59	1.763043e-81
62	60	9.913501e-81
62	61	2.068623e-80
62	62	3.802740e-80
62	63	4.965426e-80
62	64	5.307802e-80
62	65	3.078402e-80
62	66	4.672505e-81
62	67	1.560575e-82
62	68	0.000000e+00
62	69	0.000000e+00
62	70	0.000000e+00
62	71	0.000000e+00
62	72	0.000000e+00
62	73	-3.868928e-83
62	74	5.113179e-82
62	75	1.834536e-80
62	76	3.052368e-80
62	77	5.244305e-80
62	78	6.993539e-80
62	79	5.737520e-80
62	80	5.948474e-81
62	81	1.405462e-82
62	82	0.000000e+00
62	83	0.000000e+00
62	84	0.000000e+00
62	85	0.000000e+00
62	86	-1.022481e-82
62	87	2.183687e-81
62	88	1.465744e-80
62	89	-8.743823e-81
62	90	3.978603e-80
62	91	4.596004e-80
62	92	5.725775e-80
62	93	6.788407e-80
62	94	4.334555e-81
62	95	3.055594e-82
62	96	0.000000e+00
62	97	0.000000e+00
62	98	0.000000e+00
62	99	0.000000e+00
62	100	1.867825e-82
62	101	6.703311e-81
62	102	2.250752e-80
62	103	4.602081e-80
62	104	6.094746e-80
62	105	4.555840e-80
62	106	3.392174e-80
62	107	3.256838e-80
62	108	3.712360e-81
62	109	2.251375e-82
62	110	0.000000e+00
62	111	0.000000e+00
62	112	0.000000e+00
62	113	0.000000e+00
62	114	-1.212593e-83
62	115	3.856328e-81
62	116	2.274638e-80
62	117	3.087228e-80
62	118	4.200326e-80
62	119	4.367471e-80
62	120	3.580448e-80
62	121	2.496522e-80
62	122	3.494818e-81
62	123	6.439145e-83
62	124	0.000000e+00
62	125	0.000000e+00
62	126	0.000000e+00
62	127	0.000000e+00
63	0	0.000000e+00
63	1	0.000000e+00
63	2	2.110495e-83
63	3	2.125713e-81
63	4	1.242259e-80
63	5	2.640629e-80
63	6	4.973902e-80
63	7	7.028441e-80
63	8	7.855972e-80
63	9	4.436843e-80
63	10	6.702589e-81
63	11	2.051567e-82
63	12	0.000000e+00
63	13	0.000000e+00
63	14	0.000000e+00
63	15	0.000000e+00
63	16	2.548760e-83
63	17	2.149259e-81
63	18	1.211355e-80
63	19	2.650241e-80
63	20	4.977836e-80
63	21	7.107250e-80
63	22	7.792769e-80
63	23	4.476519e-80
63	24	6.697152e-81
63	25	2.075775e-82
63	26	0.000000e+00
63	27	0.000000e+00
63	28	0.000000e+00
63	29	0.000000e+00
63	30	2.221807e-83
63	31	2.053895e-81
63	32	1.277382e-80
63	33	2.681875e-80
63	34	5.022462e-80
63	35	7.091792e-80
63	36	8.029891e-80
63	37	4.485923e-80
63	38	6.722532e-81
63	39	2.047850e-82
63	40	0.000000e+00
63	41	0.000000e+00
63	42	0.000000e+00
63	43	0.000000e+00
63	44	2.029572e-83
63	45	1.977257e-81
63	46	1.302950e-80
63	47	2.642899e-80
63	48	4.960618e-80
63	49	6.944533e-80
63	50	8.026179e-80
63	51	4.398903e-80
63	52	6.650989e-81
63	53	2.008389e-82
63	54	0.000000e+00
63	55	0.000000e+00
63	56	0.000000e+00
63	57	0.000000e+00
63	58	2.286652e-83
63	59	2.058683e-81
63	60	1.254915e-80
63	61	2.647650e-80
63	62	4.965426e-80
63	63	7.085344e-80
63	64	7.908772e-80
63	65	4.444522e-80
63	66	6.650173e-81
63	67	2.032109e-82
63	68	0.000000e+00
63	69	0.000000e+00
63	70	0.000000e+00
63	71	0.000000e+00
63	72	0.000000e+00
63	73	-1.293331e-81
63	74	3.556881e-82
63	75	1.962300e-80
63	76	3.558363e-80
63	77	6.655671e-80
63	78	1.001684e-79
63	79	7.911711e-80
63	80	9.127807e-81
63	81	1.613268e-82
63	82	0.000000e+00
63	83	0.000000e+00
63	84	0.000000e+00
63	85	0.000000e+00
63	86	-1.735984e-82
63	87	3.872385e-81
63	88	2.091788e-80
63	89	-1.135085e-80
63	90	4.815492e-80
63	91	6.430860e-80
63	92	8.206824e-80
63	93	9.181820e-80
63	94	5.629415e-81
63	95	4.360609e-82
63	96	0.000000e+00
63	97	0.000000e+00
63	98	0.000000e+00
63	99	0.000000e+00
63	100	2.662292e-82
63	101	8.657804e-81
63	102	2.808861e-80
63	103	5.908153e-80
63	104	7.919746e-80
63	105	6.200690e-80
63	106	4.686148e-80
63	107	4.457941e-80
63	108	5.336543e-81
63	109	2.934952e-82
63	110	0.000000e+00
63	111	0.000000e+00
63	112	0.000000e+00
63	113	0.000000e+00
63	114	-3.254571e-83
63	115	4.949071e-81
63	116	2.929306e-80
63	117	4.008571e-80
63	118	5.453838e-80
63	119	6.386226e-80
63	120	4.483196e-80
63	121	3.401038e-80
63	122	4.526251e-81
63	123	8.091593e-83
63	124	0.000000e+00
63	125	0.000000e+00
63	126	0.000000e+00
63	127	0.000000e+00
64	0	0.000000e+00
64	1	0.000000e+00
64	2	2.286862e-83
64	3	2.368885e-81
64	4	1.438480e-80
64	5	2.897775e-80
64	6	5.304034e-80
64	7	7.894840e-80
64	8	1.132088e-79
64	9	7.260388e-80
64	10	9.421162e-81
64	11	2.454197e-82
64	12	0.000000e+00
64	13	0.000000e+00
64	14	0.000000e+00
64	15	0.000000e+00
64	16	2.895792e-83
64	17	2.392707e-81
64	18	1.404566e-80
64	19	2.901948e-80
64	20	5.285063e-80
64	21	7.955025e-80
64	22	1.126314e-79
64	23	7.283845e-80
64	24	9.413225e-81
64	25	2.403798e-82
64	26	0.000000e+00
64	27	0.000000e+00
64	28	0.000000e+00
64	29	0.000000e+00
64	30	2.571451e-83
64	31	2.306794e-81
64	32	1.481694e-80
64	33	2.944070e-80
64	34	5.377806e-80
64	35	7.983906e-80
64	36	1.155283e-79
64	37	7.356697e-80
64	38	9.445966e-81
64	39	2.501856e-82
64	40	0.000000e+00
64	41	0.000000e+00
64	42	0.000000e+00
64	43	0.000000e+00
64	44	2.385095e-83
64	45	2.230528e-81
64	46	1.508098e-80
64	47	2.910009e-80
64	48	5.338613e-80
64	49	7.847788e-80
64	50	1.150835e-79
64	51	7.260824e-80
64	52	9.331733e-81
64	53	2.553091e-82
64	54	0.000000e+00
64	55	0.000000e+00
64	56	0.000000e+00
64	57	0.000000e+00
64	58	2.639779e-83
64	59	2.306166e-81
64	60	1.454527e-80
64	61	2.906158e-80
64	62	5.307802e-80
64	63	7.908772e-80
64	64	1.150161e-79
64	65	7.277746e-80
64	66	9.344721e-81
64	67	2.458239e-82
64	68	0.000000e+00
64	69	0.000000e+00
64	70	0.000000e+00
64	71	0.000000e+00
64	72	0.000000e+00
64	73	-2.030427e-81
64	74	9.429332e-83
64	75	1.747427e-80
64	76	3.553928e-80
64	77	7.792102e-80
64	78	1.585085e-79
64	79	1.238823e-79
64	80	1.644565e-80
64	81	2.236204e-82
64	82	0.000000e+00
64	83	0.000000e+00
64	84	0.000000e+00
64	85	0.000000e+00
64	86	-1.292402e-82
64	87	4.675708e-81
64	88	2.404419e-80
64	89	8.492975e-81
64	90	5.918136e-80
64	91	9.107541e-80
64	92	1.537666e-79
64	93	1.308534e-79
64	94	6.538184e-81
64	95	6.357871e-82
64	96	0.000000e+00
64	97	0.000000e+00
64	98	0.000000e+00
64	99	0.000000e+00
64	100	2.864458e-82
64	101	1.206169e-80
64	102	3.999981e-80
64	103	7.103676e-80
64	104	9.040860e-80
64	105	8.318380e-80
64	106	7.944583e-80
64	107	7.666933e-80
64	108	1.010316e-80
64	109	4.491244e-82
64	110	0.000000e+00
64	111	0.000000e+00
64	112	0.000000e+00
64	113	0.000000e+00
64	114	-1.562892e-83
64	115	9.460756e-81
64	116	3.693390e-80
64	117	4.971927e-80
64	118	6.112582e-80
64	119	8.803286e-80
64	120	7.084775e-80
64	121	5.344936e-80
64	122	6.893217e-81
64	123	2.596443e-82
64	124	0.000000e+00
64	125	0.000000e+00
64	126	0.000000e+00
64	127	0.000000e+00
65	0	0.000000e+00
65	1	0.000000e+00
65	2	1.440106e-83
65	3	1.420429e-81
65	4	8.348482e-81
65	5	1.724618e-80
65	6	3.070895e-80
65	7	4.427806e-80
65	8	7.241323e-80
65	9	5.284302e-80
65	10	6.330400e-81
65	11	1.599175e-82
65	12	0.000000e+00
65	13	0.000000e+00
65	14	0.000000e+00
65	15	0.000000e+00
65	16	1.926487e-83
65	17	1.440821e-81
65	18	8.225613e-81
65	19	1.717470e-80
65	20	3.051067e-80
65	21	4.448821e-80
65	22	7.226551e-80
65	23	5.300091e-80
65	24	6.333893e-81
65	25	1.568004e-82
65	26	0.000000e+00
65	27	0.000000e+00
65	28	0.000000e+00
65	29	0.000000e+00
65	30	1.686864e-83
65	31	1.389823e-81
65	32	8.556222e-81
65	33	1.753238e-80
65	34	3.121954e-80
65	35	4.492658e-80
65	36	7.375847e-80
65	37	5.350496e-80
65	38	6.340662e-81
65	39	1.645005e-82
65	40	0.000000e+00
65	41	0.000000e+00
65	42	0.000000e+00
65	43	0.000000e+00
65	44	1.541229e-83
65	45	1.339132e-81
65	46	8.622343e-81
65	47	1.744131e-80
65	48	3.109412e-80
65	49	4.431533e-80
65	50	7.319707e-80
65	51	5.282076e-80
65	52	6.249469e-81
65	53	1.685882e-82
65	54	0.000000e+00
65	55	0.000000e+00
65	56	0.000000e+00
65	57	0.000000e+00
65	58	1.731326e-83
65	59	1.387755e-81
65	60	8.416146e-81
65	61	1.729035e-80
65	62	3.078402e-80
65	63	4.444522e-80
65	64	7.277746e-80
65	65	5.377040e-80
65	66	6.274195e-81
65	67	1.612808e-82
65	68	0.000000e+00
65	69	0.000000e+00
65	70	0.000000e+00
65	71	0.000000e+00
65	72	0.000000e+00
65	73	-7.059666e-82
65	74	6.689143e-83
65	75	1.185520e-80
65	76	2.176916e-80
65	77	4.995724e-80
65	78	1.114063e-79
65	79	9.181950e-80
65	80	1.181105e-80
65	81	1.773284e-82
65	82	0.000000e+00
65	83	0.000000e+00
65	84	0.000000e+00
65	85	0.000000e+00
65	86	-3.145192e-83
65	87	2.113879e-81
65	88	1.425972e-80
65	89	1.469245e-80
65	90	4.215930e-80
65	91	5.625422e-80
65	92	1.100257e-79
65	93	9.030062e-80
65	94	4.163670e-81
65	95	4.375520e-82
65	96	0.000000e+00
65	97	0.000000e+00
65	98	0.000000e+00
65	99	0.000000e+00
65	100	1.532111e-82
65	101	8.301390e-81
65	102	2.953078e-80
65	103	4.787349e-80
65	104	5.568590e-80
65	105	5.528529e-80
65	106	6.168815e-80
65	107	6.092444e-80
65	108	8.006860e-81
65	109	3.303158e-82
65	110	0.000000e+00
65	111	0.000000e+00
65	112	0.000000e+00
65	113	0.000000e+00
65	114	1.508525e-83
65	115	7.734077e-81
65	116	2.478036e-80
65	117	3.404765e-80
65	118	3.937103e-80
65	119	5.533953e-80
65	120	5.667039e-80
65	121	4.112705e-80
65	122	5.452098e-81
65	123	2.408043e-82
65	124	0.000000e+00
65	125	0.000000e+00
65	126	0.000000e+00
65	127	0.000000e+00
66	0	0.000000e+00
66	1	0.000000e+00
66	2	2.441339e-84
66	3	2.391187e-82
66	4	1.333973e-81
66	5	2.648989e-81
66	6	4.668436e-81
66	7	6.633790e-81
66	8	9.300516e-81
66	9	6.268193e-81
66	10	8.924665e-82
66	11	2.367193e-83
66	12	0.000000e+00
66	13	0.000000e+00
66	14	0.000000e+00
66	15	0.000000e+00
66	16	3.108049e-84
66	17	2.420540e-82
66	18	1.311025e-81
66	19	2.652346e-81
66	20	4.652151e-81
66	21	6.677038e-81
66	22	9.285837e-81
66	23	6.313171e-81
66	24	8.950934e-82
66	25	2.342599e-83
66	26	0.000000e+00
66	27	0.000000e+00
66	28	0.000000e+00
66	29	0.000000e+00
66	30	2.830412e-84
66	31	2.333588e-82
66	32	1.368778e-81
66	33	2.687533e-81
66	34	4.733673e-81
66	35	6.717185e-81
66	36	9.469138e-81
66	37	6.333734e-81
66	38	8.936067e-82
66	39	2.410521e-83
66	40	0.000000e+00
66	41	0.000000e+00
66	42	0.000000e+00
66	43	0.000000e+00
66	44	2.656921e-84
66	45	2.252229e-82
66	46	1.383978e-81
66	47	2.657568e-81
66	48	4.699132e-81
66	49	6.612009e-81
66	50	9.393587e-81
66	51	6.221029e-81
66	52	8.795938e-82
66	53	2.439754e-83
66	54	0.000000e+00
66	55	0.000000e+00
66	56	0.000000e+00
66	57	0.000000e+00
66	58	2.885736e-84
66	59	2.330686e-82
66	60	1.345754e-81
66	61	2.653697e-81
66	62	4.672505e-81
66	63	6.650173e-81
66	64	9.344721e-81
66	65	6.274195e-81
66	66	9.697736e-82
66	67	2.372559e-83
66	68	0.000000e+00
66	69	0.000000e+00
66	70	0.000000e+00
66	71	0.000000e+00
66	72	0.000000e+00
66	73	-5.321903e-83
66	74	3.667334e-83
66	75	1.896567e-81
66	76	3.378270e-81
66	77	7.461877e-81
66	78	1.394335e-80
66	79	1.107659e-80
66	80	1.604985e-81
66	81	2.580671e-83
66	82	0.000000e+00
66	83	0.000000e+00
66	84	0.000000e+00
66	85	0.000000e+00
66	86	-1.106042e-83
66	87	3.729388e-82
66	88	2.094818e-81
66	89	1.049452e-81
66	90	5.900307e-81
66	91	7.718018e-81
66	92	1.223516e-80
66	93	1.228268e-80
66	94	7.423633e-82
66	95	6.403736e-83
66	96	0.000000e+00
66	97	0.000000e+00
66	98	0.000000e+00
66	99	0.000000e+00
66	100	2.213859e-83
66	101	1.178087e-81
66	102	4.096954e-81
66	103	7.182095e-81
66	104	8.421969e-81
66	105	7.681147e-81
66	106	7.250115e-81
66	107	7.105190e-81
66	108	9.510528e-82
66	109	4.479915e-83
66	110	0.000000e+00
66	111	0.000000e+00
66	112	0.000000e+00
66	113	0.000000e+00
66	114	4.028170e-84
66	115	1.094180e-81
66	116	3.746055e-81
66	117	5.005583e-81
66	118	5.869324e-81
66	119	7.383882e-81
66	120	6.897037e-81
66	121	5.262932e-81
66	122	7.373907e-82
66	123	3.319620e-83
66	124	0.000000e+00
66	125	0.000000e+00
66	126	0.000000e+00
66	127	0.000000e+00
67	0	0.000000e+00
67	1	0.000000e+00
67	2	9.966793e-86
67	3	8.835646e-84
67	4	4.807306e-83
67	5	9.163682e-83
67	6	1.561601e-82
67	7	2.026923e-82
67	8	2.445938e-82
67	9	1.612063e-82
67	10	2.395692e-83
67	11	8.643871e-85
67	12	0.000000e+00
67	13	0.000000e+00
67	14	0.000000e+00
67	15	0.000000e+00
67	16	1.190477e-85
67	17	8.810304e-84
67	18	4.725587e-83
67	19	9.090009e-83
67	20	1.562841e-82
67	21	2.050398e-82
67	22	2.439274e-82
67	23	1.625888e-82
67	24	2.400255e-83
67	25	8.910394e-85
67	26	0.000000e+00
67	27	0.000000e+00
67	28	0.000000e+00
67	29	0.000000e+00
67	30	1.131420e-85
67	31	8.640914e-84
67	32	4.920465e-83
67	33	9.335392e-83
67	34	1.578790e-82
67	35	2.050020e-82
67	36	2.491550e-82
67	37	1.627507e-82
67	38	2.394877e-83
67	39	8.629925e-85
67	40	0.000000e+00
67	41	0.000000e+00
67	42	0.000000e+00
67	43	0.000000e+00
67	44	1.086460e-85
67	45	8.430802e-84
67	46	4.970829e-83
67	47	9.321943e-83
67	48	1.559692e-82
67	49	2.007743e-82
67	50	2.474741e-82
67	51	1.596280e-82
67	52	2.360863e-83
67	53	8.305535e-85
67	54	0.000000e+00
67	55	0.000000e+00
67	56	0.000000e+00
67	57	0.000000e+00
67	58	1.139190e-85
67	59	8.600181e-84
67	60	4.840158e-83
67	61	9.192587e-83
67	62	1.560575e-82
67	63	2.032109e-82
67	64	2.458239e-82
67	65	1.612808e-82
67	66	2.372559e-83
67	67	1.166020e-84
67	68	0.000000e+00
67	69	0.000000e+00
67	70	0.000000e+00
67	71	0.000000e+00
67	72	0.000000e+00
67	73	5.609961e-84
67	74	4.457622e-84
67	75	1.016612e-82
67	76	1.501453e-82
67	77	2.651045e-82
67	78	3.759567e-82
67	79	3.054280e-82
67	80	3.582387e-83
67	81	9.132435e-85
67	82	0.000000e+00
67	83	0.000000e+00
67	84	0.000000e+00
67	85	0.000000e+00
67	86	-3.069418e-85
67	87	1.403354e-83
67	88	9.712258e-83
67	89	1.765598e-83
67	90	2.073496e-82
67	91	2.429474e-82
67	92	3.093336e-82
67	93	3.499192e-82
67	94	2.567207e-83
67	95	1.633531e-84
67	96	0.000000e+00
67	97	0.000000e+00
67	98	0.000000e+00
67	99	0.000000e+00
67	100	5.540151e-85
67	101	2.567445e-83
67	102	1.119870e-82
67	103	2.080462e-82
67	104	2.728207e-82
67	105	2.323988e-82
67	106	2.086260e-82
67	107	1.918081e-82
67	108	2.528524e-83
67	109	1.193983e-84
67	110	0.000000e+00
67	111	0.000000e+00
67	112	0.000000e+00
67	113	0.000000e+00
67	114	2.175173e-85
67	115	2.003493e-83
67	116	1.073088e-82
67	117	1.386385e-82
67	118	1.974777e-82
67	119	2.153528e-82
67	120	2.194345e-82
67	121	1.474692e-82
67	122	1.962084e-83
67	123	6.271674e-85
67	124	0.000000e+00
67	125	0.000000e+00
67	126	0.000000e+00
67	127	0.000000e+00
68	0	0.000000e+00
68	1	0.000000e+00
68	2	0.000000e+00
68	3	0.000000e+00
68	4	0.000000e+00
68	5	0.000000e+00
68	6	0.000000e+00
68	7	0.000000e+00
68	8	0.000000e+00
68	9	0.000000e+00
68	10	0.000000e+00
68	11	0.000000e+00
68	12	0.000000e+00
68	13	0.000000e+00
68	14	0.000000e+00
68	15	0.000000e+00
68	16	0.000000e+00
68	17	0.000000e+00
68	18	0.000000e+00
68	19	0.000000e+00
68	20	0.000000e+00
68	21	0.000000e+00
68	22	0.000000e+00
68	23	0.000000e+00
68	24	0.000000e+00
68	25	0.000000e+00
68	26	0.000000e+00
68	27	0.000000e+00
68	28	0.000000e+00
68	29	0.000000e+00
68	30	0.000000e+00
68	31	0.000000e+00
68	32	0.000000e+00
68	33	0.000000e+00
68	34	0.000000e+00
68	35	0.000000e+00
68	36	0.000000e+00
68	37	0.000000e+00
68	38	0.000000e+00
68	39	0.000000e+00
68	40	0.000000e+00
68	41	0.000000e+00
68	42	0.000000e+00
68	43	0.000000e+00
68	44	0.000000e+00
68	45	0.000000e+00
68	46	0.000000e+00
68	47	0.000000e+00
68	48	0.000000e+00
68	49	0.000000e+00
68	50	0.000000e+00
68	51	0.000000e+00
68	52	0.000000e+00
68	53	0.000000e+00
68	54	0.000000e+00
68	55	0.000000e+00
68	56	0.000000e+00
68	57	0.000000e+00
68	58	0.000000e+00
68	59	0.000000e+00
68	60	0.000000e+00
68	61	0.000000e+00
68	62	0.000000e+00
68	63	0.000000e+00
68	64	0.000000e+00
68	65	0.000000e+00
68	66	0.000000e+00
68	67	0.000000e+00
68	68	0.000000e+00
68	69	0.000000e+00
68	70	0.000000e+00
68	71	0.000000e+00
68	72	0.000000e+00
68	73	0.000000e+00
68	74	0.000000e+00
68	75	0.000000e+00
68	76	0.000000e+00
68	77	0.000000e+00
68	78	0.000000e+00
68	79	0.000000e+00
68	80	0.000000e+00
68	81	0.000000e+00
68	82	0.000000e+00
68	83	0.000000e+00
68	84	0.000000e+00
68	85	0.000000e+00
68	86	0.000000e+00
68	87	0.000000e+00
68	88	0.000000e+00
68	89	0.000000e+00
68	90	0.000000e+00
68	91	0.000000e+00
68	92	0.000000e+00
68	93	0.000000e+00
68	94	0.000000e+00
68	95	0.000000e+00
68	96	0.000000e+00
68	97	0.000000e+00
68	98	0.000000e+00
68	99	0.000000e+00
68	100	0.000000e+00
68	101	0.000000e+00
68	102	0.000000e+00
68	103	0.000000e+00
68	104	0.000000e+00
68	105	0.000000e+00
68	106	0.000000e+00
68	107	0.000000e+00
68	108	0.000000e+00
68	109	0.000000e+00
68	110	0.000000e+00
68	111	0.000000e+00
68	112	0.000000e+00
68	113	0.000000e+00
68	114	0.000000e+00
68	115	0.000000e+00
68	116	0.000000e+00
68	117	0.000000e+00
68	118	0.000000e+00
68	119	0.000000e+00
68	120	0.000000e+00
68	121	0.000000e+00
68	122	0.000000e+00
68	123	0.000000e+00
68	124	0.000000e+00
68	125	0.000000e+00
68	126	0.000000e+00
68	127	0.000000e+00
69	0	0.000000e+00
69	1	0.000000e+00
69	2	0.000000e+00
69	3	0.000000e+00
69	4	0.000000e+00
69	5	0.000000e+00
69	6	0.000000e+00
69	7	0.000000e+00
69	8	0.000000e+00
69	9	0.000000e+00
69	10	0.000000e+00
69	11	0.000000e+00
69	12	0.000000e+00
69	13	0.000000e+00
69	14	0.000000e+00
69	15	0.000000e+00
69	16	0.000000e+00
69	17	0.000000e+00
69	18	0.000000e+00
69	19	0.000000e+00
69	20	0.000000e+00
69	21	0.000000e+00
69	22	0.000000e+00
69	23	0.000000e+00
69	24	0.000000e+00
69	25	0.000000e+00
69	26	0.000000e+00
69	27	0.000000e+00
69	28	0.000000e+00
69	29	0.000000e+00
69	30	0.000000e+00
69	31	0.000000e+00
69	32	0.000000e+00
69	33	0.000000e+00
69	34	0.000000e+00
69	35	0.000000e+00
69	36	0.000000e+00
69	37	0.000000e+00
69	38	0.000000e+00
69	39	0.000000e+00
69	40	0.000000e+00
69	41	0.000000e+00
69	42	0.000000e+00
69	43	0.000000e+00
69	44	0.000000e+00
69	45	0.000000e+00
69	46	0.000000e+00
69	47	0.000000e+00
69	48	0.000000e+00
69	49	0.000000e+00
69	50	0.000000e+00
69	51	0.000000e+00
69	52	0.000000e+00
69	53	0.000000e+00
69	54	0.000000e+00
69	55	0.000000e+00
69	56	0.000000e+00
69	57	0.000000e+00
69	58	0.000000e+00
69	59	0.000000e+00
69	60	0.000000e+00
69	61	0.000000e+00
69	62	0.000000e+00
69	63	0.000000e+00
69	64	0.000000e+00
69	65	0.000000e+00
69	66	0.000000e+00
69	67	0.000000e+00
69	68	0.000000e+00
69	69	0.000000e+00
69	70	0.000000e+00
69	71	0.000000e+00
69	72	0.000000e+00
69	73	0.000000e+00
69	74	0.000000e+00
69	75	0.000000e+00
69	76	0.000000e+00
69	77	0.000000e+00
69	78	0.000000e+00
69	79	0.000000e+00
69	80	0.000000e+00
69	81	0.000000e+00
69	82	0.000000e+00
69	83	0.000000e+00
69	84	0.000000e+00
69	85	0.000000e+00
69	86	0.000000e+00
69	87	0.000000e+00
69	88	0.000000e+00
69	89	0.000000e+00
69	90	0.000000e+00
69	91	0.000000e+00
69	92	0.000000e+00
69	93	0.000000e+00
69	94	0.000000e+00
69	95	0.000000e+00
69	96	0.000000e+00
69	97	0.000000e+00
69	98	0.000000e+00
69	99	0.000000e+00
69	100	0.000000e+00
69	101	0.000000e+00
69	102	0.000000e+00
69	103	0.000000e+00
69	104	0.000000e+00
69	105	0.000000e+00
69	106	0.000000e+00
69	107	0.000000e+00
69	108	0.000000e+00
69	109	0.000000e+00
69	110	0.000000e+00
69	111	0.000000e+00
69	112	0.000000e+00
69	113	0.000000e+00
69	114	0.000000e+00
69	115	0.000000e+00
69	116	0.000000e+00
69	117	0.000000e+00
69	118	0.000000e+00
69	119	0.000000e+00
69	120	0.000000e+00
69	121	0.000000e+00
69	122	0.000000e+00
69	123	0.000000e+00
69	124	0.000000e+00
69	125	0.000000e+00
69	126	0.000000e+00
69	127	0.000000e+00
70	0	0.000000e+00
70	1	0.000000e+00
70	2	0.000000e+00
70	3	0.000000e+00
70	4	0.000000e+00
70	5	0.000000e+00
70	6	0.000000e+00
70	7	0.000000e+00
70	8	0.000000e+00
70	9	0.000000e+00
70	10	0.000000e+00
70	11	0.000000e+00
70	12	0.000000e+00
70	13	0.000000e+00
70	14	0.000000e+00
70	15	0.000000e+00
70	16	0.000000e+00
70	17	0.000000e+00
70	18	0.000000e+00
70	19	0.000000e+00
70	20	0.000000e+00
70	21	0.000000e+00
70	22	0.000000e+00
70	23	0.000000e+00
70	24	0.000000e+00
70	25	0.000000e+00
70	26	0.000000e+00
70	27	0.000000e+00
70	28	0.000000e+00
70	29	0.000000e+00
70	30	0.000000e+00
70	31	0.000000e+00
70	32	0.000000e+00
70	33	0.000000e+00
70	34	0.000000e+00
70	35	0.000000e+00
70	36	0.000000e+00
70	37	0.000000e+00
70	38	0.000000e+00
70	39	0.000000e+00
70	40	0.000000e+00
70	41	0.000000e+00
70	42	0.000000e+00
70	43	0.000000e+00
70	44	0.000000e+00
70	45	0.000000e+00
70	46	0.000000e+00
70	47	0.000000e+00
70	48	0.000000e+00
70	49	0.000000e+00
70	50	0.000000e+00
70	51	0.000000e+00
70	52	0.000000e+00
70	53	0.000000e+00
70	54	0.000000e+00
70	55	0.000000e+00
70	56	0.000000e+00
70	57	0.000000e+00
70	58	0.000000e+00
70	59	0.000000e+00
70	60	0.000000e+00
70	61	0.000000e+00
70	62	0.000000e+00
70	63	0.000000e+00
70	64	0.000000e+00
70	65	0.000000e+00
70	66	0.000000e+00
70	67	0.000000e+00
70	68	0.000000e+00
70	69	0.000000e+00
70	70	0.000000e+00
70	71	0.000000e+00
70	72	0.000000e+00
70	73	0.000000e+00
70	74	0.000000e+00
70	75	0.000000e+00
70	76	0.000000e+00
70	77	0.000000e+00
70	78	0.000000e+00
70	79	0.000000e+00
70	80	0.000000e+00
70	81	0.000000e+00
70	82	0.000000e+00
70	83	0.000000e+00
70	84	0.000000e+00
70	85	0.000000e+00
70	86	0.000000e+00
70	87	0.000000e+00
70	88	0.000000e+00
70	89	0.000000e+00
70	90	0.000000e+00
70	91	0.000000e+00
70	92	0.000000e+00
70	93	0.000000e+00
70	94	0.000000e+00
70	95	0.000000e+00
70	96	0.000000e+00
70	97	0.000000e+00
70	98	0.000000e+00
70	99	0.000000e+00
70	100	0.000000e+00
70	101	0.000000e+00
70	102	0.000000e+00
70	103	0.000000e+00
70	104	0.000000e+00
70	105	0.000000e+00
70	106	0.000000e+00
70	107	0.000000e+00
70	108	0.000000e+00
70	109	0.000000e+00
70	110	0.000000e+00
70	111	0.000000e+00
70	112	0.000000e+00
70	113	0.000000e+00
70	114	0.000000e+00
70	115	0.000000e+00
70	116	0.000000e+00
70	117	0.000000e+00
70	118	0.000000e+00
70	119	0.000000e+00
70	120	0.000000e+00
70	121	0.000000e+00
70	122	0.000000e+00
70	123	0.000000e+00
70	124	0.000000e+00
70	125	0.000000e+00
70	126	0.000000e+00
70	127	0.000000e+00
71	0	0.000000e+00
71	1	0.000000e+00
71	2	0.000000e+00
71	3	0.000000e+00
71	4	0.000000e+00
71	5	0.000000e+00
71	6	0.000000e+00
71	7	0.000000e+00
71	8	0.000000e+00
71	9	0.000000e+00
71	10	0.000000e+00
71	11	0.000000e+00
71	12	0.000000e+00
71	13	0.000000e+00
71	14	0.000000e+00
71	15	0.000000e+00
71	16	0.000000e+00
71	17	0.000000e+00
71	18	0.000000e+00
71	19	0.000000e+00
71	20	0.000000e+00
71	21	0.000000e+00
71	22	0.000000e+00
71	23	0.000000e+00
71	24	0.000000e+00
71	25	0.000000e+00
71	26	0.000000e+00
71	27	0.000000e+00
71	28	0.000000e+00
71	29	0.000000e+00
71	30	0.000000e+00
71	31	0.000000e+00
71	32	0.000000e+00
71	33	0.000000e+00
71	34	0.000000e+00
71	35	0.000000e+00
71	36	0.000000e+00
71	37	0.000000e+00
71	38	0.000000e+00
71	39	0.000000e+00
71	40	0.000000e+00
71	41	0.000000e+00
71	42	0.000000e+00
71	43	0.000000e+00
71	44	0.000000e+00
71	45	0.000000e+00
71	46	0.000000e+00
71	47	0.000000e+00
71	48	0.000000e+00
71	49	0.000000e+00
71	50	0.000000e+00
71	51	0.000000e+00
71	52	0.000000e+00
71	53	0.000000e+00
71	54	0.000000e+00
71	55	0.000000e+00
71	56	0.000000e+00
71	57	0.000000e+00
71	58	0.000000e+00
71	59	0.000000e+00
71	60	0.000000e+00
71	61	0.000000e+00
71	62	0.000000e+00
71	63	0.000000e+00
71	64	0.000000e+00
71	65	0.000000e+00
71	66	0.000000e+00
71	67	0.000000e+00
71	68	0.000000e+00
71	69	0.000000e+00
71	70	0.000000e+00
71	71	0.000000e+00
71	72	0.000000e+00
71	73	0.000000e+00
71	74	0.000000e+00
71	75	0.000000e+00
71	76	0.000000e+00
71	77	0.000000e+00
71	78	0.000000e+00
71	79	0.000000e+00
71	80	0.000000e+00
71	81	0.000000e+00
71	82	0.000000e+00
71	83	0.000000e+00
71	84	0.000000e+00
71	85	0.000000e+00
71	86	0.000000e+00
71	87	0.000000e+00
71	88	0.000000e+00
71	89	0.000000e+00
71	90	0.000000e+00
71	91	0.000000e+00
71	92	0.000000e+00
71	93	0.000000e+00
71	94	0.000000e+00
71	95	0.000000e+00
71	96	0.000000e+00
71	97	0.000000e+00
71	98	0.000000e+00
71	99	0.000000e+00
71	100	0.000000e+00
71	101	0.000000e+00
71	102	0.000000e+00
71	103	0.000000e+00
71	104	0.000000e+00
71	105	0.000000e+00
71	106	0.000000e+00
71	107	0.000000e+00
71	108	0.000000e+00
71	109	0.000000e+00
71	110	0.000000e+00
71	111	0.000000e+00
71	112	0.000000e+00
71	113	0.000000e+00
71	114	0.000000e+00
71	115	0.000000e+00
71	116	0.000000e+00
71	117	0.000000e+00
71	118	0.000000e+00
71	119	0.000000e+00
71	120	0.000000e+00
71	121	0.000000e+00
71	122	0.000000e+00
71	123	0.000000e+00
71	124	0.000000e+00
71	125	0.000000e+00
71	126	0.000000e+00
71	127	0.000000e+00
72	0	0.000000e+00
72	1	0.000000e+00
72	2	0.000000e+00
72	3	0.000000e+00
72	4	0.000000e+00
72	5	0.000000e+00
72	6	0.000000e+00
72	7	0.000000e+00
72	8	0.000000e+00
72	9	0.000000e+00
72	10	0.000000e+00
72	11	0.000000e+00
72	12	0.000000e+00
72	13	0.000000e+00
72	14	0.000000e+00
72	15	0.000000e+00
72	16	0.000000e+00
72	17	0.000000e+00
72	18	0.000000e+00
72	19	0.000000e+00
72	20	0.000000e+00
72	21	0.000000e+00
72	22	0.000000e+00
72	23	0.000000e+00
72	24	0.000000e+00
72	25	0.000000e+00
72	26	0.000000e+00
72	27	0.000000e+00
72	28	0.000000e+00
72	29	0.000000e+00
72	30	0.000000e+00
72	31	0.000000e+00
72	32	0.000000e+00
72	33	0.000000e+00
72	34	0.000000e+00
72	35	0.000000e+00
72	36	0.000000e+00
72	37	0.000000e+00
72	38	0.000000e+00
72	39	0.000000e+00
72	40	0.000000e+00
72	41	0.000000e+00
72	42	0.000000e+00
72	43	0.000000e+00
72	44	0.000000e+00
72	45	0.000000e+00
72	46	0.000000e+00
72	47	0.000000e+00
72	48	0.000000e+00
72	49	0.000000e+00
72	50	0.000000e+00
72	51	0.000000e+00
72	52	0.000000e+00
72	53	0.000000e+00
72	54	0.000000e+00
72	55	0.000000e+00
72	56	0.000000e+00
72	57	0.000000e+00
72	58	0.000000e+00
72	59	0.000000e+00
72	60	0.000000e+00
72	61	0.000000e+00
72	62	0.000000e+00
72	63	0.000000e+00
72	64	0.000000e+00
72	65	0.000000e+00
72	66	0.000000e+00
72	67	0.000000e+00
72	68	0.000000e+00
72	69	0.000000e+00
72	70	0.000000e+00
72	71	0.000000e+00
72	72	0.000000e+00
72	73	0.000000e+00
72	74	0.000000e+00
72	75	0.000000e+00
72	76	0.000000e+00
72	77	0.000000e+00
72	78	0.000000e+00
72	79	0.000000e+00
72	80	0.000000e+00
72	81	0.000000e+00
72	82	0.000000e+00
72	83	0.000000e+00
72	84	0.000000e+00
72	85	0.000000e+00
72	86	0.000000e+00
72	87	0.000000e+00
72	88	0.000000e+00
72	89	0.000000e+00
72	90	0.000000e+00
72	91	0.000000e+00
72	92	0.000000e+00
72	93	0.000000e+00
72	94	0.000000e+00
72	95	0.000000e+00
72	96	0.000000e+00
72	97	0.000000e+00
72	98	0.000000e+00
72	99	0.000000e+00
72	100	0.000000e+00
72	101	0.000000e+00
72	102	0.000000e+00
72	103	0.000000e+00
72	104	0.000000e+00
72	105	0.000000e+00
72	106	0.000000e+00
72	107	0.000000e+00
72	108	0.000000e+00
72	109	0.000000e+00
72	110	0.000000e+00
72	111	0.000000e+00
72	112	0.000000e+00
72	113	0.000000e+00
72	114	0.000000e+00
72	115	0.000000e+00
72	116	0.000000e+00
72	117	0.000000e+00
72	118	0.000000e+00
72	119	0.000000e+00
72	120	0.000000e+00
72	121	0.000000e+00
72	122	0.000000e+00
72	123	0.000000e+00
72	124	0.000000e+00
72	125	0.000000e+00
72	126	0.000000e+00
72	127	0.000000e+00
73	0	0.000000e+00
73	1	0.000000e+00
73	2	2.617738e-84
73	3	2.186828e-82
73	4	7.313344e-82
73	5	6.759877e-82
73	6	-4.323248e-83
73	7	-1.293483e-81
73	8	-1.975553e-81
73	9	-6.980059e-82
73	10	-5.718739e-83
73	11	5.671304e-84
73	12	0.000000e+00
73	13	0.000000e+00
73	14	0.000000e+00
73	15	0.000000e+00
73	16	2.268521e-84
73	17	2.184084e-82
73	18	7.143513e-82
73	19	6.894285e-82
73	20	4.048680e-84
73	21	-1.237947e-81
73	22	-1.963842e-81
73	23	-6.793781e-82
73	24	-6.995048e-83
73	25	6.615386e-84
73	26	0.000000e+00
73	27	0.000000e+00
73	28	0.000000e+00
73	29	0.000000e+00
73	30	2.792084e-84
73	31	2.187034e-82
73	32	7.333202e-82
73	33	6.759651e-82
73	34	-5.189887e-83
73	35	-1.321600e-81
73	36	-2.069960e-81
73	37	-7.198410e-82
73	38	-5.024396e-83
73	39	5.438018e-84
73	40	0.000000e+00
73	41	0.000000e+00
73	42	0.000000e+00
73	43	0.000000e+00
73	44	3.083698e-84
73	45	2.137736e-82
73	46	7.404583e-82
73	47	6.579692e-82
73	48	-9.679106e-83
73	49	-1.366956e-81
73	50	-2.078960e-81
73	51	-7.288329e-82
73	52	-3.563683e-83
73	53	4.352061e-84
73	54	0.000000e+00
73	55	0.000000e+00
73	56	0.000000e+00
73	57	0.000000e+00
73	58	2.678820e-84
73	59	2.160272e-82
73	60	7.226344e-82
73	61	6.719467e-82
73	62	-3.868928e-83
73	63	-1.293331e-81
73	64	-2.030427e-81
73	65	-7.059666e-82
73	66	-5.321903e-83
73	67	5.609961e-84
73	68	0.000000e+00
73	69	0.000000e+00
73	70	0.000000e+00
73	71	0.000000e+00
73	72	0.000000e+00
73	73	7.927819e-81
73	74	5.907404e-82
73	75	6.640822e-81
73	76	5.606155e-81
73	77	5.476144e-81
73	78	2.764758e-82
73	79	7.898260e-82
73	80	3.708812e-82
73	81	5.750394e-83
73	82	0.000000e+00
73	83	0.000000e+00
73	84	0.000000e+00
73	85	0.000000e+00
73	86	5.899666e-84
73	87	2.850284e-82
73	88	8.728806e-82
73	89	1.618361e-81
73	90	3.666676e-81
73	91	1.307921e-81
73	92	5.164371e-81
73	93	7.496931e-81
73	94	1.130091e-81
73	95	5.501693e-83
73	96	0.000000e+00
73	97	0.000000e+00
73	98	0.000000e+00
73	99	0.000000e+00
73	100	-5.493623e-84
73	101	7.182949e-82
73	102	1.067908e-81
73	103	6.866904e-83
73	104	1.564428e-81
73	105	1.762452e-81
73	106	2.272406e-81
73	107	8.572003e-82
73	108	-3.136587e-83
73	109	4.586734e-84
73	110	0.000000e+00
73	111	0.000000e+00
73	112	0.000000e+00
73	113	0.000000e+00
73	114	8.602990e-84
73	115	9.064755e-82
73	116	5.531025e-82
73	117	1.372483e-81
73	118	9.601329e-82
73	119	2.573993e-82
73	120	3.452553e-81
73	121	1.398033e-81
73	122	1.653459e-82
73	123	-2.043522e-84
73	124	0.000000e+00
73	125	0.000000e+00
73	126	0.000000e+00
73	127	0.000000e+00
74	0	0.000000e+00
74	1	0.000000e+00
74	2	8.018434e-85
74	3	6.167990e-83
74	4	3.440095e-82
74	5	4.610296e-82
74	6	5.128901e-82
74	7	3.556222e-82
74	8	9.878866e-83
74	9	6.599116e-83
74	10	3.726092e-83
74	11	4.532783e-84
74	12	0.000000e+00
74	13	0.000000e+00
74	14	0.000000e+00
74	15	0.000000e+00
74	16	9.626659e-85
74	17	6.139966e-83
74	18	3.317269e-82
74	19	4.775481e-82
74	20	5.411156e-82
74	21	4.150503e-82
74	22	9.777570e-83
74	23	8.718803e-83
74	24	3.231256e-83
74	25	5.113624e-84
74	26	0.000000e+00
74	27	0.000000e+00
74	28	0.000000e+00
74	29	0.000000e+00
74	30	1.019373e-84
74	31	6.042390e-83
74	32	3.507600e-82
74	33	4.647170e-82
74	34	5.089776e-82
74	35	3.453758e-82
74	36	9.684480e-83
74	37	6.254479e-83
74	38	3.738805e-83
74	39	4.359703e-84
74	40	0.000000e+00
74	41	0.000000e+00
74	42	0.000000e+00
74	43	0.000000e+00
74	44	1.047787e-84
74	45	5.917361e-83
74	46	3.600949e-82
74	47	4.426121e-82
74	48	4.759351e-82
74	49	2.805984e-82
74	50	9.514888e-83
74	51	4.205675e-83
74	52	4.248792e-83
74	53	3.698857e-84
74	54	0.000000e+00
74	55	0.000000e+00
74	56	0.000000e+00
74	57	0.000000e+00
74	58	1.011359e-84
74	59	6.010512e-83
74	60	3.440664e-82
74	61	4.613411e-82
74	62	5.113179e-82
74	63	3.556881e-82
74	64	9.429332e-83
74	65	6.689143e-83
74	66	3.667334e-83
74	67	4.457622e-84
74	68	0.000000e+00
74	69	0.000000e+00
74	70	0.000000e+00
74	71	0.000000e+00
74	72	0.000000e+00
74	73	5.907404e-82
74	74	1.059973e-80
74	75	3.133371e-81
74	76	2.403709e-81
74	77	2.458921e-81
74	78	1.102670e-81
74	79	1.137727e-81
74	80	1.381251e-82
74	81	2.368181e-83
74	82	0.000000e+00
74	83	0.000000e+00
74	84	0.000000e+00
74	85	0.000000e+00
74	86	-7.207916e-84
74	87	1.655893e-82
74	88	4.702729e-82
74	89	1.216582e-82
74	90	1.321424e-81
74	91	1.194045e-81
74	92	1.318307e-81
74	93	3.674419e-81
74	94	4.685076e-82
74	95	1.641192e-83
74	96	0.000000e+00
74	97	0.000000e+00
74	98	0.000000e+00
74	99	0.000000e+00
74	100	3.053833e-84
74	101	3.847694e-82
74	102	1.101789e-81
74	103	1.405511e-81
74	104	2.060165e-81
74	105	1.268226e-81
74	106	7.217271e-82
74	107	2.390983e-82
74	108	1.210437e-83
74	109	7.704173e-84
74	110	0.000000e+00
74	111	0.000000e+00
74	112	0.000000e+00
74	113	0.000000e+00
74	114	3.384923e-84
74	115	5.142989e-82
74	116	9.117137e-82
74	117	1.011882e-81
74	118	1.055095e-81
74	119	1.270504e-82
74	120	1.111457e-81
74	121	5.897903e-82
74	122	5.994503e-83
74	123	-8.393612e-84
74	124	0.000000e+00
74	125	0.000000e+00
74	126	0.000000e+00
74	127	0.000000e+00
75	0	0.000000e+00
75	1	0.000000e+00
75	2	1.350267e-83
75	3	1.182932e-81
75	4	6.471764e-81
75	5	1.156725e-80
75	6	1.839453e-80
75	7	1.958954e-80
75	8	1.742581e-80
75	9	1.182616e-80
75	10	1.917482e-81
75	11	1.036684e-82
75	12	0.000000e+00
75	13	0.000000e+00
75	14	0.000000e+00
75	15	0.000000e+00
75	16	1.592451e-83
75	17	1.181971e-81
75	18	6.283426e-81
75	19	1.173983e-80
75	20	1.874195e-80
75	21	2.048668e-80
75	22	1.725961e-80
75	23	1.213052e-80
75	24	1.846387e-81
75	25	1.132570e-82
75	26	0.000000e+00
75	27	0.000000e+00
75	28	0.000000e+00
75	29	0.000000e+00
75	30	1.539143e-83
75	31	1.155448e-81
75	32	6.580322e-81
75	33	1.171123e-80
75	34	1.845430e-80
75	35	1.962432e-80
75	36	1.774828e-80
75	37	1.192015e-80
75	38	1.924944e-81
75	39	1.004193e-82
75	40	0.000000e+00
75	41	0.000000e+00
75	42	0.000000e+00
75	43	0.000000e+00
75	44	1.489516e-83
75	45	1.126242e-81
75	46	6.715579e-81
75	47	1.140082e-80
75	48	1.789612e-80
75	49	1.851491e-80
75	50	1.771778e-80
75	51	1.150609e-80
75	52	1.977801e-81
75	53	8.895557e-83
75	54	0.000000e+00
75	55	0.000000e+00
75	56	0.000000e+00
75	57	0.000000e+00
75	58	1.548731e-83
75	59	1.151171e-81
75	60	6.467915e-81
75	61	1.158145e-80
75	62	1.834536e-80
75	63	1.962300e-80
75	64	1.747427e-80
75	65	1.185520e-80
75	66	1.896567e-81
75	67	1.016612e-82
75	68	0.000000e+00
75	69	0.000000e+00
75	70	0.000000e+00
75	71	0.000000e+00
75	72	0.000000e+00
75	73	6.640822e-81
75	74	3.133371e-81
75	75	9.838078e-80
75	76	4.451179e-80
75	77	4.972883e-80
75	78	4.137856e-80
75	79	4.148987e-80
75	80	2.376806e-81
75	81	3.283795e-82
75	82	0.000000e+00
75	83	0.000000e+00
75	84	0.000000e+00
75	85	0.000000e+00
75	86	-9.838125e-83
75	87	2.523071e-81
75	88	1.187178e-80
75	89	3.090662e-81
75	90	3.314989e-80
75	91	2.763670e-80
75	92	4.083575e-80
75	93	6.661404e-80
75	94	6.517864e-81
75	95	2.938415e-82
75	96	0.000000e+00
75	97	0.000000e+00
75	98	0.000000e+00
75	99	0.000000e+00
75	100	1.124722e-82
75	101	6.159738e-81
75	102	1.908470e-80
75	103	3.221496e-80
75	104	4.166124e-80
75	105	2.935442e-80
75	106	2.078422e-80
75	107	1.395950e-80
75	108	7.902835e-82
75	109	1.077059e-82
75	110	0.000000e+00
75	111	0.000000e+00
75	112	0.000000e+00
75	113	0.000000e+00
75	114	4.512122e-83
75	115	7.293674e-81
75	116	1.766421e-80
75	117	1.961873e-80
75	118	2.564367e-80
75	119	1.270941e-80
75	120	2.372040e-80
75	121	1.072632e-80
75	122	1.951310e-81
75	123	-5.692615e-83
75	124	0.000000e+00
75	125	0.000000e+00
75	126	0.000000e+00
75	127	0.000000e+00
76	0	0.000000e+00
76	1	0.000000e+00
76	2	2.359099e-83
76	3	1.893946e-81
76	4	9.047132e-81
76	5	1.829665e-80
76	6	3.055843e-80
76	7	3.558844e-80
76	8	3.538303e-80
76	9	2.170431e-80
76	10	3.394886e-81
76	11	1.522624e-82
76	12	0.000000e+00
76	13	0.000000e+00
76	14	0.000000e+00
76	15	0.000000e+00
76	16	3.058832e-83
76	17	1.879071e-81
76	18	8.832132e-81
76	19	1.811802e-80
76	20	3.077618e-80
76	21	3.644865e-80
76	22	3.524304e-80
76	23	2.178530e-80
76	24	3.301117e-81
76	25	1.597237e-82
76	26	0.000000e+00
76	27	0.000000e+00
76	28	0.000000e+00
76	29	0.000000e+00
76	30	2.616615e-83
76	31	1.854532e-81
76	32	9.151365e-81
76	33	1.861287e-80
76	34	3.081511e-80
76	35	3.574746e-80
76	36	3.601662e-80
76	37	2.198922e-80
76	38	3.443467e-81
76	39	1.499039e-82
76	40	0.000000e+00
76	41	0.000000e+00
76	42	0.000000e+00
76	43	0.000000e+00
76	44	2.295106e-83
76	45	1.818329e-81
76	46	9.279171e-81
76	47	1.860125e-80
76	48	3.023784e-80
76	49	3.451153e-80
76	50	3.578396e-80
76	51	2.173111e-80
76	52	3.494987e-81
76	53	1.404597e-82
76	54	0.000000e+00
76	55	0.000000e+00
76	56	0.000000e+00
76	57	0.000000e+00
76	58	2.690005e-83
76	59	1.842891e-81
76	60	9.019016e-81
76	61	1.832516e-80
76	62	3.052368e-80
76	63	3.558363e-80
76	64	3.553928e-80
76	65	2.176916e-80
76	66	3.378270e-81
76	67	1.501453e-82
76	68	0.000000e+00
76	69	0.000000e+00
76	70	0.000000e+00
76	71	0.000000e+00
76	72	0.000000e+00
76	73	5.606155e-81
76	74	2.403709e-81
76	75	4.451179e-80
76	76	1.371921e-79
76	77	7.955957e-80
76	78	8.284091e-80
76	79	7.150290e-80
76	80	4.286745e-81
76	81	2.973449e-82
76	82	0.000000e+00
76	83	0.000000e+00
76	84	0.000000e+00
76	85	0.000000e+00
76	86	-1.780654e-83
76	87	3.717371e-81
76	88	2.333940e-80
76	89	1.143153e-80
76	90	5.517404e-80
76	91	5.483663e-80
76	92	9.070510e-80
76	93	8.995486e-80
76	94	8.014524e-81
76	95	4.771264e-82
76	96	0.000000e+00
76	97	0.000000e+00
76	98	0.000000e+00
76	99	0.000000e+00
76	100	2.070266e-82
76	101	6.224884e-81
76	102	2.411593e-80
76	103	5.212999e-80
76	104	6.184811e-80
76	105	5.144633e-80
76	106	3.504607e-80
76	107	2.531737e-80
76	108	1.876263e-81
76	109	1.349904e-82
76	110	0.000000e+00
76	111	0.000000e+00
76	112	0.000000e+00
76	113	0.000000e+00
76	114	-3.602352e-83
76	115	5.601444e-81
76	116	2.785846e-80
76	117	3.001910e-80
76	118	4.272175e-80
76	119	3.904937e-80
76	120	3.271510e-80
76	121	1.110141e-80
76	122	3.336493e-81
76	123	1.941122e-83
76	124	0.000000e+00
76	125	0.000000e+00
76	126	0.000000e+00
76	127	0.000000e+00
77	0	0.000000e+00
77	1	0.000000e+00
77	2	3.494851e-83
77	3	3.097811e-81
77	4	1.605983e-80
77	5	3.131161e-80
77	6	5.252623e-80
77	7	6.654719e-80
77	8	7.787069e-80
77	9	5.009298e-80
77	10	7.534311e-81
77	11	2.685218e-82
77	12	0.000000e+00
77	13	0.000000e+00
77	14	0.000000e+00
77	15	0.000000e+00
77	16	4.311338e-83
77	17	3.109671e-81
77	18	1.578157e-80
77	19	3.128707e-80
77	20	5.274729e-80
77	21	6.763157e-80
77	22	7.809897e-80
77	23	5.069813e-80
77	24	7.525876e-81
77	25	2.760272e-82
77	26	0.000000e+00
77	27	0.000000e+00
77	28	0.000000e+00
77	29	0.000000e+00
77	30	3.856987e-83
77	31	3.027738e-81
77	32	1.630609e-80
77	33	3.173799e-80
77	34	5.299866e-80
77	35	6.701877e-80
77	36	7.879337e-80
77	37	5.031596e-80
77	38	7.546569e-81
77	39	2.660800e-82
77	40	0.000000e+00
77	41	0.000000e+00
77	42	0.000000e+00
77	43	0.000000e+00
77	44	3.525717e-83
77	45	2.941935e-81
77	46	1.644539e-80
77	47	3.141818e-80
77	48	5.213786e-80
77	49	6.522309e-80
77	50	7.763297e-80
77	51	4.909625e-80
77	52	7.450196e-81
77	53	2.554511e-82
77	54	0.000000e+00
77	55	0.000000e+00
77	56	0.000000e+00
77	57	0.000000e+00
77	58	3.936377e-83
77	59	3.015461e-81
77	60	1.606730e-80
77	61	3.133102e-80
77	62	5.244305e-80
77	63	6.655671e-80
77	64	7.792102e-80
77	65	4.995724e-80
77	66	7.461877e-81
77	67	2.651045e-82
77	68	0.000000e+00
77	69	0.000000e+00
77	70	0.000000e+00
77	71	0.000000e+00
77	72	0.000000e+00
77	73	5.476144e-81
77	74	2.458921e-81
77	75	4.972883e-80
77	76	7.955957e-80
77	77	2.134548e-79
77	78	1.562311e-79
77	79	1.261362e-79
77	80	1.472088e-80
77	81	4.250503e-82
77	82	0.000000e+00
77	83	0.000000e+00
77	84	0.000000e+00
77	85	0.000000e+00
77	86	-1.025826e-82
77	87	5.782844e-81
77	88	3.747918e-80
77	89	2.176211e-80
77	90	8.640612e-80
77	91	9.787297e-80
77	92	1.391230e-79
77	93	1.425199e-79
77	94	1.053182e-80
77	95	7.402780e-82
77	96	0.000000e+00
77	97	0.000000e+00
77	98	0.000000e+00
77	99	0.000000e+00
77	100	3.338188e-82
77	101	1.295389e-80
77	102	4.617645e-80
77	103	8.238270e-80
77	104	1.011247e-79
77	105	8.877580e-80
77	106	7.546147e-80
77	107	6.131020e-80
77	108	7.083450e-81
77	109	4.021219e-82
77	110	0.000000e+00
77	111	0.000000e+00
77	112	0.000000e+00
77	113	0.000000e+00
77	114	6.031280e-83
77	115	1.179604e-80
77	116	4.564414e-80
77	117	5.488380e-80
77	118	6.877530e-80
77	119	7.246188e-80
77	120	7.237833e-80
77	121	4.255887e-80
77	122	7.168853e-81
77	123	1.474020e-82
77	124	0.000000e+00
77	125	0.000000e+00
77	126	0.000000e+00
77	127	0.000000e+00
78	0	0.000000e+00
78	1	0.000000e+00
78	2	4.156806e-83
78	3	3.683301e-81
78	4	2.150714e-80
78	5	4.143818e-80
78	6	6.985015e-80
78	7	1.001263e-79
78	8	1.581687e-79
78	9	1.116449e-79
78	10	1.409674e-80
78	11	3.751065e-82
78	12	0.000000e+00
78	13	0.000000e+00
78	14	0.000000e+00
78	15	0.000000e+00
78	16	5.855178e-83
78	17	3.698982e-81
78	18	2.110813e-80
78	19	4.124677e-80
78	20	6.953438e-80
78	21	1.008029e-79
78	22	1.582975e-79
78	23	1.123570e-79
78	24	1.414348e-80
78	25	3.624226e-82
78	26	0.000000e+00
78	27	0.000000e+00
78	28	0.000000e+00
78	29	0.000000e+00
78	30	4.959094e-83
78	31	3.598347e-81
78	32	2.193897e-80
78	33	4.202853e-80
78	34	7.087351e-80
78	35	1.011300e-79
78	36	1.604233e-79
78	37	1.123931e-79
78	38	1.408253e-80
78	39	3.840664e-82
78	40	0.000000e+00
78	41	0.000000e+00
78	42	0.000000e+00
78	43	0.000000e+00
78	44	4.390302e-83
78	45	3.507760e-81
78	46	2.214061e-80
78	47	4.177641e-80
78	48	7.037657e-80
78	49	9.935114e-80
78	50	1.584128e-79
78	51	1.102835e-79
78	52	1.381172e-80
78	53	3.963091e-82
78	54	0.000000e+00
78	55	0.000000e+00
78	56	0.000000e+00
78	57	0.000000e+00
78	58	5.126008e-83
78	59	3.586951e-81
78	60	2.157918e-80
78	61	4.147396e-80
78	62	6.993539e-80
78	63	1.001684e-79
78	64	1.585085e-79
78	65	1.114063e-79
78	66	1.394335e-80
78	67	3.759567e-82
78	68	0.000000e+00
78	69	0.000000e+00
78	70	0.000000e+00
78	71	0.000000e+00
78	72	0.000000e+00
78	73	2.764758e-82
78	74	1.102670e-81
78	75	4.137856e-80
78	76	8.284091e-80
78	77	1.562311e-79
78	78	4.552982e-79
78	79	2.486274e-79
78	80	3.273484e-80
78	81	5.222863e-82
78	82	0.000000e+00
78	83	0.000000e+00
78	84	0.000000e+00
78	85	0.000000e+00
78	86	-8.493321e-83
78	87	1.005171e-80
78	88	5.256413e-80
78	89	6.528337e-80
78	90	1.131337e-79
78	91	1.576894e-79
78	92	2.890334e-79
78	93	2.269547e-79
78	94	1.200900e-80
78	95	1.215433e-81
78	96	0.000000e+00
78	97	0.000000e+00
78	98	0.000000e+00
78	99	0.000000e+00
78	100	5.278438e-82
78	101	2.206646e-80
78	102	7.538791e-80
78	103	1.324441e-79
78	104	1.433430e-79
78	105	1.419513e-79
78	106	1.493033e-79
78	107	1.369225e-79
78	108	1.829530e-80
78	109	8.250728e-82
78	110	0.000000e+00
78	111	0.000000e+00
78	112	0.000000e+00
78	113	0.000000e+00
78	114	-9.713819e-84
78	115	2.050277e-80
78	116	6.921172e-80
78	117	8.697317e-80
78	118	9.497212e-80
78	119	1.405159e-79
78	120	1.297803e-79
78	121	8.656422e-80
78	122	1.326138e-80
78	123	6.105339e-82
78	124	0.000000e+00
78	125	0.000000e+00
78	126	0.000000e+00
78	127	0.000000e+00
79	0	0.000000e+00
79	1	0.000000e+00
79	2	2.968320e-83
79	3	2.677514e-81
79	4	1.592324e-80
79	5	3.301794e-80
79	6	5.734429e-80
79	7	7.902093e-80
79	8	1.237365e-79
79	9	9.204862e-80
79	10	1.120880e-80
79	11	3.044694e-82
79	12	0.000000e+00
79	13	0.000000e+00
79	14	0.000000e+00
79	15	0.000000e+00
79	16	4.206258e-83
79	17	2.720692e-81
79	18	1.570725e-80
79	19	3.287178e-80
79	20	5.727547e-80
79	21	7.985697e-80
79	22	1.241522e-79
79	23	9.291770e-80
79	24	1.122384e-80
79	25	3.023376e-82
79	26	0.000000e+00
79	27	0.000000e+00
79	28	0.000000e+00
79	29	0.000000e+00
79	30	3.509383e-83
79	31	2.612544e-81
79	32	1.618667e-80
79	33	3.349533e-80
79	34	5.808288e-80
79	35	7.981846e-80
79	36	1.252724e-79
79	37	9.256089e-80
79	38	1.118787e-80
79	39	3.104053e-82
79	40	0.000000e+00
79	41	0.000000e+00
79	42	0.000000e+00
79	43	0.000000e+00
79	44	3.060724e-83
79	45	2.513123e-81
79	46	1.625320e-80
79	47	3.328419e-80
79	48	5.746665e-80
79	49	7.812259e-80
79	50	1.233034e-79
79	51	9.054023e-80
79	52	1.099053e-80
79	53	3.128503e-82
79	54	0.000000e+00
79	55	0.000000e+00
79	56	0.000000e+00
79	57	0.000000e+00
79	58	3.634764e-83
79	59	2.610083e-81
79	60	1.594684e-80
79	61	3.304276e-80
79	62	5.737520e-80
79	63	7.911711e-80
79	64	1.238823e-79
79	65	9.181950e-80
79	66	1.107659e-80
79	67	3.054280e-82
79	68	0.000000e+00
79	69	0.000000e+00
79	70	0.000000e+00
79	71	0.000000e+00
79	72	0.000000e+00
79	73	7.898260e-82
79	74	1.137727e-81
79	75	4.148987e-80
79	76	7.150290e-80
79	77	1.261362e-79
79	78	2.486274e-79
79	79	2.922375e-79
79	80	2.346845e-80
79	81	4.601404e-82
79	82	0.000000e+00
79	83	0.000000e+00
79	84	0.000000e+00
79	85	0.000000e+00
79	86	-5.358307e-83
79	87	6.126134e-81
79	88	3.826759e-80
79	89	4.449004e-80
79	90	9.634217e-80
79	91	1.120588e-79
79	92	2.223783e-79
79	93	1.823549e-79
79	94	9.545046e-81
79	95	9.032782e-82
79	96	0.000000e+00
79	97	0.000000e+00
79	98	0.000000e+00
79	99	0.000000e+00
79	100	3.778902e-82
79	101	1.762872e-80
79	102	6.544791e-80
79	103	1.074863e-79
79	104	1.147529e-79
79	105	1.121866e-79
79	106	1.215531e-79
79	107	1.131595e-79
79	108	1.388903e-80
79	109	6.248664e-82
79	110	0.000000e+00
79	111	0.000000e+00
79	112	0.000000e+00
79	113	0.000000e+00
79	114	5.108932e-83
79	115	1.779655e-80
79	116	5.576033e-80
79	117	6.993244e-80
79	118	7.816605e-80
79	119	9.822950e-80
79	120	1.086743e-79
79	121	6.994843e-80
79	122	1.064217e-80
79	123	3.871340e-82
79	124	0.000000e+00
79	125	0.000000e+00
79	126	0.000000e+00
79	127	0.000000e+00
80	0	0.000000e+00
80	1	0.000000e+00
80	2	3.180787e-84
80	3	3.069634e-82
80	4	1.858318e-81
80	5	3.544357e-81
80	6	5.939878e-81
80	7	9.137005e-81
80	8	1.647944e-80
80	9	1.188196e-80
80	10	1.623452e-81
80	11	3.536550e-83
80	12	0.000000e+00
80	13	0.000000e+00
80	14	0.000000e+00
80	15	0.000000e+00
80	16	3.726163e-84
80	17	3.218090e-82
80	18	1.841097e-81
80	19	3.581802e-81
80	20	5.891206e-81
80	21	9.174681e-81
80	22	1.676306e-80
80	23	1.209041e-80
80	24	1.664097e-81
80	25	3.302971e-83
80	26	0.000000e+00
80	27	0.000000e+00
80	28	0.000000e+00
80	29	0.000000e+00
80	30	3.932177e-84
80	31	2.991482e-82
80	32	1.905585e-81
80	33	3.563998e-81
80	34	6.035263e-81
80	35	9.220363e-81
80	36	1.656590e-80
80	37	1.187248e-80
80	38	1.613078e-81
80	39	3.692258e-83
80	40	0.000000e+00
80	41	0.000000e+00
80	42	0.000000e+00
80	43	0.000000e+00
80	44	4.073515e-84
80	45	2.788251e-82
80	46	1.908145e-81
80	47	3.484672e-81
80	48	6.012967e-81
80	49	9.079497e-81
80	50	1.605902e-80
80	51	1.148255e-80
80	52	1.547926e-81
80	53	3.957507e-83
80	54	0.000000e+00
80	55	0.000000e+00
80	56	0.000000e+00
80	57	0.000000e+00
80	58	3.916460e-84
80	59	3.004365e-82
80	60	1.875615e-81
80	61	3.533915e-81
80	62	5.948474e-81
80	63	9.127807e-81
80	64	1.644565e-80
80	65	1.181105e-80
80	66	1.604985e-81
80	67	3.582387e-83
80	68	0.000000e+00
80	69	0.000000e+00
80	70	0.000000e+00
80	71	0.000000e+00
80	72	0.000000e+00
80	73	3.708812e-82
80	74	1.381251e-82
80	75	2.376806e-81
80	76	4.286745e-81
80	77	1.472088e-80
80	78	3.273484e-80
80	79	2.346845e-80
80	80	1.472654e-80
80	81	7.339643e-83
80	82	0.000000e+00
80	83	0.000000e+00
80	84	0.000000e+00
80	85	0.000000e+00
80	86	-1.353141e-83
80	87	7.743170e-82
80	88	3.216901e-81
80	89	5.224034e-81
80	90	1.055305e-80
80	91	1.506917e-80
80	92	2.629135e-80
80	93	2.668140e-80
80	94	1.635387e-81
80	95	1.772197e-82
80	96	0.000000e+00
80	97	0.000000e+00
80	98	0.000000e+00
80	99	0.000000e+00
80	100	3.949099e-83
80	101	2.852001e-81
80	102	9.029308e-81
80	103	1.303970e-80
80	104	1.492430e-80
80	105	1.543110e-80
80	106	1.765645e-80
80	107	1.625302e-80
80	108	2.430924e-81
80	109	1.250671e-82
80	110	0.000000e+00
80	111	0.000000e+00
80	112	0.000000e+00
80	113	0.000000e+00
80	114	1.568683e-83
80	115	3.006324e-81
80	116	8.279010e-81
80	117	1.283843e-80
80	118	1.113460e-80
80	119	1.617821e-80
80	120	1.588685e-80
80	121	1.347459e-80
80	122	1.772700e-81
80	123	1.196274e-82
80	124	0.000000e+00
80	125	0.000000e+00
80	126	0.000000e+00
80	127	0.000000e+00
81	0	0.000000e+00
81	1	0.000000e+00
81	2	1.042768e-85
81	3	9.904087e-84
81	4	5.423968e-83
81	5	9.460662e-83
81	6	1.405807e-82
81	7	1.610402e-82
81	8	2.241995e-82
81	9	1.777013e-82
81	10	2.609179e-83
81	11	9.167633e-85
81	12	0.000000e+00
81	13	0.000000e+00
81	14	0.000000e+00
81	15	0.000000e+00
81	16	1.214757e-85
81	17	1.025647e-83
81	18	5.334618e-83
81	19	9.669386e-83
81	20	1.426044e-82
81	21	1.662740e-82
81	22	2.257417e-82
81	23	1.812466e-82
81	24	2.586172e-83
81	25	9.548288e-85
81	26	0.000000e+00
81	27	0.000000e+00
81	28	0.000000e+00
81	29	0.000000e+00
81	30	1.195017e-85
81	31	9.662230e-84
81	32	5.506107e-83
81	33	9.534506e-83
81	34	1.416430e-82
81	35	1.619286e-82
81	36	2.258932e-82
81	37	1.783459e-82
81	38	2.607632e-83
81	39	9.163239e-85
81	40	0.000000e+00
81	41	0.000000e+00
81	42	0.000000e+00
81	43	0.000000e+00
81	44	1.173770e-85
81	45	9.114202e-84
81	46	5.544023e-83
81	47	9.210929e-83
81	48	1.380466e-82
81	49	1.548749e-82
81	50	2.211690e-82
81	51	1.725114e-82
81	52	2.597131e-83
81	53	8.732256e-85
81	54	0.000000e+00
81	55	0.000000e+00
81	56	0.000000e+00
81	57	0.000000e+00
81	58	1.201195e-85
81	59	9.678782e-84
81	60	5.422474e-83
81	61	9.455101e-83
81	62	1.405462e-82
81	63	1.613268e-82
81	64	2.236204e-82
81	65	1.773284e-82
81	66	2.580671e-83
81	67	9.132435e-85
81	68	0.000000e+00
81	69	0.000000e+00
81	70	0.000000e+00
81	71	0.000000e+00
81	72	0.000000e+00
81	73	5.750394e-83
81	74	2.368181e-83
81	75	3.283795e-82
81	76	2.973449e-82
81	77	4.250503e-82
81	78	5.222863e-82
81	79	4.601404e-82
81	80	7.339643e-83
81	81	1.846526e-83
81	82	0.000000e+00
81	83	0.000000e+00
81	84	0.000000e+00
81	85	0.000000e+00
81	86	-9.175882e-85
81	87	1.440964e-83
81	88	6.489749e-83
81	89	8.209825e-83
81	90	2.901396e-82
81	91	2.660170e-82
81	92	4.723579e-82
81	93	6.673163e-82
81	94	6.105056e-83
81	95	3.718390e-84
81	96	0.000000e+00
81	97	0.000000e+00
81	98	0.000000e+00
81	99	0.000000e+00
81	100	8.123674e-85
81	101	7.316293e-83
81	102	2.304873e-82
81	103	3.075747e-82
81	104	3.685218e-82
81	105	3.115043e-82
81	106	2.999984e-82
81	107	2.575131e-82
81	108	3.087869e-83
81	109	1.919052e-84
81	110	0.000000e+00
81	111	0.000000e+00
81	112	0.000000e+00
81	113	0.000000e+00
81	114	5.915820e-85
81	115	9.296781e-83
81	116	1.872161e-82
81	117	2.543313e-82
81	118	2.460680e-82
81	119	1.829601e-82
81	120	3.256320e-82
81	121	2.275549e-82
81	122	2.992785e-83
81	123	1.203616e-84
81	124	0.000000e+00
81	125	0.000000e+00
81	126	0.000000e+00
81	127	0.000000e+00
82	0	0.000000e+00
82	1	0.000000e+00
82	2	0.000000e+00
82	3	0.000000e+00
82	4	0.000000e+00
82	5	0.000000e+00
82	6	0.000000e+00
82	7	0.000000e+00
82	8	0.000000e+00
82	9	0.000000e+00
82	10	0.000000e+00
82	11	0.000000e+00
82	12	0.000000e+00
82	13	0.000000e+00
82	14	0.000000e+00
82	15	0.000000e+00
82	16	0.000000e+00
82	17	0.000000e+00
82	18	0.000000e+00
82	19	0.000000e+00
82	20	0.000000e+00
82	21	0.000000e+00
82	22	0.000000e+00
82	23	0.000000e+00
82	24	0.000000e+00
82	25	0.000000e+00
82	26	0.000000e+00
82	27	0.000000e+00
82	28	0.000000e+00
82	29	0.000000e+00
82	30	0.000000e+00
82	31	0.000000e+00
82	32	0.000000e+00
82	33	0.000000e+00
82	34	0.000000e+00
82	35	0.000000e+00
82	36	0.000000e+00
82	37	0.000000e+00
82	38	0.000000e+00
82	39	0.000000e+00
82	40	0.000000e+00
82	41	0.000000e+00
82	42	0.000000e+00
82	43	0.000000e+00
82	44	0.000000e+00
82	45	0.000000e+00
82	46	0.000000e+00
82	47	0.000000e+00
82	48	0.000000e+00
82	49	0.000000e+00
82	50	0.000000e+00
82	51	0.000000e+00
82	52	0.000000e+00
82	53	0.000000e+00
82	54	0.000000e+00
82	55	0.000000e+00
82	56	0.000000e+00
82	57	0.000000e+00
82	58	0.000000e+00
82	59	0.000000e+00
82	60	0.000000e+00
82	61	0.000000e+00
82	62	0.000000e+00
82	63	0.000000e+00
82	64	0.000000e+00
82	65	0.000000e+00
82	66	0.000000e+00
82	67	0.000000e+00
82	68	0.000000e+00
82	69	0.000000e+00
82	70	0.000000e+00
82	71	0.000000e+00
82	72	0.000000e+00
82	73	0.000000e+00
82	74	0.000000e+00
82	75	0.000000e+00
82	76	0.000000e+00
82	77	0.000000e+00
82	78	0.000000e+00
82	79	0.000000e+00
82	80	0.000000e+00
82	81	0.000000e+00
82	82	0.000000e+00
82	83	0.000000e+00
82	84	0.000000e+00
82	85	0.000000e+00
82	86	0.000000e+00
82	87	0.000000e+00
82	88	0.000000e+00
82	89	0.000000e+00
82	90	0.000000e+00
82	91	0.000000e+00
82	92	0.000000e+00
82	93	0.000000e+00
82	94	0.000000e+00
82	95	0.000000e+00
82	96	0.000000e+00
82	97	0.000000e+00
82	98	0.000000e+00
82	99	0.000000e+00
82	100	0.000000e+00
82	101	0.000000e+00
82	102	0.000000e+00
82	103	0.000000e+00
82	104	0.000000e+00
82	105	0.000000e+00
82	106	0.000000e+00
82	107	0.000000e+00
82	108	0.000000e+00
82	109	0.000000e+00
82	110	0.000000e+00
82	111	0.000000e+00
82	112	0.000000e+00
82	113	0.000000e+00
82	114	0.000000e+00
82	115	0.000000e+00
82	116	0.000000e+00
82	117	0.000000e+00
82	118	0.000000e+00
82	119	0.000000e+00
82	120	0.000000e+00
82	121	0.000000e+00
82	122	0.000000e+00
82	123	0.000000e+00
82	124	0.000000e+00
82	125	0.000000e+00
82	126	0.000000e+00
82	127	0.000000e+00
83	0	0.000000e+00
83	1	0.000000e+00
83	2	0.000000e+00
83	3	0.000000e+00
83	4	0.000000e+00
83	5	0.000000e+00
83	6	0.000000e+00
83	7	0.000000e+00
83	8	0.000000e+00
83	9	0.000000e+00
83	10	0.000000e+00
83	11	0.000000e+00
83	12	0.000000e+00
83	13	0.000000e+00
83	14	0.000000e+00
83	15	0.000000e+00
83	16	0.000000e+00
83	17	0.000000e+00
83	18	0.000000e+00
83	19	0.000000e+00
83	20	0.000000e+00
83	21	0.000000e+00
83	22	0.000000e+00
83	23	0.000000e+00
83	24	0.000000e+00
83	25	0.000000e+00
83	26	0.000000e+00
83	27	0.000000e+00
83	28	0.000000e+00
83	29	0.000000e+00
83	30	0.000000e+00
83	31	0.000000e+00
83	32	0.000000e+00
83	33	0.000000e+00
83	34	0.000000e+00
83	35	0.000000e+00
83	36	0.000000e+00
83	37	0.000000e+00
83	38	0.000000e+00
83	39	0.000000e+00
83	40	0.000000e+00
83	41	0.000000e+00
83	42	0.000000e+00
83	43	0.000000e+00
83	44	0.000000e+00
83	45	0.000000e+00
83	46	0.000000e+00
83	47	0.000000e+00
83	48	0.000000e+00
83	49	0.000000e+00
83	50	0.000000e+00
83	51	0.000000e+00
83	52	0.000000e+00
83	53	0.000000e+00
83	54	0.000000e+00
83	55	0.000000e+00
83	56	0.000000e+00
83	57	0.000000e+00
83	58	0.000000e+00
83	59	0.000000e+00
83	60	0.000000e+00
83	61	0.000000e+00
83	62	0.000000e+00
83	63	0.000000e+00
83	64	0.000000e+00
83	65	0.000000e+00
83	66	0.000000e+00
83	67	0.000000e+00
83	68	0.000000e+00
83	69	0.000000e+00
83	70	0.000000e+00
83	71	0.000000e+00
83	72	0.000000e+00
83	73	0.000000e+00
83	74	0.000000e+00
83	75	0.000000e+00
83	76	0.000000e+00
83	77	0.000000e+00
83	78	0.000000e+00
83	79	0.000000e+00
83	80	0.000000e+00
83	81	0.000000e+00
83	82	0.000000e+00
83	83	0.000000e+00
83	84	0.000000e+00
83	85	0.000000e+00
83	86	0.000000e+00
83	87	0.000000e+00
83	88	0.000000e+00
83	89	0.000000e+00
83	90	0.000000e+00
83	91	0.000000e+00
83	92	0.000000e+00
83	93	0.000000e+00
83	94	0.000000e+00
83	95	0.000000e+00
83	96	0.000000e+00
83	97	0.000000e+00
83	98	0.000000e+00
83	99	0.000000e+00
83	100	0.000000e+00
83	101	0.000000e+00
83	102	0.000000e+00
83	103	0.000000e+00
83	104	0.000000e+00
83	105	0.000000e+00
83	106	0.000000e+00
83	107	0.000000e+00
83	108	0.000000e+00
83	109	0.000000e+00
83	110	0.000000e+00
83	111	0.000000e+00
83	112	0.000000e+00
83	113	0.000000e+00
83	114	0.000000e+00
83	115	0.000000e+00
83	116	0.000000e+00
83	117	0.000000e+00
83	118	0.000000e+00
83	119	0.000000e+00
83	120	0.000000e+00
83	121	0.000000e+00
83	122	0.000000e+00
83	123	0.000000e+00
83	124	0.000000e+00
83	125	0.000000e+00
83	126	0.000000e+00
83	127	0.000000e+00
84	0	0.000000e+00
84	1	0.000000e+00
84	2	0.000000e+00
84	3	0.000000e+00
84	4	0.000000e+00
84	5	0.000000e+00
84	6	0.000000e+00
84	7	0.000000e+00
84	8	0.000000e+00
84	9	0.000000e+00
84	10	0.000000e+00
84	11	0.000000e+00
84	12	0.000000e+00
84	13	0.000000e+00
84	14	0.000000e+00
84	15	0.000000e+00
84	16	0.000000e+00
84	17	0.000000e+00
84	18	0.000000e+00
84	19	0.000000e+00
84	20	0.000000e+00
84	21	0.000000e+00
84	22	0.000000e+00
84	23	0.000000e+00
84	24	0.000000e+00
84	25	0.000000e+00
84	26	0.000000e+00
84	27	0.000000e+00
84	28	0.000000e+00
84	29	0.000000e+00
84	30	0.000000e+00
84	31	0.000000e+00
84	32	0.000000e+00
84	33	0.000000e+00
84	34	0.000000e+00
84	35	0.000000e+00
84	36	0.000000e+00
84	37	0.000000e+00
84	38	0.000000e+00
84	39	0.000000e+00
84	40	0.000000e+00
84	41	0.000000e+00
84	42	0.000000e+00
84	43	0.000000e+00
84	44	0.000000e+00
84	45	0.000000e+00
84	46	0.000000e+00
84	47	0.000000e+00
84	48	0.000000e+00
84	49	0.000000e+00
84	50	0.000000e+00
84	51	0.000000e+00
84	52	0.000000e+00
84	53	0.000000e+00
84	54	0.000000e+00
84	55	0.000000e+00
84	56	0.000000e+00
84	57	0.000000e+00
84	58	0.000000e+00
84	59	0.000000e+00
84	60	0.000000e+00
84	61	0.000000e+00
84	62	0.000000e+00
84	63	0.000000e+00
84	64	0.000000e+00
84	65	0.000000e+00
84	66	0.000000e+00
84	67	0.000000e+00
84	68	0.000000e+00
84	69	0.000000e+00
84	70	0.000000e+00
84	71	0.000000e+00
84	72	0.000000e+00
84	73	0.000000e+00
84	74	0.000000e+00
84	75	0.000000e+00
84	76	0.000000e+00
84	77	0.000000e+00
84	78	0.000000e+00
84	79	0.000000e+00
84	80	0.000000e+00
84	81	0.000000e+00
84	82	0.000000e+00
84	83	0.000000e+00
84	84	0.000000e+00
84	85	0.000000e+00
84	86	0.000000e+00
84	87	0.000000e+00
84	88	0.000000e+00
84	89	0.000000e+00
84	90	0.000000e+00
84	91	0.000000e+00
84	92	0.000000e+00
84	93	0.000000e+00
84	94	0.000000e+00
84	95	0.000000e+00
84	96	0.000000e+00
84	97	0.000000e+00
84	98	0.000000e+00
84	99	0.000000e+00
84	100	0.000000e+00
84	101	0.000000e+00
84	102	0.000000e+00
84	103	0.000000e+00
84	104	0.000000e+00
84	105	0.000000e+00
84	106	0.000000e+00
84	107	0.000000e+00
84	108	0.000000e+00
84	109	0.000000e+00
84	110	0.000000e+00
84	111	0.000000e+00
84	112	0.000000e+00
84	113	0.000000e+00
84	114	0.000000e+00
84	115	0.000000e+00
84	116	0.000000e+00
84	117	0.000000e+00
84	118	0.000000e+00
84	119	0.000000e+00
84	120	0.000000e+00
84	121	0.000000e+00
84	122	0.000000e+00
84	123	0.000000e+00
84	124	0.000000e+00
84	125	0.000000e+00
84	126	0.000000e+00
84	127	0.000000e+00
85	0	0.000000e+00
85	1	0.000000e+00
85	2	0.000000e+00
85	3	0.000000e+00
85	4	0.000000e+00
85	5	0.000000e+00
85	6	0.000000e+00
85	7	0.000000e+00
85	8	0.000000e+00
85	9	0.000000e+00
85	10	0.000000e+00
85	11	0.000000e+00
85	12	0.000000e+00
85	13	0.000000e+00
85	14	0.000000e+00
85	15	0.000000e+00
85	16	0.000000e+00
85	17	0.000000e+00
85	18	0.000000e+00
85	19	0.000000e+00
85	20	0.000000e+00
85	21	0.000000e+00
85	22	0.000000e+00
85	23	0.000000e+00
85	24	0.000000e+00
85	25	0.000000e+00
85	26	0.000000e+00
85	27	0.000000e+00
85	28	0.000000e+00
85	29	0.000000e+00
85	30	0.000000e+00
85	31	0.000000e+00
85	32	0.000000e+00
85	33	0.000000e+00
85	34	0.000000e+00
85	35	0.000000e+00
85	36	0.000000e+00
85	37	0.000000e+00
85	38	0.000000e+00
85	39	0.000000e+00
85	40	0.000000e+00
85	41	0.000000e+00
85	42	0.000000e+00
85	43	0.000000e+00
85	44	0.000000e+00
85	45	0.000000e+00
85	46	0.000000e+00
85	47	0.000000e+00
85	48	0.000000e+00
85	49	0.000000e+00
85	50	0.000000e+00
85	51	0.000000e+00
85	52	0.000000e+00
85	53	0.000000e+00
85	54	0.000000e+00
85	55	0.000000e+00
85	56	0.000000e+00
85	57	0.000000e+00
85	58	0.000000e+00
85	59	0.000000e+00
85	60	0.000000e+00
85	61	0.000000e+00
85	62	0.000000e+00
85	63	0.000000e+00
85	64	0.000000e+00
85	65	0.000000e+00
85	66	0.000000e+00
85	67	0.000000e+00
85	68	0.000000e+00
85	69	0.000000e+00
85	70	0.000000e+00
85	71	0.000000e+00
85	72	0.000000e+00
85	73	0.000000e+00
85	74	0.000000e+00
85	75	0.000000e+00
85	76	0.000000e+00
85	77	0.000000e+00
85	78	0.000000e+00
85	79	0.000000e+00
85	80	0.000000e+00
85	81	0.000000e+00
85	82	0.000000e+00
85	83	0.000000e+00
85	84	0.000000e+00
85	85	0.000000e+00
85	86	0.000000e+00
85	87	0.000000e+00
85	88	0.000000e+00
85	89	0.000000e+00
85	90	0.000000e+00
85	91	0.000000e+00
85	92	0.000000e+00
85	93	0.000000e+00
85	94	0.000000e+00
85	95	0.000000e+00
85	96	0.000000e+00
85	97	0.000000e+00
85	98	0.000000e+00
85	99	0.000000e+00
85	100	0.000000e+00
85	101	0.000000e+00
85	102	0.000000e+00
85	103	0.000000e+00
85	104	0.000000e+00
85	105	0.000000e+00
85	106	0.000000e+00
85	107	0.000000e+00
85	108	0.000000e+00
85	109	0.000000e+00
85	110	0.000000e+00
85	111	0.000000e+00
85	112	0.000000e+00
85	113	0.000000e+00
85	114	0.000000e+00
85	115	0.000000e+00
85	116	0.000000e+00
85	117	0.000000e+00
85	118	0.000000e+00
85	119	0.000000e+00
85	120	0.000000e+00
85	121	0.000000e+00
85	122	0.000000e+00
85	123	0.000000e+00
85	124	0.000000e+00
85	125	0.000000e+00
85	126	0.000000e+00
85	127	0.000000e+00
86	0	0.000000e+00
86	1	0.000000e+00
86	2	3.252495e-86
86	3	1.177159e-84
86	4	-1.590792e-83
86	5	-4.146501e-83
86	6	-1.032565e-82
86	7	-1.745321e-82
86	8	-1.280230e-82
86	9	-3.173443e-83
86	10	-1.131305e-83
86	11	-3.173733e-85
86	12	0.000000e+00
86	13	0.000000e+00
86	14	0.000000e+00
86	15	0.000000e+00
86	16	1.418716e-86
86	17	5.809101e-85
86	18	-1.575498e-83
86	19	-4.879810e-83
86	20	-1.068205e-82
86	21	-1.800879e-82
86	22	-1.250057e-82
86	23	-3.549367e-83
86	24	-1.162841e-83
86	25	-3.473035e-85
86	26	0.000000e+00
86	27	0.000000e+00
86	28	0.000000e+00
86	29	0.000000e+00
86	30	5.047795e-86
86	31	1.499055e-84
86	32	-1.673656e-83
86	33	-4.055158e-83
86	34	-1.023864e-82
86	35	-1.739070e-82
86	36	-1.319467e-82
86	37	-3.079254e-83
86	38	-1.103638e-83
86	39	-3.007753e-85
86	40	0.000000e+00
86	41	0.000000e+00
86	42	0.000000e+00
86	43	0.000000e+00
86	44	7.128932e-86
86	45	1.958865e-84
86	46	-1.709107e-83
86	47	-3.203718e-83
86	48	-9.752432e-83
86	49	-1.662911e-82
86	50	-1.345232e-82
86	51	-2.650704e-83
86	52	-1.062391e-83
86	53	-2.635291e-85
86	54	0.000000e+00
86	55	0.000000e+00
86	56	0.000000e+00
86	57	0.000000e+00
86	58	4.209963e-86
86	59	1.289378e-84
86	60	-1.645100e-83
86	61	-4.154033e-83
86	62	-1.022481e-82
86	63	-1.735984e-82
86	64	-1.292402e-82
86	65	-3.145192e-83
86	66	-1.106042e-83
86	67	-3.069418e-85
86	68	0.000000e+00
86	69	0.000000e+00
86	70	0.000000e+00
86	71	0.000000e+00
86	72	0.000000e+00
86	73	5.899666e-84
86	74	-7.207916e-84
86	75	-9.838125e-83
86	76	-1.780654e-83
86	77	-1.025826e-82
86	78	-8.493321e-83
86	79	-5.358307e-83
86	80	-1.353141e-83
86	81	-9.175882e-85
86	82	0.000000e+00
86	83	0.000000e+00
86	84	0.000000e+00
86	85	0.000000e+00
86	86	1.149403e-82
86	87	7.786941e-84
86	88	6.910014e-84
86	89	1.273291e-82
86	90	-2.575810e-83
86	91	-9.149150e-83
86	92	1.370781e-82
86	93	-7.698893e-83
86	94	-1.002718e-83
86	95	-5.365512e-85
86	96	0.000000e+00
86	97	0.000000e+00
86	98	0.000000e+00
86	99	0.000000e+00
86	100	-1.165832e-84
86	101	-3.306055e-83
86	102	-9.865637e-83
86	103	-1.542794e-82
86	104	-1.912526e-82
86	105	-8.367863e-83
86	106	3.673967e-83
86	107	2.726491e-83
86	108	5.276064e-84
86	109	-2.358926e-85
86	110	0.000000e+00
86	111	0.000000e+00
86	112	0.000000e+00
86	113	0.000000e+00
86	114	8.386098e-86
86	115	-4.434576e-83
86	116	-9.457373e-83
86	117	-1.015280e-82
86	118	-8.498966e-83
86	119	1.380312e-83
86	120	2.582494e-83
86	121	-5.356386e-83
86	122	-7.989299e-85
86	123	5.959319e-85
86	124	0.000000e+00
86	125	0.000000e+00
86	126	0.000000e+00
86	127	0.000000e+00
87	0	0.000000e+00
87	1	0.000000e+00
87	2	3.380682e-84
87	3	2.009772e-82
87	4	1.263363e-81
87	5	1.598975e-81
87	6	2.186626e-81
87	7	3.881157e-81
87	8	4.656651e-81
87	9	2.125635e-81
87	10	3.765401e-82
87	11	1.462663e-83
87	12	0.000000e+00
87	13	0.000000e+00
87	14	0.000000e+00
87	15	0.000000e+00
87	16	3.554945e-84
87	17	1.921670e-82
87	18	1.210010e-81
87	19	1.570252e-81
87	20	2.199919e-81
87	21	3.935706e-81
87	22	4.651786e-81
87	23	2.197627e-81
87	24	3.849258e-82
87	25	1.380192e-83
87	26	0.000000e+00
87	27	0.000000e+00
87	28	0.000000e+00
87	29	0.000000e+00
87	30	3.940080e-84
87	31	1.968384e-82
87	32	1.308501e-81
87	33	1.646797e-81
87	34	2.208913e-81
87	35	3.899028e-81
87	36	4.738931e-81
87	37	2.123072e-81
87	38	3.727124e-82
87	39	1.423238e-83
87	40	0.000000e+00
87	41	0.000000e+00
87	42	0.000000e+00
87	43	0.000000e+00
87	44	4.182754e-84
87	45	1.992682e-82
87	46	1.354705e-81
87	47	1.662960e-81
87	48	2.168459e-81
87	49	3.797622e-81
87	50	4.690623e-81
87	51	2.011900e-81
87	52	3.593732e-82
87	53	1.433920e-83
87	54	0.000000e+00
87	55	0.000000e+00
87	56	0.000000e+00
87	57	0.000000e+00
87	58	3.866152e-84
87	59	1.949457e-82
87	60	1.277079e-81
87	61	1.615019e-81
87	62	2.183687e-81
87	63	3.872385e-81
87	64	4.675708e-81
87	65	2.113879e-81
87	66	3.729388e-82
87	67	1.403354e-83
87	68	0.000000e+00
87	69	0.000000e+00
87	70	0.000000e+00
87	71	0.000000e+00
87	72	0.000000e+00
87	73	2.850284e-82
87	74	1.655893e-82
87	75	2.523071e-81
87	76	3.717371e-81
87	77	5.782844e-81
87	78	1.005171e-80
87	79	6.126134e-81
87	80	7.743170e-82
87	81	1.440964e-83
87	82	0.000000e+00
87	83	0.000000e+00
87	84	0.000000e+00
87	85	0.000000e+00
87	86	7.786941e-84
87	87	1.174365e-80
87	88	8.545688e-81
87	89	4.337912e-81
87	90	5.735624e-81
87	91	8.737283e-81
87	92	9.322547e-81
87	93	8.797151e-81
87	94	9.070914e-82
87	95	4.783021e-83
87	96	0.000000e+00
87	97	0.000000e+00
87	98	0.000000e+00
87	99	0.000000e+00
87	100	2.967465e-83
87	101	3.156667e-82
87	102	-4.706082e-83
87	103	2.320981e-81
87	104	3.922309e-81
87	105	4.027665e-81
87	106	3.791592e-81
87	107	2.128540e-81
87	108	2.636379e-82
87	109	8.123474e-84
87	110	0.000000e+00
87	111	0.000000e+00
87	112	0.000000e+00
87	113	0.000000e+00
87	114	2.788431e-84
87	115	-4.262977e-82
87	116	1.578877e-81
87	117	9.754908e-82
87	118	1.929987e-81
87	119	5.912406e-81
87	120	2.821817e-81
87	121	9.282570e-82
87	122	1.956417e-82
87	123	-1.750307e-84
87	124	0.000000e+00
87	125	0.000000e+00
87	126	0.000000e+00
87	127	0.000000e+00
88	0	0.000000e+00
88	1	0.000000e+00
88	2	1.787568e-83
88	3	1.117667e-81
88	4	6.678319e-81
88	5	9.736823e-81
88	6	1.471711e-80
88	7	2.092245e-80
88	8	2.398487e-80
88	9	1.437294e-80
88	10	2.134563e-81
88	11	1.008729e-82
88	12	0.000000e+00
88	13	0.000000e+00
88	14	0.000000e+00
88	15	0.000000e+00
88	16	2.058495e-83
88	17	1.090398e-81
88	18	6.566835e-81
88	19	9.584824e-81
88	20	1.481498e-80
88	21	2.114870e-80
88	22	2.372283e-80
88	23	1.443662e-80
88	24	2.198977e-81
88	25	1.027022e-82
88	26	0.000000e+00
88	27	0.000000e+00
88	28	0.000000e+00
88	29	0.000000e+00
88	30	2.042139e-83
88	31	1.088198e-81
88	32	6.836815e-81
88	33	1.000496e-80
88	34	1.480692e-80
88	35	2.108366e-80
88	36	2.440925e-80
88	37	1.439844e-80
88	38	2.090156e-81
88	39	9.696762e-83
88	40	0.000000e+00
88	41	0.000000e+00
88	42	0.000000e+00
88	43	0.000000e+00
88	44	2.014069e-83
88	45	1.076898e-81
88	46	6.900634e-81
88	47	1.007187e-80
88	48	1.449689e-80
88	49	2.061592e-80
88	50	2.435718e-80
88	51	1.408140e-80
88	52	1.987065e-81
88	53	9.095669e-83
88	54	0.000000e+00
88	55	0.000000e+00
88	56	0.000000e+00
88	57	0.000000e+00
88	58	2.040303e-83
88	59	1.080940e-81
88	60	6.719553e-81
88	61	9.822890e-81
88	62	1.465744e-80
88	63	2.091788e-80
88	64	2.404419e-80
88	65	1.425972e-80
88	66	2.094818e-81
88	67	9.712258e-83
88	68	0.000000e+00
88	69	0.000000e+00
88	70	0.000000e+00
88	71	0.000000e+00
88	72	0.000000e+00
88	73	8.728806e-82
88	74	4.702729e-82
88	75	1.187178e-80
88	76	2.333940e-80
88	77	3.747918e-80
88	78	5.256413e-80
88	79	3.826759e-80
88	80	3.216901e-81
88	81	6.489749e-83
88	82	0.000000e+00
88	83	0.000000e+00
88	84	0.000000e+00
88	85	0.000000e+00
88	86	6.910014e-84
88	87	8.545688e-81
88	88	1.138467e-79
88	89	2.264176e-80
88	90	4.384353e-80
88	91	5.413020e-80
88	92	4.939506e-80
88	93	3.822018e-80
88	94	3.292811e-81
88	95	1.937157e-82
88	96	0.000000e+00
88	97	0.000000e+00
88	98	0.000000e+00
88	99	0.000000e+00
88	100	1.492307e-82
88	101	7.315128e-82
88	102	6.754964e-81
88	103	1.714704e-80
88	104	2.483508e-80
88	105	2.456983e-80
88	106	2.442992e-80
88	107	1.645862e-80
88	108	1.758485e-81
88	109	1.757096e-83
88	110	0.000000e+00
88	111	0.000000e+00
88	112	0.000000e+00
88	113	0.000000e+00
88	114	2.736152e-83
88	115	-2.907926e-81
88	116	9.745310e-81
88	117	5.771456e-81
88	118	1.335322e-80
88	119	2.404362e-80
88	120	2.074242e-80
88	121	9.377998e-81
88	122	1.477256e-81
88	123	-1.056331e-83
88	124	0.000000e+00
88	125	0.000000e+00
88	126	0.000000e+00
88	127	0.000000e+00
89	0	0.000000e+00
89	1	0.000000e+00
89	2	6.372398e-84
89	3	9.265186e-83
89	4	1.649260e-82
89	5	-1.862115e-81
89	6	-8.834670e-81
89	7	-1.126753e-80
89	8	8.833364e-81
89	9	1.481349e-80
89	10	1.081586e-81
89	11	1.724519e-83
89	12	0.000000e+00
89	13	0.000000e+00
89	14	0.000000e+00
89	15	0.000000e+00
89	16	1.160011e-83
89	17	5.592608e-83
89	18	1.117145e-82
89	19	-2.119821e-81
89	20	-8.945111e-81
89	21	-1.157772e-80
89	22	9.485437e-81
89	23	1.464077e-80
89	24	1.067189e-81
89	25	5.088860e-84
89	26	0.000000e+00
89	27	0.000000e+00
89	28	0.000000e+00
89	29	0.000000e+00
89	30	9.337805e-84
89	31	1.104232e-82
89	32	2.424472e-83
89	33	-1.894258e-81
89	34	-8.793214e-81
89	35	-1.140658e-80
89	36	8.335650e-81
89	37	1.488206e-80
89	38	1.062280e-81
89	39	2.115049e-83
89	40	0.000000e+00
89	41	0.000000e+00
89	42	0.000000e+00
89	43	0.000000e+00
89	44	8.104043e-84
89	45	1.608639e-82
89	46	-1.170376e-84
89	47	-1.616741e-81
89	48	-8.607806e-81
89	49	-1.110081e-80
89	50	7.258891e-81
89	51	1.477663e-80
89	52	1.019890e-81
89	53	3.185739e-83
89	54	0.000000e+00
89	55	0.000000e+00
89	56	0.000000e+00
89	57	0.000000e+00
89	58	9.714719e-84
89	59	9.332099e-83
89	60	2.210391e-83
89	61	-1.893529e-81
89	62	-8.743823e-81
89	63	-1.135085e-80
89	64	8.492975e-81
89	65	1.469245e-80
89	66	1.049452e-81
89	67	1.765598e-83
89	68	0.000000e+00
89	69	0.000000e+00
89	70	0.000000e+00
89	71	0.000000e+00
89	72	0.000000e+00
89	73	1.618361e-81
89	74	1.216582e-82
89	75	3.090662e-81
89	76	1.143153e-80
89	77	2.176211e-80
89	78	6.528337e-80
89	79	4.449004e-80
89	80	5.224034e-81
89	81	8.209825e-83
89	82	0.000000e+00
89	83	0.000000e+00
89	84	0.000000e+00
89	85	0.000000e+00
89	86	1.273291e-82
89	87	4.337912e-81
89	88	2.264176e-80
89	89	1.722242e-79
89	90	1.726477e-80
89	91	3.756532e-80
89	92	8.022089e-80
89	93	3.826989e-80
89	94	1.916602e-81
89	95	2.558508e-82
89	96	0.000000e+00
89	97	0.000000e+00
89	98	0.000000e+00
89	99	0.000000e+00
89	100	2.233043e-82
89	101	4.441064e-81
89	102	1.622138e-80
89	103	1.497339e-80
89	104	-5.517890e-81
89	105	1.192201e-80
89	106	2.466983e-80
89	107	2.259444e-80
89	108	3.624569e-81
89	109	7.038332e-83
89	110	0.000000e+00
89	111	0.000000e+00
89	112	0.000000e+00
89	113	0.000000e+00
89	114	1.186242e-83
89	115	6.360413e-81
89	116	8.709672e-81
89	117	5.254942e-81
89	118	-1.131513e-80
89	119	8.428227e-81
89	120	2.160023e-80
89	121	9.640324e-81
89	122	1.673093e-81
89	123	1.982329e-82
89	124	0.000000e+00
89	125	0.000000e+00
89	126	0.000000e+00
89	127	0.000000e+00
90	0	0.000000e+00
90	1	0.000000e+00
90	2	3.222148e-83
90	3	2.762086e-81
90	4	1.299096e-80
90	5	2.397089e-80
90	6	3.987291e-80
90	7	4.808191e-80
90	8	5.917179e-80
90	9	4.240321e-80
90	10	5.981596e-81
90	11	2.114593e-82
90	12	0.000000e+00
90	13	0.000000e+00
90	14	0.000000e+00
90	15	0.000000e+00
90	16	3.888034e-83
90	17	2.747488e-81
90	18	1.290179e-80
90	19	2.385244e-80
90	20	3.981421e-80
90	21	4.855684e-80
90	22	5.868053e-80
90	23	4.250066e-80
90	24	6.025235e-81
90	25	2.172085e-82
90	26	0.000000e+00
90	27	0.000000e+00
90	28	0.000000e+00
90	29	0.000000e+00
90	30	3.666497e-83
90	31	2.699729e-81
90	32	1.318607e-80
90	33	2.431457e-80
90	34	4.025141e-80
90	35	4.857839e-80
90	36	6.001100e-80
90	37	4.254655e-80
90	38	5.944335e-81
90	39	2.076225e-82
90	40	0.000000e+00
90	41	0.000000e+00
90	42	0.000000e+00
90	43	0.000000e+00
90	44	3.484897e-83
90	45	2.630689e-81
90	46	1.315940e-80
90	47	2.416092e-80
90	48	3.978222e-80
90	49	4.757843e-80
90	50	5.963814e-80
90	51	4.176324e-80
90	52	5.807651e-81
90	53	1.984777e-82
90	54	0.000000e+00
90	55	0.000000e+00
90	56	0.000000e+00
90	57	0.000000e+00
90	58	3.702591e-83
90	59	2.686025e-81
90	60	1.301436e-80
90	61	2.397564e-80
90	62	3.978603e-80
90	63	4.815492e-80
90	64	5.918136e-80
90	65	4.215930e-80
90	66	5.900307e-81
90	67	2.073496e-82
90	68	0.000000e+00
90	69	0.000000e+00
90	70	0.000000e+00
90	71	0.000000e+00
90	72	0.000000e+00
90	73	3.666676e-81
90	74	1.321424e-81
90	75	3.314989e-80
90	76	5.517404e-80
90	77	8.640612e-80
90	78	1.131337e-79
90	79	9.634217e-80
90	80	1.055305e-80
90	81	2.901396e-82
90	82	0.000000e+00
90	83	0.000000e+00
90	84	0.000000e+00
90	85	0.000000e+00
90	86	-2.575810e-83
90	87	5.735624e-81
90	88	4.384353e-80
90	89	1.726477e-80
90	90	2.223135e-79
90	91	9.094288e-80
90	92	1.138366e-79
90	93	1.084845e-79
90	94	7.664076e-81
90	95	5.986229e-82
90	96	0.000000e+00
90	97	0.000000e+00
90	98	0.000000e+00
90	99	0.000000e+00
90	100	2.065154e-82
90	101	9.478777e-81
90	102	3.271981e-80
90	103	6.167294e-80
90	104	7.810039e-80
90	105	6.436127e-80
90	106	6.162508e-80
90	107	5.636373e-80
90	108	5.955119e-81
90	109	2.567245e-82
90	110	0.000000e+00
90	111	0.000000e+00
90	112	0.000000e+00
90	113	0.000000e+00
90	114	6.311476e-83
90	115	4.755789e-81
90	116	3.124215e-80
90	117	3.604246e-80
90	118	5.313877e-80
90	119	5.333099e-80
90	120	6.102063e-80
90	121	3.735265e-80
90	122	6.167349e-81
90	123	2.009747e-82
90	124	0.000000e+00
90	125	0.000000e+00
90	126	0.000000e+00
90	127	0.000000e+00
91	0	0.000000e+00
91	1	0.000000e+00
91	2	3.903846e-83
91	3	3.475074e-81
91	4	1.759919e-80
91	5	2.869766e-80
91	6	4.599053e-80
91	7	6.429345e-80
91	8	9.070045e-80
91	9	5.637058e-80
91	10	7.810723e-81
91	11	2.475026e-82
91	12	0.000000e+00
91	13	0.000000e+00
91	14	0.000000e+00
91	15	0.000000e+00
91	16	4.959182e-83
91	17	3.404079e-81
91	18	1.722439e-80
91	19	2.869319e-80
91	20	4.574949e-80
91	21	6.484713e-80
91	22	8.947297e-80
91	23	5.616381e-80
91	24	7.859672e-81
91	25	2.414109e-82
91	26	0.000000e+00
91	27	0.000000e+00
91	28	0.000000e+00
91	29	0.000000e+00
91	30	4.656379e-83
91	31	3.399806e-81
91	32	1.803870e-80
91	33	2.911508e-80
91	34	4.656881e-80
91	35	6.487007e-80
91	36	9.256221e-80
91	37	5.691815e-80
91	38	7.772483e-81
91	39	2.458795e-82
91	40	0.000000e+00
91	41	0.000000e+00
91	42	0.000000e+00
91	43	0.000000e+00
91	44	4.448376e-83
91	45	3.374047e-81
91	46	1.826806e-80
91	47	2.879369e-80
91	48	4.622921e-80
91	49	6.357682e-80
91	50	9.273964e-80
91	51	5.630337e-80
91	52	7.602499e-81
91	53	2.472862e-82
91	54	0.000000e+00
91	55	0.000000e+00
91	56	0.000000e+00
91	57	0.000000e+00
91	58	4.728073e-83
91	59	3.373387e-81
91	60	1.772342e-80
91	61	2.874445e-80
91	62	4.596004e-80
91	63	6.430860e-80
91	64	9.107541e-80
91	65	5.625422e-80
91	66	7.718018e-81
91	67	2.429474e-82
91	68	0.000000e+00
91	69	0.000000e+00
91	70	0.000000e+00
91	71	0.000000e+00
91	72	0.000000e+00
91	73	1.307921e-81
91	74	1.194045e-81
91	75	2.763670e-80
91	76	5.483663e-80
91	77	9.787297e-80
91	78	1.576894e-79
91	79	1.120588e-79
91	80	1.506917e-80
91	81	2.660170e-82
91	82	0.000000e+00
91	83	0.000000e+00
91	84	0.000000e+00
91	85	0.000000e+00
91	86	-9.149150e-83
91	87	8.737283e-81
91	88	5.413020e-80
91	89	3.756532e-80
91	90	9.094288e-80
91	91	2.932802e-79
91	92	1.764812e-79
91	93	1.332393e-79
91	94	8.373235e-81
91	95	7.389589e-82
91	96	0.000000e+00
91	97	0.000000e+00
91	98	0.000000e+00
91	99	0.000000e+00
91	100	3.360993e-82
91	101	1.167460e-80
91	102	3.902298e-80
91	103	6.852915e-80
91	104	8.755411e-80
91	105	8.062891e-80
91	106	6.863185e-80
91	107	6.306566e-80
91	108	8.102094e-81
91	109	2.824428e-82
91	110	0.000000e+00
91	111	0.000000e+00
91	112	0.000000e+00
91	113	0.000000e+00
91	114	-1.625993e-83
91	115	5.858447e-81
91	116	3.585102e-80
91	117	3.440958e-80
91	118	4.801966e-80
91	119	7.788513e-80
91	120	5.963687e-80
91	121	3.901348e-80
91	122	5.490656e-81
91	123	3.014999e-82
91	124	0.000000e+00
91	125	0.000000e+00
91	126	0.000000e+00
91	127	0.000000e+00
92	0	0.000000e+00
92	1	0.000000e+00
92	2	4.638206e-83
92	3	4.374497e-81
92	4	2.141984e-80
92	5	3.691449e-80
92	6	5.711191e-80
92	7	8.205980e-80
92	8	1.535183e-79
92	9	1.101186e-79
92	10	1.235446e-80
92	11	3.089723e-82
92	12	0.000000e+00
92	13	0.000000e+00
92	14	0.000000e+00
92	15	0.000000e+00
92	16	6.023365e-83
92	17	4.305348e-81
92	18	2.086185e-80
92	19	3.646554e-80
92	20	5.642901e-80
92	21	8.218233e-80
92	22	1.519561e-79
92	23	1.088807e-79
92	24	1.221902e-80
92	25	2.878382e-82
92	26	0.000000e+00
92	27	0.000000e+00
92	28	0.000000e+00
92	29	0.000000e+00
92	30	5.351123e-83
92	31	4.321991e-81
92	32	2.181368e-80
92	33	3.741796e-80
92	34	5.813621e-80
92	35	8.292521e-80
92	36	1.560253e-79
92	37	1.115379e-79
92	38	1.239968e-80
92	39	3.180774e-82
92	40	0.000000e+00
92	41	0.000000e+00
92	42	0.000000e+00
92	43	0.000000e+00
92	44	4.913201e-83
92	45	4.288810e-81
92	46	2.211216e-80
92	47	3.744937e-80
92	48	5.810411e-80
92	49	8.177887e-80
92	50	1.555186e-79
92	51	1.113047e-79
92	52	1.230300e-80
92	53	3.374977e-82
92	54	0.000000e+00
92	55	0.000000e+00
92	56	0.000000e+00
92	57	0.000000e+00
92	58	5.472644e-83
92	59	4.278150e-81
92	60	2.143672e-80
92	61	3.689283e-80
92	62	5.725775e-80
92	63	8.206824e-80
92	64	1.537666e-79
92	65	1.100257e-79
92	66	1.223516e-80
92	67	3.093336e-82
92	68	0.000000e+00
92	69	0.000000e+00
92	70	0.000000e+00
92	71	0.000000e+00
92	72	0.000000e+00
92	73	5.164371e-81
92	74	1.318307e-81
92	75	4.083575e-80
92	76	9.070510e-80
92	77	1.391230e-79
92	78	2.890334e-79
92	79	2.223783e-79
92	80	2.629135e-80
92	81	4.723579e-82
92	82	0.000000e+00
92	83	0.000000e+00
92	84	0.000000e+00
92	85	0.000000e+00
92	86	1.370781e-82
92	87	9.322547e-81
92	88	4.939506e-80
92	89	8.022089e-80
92	90	1.138366e-79
92	91	1.764812e-79
92	92	7.106283e-79
92	93	2.371489e-79
92	94	1.128661e-80
92	95	1.140630e-81
92	96	0.000000e+00
92	97	0.000000e+00
92	98	0.000000e+00
92	99	0.000000e+00
92	100	4.655061e-82
92	101	2.025484e-80
92	102	6.328939e-80
92	103	9.867810e-80
92	104	1.101523e-79
92	105	1.273467e-79
92	106	1.347952e-79
92	107	1.259515e-79
92	108	1.593454e-80
92	109	5.469571e-82
92	110	0.000000e+00
92	111	0.000000e+00
92	112	0.000000e+00
92	113	0.000000e+00
92	114	-9.362301e-83
92	115	1.699849e-80
92	116	5.260368e-80
92	117	6.134419e-80
92	118	6.567076e-80
92	119	1.323974e-79
92	120	1.139105e-79
92	121	6.962194e-80
92	122	1.019842e-80
92	123	5.695930e-82
92	124	0.000000e+00
92	125	0.000000e+00
92	126	0.000000e+00
92	127	0.000000e+00
93	0	0.000000e+00
93	1	0.000000e+00
93	2	4.242247e-83
93	3	3.374537e-81
93	4	1.797462e-80
93	5	3.849589e-80
93	6	6.793022e-80
93	7	9.173431e-80
93	8	1.305340e-79
93	9	9.035843e-80
93	10	1.240211e-80
93	11	3.515295e-82
93	12	0.000000e+00
93	13	0.000000e+00
93	14	0.000000e+00
93	15	0.000000e+00
93	16	5.145602e-83
93	17	3.387808e-81
93	18	1.748811e-80
93	19	3.835710e-80
93	20	6.751817e-80
93	21	9.237957e-80
93	22	1.295651e-79
93	23	8.999080e-80
93	24	1.227270e-80
93	25	3.466657e-82
93	26	0.000000e+00
93	27	0.000000e+00
93	28	0.000000e+00
93	29	0.000000e+00
93	30	4.841329e-83
93	31	3.296534e-81
93	32	1.832205e-80
93	33	3.898694e-80
93	34	6.877453e-80
93	35	9.268955e-80
93	36	1.327253e-79
93	37	9.138221e-80
93	38	1.243655e-80
93	39	3.556397e-82
93	40	0.000000e+00
93	41	0.000000e+00
93	42	0.000000e+00
93	43	0.000000e+00
93	44	4.662889e-83
93	45	3.204051e-81
93	46	1.864153e-80
93	47	3.866710e-80
93	48	6.834860e-80
93	49	9.103040e-80
93	50	1.319972e-79
93	51	9.051161e-80
93	52	1.238100e-80
93	53	3.585956e-82
93	54	0.000000e+00
93	55	0.000000e+00
93	56	0.000000e+00
93	57	0.000000e+00
93	58	4.900545e-83
93	59	3.286535e-81
93	60	1.801232e-80
93	61	3.847179e-80
93	62	6.788407e-80
93	63	9.181820e-80
93	64	1.308534e-79
93	65	9.030062e-80
93	66	1.228268e-80
93	67	3.499192e-82
93	68	0.000000e+00
93	69	0.000000e+00
93	70	0.000000e+00
93	71	0.000000e+00
93	72	0.000000e+00
93	73	7.496931e-81
93	74	3.674419e-81
93	75	6.661404e-80
93	76	8.995486e-80
93	77	1.425199e-79
93	78	2.269547e-79
93	79	1.823549e-79
93	80	2.668140e-80
93	81	6.673163e-82
93	82	0.000000e+00
93	83	0.000000e+00
93	84	0.000000e+00
93	85	0.000000e+00
93	86	-7.698893e-83
93	87	8.797151e-81
93	88	3.822018e-80
93	89	3.826989e-80
93	90	1.084845e-79
93	91	1.332393e-79
93	92	2.371489e-79
93	93	5.240120e-79
93	94	2.060515e-80
93	95	1.454522e-81
93	96	0.000000e+00
93	97	0.000000e+00
93	98	0.000000e+00
93	99	0.000000e+00
93	100	5.487612e-82
93	101	2.566544e-80
93	102	7.911803e-80
93	103	1.289114e-79
93	104	1.459592e-79
93	105	1.268287e-79
93	106	1.171384e-79
93	107	1.123061e-79
93	108	1.466041e-80
93	109	7.642869e-82
93	110	0.000000e+00
93	111	0.000000e+00
93	112	0.000000e+00
93	113	0.000000e+00
93	114	5.891367e-83
93	115	2.308302e-80
93	116	7.100762e-80
93	117	9.780303e-80
93	118	1.012273e-79
93	119	1.187516e-79
93	120	1.168973e-79
93	121	8.648071e-80
93	122	1.280546e-80
93	123	5.892327e-82
93	124	0.000000e+00
93	125	0.000000e+00
93	126	0.000000e+00
93	127	0.000000e+00
94	0	0.000000e+00
94	1	0.000000e+00
94	2	3.917731e-84
94	3	2.544415e-82
94	4	1.292730e-81
94	5	2.589201e-81
94	6	4.338036e-81
94	7	5.626573e-81
94	8	6.521223e-81
94	9	4.168345e-81
94	10	7.470308e-82
94	11	2.592152e-83
94	12	0.000000e+00
94	13	0.000000e+00
94	14	0.000000e+00
94	15	0.000000e+00
94	16	4.411653e-84
94	17	2.583224e-82
94	18	1.257248e-81
94	19	2.584979e-81
94	20	4.332889e-81
94	21	5.681867e-81
94	22	6.473409e-81
94	23	4.209504e-81
94	24	7.359986e-82
94	25	2.612548e-83
94	26	0.000000e+00
94	27	0.000000e+00
94	28	0.000000e+00
94	29	0.000000e+00
94	30	4.459412e-84
94	31	2.484648e-82
94	32	1.320963e-81
94	33	2.627738e-81
94	34	4.386305e-81
94	35	5.678429e-81
94	36	6.629723e-81
94	37	4.198705e-81
94	38	7.520224e-82
94	39	2.592086e-83
94	40	0.000000e+00
94	41	0.000000e+00
94	42	0.000000e+00
94	43	0.000000e+00
94	44	4.479587e-84
94	45	2.385901e-82
94	46	1.346693e-81
94	47	2.603224e-81
94	48	4.340864e-81
94	49	5.562740e-81
94	50	6.595941e-81
94	51	4.098757e-81
94	52	7.546219e-82
94	53	2.545438e-83
94	54	0.000000e+00
94	55	0.000000e+00
94	56	0.000000e+00
94	57	0.000000e+00
94	58	4.452280e-84
94	59	2.481911e-82
94	60	1.297632e-81
94	61	2.592055e-81
94	62	4.334555e-81
94	63	5.629415e-81
94	64	6.538184e-81
94	65	4.163670e-81
94	66	7.423633e-82
94	67	2.567207e-83
94	68	0.000000e+00
94	69	0.000000e+00
94	70	0.000000e+00
94	71	0.000000e+00
94	72	0.000000e+00
94	73	1.130091e-81
94	74	4.685076e-82
94	75	6.517864e-81
94	76	8.014524e-81
94	77	1.053182e-80
94	78	1.200900e-80
94	79	9.545046e-81
94	80	1.635387e-81
94	81	6.105056e-83
94	82	0.000000e+00
94	83	0.000000e+00
94	84	0.000000e+00
94	85	0.000000e+00
94	86	-1.002718e-83
94	87	9.070914e-82
94	88	3.292811e-81
94	89	1.916602e-81
94	90	7.664076e-81
94	91	8.373235e-81
94	92	1.128661e-80
94	93	2.060515e-80
94	94	1.101559e-80
94	95	1.373421e-82
94	96	0.000000e+00
94	97	0.000000e+00
94	98	0.000000e+00
94	99	0.000000e+00
94	100	3.615879e-83
94	101	1.878128e-81
94	102	5.749359e-81
94	103	9.346112e-81
94	104	1.069384e-80
94	105	8.458073e-81
94	106	6.508878e-81
94	107	6.169297e-81
94	108	7.842265e-82
94	109	4.848544e-83
94	110	0.000000e+00
94	111	0.000000e+00
94	112	0.000000e+00
94	113	0.000000e+00
94	114	1.088956e-83
94	115	1.833799e-81
94	116	5.441827e-81
94	117	7.638765e-81
94	118	7.644615e-81
94	119	7.344104e-81
94	120	7.649253e-81
94	121	5.582397e-81
94	122	8.974599e-82
94	123	4.993036e-83
94	124	0.000000e+00
94	125	0.000000e+00
94	126	0.000000e+00
94	127	0.000000e+00
95	0	0.000000e+00
95	1	0.000000e+00
95	2	2.373560e-85
95	3	1.457256e-83
95	4	6.881427e-83
95	5	1.650051e-82
95	6	3.053702e-82
95	7	4.366357e-82
95	8	6.357737e-82
95	9	4.393302e-82
95	10	6.455726e-83
95	11	1.628465e-84
95	12	0.000000e+00
95	13	0.000000e+00
95	14	0.000000e+00
95	15	0.000000e+00
95	16	2.794404e-85
95	17	1.498673e-83
95	18	6.715967e-83
95	19	1.660890e-82
95	20	3.012231e-82
95	21	4.356689e-82
95	22	6.356197e-82
95	23	4.422792e-82
95	24	6.479971e-83
95	25	1.524669e-84
95	26	0.000000e+00
95	27	0.000000e+00
95	28	0.000000e+00
95	29	0.000000e+00
95	30	2.780533e-85
95	31	1.417781e-83
95	32	7.051993e-83
95	33	1.661607e-82
95	34	3.103588e-82
95	35	4.410360e-82
95	36	6.430638e-82
95	37	4.411632e-82
95	38	6.474943e-83
95	39	1.682208e-84
95	40	0.000000e+00
95	41	0.000000e+00
95	42	0.000000e+00
95	43	0.000000e+00
95	44	2.792899e-85
95	45	1.342718e-83
95	46	7.163038e-83
95	47	1.627559e-82
95	48	3.105965e-82
95	49	4.367189e-82
95	50	6.341508e-82
95	51	4.310358e-82
95	52	6.353449e-83
95	53	1.788001e-84
95	54	0.000000e+00
95	55	0.000000e+00
95	56	0.000000e+00
95	57	0.000000e+00
95	58	2.790983e-85
95	59	1.420666e-83
95	60	6.927539e-83
95	61	1.645066e-82
95	62	3.055594e-82
95	63	4.360609e-82
95	64	6.357871e-82
95	65	4.375520e-82
95	66	6.403736e-83
95	67	1.633531e-84
95	68	0.000000e+00
95	69	0.000000e+00
95	70	0.000000e+00
95	71	0.000000e+00
95	72	0.000000e+00
95	73	5.501693e-83
95	74	1.641192e-83
95	75	2.938415e-82
95	76	4.771264e-82
95	77	7.402780e-82
95	78	1.215433e-81
95	79	9.032782e-82
95	80	1.772197e-82
95	81	3.718390e-84
95	82	0.000000e+00
95	83	0.000000e+00
95	84	0.000000e+00
95	85	0.000000e+00
95	86	-5.365512e-85
95	87	4.783021e-83
95	88	1.937157e-82
95	89	2.558508e-82
95	90	5.986229e-82
95	91	7.389589e-82
95	92	1.140630e-81
95	93	1.454522e-81
95	94	1.373421e-82
95	95	1.344836e-82
95	96	0.000000e+00
95	97	0.000000e+00
95	98	0.000000e+00
95	99	0.000000e+00
95	100	3.168225e-84
95	101	1.617425e-82
95	102	4.033627e-82
95	103	7.291825e-82
95	104	7.877311e-82
95	105	6.911238e-82
95	106	6.277169e-82
95	107	6.414561e-82
95	108	8.054575e-83
95	109	4.256745e-84
95	110	0.000000e+00
95	111	0.000000e+00
95	112	0.000000e+00
95	113	0.000000e+00
95	114	-7.499080e-87
95	115	1.332392e-82
95	116	4.161046e-82
95	117	6.071560e-82
95	118	5.674300e-82
95	119	7.018601e-82
95	120	6.095813e-82
95	121	4.770563e-82
95	122	7.802037e-83
95	123	5.295800e-84
95	124	0.000000e+00
95	125	0.000000e+00
95	126	0.000000e+00
95	127	0.000000e+00
96	0	0.000000e+00
96	1	0.000000e+00
96	2	0.000000e+00
96	3	0.000000e+00
96	4	0.000000e+00
96	5	0.000000e+00
96	6	0.000000e+00
96	7	0.000000e+00
96	8	0.000000e+00
96	9	0.000000e+00
96	10	0.000000e+00
96	11	0.000000e+00
96	12	0.000000e+00
96	13	0.000000e+00
96	14	0.000000e+00
96	15	0.000000e+00
96	16	0.000000e+00
96	17	0.000000e+00
96	18	0.000000e+00
96	19	0.000000e+00
96	20	0.000000e+00
96	21	0.000000e+00
96	22	0.000000e+00
96	23	0.000000e+00
96	24	0.000000e+00
96	25	0.000000e+00
96	26	0.000000e+00
96	27	0.000000e+00
96	28	0.000000e+00
96	29	0.000000e+00
96	30	0.000000e+00
96	31	0.000000e+00
96	32	0.000000e+00
96	33	0.000000e+00
96	34	0.000000e+00
96	35	0.000000e+00
96	36	0.000000e+00
96	37	0.000000e+00
96	38	0.000000e+00
96	39	0.000000e+00
96	40	0.000000e+00
96	41	0.000000e+00
96	42	0.000000e+00
96	43	0.000000e+00
96	44	0.000000e+00
96	45	0.000000e+00
96	46	0.000000e+00
96	47	0.000000e+00
96	48	0.000000e+00
96	49	0.000000e+00
96	50	0.000000e+00
96	51	0.000000e+00
96	52	0.000000e+00
96	53	0.000000e+00
96	54	0.000000e+00
96	55	0.000000e+00
96	56	0.000000e+00
96	57	0.000000e+00
96	58	0.000000e+00
96	59	0.000000e+00
96	60	0.000000e+00
96	61	0.000000e+00
96	62	0.000000e+00
96	63	0.000000e+00
96	64	0.000000e+00
96	65	0.000000e+00
96	66	0.000000e+00
96	67	0.000000e+00
96	68	0.000000e+00
96	69	0.000000e+00
96	70	0.000000e+00
96	71	0.000000e+00
96	72	0.000000e+00
96	73	0.000000e+00
96	74	0.000000e+00
96	75	0.000000e+00
96	76	0.000000e+00
96	77	0.000000e+00
96	78	0.000000e+00
96	79	0.000000e+00
96	80	0.000000e+00
96	81	0.000000e+00
96	82	0.000000e+00
96	83	0.000000e+00
96	84	0.000000e+00
96	85	0.000000e+00
96	86	0.000000e+00
96	87	0.000000e+00
96	88	0.000000e+00
96	89	0.000000e+00
96	90	0.000000e+00
96	91	0.000000e+00
96	92	0.000000e+00
96	93	0.000000e+00
96	94	0.000000e+00
96	95	0.000000e+00
96	96	0.000000e+00
96	97	0.000000e+00
96	98	0.000000e+00
96	99	0.000000e+00
96	100	0.000000e+00
96	101	0.000000e+00
96	102	0.000000e+00
96	103	0.000000e+00
96	104	0.000000e+00
96	105	0.000000e+00
96	106	0.000000e+00
96	107	0.000000e+00
96	108	0.000000e+00
96	109	0.000000e+00
96	110	0.000000e+00
96	111	0.000000e+00
96	112	0.000000e+00
96	113	0.000000e+00
96	114	0.000000e+00
96	115	0.000000e+00
96	116	0.000000e+00
96	117	0.000000e+00
96	118	0.000000e+00
96	119	0.000000e+00
96	120	0.000000e+00
96	121	0.000000e+00
96	122	0.000000e+00
96	123	0.000000e+00
96	124	0.000000e+00
96	125	0.000000e+00
96	126	0.000000e+00
96	127	0.000000e+00
97	0	0.000000e+00
97	1	0.000000e+00
97	2	0.000000e+00
97	3	0.000000e+00
97	4	0.000000e+00
97	5	0.000000e+00
97	6	0.000000e+00
97	7	0.000000e+00
97	8	0.000000e+00
97	9	0.000000e+00
97	10	0.000000e+00
97	11	0.000000e+00
97	12	0.000000e+00
97	13	0.000000e+00
97	14	0.000000e+00
97	15	0.000000e+00
97	16	0.000000e+00
97	17	0.000000e+00
97	18	0.000000e+00
97	19	0.000000e+00
97	20	0.000000e+00
97	21	0.000000e+00
97	22	0.000000e+00
97	23	0.000000e+00
97	24	0.000000e+00
97	25	0.000000e+00
97	26	0.000000e+00
97	27	0.000000e+00
97	28	0.000000e+00
97	29	0.000000e+00
97	30	0.000000e+00
97	31	0.000000e+00
97	32	0.000000e+00
97	33	0.000000e+00
97	34	0.000000e+00
97	35	0.000000e+00
97	36	0.000000e+00
97	37	0.000000e+00
97	38	0.000000e+00
97	39	0.000000e+00
97	40	0.000000e+00
97	41	0.000000e+00
97	42	0.000000e+00
97	43	0.000000e+00
97	44	0.000000e+00
97	45	0.000000e+00
97	46	0.000000e+00
97	47	0.000000e+00
97	48	0.000000e+00
97	49	0.000000e+00
97	50	0.000000e+00
97	51	0.000000e+00
97	52	0.000000e+00
97	53	0.000000e+00
97	54	0.000000e+00
97	55	0.000000e+00
97	56	0.000000e+00
97	57	0.000000e+00
97	58	0.000000e+00
97	59	0.000000e+00
97	60	0.000000e+00
97	61	0.000000e+00
97	62	0.000000e+00
97	63	0.000000e+00
97	64	0.000000e+00
97	65	0.000000e+00
97	66	0.000000e+00
97	67	0.000000e+00
97	68	0.000000e+00
97	69	0.000000e+00
97	70	0.000000e+00
97	71	0.000000e+00
97	72	0.000000e+00
97	73	0.000000e+00
97	74	0.000000e+00
97	75	0.000000e+00
97	76	0.000000e+00
97	77	0.000000e+00
97	78	0.000000e+00
97	79	0.000000e+00
97	80	0.000000e+00
97	81	0.000000e+00
97	82	0.000000e+00
97	83	0.000000e+00
97	84	0.000000e+00
97	85	0.000000e+00
97	86	0.000000e+00
97	87	0.000000e+00
97	88	0.000000e+00
97	89	0.000000e+00
97	90	0.000000e+00
97	91	0.000000e+00
97	92	0.000000e+00
97	93	0.000000e+00
97	94	0.000000e+00
97	95	0.000000e+00
97	96	0.000000e+00
97	97	0.000000e+00
97	98	0.000000e+00
97	99	0.000000e+00
97	100	0.000000e+00
97	101	0.000000e+00
97	102	0.000000e+00
97	103	0.000000e+00
97	104	0.000000e+00
97	105	0.000000e+00
97	106	0.000000e+00
97	107	0.000000e+00
97	108	0.000000e+00
97	109	0.000000e+00
97	110	0.000000e+00
97	111	0.000000e+00
97	112	0.000000e+00
97	113	0.000000e+00
97	114	0.000000e+00
97	115	0.000000e+00
97	116	0.000000e+00
97	117	0.000000e+00
97	118	0.000000e+00
97	119	0.000000e+00
97	120	0.000000e+00
97	121	0.000000e+00
97	122	0.000000e+00
97	123	0.000000e+00
97	124	0.000000e+00
97	125	0.000000e+00
97	126	0.000000e+00
97	127	0.000000e+00
98	0	0.000000e+00
98	1	0.000000e+00
98	2	0.000000e+00
98	3	0.000000e+00
98	4	0.000000e+00
98	5	0.000000e+00
98	6	0.000000e+00
98	7	0.000000e+00
98	8	0.000000e+00
98	9	0.000000e+00
98	10	0.000000e+00
98	11	0.000000e+00
98	12	0.000000e+00
98	13	0.000000e+00
98	14	0.000000e+00
98	15	0.000000e+00
98	16	0.000000e+00
98	17	0.000000e+00
98	18	0.000000e+00
98	19	0.000000e+00
98	20	0.000000e+00
98	21	0.000000e+00
98	22	0.000000e+00
98	23	0.000000e+00
98	24	0.000000e+00
98	25	0.000000e+00
98	26	0.000000e+00
98	27	0.000000e+00
98	28	0.000000e+00
98	29	0.000000e+00
98	30	0.000000e+00
98	31	0.000000e+00
98	32	0.000000e+00
98	33	0.000000e+00
98	34	0.000000e+00
98	35	0.000000e+00
98	36	0.000000e+00
98	37	0.000000e+00
98	38	0.000000e+00
98	39	0.000000e+00
98	40	0.000000e+00
98	41	0.000000e+00
98	42	0.000000e+00
98	43	0.000000e+00
98	44	0.000000e+00
98	45	0.000000e+00
98	46	0.000000e+00
98	47	0.000000e+00
98	48	0.000000e+00
98	49	0.000000e+00
98	50	0.000000e+00
98	51	0.000000e+00
98	52	0.000000e+00
98	53	0.000000e+00
98	54	0.000000e+00
98	55	0.000000e+00
98	56	0.000000e+00
98	57	0.000000e+00
98	58	0.000000e+00
98	59	0.000000e+00
98	60	0.000000e+00
98	61	0.000000e+00
98	62	0.000000e+00
98	63	0.000000e+00
98	64	0.000000e+00
98	65	0.000000e+00
98	66	0.000000e+00
98	67	0.000000e+00
98	68	0.000000e+00
98	69	0.000000e+00
98	70	0.000000e+00
98	71	0.000000e+00
98	72	0.000000e+00
98	73	0.000000e+00
98	74	0.000000e+00
98	75	0.000000e+00
98	76	0.000000e+00
98	77	0.000000e+00
98	78	0.000000e+00
98	79	0.000000e+00
98	80	0.000000e+00
98	81	0.000000e+00
98	82	0.000000e+00
98	83	0.000000e+00
98	84	0.000000e+00
98	85	0.000000e+00
98	86	0.000000e+00
98	87	0.000000e+00
98	88	0.000000e+00
98	89	0.000000e+00
98	90	0.000000e+00
98	91	0.000000e+00
98	92	0.000000e+00
98	93	0.000000e+00
98	94	0.000000e+00
98	95	0.000000e+00
98	96	0.000000e+00
98	97	0.000000e+00
98	98	0.000000e+00
98	99	0.000000e+00
98	100	0.000000e+00
98	101	0.000000e+00
98	102	0.000000e+00
98	103	0.000000e+00
98	104	0.000000e+00
98	105	0.000000e+00
98	106	0.000000e+00
98	107	0.000000e+00
98	108	0.000000e+00
98	109	0.000000e+00
98	110	0.000000e+00
98	111	0.000000e+00
98	112	0.000000e+00
98	113	0.000000e+00
98	114	0.000000e+00
98	115	0.000000e+00
98	116	0.000000e+00
98	117	0.000000e+00
98	118	0.000000e+00
98	119	0.000000e+00
98	120	0.000000e+00
98	121	0.000000e+00
98	122	0.000000e+00
98	123	0.000000e+00
98	124	0.000000e+00
98	125	0.000000e+00
98	126	0.000000e+00
98	127	0.000000e+00
99	0	0.000000e+00
99	1	0.000000e+00
99	2	0.000000e+00
99	3	0.000000e+00
99	4	0.000000e+00
99	5	0.000000e+00
99	6	0.000000e+00
99	7	0.000000e+00
99	8	0.000000e+00
99	9	0.000000e+00
99	10	0.000000e+00
99	11	0.000000e+00
99	12	0.000000e+00
99	13	0.000000e+00
99	14	0.000000e+00
99	15	0.000000e+00
99	16	0.000000e+00
99	17	0.000000e+00
99	18	0.000000e+00
99	19	0.000000e+00
99	20	0.000000e+00
99	21	0.000000e+00
99	22	0.000000e+00
99	23	0.000000e+00
99	24	0.000000e+00
99	25	0.000000e+00
99	26	0.000000e+00
99	27	0.000000e+00
99	28	0.000000e+00
99	29	0.000000e+00
99	30	0.000000e+00
99	31	0.000000e+00
99	32	0.000000e+00
99	33	0.000000e+00
99	34	0.000000e+00
99	35	0.000000e+00
99	36	0.000000e+00
99	37	0.000000e+00
99	38	0.000000e+00
99	39	0.000000e+00
99	40	0.000000e+00
99	41	0.000000e+00
99	42	0.000000e+00
99	43	0.000000e+00
99	44	0.000000e+00
99	45	0.000000e+00
99	46	0.000000e+00
99	47	0.000000e+00
99	48	0.000000e+00
99	49	0.000000e+00
99	50	0.000000e+00
99	51	0.000000e+00
99	52	0.000000e+00
99	53	0.000000e+00
99	54	0.000000e+00
99	55	0.000000e+00
99	56	0.000000e+00
99	57	0.000000e+00
99	58	0.000000e+00
99	59	0.000000e+00
99	60	0.000000e+00
99	61	0.000000e+00
99	62	0.000000e+00
99	63	0.000000e+00
99	64	0.000000e+00
99	65	0.000000e+00
99	66	0.000000e+00
99	67	0.000000e+00
99	68	0.000000e+00
99	69	0.000000e+00
99	70	0.000000e+00
99	71	0.000000e+00
99	72	0.000000e+00
99	73	0.000000e+00
99	74	0.000000e+00
99	75	0.000000e+00
99	76	0.000000e+00
99	77	0.000000e+00
99	78	0.000000e+00
99	79	0.000000e+00
99	80	0.000000e+00
99	81	0.000000e+00
99	82	0.000000e+00
99	83	0.000000e+00
99	84	0.000000e+00
99	85	0.000000e+00
99	86	0.000000e+00
99	87	0.000000e+00
99	88	0.000000e+00
99	89	0.000000e+00
99	90	0.000000e+00
99	91	0.000000e+00
99	92	0.000000e+00
99	93	0.000000e+00
99	94	0.000000e+00
99	95	0.000000e+00
99	96	0.000000e+00
99	97	0.000000e+00
99	98	0.000000e+00
99	99	0.000000e+00
99	100	0.000000e+00
99	101	0.000000e+00
99	102	0.000000e+00
99	103	0.000000e+00
99	104	0.000000e+00
99	105	0.000000e+00
99	106	0.000000e+00
99	107	0.000000e+00
99	108	0.000000e+00
99	109	0.000000e+00
99	110	0.000000e+00
99	111	0.000000e+00
99	112	0.000000e+00
99	113	0.000000e+00
99	114	0.000000e+00
99	115	0.000000e+00
99	116	0.000000e+00
99	117	0.000000e+00
99	118	0.000000e+00
99	119	0.000000e+00
99	120	0.000000e+00
99	121	0.000000e+00
99	122	0.000000e+00
99	123	0.000000e+00
99	124	0.000000e+00
99	125	0.000000e+00
99	126	0.000000e+00
99	127	0.000000e+00
100	0	0.000000e+00
100	1	0.000000e+00
100	2	6.822078e-86
100	3	3.524797e-84
100	4	2.947827e-83
100	5	8.986497e-83
100	6	1.872555e-82
100	7	2.672362e-82
100	8	2.841081e-82
100	9	1.522531e-82
100	10	2.231554e-83
100	11	5.765727e-85
100	12	0.000000e+00
100	13	0.000000e+00
100	14	0.000000e+00
100	15	0.000000e+00
100	16	1.099899e-85
100	17	3.813920e-84
100	18	2.775517e-83
100	19	9.286592e-83
100	20	1.890964e-82
100	21	2.724969e-82
100	22	2.860892e-82
100	23	1.547872e-82
100	24	2.236173e-83
100	25	5.122437e-85
100	26	0.000000e+00
100	27	0.000000e+00
100	28	0.000000e+00
100	29	0.000000e+00
100	30	6.573613e-86
100	31	3.152127e-84
100	32	2.946475e-83
100	33	9.037879e-83
100	34	1.884058e-82
100	35	2.676569e-82
100	36	2.898648e-82
100	37	1.545064e-82
100	38	2.243318e-83
100	39	5.745602e-85
100	40	0.000000e+00
100	41	0.000000e+00
100	42	0.000000e+00
100	43	0.000000e+00
100	44	4.291240e-86
100	45	2.895673e-84
100	46	3.093813e-83
100	47	8.594225e-83
100	48	1.844515e-82
100	49	2.593405e-82
100	50	2.852684e-82
100	51	1.506568e-82
100	52	2.206435e-83
100	53	6.125075e-85
100	54	0.000000e+00
100	55	0.000000e+00
100	56	0.000000e+00
100	57	0.000000e+00
100	58	7.479265e-86
100	59	3.257002e-84
100	60	2.898401e-83
100	61	8.990777e-83
100	62	1.867825e-82
100	63	2.662292e-82
100	64	2.864458e-82
100	65	1.532111e-82
100	66	2.213859e-83
100	67	5.540151e-85
100	68	0.000000e+00
100	69	0.000000e+00
100	70	0.000000e+00
100	71	0.000000e+00
100	72	0.000000e+00
100	73	-5.493623e-84
100	74	3.053833e-84
100	75	1.124722e-82
100	76	2.070266e-82
100	77	3.338188e-82
100	78	5.278438e-82
100	79	3.778902e-82
100	80	3.949099e-83
100	81	8.123674e-85
100	82	0.000000e+00
100	83	0.000000e+00
100	84	0.000000e+00
100	85	0.000000e+00
100	86	-1.165832e-84
100	87	2.967465e-83
100	88	1.492307e-82
100	89	2.233043e-82
100	90	2.065154e-82
100	91	3.360993e-82
100	92	4.655061e-82
100	93	5.487612e-82
100	94	3.615879e-83
100	95	3.168225e-84
100	96	0.000000e+00
100	97	0.000000e+00
100	98	0.000000e+00
100	99	0.000000e+00
100	100	5.017708e-83
100	101	9.258098e-83
100	102	2.450502e-82
100	103	4.223554e-82
100	104	3.689701e-82
100	105	2.354280e-82
100	106	1.114141e-82
100	107	1.375759e-82
100	108	1.499685e-83
100	109	1.562059e-84
100	110	0.000000e+00
100	111	0.000000e+00
100	112	0.000000e+00
100	113	0.000000e+00
100	114	-7.566768e-85
100	115	7.431264e-83
100	116	2.101163e-82
100	117	2.841922e-82
100	118	1.682065e-82
100	119	1.957615e-82
100	120	1.403131e-82
100	121	1.307937e-82
100	122	1.877292e-83
100	123	-6.831081e-87
100	124	0.000000e+00
100	125	0.000000e+00
100	126	0.000000e+00
100	127	0.000000e+00
101	0	0.000000e+00
101	1	0.000000e+00
101	2	3.082245e-84
101	3	3.120321e-82
101	4	1.828152e-81
101	5	3.978016e-81
101	6	6.697734e-81
101	7	8.662591e-81
101	8	1.202881e-80
101	9	8.303419e-81
101	10	1.186025e-81
101	11	2.569061e-83
101	12	0.000000e+00
101	13	0.000000e+00
101	14	0.000000e+00
101	15	0.000000e+00
101	16	4.615911e-84
101	17	3.338904e-82
101	18	1.790032e-81
101	19	4.101174e-81
101	20	6.710780e-81
101	21	8.814227e-81
101	22	1.207471e-80
101	23	8.437021e-81
101	24	1.184233e-81
101	25	2.389612e-83
101	26	0.000000e+00
101	27	0.000000e+00
101	28	0.000000e+00
101	29	0.000000e+00
101	30	3.488424e-84
101	31	2.987242e-82
101	32	1.846381e-81
101	33	3.983861e-81
101	34	6.777241e-81
101	35	8.717258e-81
101	36	1.220585e-80
101	37	8.358211e-81
101	38	1.191373e-81
101	39	2.646471e-83
101	40	0.000000e+00
101	41	0.000000e+00
101	42	0.000000e+00
101	43	0.000000e+00
101	44	2.863523e-84
101	45	2.736689e-82
101	46	1.868207e-81
101	47	3.808654e-81
101	48	6.696849e-81
101	49	8.471142e-81
101	50	1.202300e-80
101	51	8.126702e-81
101	52	1.179904e-81
101	53	2.832388e-83
101	54	0.000000e+00
101	55	0.000000e+00
101	56	0.000000e+00
101	57	0.000000e+00
101	58	3.742346e-84
101	59	3.027709e-82
101	60	1.820875e-81
101	61	3.965737e-81
101	62	6.703311e-81
101	63	8.657804e-81
101	64	1.206169e-80
101	65	8.301390e-81
101	66	1.178087e-81
101	67	2.567445e-83
101	68	0.000000e+00
101	69	0.000000e+00
101	70	0.000000e+00
101	71	0.000000e+00
101	72	0.000000e+00
101	73	7.182949e-82
101	74	3.847694e-82
101	75	6.159738e-81
101	76	6.224884e-81
101	77	1.295389e-80
101	78	2.206646e-80
101	79	1.762872e-80
101	80	2.852001e-81
101	81	7.316293e-83
101	82	0.000000e+00
101	83	0.000000e+00
101	84	0.000000e+00
101	85	0.000000e+00
101	86	-3.306055e-83
101	87	3.156667e-82
101	88	7.315128e-82
101	89	4.441064e-81
101	90	9.478777e-81
101	91	1.167460e-80
101	92	2.025484e-80
101	93	2.566544e-80
101	94	1.878128e-81
101	95	1.617425e-82
101	96	0.000000e+00
101	97	0.000000e+00
101	98	0.000000e+00
101	99	0.000000e+00
101	100	9.258098e-83
101	101	7.563255e-81
101	102	1.293122e-80
101	103	1.788900e-80
101	104	1.704158e-80
101	105	1.156276e-80
101	106	8.478760e-81
101	107	1.048451e-80
101	108	1.343126e-81
101	109	1.006242e-82
101	110	0.000000e+00
101	111	0.000000e+00
101	112	0.000000e+00
101	113	0.000000e+00
101	114	2.310851e-84
101	115	4.431938e-81
101	116	9.699058e-81
101	117	1.284139e-80
101	118	8.752764e-81
101	119	7.695160e-81
101	120	1.093991e-80
101	121	9.862816e-81
101	122	1.255705e-81
101	123	5.902415e-83
101	124	0.000000e+00
101	125	0.000000e+00
101	126	0.000000e+00
101	127	0.000000e+00
102	0	0.000000e+00
102	1	0.000000e+00
102	2	6.874445e-84
102	3	6.705661e-82
102	4	5.628235e-81
102	5	1.338639e-80
102	6	2.251742e-80
102	7	2.804904e-80
102	8	3.992823e-80
102	9	2.957460e-80
102	10	4.140269e-81
102	11	1.118139e-82
102	12	0.000000e+00
102	13	0.000000e+00
102	14	0.000000e+00
102	15	0.000000e+00
102	16	1.339766e-83
102	17	7.667274e-82
102	18	5.612887e-81
102	19	1.355282e-80
102	20	2.264114e-80
102	21	2.855613e-80
102	22	4.030205e-80
102	23	3.001671e-80
102	24	4.136751e-81
102	25	1.128996e-82
102	26	0.000000e+00
102	27	0.000000e+00
102	28	0.000000e+00
102	29	0.000000e+00
102	30	8.375279e-84
102	31	6.300769e-82
102	32	5.641867e-81
102	33	1.351097e-80
102	34	2.273319e-80
102	35	2.828841e-80
102	36	4.040930e-80
102	37	2.973654e-80
102	38	4.135917e-81
102	39	1.134698e-82
102	40	0.000000e+00
102	41	0.000000e+00
102	42	0.000000e+00
102	43	0.000000e+00
102	44	5.276199e-84
102	45	5.339620e-82
102	46	5.597871e-81
102	47	1.320501e-80
102	48	2.235944e-80
102	49	2.749671e-80
102	50	3.955239e-80
102	51	2.895005e-80
102	52	4.086600e-81
102	53	1.126774e-82
102	54	0.000000e+00
102	55	0.000000e+00
102	56	0.000000e+00
102	57	0.000000e+00
102	58	9.413762e-84
102	59	6.490815e-82
102	60	5.588832e-81
102	61	1.338458e-80
102	62	2.250752e-80
102	63	2.808861e-80
102	64	3.999981e-80
102	65	2.953078e-80
102	66	4.096954e-81
102	67	1.119870e-82
102	68	0.000000e+00
102	69	0.000000e+00
102	70	0.000000e+00
102	71	0.000000e+00
102	72	0.000000e+00
102	73	1.067908e-81
102	74	1.101789e-81
102	75	1.908470e-80
102	76	2.411593e-80
102	77	4.617645e-80
102	78	7.538791e-80
102	79	6.544791e-80
102	80	9.029308e-81
102	81	2.304873e-82
102	82	0.000000e+00
102	83	0.000000e+00
102	84	0.000000e+00
102	85	0.000000e+00
102	86	-9.865637e-83
102	87	-4.706082e-83
102	88	6.754964e-81
102	89	1.622138e-80
102	90	3.271981e-80
102	91	3.902298e-80
102	92	6.328939e-80
102	93	7.911803e-80
102	94	5.749359e-81
102	95	4.033627e-82
102	96	0.000000e+00
102	97	0.000000e+00
102	98	0.000000e+00
102	99	0.000000e+00
102	100	2.450502e-82
102	101	1.293122e-80
102	102	7.270641e-80
102	103	6.160148e-80
102	104	5.672022e-80
102	105	4.251870e-80
102	106	3.339665e-80
102	107	3.683542e-80
102	108	5.139863e-81
102	109	3.279421e-82
102	110	0.000000e+00
102	111	0.000000e+00
102	112	0.000000e+00
102	113	0.000000e+00
102	114	4.176654e-83
102	115	1.422820e-80
102	116	3.571217e-80
102	117	4.406843e-80
102	118	3.223484e-80
102	119	2.170197e-80
102	120	4.044342e-80
102	121	3.493882e-80
102	122	4.602184e-81
102	123	2.325619e-82
102	124	0.000000e+00
102	125	0.000000e+00
102	126	0.000000e+00
102	127	0.000000e+00
103	0	0.000000e+00
103	1	0.000000e+00
103	2	2.126692e-83
103	3	1.717345e-81
103	4	1.052619e-80
103	5	2.530375e-80
103	6	4.607031e-80
103	7	5.903283e-80
103	8	7.074667e-80
103	9	4.796638e-80
103	10	7.252291e-81
103	11	2.084508e-82
103	12	0.000000e+00
103	13	0.000000e+00
103	14	0.000000e+00
103	15	0.000000e+00
103	16	3.435784e-83
103	17	1.797136e-81
103	18	1.039770e-80
103	19	2.551106e-80
103	20	4.609541e-80
103	21	5.983745e-80
103	22	7.108390e-80
103	23	4.875481e-80
103	24	7.291589e-81
103	25	2.094571e-82
103	26	0.000000e+00
103	27	0.000000e+00
103	28	0.000000e+00
103	29	0.000000e+00
103	30	2.579286e-83
103	31	1.639238e-81
103	32	1.066438e-80
103	33	2.555655e-80
103	34	4.652883e-80
103	35	5.955215e-80
103	36	7.186129e-80
103	37	4.816434e-80
103	38	7.250254e-81
103	39	2.107698e-82
103	40	0.000000e+00
103	41	0.000000e+00
103	42	0.000000e+00
103	43	0.000000e+00
103	44	2.051662e-83
103	45	1.527168e-81
103	46	1.071764e-80
103	47	2.505636e-80
103	48	4.599327e-80
103	49	5.817539e-80
103	50	7.076767e-80
103	51	4.680668e-80
103	52	7.127331e-81
103	53	2.101611e-82
103	54	0.000000e+00
103	55	0.000000e+00
103	56	0.000000e+00
103	57	0.000000e+00
103	58	2.745101e-83
103	59	1.657532e-81
103	60	1.053087e-80
103	61	2.528535e-80
103	62	4.602081e-80
103	63	5.908153e-80
103	64	7.103676e-80
103	65	4.787349e-80
103	66	7.182095e-81
103	67	2.080462e-82
103	68	0.000000e+00
103	69	0.000000e+00
103	70	0.000000e+00
103	71	0.000000e+00
103	72	0.000000e+00
103	73	6.866904e-83
103	74	1.405511e-81
103	75	3.221496e-80
103	76	5.212999e-80
103	77	8.238270e-80
103	78	1.324441e-79
103	79	1.074863e-79
103	80	1.303970e-80
103	81	3.075747e-82
103	82	0.000000e+00
103	83	0.000000e+00
103	84	0.000000e+00
103	85	0.000000e+00
103	86	-1.542794e-82
103	87	2.320981e-81
103	88	1.714704e-80
103	89	1.497339e-80
103	90	6.167294e-80
103	91	6.852915e-80
103	92	9.867810e-80
103	93	1.289114e-79
103	94	9.346112e-81
103	95	7.291825e-82
103	96	0.000000e+00
103	97	0.000000e+00
103	98	0.000000e+00
103	99	0.000000e+00
103	100	4.223554e-82
103	101	1.788900e-80
103	102	6.160148e-80
103	103	1.430600e-79
103	104	1.058883e-79
103	105	7.580855e-80
103	106	5.369072e-80
103	107	5.874281e-80
103	108	7.596726e-81
103	109	5.141124e-82
103	110	0.000000e+00
103	111	0.000000e+00
103	112	0.000000e+00
103	113	0.000000e+00
103	114	-2.274831e-83
103	115	1.689267e-80
103	116	5.477947e-80
103	117	6.838505e-80
103	118	6.669316e-80
103	119	5.684671e-80
103	120	5.960751e-80
103	121	4.736809e-80
103	122	7.686395e-81
103	123	3.161192e-82
103	124	0.000000e+00
103	125	0.000000e+00
103	126	0.000000e+00
103	127	0.000000e+00
104	0	0.000000e+00
104	1	0.000000e+00
104	2	3.120139e-83
104	3	2.722173e-81
104	4	1.561906e-80
104	5	3.349052e-80
104	6	6.103663e-80
104	7	7.909973e-80
104	8	8.990206e-80
104	9	5.569687e-80
104	10	8.497384e-81
104	11	2.747253e-82
104	12	0.000000e+00
104	13	0.000000e+00
104	14	0.000000e+00
104	15	0.000000e+00
104	16	4.053823e-83
104	17	2.767490e-81
104	18	1.535385e-80
104	19	3.364221e-80
104	20	6.106624e-80
104	21	8.018072e-80
104	22	8.967201e-80
104	23	5.634857e-80
104	24	8.511367e-81
104	25	2.808646e-82
104	26	0.000000e+00
104	27	0.000000e+00
104	28	0.000000e+00
104	29	0.000000e+00
104	30	3.599350e-83
104	31	2.632091e-81
104	32	1.596684e-80
104	33	3.392938e-80
104	34	6.163075e-80
104	35	7.982534e-80
104	36	9.166301e-80
104	37	5.611587e-80
104	38	8.507626e-81
104	39	2.746565e-82
104	40	0.000000e+00
104	41	0.000000e+00
104	42	0.000000e+00
104	43	0.000000e+00
104	44	3.316517e-83
104	45	2.516178e-81
104	46	1.614726e-80
104	47	3.340580e-80
104	48	6.091529e-80
104	49	7.800237e-80
104	50	9.105300e-80
104	51	5.485609e-80
104	52	8.405548e-81
104	53	2.677362e-82
104	54	0.000000e+00
104	55	0.000000e+00
104	56	0.000000e+00
104	57	0.000000e+00
104	58	3.689259e-83
104	59	2.638865e-81
104	60	1.572698e-80
104	61	3.351695e-80
104	62	6.094746e-80
104	63	7.919746e-80
104	64	9.040860e-80
104	65	5.568590e-80
104	66	8.421969e-81
104	67	2.728207e-82
104	68	0.000000e+00
104	69	0.000000e+00
104	70	0.000000e+00
104	71	0.000000e+00
104	72	0.000000e+00
104	73	1.564428e-81
104	74	2.060165e-81
104	75	4.166124e-80
104	76	6.184811e-80
104	77	1.011247e-79
104	78	1.433430e-79
104	79	1.147529e-79
104	80	1.492430e-80
104	81	3.685218e-82
104	82	0.000000e+00
104	83	0.000000e+00
104	84	0.000000e+00
104	85	0.000000e+00
104	86	-1.912526e-82
104	87	3.922309e-81
104	88	2.483508e-80
104	89	-5.517890e-81
104	90	7.810039e-80
104	91	8.755411e-80
104	92	1.101523e-79
104	93	1.459592e-79
104	94	1.069384e-80
104	95	7.877311e-82
104	96	0.000000e+00
104	97	0.000000e+00
104	98	0.000000e+00
104	99	0.000000e+00
104	100	3.689701e-82
104	101	1.704158e-80
104	102	5.672022e-80
104	103	1.058883e-79
104	104	1.602441e-79
104	105	9.184984e-80
104	106	6.929536e-80
104	107	6.802199e-80
104	108	8.708883e-81
104	109	6.008454e-82
104	110	0.000000e+00
104	111	0.000000e+00
104	112	0.000000e+00
104	113	0.000000e+00
104	114	-2.730788e-84
104	115	1.316529e-80
104	116	5.423061e-80
104	117	7.147925e-80
104	118	8.546564e-80
104	119	7.967678e-80
104	120	7.463827e-80
104	121	5.642506e-80
104	122	8.286056e-81
104	123	2.288932e-82
104	124	0.000000e+00
104	125	0.000000e+00
104	126	0.000000e+00
104	127	0.000000e+00
105	0	0.000000e+00
105	1	0.000000e+00
105	2	2.587426e-83
105	3	2.249519e-81
105	4	1.261173e-80
105	5	2.598610e-80
105	6	4.552890e-80
105	7	6.184227e-80
105	8	8.278794e-80
105	9	5.520589e-80
105	10	7.742513e-81
105	11	2.325202e-82
105	12	0.000000e+00
105	13	0.000000e+00
105	14	0.000000e+00
105	15	0.000000e+00
105	16	3.276719e-83
105	17	2.284471e-81
105	18	1.240732e-80
105	19	2.596550e-80
105	20	4.540644e-80
105	21	6.230788e-80
105	22	8.269506e-80
105	23	5.551026e-80
105	24	7.759313e-81
105	25	2.336780e-82
105	26	0.000000e+00
105	27	0.000000e+00
105	28	0.000000e+00
105	29	0.000000e+00
105	30	2.942427e-83
105	31	2.194747e-81
105	32	1.290407e-80
105	33	2.637434e-80
105	34	4.613995e-80
105	35	6.261210e-80
105	36	8.428464e-80
105	37	5.583313e-80
105	38	7.762632e-81
105	39	2.352657e-82
105	40	0.000000e+00
105	41	0.000000e+00
105	42	0.000000e+00
105	43	0.000000e+00
105	44	2.717139e-83
105	45	2.107398e-81
105	46	1.302748e-80
105	47	2.613419e-80
105	48	4.576640e-80
105	49	6.158859e-80
105	50	8.358734e-80
105	51	5.497606e-80
105	52	7.650596e-81
105	53	2.340324e-82
105	54	0.000000e+00
105	55	0.000000e+00
105	56	0.000000e+00
105	57	0.000000e+00
105	58	3.001331e-83
105	59	2.192796e-81
105	60	1.270064e-80
105	61	2.603018e-80
105	62	4.555840e-80
105	63	6.200690e-80
105	64	8.318380e-80
105	65	5.528529e-80
105	66	7.681147e-81
105	67	2.323988e-82
105	68	0.000000e+00
105	69	0.000000e+00
105	70	0.000000e+00
105	71	0.000000e+00
105	72	0.000000e+00
105	73	1.762452e-81
105	74	1.268226e-81
105	75	2.935442e-80
105	76	5.144633e-80
105	77	8.877580e-80
105	78	1.419513e-79
105	79	1.121866e-79
105	80	1.543110e-80
105	81	3.115043e-82
105	82	0.000000e+00
105	83	0.000000e+00
105	84	0.000000e+00
105	85	0.000000e+00
105	86	-8.367863e-83
105	87	4.027665e-81
105	88	2.456983e-80
105	89	1.192201e-80
105	90	6.436127e-80
105	91	8.062891e-80
105	92	1.273467e-79
105	93	1.268287e-79
105	94	8.458073e-81
105	95	6.911238e-82
105	96	0.000000e+00
105	97	0.000000e+00
105	98	0.000000e+00
105	99	0.000000e+00
105	100	2.354280e-82
105	101	1.156276e-80
105	102	4.251870e-80
105	103	7.580855e-80
105	104	9.184984e-80
105	105	1.136649e-79
105	106	7.394704e-80
105	107	6.749097e-80
105	108	8.917490e-81
105	109	4.630303e-82
105	110	0.000000e+00
105	111	0.000000e+00
105	112	0.000000e+00
105	113	0.000000e+00
105	114	2.646572e-83
105	115	1.066208e-80
105	116	4.151438e-80
105	117	5.386602e-80
105	118	6.399127e-80
105	119	7.471028e-80
105	120	6.936168e-80
105	121	4.847714e-80
105	122	7.175539e-81
105	123	2.810866e-82
105	124	0.000000e+00
105	125	0.000000e+00
105	126	0.000000e+00
105	127	0.000000e+00
106	0	0.000000e+00
106	1	0.000000e+00
106	2	2.108930e-83
106	3	1.732364e-81
106	4	9.502553e-81
106	5	1.983141e-80
106	6	3.381322e-80
106	7	4.661384e-80
106	8	7.921683e-80
106	9	6.166631e-80
106	10	7.315078e-81
106	11	2.065643e-82
106	12	0.000000e+00
106	13	0.000000e+00
106	14	0.000000e+00
106	15	0.000000e+00
106	16	2.444893e-83
106	17	1.741404e-81
106	18	9.440211e-81
106	19	1.947615e-80
106	20	3.352902e-80
106	21	4.662664e-80
106	22	7.939450e-80
106	23	6.198996e-80
106	24	7.316664e-81
106	25	2.059024e-82
106	26	0.000000e+00
106	27	0.000000e+00
106	28	0.000000e+00
106	29	0.000000e+00
106	30	2.432808e-83
106	31	1.712280e-81
106	32	9.698811e-81
106	33	2.021551e-80
106	34	3.443008e-80
106	35	4.743961e-80
106	36	8.038478e-80
106	37	6.229047e-80
106	38	7.332356e-81
106	39	2.121757e-82
106	40	0.000000e+00
106	41	0.000000e+00
106	42	0.000000e+00
106	43	0.000000e+00
106	44	2.420829e-83
106	45	1.663859e-81
106	46	9.686903e-81
106	47	2.041530e-80
106	48	3.435429e-80
106	49	4.704304e-80
106	50	7.936849e-80
106	51	6.136722e-80
106	52	7.228333e-81
106	53	2.142293e-82
106	54	0.000000e+00
106	55	0.000000e+00
106	56	0.000000e+00
106	57	0.000000e+00
106	58	2.421986e-83
106	59	1.700954e-81
106	60	9.557342e-81
106	61	1.987929e-80
106	62	3.392174e-80
106	63	4.686148e-80
106	64	7.944583e-80
106	65	6.168815e-80
106	66	7.250115e-81
106	67	2.086260e-82
106	68	0.000000e+00
106	69	0.000000e+00
106	70	0.000000e+00
106	71	0.000000e+00
106	72	0.000000e+00
106	73	2.272406e-81
106	74	7.217271e-82
106	75	2.078422e-80
106	76	3.504607e-80
106	77	7.546147e-80
106	78	1.493033e-79
106	79	1.215531e-79
106	80	1.765645e-80
106	81	2.999984e-82
106	82	0.000000e+00
106	83	0.000000e+00
106	84	0.000000e+00
106	85	0.000000e+00
106	86	3.673967e-83
106	87	3.791592e-81
106	88	2.442992e-80
106	89	2.466983e-80
106	90	6.162508e-80
106	91	6.863185e-80
106	92	1.347952e-79
106	93	1.171384e-79
106	94	6.508878e-81
106	95	6.277169e-82
106	96	0.000000e+00
106	97	0.000000e+00
106	98	0.000000e+00
106	99	0.000000e+00
106	100	1.114141e-82
106	101	8.478760e-81
106	102	3.339665e-80
106	103	5.369072e-80
106	104	6.929536e-80
106	105	7.394704e-80
106	106	1.304001e-79
106	107	8.483525e-80
106	108	1.127403e-80
106	109	4.880063e-82
106	110	0.000000e+00
106	111	0.000000e+00
106	112	0.000000e+00
106	113	0.000000e+00
106	114	7.009766e-83
106	115	8.175345e-81
106	116	2.870919e-80
106	117	4.474335e-80
106	118	5.568507e-80
106	119	7.586484e-80
106	120	8.683695e-80
106	121	5.732146e-80
106	122	7.849121e-81
106	123	3.301187e-82
106	124	0.000000e+00
106	125	0.000000e+00
106	126	0.000000e+00
106	127	0.000000e+00
107	0	0.000000e+00
107	1	0.000000e+00
107	2	1.951947e-83
107	3	1.613791e-81
107	4	8.342139e-81
107	5	1.864183e-80
107	6	3.244268e-80
107	7	4.431011e-80
107	8	7.632311e-80
107	9	6.084825e-80
107	10	7.164237e-81
107	11	1.893195e-82
107	12	0.000000e+00
107	13	0.000000e+00
107	14	0.000000e+00
107	15	0.000000e+00
107	16	2.503445e-83
107	17	1.640811e-81
107	18	8.325507e-81
107	19	1.834850e-80
107	20	3.207646e-80
107	21	4.423294e-80
107	22	7.638698e-80
107	23	6.113935e-80
107	24	7.178963e-81
107	25	1.860671e-82
107	26	0.000000e+00
107	27	0.000000e+00
107	28	0.000000e+00
107	29	0.000000e+00
107	30	2.303459e-83
107	31	1.584239e-81
107	32	8.502290e-81
107	33	1.898604e-80
107	34	3.307655e-80
107	35	4.516685e-80
107	36	7.763190e-80
107	37	6.154394e-80
107	38	7.182771e-81
107	39	1.958968e-82
107	40	0.000000e+00
107	41	0.000000e+00
107	42	0.000000e+00
107	43	0.000000e+00
107	44	2.187172e-83
107	45	1.520307e-81
107	46	8.451831e-81
107	47	1.912295e-80
107	48	3.311323e-80
107	49	4.489135e-80
107	50	7.677836e-80
107	51	6.064386e-80
107	52	7.071345e-81
107	53	2.011578e-82
107	54	0.000000e+00
107	55	0.000000e+00
107	56	0.000000e+00
107	57	0.000000e+00
107	58	2.331380e-83
107	59	1.580276e-81
107	60	8.387956e-81
107	61	1.867942e-80
107	62	3.256838e-80
107	63	4.457941e-80
107	64	7.666933e-80
107	65	6.092444e-80
107	66	7.105190e-81
107	67	1.918081e-82
107	68	0.000000e+00
107	69	0.000000e+00
107	70	0.000000e+00
107	71	0.000000e+00
107	72	0.000000e+00
107	73	8.572003e-82
107	74	2.390983e-82
107	75	1.395950e-80
107	76	2.531737e-80
107	77	6.131020e-80
107	78	1.369225e-79
107	79	1.131595e-79
107	80	1.625302e-80
107	81	2.575131e-82
107	82	0.000000e+00
107	83	0.000000e+00
107	84	0.000000e+00
107	85	0.000000e+00
107	86	2.726491e-83
107	87	2.128540e-81
107	88	1.645862e-80
107	89	2.259444e-80
107	90	5.636373e-80
107	91	6.306566e-80
107	92	1.259515e-79
107	93	1.123061e-79
107	94	6.169297e-81
107	95	6.414561e-82
107	96	0.000000e+00
107	97	0.000000e+00
107	98	0.000000e+00
107	99	0.000000e+00
107	100	1.375759e-82
107	101	1.048451e-80
107	102	3.683542e-80
107	103	5.874281e-80
107	104	6.802199e-80
107	105	6.749097e-80
107	106	8.483525e-80
107	107	1.100526e-79
107	108	1.144220e-80
107	109	4.833032e-82
107	110	0.000000e+00
107	111	0.000000e+00
107	112	0.000000e+00
107	113	0.000000e+00
107	114	3.183225e-83
107	115	8.964673e-81
107	116	2.936958e-80
107	117	4.623541e-80
107	118	5.382441e-80
107	119	7.103775e-80
107	120	8.275955e-80
107	121	5.975453e-80
107	122	7.718915e-81
107	123	4.130511e-82
107	124	0.000000e+00
107	125	0.000000e+00
107	126	0.000000e+00
107	127	0.000000e+00
108	0	0.000000e+00
108	1	0.000000e+00
108	2	2.355819e-84
108	3	1.786232e-82
108	4	9.996869e-82
108	5	2.185669e-81
108	6	3.689338e-81
108	7	5.295838e-81
108	8	1.004449e-80
108	9	7.979136e-81
108	10	9.588665e-82
108	11	2.488385e-83
108	12	0.000000e+00
108	13	0.000000e+00
108	14	0.000000e+00
108	15	0.000000e+00
108	16	3.097892e-84
108	17	1.825644e-82
108	18	1.000655e-81
108	19	2.137403e-81
108	20	3.623638e-81
108	21	5.245614e-81
108	22	1.004718e-80
108	23	7.958954e-81
108	24	9.588539e-82
108	25	2.401526e-83
108	26	0.000000e+00
108	27	0.000000e+00
108	28	0.000000e+00
108	29	0.000000e+00
108	30	2.933445e-84
108	31	1.757570e-82
108	32	1.020326e-81
108	33	2.229695e-81
108	34	3.778824e-81
108	35	5.420505e-81
108	36	1.023602e-80
108	37	8.107290e-81
108	38	9.618094e-82
108	39	2.595899e-83
108	40	0.000000e+00
108	41	0.000000e+00
108	42	0.000000e+00
108	43	0.000000e+00
108	44	2.860806e-84
108	45	1.684023e-82
108	46	1.010067e-81
108	47	2.260878e-81
108	48	3.809956e-81
108	49	5.431474e-81
108	50	1.013340e-80
108	51	8.051159e-81
108	52	9.484327e-82
108	53	2.710343e-83
108	54	0.000000e+00
108	55	0.000000e+00
108	56	0.000000e+00
108	57	0.000000e+00
108	58	2.952367e-84
108	59	1.752451e-82
108	60	1.006276e-81
108	61	2.191077e-81
108	62	3.712360e-81
108	63	5.336543e-81
108	64	1.010316e-80
108	65	8.006860e-81
108	66	9.510528e-82
108	67	2.528524e-83
108	68	0.000000e+00
108	69	0.000000e+00
108	70	0.000000e+00
108	71	0.000000e+00
108	72	0.000000e+00
108	73	-3.136587e-83
108	74	1.210437e-83
108	75	7.902835e-82
108	76	1.876263e-81
108	77	7.083450e-81
108	78	1.829530e-80
108	79	1.388903e-80
108	80	2.430924e-81
108	81	3.087869e-83
108	82	0.000000e+00
108	83	0.000000e+00
108	84	0.000000e+00
108	85	0.000000e+00
108	86	5.276064e-84
108	87	2.636379e-82
108	88	1.758485e-81
108	89	3.624569e-81
108	90	5.955119e-81
108	91	8.102094e-81
108	92	1.593454e-80
108	93	1.466041e-80
108	94	7.842265e-82
108	95	8.054575e-83
108	96	0.000000e+00
108	97	0.000000e+00
108	98	0.000000e+00
108	99	0.000000e+00
108	100	1.499685e-83
108	101	1.343126e-81
108	102	5.139863e-81
108	103	7.596726e-81
108	104	8.708883e-81
108	105	8.917490e-81
108	106	1.127403e-80
108	107	1.144220e-80
108	108	4.300613e-81
108	109	7.588915e-83
108	110	0.000000e+00
108	111	0.000000e+00
108	112	0.000000e+00
108	113	0.000000e+00
108	114	5.543118e-84
108	115	1.287587e-81
108	116	3.869229e-81
108	117	6.401426e-81
108	118	6.948146e-81
108	119	9.999222e-81
108	120	1.107017e-80
108	121	8.807765e-81
108	122	1.058054e-81
108	123	6.206002e-83
108	124	0.000000e+00
108	125	0.000000e+00
108	126	0.000000e+00
108	127	0.000000e+00
109	0	0.000000e+00
109	1	0.000000e+00
109	2	1.151612e-85
109	3	8.280645e-84
109	4	5.290254e-83
109	5	1.264011e-82
109	6	2.246235e-82
109	7	2.926486e-82
109	8	4.476405e-82
109	9	3.302686e-82
109	10	4.519679e-83
109	11	1.178274e-84
109	12	0.000000e+00
109	13	0.000000e+00
109	14	0.000000e+00
109	15	0.000000e+00
109	16	1.432098e-85
109	17	8.549834e-84
109	18	5.202524e-83
109	19	1.257488e-82
109	20	2.229141e-82
109	21	2.942491e-82
109	22	4.530688e-82
109	23	3.338397e-82
109	24	4.528302e-83
109	25	1.143746e-84
109	26	0.000000e+00
109	27	0.000000e+00
109	28	0.000000e+00
109	29	0.000000e+00
109	30	1.448593e-85
109	31	8.089548e-84
109	32	5.383133e-83
109	33	1.277991e-82
109	34	2.282852e-82
109	35	2.967472e-82
109	36	4.535795e-82
109	37	3.329069e-82
109	38	4.531597e-83
109	39	1.225068e-84
109	40	0.000000e+00
109	41	0.000000e+00
109	42	0.000000e+00
109	43	0.000000e+00
109	44	1.483533e-85
109	45	7.670906e-84
109	46	5.427894e-83
109	47	1.271074e-82
109	48	2.277719e-82
109	49	2.926098e-82
109	50	4.432121e-82
109	51	3.258198e-82
109	52	4.466028e-83
109	53	1.273745e-84
109	54	0.000000e+00
109	55	0.000000e+00
109	56	0.000000e+00
109	57	0.000000e+00
109	58	1.444113e-85
109	59	8.089868e-84
109	60	5.305483e-83
109	61	1.261345e-82
109	62	2.251375e-82
109	63	2.934952e-82
109	64	4.491244e-82
109	65	3.303158e-82
109	66	4.479915e-83
109	67	1.193983e-84
109	68	0.000000e+00
109	69	0.000000e+00
109	70	0.000000e+00
109	71	0.000000e+00
109	72	0.000000e+00
109	73	4.586734e-84
109	74	7.704173e-84
109	75	1.077059e-82
109	76	1.349904e-82
109	77	4.021219e-82
109	78	8.250728e-82
109	79	6.248664e-82
109	80	1.250671e-82
109	81	1.919052e-84
109	82	0.000000e+00
109	83	0.000000e+00
109	84	0.000000e+00
109	85	0.000000e+00
109	86	-2.358926e-85
109	87	8.123474e-84
109	88	1.757096e-83
109	89	7.038332e-83
109	90	2.567245e-82
109	91	2.824428e-82
109	92	5.469571e-82
109	93	7.642869e-82
109	94	4.848544e-83
109	95	4.256745e-84
109	96	0.000000e+00
109	97	0.000000e+00
109	98	0.000000e+00
109	99	0.000000e+00
109	100	1.562059e-84
109	101	1.006242e-82
109	102	3.279421e-82
109	103	5.141124e-82
109	104	6.008454e-82
109	105	4.630303e-82
109	106	4.880063e-82
109	107	4.833032e-82
109	108	7.588915e-83
109	109	2.218977e-83
109	110	0.000000e+00
109	111	0.000000e+00
109	112	0.000000e+00
109	113	0.000000e+00
109	114	3.354740e-85
109	115	9.462992e-83
109	116	2.785833e-82
109	117	4.414745e-82
109	118	4.203223e-82
109	119	4.477481e-82
109	120	5.378656e-82
109	121	4.374725e-82
109	122	5.449334e-83
109	123	1.944831e-84
109	124	0.000000e+00
109	125	0.000000e+00
109	126	0.000000e+00
109	127	0.000000e+00
110	0	0.000000e+00
110	1	0.000000e+00
110	2	0.000000e+00
110	3	0.000000e+00
110	4	0.000000e+00
110	5	0.000000e+00
110	6	0.000000e+00
110	7	0.000000e+00
110	8	0.000000e+00
110	9	0.000000e+00
110	10	0.000000e+00
110	11	0.000000e+00
110	12	0.000000e+00
110	13	0.000000e+00
110	14	0.000000e+00
110	15	0.000000e+00
110	16	0.000000e+00
110	17	0.000000e+00
110	18	0.000000e+00
110	19	0.000000e+00
110	20	0.000000e+00
110	21	0.000000e+00
110	22	0.000000e+00
110	23	0.000000e+00
110	24	0.000000e+00
110	25	0.000000e+00
110	26	0.000000e+00
110	27	0.000000e+00
110	28	0.000000e+00
110	29	0.000000e+00
110	30	0.000000e+00
110	31	0.000000e+00
110	32	0.000000e+00
110	33	0.000000e+00
110	34	0.000000e+00
110	35	0.000000e+00
110	36	0.000000e+00
110	37	0.000000e+00
110	38	0.000000e+00
110	39	0.000000e+00
110	40	0.000000e+00
110	41	0.000000e+00
110	42	0.000000e+00
110	43	0.000000e+00
110	44	0.000000e+00
110	45	0.000000e+00
110	46	0.000000e+00
110	47	0.000000e+00
110	48	0.000000e+00
110	49	0.000000e+00
110	50	0.000000e+00
110	51	0.000000e+00
110	52	0.000000e+00
110	53	0.000000e+00
110	54	0.000000e+00
110	55	0.000000e+00
110	56	0.000000e+00
110	57	0.000000e+00
110	58	0.000000e+00
110	59	0.000000e+00
110	60	0.000000e+00
110	61	0.000000e+00
110	62	0.000000e+00
110	63	0.000000e+00
110	64	0.000000e+00
110	65	0.000000e+00
110	66	0.000000e+00
110	67	0.000000e+00
110	68	0.000000e+00
110	69	0.000000e+00
110	70	0.000000e+00
110	71	0.000000e+00
110	72	0.000000e+00
110	73	0.000000e+00
110	74	0.000000e+00
110	75	0.000000e+00
110	76	0.000000e+00
110	77	0.000000e+00
110	78	0.000000e+00
110	79	0.000000e+00
110	80	0.000000e+00
110	81	0.000000e+00
110	82	0.000000e+00
110	83	0.000000e+00
110	84	0.000000e+00
110	85	0.000000e+00
110	86	0.000000e+00
110	87	0.000000e+00
110	88	0.000000e+00
110	89	0.000000e+00
110	90	0.000000e+00
110	91	0.000000e+00
110	92	0.000000e+00
110	93	0.000000e+00
110	94	0.000000e+00
110	95	0.000000e+00
110	96	0.000000e+00
110	97	0.000000e+00
110	98	0.000000e+00
110	99	0.000000e+00
110	100	0.000000e+00
110	101	0.000000e+00
110	102	0.000000e+00
110	103	0.000000e+00
110	104	0.000000e+00
110	105	0.000000e+00
110	106	0.000000e+00
110	107	0.000000e+00
110	108	0.000000e+00
110	109	0.000000e+00
110	110	0.000000e+00
110	111	0.000000e+00
110	112	0.000000e+00
110	113	0.000000e+00
110	114	0.000000e+00
110	115	0.000000e+00
110	116	0.000000e+00
110	117	0.000000e+00
110	118	0.000000e+00
110	119	0.000000e+00
110	120	0.000000e+00
110	121	0.000000e+00
110	122	0.000000e+00
110	123	0.000000e+00
110	124	0.000000e+00
110	125	0.000000e+00
110	126	0.000000e+00
110	127	0.000000e+00
111	0	0.000000e+00
111	1	0.000000e+00
111	2	0.000000e+00
111	3	0.000000e+00
111	4	0.000000e+00
111	5	0.000000e+00
111	6	0.000000e+00
111	7	0.000000e+00
111	8	0.000000e+00
111	9	0.000000e+00
111	10	0.000000e+00
111	11	0.000000e+00
111	12	0.000000e+00
111	13	0.000000e+00
111	14	0.000000e+00
111	15	0.000000e+00
111	16	0.000000e+00
111	17	0.000000e+00
111	18	0.000000e+00
111	19	0.000000e+00
111	20	0.000000e+00
111	21	0.000000e+00
111	22	0.000000e+00
111	23	0.000000e+00
111	24	0.000000e+00
111	25	0.000000e+00
111	26	0.000000e+00
111	27	0.000000e+00
111	28	0.000000e+00
111	29	0.000000e+00
111	30	0.000000e+00
111	31	0.000000e+00
111	32	0.000000e+00
111	33	0.000000e+00
111	34	0.000000e+00
111	35	0.000000e+00
111	36	0.000000e+00
111	37	0.000000e+00
111	38	0.000000e+00
111	39	0.000000e+00
111	40	0.000000e+00
111	41	0.000000e+00
111	42	0.000000e+00
111	43	0.000000e+00
111	44	0.000000e+00
111	45	0.000000e+00
111	46	0.000000e+00
111	47	0.000000e+00
111	48	0.000000e+00
111	49	0.000000e+00
111	50	0.000000e+00
111	51	0.000000e+00
111	52	0.000000e+00
111	53	0.000000e+00
111	54	0.000000e+00
111	55	0.000000e+00
111	56	0.000000e+00
111	57	0.000000e+00
111	58	0.000000e+00
111	59	0.000000e+00
111	60	0.000000e+00
111	61	0.000000e+00
111	62	0.000000e+00
111	63	0.000000e+00
111	64	0.000000e+00
111	65	0.000000e+00
111	66	0.000000e+00
111	67	0.000000e+00
111	68	0.000000e+00
111	69	0.000000e+00
111	70	0.000000e+00
111	71	0.000000e+00
111	72	0.000000e+00
111	73	0.000000e+00
111	74	0.000000e+00
111	75	0.000000e+00
111	76	0.000000e+00
111	77	0.000000e+00
111	78	0.000000e+00
111	79	0.000000e+00
111	80	0.000000e+00
111	81	0.000000e+00
111	82	0.000000e+00
111	83	0.000000e+00
111	84	0.000000e+00
111	85	0.000000e+00
111	86	0.000000e+00
111	87	0.000000e+00
111	88	0.000000e+00
111	89	0.000000e+00
111	90	0.000000e+00
111	91	0.000000e+00
111	92	0.000000e+00
111	93	0.000000e+00
111	94	0.000000e+00
111	95	0.000000e+00
111	96	0.000000e+00
111	97	0.000000e+00
111	98	0.000000e+00
111	99	0.000000e+00
111	100	0.000000e+00
111	101	0.000000e+00
111	102	0.000000e+00
111	103	0.000000e+00
111	104	0.000000e+00
111	105	0.000000e+00
111	106	0.000000e+00
111	107	0.000000e+00
111	108	0.000000e+00
111	109	0.000000e+00
111	110	0.000000e+00
111	111	0.000000e+00
111	112	0.000000e+00
111	113	0.000000e+00
111	114	0.000000e+00
111	115	0.000000e+00
111	116	0.000000e+00
111	117	0.000000e+00
111	118	0.000000e+00
111	119	0.000000e+00
111	120	0.000000e+00
111	121	0.000000e+00
111	122	0.000000e+00
111	123	0.000000e+00
111	124	0.000000e+00
111	125	0.000000e+00
111	126	0.000000e+00
111	127	0.000000e+00
112	0	0.000000e+00
112	1	0.000000e+00
112	2	0.000000e+00
112	3	0.000000e+00
112	4	0.000000e+00
112	5	0.000000e+00
112	6	0.000000e+00
112	7	0.000000e+00
112	8	0.000000e+00
112	9	0.000000e+00
112	10	0.000000e+00
112	11	0.000000e+00
112	12	0.000000e+00
112	13	0.000000e+00
112	14	0.000000e+00
112	15	0.000000e+00
112	16	0.000000e+00
112	17	0.000000e+00
112	18	0.000000e+00
112	19	0.000000e+00
112	20	0.000000e+00
112	21	0.000000e+00
112	22	0.000000e+00
112	23	0.000000e+00
112	24	0.000000e+00
112	25	0.000000e+00
112	26	0.000000e+00
112	27	0.000000e+00
112	28	0.000000e+00
112	29	0.000000e+00
112	30	0.000000e+00
112	31	0.000000e+00
112	32	0.000000e+00
112	33	0.000000e+00
112	34	0.000000e+00
112	35	0.000000e+00
112	36	0.000000e+00
112	37	0.000000e+00
112	38	0.000000e+00
112	39	0.000000e+00
112	40	0.000000e+00
112	41	0.000000e+00
112	42	0.000000e+00
112	43	0.000000e+00
112	44	0.000000e+00
112	45	0.000000e+00
112	46	0.000000e+00
112	47	0.000000e+00
112	48	0.000000e+00
112	49	0.000000e+00
112	50	0.000000e+00
112	51	0.000000e+00
112	52	0.000000e+00
112	53	0.000000e+00
112	54	0.000000e+00
112	55	0.000000e+00
112	56	0.000000e+00
112	57	0.000000e+00
112	58	0.000000e+00
112	59	0.000000e+00
112	60	0.000000e+00
112	61	0.000000e+00
112	62	0.000000e+00
112	63	0.000000e+00
112	64	0.000000e+00
112	65	0.000000e+00
112	66	0.000000e+00
112	67	0.000000e+00
112	68	0.000000e+00
112	69	0.000000e+00
112	70	0.000000e+00
112	71	0.000000e+00
112	72	0.000000e+00
112	73	0.000000e+00
112	74	0.000000e+00
112	75	0.000000e+00
112	76	0.000000e+00
112	77	0.000000e+00
112	78	0.000000e+00
112	79	0.000000e+00
112	80	0.000000e+00
112	81	0.000000e+00
112	82	0.000000e+00
112	83	0.000000e+00
112	84	0.000000e+00
112	85	0.000000e+00
112	86	0.000000e+00
112	87	0.000000e+00
112	88	0.000000e+00
112	89	0.000000e+00
112	90	0.000000e+00
112	91	0.000000e+00
112	92	0.000000e+00
112	93	0.000000e+00
112	94	0.000000e+00
112	95	0.000000e+00
112	96	0.000000e+00
112	97	0.000000e+00
112	98	0.000000e+00
112	99	0.000000e+00
112	100	0.000000e+00
112	101	0.000000e+00
112	102	0.000000e+00
112	103	0.000000e+00
112	104	0.000000e+00
112	105	0.000000e+00
112	106	0.000000e+00
112	107	0.000000e+00
112	108	0.000000e+00
112	109	0.000000e+00
112	110	0.000000e+00
112	111	0.000000e+00
112	112	0.000000e+00
112	113	0.000000e+00
112	114	0.000000e+00
112	115	0.000000e+00
112	116	0.000000e+00
112	117	0.000000e+00
112	118	0.000000e+00
112	119	0.000000e+00
112	120	0.000000e+00
112	121	0.000000e+00
112	122	0.000000e+00
112	123	0.000000e+00
112	124	0.000000e+00
112	125	0.000000e+00
112	126	0.000000e+00
112	127	0.000000e+00
113	0	0.000000e+00
113	1	0.000000e+00
113	2	0.000000e+00
113	3	0.000000e+00
113	4	0.000000e+00
113	5	0.000000e+00
113	6	0.000000e+00
113	7	0.000000e+00
113	8	0.000000e+00
113	9	0.000000e+00
113	10	0.000000e+00
113	11	0.000000e+00
113	12	0.000000e+00
113	13	0.000000e+00
113	14	0.000000e+00
113	15	0.000000e+00
113	16	0.000000e+00
113	17	0.000000e+00
113	18	0.000000e+00
113	19	0.000000e+00
113	20	0.000000e+00
113	21	0.000000e+00
113	22	0.000000e+00
113	23	0.000000e+00
113	24	0.000000e+00
113	25	0.000000e+00
113	26	0.000000e+00
113	27	0.000000e+00
113	28	0.000000e+00
113	29	0.000000e+00
113	30	0.000000e+00
113	31	0.000000e+00
113	32	0.000000e+00
113	33	0.000000e+00
113	34	0.000000e+00
113	35	0.000000e+00
113	36	0.000000e+00
113	37	0.000000e+00
113	38	0.000000e+00
113	39	0.000000e+00
113	40	0.000000e+00
113	41	0.000000e+00
113	42	0.000000e+00
113	43	0.000000e+00
113	44	0.000000e+00
113	45	0.000000e+00
113	46	0.000000e+00
113	47	0.000000e+00
113	48	0.000000e+00
113	49	0.000000e+00
113	50	0.000000e+00
113	51	0.000000e+00
113	52	0.000000e+00
113	53	0.000000e+00
113	54	0.000000e+00
113	55	0.000000e+00
113	56	0.000000e+00
113	57	0.000000e+00
113	58	0.000000e+00
113	59	0.000000e+00
113	60	0.000000e+00
113	61	0.000000e+00
113	62	0.000000e+00
113	63	0.000000e+00
113	64	0.000000e+00
113	65	0.000000e+00
113	66	0.000000e+00
113	67	0.000000e+00
113	68	0.000000e+00
113	69	0.000000e+00
113	70	0.000000e+00
113	71	0.000000e+00
113	72	0.000000e+00
113	73	0.000000e+00
113	74	0.000000e+00
113	75	0.000000e+00
113	76	0.000000e+00
113	77	0.000000e+00
113	78	0.000000e+00
113	79	0.000000e+00
113	80	0.000000e+00
113	81	0.000000e+00
113	82	0.000000e+00
113	83	0.000000e+00
113	84	0.000000e+00
113	85	0.000000e+00
113	86	0.000000e+00
113	87	0.000000e+00
113	88	0.000000e+00
113	89	0.000000e+00
113	90	0.000000e+00
113	91	0.000000e+00
113	92	0.000000e+00
113	93	0.000000e+00
113	94	0.000000e+00
113	95	0.000000e+00
113	96	0.000000e+00
113	97	0.000000e+00
113	98	0.000000e+00
113	99	0.000000e+00
113	100	0.000000e+00
113	101	0.000000e+00
113	102	0.000000e+00
113	103	0.000000e+00
113	104	0.000000e+00
113	105	0.000000e+00
113	106	0.000000e+00
113	107	0.000000e+00
113	108	0.000000e+00
113	109	0.000000e+00
113	110	0.000000e+00
113	111	0.000000e+00
113	112	0.000000e+00
113	113	0.000000e+00
113	114	0.000000e+00
113	115	0.000000e+00
113	116	0.000000e+00
113	117	0.000000e+00
113	118	0.000000e+00
113	119	0.000000e+00
113	120	0.000000e+00
113	121	0.000000e+00
113	122	0.000000e+00
113	123	0.000000e+00
113	124	0.000000e+00
113	125	0.000000e+00
113	126	0.000000e+00
113	127	0.000000e+00
114	0	0.000000e+00
114	1	0.000000e+00
114	2	-7.434678e-87
114	3	1.566718e-85
114	4	9.665846e-84
114	5	1.371129e-85
114	6	-1.219921e-83
114	7	-3.322123e-83
114	8	-1.378914e-83
114	9	1.560306e-83
114	10	4.215362e-84
114	11	2.264080e-85
114	12	0.000000e+00
114	13	0.000000e+00
114	14	0.000000e+00
114	15	0.000000e+00
114	16	-6.055174e-86
114	17	2.323310e-85
114	18	9.848362e-84
114	19	7.662277e-85
114	20	-1.218949e-83
114	21	-3.468706e-83
114	22	-1.068780e-83
114	23	1.620168e-83
114	24	4.680657e-84
114	25	2.558340e-85
114	26	0.000000e+00
114	27	0.000000e+00
114	28	0.000000e+00
114	29	0.000000e+00
114	30	-1.728738e-86
114	31	3.332880e-85
114	32	1.008365e-83
114	33	-5.634163e-86
114	34	-1.214417e-83
114	35	-3.235130e-83
114	36	-1.690838e-83
114	37	1.505305e-83
114	38	3.870251e-84
114	39	2.140941e-85
114	40	0.000000e+00
114	41	0.000000e+00
114	42	0.000000e+00
114	43	0.000000e+00
114	44	8.153211e-87
114	45	2.814629e-85
114	46	9.864865e-84
114	47	-6.430024e-85
114	48	-1.201485e-83
114	49	-3.034122e-83
114	50	-2.054623e-83
114	51	1.405508e-83
114	52	3.337605e-84
114	53	1.758383e-85
114	54	0.000000e+00
114	55	0.000000e+00
114	56	0.000000e+00
114	57	0.000000e+00
114	58	-2.594033e-86
114	59	2.767159e-85
114	60	9.833491e-84
114	61	8.835603e-86
114	62	-1.212593e-83
114	63	-3.254571e-83
114	64	-1.562892e-83
114	65	1.508525e-83
114	66	4.028170e-84
114	67	2.175173e-85
114	68	0.000000e+00
114	69	0.000000e+00
114	70	0.000000e+00
114	71	0.000000e+00
114	72	0.000000e+00
114	73	8.602990e-84
114	74	3.384923e-84
114	75	4.512122e-83
114	76	-3.602352e-83
114	77	6.031280e-83
114	78	-9.713819e-84
114	79	5.108932e-83
114	80	1.568683e-83
114	81	5.915820e-85
114	82	0.000000e+00
114	83	0.000000e+00
114	84	0.000000e+00
114	85	0.000000e+00
114	86	8.386098e-86
114	87	2.788431e-84
114	88	2.736152e-83
114	89	1.186242e-83
114	90	6.311476e-83
114	91	-1.625993e-83
114	92	-9.362301e-83
114	93	5.891367e-83
114	94	1.088956e-83
114	95	-7.499080e-87
114	96	0.000000e+00
114	97	0.000000e+00
114	98	0.000000e+00
114	99	0.000000e+00
114	100	-7.566768e-85
114	101	2.310851e-84
114	102	4.176654e-83
114	103	-2.274831e-83
114	104	-2.730788e-84
114	105	2.646572e-83
114	106	7.009766e-83
114	107	3.183225e-83
114	108	5.543118e-84
114	109	3.354740e-85
114	110	0.000000e+00
114	111	0.000000e+00
114	112	0.000000e+00
114	113	0.000000e+00
114	114	1.784916e-83
114	115	2.976529e-83
114	116	1.654667e-83
114	117	1.402561e-83
114	118	-9.307351e-84
114	119	-8.796239e-83
114	120	8.994238e-83
114	121	4.031547e-83
114	122	6.835540e-84
114	123	9.397387e-86
114	124	0.000000e+00
114	125	0.000000e+00
114	126	0.000000e+00
114	127	0.000000e+00
115	0	0.000000e+00
115	1	0.000000e+00
115	2	2.639405e-85
115	3	1.102656e-82
115	4	1.111568e-81
115	5	2.491882e-81
115	6	3.846909e-81
115	7	4.950483e-81
115	8	9.515953e-81
115	9	7.749340e-81
115	10	1.106042e-81
115	11	1.976619e-83
115	12	0.000000e+00
115	13	0.000000e+00
115	14	0.000000e+00
115	15	0.000000e+00
115	16	1.294209e-84
115	17	1.493515e-82
115	18	1.112110e-81
115	19	2.678829e-81
115	20	3.908514e-81
115	21	5.069235e-81
115	22	9.721830e-81
115	23	7.918658e-81
115	24	1.100845e-81
115	25	1.851307e-83
115	26	0.000000e+00
115	27	0.000000e+00
115	28	0.000000e+00
115	29	0.000000e+00
115	30	4.549103e-85
115	31	1.013751e-82
115	32	1.102917e-81
115	33	2.456246e-81
115	34	3.886062e-81
115	35	4.975679e-81
115	36	9.514005e-81
115	37	7.771161e-81
115	38	1.105512e-81
115	39	2.075463e-83
115	40	0.000000e+00
115	41	0.000000e+00
115	42	0.000000e+00
115	43	0.000000e+00
115	44	1.646100e-86
115	45	6.916212e-83
115	46	1.087740e-81
115	47	2.230889e-81
115	48	3.790796e-81
115	49	4.798122e-81
115	50	9.170367e-81
115	51	7.514102e-81
115	52	1.096021e-81
115	53	2.229326e-83
115	54	0.000000e+00
115	55	0.000000e+00
115	56	0.000000e+00
115	57	0.000000e+00
115	58	6.605650e-85
115	59	1.083284e-82
115	60	1.093826e-81
115	61	2.473100e-81
115	62	3.856328e-81
115	63	4.949071e-81
115	64	9.460756e-81
115	65	7.734077e-81
115	66	1.094180e-81
115	67	2.003493e-83
115	68	0.000000e+00
115	69	0.000000e+00
115	70	0.000000e+00
115	71	0.000000e+00
115	72	0.000000e+00
115	73	9.064755e-82
115	74	5.142989e-82
115	75	7.293674e-81
115	76	5.601444e-81
115	77	1.179604e-80
115	78	2.050277e-80
115	79	1.779655e-80
115	80	3.006324e-81
115	81	9.296781e-83
115	82	0.000000e+00
115	83	0.000000e+00
115	84	0.000000e+00
115	85	0.000000e+00
115	86	-4.434576e-83
115	87	-4.262977e-82
115	88	-2.907926e-81
115	89	6.360413e-81
115	90	4.755789e-81
115	91	5.858447e-81
115	92	1.699849e-80
115	93	2.308302e-80
115	94	1.833799e-81
115	95	1.332392e-82
115	96	0.000000e+00
115	97	0.000000e+00
115	98	0.000000e+00
115	99	0.000000e+00
115	100	7.431264e-83
115	101	4.431938e-81
115	102	1.422820e-80
115	103	1.689267e-80
115	104	1.316529e-80
115	105	1.066208e-80
115	106	8.175345e-81
115	107	8.964673e-81
115	108	1.287587e-81
115	109	9.462992e-83
115	110	0.000000e+00
115	111	0.000000e+00
115	112	0.000000e+00
115	113	0.000000e+00
115	114	2.976529e-83
115	115	1.540767e-80
115	116	9.604269e-81
115	117	1.344206e-80
115	118	6.133654e-81
115	119	2.000150e-81
115	120	9.476483e-81
115	121	8.716627e-81
115	122	1.234772e-81
115	123	6.929273e-83
115	124	0.000000e+00
115	125	0.000000e+00
115	126	0.000000e+00
115	127	0.000000e+00
116	0	0.000000e+00
116	1	0.000000e+00
116	2	8.563490e-84
116	3	6.981161e-82
116	4	5.397851e-81
116	5	1.290283e-80
116	6	2.276111e-80
116	7	2.926912e-80
116	8	3.680817e-80
116	9	2.483041e-80
116	10	3.780061e-81
116	11	1.077673e-82
116	12	0.000000e+00
116	13	0.000000e+00
116	14	0.000000e+00
116	15	0.000000e+00
116	16	1.473933e-83
116	17	7.688240e-82
116	18	5.330625e-81
116	19	1.305729e-80
116	20	2.282504e-80
116	21	2.970106e-80
116	22	3.729206e-80
116	23	2.534956e-80
116	24	3.835041e-81
116	25	1.086583e-82
116	26	0.000000e+00
116	27	0.000000e+00
116	28	0.000000e+00
116	29	0.000000e+00
116	30	9.872718e-84
116	31	6.593925e-82
116	32	5.461662e-81
116	33	1.302715e-80
116	34	2.299259e-80
116	35	2.951981e-80
116	36	3.729142e-80
116	37	2.490834e-80
116	38	3.773094e-81
116	39	1.086356e-82
116	40	0.000000e+00
116	41	0.000000e+00
116	42	0.000000e+00
116	43	0.000000e+00
116	44	6.623925e-84
116	45	5.796057e-82
116	46	5.484531e-81
116	47	1.272924e-80
116	48	2.267841e-80
116	49	2.880452e-80
116	50	3.639690e-80
116	51	2.408266e-80
116	52	3.675932e-81
116	53	1.075938e-82
116	54	0.000000e+00
116	55	0.000000e+00
116	56	0.000000e+00
116	57	0.000000e+00
116	58	1.082350e-83
116	59	6.746256e-82
116	60	5.393386e-81
116	61	1.290179e-80
116	62	2.274638e-80
116	63	2.929306e-80
116	64	3.693390e-80
116	65	2.478036e-80
116	66	3.746055e-81
116	67	1.073088e-82
116	68	0.000000e+00
116	69	0.000000e+00
116	70	0.000000e+00
116	71	0.000000e+00
116	72	0.000000e+00
116	73	5.531025e-82
116	74	9.117137e-82
116	75	1.766421e-80
116	76	2.785846e-80
116	77	4.564414e-80
116	78	6.921172e-80
116	79	5.576033e-80
116	80	8.279010e-81
116	81	1.872161e-82
116	82	0.000000e+00
116	83	0.000000e+00
116	84	0.000000e+00
116	85	0.000000e+00
116	86	-9.457373e-83
116	87	1.578877e-81
116	88	9.745310e-81
116	89	8.709672e-81
116	90	3.124215e-80
116	91	3.585102e-80
116	92	5.260368e-80
116	93	7.100762e-80
116	94	5.441827e-81
116	95	4.161046e-82
116	96	0.000000e+00
116	97	0.000000e+00
116	98	0.000000e+00
116	99	0.000000e+00
116	100	2.101163e-82
116	101	9.699058e-81
116	102	3.571217e-80
116	103	5.477947e-80
116	104	5.423061e-80
116	105	4.151438e-80
116	106	2.870919e-80
116	107	2.936958e-80
116	108	3.869229e-81
116	109	2.785833e-82
116	110	0.000000e+00
116	111	0.000000e+00
116	112	0.000000e+00
116	113	0.000000e+00
116	114	1.654667e-83
116	115	9.604269e-81
116	116	6.090870e-80
116	117	3.984046e-80
116	118	3.517563e-80
116	119	2.854981e-80
116	120	3.197764e-80
116	121	2.568268e-80
116	122	4.227212e-81
116	123	2.252733e-82
116	124	0.000000e+00
116	125	0.000000e+00
116	126	0.000000e+00
116	127	0.000000e+00
117	0	0.000000e+00
117	1	0.000000e+00
117	2	1.084900e-83
117	3	8.040996e-82
117	4	5.842164e-81
117	5	1.644393e-80
117	6	3.089290e-80
117	7	4.004316e-80
117	8	4.956642e-80
117	9	3.408186e-80
117	10	5.044811e-81
117	11	1.383848e-82
117	12	0.000000e+00
117	13	0.000000e+00
117	14	0.000000e+00
117	15	0.000000e+00
117	16	1.535442e-83
117	17	9.072103e-82
117	18	5.788680e-81
117	19	1.653774e-80
117	20	3.089642e-80
117	21	4.045344e-80
117	22	5.031034e-80
117	23	3.476410e-80
117	24	5.099227e-81
117	25	1.377446e-82
117	26	0.000000e+00
117	27	0.000000e+00
117	28	0.000000e+00
117	29	0.000000e+00
117	30	1.178897e-83
117	31	7.559135e-82
117	32	5.898209e-81
117	33	1.662801e-80
117	34	3.122914e-80
117	35	4.044328e-80
117	36	5.016280e-80
117	37	3.423772e-80
117	38	5.052985e-81
117	39	1.410979e-82
117	40	0.000000e+00
117	41	0.000000e+00
117	42	0.000000e+00
117	43	0.000000e+00
117	44	9.670657e-84
117	45	6.448184e-82
117	46	5.908154e-81
117	47	1.635031e-80
117	48	3.088334e-80
117	49	3.966408e-80
117	50	4.886379e-80
117	51	3.315036e-80
117	52	4.941712e-81
117	53	1.422057e-82
117	54	0.000000e+00
117	55	0.000000e+00
117	56	0.000000e+00
117	57	0.000000e+00
117	58	1.247139e-83
117	59	7.776242e-82
117	60	5.834463e-81
117	61	1.644061e-80
117	62	3.087228e-80
117	63	4.008571e-80
117	64	4.971927e-80
117	65	3.404765e-80
117	66	5.005583e-81
117	67	1.386385e-82
117	68	0.000000e+00
117	69	0.000000e+00
117	70	0.000000e+00
117	71	0.000000e+00
117	72	0.000000e+00
117	73	1.372483e-81
117	74	1.011882e-81
117	75	1.961873e-80
117	76	3.001910e-80
117	77	5.488380e-80
117	78	8.697317e-80
117	79	6.993244e-80
117	80	1.283843e-80
117	81	2.543313e-82
117	82	0.000000e+00
117	83	0.000000e+00
117	84	0.000000e+00
117	85	0.000000e+00
117	86	-1.015280e-82
117	87	9.754908e-82
117	88	5.771456e-81
117	89	5.254942e-81
117	90	3.604246e-80
117	91	3.440958e-80
117	92	6.134419e-80
117	93	9.780303e-80
117	94	7.638765e-81
117	95	6.071560e-82
117	96	0.000000e+00
117	97	0.000000e+00
117	98	0.000000e+00
117	99	0.000000e+00
117	100	2.841922e-82
117	101	1.284139e-80
117	102	4.406843e-80
117	103	6.838505e-80
117	104	7.147925e-80
117	105	5.386602e-80
117	106	4.474335e-80
117	107	4.623541e-80
117	108	6.401426e-81
117	109	4.414745e-82
117	110	0.000000e+00
117	111	0.000000e+00
117	112	0.000000e+00
117	113	0.000000e+00
117	114	1.402561e-83
117	115	1.344206e-80
117	116	3.984046e-80
117	117	9.219766e-80
117	118	5.214730e-80
117	119	4.586776e-80
117	120	5.124631e-80
117	121	4.322058e-80
117	122	6.184520e-81
117	123	3.207857e-82
117	124	0.000000e+00
117	125	0.000000e+00
117	126	0.000000e+00
117	127	0.000000e+00
118	0	0.000000e+00
118	1	0.000000e+00
118	2	1.906287e-83
118	3	1.534527e-81
118	4	8.629127e-81
118	5	2.199181e-80
118	6	4.206069e-80
118	7	5.438935e-80
118	8	6.075542e-80
118	9	3.933894e-80
118	10	5.913103e-81
118	11	1.981592e-82
118	12	0.000000e+00
118	13	0.000000e+00
118	14	0.000000e+00
118	15	0.000000e+00
118	16	2.495337e-83
118	17	1.574482e-81
118	18	8.553823e-81
118	19	2.177093e-80
118	20	4.198124e-80
118	21	5.492777e-80
118	22	6.095658e-80
118	23	3.988767e-80
118	24	5.929240e-81
118	25	2.058748e-82
118	26	0.000000e+00
118	27	0.000000e+00
118	28	0.000000e+00
118	29	0.000000e+00
118	30	2.158023e-83
118	31	1.479873e-81
118	32	8.804690e-81
118	33	2.237804e-80
118	34	4.250829e-80
118	35	5.504598e-80
118	36	6.188243e-80
118	37	3.966571e-80
118	38	5.935388e-81
118	39	1.983273e-82
118	40	0.000000e+00
118	41	0.000000e+00
118	42	0.000000e+00
118	43	0.000000e+00
118	44	1.927124e-83
118	45	1.397255e-81
118	46	8.834829e-81
118	47	2.237225e-80
118	48	4.210530e-80
118	49	5.404055e-80
118	50	6.109971e-80
118	51	3.868668e-80
118	52	5.859825e-81
118	53	1.908561e-82
118	54	0.000000e+00
118	55	0.000000e+00
118	56	0.000000e+00
118	57	0.000000e+00
118	58	2.216346e-83
118	59	1.488133e-81
118	60	8.689874e-81
118	61	2.202464e-80
118	62	4.200326e-80
118	63	5.453838e-80
118	64	6.112582e-80
118	65	3.937103e-80
118	66	5.869324e-81
118	67	1.974777e-82
118	68	0.000000e+00
118	69	0.000000e+00
118	70	0.000000e+00
118	71	0.000000e+00
118	72	0.000000e+00
118	73	9.601329e-82
118	74	1.055095e-81
118	75	2.564367e-80
118	76	4.272175e-80
118	77	6.877530e-80
118	78	9.497212e-80
118	79	7.816605e-80
118	80	1.113460e-80
118	81	2.460680e-82
118	82	0.000000e+00
118	83	0.000000e+00
118	84	0.000000e+00
118	85	0.000000e+00
118	86	-8.498966e-83
118	87	1.929987e-81
118	88	1.335322e-80
118	89	-1.131513e-80
118	90	5.313877e-80
118	91	4.801966e-80
118	92	6.567076e-80
118	93	1.012273e-79
118	94	7.644615e-81
118	95	5.674300e-82
118	96	0.000000e+00
118	97	0.000000e+00
118	98	0.000000e+00
118	99	0.000000e+00
118	100	1.682065e-82
118	101	8.752764e-81
118	102	3.223484e-80
118	103	6.669316e-80
118	104	8.546564e-80
118	105	6.399127e-80
118	106	5.568507e-80
118	107	5.382441e-80
118	108	6.948146e-81
118	109	4.203223e-82
118	110	0.000000e+00
118	111	0.000000e+00
118	112	0.000000e+00
118	113	0.000000e+00
118	114	-9.307351e-84
118	115	6.133654e-81
118	116	3.517563e-80
118	117	5.214730e-80
118	118	9.676210e-80
118	119	6.603557e-80
118	120	5.863610e-80
118	121	4.392892e-80
118	122	6.857088e-81
118	123	2.644277e-82
118	124	0.000000e+00
118	125	0.000000e+00
118	126	0.000000e+00
118	127	0.000000e+00
119	0	0.000000e+00
119	1	0.000000e+00
119	2	2.829127e-83
119	3	2.270463e-81
119	4	1.159132e-80
119	5	2.433894e-80
119	6	4.360429e-80
119	7	6.371818e-80
119	8	8.740947e-80
119	9	5.518575e-80
119	10	7.417758e-81
119	11	2.139896e-82
119	12	0.000000e+00
119	13	0.000000e+00
119	14	0.000000e+00
119	15	0.000000e+00
119	16	3.548793e-83
119	17	2.230885e-81
119	18	1.126814e-80
119	19	2.382689e-80
119	20	4.319543e-80
119	21	6.400816e-80
119	22	8.755415e-80
119	23	5.559879e-80
119	24	7.458393e-81
119	25	2.076529e-82
119	26	0.000000e+00
119	27	0.000000e+00
119	28	0.000000e+00
119	29	0.000000e+00
119	30	3.298647e-83
119	31	2.229864e-81
119	32	1.194797e-80
119	33	2.483805e-80
119	34	4.432444e-80
119	35	6.453918e-80
119	36	8.917612e-80
119	37	5.588959e-80
119	38	7.470817e-81
119	39	2.198107e-82
119	40	0.000000e+00
119	41	0.000000e+00
119	42	0.000000e+00
119	43	0.000000e+00
119	44	3.139671e-83
119	45	2.209849e-81
119	46	1.220327e-80
119	47	2.512528e-80
119	48	4.426053e-80
119	49	6.367620e-80
119	50	8.826363e-80
119	51	5.490388e-80
119	52	7.340883e-81
119	53	2.270711e-82
119	54	0.000000e+00
119	55	0.000000e+00
119	56	0.000000e+00
119	57	0.000000e+00
119	58	3.337635e-83
119	59	2.214083e-81
119	60	1.171759e-80
119	61	2.439993e-80
119	62	4.367471e-80
119	63	6.386226e-80
119	64	8.803286e-80
119	65	5.533953e-80
119	66	7.383882e-81
119	67	2.153528e-82
119	68	0.000000e+00
119	69	0.000000e+00
119	70	0.000000e+00
119	71	0.000000e+00
119	72	0.000000e+00
119	73	2.573993e-82
119	74	1.270504e-82
119	75	1.270941e-80
119	76	3.904937e-80
119	77	7.246188e-80
119	78	1.405159e-79
119	79	9.822950e-80
119	80	1.617821e-80
119	81	1.829601e-82
119	82	0.000000e+00
119	83	0.000000e+00
119	84	0.000000e+00
119	85	0.000000e+00
119	86	1.380312e-83
119	87	5.912406e-81
119	88	2.404362e-80
119	89	8.428227e-81
119	90	5.333099e-80
119	91	7.788513e-80
119	92	1.323974e-79
119	93	1.187516e-79
119	94	7.344104e-81
119	95	7.018601e-82
119	96	0.000000e+00
119	97	0.000000e+00
119	98	0.000000e+00
119	99	0.000000e+00
119	100	1.957615e-82
119	101	7.695160e-81
119	102	2.170197e-80
119	103	5.684671e-80
119	104	7.967678e-80
119	105	7.471028e-80
119	106	7.586484e-80
119	107	7.103775e-80
119	108	9.999222e-81
119	109	4.477481e-82
119	110	0.000000e+00
119	111	0.000000e+00
119	112	0.000000e+00
119	113	0.000000e+00
119	114	-8.796239e-83
119	115	2.000150e-81
119	116	2.854981e-80
119	117	4.586776e-80
119	118	6.603557e-80
119	119	1.314725e-79
119	120	6.975915e-80
119	121	4.891405e-80
119	122	7.250629e-81
119	123	3.583542e-82
119	124	0.000000e+00
119	125	0.000000e+00
119	126	0.000000e+00
119	127	0.000000e+00
120	0	0.000000e+00
120	1	0.000000e+00
120	2	2.487900e-83
120	3	2.024194e-81
120	4	1.069725e-80
120	5	2.201086e-80
120	6	3.571832e-80
120	7	4.460249e-80
120	8	7.064698e-80
120	9	5.667286e-80
120	10	6.955203e-81
120	11	2.177482e-82
120	12	0.000000e+00
120	13	0.000000e+00
120	14	0.000000e+00
120	15	0.000000e+00
120	16	2.881637e-83
120	17	2.046770e-81
120	18	1.060056e-80
120	19	2.157523e-80
120	20	3.553042e-80
120	21	4.484077e-80
120	22	7.103179e-80
120	23	5.716968e-80
120	24	6.949751e-81
120	25	2.192042e-82
120	26	0.000000e+00
120	27	0.000000e+00
120	28	0.000000e+00
120	29	0.000000e+00
120	30	2.795707e-83
120	31	1.993712e-81
120	32	1.086024e-80
120	33	2.244670e-80
120	34	3.629785e-80
120	35	4.533460e-80
120	36	7.162796e-80
120	37	5.717025e-80
120	38	6.976257e-81
120	39	2.226850e-82
120	40	0.000000e+00
120	41	0.000000e+00
120	42	0.000000e+00
120	43	0.000000e+00
120	44	2.733104e-83
120	45	1.923415e-81
120	46	1.085874e-80
120	47	2.270340e-80
120	48	3.610809e-80
120	49	4.472671e-80
120	50	7.045847e-80
120	51	5.609752e-80
120	52	6.889289e-81
120	53	2.222739e-82
120	54	0.000000e+00
120	55	0.000000e+00
120	56	0.000000e+00
120	57	0.000000e+00
120	58	2.794942e-83
120	59	1.983209e-81
120	60	1.070949e-80
120	61	2.206021e-80
120	62	3.580448e-80
120	63	4.483196e-80
120	64	7.084775e-80
120	65	5.667039e-80
120	66	6.897037e-81
120	67	2.194345e-82
120	68	0.000000e+00
120	69	0.000000e+00
120	70	0.000000e+00
120	71	0.000000e+00
120	72	0.000000e+00
120	73	3.452553e-81
120	74	1.111457e-81
120	75	2.372040e-80
120	76	3.271510e-80
120	77	7.237833e-80
120	78	1.297803e-79
120	79	1.086743e-79
120	80	1.588685e-80
120	81	3.256320e-82
120	82	0.000000e+00
120	83	0.000000e+00
120	84	0.000000e+00
120	85	0.000000e+00
120	86	2.582494e-83
120	87	2.821817e-81
120	88	2.074242e-80
120	89	2.160023e-80
120	90	6.102063e-80
120	91	5.963687e-80
120	92	1.139105e-79
120	93	1.168973e-79
120	94	7.649253e-81
120	95	6.095813e-82
120	96	0.000000e+00
120	97	0.000000e+00
120	98	0.000000e+00
120	99	0.000000e+00
120	100	1.403131e-82
120	101	1.093991e-80
120	102	4.044342e-80
120	103	5.960751e-80
120	104	7.463827e-80
120	105	6.936168e-80
120	106	8.683695e-80
120	107	8.275955e-80
120	108	1.107017e-80
120	109	5.378656e-82
120	110	0.000000e+00
120	111	0.000000e+00
120	112	0.000000e+00
120	113	0.000000e+00
120	114	8.994238e-83
120	115	9.476483e-81
120	116	3.197764e-80
120	117	5.124631e-80
120	118	5.863610e-80
120	119	6.975915e-80
120	120	1.216557e-79
120	121	6.391767e-80
120	122	7.761462e-81
120	123	3.474599e-82
120	124	0.000000e+00
120	125	0.000000e+00
120	126	0.000000e+00
120	127	0.000000e+00
121	0	0.000000e+00
121	1	0.000000e+00
121	2	1.288598e-83
121	3	1.051148e-81
121	4	6.198743e-81
121	5	1.422572e-80
121	6	2.493359e-80
121	7	3.386631e-80
121	8	5.325655e-80
121	9	4.110035e-80
121	10	5.310315e-81
121	11	1.460805e-82
121	12	0.000000e+00
121	13	0.000000e+00
121	14	0.000000e+00
121	15	0.000000e+00
121	16	1.564921e-83
121	17	1.116457e-81
121	18	6.229682e-81
121	19	1.417767e-80
121	20	2.482488e-80
121	21	3.398220e-80
121	22	5.346548e-80
121	23	4.134832e-80
121	24	5.329268e-81
121	25	1.461279e-82
121	26	0.000000e+00
121	27	0.000000e+00
121	28	0.000000e+00
121	29	0.000000e+00
121	30	1.458306e-83
121	31	1.016695e-81
121	32	6.300372e-81
121	33	1.444946e-80
121	34	2.529611e-80
121	35	3.440295e-80
121	36	5.407689e-80
121	37	4.152748e-80
121	38	5.316078e-81
121	39	1.499623e-82
121	40	0.000000e+00
121	41	0.000000e+00
121	42	0.000000e+00
121	43	0.000000e+00
121	44	1.409022e-83
121	45	9.300661e-82
121	46	6.225122e-81
121	47	1.436419e-80
121	48	2.514155e-80
121	49	3.400627e-80
121	50	5.330711e-80
121	51	4.084577e-80
121	52	5.230766e-81
121	53	1.510057e-82
121	54	0.000000e+00
121	55	0.000000e+00
121	56	0.000000e+00
121	57	0.000000e+00
121	58	1.475898e-83
121	59	1.025854e-81
121	60	6.231242e-81
121	61	1.425332e-80
121	62	2.496522e-80
121	63	3.401038e-80
121	64	5.344936e-80
121	65	4.112705e-80
121	66	5.262932e-81
121	67	1.474692e-82
121	68	0.000000e+00
121	69	0.000000e+00
121	70	0.000000e+00
121	71	0.000000e+00
121	72	0.000000e+00
121	73	1.398033e-81
121	74	5.897903e-82
121	75	1.072632e-80
121	76	1.110141e-80
121	77	4.255887e-80
121	78	8.656422e-80
121	79	6.994843e-80
121	80	1.347459e-80
121	81	2.275549e-82
121	82	0.000000e+00
121	83	0.000000e+00
121	84	0.000000e+00
121	85	0.000000e+00
121	86	-5.356386e-83
121	87	9.282570e-82
121	88	9.377998e-81
121	89	9.640324e-81
121	90	3.735265e-80
121	91	3.901348e-80
121	92	6.962194e-80
121	93	8.648071e-80
121	94	5.582397e-81
121	95	4.770563e-82
121	96	0.000000e+00
121	97	0.000000e+00
121	98	0.000000e+00
121	99	0.000000e+00
121	100	1.307937e-82
121	101	9.862816e-81
121	102	3.493882e-80
121	103	4.736809e-80
121	104	5.642506e-80
121	105	4.847714e-80
121	106	5.732146e-80
121	107	5.975453e-80
121	108	8.807765e-81
121	109	4.374725e-82
121	110	0.000000e+00
121	111	0.000000e+00
121	112	0.000000e+00
121	113	0.000000e+00
121	114	4.031547e-83
121	115	8.716627e-81
121	116	2.568268e-80
121	117	4.322058e-80
121	118	4.392892e-80
121	119	4.891405e-80
121	120	6.391767e-80
121	121	7.049302e-80
121	122	5.954703e-81
121	123	3.073781e-82
121	124	0.000000e+00
121	125	0.000000e+00
121	126	0.000000e+00
121	127	0.000000e+00
122	0	0.000000e+00
122	1	0.000000e+00
122	2	1.814725e-84
122	3	1.313836e-82
122	4	7.414570e-82
122	5	1.903704e-81
122	6	3.488536e-81
122	7	4.499174e-81
122	8	6.869183e-81
122	9	5.457512e-81
122	10	7.435124e-82
122	11	1.945078e-83
122	12	0.000000e+00
122	13	0.000000e+00
122	14	0.000000e+00
122	15	0.000000e+00
122	16	2.673045e-84
122	17	1.361352e-82
122	18	7.466799e-82
122	19	1.875821e-81
122	20	3.454038e-81
122	21	4.498277e-81
122	22	6.970755e-81
122	23	5.538687e-81
122	24	7.539145e-82
122	25	1.952610e-83
122	26	0.000000e+00
122	27	0.000000e+00
122	28	0.000000e+00
122	29	0.000000e+00
122	30	2.309938e-84
122	31	1.285066e-82
122	32	7.518939e-82
122	33	1.932762e-81
122	34	3.546300e-81
122	35	4.585690e-81
122	36	6.955519e-81
122	37	5.490073e-81
122	38	7.439034e-82
122	39	1.993432e-83
122	40	0.000000e+00
122	41	0.000000e+00
122	42	0.000000e+00
122	43	0.000000e+00
122	44	2.055806e-84
122	45	1.215677e-82
122	46	7.416024e-82
122	47	1.944851e-81
122	48	3.543623e-81
122	49	4.553086e-81
122	50	6.777825e-81
122	51	5.345603e-81
122	52	7.247281e-82
122	53	2.007801e-83
122	54	0.000000e+00
122	55	0.000000e+00
122	56	0.000000e+00
122	57	0.000000e+00
122	58	2.374864e-84
122	59	1.288101e-82
122	60	7.435964e-82
122	61	1.903164e-81
122	62	3.494818e-81
122	63	4.526251e-81
122	64	6.893217e-81
122	65	5.452098e-81
122	66	7.373907e-82
122	67	1.962084e-83
122	68	0.000000e+00
122	69	0.000000e+00
122	70	0.000000e+00
122	71	0.000000e+00
122	72	0.000000e+00
122	73	1.653459e-82
122	74	5.994503e-83
122	75	1.951310e-81
122	76	3.336493e-81
122	77	7.168853e-81
122	78	1.326138e-80
122	79	1.064217e-80
122	80	1.772700e-81
122	81	2.992785e-83
122	82	0.000000e+00
122	83	0.000000e+00
122	84	0.000000e+00
122	85	0.000000e+00
122	86	-7.989299e-85
122	87	1.956417e-82
122	88	1.477256e-81
122	89	1.673093e-81
122	90	6.167349e-81
122	91	5.490656e-81
122	92	1.019842e-80
122	93	1.280546e-80
122	94	8.974599e-82
122	95	7.802037e-83
122	96	0.000000e+00
122	97	0.000000e+00
122	98	0.000000e+00
122	99	0.000000e+00
122	100	1.877292e-83
122	101	1.255705e-81
122	102	4.602184e-81
122	103	7.686395e-81
122	104	8.286056e-81
122	105	7.175539e-81
122	106	7.849121e-81
122	107	7.718915e-81
122	108	1.058054e-81
122	109	5.449334e-83
122	110	0.000000e+00
122	111	0.000000e+00
122	112	0.000000e+00
122	113	0.000000e+00
122	114	6.835540e-84
122	115	1.234772e-81
122	116	4.227212e-81
122	117	6.184520e-81
122	118	6.857088e-81
122	119	7.250629e-81
122	120	7.761462e-81
122	121	5.954703e-81
122	122	2.835860e-81
122	123	5.507327e-83
122	124	0.000000e+00
122	125	0.000000e+00
122	126	0.000000e+00
122	127	0.000000e+00
123	0	0.000000e+00
123	1	0.000000e+00
123	2	2.904849e-86
123	3	3.874186e-84
123	4	1.556156e-83
123	5	4.429938e-83
123	6	6.315993e-83
123	7	7.901330e-83
123	8	2.574750e-82
123	9	2.411025e-82
123	10	3.326596e-83
123	11	6.084709e-85
123	12	0.000000e+00
123	13	0.000000e+00
123	14	0.000000e+00
123	15	0.000000e+00
123	16	6.013940e-86
123	17	4.533498e-84
123	18	1.689513e-83
123	19	4.179381e-83
123	20	5.785552e-83
123	21	7.185750e-83
123	22	2.614816e-82
123	23	2.454641e-82
123	24	3.465393e-83
123	25	5.407751e-85
123	26	0.000000e+00
123	27	0.000000e+00
123	28	0.000000e+00
123	29	0.000000e+00
123	30	3.602576e-86
123	31	3.751476e-84
123	32	1.577125e-83
123	33	4.541084e-83
123	34	6.677400e-83
123	35	8.397932e-83
123	36	2.620606e-82
123	37	2.425135e-82
123	38	3.325753e-83
123	39	6.565490e-85
123	40	0.000000e+00
123	41	0.000000e+00
123	42	0.000000e+00
123	43	0.000000e+00
123	44	1.745317e-86
123	45	3.090406e-84
123	46	1.420263e-83
123	47	4.812220e-83
123	48	7.187594e-83
123	49	9.146133e-83
123	50	2.557284e-82
123	51	2.350631e-82
123	52	3.166315e-83
123	53	7.426988e-85
123	54	0.000000e+00
123	55	0.000000e+00
123	56	0.000000e+00
123	57	0.000000e+00
123	58	4.086105e-86
123	59	3.858716e-84
123	60	1.575463e-83
123	61	4.445798e-83
123	62	6.439145e-83
123	63	8.091593e-83
123	64	2.596443e-82
123	65	2.408043e-82
123	66	3.319620e-83
123	67	6.271674e-85
123	68	0.000000e+00
123	69	0.000000e+00
123	70	0.000000e+00
123	71	0.000000e+00
123	72	0.000000e+00
123	73	-2.043522e-84
123	74	-8.393612e-84
123	75	-5.692615e-83
123	76	1.941122e-83
123	77	1.474020e-82
123	78	6.105339e-82
123	79	3.871340e-82
123	80	1.196274e-82
123	81	1.203616e-84
123	82	0.000000e+00
123	83	0.000000e+00
123	84	0.000000e+00
123	85	0.000000e+00
123	86	5.959319e-85
123	87	-1.750307e-84
123	88	-1.056331e-83
123	89	1.982329e-82
123	90	2.009747e-82
123	91	3.014999e-82
123	92	5.695930e-82
123	93	5.892327e-82
123	94	4.993036e-83
123	95	5.295800e-84
123	96	0.000000e+00
123	97	0.000000e+00
123	98	0.000000e+00
123	99	0.000000e+00
123	100	-6.831081e-87
123	101	5.902415e-83
123	102	2.325619e-82
123	103	3.161192e-82
123	104	2.288932e-82
123	105	2.810866e-82
123	106	3.301187e-82
123	107	4.130511e-82
123	108	6.206002e-83
123	109	1.944831e-84
123	110	0.000000e+00
123	111	0.000000e+00
123	112	0.000000e+00
123	113	0.000000e+00
123	114	9.397387e-86
123	115	6.929273e-83
123	116	2.252733e-82
123	117	3.207857e-82
123	118	2.644277e-82
123	119	3.583542e-82
123	120	3.474599e-82
123	121	3.073781e-82
123	122	5.507327e-83
123	123	3.268511e-83
123	124	0.000000e+00
123	125	0.000000e+00
123	126	0.000000e+00
123	127	0.000000e+00
124	0	0.000000e+00
124	1	0.000000e+00
124	2	0.000000e+00
124	3	0.000000e+00
124	4	0.000000e+00
124	5	0.000000e+00
124	6	0.000000e+00
124	7	0.000000e+00
124	8	0.000000e+00
124	9	0.000000e+00
124	10	0.000000e+00
124	11	0.000000e+00
124	12	0.000000e+00
124	13	0.000000e+00
124	14	0.000000e+00
124	15	0.000000e+00
124	16	0.000000e+00
124	17	0.000000e+00
124	18	0.000000e+00
124	19	0.000000e+00
124	20	0.000000e+00
124	21	0.000000e+00
124	22	0.000000e+00
124	23	0.000000e+00
124	24	0.000000e+00
124	25	0.000000e+00
124	26	0.000000e+00
124	27	0.000000e+00
124	28	0.000000e+00
124	29	0.000000e+00
124	30	0.000000e+00
124	31	0.000000e+00
124	32	0.000000e+00
124	33	0.000000e+00
124	34	0.000000e+00
124	35	0.000000e+00
124	36	0.000000e+00
124	37	0.000000e+00
124	38	0.000000e+00
124	39	0.000000e+00
124	40	0.000000e+00
124	41	0.000000e+00
124	42	0.000000e+00
124	43	0.000000e+00
124	44	0.000000e+00
124	45	0.000000e+00
124	46	0.000000e+00
124	47	0.000000e+00
124	48	0.000000e+00
124	49	0.000000e+00
124	50	0.000000e+00
124	51	0.000000e+00
124	52	0.000000e+00
124	53	0.000000e+00
124	54	0.000000e+00
124	55	0.000000e+00
124	56	0.000000e+00
124	57	0.000000e+00
124	58	0.000000e+00
124	59	0.000000e+00
124	60	0.000000e+00
124	61	0.000000e+00
124	62	0.000000e+00
124	63	0.000000e+00
124	64	0.000000e+00
124	65	0.000000e+00
124	66	0.000000e+00
124	67	0.000000e+00
124	68	0.000000e+00
124	69	0.000000e+00
124	70	0.000000e+00
124	71	0.000000e+00
124	72	0.000000e+00
124	73	0.000000e+00
124	74	0.000000e+00
124	75	0.000000e+00
124	76	0.000000e+00
124	77	0.000000e+00
124	78	0.000000e+00
124	79	0.000000e+00
124	80	0.000000e+00
124	81	0.000000e+00
124	82	0.000000e+00
124	83	0.000000e+00
124	84	0.000000e+00
124	85	0.000000e+00
124	86	0.000000e+00
124	87	0.000000e+00
124	88	0.000000e+00
124	89	0.000000e+00
124	90	0.000000e+00
124	91	0.000000e+00
124	92	0.000000e+00
124	93	0.000000e+00
124	94	0.000000e+00
124	95	0.000000e+00
124	96	0.000000e+00
124	97	0.000000e+00
124	98	0.000000e+00
124	99	0.000000e+00
124	100	0.000000e+00
124	101	0.000000e+00
124	102	0.000000e+00
124	103	0.000000e+00
124	104	0.000000e+00
124	105	0.000000e+00
124	106	0.000000e+00
124	107	0.000000e+00
124	108	0.000000e+00
124	109	0.000000e+00
124	110	0.000000e+00
124	111	0.000000e+00
124	112	0.000000e+00
124	113	0.000000e+00
124	114	0.000000e+00
124	115	0.000000e+00
124	116	0.000000e+00
124	117	0.000000e+00
124	118	0.000000e+00
124	119	0.000000e+00
124	120	0.000000e+00
124	121	0.000000e+00
124	122	0.000000e+00
124	123	0.000000e+00
124	124	0.000000e+00
124	125	0.000000e+00
124	126	0.000000e+00
124	127	0.000000e+00
125	0	0.000000e+00
125	1	0.000000e+00
125	2	0.000000e+00
125	3	0.000000e+00
125	4	0.000000e+00
125	5	0.000000e+00
125	6	0.000000e+00
125	7	0.000000e+00
125	8	0.000000e+00
125	9	0.000000e+00
125	10	0.000000e+00
125	11	0.000000e+00
125	12	0.000000e+00
125	13	0.000000e+00
125	14	0.000000e+00
125	15	0.000000e+00
125	16	0.000000e+00
125	17	0.000000e+00
125	18	0.000000e+00
125	19	0.000000e+00
125	20	0.000000e+00
125	21	0.000000e+00
125	22	0.000000e+00
125	23	0.000000e+00
125	24	0.000000e+00
125	25	0.000000e+00
125	26	0.000000e+00
125	27	0.000000e+00
125	28	0.000000e+00
125	29	0.000000e+00
125	30	0.000000e+00
125	31	0.000000e+00
125	32	0.000000e+00
125	33	0.000000e+00
125	34	0.000000e+00
125	35	0.000000e+00
125	36	0.000000e+00
125	37	0.000000e+00
125	38	0.000000e+00
125	39	0.000000e+00
125	40	0.000000e+00
125	41	0.000000e+00
125	42	0.000000e+00
125	43	0.000000e+00
125	44	0.000000e+00
125	45	0.000000e+00
125	46	0.000000e+00
125	47	0.000000e+00
125	48	0.000000e+00
125	49	0.000000e+00
125	50	0.000000e+00
125	51	0.000000e+00
125	52	0.000000e+00
125	53	0.000000e+00
125	54	0.000000e+00
125	55	0.000000e+00
125	56	0.000000e+00
125	57	0.000000e+00
125	58	0.000000e+00
125	59	0.000000e+00
125	60	0.000000e+00
125	61	0.000000e+00
125	62	0.000000e+00
125	63	0.000000e+00
125	64	0.000000e+00
125	65	0.000000e+00
125	66	0.000000e+00
125	67	0.000000e+00
125	68	0.000000e+00
125	69	0.000000e+00
125	70	0.000000e+00
125	71	0.000000e+00
125	72	0.000000e+00
125	73	0.000000e+00
125	74	0.000000e+00
125	75	0.000000e+00
125	76	0.000000e+00
125	77	0.000000e+00
125	78	0.000000e+00
125	79	0.000000e+00
125	80	0.000000e+00
125	81	0.000000e+00
125	82	0.000000e+00
125	83	0.000000e+00
125	84	0.000000e+00
125	85	0.000000e+00
125	86	0.000000e+00
125	87	0.000000e+00
125	88	0.000000e+00
125	89	0.000000e+00
125	90	0.000000e+00
125	91	0.000000e+00
125	92	0.000000e+00
125	93	0.000000e+00
125	94	0.000000e+00
125	95	0.000000e+00
125	96	0.000000e+00
125	97	0.000000e+00
125	98	0.000000e+00
125	99	0.000000e+00
125	100	0.000000e+00
125	101	0.000000e+00
125	102	0.000000e+00
125	103	0.000000e+00
125	104	0.000000e+00
125	105	0.000000e+00
125	106	0.000000e+00
125	107	0.000000e+00
125	108	0.000000e+00
125	109	0.000000e+00
125	110	0.000000e+00
125	111	0.000000e+00
125	112	0.000000e+00
125	113	0.000000e+00
125	114	0.000000e+00
125	115	0.000000e+00
125	116	0.000000e+00
125	117	0.000000e+00
125	118	0.000000e+00
125	119	0.000000e+00
125	120	0.000000e+00
125	121	0.000000e+00
125	122	0.000000e+00
125	123	0.000000e+00
125	124	0.000000e+00
125	125	0.000000e+00
125	126	0.000000e+00
125	127	0.000000e+00
126	0	0.000000e+00
126	1	0.000000e+00
126	2	0.000000e+00
126	3	0.000000e+00
126	4	0.000000e+00
126	5	0.000000e+00
126	6	0.000000e+00
126	7	0.000000e+00
126	8	0.000000e+00
126	9	0.000000e+00
126	10	0.000000e+00
126	11	0.000000e+00
126	12	0.000000e+00
126	13	0.000000e+00
126	14	0.000000e+00
126	15	0.000000e+00
126	16	0.000000e+00
126	17	0.000000e+00
126	18	0.000000e+00
126	19	0.000000e+00
126	20	0.000000e+00
126	21	0.000000e+00
126	22	0.000000e+00
126	23	0.000000e+00
126	24	0.000000e+00
126	25	0.000000e+00
126	26	0.000000e+00
126	27	0.000000e+00
126	28	0.000000e+00
126	29	0.000000e+00
126	30	0.000000e+00
126	31	0.000000e+00
126	32	0.000000e+00
126	33	0.000000e+00
126	34	0.000000e+00
126	35	0.000000e+00
126	36	0.000000e+00
126	37	0.000000e+00
126	38	0.000000e+00
126	39	0.000000e+00
126	40	0.000000e+00
126	41	0.000000e+00
126	42	0.000000e+00
126	43	0.000000e+00
126	44	0.000000e+00
126	45	0.000000e+00
126	46	0.000000e+00
126	47	0.000000e+00
126	48	0.000000e+00
126	49	0.000000e+00
126	50	0.000000e+00
126	51	0.000000e+00
126	52	0.000000e+00
126	53	0.000000e+00
126	54	0.000000e+00
126	55	0.000000e+00
126	56	0.000000e+00
126	57	0.000000e+00
126	58	0.000000e+00
126	59	0.000000e+00
126	60	0.000000e+00
126	61	0.000000e+00
126	62	0.000000e+00
126	63	0.000000e+00
126	64	0.000000e+00
126	65	0.000000e+00
126	66	0.000000e+00
126	67	0.000000e+00
126	68	0.000000e+00
126	69	0.000000e+00
126	70	0.000000e+00
126	71	0.000000e+00
126	72	0.000000e+00
126	73	0.000000e+00
126	74	0.000000e+00
126	75	0.000000e+00
126	76	0.000000e+00
126	77	0.000000e+00
126	78	0.000000e+00
126	79	0.000000e+00
126	80	0.000000e+00
126	81	0.000000e+00
126	82	0.000000e+00
126	83	0.000000e+00
126	84	0.000000e+00
126	85	0.000000e+00
126	86	0.000000e+00
126	87	0.000000e+00
126	88	0.000000e+00
126	89	0.000000e+00
126	90	0.000000e+00
126	91	0.000000e+00
126	92	0.000000e+00
126	93	0.000000e+00
126	94	0.000000e+00
126	95	0.000000e+00
126	96	0.000000e+00
126	97	0.000000e+00
126	98	0.000000e+00
126	99	0.000000e+00
126	100	0.000000e+00
126	101	0.000000e+00
126	102	0.000000e+00
126	103	0.000000e+00
126	104	0.000000e+00
126	105	0.000000e+00
126	106	0.000000e+00
126	107	0.000000e+00
126	108	0.000000e+00
126	109	0.000000e+00
126	110	0.000000e+00
126	111	0.000000e+00
126	112	0.000000e+00
126	113	0.000000e+00
126	114	0.000000e+00
126	115	0.000000e+00
126	116	0.000000e+00
126	117	0.000000e+00
126	118	0.000000e+00
126	119	0.000000e+00
126	120	0.000000e+00
126	121	0.000000e+00
126	122	0.000000e+00
126	123	0.000000e+00
126	124	0.000000e+00
126	125	0.000000e+00
126	126	0.000000e+00
126	127	0.000000e+00
127	0	0.000000e+00
127	1	0.000000e+00
127	2	0.000000e+00
127	3	0.000000e+00
127	4	0.000000e+00
127	5	0.000000e+00
127	6	0.000000e+00
127	7	0.000000e+00
127	8	0.000000e+00
127	9	0.000000e+00
127	10	0.000000e+00
127	11	0.000000e+00
127	12	0.000000e+00
127	13	0.000000e+00
127	14	0.000000e+00
127	15	0.000000e+00
127	16	0.000000e+00
127	17	0.000000e+00
127	18	0.000000e+00
127	19	0.000000e+00
127	20	0.000000e+00
127	21	0.000000e+00
127	22	0.000000e+00
127	23	0.000000e+00
127	24	0.000000e+00
127	25	0.000000e+00
127	26	0.000000e+00
127	27	0.000000e+00
127	28	0.000000e+00
127	29	0.000000e+00
127	30	0.000000e+00
127	31	0.000000e+00
127	32	0.000000e+00
127	33	0.000000e+00
127	34	0.000000e+00
127	35	0.000000e+00
127	36	0.000000e+00
127	37	0.000000e+00
127	38	0.000000e+00
127	39	0.000000e+00
127	40	0.000000e+00
127	41	0.000000e+00
127	42	0.000000e+00
127	43	0.000000e+00
127	44	0.000000e+00
127	45	0.000000e+00
127	46	0.000000e+00
127	47	0.000000e+00
127	48	0.000000e+00
127	49	0.000000e+00
127	50	0.000000e+00
127	51	0.000000e+00
127	52	0.000000e+00
127	53	0.000000e+00
127	54	0.000000e+00
127	55	0.000000e+00
127	56	0.000000e+00
127	57	0.000000e+00
127	58	0.000000e+00
127	59	0.000000e+00
127	60	0.000000e+00
127	61	0.000000e+00
127	62	0.000000e+00
127	63	0.000000e+00
127	64	0.000000e+00
127	65	0.000000e+00
127	66	0.000000e+00
127	67	0.000000e+00
127	68	0.000000e+00
127	69	0.000000e+00
127	70	0.000000e+00
127	71	0.000000e+00
127	72	0.000000e+00
127	73	0.000000e+00
127	74	0.000000e+00
127	75	0.000000e+00
127	76	0.000000e+00
127	77	0.000000e+00
127	78	0.000000e+00
127	79	0.000000e+00
127	80	0.000000e+00
127	81	0.000000e+00
127	82	0.000000e+00
127	83	0.000000e+00
127	84	0.000000e+00
127	85	0.000000e+00
127	86	0.000000e+00
127	87	0.000000e+00
127	88	0.000000e+00
127	89	0.000000e+00
127	90	0.000000e+00
127	91	0.000000e+00
127	92	0.000000e+00
127	93	0.000000e+00
127	94	0.000000e+00
127	95	0.000000e+00
127	96	0.000000e+00
127	97	0.000000e+00
127	98	0.000000e+00
127	99	0.000000e+00
127	100	0.000000e+00
127	101	0.000000e+00
127	102	0.000000e+00
127	103	0.000000e+00
127	104	0.000000e+00
127	105	0.000000e+00
127	106	0.000000e+00
127	107	0.000000e+00
127	108	0.000000e+00
127	109	0.000000e+00
127	110	0.000000e+00
127	111	0.000000e+00
127	112	0.000000e+00
127	113	0.000000e+00
127	114	0.000000e+00
127	115	0.000000e+00
127	116	0.000000e+00
127	117	0.000000e+00
127	118	0.000000e+00
127	119	0.000000e+00
127	120	0.000000e+00
127	121	0.000000e+00
127	122	0.000000e+00
127	123	0.000000e+00
127	124	0.000000e+00
127	125	0.000000e+00
127	126	0.000000e+00
127	127	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_covariance_muon_p.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
0	83	0.000000e+00
0	84	0.000000e+00
0	85	0.000000e+00
0	86	0.000000e+00
0	87	0.000000e+00
0	88	0.000000e+00
0	89	0.000000e+00
0	90	0.000000e+00
0	91	0.000000e+00
1	0	0.000000e+00
1	1	5.644918e-82
1	2	9.970369e-82
1	3	1.209031e-81
1	4	1.073903e-81
1	5	5.671708e-82
1	6	1.289895e-82
1	7	2.412786e-83
1	8	9.600940e-84
1	9	0.000000e+00
1	10	0.000000e+00
1	11	5.417622e-82
1	12	9.689172e-82
1	13	1.175227e-81
1	14	1.078388e-81
1	15	5.801701e-82
1	16	1.310145e-82
1	17	2.348928e-83
1	18	9.405449e-84
1	19	0.000000e+00
1	20	0.000000e+00
1	21	5.557201e-82
1	22	1.016417e-81
1	23	1.230325e-81
1	24	1.087004e-81
1	25	5.722311e-82
1	26	1.307219e-82
1	27	2.465048e-83
1	28	9.698510e-84
1	29	0.000000e+00
1	30	0.000000e+00
1	31	5.562022e-82
1	32	1.033467e-81
1	33	1.247579e-81
1	34	1.069606e-81
1	35	5.539533e-82
1	36	1.275954e-82
1	37	2.496859e-83
1	38	9.765172e-84
1	39	0.000000e+00
1	40	0.000000e+00
1	41	5.482513e-82
1	42	9.980128e-82
1	43	1.208442e-81
1	44	1.075118e-81
1	45	5.684886e-82
1	46	1.295433e-82
1	47	2.421563e-83
1	48	9.557774e-84
1	49	0.000000e+00
1	50	0.000000e+00
1	51	-5.008518e-83
1	52	1.572951e-81
1	53	1.667587e-81
1	54	1.460628e-81
1	55	6.615393e-82
1	56	1.243292e-82
1	57	3.485886e-83
1	58	2.082361e-83
1	59	0.000000e+00
1	60	0.000000e+00
1	61	9.280091e-82
1	62	1.415991e-81
1	63	1.688184e-81
1	64	1.535837e-81
1	65	1.097844e-81
1	66	1.790179e-82
1	67	4.839966e-84
1	68	1.410699e-83
1	69	0.000000e+00
1	70	0.000000e+00
1	71	7.418372e-82
1	72	1.278877e-81
1	73	1.212214e-81
1	74	9.203831e-82
1	75	4.930906e-82
1	76	1.299084e-82
1	77	2.891857e-83
1	78	1.685168e-83
1	79	0.000000e+00
1	80	0.000000e+00
1	81	4.898092e-82
1	82	1.179235e-81
1	83	9.348066e-82
1	84	8.170950e-82
1	85	4.722076e-82
1	86	1.267589e-82
1	87	4.914007e-83
1	88	1.942725e-83
1	89	0.000000e+00
1	90	0.000000e+00
1	91	0.000000e+00
2	0	0.000000e+00
2	1	9.970369e-82
2	2	1.898146e-81
2	3	2.298570e-81
2	4	2.077971e-81
2	5	1.145831e-81
2	6	2.729534e-82
2	7	4.966867e-83
2	8	1.823275e-83
2	9	0.000000e+00
2	10	0.000000e+00
2	11	9.833993e-82
2	12	1.824362e-81
2	13	2.236056e-81
2	14	2.083842e-81
2	15	1.173030e-81
2	16	2.780063e-82
2	17	4.875089e-83
2	18	1.789994e-83
2	19	0.000000e+00
2	20	0.000000e+00
2	21	1.008223e-81
2	22	1.910953e-81
2	23	2.339041e-81
2	24	2.104574e-81
2	25	1.155857e-81
2	26	2.761427e-82
2	27	5.053512e-83
2	28	1.847163e-83
2	29	0.000000e+00
2	30	0.000000e+00
2	31	1.008349e-81
2	32	1.940909e-81
2	33	2.370203e-81
2	34	2.074261e-81
2	35	1.118170e-81
2	36	2.687824e-82
2	37	5.078821e-83
2	38	1.858124e-83
2	39	0.000000e+00
2	40	0.000000e+00
2	41	9.946522e-82
2	42	1.876897e-81
2	43	2.297701e-81
2	44	2.080670e-81
2	45	1.148571e-81
2	46	2.739359e-82
2	47	4.975941e-83
2	48	1.819382e-83
2	49	0.000000e+00
2	50	0.000000e+00
2	51	-1.108880e-82
2	52	2.987993e-81
2	53	3.111817e-81
2	54	2.759564e-81
2	55	1.277392e-81
2	56	2.631392e-82
2	57	7.169378e-83
2	58	3.889482e-83
2	59	0.000000e+00
2	60	0.000000e+00
2	61	1.548626e-81
2	62	2.548171e-81
2	63	3.071581e-81
2	64	2.976548e-81
2	65	2.143299e-81
2	66	3.861514e-82
2	67	1.871464e-83
2	68	2.564533e-83
2	69	0.000000e+00
2	70	0.000000e+00
2	71	1.302308e-81
2	72	2.321141e-81
2	73	2.219750e-81
2	74	1.747443e-81
2	75	9.660114e-82
2	76	2.791485e-82
2	77	5.411934e-83
2	78	3.180309e-83
2	79	0.000000e+00
2	80	0.000000e+00
2	81	8.106222e-82
2	82	2.073316e-81
2	83	1.713641e-81
2	84	1.522591e-81
2	85	9.072533e-82
2	86	2.571752e-82
2	87	9.458745e-83
2	88	3.500467e-83
2	89	0.000000e+00
2	90	0.000000e+00
2	91	0.000000e+00
3	0	0.000000e+00
3	1	1.209031e-81
3	2	2.298570e-81
3	3	2.875252e-81
3	4	2.603324e-81
3	5	1.466319e-81
3	6	3.577968e-82
3	7	6.412586e-83
3	8	2.266435e-83
3	9	0.000000e+00
3	10	0.000000e+00
3	11	1.191917e-81
3	12	2.238161e-81
3	13	2.774804e-81
3	14	2.610732e-81
3	15	1.502501e-81
3	16	3.650576e-82
3	17	6.319296e-83
3	18	2.229274e-83
3	19	0.000000e+00
3	20	0.000000e+00
3	21	1.222606e-81
3	22	2.340829e-81
3	23	2.901265e-81
3	24	2.636818e-81
3	25	1.478537e-81
3	26	3.615221e-82
3	27	6.508128e-83
3	28	2.298067e-83
3	29	0.000000e+00
3	30	0.000000e+00
3	31	1.223315e-81
3	32	2.375190e-81
3	33	2.939006e-81
3	34	2.598900e-81
3	35	1.428823e-81
3	36	3.511944e-82
3	37	6.515253e-83
3	38	2.310196e-83
3	39	0.000000e+00
3	40	0.000000e+00
3	41	1.205913e-81
3	42	2.299823e-81
3	43	2.850187e-81
3	44	2.606700e-81
3	45	1.469635e-81
3	46	3.588758e-82
3	47	6.416728e-83
3	48	2.264136e-83
3	49	0.000000e+00
3	50	0.000000e+00
3	51	-1.251995e-82
3	52	3.674713e-81
3	53	3.867021e-81
3	54	3.475087e-81
3	55	1.646788e-81
3	56	3.537497e-82
3	57	9.452882e-83
3	58	4.840675e-83
3	59	0.000000e+00
3	60	0.000000e+00
3	61	1.882933e-81
3	62	3.138313e-81
3	63	3.787266e-81
3	64	3.742868e-81
3	65	2.741375e-81
3	66	5.110407e-82
3	67	3.020655e-83
3	68	3.317256e-83
3	69	0.000000e+00
3	70	0.000000e+00
3	71	1.557814e-81
3	72	2.841246e-81
3	73	2.772901e-81
3	74	2.225500e-81
3	75	1.258697e-81
3	76	3.769502e-82
3	77	6.722077e-83
3	78	3.945988e-83
3	79	0.000000e+00
3	80	0.000000e+00
3	81	9.790777e-82
3	82	2.507751e-81
3	83	2.196760e-81
3	84	1.959960e-81
3	85	1.175811e-81
3	86	3.426560e-82
3	87	1.224737e-82
3	88	4.452549e-83
3	89	0.000000e+00
3	90	0.000000e+00
3	91	0.000000e+00
4	0	0.000000e+00
4	1	1.073903e-81
4	2	2.077971e-81
4	3	2.603324e-81
4	4	2.448720e-81
4	5	1.421386e-81
4	6	3.594575e-82
4	7	6.236198e-83
4	8	2.086872e-83
4	9	0.000000e+00
4	10	0.000000e+00
4	11	1.058407e-81
4	12	2.024854e-81
4	13	2.532366e-81
4	14	2.433211e-81
4	15	1.457064e-81
4	16	3.674253e-82
4	17	6.180262e-83
4	18	2.059102e-83
4	19	0.000000e+00
4	20	0.000000e+00
4	21	1.086272e-81
4	22	2.115268e-81
4	23	2.649041e-81
4	24	2.463881e-81
4	25	1.433144e-81
4	26	3.628287e-82
4	27	6.310548e-83
4	28	2.119000e-83
4	29	0.000000e+00
4	30	0.000000e+00
4	31	1.087202e-81
4	32	2.144531e-81
4	33	2.684291e-81
4	34	2.433290e-81
4	35	1.384394e-81
4	36	3.517656e-82
4	37	6.283043e-83
4	38	2.126490e-83
4	39	0.000000e+00
4	40	0.000000e+00
4	41	1.071219e-81
4	42	2.078668e-81
4	43	2.602116e-81
4	44	2.434356e-81
4	45	1.424655e-81
4	46	3.603872e-82
4	47	6.232734e-83
4	48	2.088451e-83
4	49	0.000000e+00
4	50	0.000000e+00
4	51	-9.154080e-83
4	52	3.397871e-81
4	53	3.541455e-81
4	54	3.234126e-81
4	55	1.570587e-81
4	56	3.620832e-82
4	57	9.218864e-83
4	58	4.489898e-83
4	59	0.000000e+00
4	60	0.000000e+00
4	61	1.680530e-81
4	62	2.751786e-81
4	63	3.422984e-81
4	64	3.552429e-81
4	65	2.653176e-81
4	66	5.295996e-82
4	67	3.717769e-83
4	68	3.254418e-83
4	69	0.000000e+00
4	70	0.000000e+00
4	71	1.343536e-81
4	72	2.511405e-81
4	73	2.477892e-81
4	74	2.072002e-81
4	75	1.203537e-81
4	76	3.828249e-82
4	77	6.248256e-83
4	78	3.695450e-83
4	79	0.000000e+00
4	80	0.000000e+00
4	81	8.412260e-82
4	82	2.201512e-81
4	83	2.015610e-81
4	84	1.824157e-81
4	85	1.131362e-81
4	86	3.402803e-82
4	87	1.183303e-82
4	88	4.217870e-83
4	89	0.000000e+00
4	90	0.000000e+00
4	91	0.000000e+00
5	0	0.000000e+00
5	1	5.671708e-82
5	2	1.145831e-81
5	3	1.466319e-81
5	4	1.421386e-81
5	5	9.079308e-82
5	6	2.454022e-82
5	7	4.052490e-83
5	8	1.202364e-83
5	9	0.000000e+00
5	10	0.000000e+00
5	11	5.577622e-82
5	12	1.118066e-81
5	13	1.423905e-81
5	14	1.415994e-81
5	15	9.236761e-82
5	16	2.515057e-82
5	17	4.043908e-83
5	18	1.191744e-83
5	19	0.000000e+00
5	20	0.000000e+00
5	21	5.752249e-82
5	22	1.165002e-81
5	23	1.493508e-81
5	24	1.443948e-81
5	25	9.093806e-82
5	26	2.473424e-82
5	27	4.079759e-83
5	28	1.223629e-83
5	29	0.000000e+00
5	30	0.000000e+00
5	31	5.772786e-82
5	32	1.179247e-81
5	33	1.515698e-81
5	34	1.433337e-81
5	35	8.789775e-82
5	36	2.391538e-82
5	37	4.030668e-83
5	38	1.224276e-83
5	39	0.000000e+00
5	40	0.000000e+00
5	41	5.666452e-82
5	42	1.145499e-81
5	43	1.466269e-81
5	44	1.424461e-81
5	45	9.038466e-82
5	46	2.459164e-82
5	47	4.038822e-83
5	48	1.206396e-83
5	49	0.000000e+00
5	50	0.000000e+00
5	51	1.690297e-83
5	52	1.984332e-81
5	53	1.970644e-81
5	54	1.893492e-81
5	55	9.748054e-82
5	56	2.641106e-82
5	57	5.970832e-83
5	58	2.631623e-83
5	59	0.000000e+00
5	60	0.000000e+00
5	61	8.695588e-82
5	62	1.511409e-81
5	63	1.890937e-81
5	64	2.136937e-81
5	65	1.653734e-81
5	66	3.752888e-82
5	67	3.330491e-83
5	68	2.241663e-83
5	69	0.000000e+00
5	70	0.000000e+00
5	71	7.084346e-82
5	72	1.392330e-81
5	73	1.406106e-81
5	74	1.250049e-81
5	75	7.589230e-82
5	76	2.752587e-82
5	77	3.594770e-83
5	78	2.065465e-83
5	79	0.000000e+00
5	80	0.000000e+00
5	81	4.271653e-82
5	82	1.171139e-81
5	83	1.223989e-81
5	84	1.094530e-81
5	85	7.096663e-82
5	86	2.241111e-82
5	87	7.303074e-83
5	88	2.493810e-83
5	89	0.000000e+00
5	90	0.000000e+00
5	91	0.000000e+00
6	0	0.000000e+00
6	1	1.289895e-82
6	2	2.729534e-82
6	3	3.577968e-82
6	4	3.594575e-82
6	5	2.454022e-82
6	6	7.246056e-83
6	7	1.137016e-83
6	8	3.047844e-84
6	9	0.000000e+00
6	10	0.000000e+00
6	11	1.263548e-82
6	12	2.669420e-82
6	13	3.468981e-82
6	14	3.565311e-82
6	15	2.514464e-82
6	16	7.324408e-83
6	17	1.140505e-83
6	18	3.026239e-84
6	19	0.000000e+00
6	20	0.000000e+00
6	21	1.312567e-82
6	22	2.770257e-82
6	23	3.647366e-82
6	24	3.659510e-82
6	25	2.476366e-82
6	26	7.178676e-83
6	27	1.139415e-83
6	28	3.104287e-84
6	29	0.000000e+00
6	30	0.000000e+00
6	31	1.323130e-82
6	32	2.796999e-82
6	33	3.706650e-82
6	34	3.649351e-82
6	35	2.393659e-82
6	36	6.925810e-83
6	37	1.118715e-83
6	38	3.102156e-84
6	39	0.000000e+00
6	40	0.000000e+00
6	41	1.291000e-82
6	42	2.726363e-82
6	43	3.579199e-82
6	44	3.605013e-82
6	45	2.461188e-82
6	46	7.143235e-83
6	47	1.130161e-83
6	48	3.061215e-84
6	49	0.000000e+00
6	50	0.000000e+00
6	51	3.089998e-83
6	52	5.028506e-82
6	53	4.818212e-82
6	54	4.872563e-82
6	55	2.669014e-82
6	56	8.235195e-83
6	57	1.702377e-83
6	58	6.756726e-84
6	59	0.000000e+00
6	60	0.000000e+00
6	61	1.991727e-82
6	62	3.755620e-82
6	63	4.630993e-82
6	64	5.622443e-82
6	65	4.456962e-82
6	66	1.115489e-82
6	67	1.155509e-83
6	68	6.918460e-84
6	69	0.000000e+00
6	70	0.000000e+00
6	71	1.695948e-82
6	72	3.512067e-82
6	73	3.659610e-82
6	74	3.406936e-82
6	75	2.130187e-82
6	76	8.501461e-83
6	77	9.350403e-84
6	78	5.052761e-84
6	79	0.000000e+00
6	80	0.000000e+00
6	81	1.017086e-82
6	82	2.823067e-82
6	83	3.444767e-82
6	84	3.016419e-82
6	85	1.976109e-82
6	86	6.493580e-83
6	87	1.969778e-83
6	88	6.607674e-84
6	89	0.000000e+00
6	90	0.000000e+00
6	91	0.000000e+00
7	0	0.000000e+00
7	1	2.412786e-83
7	2	4.966867e-83
7	3	6.412586e-83
7	4	6.236198e-83
7	5	4.052490e-83
7	6	1.137016e-83
7	7	2.076396e-84
7	8	5.513900e-85
7	9	0.000000e+00
7	10	0.000000e+00
7	11	2.372715e-83
7	12	4.856139e-83
7	13	6.242041e-83
7	14	6.215729e-83
7	15	4.150648e-83
7	16	1.167090e-83
7	17	1.935164e-84
7	18	5.443184e-85
7	19	0.000000e+00
7	20	0.000000e+00
7	21	2.448727e-83
7	22	5.042493e-83
7	23	6.524850e-83
7	24	6.335155e-83
7	25	4.088933e-83
7	26	1.144105e-83
7	27	1.942947e-84
7	28	5.621891e-85
7	29	0.000000e+00
7	30	0.000000e+00
7	31	2.457546e-83
7	32	5.092481e-83
7	33	6.605874e-83
7	34	6.285601e-83
7	35	3.953665e-83
7	36	1.103936e-83
7	37	1.914511e-84
7	38	5.641665e-85
7	39	0.000000e+00
7	40	0.000000e+00
7	41	2.411641e-83
7	42	4.961796e-83
7	43	6.410004e-83
7	44	6.250311e-83
7	45	4.063680e-83
7	46	1.138383e-83
7	47	1.925379e-84
7	48	5.533590e-85
7	49	0.000000e+00
7	50	0.000000e+00
7	51	6.034864e-84
7	52	9.158656e-83
7	53	8.864681e-83
7	54	8.667379e-83
7	55	4.533292e-83
7	56	1.328004e-83
7	57	2.934048e-84
7	58	1.303404e-84
7	59	0.000000e+00
7	60	0.000000e+00
7	61	4.306348e-83
7	62	7.392606e-83
7	63	8.801294e-83
7	64	1.011434e-82
7	65	7.619409e-83
7	66	1.833897e-83
7	67	1.847135e-84
7	68	1.213948e-84
7	69	0.000000e+00
7	70	0.000000e+00
7	71	3.400915e-83
7	72	6.731342e-83
7	73	6.896973e-83
7	74	6.041382e-83
7	75	3.710629e-83
7	76	1.360413e-83
7	77	1.788133e-84
7	78	1.020193e-84
7	79	0.000000e+00
7	80	0.000000e+00
7	81	2.017828e-83
7	82	5.173869e-83
7	83	5.898658e-83
7	84	5.250707e-83
7	85	3.395600e-83
7	86	1.090758e-83
7	87	3.269047e-84
7	88	1.180550e-84
7	89	0.000000e+00
7	90	0.000000e+00
7	91	0.000000e+00
8	0	0.000000e+00
8	1	9.600940e-84
8	2	1.823275e-83
8	3	2.266435e-83
8	4	2.086872e-83
8	5	1.202364e-83
8	6	3.047844e-84
8	7	5.513900e-85
8	8	2.330733e-85
8	9	0.000000e+00
8	10	0.000000e+00
8	11	9.459551e-84
8	12	1.777115e-83
8	13	2.209109e-83
8	14	2.092101e-83
8	15	1.232109e-83
8	16	3.110296e-84
8	17	5.458557e-85
8	18	1.961815e-85
8	19	0.000000e+00
8	20	0.000000e+00
8	21	9.708458e-84
8	22	1.854521e-83
8	23	2.303872e-83
8	24	2.113525e-83
8	25	1.211959e-83
8	26	3.076429e-84
8	27	5.579385e-85
8	28	2.016886e-85
8	29	0.000000e+00
8	30	0.000000e+00
8	31	9.718435e-84
8	32	1.879354e-83
8	33	2.329398e-83
8	34	2.083578e-83
8	35	1.170618e-83
8	36	2.985748e-84
8	37	5.558612e-85
8	38	2.022522e-85
8	39	0.000000e+00
8	40	0.000000e+00
8	41	9.574931e-84
8	42	1.822956e-83
8	43	2.264271e-83
8	44	2.089330e-83
8	45	1.204748e-83
8	46	3.054708e-84
8	47	5.508969e-85
8	48	1.987963e-85
8	49	0.000000e+00
8	50	0.000000e+00
8	51	1.139921e-84
8	52	3.141342e-83
8	53	3.345086e-83
8	54	3.030556e-83
8	55	1.496999e-83
8	56	3.581320e-84
8	57	8.906747e-85
8	58	4.834138e-85
8	59	0.000000e+00
8	60	0.000000e+00
8	61	1.849446e-83
8	62	2.872559e-83
8	63	3.298465e-83
8	64	3.325282e-83
8	65	2.364590e-83
8	66	4.529813e-84
8	67	3.831358e-85
8	68	4.196278e-85
8	69	0.000000e+00
8	70	0.000000e+00
8	71	1.413784e-83
8	72	2.491971e-83
8	73	2.444316e-83
8	74	2.004294e-83
8	75	1.127043e-83
8	76	3.490626e-84
8	77	6.240883e-85
8	78	3.579790e-85
8	79	0.000000e+00
8	80	0.000000e+00
8	81	9.760517e-84
8	82	2.207976e-83
8	83	1.989100e-83
8	84	1.821080e-83
8	85	1.072716e-83
8	86	3.076862e-84
8	87	1.008134e-84
8	88	4.226664e-85
8	89	0.000000e+00
8	90	0.000000e+00
8	91	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00
9	10	0.000000e+00
9	11	0.000000e+00
9	12	0.000000e+00
9	13	0.000000e+00
9	14	0.000000e+00
9	15	0.000000e+00
9	16	0.000000e+00
9	17	0.000000e+00
9	18	0.000000e+00
9	19	0.000000e+00
9	20	0.000000e+00
9	21	0.000000e+00
9	22	0.000000e+00
9	23	0.000000e+00
9	24	0.000000e+00
9	25	0.000000e+00
9	26	0.000000e+00
9	27	0.000000e+00
9	28	0.000000e+00
9	29	0.000000e+00
9	30	0.000000e+00
9	31	0.000000e+00
9	32	0.000000e+00
9	33	0.000000e+00
9	34	0.000000e+00
9	35	0.000000e+00
9	36	0.000000e+00
9	37	0.000000e+00
9	38	0.000000e+00
9	39	0.000000e+00
9	40	0.000000e+00
9	41	0.000000e+00
9	42	0.000000e+00
9	43	0.000000e+00
9	44	0.000000e+00
9	45	0.000000e+00
9	46	0.000000e+00
9	47	0.000000e+00
9	48	0.000000e+00
9	49	0.000000e+00
9	50	0.000000e+00
9	51	0.000000e+00
9	52	0.000000e+00
9	53	0.000000e+00
9	54	0.000000e+00
9	55	0.000000e+00
9	56	0.000000e+00
9	57	0.000000e+00
9	58	0.000000e+00
9	59	0.000000e+00
9	60	0.000000e+00
9	61	0.000000e+00
9	62	0.000000e+00
9	63	0.000000e+00
9	64	0.000000e+00
9	65	0.000000e+00
9	66	0.000000e+00
9	67	0.000000e+00
9	68	0.000000e+00
9	69	0.000000e+00
9	70	0.000000e+00
9	71	0.000000e+00
9	72	0.000000e+00
9	73	0.000000e+00
9	74	0.000000e+00
9	75	0.000000e+00
9	76	0.000000e+00
9	77	0.000000e+00
9	78	0.000000e+00
9	79	0.000000e+00
9	80	0.000000e+00
9	81	0.000000e+00
9	82	0.000000e+00
9	83	0.000000e+00
9	84	0.000000e+00
9	85	0.000000e+00
9	86	0.000000e+00
9	87	0.000000e+00
9	88	0.000000e+00
9	89	0.000000e+00
9	90	0.000000e+00
9	91	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00
10	11	0.000000e+00
10	12	0.000000e+00
10	13	0.000000e+00
10	14	0.000000e+00
10	15	0.000000e+00
10	16	0.000000e+00
10	17	0.000000e+00
10	18	0.000000e+00
10	19	0.000000e+00
10	20	0.000000e+00
10	21	0.000000e+00
10	22	0.000000e+00
10	23	0.000000e+00
10	24	0.000000e+00
10	25	0.000000e+00
10	26	0.000000e+00
10	27	0.000000e+00
10	28	0.000000e+00
10	29	0.000000e+00
10	30	0.000000e+00
10	31	0.000000e+00
10	32	0.000000e+00
10	33	0.000000e+00
10	34	0.000000e+00
10	35	0.000000e+00
10	36	0.000000e+00
10	37	0.000000e+00
10	38	0.000000e+00
10	39	0.000000e+00
10	40	0.000000e+00
10	41	0.000000e+00
10	42	0.000000e+00
10	43	0.000000e+00
10	44	0.000000e+00
10	45	0.000000e+00
10	46	0.000000e+00
10	47	0.000000e+00
10	48	0.000000e+00
10	49	0.000000e+00
10	50	0.000000e+00
10	51	0.000000e+00
10	52	0.000000e+00
10	53	0.000000e+00
10	54	0.000000e+00
10	55	0.000000e+00
10	56	0.000000e+00
10	57	0.000000e+00
10	58	0.000000e+00
10	59	0.000000e+00
10	60	0.000000e+00
10	61	0.000000e+00
10	62	0.000000e+00
10	63	0.000000e+00
10	64	0.000000e+00
10	65	0.000000e+00
10	66	0.000000e+00
10	67	0.000000e+00
10	68	0.000000e+00
10	69	0.000000e+00
10	70	0.000000e+00
10	71	0.000000e+00
10	72	0.000000e+00
10	73	0.000000e+00
10	74	0.000000e+00
10	75	0.000000e+00
10	76	0.000000e+00
10	77	0.000000e+00
10	78	0.000000e+00
10	79	0.000000e+00
10	80	0.000000e+00
10	81	0.000000e+00
10	82	0.000000e+00
10	83	0.000000e+00
10	84	0.000000e+00
10	85	0.000000e+00
10	86	0.000000e+00
10	87	0.000000e+00
10	88	0.000000e+00
10	89	0.000000e+00
10	90	0.000000e+00
10	91	0.000000e+00
11	0	0.000000e+00
11	1	5.417622e-82
11	2	9.833993e-82
11	3	1.191917e-81
11	4	1.058407e-81
11	5	5.577622e-82
11	6	1.263548e-82
11	7	2.372715e-83
11	8	9.459551e-84
11	9	0.000000e+00
11	10	0.000000e+00
11	11	5.552479e-82
11	12	9.581456e-82
11	13	1.162139e-81
11	14	1.065916e-81
11	15	5.722599e-82
11	16	1.287697e-82
11	17	2.316171e-83
11	18	9.278306e-84
11	19	0.000000e+00
11	20	0.000000e+00
11	21	5.477147e-82
11	22	1.003421e-81
11	23	1.213941e-81
11	24	1.072309e-81
11	25	5.634208e-82
11	26	1.282491e-82
11	27	2.428734e-83
11	28	9.577467e-84
11	29	0.000000e+00
11	30	0.000000e+00
11	31	5.465760e-82
11	32	1.019072e-81
11	33	1.229115e-81
11	34	1.053708e-81
11	35	5.447442e-82
11	36	1.250293e-82
11	37	2.459108e-83
11	38	9.647690e-84
11	39	0.000000e+00
11	40	0.000000e+00
11	41	5.407339e-82
11	42	9.855741e-82
11	43	1.192855e-81
11	44	1.061000e-81
11	45	5.599356e-82
11	46	1.271396e-82
11	47	2.386286e-83
11	48	9.435570e-84
11	49	0.000000e+00
11	50	0.000000e+00
11	51	-6.015571e-83
11	52	1.566894e-81
11	53	1.653471e-81
11	54	1.433416e-81
11	55	6.431210e-82
11	56	1.201110e-82
11	57	3.485850e-83
11	58	2.046372e-83
11	59	0.000000e+00
11	60	0.000000e+00
11	61	9.049682e-82
11	62	1.408720e-81
11	63	1.650602e-81
11	64	1.494220e-81
11	65	1.072437e-81
11	66	1.736647e-82
11	67	5.099988e-84
11	68	1.324849e-83
11	69	0.000000e+00
11	70	0.000000e+00
11	71	7.252548e-82
11	72	1.261998e-81
11	73	1.192865e-81
11	74	9.072014e-82
11	75	4.875304e-82
11	76	1.269474e-82
11	77	2.855423e-83
11	78	1.651795e-83
11	79	0.000000e+00
11	80	0.000000e+00
11	81	4.845135e-82
11	82	1.155728e-81
11	83	9.125223e-82
11	84	8.015899e-82
11	85	4.637398e-82
11	86	1.248795e-82
11	87	4.847017e-83
11	88	1.901476e-83
11	89	0.000000e+00
11	90	0.000000e+00
11	91	0.000000e+00
12	0	0.000000e+00
12	1	9.689172e-82
12	2	1.824362e-81
12	3	2.238161e-81
12	4	2.024854e-81
12	5	1.118066e-81
12	6	2.669420e-82
12	7	4.856139e-83
12	8	1.777115e-83
12	9	0.000000e+00
12	10	0.000000e+00
12	11	9.581456e-82
12	12	1.809207e-81
12	13	2.183757e-81
12	14	2.036569e-81
12	15	1.147921e-81
12	16	2.728305e-82
12	17	4.783988e-83
12	18	1.749262e-83
12	19	0.000000e+00
12	20	0.000000e+00
12	21	9.804874e-82
12	22	1.860286e-81
12	23	2.279453e-81
12	24	2.052950e-81
12	25	1.129340e-81
12	26	2.704217e-82
12	27	4.947366e-83
12	28	1.803142e-83
12	29	0.000000e+00
12	30	0.000000e+00
12	31	9.793540e-82
12	32	1.886531e-81
12	33	2.306463e-81
12	34	2.020545e-81
12	35	1.091173e-81
12	36	2.628069e-82
12	37	4.965381e-83
12	38	1.812827e-83
12	39	0.000000e+00
12	40	0.000000e+00
12	41	9.676030e-82
12	42	1.827928e-81
12	43	2.240043e-81
12	44	2.030373e-81
12	45	1.122560e-81
12	46	2.683791e-82
12	47	4.873983e-83
12	48	1.776504e-83
12	49	0.000000e+00
12	50	0.000000e+00
12	51	-1.058727e-82
12	52	2.927129e-81
12	53	3.064925e-81
12	54	2.719049e-81
12	55	1.255106e-81
12	56	2.619345e-82
12	57	7.141767e-83
12	58	3.799990e-83
12	59	0.000000e+00
12	60	0.000000e+00
12	61	1.533188e-81
12	62	2.520205e-81
12	63	3.010184e-81
12	64	2.912225e-81
12	65	2.095441e-81
12	66	3.791851e-82
12	67	2.000475e-83
12	68	2.501863e-83
12	69	0.000000e+00
12	70	0.000000e+00
12	71	1.270348e-81
12	72	2.281351e-81
12	73	2.192695e-81
12	74	1.730806e-81
12	75	9.589014e-82
12	76	2.763295e-82
12	77	5.318779e-83
12	78	3.105161e-83
12	79	0.000000e+00
12	80	0.000000e+00
12	81	7.961653e-82
12	82	2.028574e-81
12	83	1.694557e-81
12	84	1.513213e-81
12	85	8.987655e-82
12	86	2.558147e-82
12	87	9.299719e-83
12	88	3.425574e-83
12	89	0.000000e+00
12	90	0.000000e+00
12	91	0.000000e+00
13	0	0.000000e+00
13	1	1.175227e-81
13	2	2.236056e-81
13	3	2.774804e-81
13	4	2.532366e-81
13	5	1.423905e-81
13	6	3.468981e-82
13	7	6.242041e-83
13	8	2.209109e-83
13	9	0.000000e+00
13	10	0.000000e+00
13	11	1.162139e-81
13	12	2.183757e-81
13	13	2.740742e-81
13	14	2.548318e-81
13	15	1.463775e-81
13	16	3.552088e-82
13	17	6.176964e-83
13	18	2.179414e-83
13	19	0.000000e+00
13	20	0.000000e+00
13	21	1.189133e-81
13	22	2.279085e-81
13	23	2.825211e-81
13	24	2.567322e-81
13	25	1.437557e-81
13	26	3.509601e-82
13	27	6.344350e-83
13	28	2.243506e-83
13	29	0.000000e+00
13	30	0.000000e+00
13	31	1.187763e-81
13	32	2.309119e-81
13	33	2.856190e-81
13	34	2.525659e-81
13	35	1.387008e-81
13	36	3.403381e-82
13	37	6.340451e-83
13	38	2.253036e-83
13	39	0.000000e+00
13	40	0.000000e+00
13	41	1.173395e-81
13	42	2.240047e-81
13	43	2.776915e-81
13	44	2.539242e-81
13	45	1.429449e-81
13	46	3.485480e-82
13	47	6.258951e-83
13	48	2.210900e-83
13	49	0.000000e+00
13	50	0.000000e+00
13	51	-1.287967e-82
13	52	3.596624e-81
13	53	3.801502e-81
13	54	3.410774e-81
13	55	1.605049e-81
13	56	3.464922e-82
13	57	9.358884e-83
13	58	4.739828e-83
13	59	0.000000e+00
13	60	0.000000e+00
13	61	1.850888e-81
13	62	3.072619e-81
13	63	3.689720e-81
13	64	3.647915e-81
13	65	2.664337e-81
13	66	4.967345e-82
13	67	3.147855e-83
13	68	3.177812e-83
13	69	0.000000e+00
13	70	0.000000e+00
13	71	1.522312e-81
13	72	2.789264e-81
13	73	2.724241e-81
13	74	2.191809e-81
13	75	1.239458e-81
13	76	3.680897e-82
13	77	6.615168e-83
13	78	3.879267e-83
13	79	0.000000e+00
13	80	0.000000e+00
13	81	9.609659e-82
13	82	2.442878e-81
13	83	2.145905e-81
13	84	1.928773e-81
13	85	1.158838e-81
13	86	3.389209e-82
13	87	1.195241e-82
13	88	4.340383e-83
13	89	0.000000e+00
13	90	0.000000e+00
13	91	0.000000e+00
14	0	0.000000e+00
14	1	1.078388e-81
14	2	2.083842e-81
14	3	2.610732e-81
14	4	2.433211e-81
14	5	1.415994e-81
14	6	3.565311e-82
14	7	6.215729e-83
14	8	2.092101e-83
14	9	0.000000e+00
14	10	0.000000e+00
14	11	1.065916e-81
14	12	2.036569e-81
14	13	2.548318e-81
14	14	2.469846e-81
14	15	1.456411e-81
14	16	3.656871e-82
14	17	6.181185e-83
14	18	2.070599e-83
14	19	0.000000e+00
14	20	0.000000e+00
14	21	1.091663e-81
14	22	2.123545e-81
14	23	2.658985e-81
14	24	2.468719e-81
14	25	1.429426e-81
14	26	3.603769e-82
14	27	6.301847e-83
14	28	2.127652e-83
14	29	0.000000e+00
14	30	0.000000e+00
14	31	1.091069e-81
14	32	2.150046e-81
14	33	2.689610e-81
14	34	2.432919e-81
14	35	1.378450e-81
14	36	3.488340e-82
14	37	6.268004e-83
14	38	2.133241e-83
14	39	0.000000e+00
14	40	0.000000e+00
14	41	1.076937e-81
14	42	2.087511e-81
14	43	2.613075e-81
14	44	2.440457e-81
14	45	1.421550e-81
14	46	3.580956e-82
14	47	6.226397e-83
14	48	2.097633e-83
14	49	0.000000e+00
14	50	0.000000e+00
14	51	-1.018963e-82
14	52	3.410824e-81
14	53	3.583007e-81
14	54	3.267537e-81
14	55	1.575204e-81
14	56	3.611604e-82
14	57	9.316113e-83
14	58	4.511337e-83
14	59	0.000000e+00
14	60	0.000000e+00
14	61	1.708307e-81
14	62	2.787248e-81
14	63	3.453320e-81
14	64	3.562295e-81
14	65	2.655018e-81
14	66	5.248216e-82
14	67	3.814297e-83
14	68	3.200502e-83
14	69	0.000000e+00
14	70	0.000000e+00
14	71	1.352296e-81
14	72	2.535746e-81
14	73	2.503605e-81
14	74	2.090668e-81
14	75	1.212014e-81
14	76	3.807702e-82
14	77	6.271590e-83
14	78	3.707700e-83
14	79	0.000000e+00
14	80	0.000000e+00
14	81	8.547262e-82
14	82	2.214743e-81
14	83	2.028846e-81
14	84	1.846106e-81
14	85	1.141652e-81
14	86	3.437368e-82
14	87	1.190399e-82
14	88	4.254879e-83
14	89	0.000000e+00
14	90	0.000000e+00
14	91	0.000000e+00
15	0	0.000000e+00
15	1	5.801701e-82
15	2	1.173030e-81
15	3	1.502501e-81
15	4	1.457064e-81
15	5	9.236761e-82
15	6	2.514464e-82
15	7	4.150648e-83
15	8	1.232109e-83
15	9	0.000000e+00
15	10	0.000000e+00
15	11	5.722599e-82
15	12	1.147921e-81
15	13	1.463775e-81
15	14	1.456411e-81
15	15	9.588511e-82
15	16	2.585036e-82
15	17	4.155987e-83
15	18	1.225737e-83
15	19	0.000000e+00
15	20	0.000000e+00
15	21	5.892154e-82
15	22	1.194487e-81
15	23	1.532454e-81
15	24	1.482140e-81
15	25	9.329879e-82
15	26	2.537844e-82
15	27	4.186597e-83
15	28	1.256161e-83
15	29	0.000000e+00
15	30	0.000000e+00
15	31	5.906692e-82
15	32	1.207857e-81
15	33	1.553124e-81
15	34	1.469030e-81
15	35	9.002897e-82
15	36	2.450505e-82
15	37	4.131532e-83
15	38	1.255114e-83
15	39	0.000000e+00
15	40	0.000000e+00
15	41	5.805876e-82
15	42	1.174773e-81
15	43	1.505007e-81
15	44	1.462687e-81
15	45	9.276964e-82
15	46	2.524083e-82
15	47	4.145929e-83
15	48	1.238916e-83
15	49	0.000000e+00
15	50	0.000000e+00
15	51	1.265725e-83
15	52	2.034326e-81
15	53	2.026719e-81
15	54	1.950866e-81
15	55	1.001511e-81
15	56	2.711344e-82
15	57	6.148899e-83
15	58	2.700674e-83
15	59	0.000000e+00
15	60	0.000000e+00
15	61	8.837010e-82
15	62	1.548348e-81
15	63	1.941001e-81
15	64	2.192903e-81
15	65	1.700150e-81
15	66	3.833090e-82
15	67	3.487592e-83
15	68	2.292489e-83
15	69	0.000000e+00
15	70	0.000000e+00
15	71	7.228850e-82
15	72	1.423510e-81
15	73	1.436620e-81
15	74	1.280184e-81
15	75	7.769201e-82
15	76	2.820398e-82
15	77	3.672964e-83
15	78	2.106359e-83
15	79	0.000000e+00
15	80	0.000000e+00
15	81	4.397246e-82
15	82	1.198632e-81
15	83	1.256654e-81
15	84	1.125016e-81
15	85	7.299235e-82
15	86	2.313009e-82
15	87	7.534374e-83
15	88	2.585062e-83
15	89	0.000000e+00
15	90	0.000000e+00
15	91	0.000000e+00
16	0	0.000000e+00
16	1	1.310145e-82
16	2	2.780063e-82
16	3	3.650576e-82
16	4	3.674253e-82
16	5	2.515057e-82
16	6	7.324408e-83
16	7	1.167090e-83
16	8	3.110296e-84
16	9	0.000000e+00
16	10	0.000000e+00
16	11	1.287697e-82
16	12	2.728305e-82
16	13	3.552088e-82
16	14	3.656871e-82
16	15	2.585036e-82
16	16	7.707450e-83
16	17	1.174755e-83
16	18	3.100922e-84
16	19	0.000000e+00
16	20	0.000000e+00
16	21	1.335678e-82
16	22	2.826259e-82
16	23	3.727082e-82
16	24	3.746341e-82
16	25	2.541372e-82
16	26	7.380632e-83
16	27	1.171476e-83
16	28	3.174907e-84
16	29	0.000000e+00
16	30	0.000000e+00
16	31	1.345108e-82
16	32	2.849749e-82
16	33	3.782189e-82
16	34	3.730722e-82
16	35	2.453102e-82
16	36	7.110025e-83
16	37	1.148710e-83
16	38	3.168251e-84
16	39	0.000000e+00
16	40	0.000000e+00
16	41	1.314044e-82
16	42	2.782384e-82
16	43	3.658750e-82
16	44	3.691816e-82
16	45	2.526673e-82
16	46	7.347059e-83
16	47	1.162432e-83
16	48	3.131963e-84
16	49	0.000000e+00
16	50	0.000000e+00
16	51	3.257169e-83
16	52	5.149844e-82
16	53	4.936398e-82
16	54	5.015293e-82
16	55	2.738766e-82
16	56	8.499592e-83
16	57	1.753241e-83
16	58	6.916861e-84
16	59	0.000000e+00
16	60	0.000000e+00
16	61	2.046727e-82
16	62	3.838942e-82
16	63	4.751401e-82
16	64	5.778491e-82
16	65	4.585537e-82
16	66	1.148994e-82
16	67	1.213944e-83
16	68	7.057979e-84
16	69	0.000000e+00
16	70	0.000000e+00
16	71	1.727235e-82
16	72	3.594886e-82
16	73	3.740815e-82
16	74	3.496805e-82
16	75	2.188871e-82
16	76	8.752704e-83
16	77	9.542414e-84
16	78	5.178607e-84
16	79	0.000000e+00
16	80	0.000000e+00
16	81	1.039231e-82
16	82	2.867466e-82
16	83	3.536437e-82
16	84	3.095924e-82
16	85	2.036006e-82
16	86	6.721948e-83
16	87	2.029943e-83
16	88	6.830926e-84
16	89	0.000000e+00
16	90	0.000000e+00
16	91	0.000000e+00
17	0	0.000000e+00
17	1	2.348928e-83
17	2	4.875089e-83
17	3	6.319296e-83
17	4	6.180262e-83
17	5	4.043908e-83
17	6	1.140505e-83
17	7	1.935164e-84
17	8	5.458557e-85
17	9	0.000000e+00
17	10	0.000000e+00
17	11	2.316171e-83
17	12	4.783988e-83
17	13	6.176964e-83
17	14	6.181185e-83
17	15	4.155987e-83
17	16	1.174755e-83
17	17	2.150802e-84
17	18	5.418592e-85
17	19	0.000000e+00
17	20	0.000000e+00
17	21	2.388108e-83
17	22	4.955535e-83
17	23	6.437073e-83
17	24	6.287281e-83
17	25	4.086036e-83
17	26	1.148800e-83
17	27	1.945605e-84
17	28	5.575889e-85
17	29	0.000000e+00
17	30	0.000000e+00
17	31	2.395590e-83
17	32	4.996513e-83
17	33	6.503160e-83
17	34	6.229294e-83
17	35	3.944629e-83
17	36	1.106412e-83
17	37	1.909853e-84
17	38	5.580602e-85
17	39	0.000000e+00
17	40	0.000000e+00
17	41	2.352252e-83
17	42	4.878417e-83
17	43	6.327160e-83
17	44	6.205434e-83
17	45	4.062415e-83
17	46	1.143598e-83
17	47	1.930275e-84
17	48	5.491989e-85
17	49	0.000000e+00
17	50	0.000000e+00
17	51	6.176355e-84
17	52	9.042124e-83
17	53	8.823429e-83
17	54	8.690430e-83
17	55	4.535844e-83
17	56	1.350363e-83
17	57	2.949028e-84
17	58	1.306851e-84
17	59	0.000000e+00
17	60	0.000000e+00
17	61	4.245696e-83
17	62	7.062545e-83
17	63	8.664313e-83
17	64	1.015614e-82
17	65	7.644537e-83
17	66	1.860448e-83
17	67	1.964064e-84
17	68	1.226572e-84
17	69	0.000000e+00
17	70	0.000000e+00
17	71	3.317834e-83
17	72	6.612011e-83
17	73	6.781833e-83
17	74	6.052242e-83
17	75	3.723265e-83
17	76	1.368558e-83
17	77	1.801083e-84
17	78	1.035158e-84
17	79	0.000000e+00
17	80	0.000000e+00
17	81	1.961112e-83
17	82	5.053794e-83
17	83	5.852702e-83
17	84	5.254255e-83
17	85	3.441337e-83
17	86	1.105947e-83
17	87	3.260883e-84
17	88	1.175439e-84
17	89	0.000000e+00
17	90	0.000000e+00
17	91	0.000000e+00
18	0	0.000000e+00
18	1	9.405449e-84
18	2	1.789994e-83
18	3	2.229274e-83
18	4	2.059102e-83
18	5	1.191744e-83
18	6	3.026239e-84
18	7	5.443184e-85
18	8	1.961815e-85
18	9	0.000000e+00
18	10	0.000000e+00
18	11	9.278306e-84
18	12	1.749262e-83
18	13	2.179414e-83
18	14	2.070599e-83
18	15	1.225737e-83
18	16	3.100922e-84
18	17	5.418592e-85
18	18	2.414198e-85
18	19	0.000000e+00
18	20	0.000000e+00
18	21	9.528957e-84
18	22	1.822996e-83
18	23	2.268990e-83
18	24	2.087982e-83
18	25	1.202754e-83
18	26	3.060344e-84
18	27	5.517969e-85
18	28	1.987001e-85
18	29	0.000000e+00
18	30	0.000000e+00
18	31	9.544764e-84
18	32	1.845940e-83
18	33	2.291367e-83
18	34	2.055839e-83
18	35	1.159660e-83
18	36	2.964589e-84
18	37	5.483359e-85
18	38	1.978425e-85
18	39	0.000000e+00
18	40	0.000000e+00
18	41	9.396659e-84
18	42	1.792369e-83
18	43	2.230587e-83
18	44	2.064813e-83
18	45	1.196196e-83
18	46	3.039938e-84
18	47	5.452730e-85
18	48	1.962250e-85
18	49	0.000000e+00
18	50	0.000000e+00
18	51	1.114765e-84
18	52	3.069196e-83
18	53	3.289751e-83
18	54	3.013287e-83
18	55	1.487715e-83
18	56	3.576363e-84
18	57	8.688700e-85
18	58	4.839959e-85
18	59	0.000000e+00
18	60	0.000000e+00
18	61	1.853216e-83
18	62	2.786272e-83
18	63	3.236765e-83
18	64	3.314488e-83
18	65	2.348858e-83
18	66	4.512044e-84
18	67	3.928114e-85
18	68	4.214199e-85
18	69	0.000000e+00
18	70	0.000000e+00
18	71	1.375240e-83
18	72	2.378776e-83
18	73	2.345130e-83
18	74	1.941130e-83
18	75	1.084253e-83
18	76	3.414555e-84
18	77	6.157858e-85
18	78	3.533898e-85
18	79	0.000000e+00
18	80	0.000000e+00
18	81	9.317415e-84
18	82	2.138070e-83
18	83	1.888718e-83
18	84	1.762960e-83
18	85	1.050679e-83
18	86	2.991994e-84
18	87	9.786107e-85
18	88	4.091174e-85
18	89	0.000000e+00
18	90	0.000000e+00
18	91	0.000000e+00
19	0	0.000000e+00
19	1	0.000000e+00
19	2	0.000000e+00
19	3	0.000000e+00
19	4	0.000000e+00
19	5	0.000000e+00
19	6	0.000000e+00
19	7	0.000000e+00
19	8	0.000000e+00
19	9	0.000000e+00
19	10	0.000000e+00
19	11	0.000000e+00
19	12	0.000000e+00
19	13	0.000000e+00
19	14	0.000000e+00
19	15	0.000000e+00
19	16	0.000000e+00
19	17	0.000000e+00
19	18	0.000000e+00
19	19	0.000000e+00
19	20	0.000000e+00
19	21	0.000000e+00
19	22	0.000000e+00
19	23	0.000000e+00
19	24	0.000000e+00
19	25	0.000000e+00
19	26	0.000000e+00
19	27	0.000000e+00
19	28	0.000000e+00
19	29	0.000000e+00
19	30	0.000000e+00
19	31	0.000000e+00
19	32	0.000000e+00
19	33	0.000000e+00
19	34	0.000000e+00
19	35	0.000000e+00
19	36	0.000000e+00
19	37	0.000000e+00
19	38	0.000000e+00
19	39	0.000000e+00
19	40	0.000000e+00
19	41	0.000000e+00
19	42	0.000000e+00
19	43	0.000000e+00
19	44	0.000000e+00
19	45	0.000000e+00
19	46	0.000000e+00
19	47	0.000000e+00
19	48	0.000000e+00
19	49	0.000000e+00
19	50	0.000000e+00
19	51	0.000000e+00
19	52	0.000000e+00
19	53	0.000000e+00
19	54	0.000000e+00
19	55	0.000000e+00
19	56	0.000000e+00
19	57	0.000000e+00
19	58	0.000000e+00
19	59	0.000000e+00
19	60	0.000000e+00
19	61	0.000000e+00
19	62	0.000000e+00
19	63	0.000000e+00
19	64	0.000000e+00
19	65	0.000000e+00
19	66	0.000000e+00
19	67	0.000000e+00
19	68	0.000000e+00
19	69	0.000000e+00
19	70	0.000000e+00
19	71	0.000000e+00
19	72	0.000000e+00
19	73	0.000000e+00
19	74	0.000000e+00
19	75	0.000000e+00
19	76	0.000000e+00
19	77	0.000000e+00
19	78	0.000000e+00
19	79	0.000000e+00
19	80	0.000000e+00
19	81	0.000000e+00
19	82	0.000000e+00
19	83	0.000000e+00
19	84	0.000000e+00
19	85	0.000000e+00
19	86	0.000000e+00
19	87	0.000000e+00
19	88	0.000000e+00
19	89	0.000000e+00
19	90	0.000000e+00
19	91	0.000000e+00
20	0	0.000000e+00
20	1	0.000000e+00
20	2	0.000000e+00
20	3	0.000000e+00
20	4	0.000000e+00
20	5	0.000000e+00
20	6	0.000000e+00
20	7	0.000000e+00
20	8	0.000000e+00
20	9	0.000000e+00
20	10	0.000000e+00
20	11	0.000000e+00
20	12	0.000000e+00
20	13	0.000000e+00
20	14	0.000000e+00
20	15	0.000000e+00
20	16	0.000000e+00
20	17	0.000000e+00
20	18	0.000000e+00
20	19	0.000000e+00
20	20	0.000000e+00
20	21	0.000000e+00
20	22	0.000000e+00
20	23	0.000000e+00
20	24	0.000000e+00
20	25	0.000000e+00
20	26	0.000000e+00
20	27	0.000000e+00
20	28	0.000000e+00
20	29	0.000000e+00
20	30	0.000000e+00
20	31	0.000000e+00
20	32	0.000000e+00
20	33	0.000000e+00
20	34	0.000000e+00
20	35	0.000000e+00
20	36	0.000000e+00
20	37	0.000000e+00
20	38	0.000000e+00
20	39	0.000000e+00
20	40	0.000000e+00
20	41	0.000000e+00
20	42	0.000000e+00
20	43	0.000000e+00
20	44	0.000000e+00
20	45	0.000000e+00
20	46	0.000000e+00
20	47	0.000000e+00
20	48	0.000000e+00
20	49	0.000000e+00
20	50	0.000000e+00
20	51	0.000000e+00
20	52	0.000000e+00
20	53	0.000000e+00
20	54	0.000000e+00
20	55	0.000000e+00
20	56	0.000000e+00
20	57	0.000000e+00
20	58	0.000000e+00
20	59	0.000000e+00
20	60	0.000000e+00
20	61	0.000000e+00
20	62	0.000000e+00
20	63	0.000000e+00
20	64	0.000000e+00
20	65	0.000000e+00
20	66	0.000000e+00
20	67	0.000000e+00
20	68	0.000000e+00
20	69	0.000000e+00
20	70	0.000000e+00
20	71	0.000000e+00
20	72	0.000000e+00
20	73	0.000000e+00
20	74	0.000000e+00
20	75	0.000000e+00
20	76	0.000000e+00
20	77	0.000000e+00
20	78	0.000000e+00
20	79	0.000000e+00
20	80	0.000000e+00
20	81	0.000000e+00
20	82	0.000000e+00
20	83	0.000000e+00
20	84	0.000000e+00
20	85	0.000000e+00
20	86	0.000000e+00
20	87	0.000000e+00
20	88	0.000000e+00
20	89	0.000000e+00
20	90	0.000000e+00
20	91	0.000000e+00
21	0	0.000000e+00
21	1	5.557201e-82
21	2	1.008223e-81
21	3	1.222606e-81
21	4	1.086272e-81
21	5	5.752249e-82
21	6	1.312567e-82
21	7	2.448727e-83
21	8	9.708458e-84
21	9	0.000000e+00
21	10	0.000000e+00
21	11	5.477147e-82
21	12	9.804874e-82
21	13	1.189133e-81
21	14	1.091663e-81
21	15	5.892154e-82
21	16	1.335678e-82
21	17	2.388108e-83
21	18	9.528957e-84
21	19	0.000000e+00
21	20	0.000000e+00
21	21	5.796518e-82
21	22	1.029584e-81
21	23	1.246520e-81
21	24	1.101857e-81
21	25	5.817830e-82
21	26	1.333976e-82
21	27	2.507788e-83
21	28	9.824468e-84
21	29	0.000000e+00
21	30	0.000000e+00
21	31	5.641798e-82
21	32	1.047563e-81
21	33	1.265087e-81
21	34	1.085227e-81
21	35	5.636287e-82
21	36	1.302929e-82
21	37	2.540944e-83
21	38	9.890351e-84
21	39	0.000000e+00
21	40	0.000000e+00
21	41	5.551691e-82
21	42	1.010749e-81
21	43	1.224042e-81
21	44	1.089514e-81
21	45	5.778529e-82
21	46	1.321696e-82
21	47	2.463175e-83
21	48	9.682226e-84
21	49	0.000000e+00
21	50	0.000000e+00
21	51	-4.431295e-83
21	52	1.588171e-81
21	53	1.677268e-81
21	54	1.477245e-81
21	55	6.722198e-82
21	56	1.271314e-82
21	57	3.497658e-83
21	58	2.111399e-83
21	59	0.000000e+00
21	60	0.000000e+00
21	61	9.423996e-82
21	62	1.439660e-81
21	63	1.723985e-81
21	64	1.573175e-81
21	65	1.120333e-81
21	66	1.836520e-82
21	67	4.875045e-84
21	68	1.459635e-83
21	69	0.000000e+00
21	70	0.000000e+00
21	71	7.553440e-82
21	72	1.295951e-81
21	73	1.229391e-81
21	74	9.318364e-82
21	75	4.990138e-82
21	76	1.329267e-82
21	77	2.927247e-83
21	78	1.708601e-83
21	79	0.000000e+00
21	80	0.000000e+00
21	81	4.943706e-82
21	82	1.196724e-81
21	83	9.501613e-82
21	84	8.270584e-82
21	85	4.789212e-82
21	86	1.285406e-82
21	87	4.973721e-83
21	88	1.971308e-83
21	89	0.000000e+00
21	90	0.000000e+00
21	91	0.000000e+00
22	0	0.000000e+00
22	1	1.016417e-81
22	2	1.910953e-81
22	3	2.340829e-81
22	4	2.115268e-81
22	5	1.165002e-81
22	6	2.770257e-82
22	7	5.042493e-83
22	8	1.854521e-83
22	9	0.000000e+00
22	10	0.000000e+00
22	11	1.003421e-81
22	12	1.860286e-81
22	13	2.279085e-81
22	14	2.123545e-81
22	15	1.194487e-81
22	16	2.826259e-82
22	17	4.955535e-83
22	18	1.822996e-83
22	19	0.000000e+00
22	20	0.000000e+00
22	21	1.029584e-81
22	22	1.976716e-81
22	23	2.386432e-81
22	24	2.146452e-81
22	25	1.177707e-81
22	26	2.809840e-82
22	27	5.143527e-83
22	28	1.882718e-83
22	29	0.000000e+00
22	30	0.000000e+00
22	31	1.030265e-81
22	32	1.982876e-81
22	33	2.419830e-81
22	34	2.116810e-81
22	35	1.139829e-81
22	36	2.736679e-82
22	37	5.172983e-83
22	38	1.894699e-83
22	39	0.000000e+00
22	40	0.000000e+00
22	41	1.015583e-81
22	42	1.915630e-81
22	43	2.343825e-81
22	44	2.121724e-81
22	45	1.170146e-81
22	46	2.786865e-82
22	47	5.063148e-83
22	48	1.854057e-83
22	49	0.000000e+00
22	50	0.000000e+00
22	51	-1.153092e-82
22	52	3.037809e-81
22	53	3.151712e-81
22	54	2.794126e-81
22	55	1.294549e-81
22	56	2.640355e-82
22	57	7.214403e-83
22	58	3.952647e-83
22	59	0.000000e+00
22	60	0.000000e+00
22	61	1.570140e-81
22	62	2.595350e-81
22	63	3.141552e-81
22	64	3.044580e-81
22	65	2.188377e-81
22	66	3.917732e-82
22	67	1.822641e-83
22	68	2.599433e-83
22	69	0.000000e+00
22	70	0.000000e+00
22	71	1.327436e-81
22	72	2.357808e-81
22	73	2.248011e-81
22	74	1.766576e-81
22	75	9.761825e-82
22	76	2.824487e-82
22	77	5.491155e-83
22	78	3.246560e-83
22	79	0.000000e+00
22	80	0.000000e+00
22	81	8.242305e-82
22	82	2.110228e-81
22	83	1.734993e-81
22	84	1.536342e-81
22	85	9.176153e-82
22	86	2.602536e-82
22	87	9.634601e-83
22	88	3.580892e-83
22	89	0.000000e+00
22	90	0.000000e+00
22	91	0.000000e+00
23	0	0.000000e+00
23	1	1.230325e-81
23	2	2.339041e-81
23	3	2.901265e-81
23	4	2.649041e-81
23	5	1.493508e-81
23	6	3.647366e-82
23	7	6.524850e-83
23	8	2.303872e-83
23	9	0.000000e+00
23	10	0.000000e+00
23	11	1.213941e-81
23	12	2.279453e-81
23	13	2.825211e-81
23	14	2.658985e-81
23	15	1.532454e-81
23	16	3.727082e-82
23	17	6.437073e-83
23	18	2.268990e-83
23	19	0.000000e+00
23	20	0.000000e+00
23	21	1.246520e-81
23	22	2.386432e-81
23	23	2.984641e-81
23	24	2.688704e-81
23	25	1.509358e-81
23	26	3.694784e-82
23	27	6.637536e-83
23	28	2.341019e-83
23	29	0.000000e+00
23	30	0.000000e+00
23	31	1.248105e-81
23	32	2.423088e-81
23	33	2.998858e-81
23	34	2.652242e-81
23	35	1.459564e-81
23	36	3.591893e-82
23	37	6.649628e-83
23	38	2.354586e-83
23	39	0.000000e+00
23	40	0.000000e+00
23	41	1.229263e-81
23	42	2.344175e-81
23	43	2.905039e-81
23	44	2.657368e-81
23	45	1.500002e-81
23	46	3.666985e-82
23	47	6.542540e-83
23	48	2.306065e-83
23	49	0.000000e+00
23	50	0.000000e+00
23	51	-1.241823e-82
23	52	3.734041e-81
23	53	3.915726e-81
23	54	3.519384e-81
23	55	1.673541e-81
23	56	3.586012e-82
23	57	9.546993e-83
23	58	4.914927e-83
23	59	0.000000e+00
23	60	0.000000e+00
23	61	1.910865e-81
23	62	3.213966e-81
23	63	3.876195e-81
23	64	3.829809e-81
23	65	2.801851e-81
23	66	5.214720e-82
23	67	3.022471e-83
23	68	3.398701e-83
23	69	0.000000e+00
23	70	0.000000e+00
23	71	1.585421e-81
23	72	2.885973e-81
23	73	2.815646e-81
23	74	2.257411e-81
23	75	1.277401e-81
23	76	3.844551e-82
23	77	6.823707e-83
23	78	4.000281e-83
23	79	0.000000e+00
23	80	0.000000e+00
23	81	9.953243e-82
23	82	2.556417e-81
23	83	2.235452e-81
23	84	1.988653e-81
23	85	1.193455e-81
23	86	3.472817e-82
23	87	1.246518e-82
23	88	4.534107e-83
23	89	0.000000e+00
23	90	0.000000e+00
23	91	0.000000e+00
24	0	0.000000e+00
24	1	1.087004e-81
24	2	2.104574e-81
24	3	2.636818e-81
24	4	2.463881e-81
24	5	1.443948e-81
24	6	3.659510e-82
24	7	6.335155e-83
24	8	2.113525e-83
24	9	0.000000e+00
24	10	0.000000e+00
24	11	1.072309e-81
24	12	2.052950e-81
24	13	2.567322e-81
24	14	2.468719e-81
24	15	1.482140e-81
24	16	3.746341e-82
24	17	6.287281e-83
24	18	2.087982e-83
24	19	0.000000e+00
24	20	0.000000e+00
24	21	1.101857e-81
24	22	2.146452e-81
24	23	2.688704e-81
24	24	2.523402e-81
24	25	1.459435e-81
24	26	3.703076e-82
24	27	6.424435e-83
24	28	2.151030e-83
24	29	0.000000e+00
24	30	0.000000e+00
24	31	1.103620e-81
24	32	2.177327e-81
24	33	2.726488e-81
24	34	2.474408e-81
24	35	1.410866e-81
24	36	3.592617e-82
24	37	6.399383e-83
24	38	2.160080e-83
24	39	0.000000e+00
24	40	0.000000e+00
24	41	1.086339e-81
24	42	2.108964e-81
24	43	2.640499e-81
24	44	2.472557e-81
24	45	1.450450e-81
24	46	3.677425e-82
24	47	6.344213e-83
24	48	2.119575e-83
24	49	0.000000e+00
24	50	0.000000e+00
24	51	-8.530820e-83
24	52	3.443136e-81
24	53	3.576723e-81
24	54	3.267102e-81
24	55	1.592601e-81
24	56	3.680035e-82
24	57	9.316986e-83
24	58	4.544903e-83
24	59	0.000000e+00
24	60	0.000000e+00
24	61	1.710590e-81
24	62	2.807697e-81
24	63	3.491451e-81
24	64	3.630973e-81
24	65	2.703735e-81
24	66	5.416126e-82
24	67	3.775531e-83
24	68	3.326648e-83
24	69	0.000000e+00
24	70	0.000000e+00
24	71	1.364210e-81
24	72	2.548482e-81
24	73	2.518469e-81
24	74	2.106072e-81
24	75	1.224851e-81
24	76	3.914075e-82
24	77	6.355751e-83
24	78	3.754397e-83
24	79	0.000000e+00
24	80	0.000000e+00
24	81	8.517075e-82
24	82	2.236474e-81
24	83	2.050111e-81
24	84	1.853628e-81
24	85	1.151107e-81
24	86	3.462175e-82
24	87	1.201004e-82
24	88	4.275986e-83
24	89	0.000000e+00
24	90	0.000000e+00
24	91	0.000000e+00
25	0	0.000000e+00
25	1	5.722311e-82
25	2	1.155857e-81
25	3	1.478537e-81
25	4	1.433144e-81
25	5	9.093806e-82
25	6	2.476366e-82
25	7	4.088933e-83
25	8	1.211959e-83
25	9	0.000000e+00
25	10	0.000000e+00
25	11	5.634208e-82
25	12	1.129340e-81
25	13	1.437557e-81
25	14	1.429426e-81
25	15	9.329879e-82
25	16	2.541372e-82
25	17	4.086036e-83
25	18	1.202754e-83
25	19	0.000000e+00
25	20	0.000000e+00
25	21	5.817830e-82
25	22	1.177707e-81
25	23	1.509358e-81
25	24	1.459435e-81
25	25	9.270400e-82
25	26	2.501948e-82
25	27	4.125204e-83
25	28	1.236554e-83
25	29	0.000000e+00
25	30	0.000000e+00
25	31	5.843042e-82
25	32	1.192720e-81
25	33	1.532745e-81
25	34	1.449854e-81
25	35	8.897610e-82
25	36	2.420877e-82
25	37	4.077568e-83
25	38	1.238294e-83
25	39	0.000000e+00
25	40	0.000000e+00
25	41	5.729700e-82
25	42	1.157806e-81
25	43	1.481538e-81
25	44	1.439395e-81
25	45	9.138873e-82
25	46	2.486970e-82
25	47	4.083201e-83
25	48	1.218836e-83
25	49	0.000000e+00
25	50	0.000000e+00
25	51	2.070029e-83
25	52	2.002797e-81
25	53	1.986103e-81
25	54	1.906074e-81
25	55	9.831062e-82
25	56	2.664513e-82
25	57	6.008637e-83
25	58	2.654344e-83
25	59	0.000000e+00
25	60	0.000000e+00
25	61	8.883819e-82
25	62	1.540383e-81
25	63	1.924672e-81
25	64	2.174500e-81
25	65	1.674811e-81
25	66	3.808632e-82
25	67	3.355914e-83
25	68	2.271466e-83
25	69	0.000000e+00
25	70	0.000000e+00
25	71	7.185820e-82
25	72	1.410868e-81
25	73	1.427889e-81
25	74	1.267610e-81
25	75	7.700445e-82
25	76	2.789328e-82
25	77	3.652692e-83
25	78	2.098345e-83
25	79	0.000000e+00
25	80	0.000000e+00
25	81	4.314658e-82
25	82	1.188159e-81
25	83	1.238594e-81
25	84	1.109001e-81
25	85	7.194421e-82
25	86	2.265962e-82
25	87	7.358648e-83
25	88	2.508014e-83
25	89	0.000000e+00
25	90	0.000000e+00
25	91	0.000000e+00
26	0	0.000000e+00
26	1	1.307219e-82
26	2	2.761427e-82
26	3	3.615221e-82
26	4	3.628287e-82
26	5	2.473424e-82
26	6	7.178676e-83
26	7	1.144105e-83
26	8	3.076429e-84
26	9	0.000000e+00
26	10	0.000000e+00
26	11	1.282491e-82
26	12	2.704217e-82
26	13	3.509601e-82
26	14	3.603769e-82
26	15	2.537844e-82
26	16	7.380632e-83
26	17	1.148800e-83
26	18	3.060344e-84
26	19	0.000000e+00
26	20	0.000000e+00
26	21	1.333976e-82
26	22	2.809840e-82
26	23	3.694784e-82
26	24	3.703076e-82
26	25	2.501948e-82
26	26	7.367426e-83
26	27	1.149211e-83
26	28	3.141412e-84
26	29	0.000000e+00
26	30	0.000000e+00
26	31	1.345777e-82
26	32	2.839242e-82
26	33	3.757853e-82
26	34	3.695468e-82
26	35	2.420093e-82
26	36	6.993352e-83
26	37	1.129305e-83
26	38	3.140720e-84
26	39	0.000000e+00
26	40	0.000000e+00
26	41	1.311759e-82
26	42	2.764628e-82
26	43	3.624849e-82
26	44	3.647168e-82
26	45	2.486076e-82
26	46	7.205070e-83
26	47	1.139560e-83
26	48	3.097490e-84
26	49	0.000000e+00
26	50	0.000000e+00
26	51	3.034889e-83
26	52	5.068914e-82
26	53	4.855752e-82
26	54	4.902028e-82
26	55	2.692450e-82
26	56	8.255940e-83
26	57	1.707877e-83
26	58	6.822955e-84
26	59	0.000000e+00
26	60	0.000000e+00
26	61	2.033078e-82
26	62	3.846404e-82
26	63	4.713745e-82
26	64	5.714934e-82
26	65	4.507120e-82
26	66	1.122888e-82
26	67	1.150541e-83
26	68	7.015192e-84
26	69	0.000000e+00
26	70	0.000000e+00
26	71	1.719825e-82
26	72	3.539733e-82
26	73	3.694797e-82
26	74	3.427043e-82
26	75	2.142587e-82
26	76	8.561150e-83
26	77	9.461192e-84
26	78	5.109098e-84
26	79	0.000000e+00
26	80	0.000000e+00
26	81	1.026173e-82
26	82	2.869111e-82
26	83	3.465241e-82
26	84	3.040172e-82
26	85	1.990796e-82
26	86	6.522519e-83
26	87	1.985626e-83
26	88	6.664983e-84
26	89	0.000000e+00
26	90	0.000000e+00
26	91	0.000000e+00
27	0	0.000000e+00
27	1	2.465048e-83
27	2	5.053512e-83
27	3	6.508128e-83
27	4	6.310548e-83
27	5	4.079759e-83
27	6	1.139415e-83
27	7	1.942947e-84
27	8	5.579385e-85
27	9	0.000000e+00
27	10	0.000000e+00
27	11	2.428734e-83
27	12	4.947366e-83
27	13	6.344350e-83
27	14	6.301847e-83
27	15	4.186597e-83
27	16	1.171476e-83
27	17	1.945605e-84
27	18	5.517969e-85
27	19	0.000000e+00
27	20	0.000000e+00
27	21	2.507788e-83
27	22	5.143527e-83
27	23	6.637536e-83
27	24	6.424435e-83
27	25	4.125204e-83
27	26	1.149211e-83
27	27	2.109408e-84
27	28	5.702090e-85
27	29	0.000000e+00
27	30	0.000000e+00
27	31	2.517593e-83
27	32	5.198528e-83
27	33	6.723807e-83
27	34	6.375234e-83
27	35	3.989398e-83
27	36	1.109387e-83
27	37	1.931469e-84
27	38	5.723560e-85
27	39	0.000000e+00
27	40	0.000000e+00
27	41	2.469664e-83
27	42	5.059939e-83
27	43	6.519730e-83
27	44	6.338163e-83
27	45	4.099578e-83
27	46	1.143291e-83
27	47	1.939056e-84
27	48	5.611879e-85
27	49	0.000000e+00
27	50	0.000000e+00
27	51	5.832877e-84
27	52	9.278748e-83
27	53	8.934163e-83
27	54	8.739797e-83
27	55	4.558825e-83
27	56	1.319264e-83
27	57	2.915448e-84
27	58	1.314505e-84
27	59	0.000000e+00
27	60	0.000000e+00
27	61	4.366378e-83
27	62	7.563924e-83
27	63	9.007439e-83
27	64	1.026181e-82
27	65	7.710697e-83
27	66	1.830502e-83
27	67	1.803455e-84
27	68	1.220346e-84
27	69	0.000000e+00
27	70	0.000000e+00
27	71	3.461057e-83
27	72	6.797154e-83
27	73	6.949286e-83
27	74	6.037432e-83
27	75	3.705089e-83
27	76	1.355191e-83
27	77	1.798929e-84
27	78	1.030373e-84
27	79	0.000000e+00
27	80	0.000000e+00
27	81	2.041396e-83
27	82	5.259158e-83
27	83	5.911615e-83
27	84	5.244819e-83
27	85	3.391968e-83
27	86	1.089492e-83
27	87	3.297153e-84
27	88	1.198724e-84
27	89	0.000000e+00
27	90	0.000000e+00
27	91	0.000000e+00
28	0	0.000000e+00
28	1	9.698510e-84
28	2	1.847163e-83
28	3	2.298067e-83
28	4	2.119000e-83
28	5	1.223629e-83
28	6	3.104287e-84
28	7	5.621891e-85
28	8	2.016886e-85
28	9	0.000000e+00
28	10	0.000000e+00
28	11	9.577467e-84
28	12	1.803142e-83
28	13	2.243506e-83
28	14	2.127652e-83
28	15	1.256161e-83
28	16	3.174907e-84
28	17	5.575889e-85
28	18	1.987001e-85
28	19	0.000000e+00
28	20	0.000000e+00
28	21	9.824468e-84
28	22	1.882718e-83
28	23	2.341019e-83
28	24	2.151030e-83
28	25	1.236554e-83
28	26	3.141412e-84
28	27	5.702090e-85
28	28	2.424507e-85
28	29	0.000000e+00
28	30	0.000000e+00
28	31	9.829369e-84
28	32	1.908454e-83
28	33	2.367768e-83
28	34	2.121685e-83
28	35	1.195051e-83
28	36	3.049663e-84
28	37	5.682847e-85
28	38	2.057150e-85
28	39	0.000000e+00
28	40	0.000000e+00
28	41	9.689926e-84
28	42	1.850459e-83
28	43	2.300562e-83
28	44	2.126096e-83
28	45	1.229007e-83
28	46	3.119027e-84
28	47	5.629478e-85
28	48	2.017751e-85
28	49	0.000000e+00
28	50	0.000000e+00
28	51	1.151798e-84
28	52	3.198771e-83
28	53	3.383581e-83
28	54	3.055377e-83
28	55	1.510562e-83
28	56	3.604645e-84
28	57	9.047889e-85
28	58	4.895665e-85
28	59	0.000000e+00
28	60	0.000000e+00
28	61	1.872225e-83
28	62	2.933482e-83
28	63	3.357535e-83
28	64	3.395222e-83
28	65	2.412643e-83
28	66	4.632562e-84
28	67	3.892260e-85
28	68	4.204326e-85
28	69	0.000000e+00
28	70	0.000000e+00
28	71	1.418775e-83
28	72	2.514272e-83
28	73	2.468739e-83
28	74	2.026396e-83
28	75	1.148422e-83
28	76	3.554970e-84
28	77	6.344546e-85
28	78	3.672861e-85
28	79	0.000000e+00
28	80	0.000000e+00
28	81	9.763277e-84
28	82	2.213153e-83
28	83	1.995694e-83
28	84	1.831910e-83
28	85	1.084568e-83
28	86	3.134585e-84
28	87	1.025333e-84
28	88	4.293497e-85
28	89	0.000000e+00
28	90	0.000000e+00
28	91	0.000000e+00
29	0	0.000000e+00
29	1	0.000000e+00
29	2	0.000000e+00
29	3	0.000000e+00
29	4	0.000000e+00
29	5	0.000000e+00
29	6	0.000000e+00
29	7	0.000000e+00
29	8	0.000000e+00
29	9	0.000000e+00
29	10	0.000000e+00
29	11	0.000000e+00
29	12	0.000000e+00
29	13	0.000000e+00
29	14	0.000000e+00
29	15	0.000000e+00
29	16	0.000000e+00
29	17	0.000000e+00
29	18	0.000000e+00
29	19	0.000000e+00
29	20	0.000000e+00
29	21	0.000000e+00
29	22	0.000000e+00
29	23	0.000000e+00
29	24	0.000000e+00
29	25	0.000000e+00
29	26	0.000000e+00
29	27	0.000000e+00
29	28	0.000000e+00
29	29	0.000000e+00
29	30	0.000000e+00
29	31	0.000000e+00
29	32	0.000000e+00
29	33	0.000000e+00
29	34	0.000000e+00
29	35	0.000000e+00
29	36	0.000000e+00
29	37	0.000000e+00
29	38	0.000000e+00
29	39	0.000000e+00
29	40	0.000000e+00
29	41	0.000000e+00
29	42	0.000000e+00
29	43	0.000000e+00
29	44	0.000000e+00
29	45	0.000000e+00
29	46	0.000000e+00
29	47	0.000000e+00
29	48	0.000000e+00
29	49	0.000000e+00
29	50	0.000000e+00
29	51	0.000000e+00
29	52	0.000000e+00
29	53	0.000000e+00
29	54	0.000000e+00
29	55	0.000000e+00
29	56	0.000000e+00
29	57	0.000000e+00
29	58	0.000000e+00
29	59	0.000000e+00
29	60	0.000000e+00
29	61	0.000000e+00
29	62	0.000000e+00
29	63	0.000000e+00
29	64	0.000000e+00
29	65	0.000000e+00
29	66	0.000000e+00
29	67	0.000000e+00
29	68	0.000000e+00
29	69	0.000000e+00
29	70	0.000000e+00
29	71	0.000000e+00
29	72	0.000000e+00
29	73	0.000000e+00
29	74	0.000000e+00
29	75	0.000000e+00
29	76	0.000000e+00
29	77	0.000000e+00
29	78	0.000000e+00
29	79	0.000000e+00
29	80	0.000000e+00
29	81	0.000000e+00
29	82	0.000000e+00
29	83	0.000000e+00
29	84	0.000000e+00
29	85	0.000000e+00
29	86	0.000000e+00
29	87	0.000000e+00
29	88	0.000000e+00
29	89	0.000000e+00
29	90	0.000000e+00
29	91	0.000000e+00
30	0	0.000000e+00
30	1	0.000000e+00
30	2	0.000000e+00
30	3	0.000000e+00
30	4	0.000000e+00
30	5	0.000000e+00
30	6	0.000000e+00
30	7	0.000000e+00
30	8	0.000000e+00
30	9	0.000000e+00
30	10	0.000000e+00
30	11	0.000000e+00
30	12	0.000000e+00
30	13	0.000000e+00
30	14	0.000000e+00
30	15	0.000000e+00
30	16	0.000000e+00
30	17	0.000000e+00
30	18	0.000000e+00
30	19	0.000000e+00
30	20	0.000000e+00
30	21	0.000000e+00
30	22	0.000000e+00
30	23	0.000000e+00
30	24	0.000000e+00
30	25	0.000000e+00
30	26	0.000000e+00
30	27	0.000000e+00
30	28	0.000000e+00
30	29	0.000000e+00
30	30	0.000000e+00
30	31	0.000000e+00
30	32	0.000000e+00
30	33	0.000000e+00
30	34	0.000000e+00
30	35	0.000000e+00
30	36	0.000000e+00
30	37	0.000000e+00
30	38	0.000000e+00
30	39	0.000000e+00
30	40	0.000000e+00
30	41	0.000000e+00
30	42	0.000000e+00
30	43	0.000000e+00
30	44	0.000000e+00
30	45	0.000000e+00
30	46	0.000000e+00
30	47	0.000000e+00
30	48	0.000000e+00
30	49	0.000000e+00
30	50	0.000000e+00
30	51	0.000000e+00
30	52	0.000000e+00
30	53	0.000000e+00
30	54	0.000000e+00
30	55	0.000000e+00
30	56	0.000000e+00
30	57	0.000000e+00
30	58	0.000000e+00
30	59	0.000000e+00
30	60	0.000000e+00
30	61	0.000000e+00
30	62	0.000000e+00
30	63	0.000000e+00
30	64	0.000000e+00
30	65	0.000000e+00
30	66	0.000000e+00
30	67	0.000000e+00
30	68	0.000000e+00
30	69	0.000000e+00
30	70	0.000000e+00
30	71	0.000000e+00
30	72	0.000000e+00
30	73	0.000000e+00
30	74	0.000000e+00
30	75	0.000000e+00
30	76	0.000000e+00
30	77	0.000000e+00
30	78	0.000000e+00
30	79	0.000000e+00
30	80	0.000000e+00
30	81	0.000000e+00
30	82	0.000000e+00
30	83	0.000000e+00
30	84	0.000000e+00
30	85	0.000000e+00
30	86	0.000000e+00
30	87	0.000000e+00
30	88	0.000000e+00
30	89	0.000000e+00
30	90	0.000000e+00
30	91	0.000000e+00
31	0	0.000000e+00
31	1	5.562022e-82
31	2	1.008349e-81
31	3	1.223315e-81
31	4	1.087202e-81
31	5	5.772786e-82
31	6	1.323130e-82
31	7	2.457546e-83
31	8	9.718435e-84
31	9	0.000000e+00
31	10	0.000000e+00
31	11	5.465760e-82
31	12	9.793540e-82
31	13	1.187763e-81
31	14	1.091069e-81
31	15	5.906692e-82
31	16	1.345108e-82
31	17	2.395590e-83
31	18	9.544764e-84
31	19	0.000000e+00
31	20	0.000000e+00
31	21	5.641798e-82
31	22	1.030265e-81
31	23	1.248105e-81
31	24	1.103620e-81
31	25	5.843042e-82
31	26	1.345777e-82
31	27	2.517593e-83
31	28	9.829369e-84
31	29	0.000000e+00
31	30	0.000000e+00
31	31	5.948793e-82
31	32	1.049576e-81
31	33	1.268791e-81
31	34	1.088583e-81
31	35	5.668195e-82
31	36	1.316053e-82
31	37	2.551795e-83
31	38	9.890043e-84
31	39	0.000000e+00
31	40	0.000000e+00
31	41	5.559853e-82
31	42	1.011066e-81
31	43	1.225033e-81
31	44	1.090794e-81
31	45	5.801454e-82
31	46	1.332917e-82
31	47	2.472385e-83
31	48	9.690253e-84
31	49	0.000000e+00
31	50	0.000000e+00
31	51	-3.228501e-83
31	52	1.572922e-81
31	53	1.666659e-81
31	54	1.485642e-81
31	55	6.826241e-82
31	56	1.301081e-82
31	57	3.442693e-83
31	58	2.121039e-83
31	59	0.000000e+00
31	60	0.000000e+00
31	61	9.554365e-82
31	62	1.434011e-81
31	63	1.749033e-81
31	64	1.603654e-81
31	65	1.136127e-81
31	66	1.873610e-82
31	67	4.638342e-84
31	68	1.535571e-83
31	69	0.000000e+00
31	70	0.000000e+00
31	71	7.637770e-82
31	72	1.298001e-81
31	73	1.234301e-81
31	74	9.343201e-82
31	75	4.987089e-82
31	76	1.346758e-82
31	77	2.922770e-83
31	78	1.718160e-83
31	79	0.000000e+00
31	80	0.000000e+00
31	81	4.938994e-82
31	82	1.206985e-81
31	83	9.631938e-82
31	84	8.328910e-82
31	85	4.820546e-82
31	86	1.289526e-82
31	87	4.985707e-83
31	88	1.991185e-83
31	89	0.000000e+00
31	90	0.000000e+00
31	91	0.000000e+00
32	0	0.000000e+00
32	1	1.033467e-81
32	2	1.940909e-81
32	3	2.375190e-81
32	4	2.144531e-81
32	5	1.179247e-81
32	6	2.796999e-82
32	7	5.092481e-83
32	8	1.879354e-83
32	9	0.000000e+00
32	10	0.000000e+00
32	11	1.019072e-81
32	12	1.886531e-81
32	13	2.309119e-81
32	14	2.150046e-81
32	15	1.207857e-81
32	16	2.849749e-82
32	17	4.996513e-83
32	18	1.845940e-83
32	19	0.000000e+00
32	20	0.000000e+00
32	21	1.047563e-81
32	22	1.982876e-81
32	23	2.423088e-81
32	24	2.177327e-81
32	25	1.192720e-81
32	26	2.839242e-82
32	27	5.198528e-83
32	28	1.908454e-83
32	29	0.000000e+00
32	30	0.000000e+00
32	31	1.049576e-81
32	32	2.062519e-81
32	33	2.460623e-81
32	34	2.150295e-81
32	35	1.155784e-81
32	36	2.769633e-82
32	37	5.235541e-83
32	38	1.921653e-83
32	39	0.000000e+00
32	40	0.000000e+00
32	41	1.032996e-81
32	42	1.946258e-81
32	43	2.378898e-81
32	44	2.151467e-81
32	45	1.184719e-81
32	46	2.814798e-82
32	47	5.114551e-83
32	48	1.878900e-83
32	49	0.000000e+00
32	50	0.000000e+00
32	51	-1.197815e-82
32	52	3.065380e-81
32	53	3.160493e-81
32	54	2.801875e-81
32	55	1.301933e-81
32	56	2.617325e-82
32	57	7.149486e-83
32	58	3.999597e-83
32	59	0.000000e+00
32	60	0.000000e+00
32	61	1.570774e-81
32	62	2.606719e-81
32	63	3.183156e-81
32	64	3.089323e-81
32	65	2.218326e-81
32	66	3.945469e-82
32	67	1.671713e-83
32	68	2.633855e-83
32	69	0.000000e+00
32	70	0.000000e+00
32	71	1.347387e-81
32	72	2.374488e-81
32	73	2.251460e-81
32	74	1.764088e-81
32	75	9.726200e-82
32	76	2.823494e-82
32	77	5.524362e-83
32	78	3.289890e-83
32	79	0.000000e+00
32	80	0.000000e+00
32	81	8.309159e-82
32	82	2.134198e-81
32	83	1.736476e-81
32	84	1.528103e-81
32	85	9.160431e-82
32	86	2.588722e-82
32	87	9.702784e-83
32	88	3.624757e-83
32	89	0.000000e+00
32	90	0.000000e+00
32	91	0.000000e+00
33	0	0.000000e+00
33	1	1.247579e-81
33	2	2.370203e-81
33	3	2.939006e-81
33	4	2.684291e-81
33	5	1.515698e-81
33	6	3.706650e-82
33	7	6.605874e-83
33	8	2.329398e-83
33	9	0.000000e+00
33	10	0.000000e+00
33	11	1.229115e-81
33	12	2.306463e-81
33	13	2.856190e-81
33	14	2.689610e-81
33	15	1.553124e-81
33	16	3.782189e-82
33	17	6.503160e-83
33	18	2.291367e-83
33	19	0.000000e+00
33	20	0.000000e+00
33	21	1.265087e-81
33	22	2.419830e-81
33	23	2.998858e-81
33	24	2.726488e-81
33	25	1.532745e-81
33	26	3.757853e-82
33	27	6.723807e-83
33	28	2.367768e-83
33	29	0.000000e+00
33	30	0.000000e+00
33	31	1.268791e-81
33	32	2.460623e-81
33	33	3.091068e-81
33	34	2.694537e-81
33	35	1.484527e-81
33	36	3.659477e-82
33	37	6.747543e-83
33	38	2.384116e-83
33	39	0.000000e+00
33	40	0.000000e+00
33	41	1.247064e-81
33	42	2.376049e-81
33	43	2.943834e-81
33	44	2.693400e-81
33	45	1.522668e-81
33	46	3.727946e-82
33	47	6.623665e-83
33	48	2.331787e-83
33	49	0.000000e+00
33	50	0.000000e+00
33	51	-1.179240e-82
33	52	3.763595e-81
33	53	3.926614e-81
33	54	3.533562e-81
33	55	1.692281e-81
33	56	3.605669e-82
33	57	9.503698e-83
33	58	4.950959e-83
33	59	0.000000e+00
33	60	0.000000e+00
33	61	1.922047e-81
33	62	3.256432e-81
33	63	3.942055e-81
33	64	3.892636e-81
33	65	2.849890e-81
33	66	5.295741e-82
33	67	2.859686e-83
33	68	3.494318e-83
33	69	0.000000e+00
33	70	0.000000e+00
33	71	1.602008e-81
33	72	2.903174e-81
33	73	2.830147e-81
33	74	2.263609e-81
33	75	1.281408e-81
33	76	3.888798e-82
33	77	6.848801e-83
33	78	4.019311e-83
33	79	0.000000e+00
33	80	0.000000e+00
33	81	1.001778e-81
33	82	2.590748e-81
33	83	2.259274e-81
33	84	1.994659e-81
33	85	1.195345e-81
33	86	3.466613e-82
33	87	1.260617e-82
33	88	4.591036e-83
33	89	0.000000e+00
33	90	0.000000e+00
33	91	0.000000e+00
34	0	0.000000e+00
34	1	1.069606e-81
34	2	2.074261e-81
34	3	2.598900e-81
34	4	2.433290e-81
34	5	1.433337e-81
34	6	3.649351e-82
34	7	6.285601e-83
34	8	2.083578e-83
34	9	0.000000e+00
34	10	0.000000e+00
34	11	1.053708e-81
34	12	2.020545e-81
34	13	2.525659e-81
34	14	2.432919e-81
34	15	1.469030e-81
34	16	3.730722e-82
34	17	6.229294e-83
34	18	2.055839e-83
34	19	0.000000e+00
34	20	0.000000e+00
34	21	1.085227e-81
34	22	2.116810e-81
34	23	2.652242e-81
34	24	2.474408e-81
34	25	1.449854e-81
34	26	3.695468e-82
34	27	6.375234e-83
34	28	2.121685e-83
34	29	0.000000e+00
34	30	0.000000e+00
34	31	1.088583e-81
34	32	2.150295e-81
34	33	2.694537e-81
34	34	2.482991e-81
34	35	1.404115e-81
34	36	3.591098e-82
34	37	6.357044e-83
34	38	2.132893e-83
34	39	0.000000e+00
34	40	0.000000e+00
34	41	1.069506e-81
34	42	2.079074e-81
34	43	2.603419e-81
34	44	2.442672e-81
34	45	1.440283e-81
34	46	3.668332e-82
34	47	6.293281e-83
34	48	2.089882e-83
34	49	0.000000e+00
34	50	0.000000e+00
34	51	-7.248101e-83
34	52	3.392866e-81
34	53	3.493564e-81
34	54	3.195140e-81
34	55	1.570255e-81
34	56	3.647665e-82
34	57	9.111875e-83
34	58	4.473108e-83
34	59	0.000000e+00
34	60	0.000000e+00
34	61	1.670779e-81
34	62	2.757598e-81
34	63	3.440505e-81
34	64	3.601330e-81
34	65	2.680497e-81
34	66	5.417817e-82
34	67	3.654927e-83
34	68	3.346922e-83
34	69	0.000000e+00
34	70	0.000000e+00
34	71	1.341923e-81
34	72	2.498957e-81
34	73	2.469342e-81
34	74	2.068108e-81
34	75	1.205795e-81
34	76	3.902937e-82
34	77	6.277890e-83
34	78	3.710995e-83
34	79	0.000000e+00
34	80	0.000000e+00
34	81	8.293314e-82
34	82	2.200861e-81
34	83	2.016833e-81
34	84	1.814087e-81
34	85	1.130447e-81
34	86	3.398351e-82
34	87	1.182102e-82
34	88	4.196999e-83
34	89	0.000000e+00
34	90	0.000000e+00
34	91	0.000000e+00
35	0	0.000000e+00
35	1	5.539533e-82
35	2	1.118170e-81
35	3	1.428823e-81
35	4	1.384394e-81
35	5	8.789775e-82
35	6	2.393659e-82
35	7	3.953665e-83
35	8	1.170618e-83
35	9	0.000000e+00
35	10	0.000000e+00
35	11	5.447442e-82
35	12	1.091173e-81
35	13	1.387008e-81
35	14	1.378450e-81
35	15	9.002897e-82
35	16	2.453102e-82
35	17	3.944629e-83
35	18	1.159660e-83
35	19	0.000000e+00
35	20	0.000000e+00
35	21	5.636287e-82
35	22	1.139829e-81
35	23	1.459564e-81
35	24	1.410866e-81
35	25	8.897610e-82
35	26	2.420093e-82
35	27	3.989398e-83
35	28	1.195051e-83
35	29	0.000000e+00
35	30	0.000000e+00
35	31	5.668195e-82
35	32	1.155784e-81
35	33	1.484527e-81
35	34	1.404115e-81
35	35	8.739102e-82
35	36	2.345417e-82
35	37	3.948448e-83
35	38	1.198688e-83
35	39	0.000000e+00
35	40	0.000000e+00
35	41	5.548978e-82
35	42	1.120226e-81
35	43	1.432081e-81
35	44	1.390855e-81
35	45	8.836563e-82
35	46	2.404596e-82
35	47	3.947275e-83
35	48	1.177390e-83
35	49	0.000000e+00
35	50	0.000000e+00
35	51	2.508026e-83
35	52	1.936053e-81
35	53	1.911329e-81
35	54	1.830359e-81
35	55	9.473270e-82
35	56	2.568606e-82
35	57	5.770133e-83
35	58	2.562756e-83
35	59	0.000000e+00
35	60	0.000000e+00
35	61	8.713184e-82
35	62	1.500453e-81
35	63	1.869542e-81
35	64	2.111866e-81
35	65	1.619181e-81
35	66	3.703445e-82
35	67	3.177754e-83
35	68	2.204366e-83
35	69	0.000000e+00
35	70	0.000000e+00
35	71	6.990553e-82
35	72	1.369207e-81
35	73	1.387203e-81
35	74	1.228365e-81
35	75	7.467883e-82
35	76	2.702103e-82
35	77	3.551964e-83
35	78	2.044852e-83
35	79	0.000000e+00
35	80	0.000000e+00
35	81	4.156212e-82
35	82	1.152847e-81
35	83	1.196237e-81
35	84	1.070095e-81
35	85	6.944060e-82
35	86	2.177616e-82
35	87	7.071389e-83
35	88	2.396930e-83
35	89	0.000000e+00
35	90	0.000000e+00
35	91	0.000000e+00
36	0	0.000000e+00
36	1	1.275954e-82
36	2	2.687824e-82
36	3	3.511944e-82
36	4	3.517656e-82
36	5	2.391538e-82
36	6	6.925810e-83
36	7	1.103936e-83
36	8	2.985748e-84
36	9	0.000000e+00
36	10	0.000000e+00
36	11	1.250293e-82
36	12	2.628069e-82
36	13	3.403381e-82
36	14	3.488340e-82
36	15	2.450505e-82
36	16	7.110025e-83
36	17	1.106412e-83
36	18	2.964589e-84
36	19	0.000000e+00
36	20	0.000000e+00
36	21	1.302929e-82
36	22	2.736679e-82
36	23	3.591893e-82
36	24	3.592617e-82
36	25	2.420877e-82
36	26	6.993352e-83
36	27	1.109387e-83
36	28	3.049663e-84
36	29	0.000000e+00
36	30	0.000000e+00
36	31	1.316053e-82
36	32	2.769633e-82
36	33	3.659477e-82
36	34	3.591098e-82
36	35	2.345417e-82
36	36	6.957821e-83
36	37	1.091922e-83
36	38	3.053819e-84
36	39	0.000000e+00
36	40	0.000000e+00
36	41	1.280834e-82
36	42	2.691561e-82
36	43	3.522342e-82
36	44	3.536915e-82
36	45	2.404528e-82
36	46	6.953783e-83
36	47	1.099511e-83
36	48	3.005830e-84
36	49	0.000000e+00
36	50	0.000000e+00
36	51	2.831425e-83
36	52	4.906097e-82
36	53	4.693250e-82
36	54	4.715862e-82
36	55	2.601782e-82
36	56	7.914579e-83
36	57	1.641151e-83
36	58	6.608191e-84
36	59	0.000000e+00
36	60	0.000000e+00
36	61	1.973406e-82
36	62	3.768807e-82
36	63	4.587143e-82
36	64	5.546059e-82
36	65	4.356271e-82
36	66	1.081159e-82
36	67	1.082172e-83
36	68	6.834214e-84
36	69	0.000000e+00
36	70	0.000000e+00
36	71	1.677852e-82
36	72	3.429431e-82
36	73	3.586390e-82
36	74	3.308346e-82
36	75	2.066909e-82
36	76	8.252405e-83
36	77	9.198947e-84
36	78	4.948776e-84
36	79	0.000000e+00
36	80	0.000000e+00
36	81	9.958936e-83
36	82	2.807881e-82
36	83	3.346914e-82
36	84	2.936670e-82
36	85	1.915795e-82
36	86	6.245589e-83
36	87	1.913273e-83
36	88	6.405894e-84
36	89	0.000000e+00
36	90	0.000000e+00
36	91	0.000000e+00
37	0	0.000000e+00
37	1	2.496859e-83
37	2	5.078821e-83
37	3	6.515253e-83
37	4	6.283043e-83
37	5	4.030668e-83
37	6	1.118715e-83
37	7	1.914511e-84
37	8	5.558612e-85
37	9	0.000000e+00
37	10	0.000000e+00
37	11	2.459108e-83
37	12	4.965381e-83
37	13	6.340451e-83
37	14	6.268004e-83
37	15	4.131532e-83
37	16	1.148710e-83
37	17	1.909853e-84
37	18	5.483359e-85
37	19	0.000000e+00
37	20	0.000000e+00
37	21	2.540944e-83
37	22	5.172983e-83
37	23	6.649628e-83
37	24	6.399383e-83
37	25	4.077568e-83
37	26	1.129305e-83
37	27	1.931469e-84
37	28	5.682847e-85
37	29	0.000000e+00
37	30	0.000000e+00
37	31	2.551795e-83
37	32	5.235541e-83
37	33	6.747543e-83
37	34	6.357044e-83
37	35	3.948448e-83
37	36	1.091922e-83
37	37	2.152894e-84
37	38	5.716144e-85
37	39	0.000000e+00
37	40	0.000000e+00
37	41	2.502097e-83
37	42	5.086916e-83
37	43	6.528865e-83
37	44	6.311758e-83
37	45	4.050934e-83
37	46	1.123012e-83
37	47	1.911113e-84
37	48	5.589966e-85
37	49	0.000000e+00
37	50	0.000000e+00
37	51	5.602925e-84
37	52	9.272070e-83
37	53	8.861048e-83
37	54	8.621046e-83
37	55	4.497208e-83
37	56	1.277431e-83
37	57	2.850313e-84
37	58	1.297561e-84
37	59	0.000000e+00
37	60	0.000000e+00
37	61	4.403543e-83
37	62	7.792920e-83
37	63	9.083412e-83
37	64	1.016475e-82
37	65	7.616731e-83
37	66	1.781672e-83
37	67	1.667878e-84
37	68	1.193422e-84
37	69	0.000000e+00
37	70	0.000000e+00
37	71	3.498965e-83
37	72	6.816812e-83
37	73	6.963866e-83
37	74	5.941455e-83
37	75	3.640706e-83
37	76	1.325287e-83
37	77	1.769785e-84
37	78	1.011487e-84
37	79	0.000000e+00
37	80	0.000000e+00
37	81	2.060523e-83
37	82	5.299444e-83
37	83	5.857715e-83
37	84	5.162212e-83
37	85	3.304667e-83
37	86	1.061364e-83
37	87	3.259868e-84
37	88	1.190825e-84
37	89	0.000000e+00
37	90	0.000000e+00
37	91	0.000000e+00
38	0	0.000000e+00
38	1	9.765172e-84
38	2	1.858124e-83
38	3	2.310196e-83
38	4	2.126490e-83
38	5	1.224276e-83
38	6	3.102156e-84
38	7	5.641665e-85
38	8	2.022522e-85
38	9	0.000000e+00
38	10	0.000000e+00
38	11	9.647690e-84
38	12	1.812827e-83
38	13	2.253036e-83
38	14	2.133241e-83
38	15	1.255114e-83
38	16	3.168251e-84
38	17	5.580602e-85
38	18	1.978425e-85
38	19	0.000000e+00
38	20	0.000000e+00
38	21	9.890351e-84
38	22	1.894699e-83
38	23	2.354586e-83
38	24	2.160080e-83
38	25	1.238294e-83
38	26	3.140720e-84
38	27	5.723560e-85
38	28	2.057150e-85
38	29	0.000000e+00
38	30	0.000000e+00
38	31	9.890043e-84
38	32	1.921653e-83
38	33	2.384116e-83
38	34	2.132893e-83
38	35	1.198688e-83
38	36	3.053819e-84
38	37	5.716144e-85
38	38	2.698499e-85
38	39	0.000000e+00
38	40	0.000000e+00
38	41	9.755992e-84
38	42	1.861927e-83
38	43	2.313337e-83
38	44	2.134392e-83
38	45	1.230170e-83
38	46	3.117322e-84
38	47	5.647182e-85
38	48	2.023119e-85
38	49	0.000000e+00
38	50	0.000000e+00
38	51	1.164828e-84
38	52	3.233793e-83
38	53	3.411229e-83
38	54	3.049764e-83
38	55	1.509854e-83
38	56	3.581335e-84
38	57	9.201166e-85
38	58	4.848533e-85
38	59	0.000000e+00
38	60	0.000000e+00
38	61	1.868480e-83
38	62	2.998863e-83
38	63	3.403382e-83
38	64	3.401861e-83
38	65	2.420988e-83
38	66	4.634360e-84
38	67	3.796890e-85
38	68	4.145161e-85
38	69	0.000000e+00
38	70	0.000000e+00
38	71	1.433669e-83
38	72	2.584499e-83
38	73	2.535781e-83
38	74	2.068492e-83
38	75	1.182379e-83
38	76	3.609034e-84
38	77	6.375879e-85
38	78	3.708919e-85
38	79	0.000000e+00
38	80	0.000000e+00
38	81	1.001382e-83
38	82	2.248448e-83
38	83	2.065679e-83
38	84	1.871363e-83
38	85	1.097529e-83
38	86	3.201032e-84
38	87	1.049633e-84
38	88	4.398254e-85
38	89	0.000000e+00
38	90	0.000000e+00
38	91	0.000000e+00
39	0	0.000000e+00
39	1	0.000000e+00
39	2	0.000000e+00
39	3	0.000000e+00
39	4	0.000000e+00
39	5	0.000000e+00
39	6	0.000000e+00
39	7	0.000000e+00
39	8	0.000000e+00
39	9	0.000000e+00
39	10	0.000000e+00
39	11	0.000000e+00
39	12	0.000000e+00
39	13	0.000000e+00
39	14	0.000000e+00
39	15	0.000000e+00
39	16	0.000000e+00
39	17	0.000000e+00
39	18	0.000000e+00
39	19	0.000000e+00
39	20	0.000000e+00
39	21	0.000000e+00
39	22	0.000000e+00
39	23	0.000000e+00
39	24	0.000000e+00
39	25	0.000000e+00
39	26	0.000000e+00
39	27	0.000000e+00
39	28	0.000000e+00
39	29	0.000000e+00
39	30	0.000000e+00
39	31	0.000000e+00
39	32	0.000000e+00
39	33	0.000000e+00
39	34	0.000000e+00
39	35	0.000000e+00
39	36	0.000000e+00
39	37	0.000000e+00
39	38	0.000000e+00
39	39	0.000000e+00
39	40	0.000000e+00
39	41	0.000000e+00
39	42	0.000000e+00
39	43	0.000000e+00
39	44	0.000000e+00
39	45	0.000000e+00
39	46	0.000000e+00
39	47	0.000000e+00
39	48	0.000000e+00
39	49	0.000000e+00
39	50	0.000000e+00
39	51	0.000000e+00
39	52	0.000000e+00
39	53	0.000000e+00
39	54	0.000000e+00
39	55	0.000000e+00
39	56	0.000000e+00
39	57	0.000000e+00
39	58	0.000000e+00
39	59	0.000000e+00
39	60	0.000000e+00
39	61	0.000000e+00
39	62	0.000000e+00
39	63	0.000000e+00
39	64	0.000000e+00
39	65	0.000000e+00
39	66	0.000000e+00
39	67	0.000000e+00
39	68	0.000000e+00
39	69	0.000000e+00
39	70	0.000000e+00
39	71	0.000000e+00
39	72	0.000000e+00
39	73	0.000000e+00
39	74	0.000000e+00
39	75	0.000000e+00
39	76	0.000000e+00
39	77	0.000000e+00
39	78	0.000000e+00
39	79	0.000000e+00
39	80	0.000000e+00
39	81	0.000000e+00
39	82	0.000000e+00
39	83	0.000000e+00
39	84	0.000000e+00
39	85	0.000000e+00
39	86	0.000000e+00
39	87	0.000000e+00
39	88	0.000000e+00
39	89	0.000000e+00
39	90	0.000000e+00
39	91	0.000000e+00
40	0	0.000000e+00
40	1	0.000000e+00
40	2	0.000000e+00
40	3	0.000000e+00
40	4	0.000000e+00
40	5	0.000000e+00
40	6	0.000000e+00
40	7	0.000000e+00
40	8	0.000000e+00
40	9	0.000000e+00
40	10	0.000000e+00
40	11	0.000000e+00
40	12	0.000000e+00
40	13	0.000000e+00
40	14	0.000000e+00
40	15	0.000000e+00
40	16	0.000000e+00
40	17	0.000000e+00
40	18	0.000000e+00
40	19	0.000000e+00
40	20	0.000000e+00
40	21	0.000000e+00
40	22	0.000000e+00
40	23	0.000000e+00
40	24	0.000000e+00
40	25	0.000000e+00
40	26	0.000000e+00
40	27	0.000000e+00
40	28	0.000000e+00
40	29	0.000000e+00
40	30	0.000000e+00
40	31	0.000000e+00
40	32	0.000000e+00
40	33	0.000000e+00
40	34	0.000000e+00
40	35	0.000000e+00
40	36	0.000000e+00
40	37	0.000000e+00
40	38	0.000000e+00
40	39	0.000000e+00
40	40	0.000000e+00
40	41	0.000000e+00
40	42	0.000000e+00
40	43	0.000000e+00
40	44	0.000000e+00
40	45	0.000000e+00
40	46	0.000000e+00
40	47	0.000000e+00
40	48	0.000000e+00
40	49	0.000000e+00
40	50	0.000000e+00
40	51	0.000000e+00
40	52	0.000000e+00
40	53	0.000000e+00
40	54	0.000000e+00
40	55	0.000000e+00
40	56	0.000000e+00
40	57	0.000000e+00
40	58	0.000000e+00
40	59	0.000000e+00
40	60	0.000000e+00
40	61	0.000000e+00
40	62	0.000000e+00
40	63	0.000000e+00
40	64	0.000000e+00
40	65	0.000000e+00
40	66	0.000000e+00
40	67	0.000000e+00
40	68	0.000000e+00
40	69	0.000000e+00
40	70	0.000000e+00
40	71	0.000000e+00
40	72	0.000000e+00
40	73	0.000000e+00
40	74	0.000000e+00
40	75	0.000000e+00
40	76	0.000000e+00
40	77	0.000000e+00
40	78	0.000000e+00
40	79	0.000000e+00
40	80	0.000000e+00
40	81	0.000000e+00
40	82	0.000000e+00
40	83	0.000000e+00
40	84	0.000000e+00
40	85	0.000000e+00
40	86	0.000000e+00
40	87	0.000000e+00
40	88	0.000000e+00
40	89	0.000000e+00
40	90	0.000000e+00
40	91	0.000000e+00
41	0	0.000000e+00
41	1	5.482513e-82
41	2	9.946522e-82
41	3	1.205913e-81
41	4	1.071219e-81
41	5	5.666452e-82
41	6	1.291000e-82
41	7	2.411641e-83
41	8	9.574931e-84
41	9	0.000000e+00
41	10	0.000000e+00
41	11	5.407339e-82
41	12	9.676030e-82
41	13	1.173395e-81
41	14	1.076937e-81
41	15	5.805876e-82
41	16	1.314044e-82
41	17	2.352252e-83
41	18	9.396659e-84
41	19	0.000000e+00
41	20	0.000000e+00
41	21	5.551691e-82
41	22	1.015583e-81
41	23	1.229263e-81
41	24	1.086339e-81
41	25	5.729700e-82
41	26	1.311759e-82
41	27	2.469664e-83
41	28	9.689926e-84
41	29	0.000000e+00
41	30	0.000000e+00
41	31	5.559853e-82
41	32	1.032996e-81
41	33	1.247064e-81
41	34	1.069506e-81
41	35	5.548978e-82
41	36	1.280834e-82
41	37	2.502097e-83
41	38	9.755992e-84
41	39	0.000000e+00
41	40	0.000000e+00
41	41	5.628974e-82
41	42	9.970942e-82
41	43	1.207241e-81
41	44	1.074301e-81
41	45	5.691592e-82
41	46	1.299809e-82
41	47	2.425834e-83
41	48	9.549109e-84
41	49	0.000000e+00
41	50	0.000000e+00
41	51	-4.716053e-83
41	52	1.569622e-81
41	53	1.657367e-81
41	54	1.455844e-81
41	55	6.606566e-82
41	56	1.246137e-82
41	57	3.460704e-83
41	58	2.079798e-83
41	59	0.000000e+00
41	60	0.000000e+00
41	61	9.269180e-82
41	62	1.420321e-81
41	63	1.694982e-81
41	64	1.544201e-81
41	65	1.101209e-81
41	66	1.800013e-82
41	67	4.846544e-84
41	68	1.422149e-83
41	69	0.000000e+00
41	70	0.000000e+00
41	71	7.431272e-82
41	72	1.277985e-81
41	73	1.211218e-81
41	74	9.184542e-82
41	75	4.920224e-82
41	76	1.304987e-82
41	77	2.885319e-83
41	78	1.681587e-83
41	79	0.000000e+00
41	80	0.000000e+00
41	81	4.881336e-82
41	82	1.178580e-81
41	83	9.346386e-82
41	84	8.145624e-82
41	85	4.715701e-82
41	86	1.265987e-82
41	87	4.905842e-83
41	88	1.940902e-83
41	89	0.000000e+00
41	90	0.000000e+00
41	91	0.000000e+00
42	0	0.000000e+00
42	1	9.980128e-82
42	2	1.876897e-81
42	3	2.299823e-81
42	4	2.078668e-81
42	5	1.145499e-81
42	6	2.726363e-82
42	7	4.961796e-83
42	8	1.822956e-83
42	9	0.000000e+00
42	10	0.000000e+00
42	11	9.855741e-82
42	12	1.827928e-81
42	13	2.240047e-81
42	14	2.087511e-81
42	15	1.174773e-81
42	16	2.782384e-82
42	17	4.878417e-83
42	18	1.792369e-83
42	19	0.000000e+00
42	20	0.000000e+00
42	21	1.010749e-81
42	22	1.915630e-81
42	23	2.344175e-81
42	24	2.108964e-81
42	25	1.157806e-81
42	26	2.764628e-82
42	27	5.059939e-83
42	28	1.850459e-83
42	29	0.000000e+00
42	30	0.000000e+00
42	31	1.011066e-81
42	32	1.946258e-81
42	33	2.376049e-81
42	34	2.079074e-81
42	35	1.120226e-81
42	36	2.691561e-82
42	37	5.086916e-83
42	38	1.861927e-83
42	39	0.000000e+00
42	40	0.000000e+00
42	41	9.970942e-82
42	42	1.904825e-81
42	43	2.302575e-81
42	44	2.084875e-81
42	45	1.150465e-81
42	46	2.742356e-82
42	47	4.981637e-83
42	48	1.822443e-83
42	49	0.000000e+00
42	50	0.000000e+00
42	51	-1.123218e-82
42	52	2.989259e-81
42	53	3.106552e-81
42	54	2.754600e-81
42	55	1.275392e-81
42	56	2.614421e-82
42	57	7.140126e-83
42	58	3.887640e-83
42	59	0.000000e+00
42	60	0.000000e+00
42	61	1.548604e-81
42	62	2.558494e-81
42	63	3.088190e-81
42	64	2.991279e-81
42	65	2.150692e-81
42	66	3.859045e-82
42	67	1.844825e-83
42	68	2.557602e-83
42	69	0.000000e+00
42	70	0.000000e+00
42	71	1.304662e-81
42	72	2.322786e-81
42	73	2.218069e-81
42	74	1.744603e-81
42	75	9.645115e-82
42	76	2.788900e-82
42	77	5.407346e-83
42	78	3.188108e-83
42	79	0.000000e+00
42	80	0.000000e+00
42	81	8.117675e-82
42	82	2.075732e-81
42	83	1.712748e-81
42	84	1.518786e-81
42	85	9.059614e-82
42	86	2.571379e-82
42	87	9.484666e-83
42	88	3.518036e-83
42	89	0.000000e+00
42	90	0.000000e+00
42	91	0.000000e+00
43	0	0.000000e+00
43	1	1.208442e-81
43	2	2.297701e-81
43	3	2.850187e-81
43	4	2.602116e-81
43	5	1.466269e-81
43	6	3.579199e-82
43	7	6.410004e-83
43	8	2.264271e-83
43	9	0.000000e+00
43	10	0.000000e+00
43	11	1.192855e-81
43	12	2.240043e-81
43	13	2.776915e-81
43	14	2.613075e-81
43	15	1.505007e-81
43	16	3.658750e-82
43	17	6.327160e-83
43	18	2.230587e-83
43	19	0.000000e+00
43	20	0.000000e+00
43	21	1.224042e-81
43	22	2.343825e-81
43	23	2.905039e-81
43	24	2.640499e-81
43	25	1.481538e-81
43	26	3.624849e-82
43	27	6.519730e-83
43	28	2.300562e-83
43	29	0.000000e+00
43	30	0.000000e+00
43	31	1.225033e-81
43	32	2.378898e-81
43	33	2.943834e-81
43	34	2.603419e-81
43	35	1.432081e-81
43	36	3.522342e-82
43	37	6.528865e-83
43	38	2.313337e-83
43	39	0.000000e+00
43	40	0.000000e+00
43	41	1.207241e-81
43	42	2.302575e-81
43	43	2.878088e-81
43	44	2.610076e-81
43	45	1.472509e-81
43	46	3.598013e-82
43	47	6.427394e-83
43	48	2.266357e-83
43	49	0.000000e+00
43	50	0.000000e+00
43	51	-1.239725e-82
43	52	3.673404e-81
43	53	3.856904e-81
43	54	3.465233e-81
43	55	1.644605e-81
43	56	3.528379e-82
43	57	9.421080e-83
43	58	4.834820e-83
43	59	0.000000e+00
43	60	0.000000e+00
43	61	1.880313e-81
43	62	3.157330e-81
43	63	3.804423e-81
43	64	3.758737e-81
43	65	2.749282e-81
43	66	5.117528e-82
43	67	3.012569e-83
43	68	3.323495e-83
43	69	0.000000e+00
43	70	0.000000e+00
43	71	1.558664e-81
43	72	2.840983e-81
43	73	2.772163e-81
43	74	2.223648e-81
43	75	1.258232e-81
43	76	3.777378e-82
43	77	6.720364e-83
43	78	3.940216e-83
43	79	0.000000e+00
43	80	0.000000e+00
43	81	9.794537e-82
43	82	2.510877e-81
43	83	2.197866e-81
43	84	1.958280e-81
43	85	1.175356e-81
43	86	3.424112e-82
43	87	1.225314e-82
43	88	4.455980e-83
43	89	0.000000e+00
43	90	0.000000e+00
43	91	0.000000e+00
44	0	0.000000e+00
44	1	1.075118e-81
44	2	2.080670e-81
44	3	2.606700e-81
44	4	2.434356e-81
44	5	1.424461e-81
44	6	3.605013e-82
44	7	6.250311e-83
44	8	2.089330e-83
44	9	0.000000e+00
44	10	0.000000e+00
44	11	1.061000e-81
44	12	2.030373e-81
44	13	2.539242e-81
44	14	2.440457e-81
44	15	1.462687e-81
44	16	3.691816e-82
44	17	6.205434e-83
44	18	2.064813e-83
44	19	0.000000e+00
44	20	0.000000e+00
44	21	1.089514e-81
44	22	2.121724e-81
44	23	2.657368e-81
44	24	2.472557e-81
44	25	1.439395e-81
44	26	3.647168e-82
44	27	6.338163e-83
44	28	2.126096e-83
44	29	0.000000e+00
44	30	0.000000e+00
44	31	1.090794e-81
44	32	2.151467e-81
44	33	2.693400e-81
44	34	2.442672e-81
44	35	1.390855e-81
44	36	3.536915e-82
44	37	6.311758e-83
44	38	2.134392e-83
44	39	0.000000e+00
44	40	0.000000e+00
44	41	1.074301e-81
44	42	2.084875e-81
44	43	2.610076e-81
44	44	2.461392e-81
44	45	1.430711e-81
44	46	3.622305e-82
44	47	6.259636e-83
44	48	2.095219e-83
44	49	0.000000e+00
44	50	0.000000e+00
44	51	-8.781323e-83
44	52	3.404006e-81
44	53	3.544161e-81
44	54	3.235951e-81
44	55	1.573767e-81
44	56	3.629801e-82
44	57	9.225282e-83
44	58	4.495474e-83
44	59	0.000000e+00
44	60	0.000000e+00
44	61	1.694357e-81
44	62	2.776890e-81
44	63	3.451009e-81
44	64	3.583426e-81
44	65	2.668016e-81
44	66	5.329942e-82
44	67	3.742596e-83
44	68	3.269707e-83
44	69	0.000000e+00
44	70	0.000000e+00
44	71	1.349028e-81
44	72	2.521501e-81
44	73	2.491499e-81
44	74	2.082639e-81
44	75	1.210385e-81
44	76	3.853890e-82
44	77	6.281326e-83
44	78	3.711768e-83
44	79	0.000000e+00
44	80	0.000000e+00
44	81	8.438647e-82
44	82	2.210646e-81
44	83	2.025376e-81
44	84	1.833953e-81
44	85	1.137847e-81
44	86	3.422842e-82
44	87	1.186857e-82
44	88	4.229111e-83
44	89	0.000000e+00
44	90	0.000000e+00
44	91	0.000000e+00
45	0	0.000000e+00
45	1	5.684886e-82
45	2	1.148571e-81
45	3	1.469635e-81
45	4	1.424655e-81
45	5	9.038466e-82
45	6	2.461188e-82
45	7	4.063680e-83
45	8	1.204748e-83
45	9	0.000000e+00
45	10	0.000000e+00
45	11	5.599356e-82
45	12	1.122560e-81
45	13	1.429449e-81
45	14	1.421550e-81
45	15	9.276964e-82
45	16	2.526673e-82
45	17	4.062415e-83
45	18	1.196196e-83
45	19	0.000000e+00
45	20	0.000000e+00
45	21	5.778529e-82
45	22	1.170146e-81
45	23	1.500002e-81
45	24	1.450450e-81
45	25	9.138873e-82
45	26	2.486076e-82
45	27	4.099578e-83
45	28	1.229007e-83
45	29	0.000000e+00
45	30	0.000000e+00
45	31	5.801454e-82
45	32	1.184719e-81
45	33	1.522668e-81
45	34	1.440283e-81
45	35	8.836563e-82
45	36	2.404528e-82
45	37	4.050934e-83
45	38	1.230170e-83
45	39	0.000000e+00
45	40	0.000000e+00
45	41	5.691592e-82
45	42	1.150465e-81
45	43	1.472509e-81
45	44	1.430711e-81
45	45	9.150051e-82
45	46	2.471481e-82
45	47	4.058213e-83
45	48	1.211548e-83
45	49	0.000000e+00
45	50	0.000000e+00
45	51	1.870599e-83
45	52	1.990375e-81
45	53	1.975245e-81
45	54	1.897147e-81
45	55	9.775613e-82
45	56	2.648918e-82
45	57	5.979833e-83
45	58	2.638589e-83
45	59	0.000000e+00
45	60	0.000000e+00
45	61	8.786288e-82
45	62	1.527305e-81
45	63	1.909967e-81
45	64	2.157752e-81
45	65	1.664474e-81
45	66	3.778092e-82
45	67	3.350467e-83
45	68	2.255156e-83
45	69	0.000000e+00
45	70	0.000000e+00
45	71	7.124916e-82
45	72	1.399906e-81
45	73	1.415804e-81
45	74	1.257891e-81
45	75	7.640466e-82
45	76	2.769312e-82
45	77	3.621488e-83
45	78	2.079997e-83
45	79	0.000000e+00
45	80	0.000000e+00
45	81	4.289186e-82
45	82	1.178875e-81
45	83	1.230506e-81
45	84	1.101428e-81
45	85	7.146267e-82
45	86	2.253785e-82
45	87	7.326640e-83
45	88	2.500374e-83
45	89	0.000000e+00
45	90	0.000000e+00
45	91	0.000000e+00
46	0	0.000000e+00
46	1	1.295433e-82
46	2	2.739359e-82
46	3	3.588758e-82
46	4	3.603872e-82
46	5	2.459164e-82
46	6	7.143235e-83
46	7	1.138383e-83
46	8	3.054708e-84
46	9	0.000000e+00
46	10	0.000000e+00
46	11	1.271396e-82
46	12	2.683791e-82
46	13	3.485480e-82
46	14	3.580956e-82
46	15	2.524083e-82
46	16	7.347059e-83
46	17	1.143598e-83
46	18	3.039938e-84
46	19	0.000000e+00
46	20	0.000000e+00
46	21	1.321696e-82
46	22	2.786865e-82
46	23	3.666985e-82
46	24	3.677425e-82
46	25	2.486970e-82
46	26	7.205070e-83
46	27	1.143291e-83
46	28	3.119027e-84
46	29	0.000000e+00
46	30	0.000000e+00
46	31	1.332917e-82
46	32	2.814798e-82
46	33	3.727946e-82
46	34	3.668332e-82
46	35	2.404596e-82
46	36	6.953783e-83
46	37	1.123012e-83
46	38	3.117322e-84
46	39	0.000000e+00
46	40	0.000000e+00
46	41	1.299809e-82
46	42	2.742356e-82
46	43	3.598013e-82
46	44	3.622305e-82
46	45	2.471481e-82
46	46	7.285819e-83
46	47	1.133844e-83
46	48	3.075680e-84
46	49	0.000000e+00
46	50	0.000000e+00
46	51	3.049791e-83
46	52	5.038430e-82
46	53	4.826600e-82
46	54	4.879554e-82
46	55	2.677461e-82
46	56	8.231593e-83
46	57	1.702128e-83
46	58	6.776895e-84
46	59	0.000000e+00
46	60	0.000000e+00
46	61	2.014832e-82
46	62	3.811173e-82
46	63	4.677434e-82
46	64	5.673999e-82
46	65	4.481442e-82
46	66	1.117879e-82
46	67	1.152915e-83
46	68	6.961816e-84
46	69	0.000000e+00
46	70	0.000000e+00
46	71	1.705063e-82
46	72	3.518886e-82
46	73	3.670977e-82
46	74	3.409928e-82
46	75	2.132734e-82
46	76	8.524673e-83
46	77	9.385736e-84
46	78	5.072357e-84
46	79	0.000000e+00
46	80	0.000000e+00
46	81	1.019341e-82
46	82	2.842268e-82
46	83	3.449787e-82
46	84	3.024135e-82
46	85	1.981533e-82
46	86	6.503939e-83
46	87	1.977294e-83
46	88	6.639670e-84
46	89	0.000000e+00
46	90	0.000000e+00
46	91	0.000000e+00
47	0	0.000000e+00
47	1	2.421563e-83
47	2	4.975941e-83
47	3	6.416728e-83
47	4	6.232734e-83
47	5	4.038822e-83
47	6	1.130161e-83
47	7	1.925379e-84
47	8	5.508969e-85
47	9	0.000000e+00
47	10	0.000000e+00
47	11	2.386286e-83
47	12	4.873983e-83
47	13	6.258951e-83
47	14	6.226397e-83
47	15	4.145929e-83
47	16	1.162432e-83
47	17	1.930275e-84
47	18	5.452730e-85
47	19	0.000000e+00
47	20	0.000000e+00
47	21	2.463175e-83
47	22	5.063148e-83
47	23	6.542540e-83
47	24	6.344213e-83
47	25	4.083201e-83
47	26	1.139560e-83
47	27	1.939056e-84
47	28	5.629478e-85
47	29	0.000000e+00
47	30	0.000000e+00
47	31	2.472385e-83
47	32	5.114551e-83
47	33	6.623665e-83
47	34	6.293281e-83
47	35	3.947275e-83
47	36	1.099511e-83
47	37	1.911113e-84
47	38	5.647182e-85
47	39	0.000000e+00
47	40	0.000000e+00
47	41	2.425834e-83
47	42	4.981637e-83
47	43	6.427394e-83
47	44	6.259636e-83
47	45	4.058213e-83
47	46	1.133844e-83
47	47	2.064315e-84
47	48	5.541414e-85
47	49	0.000000e+00
47	50	0.000000e+00
47	51	5.869694e-84
47	52	9.154070e-83
47	53	8.842359e-83
47	54	8.661333e-83
47	55	4.517551e-83
47	56	1.314906e-83
47	57	2.899147e-84
47	58	1.302621e-84
47	59	0.000000e+00
47	60	0.000000e+00
47	61	4.314410e-83
47	62	7.402431e-83
47	63	8.868793e-83
47	64	1.016101e-82
47	65	7.635144e-83
47	66	1.822096e-83
47	67	1.822153e-84
47	68	1.210453e-84
47	69	0.000000e+00
47	70	0.000000e+00
47	71	3.403958e-83
47	72	6.705639e-83
47	73	6.862247e-83
47	74	5.993864e-83
47	75	3.679813e-83
47	76	1.346686e-83
47	77	1.785509e-84
47	78	1.023847e-84
47	79	0.000000e+00
47	80	0.000000e+00
47	81	2.008097e-83
47	82	5.173235e-83
47	83	5.851327e-83
47	84	5.206726e-83
47	85	3.375723e-83
47	86	1.084521e-83
47	87	3.262499e-84
47	88	1.184091e-84
47	89	0.000000e+00
47	90	0.000000e+00
47	91	0.000000e+00
48	0	0.000000e+00
48	1	9.557774e-84
48	2	1.819382e-83
48	3	2.264136e-83
48	4	2.088451e-83
48	5	1.206396e-83
48	6	3.061215e-84
48	7	5.533590e-85
48	8	1.987963e-85
48	9	0.000000e+00
48	10	0.000000e+00
48	11	9.435570e-84
48	12	1.776504e-83
48	13	2.210900e-83
48	14	2.097633e-83
48	15	1.238916e-83
48	16	3.131963e-84
48	17	5.491989e-85
48	18	1.962250e-85
48	19	0.000000e+00
48	20	0.000000e+00
48	21	9.682226e-84
48	22	1.854057e-83
48	23	2.306065e-83
48	24	2.119575e-83
48	25	1.218836e-83
48	26	3.097490e-84
48	27	5.611879e-85
48	28	2.017751e-85
48	29	0.000000e+00
48	30	0.000000e+00
48	31	9.690253e-84
48	32	1.878900e-83
48	33	2.331787e-83
48	34	2.089882e-83
48	35	1.177390e-83
48	36	3.005830e-84
48	37	5.589966e-85
48	38	2.023119e-85
48	39	0.000000e+00
48	40	0.000000e+00
48	41	9.549109e-84
48	42	1.822443e-83
48	43	2.266357e-83
48	44	2.095219e-83
48	45	1.211548e-83
48	46	3.075680e-84
48	47	5.541414e-85
48	48	2.336650e-85
48	49	0.000000e+00
48	50	0.000000e+00
48	51	1.142471e-84
48	52	3.143664e-83
48	53	3.340237e-83
48	54	3.025057e-83
48	55	1.495508e-83
48	56	3.573276e-84
48	57	8.910295e-85
48	58	4.840345e-85
48	59	0.000000e+00
48	60	0.000000e+00
48	61	1.856959e-83
48	62	2.882439e-83
48	63	3.308795e-83
48	64	3.350788e-83
48	65	2.380326e-83
48	66	4.566189e-84
48	67	3.860740e-85
48	68	4.175863e-85
48	69	0.000000e+00
48	70	0.000000e+00
48	71	1.398131e-83
48	72	2.466405e-83
48	73	2.425904e-83
48	74	1.994323e-83
48	75	1.127017e-83
48	76	3.499125e-84
48	77	6.250548e-85
48	78	3.611789e-85
48	79	0.000000e+00
48	80	0.000000e+00
48	81	9.603655e-84
48	82	2.182731e-83
48	83	1.961928e-83
48	84	1.806751e-83
48	85	1.069562e-83
48	86	3.081613e-84
48	87	1.008988e-84
48	88	4.223516e-85
48	89	0.000000e+00
48	90	0.000000e+00
48	91	0.000000e+00
49	0	0.000000e+00
49	1	0.000000e+00
49	2	0.000000e+00
49	3	0.000000e+00
49	4	0.000000e+00
49	5	0.000000e+00
49	6	0.000000e+00
49	7	0.000000e+00
49	8	0.000000e+00
49	9	0.000000e+00
49	10	0.000000e+00
49	11	0.000000e+00
49	12	0.000000e+00
49	13	0.000000e+00
49	14	0.000000e+00
49	15	0.000000e+00
49	16	0.000000e+00
49	17	0.000000e+00
49	18	0.000000e+00
49	19	0.000000e+00
49	20	0.000000e+00
49	21	0.000000e+00
49	22	0.000000e+00
49	23	0.000000e+00
49	24	0.000000e+00
49	25	0.000000e+00
49	26	0.000000e+00
49	27	0.000000e+00
49	28	0.000000e+00
49	29	0.000000e+00
49	30	0.000000e+00
49	31	0.000000e+00
49	32	0.000000e+00
49	33	0.000000e+00
49	34	0.000000e+00
49	35	0.000000e+00
49	36	0.000000e+00
49	37	0.000000e+00
49	38	0.000000e+00
49	39	0.000000e+00
49	40	0.000000e+00
49	41	0.000000e+00
49	42	0.000000e+00
49	43	0.000000e+00
49	44	0.000000e+00
49	45	0.000000e+00
49	46	0.000000e+00
49	47	0.000000e+00
49	48	0.000000e+00
49	49	0.000000e+00
49	50	0.000000e+00
49	51	0.000000e+00
49	52	0.000000e+00
49	53	0.000000e+00
49	54	0.000000e+00
49	55	0.000000e+00
49	56	0.000000e+00
49	57	0.000000e+00
49	58	0.000000e+00
49	59	0.000000e+00
49	60	0.000000e+00
49	61	0.000000e+00
49	62	0.000000e+00
49	63	0.000000e+00
49	64	0.000000e+00
49	65	0.000000e+00
49	66	0.000000e+00
49	67	0.000000e+00
49	68	0.000000e+00
49	69	0.000000e+00
49	70	0.000000e+00
49	71	0.000000e+00
49	72	0.000000e+00
49	73	0.000000e+00
49	74	0.000000e+00
49	75	0.000000e+00
49	76	0.000000e+00
49	77	0.000000e+00
49	78	0.000000e+00
49	79	0.000000e+00
49	80	0.000000e+00
49	81	0.000000e+00
49	82	0.000000e+00
49	83	0.000000e+00
49	84	0.000000e+00
49	85	0.000000e+00
49	86	0.000000e+00
49	87	0.000000e+00
49	88	0.000000e+00
49	89	0.000000e+00
49	90	0.000000e+00
49	91	0.000000e+00
50	0	0.000000e+00
50	1	0.000000e+00
50	2	0.000000e+00
50	3	0.000000e+00
50	4	0.000000e+00
50	5	0.000000e+00
50	6	0.000000e+00
50	7	0.000000e+00
50	8	0.000000e+00
50	9	0.000000e+00
50	10	0.000000e+00
50	11	0.000000e+00
50	12	0.000000e+00
50	13	0.000000e+00
50	14	0.000000e+00
50	15	0.000000e+00
50	16	0.000000e+00
50	17	0.000000e+00
50	18	0.000000e+00
50	19	0.000000e+00
50	20	0.000000e+00
50	21	0.000000e+00
50	22	0.000000e+00
50	23	0.000000e+00
50	24	0.000000e+00
50	25	0.000000e+00
50	26	0.000000e+00
50	27	0.000000e+00
50	28	0.000000e+00
50	29	0.000000e+00
50	30	0.000000e+00
50	31	0.000000e+00
50	32	0.000000e+00
50	33	0.000000e+00
50	34	0.000000e+00
50	35	0.000000e+00
50	36	0.000000e+00
50	37	0.000000e+00
50	38	0.000000e+00
50	39	0.000000e+00
50	40	0.000000e+00
50	41	0.000000e+00
50	42	0.000000e+00
50	43	0.000000e+00
50	44	0.000000e+00
50	45	0.000000e+00
50	46	0.000000e+00
50	47	0.000000e+00
50	48	0.000000e+00
50	49	0.000000e+00
50	50	0.000000e+00
50	51	0.000000e+00
50	52	0.000000e+00
50	53	0.000000e+00
50	54	0.000000e+00
50	55	0.000000e+00
50	56	0.000000e+00
50	57	0.000000e+00
50	58	0.000000e+00
50	59	0.000000e+00
50	60	0.000000e+00
50	61	0.000000e+00
50	62	0.000000e+00
50	63	0.000000e+00
50	64	0.000000e+00
50	65	0.000000e+00
50	66	0.000000e+00
50	67	0.000000e+00
50	68	0.000000e+00
50	69	0.000000e+00
50	70	0.000000e+00
50	71	0.000000e+00
50	72	0.000000e+00
50	73	0.000000e+00
50	74	0.000000e+00
50	75	0.000000e+00
50	76	0.000000e+00
50	77	0.000000e+00
50	78	0.000000e+00
50	79	0.000000e+00
50	80	0.000000e+00
50	81	0.000000e+00
50	82	0.000000e+00
50	83	0.000000e+00
50	84	0.000000e+00
50	85	0.000000e+00
50	86	0.000000e+00
50	87	0.000000e+00
50	88	0.000000e+00
50	89	0.000000e+00
50	90	0.000000e+00
50	91	0.000000e+00
51	0	0.000000e+00
51	1	-5.008518e-83
51	2	-1.108880e-82
51	3	-1.251995e-82
51	4	-9.154080e-83
51	5	1.690297e-83
51	6	3.089998e-83
51	7	6.034864e-84
51	8	1.139921e-84
51	9	0.000000e+00
51	10	0.000000e+00
51	11	-6.015571e-83
51	12	-1.058727e-82
51	13	-1.287967e-82
51	14	-1.018963e-82
51	15	1.265725e-83
51	16	3.257169e-83
51	17	6.176355e-84
51	18	1.114765e-84
51	19	0.000000e+00
51	20	0.000000e+00
51	21	-4.431295e-83
51	22	-1.153092e-82
51	23	-1.241823e-82
51	24	-8.530820e-83
51	25	2.070029e-83
51	26	3.034889e-83
51	27	5.832877e-84
51	28	1.151798e-84
51	29	0.000000e+00
51	30	0.000000e+00
51	31	-3.228501e-83
51	32	-1.197815e-82
51	33	-1.179240e-82
51	34	-7.248101e-83
51	35	2.508026e-83
51	36	2.831425e-83
51	37	5.602925e-84
51	38	1.164828e-84
51	39	0.000000e+00
51	40	0.000000e+00
51	41	-4.716053e-83
51	42	-1.123218e-82
51	43	-1.239725e-82
51	44	-8.781323e-83
51	45	1.870599e-83
51	46	3.049791e-83
51	47	5.869694e-84
51	48	1.142471e-84
51	49	0.000000e+00
51	50	0.000000e+00
51	51	3.103981e-81
51	52	7.684624e-82
51	53	7.477688e-82
51	54	8.178794e-82
51	55	5.503956e-82
51	56	2.302818e-82
51	57	3.146444e-83
51	58	3.142181e-83
51	59	0.000000e+00
51	60	0.000000e+00
51	61	1.035519e-81
51	62	1.362263e-81
51	63	1.417052e-81
51	64	1.452786e-81
51	65	7.764593e-82
51	66	2.326118e-82
51	67	2.564386e-83
51	68	4.665302e-83
51	69	0.000000e+00
51	70	0.000000e+00
51	71	6.941110e-82
51	72	8.518910e-82
51	73	7.209487e-82
51	74	5.535318e-82
51	75	2.959169e-82
51	76	1.265526e-82
51	77	2.743067e-83
51	78	2.320954e-83
51	79	0.000000e+00
51	80	0.000000e+00
51	81	5.005825e-82
51	82	6.341580e-82
51	83	7.220467e-82
51	84	4.824169e-82
51	85	1.822478e-82
51	86	5.682547e-83
51	87	-8.489746e-84
51	88	2.222625e-83
51	89	0.000000e+00
51	90	0.000000e+00
51	91	0.000000e+00
52	0	0.000000e+00
52	1	1.572951e-81
52	2	2.987993e-81
52	3	3.674713e-81
52	4	3.397871e-81
52	5	1.984332e-81
52	6	5.028506e-82
52	7	9.158656e-83
52	8	3.141342e-83
52	9	0.000000e+00
52	10	0.000000e+00
52	11	1.566894e-81
52	12	2.927129e-81
52	13	3.596624e-81
52	14	3.410824e-81
52	15	2.034326e-81
52	16	5.149844e-82
52	17	9.042124e-83
52	18	3.069196e-83
52	19	0.000000e+00
52	20	0.000000e+00
52	21	1.588171e-81
52	22	3.037809e-81
52	23	3.734041e-81
52	24	3.443136e-81
52	25	2.002797e-81
52	26	5.068914e-82
52	27	9.278748e-83
52	28	3.198771e-83
52	29	0.000000e+00
52	30	0.000000e+00
52	31	1.572922e-81
52	32	3.065380e-81
52	33	3.763595e-81
52	34	3.392866e-81
52	35	1.936053e-81
52	36	4.906097e-82
52	37	9.272070e-83
52	38	3.233793e-83
52	39	0.000000e+00
52	40	0.000000e+00
52	41	1.569622e-81
52	42	2.989259e-81
52	43	3.673404e-81
52	44	3.404006e-81
52	45	1.990375e-81
52	46	5.038430e-82
52	47	9.154070e-83
52	48	3.143664e-83
52	49	0.000000e+00
52	50	0.000000e+00
52	51	7.684624e-82
52	52	1.152226e-80
52	53	6.886162e-81
52	54	6.132148e-81
52	55	2.941379e-81
52	56	7.698155e-82
52	57	1.963301e-82
52	58	1.049995e-82
52	59	0.000000e+00
52	60	0.000000e+00
52	61	3.562795e-81
52	62	5.993199e-81
52	63	6.510822e-81
52	64	6.359204e-81
52	65	4.641986e-81
52	66	9.927257e-82
52	67	8.343507e-83
52	68	9.229548e-83
52	69	0.000000e+00
52	70	0.000000e+00
52	71	2.903923e-81
52	72	5.041105e-81
52	73	4.696660e-81
52	74	3.737780e-81
52	75	2.156017e-81
52	76	6.699491e-82
52	77	1.267677e-82
52	78	8.090991e-83
52	79	0.000000e+00
52	80	0.000000e+00
52	81	1.955063e-81
52	82	4.218122e-81
52	83	3.684392e-81
52	84	3.174271e-81
52	85	1.879010e-81
52	86	5.566494e-82
52	87	1.819329e-82
52	88	9.109339e-83
52	89	0.000000e+00
52	90	0.000000e+00
52	91	0.000000e+00
53	0	0.000000e+00
53	1	1.667587e-81
53	2	3.111817e-81
53	3	3.867021e-81
53	4	3.541455e-81
53	5	1.970644e-81
53	6	4.818212e-82
53	7	8.864681e-83
53	8	3.345086e-83
53	9	0.000000e+00
53	10	0.000000e+00
53	11	1.653471e-81
53	12	3.064925e-81
53	13	3.801502e-81
53	14	3.583007e-81
53	15	2.026719e-81
53	16	4.936398e-82
53	17	8.823429e-83
53	18	3.289751e-83
53	19	0.000000e+00
53	20	0.000000e+00
53	21	1.677268e-81
53	22	3.151712e-81
53	23	3.915726e-81
53	24	3.576723e-81
53	25	1.986103e-81
53	26	4.855752e-82
53	27	8.934163e-83
53	28	3.383581e-83
53	29	0.000000e+00
53	30	0.000000e+00
53	31	1.666659e-81
53	32	3.160493e-81
53	33	3.926614e-81
53	34	3.493564e-81
53	35	1.911329e-81
53	36	4.693250e-82
53	37	8.861048e-83
53	38	3.411229e-83
53	39	0.000000e+00
53	40	0.000000e+00
53	41	1.657367e-81
53	42	3.106552e-81
53	43	3.856904e-81
53	44	3.544161e-81
53	45	1.975245e-81
53	46	4.826600e-82
53	47	8.842359e-83
53	48	3.340237e-83
53	49	0.000000e+00
53	50	0.000000e+00
53	51	7.477688e-82
53	52	6.886162e-81
53	53	1.238734e-80
53	54	7.267877e-81
53	55	3.510714e-81
53	56	8.592622e-82
53	57	2.310377e-82
53	58	1.133556e-82
53	59	0.000000e+00
53	60	0.000000e+00
53	61	4.406466e-81
53	62	6.507977e-81
53	63	7.225051e-81
53	64	6.933555e-81
53	65	4.941709e-81
53	66	9.773961e-82
53	67	9.420793e-83
53	68	1.051213e-82
53	69	0.000000e+00
53	70	0.000000e+00
53	71	2.977659e-81
53	72	5.349126e-81
53	73	5.176290e-81
53	74	4.251036e-81
53	75	2.405867e-81
53	76	6.749553e-82
53	77	1.337550e-82
53	78	8.628535e-83
53	79	0.000000e+00
53	80	0.000000e+00
53	81	2.233563e-81
53	82	4.847746e-81
53	83	4.232289e-81
53	84	3.934332e-81
53	85	2.119649e-81
53	86	5.886793e-82
53	87	1.902846e-82
53	88	9.660940e-83
53	89	0.000000e+00
53	90	0.000000e+00
53	91	0.000000e+00
54	0	0.000000e+00
54	1	1.460628e-81
54	2	2.759564e-81
54	3	3.475087e-81
54	4	3.234126e-81
54	5	1.893492e-81
54	6	4.872563e-82
54	7	8.667379e-83
54	8	3.030556e-83
54	9	0.000000e+00
54	10	0.000000e+00
54	11	1.433416e-81
54	12	2.719049e-81
54	13	3.410774e-81
54	14	3.267537e-81
54	15	1.950866e-81
54	16	5.015293e-82
54	17	8.690430e-83
54	18	3.013287e-83
54	19	0.000000e+00
54	20	0.000000e+00
54	21	1.477245e-81
54	22	2.794126e-81
54	23	3.519384e-81
54	24	3.267102e-81
54	25	1.906074e-81
54	26	4.902028e-82
54	27	8.739797e-83
54	28	3.055377e-83
54	29	0.000000e+00
54	30	0.000000e+00
54	31	1.485642e-81
54	32	2.801875e-81
54	33	3.533562e-81
54	34	3.195140e-81
54	35	1.830359e-81
54	36	4.715862e-82
54	37	8.621046e-83
54	38	3.049764e-83
54	39	0.000000e+00
54	40	0.000000e+00
54	41	1.455844e-81
54	42	2.754600e-81
54	43	3.465233e-81
54	44	3.235951e-81
54	45	1.897147e-81
54	46	4.879554e-82
54	47	8.661333e-83
54	48	3.025057e-83
54	49	0.000000e+00
54	50	0.000000e+00
54	51	8.178794e-82
54	52	6.132148e-81
54	53	7.267877e-81
54	54	9.898971e-81
54	55	3.463607e-81
54	56	8.968081e-82
54	57	2.107805e-82
54	58	1.033651e-82
54	59	0.000000e+00
54	60	0.000000e+00
54	61	3.892813e-81
54	62	5.750124e-81
54	63	6.866498e-81
54	64	6.788000e-81
54	65	4.885188e-81
54	66	9.994547e-82
54	67	1.006871e-82
54	68	1.081433e-82
54	69	0.000000e+00
54	70	0.000000e+00
54	71	2.667036e-81
54	72	4.809668e-81
54	73	4.628629e-81
54	74	3.771802e-81
54	75	2.175084e-81
54	76	6.629821e-82
54	77	1.075084e-82
54	78	7.467652e-83
54	79	0.000000e+00
54	80	0.000000e+00
54	81	1.863416e-81
54	82	4.211575e-81
54	83	3.968191e-81
54	84	3.526408e-81
54	85	1.924644e-81
54	86	5.672836e-82
54	87	1.753037e-82
54	88	9.020150e-83
54	89	0.000000e+00
54	90	0.000000e+00
54	91	0.000000e+00
55	0	0.000000e+00
55	1	6.615393e-82
55	2	1.277392e-81
55	3	1.646788e-81
55	4	1.570587e-81
55	5	9.748054e-82
55	6	2.669014e-82
55	7	4.533292e-83
55	8	1.496999e-83
55	9	0.000000e+00
55	10	0.000000e+00
55	11	6.431210e-82
55	12	1.255106e-81
55	13	1.605049e-81
55	14	1.575204e-81
55	15	1.001511e-81
55	16	2.738766e-82
55	17	4.535844e-83
55	18	1.487715e-83
55	19	0.000000e+00
55	20	0.000000e+00
55	21	6.722198e-82
55	22	1.294549e-81
55	23	1.673541e-81
55	24	1.592601e-81
55	25	9.831062e-82
55	26	2.692450e-82
55	27	4.558825e-83
55	28	1.510562e-83
55	29	0.000000e+00
55	30	0.000000e+00
55	31	6.826241e-82
55	32	1.301933e-81
55	33	1.692281e-81
55	34	1.570255e-81
55	35	9.473270e-82
55	36	2.601782e-82
55	37	4.497208e-83
55	38	1.509854e-83
55	39	0.000000e+00
55	40	0.000000e+00
55	41	6.606566e-82
55	42	1.275392e-81
55	43	1.644605e-81
55	44	1.573767e-81
55	45	9.775613e-82
55	46	2.677461e-82
55	47	4.517551e-83
55	48	1.495508e-83
55	49	0.000000e+00
55	50	0.000000e+00
55	51	5.503956e-82
55	52	2.941379e-81
55	53	3.510714e-81
55	54	3.463607e-81
55	55	2.653744e-81
55	56	4.978794e-82
55	57	1.119441e-82
55	58	5.528355e-83
55	59	0.000000e+00
55	60	0.000000e+00
55	61	1.933118e-81
55	62	3.082926e-81
55	63	3.394895e-81
55	64	3.551112e-81
55	65	2.523825e-81
55	66	5.340550e-82
55	67	5.514678e-83
55	68	6.409367e-83
55	69	0.000000e+00
55	70	0.000000e+00
55	71	1.332433e-81
55	72	2.364832e-81
55	73	2.340207e-81
55	74	1.920274e-81
55	75	1.134337e-81
55	76	3.854259e-82
55	77	5.437497e-83
55	78	3.659228e-83
55	79	0.000000e+00
55	80	0.000000e+00
55	81	9.500898e-82
55	82	2.100451e-81
55	83	2.137192e-81
55	84	1.869331e-81
55	85	1.010109e-81
55	86	3.078750e-82
55	87	9.204763e-83
55	88	4.953481e-83
55	89	0.000000e+00
55	90	0.000000e+00
55	91	0.000000e+00
56	0	0.000000e+00
56	1	1.243292e-82
56	2	2.631392e-82
56	3	3.537497e-82
56	4	3.620832e-82
56	5	2.641106e-82
56	6	8.235195e-83
56	7	1.328004e-83
56	8	3.581320e-84
56	9	0.000000e+00
56	10	0.000000e+00
56	11	1.201110e-82
56	12	2.619345e-82
56	13	3.464922e-82
56	14	3.611604e-82
56	15	2.711344e-82
56	16	8.499592e-83
56	17	1.350363e-83
56	18	3.576363e-84
56	19	0.000000e+00
56	20	0.000000e+00
56	21	1.271314e-82
56	22	2.640355e-82
56	23	3.586012e-82
56	24	3.680035e-82
56	25	2.664513e-82
56	26	8.255940e-83
56	27	1.319264e-83
56	28	3.604645e-84
56	29	0.000000e+00
56	30	0.000000e+00
56	31	1.301081e-82
56	32	2.617325e-82
56	33	3.605669e-82
56	34	3.647665e-82
56	35	2.568606e-82
56	36	7.914579e-83
56	37	1.277431e-83
56	38	3.581335e-84
56	39	0.000000e+00
56	40	0.000000e+00
56	41	1.246137e-82
56	42	2.614421e-82
56	43	3.528379e-82
56	44	3.629801e-82
56	45	2.648918e-82
56	46	8.231593e-83
56	47	1.314906e-83
56	48	3.573276e-84
56	49	0.000000e+00
56	50	0.000000e+00
56	51	2.302818e-82
56	52	7.698155e-82
56	53	8.592622e-82
56	54	8.968081e-82
56	55	4.978794e-82
56	56	2.925888e-82
56	57	3.283195e-83
56	58	1.470245e-83
56	59	0.000000e+00
56	60	0.000000e+00
56	61	4.732803e-82
56	62	7.422768e-82
56	63	8.225843e-82
56	64	9.321618e-82
56	65	6.747544e-82
56	66	1.790262e-82
56	67	2.345381e-83
56	68	1.897161e-83
56	69	0.000000e+00
56	70	0.000000e+00
56	71	3.448327e-82
56	72	6.375114e-82
56	73	6.467152e-82
56	74	5.728691e-82
56	75	3.430497e-82
56	76	1.303121e-82
56	77	1.535612e-83
56	78	9.165491e-84
56	79	0.000000e+00
56	80	0.000000e+00
56	81	2.408908e-82
56	82	5.077847e-82
56	83	6.260101e-82
56	84	5.370569e-82
56	85	3.082402e-82
56	86	9.497748e-83
56	87	2.374699e-83
56	88	1.221454e-83
56	89	0.000000e+00
56	90	0.000000e+00
56	91	0.000000e+00
57	0	0.000000e+00
57	1	3.485886e-83
57	2	7.169378e-83
57	3	9.452882e-83
57	4	9.218864e-83
57	5	5.970832e-83
57	6	1.702377e-83
57	7	2.934048e-84
57	8	8.906747e-85
57	9	0.000000e+00
57	10	0.000000e+00
57	11	3.485850e-83
57	12	7.141767e-83
57	13	9.358884e-83
57	14	9.316113e-83
57	15	6.148899e-83
57	16	1.753241e-83
57	17	2.949028e-84
57	18	8.688700e-85
57	19	0.000000e+00
57	20	0.000000e+00
57	21	3.497658e-83
57	22	7.214403e-83
57	23	9.546993e-83
57	24	9.316986e-83
57	25	6.008637e-83
57	26	1.707877e-83
57	27	2.915448e-84
57	28	9.047889e-85
57	29	0.000000e+00
57	30	0.000000e+00
57	31	3.442693e-83
57	32	7.149486e-83
57	33	9.503698e-83
57	34	9.111875e-83
57	35	5.770133e-83
57	36	1.641151e-83
57	37	2.850313e-84
57	38	9.201166e-85
57	39	0.000000e+00
57	40	0.000000e+00
57	41	3.460704e-83
57	42	7.140126e-83
57	43	9.421080e-83
57	44	9.225282e-83
57	45	5.979833e-83
57	46	1.702128e-83
57	47	2.899147e-84
57	48	8.910295e-85
57	49	0.000000e+00
57	50	0.000000e+00
57	51	3.146444e-83
57	52	1.963301e-82
57	53	2.310377e-82
57	54	2.107805e-82
57	55	1.119441e-82
57	56	3.283195e-83
57	57	2.940007e-83
57	58	3.377522e-84
57	59	0.000000e+00
57	60	0.000000e+00
57	61	9.722075e-83
57	62	2.038557e-82
57	63	1.916521e-82
57	64	1.985841e-82
57	65	1.478914e-82
57	66	3.546187e-83
57	67	4.608447e-84
57	68	3.128000e-84
57	69	0.000000e+00
57	70	0.000000e+00
57	71	8.206774e-83
57	72	1.638068e-82
57	73	1.604943e-82
57	74	1.352347e-82
57	75	8.290951e-83
57	76	2.844772e-83
57	77	3.545875e-84
57	78	2.424724e-84
57	79	0.000000e+00
57	80	0.000000e+00
57	81	6.123309e-83
57	82	1.220583e-82
57	83	1.389533e-82
57	84	1.238230e-82
57	85	6.659004e-83
57	86	2.240665e-83
57	87	6.076748e-84
57	88	3.029231e-84
57	89	0.000000e+00
57	90	0.000000e+00
57	91	0.000000e+00
58	0	0.000000e+00
58	1	2.082361e-83
58	2	3.889482e-83
58	3	4.840675e-83
58	4	4.489898e-83
58	5	2.631623e-83
58	6	6.756726e-84
58	7	1.303404e-84
58	8	4.834138e-85
58	9	0.000000e+00
58	10	0.000000e+00
58	11	2.046372e-83
58	12	3.799990e-83
58	13	4.739828e-83
58	14	4.511337e-83
58	15	2.700674e-83
58	16	6.916861e-84
58	17	1.306851e-84
58	18	4.839959e-85
58	19	0.000000e+00
58	20	0.000000e+00
58	21	2.111399e-83
58	22	3.952647e-83
58	23	4.914927e-83
58	24	4.544903e-83
58	25	2.654344e-83
58	26	6.822955e-84
58	27	1.314505e-84
58	28	4.895665e-85
58	29	0.000000e+00
58	30	0.000000e+00
58	31	2.121039e-83
58	32	3.999597e-83
58	33	4.950959e-83
58	34	4.473108e-83
58	35	2.562756e-83
58	36	6.608191e-84
58	37	1.297561e-84
58	38	4.848533e-85
58	39	0.000000e+00
58	40	0.000000e+00
58	41	2.079798e-83
58	42	3.887640e-83
58	43	4.834820e-83
58	44	4.495474e-83
58	45	2.638589e-83
58	46	6.776895e-84
58	47	1.302621e-84
58	48	4.840345e-85
58	49	0.000000e+00
58	50	0.000000e+00
58	51	3.142181e-83
58	52	1.049995e-82
58	53	1.133556e-82
58	54	1.033651e-82
58	55	5.528355e-83
58	56	1.470245e-83
58	57	3.377522e-84
58	58	5.935899e-84
58	59	0.000000e+00
58	60	0.000000e+00
58	61	9.055775e-83
58	62	1.141334e-82
58	63	1.218925e-82
58	64	1.307603e-82
58	65	8.376066e-83
58	66	1.759706e-83
58	67	1.989330e-84
58	68	2.787176e-84
58	69	0.000000e+00
58	70	0.000000e+00
58	71	5.546454e-83
58	72	8.013505e-83
58	73	7.267227e-83
58	74	5.882684e-83
58	75	3.202210e-83
58	76	1.058618e-83
58	77	2.378414e-84
58	78	1.637535e-84
58	79	0.000000e+00
58	80	0.000000e+00
58	81	4.042498e-83
58	82	7.209874e-83
58	83	6.248537e-83
58	84	5.596907e-83
58	85	3.295729e-83
58	86	8.852002e-84
58	87	2.604375e-84
58	88	2.016150e-84
58	89	0.000000e+00
58	90	0.000000e+00
58	91	0.000000e+00
59	0	0.000000e+00
59	1	0.000000e+00
59	2	0.000000e+00
59	3	0.000000e+00
59	4	0.000000e+00
59	5	0.000000e+00
59	6	0.000000e+00
59	7	0.000000e+00
59	8	0.000000e+00
59	9	0.000000e+00
59	10	0.000000e+00
59	11	0.000000e+00
59	12	0.000000e+00
59	13	0.000000e+00
59	14	0.000000e+00
59	15	0.000000e+00
59	16	0.000000e+00
59	17	0.000000e+00
59	18	0.000000e+00
59	19	0.000000e+00
59	20	0.000000e+00
59	21	0.000000e+00
59	22	0.000000e+00
59	23	0.000000e+00
59	24	0.000000e+00
59	25	0.000000e+00
59	26	0.000000e+00
59	27	0.000000e+00
59	28	0.000000e+00
59	29	0.000000e+00
59	30	0.000000e+00
59	31	0.000000e+00
59	32	0.000000e+00
59	33	0.000000e+00
59	34	0.000000e+00
59	35	0.000000e+00
59	36	0.000000e+00
59	37	0.000000e+00
59	38	0.000000e+00
59	39	0.000000e+00
59	40	0.000000e+00
59	41	0.000000e+00
59	42	0.000000e+00
59	43	0.000000e+00
59	44	0.000000e+00
59	45	0.000000e+00
59	46	0.000000e+00
59	47	0.000000e+00
59	48	0.000000e+00
59	49	0.000000e+00
59	50	0.000000e+00
59	51	0.000000e+00
59	52	0.000000e+00
59	53	0.000000e+00
59	54	0.000000e+00
59	55	0.000000e+00
59	56	0.000000e+00
59	57	0.000000e+00
59	58	0.000000e+00
59	59	0.000000e+00
59	60	0.000000e+00
59	61	0.000000e+00
59	62	0.000000e+00
59	63	0.000000e+00
59	64	0.000000e+00
59	65	0.000000e+00
59	66	0.000000e+00
59	67	0.000000e+00
59	68	0.000000e+00
59	69	0.000000e+00
59	70	0.000000e+00
59	71	0.000000e+00
59	72	0.000000e+00
59	73	0.000000e+00
59	74	0.000000e+00
59	75	0.000000e+00
59	76	0.000000e+00
59	77	0.000000e+00
59	78	0.000000e+00
59	79	0.000000e+00
59	80	0.000000e+00
59	81	0.000000e+00
59	82	0.000000e+00
59	83	0.000000e+00
59	84	0.000000e+00
59	85	0.000000e+00
59	86	0.000000e+00
59	87	0.000000e+00
59	88	0.000000e+00
59	89	0.000000e+00
59	90	0.000000e+00
59	91	0.000000e+00
60	0	0.000000e+00
60	1	0.000000e+00
60	2	0.000000e+00
60	3	0.000000e+00
60	4	0.000000e+00
60	5	0.000000e+00
60	6	0.000000e+00
60	7	0.000000e+00
60	8	0.000000e+00
60	9	0.000000e+00
60	10	0.000000e+00
60	11	0.000000e+00
60	12	0.000000e+00
60	13	0.000000e+00
60	14	0.000000e+00
60	15	0.000000e+00
60	16	0.000000e+00
60	17	0.000000e+00
60	18	0.000000e+00
60	19	0.000000e+00
60	20	0.000000e+00
60	21	0.000000e+00
60	22	0.000000e+00
60	23	0.000000e+00
60	24	0.000000e+00
60	25	0.000000e+00
60	26	0.000000e+00
60	27	0.000000e+00
60	28	0.000000e+00
60	29	0.000000e+00
60	30	0.000000e+00
60	31	0.000000e+00
60	32	0.000000e+00
60	33	0.000000e+00
60	34	0.000000e+00
60	35	0.000000e+00
60	36	0.000000e+00
60	37	0.000000e+00
60	38	0.000000e+00
60	39	0.000000e+00
60	40	0.000000e+00
60	41	0.000000e+00
60	42	0.000000e+00
60	43	0.000000e+00
60	44	0.000000e+00
60	45	0.000000e+00
60	46	0.000000e+00
60	47	0.000000e+00
60	48	0.000000e+00
60	49	0.000000e+00
60	50	0.000000e+00
60	51	0.000000e+00
60	52	0.000000e+00
60	53	0.000000e+00
60	54	0.000000e+00
60	55	0.000000e+00
60	56	0.000000e+00
60	57	0.000000e+00
60	58	0.000000e+00
60	59	0.000000e+00
60	60	0.000000e+00
60	61	0.000000e+00
60	62	0.000000e+00
60	63	0.000000e+00
60	64	0.000000e+00
60	65	0.000000e+00
60	66	0.000000e+00
60	67	0.000000e+00
60	68	0.000000e+00
60	69	0.000000e+00
60	70	0.000000e+00
60	71	0.000000e+00
60	72	0.000000e+00
60	73	0.000000e+00
60	74	0.000000e+00
60	75	0.000000e+00
60	76	0.000000e+00
60	77	0.000000e+00
60	78	0.000000e+00
60	79	0.000000e+00
60	80	0.000000e+00
60	81	0.000000e+00
60	82	0.000000e+00
60	83	0.000000e+00
60	84	0.000000e+00
60	85	0.000000e+00
60	86	0.000000e+00
60	87	0.000000e+00
60	88	0.000000e+00
60	89	0.000000e+00
60	90	0.000000e+00
60	91	0.000000e+00
61	0	0.000000e+00
61	1	9.280091e-82
61	2	1.548626e-81
61	3	1.882933e-81
61	4	1.680530e-81
61	5	8.695588e-82
61	6	1.991727e-82
61	7	4.306348e-83
61	8	1.849446e-83
61	9	0.000000e+00
61	10	0.000000e+00
61	11	9.049682e-82
61	12	1.533188e-81
61	13	1.850888e-81
61	14	1.708307e-81
61	15	8.837010e-82
61	16	2.046727e-82
61	17	4.245696e-83
61	18	1.853216e-83
61	19	0.000000e+00
61	20	0.000000e+00
61	21	9.423996e-82
61	22	1.570140e-81
61	23	1.910865e-81
61	24	1.710590e-81
61	25	8.883819e-82
61	26	2.033078e-82
61	27	4.366378e-83
61	28	1.872225e-83
61	29	0.000000e+00
61	30	0.000000e+00
61	31	9.554365e-82
61	32	1.570774e-81
61	33	1.922047e-81
61	34	1.670779e-81
61	35	8.713184e-82
61	36	1.973406e-82
61	37	4.403543e-83
61	38	1.868480e-83
61	39	0.000000e+00
61	40	0.000000e+00
61	41	9.269180e-82
61	42	1.548604e-81
61	43	1.880313e-81
61	44	1.694357e-81
61	45	8.786288e-82
61	46	2.014832e-82
61	47	4.314410e-83
61	48	1.856959e-83
61	49	0.000000e+00
61	50	0.000000e+00
61	51	1.035519e-81
61	52	3.562795e-81
61	53	4.406466e-81
61	54	3.892813e-81
61	55	1.933118e-81
61	56	4.732803e-82
61	57	9.722075e-83
61	58	9.055775e-83
61	59	0.000000e+00
61	60	0.000000e+00
61	61	1.926472e-80
61	62	5.330165e-81
61	63	5.435548e-81
61	64	5.164247e-81
61	65	2.930153e-81
61	66	6.003460e-82
61	67	7.198702e-83
61	68	1.071276e-82
61	69	0.000000e+00
61	70	0.000000e+00
61	71	2.317119e-81
61	72	3.343309e-81
61	73	3.774231e-81
61	74	2.950312e-81
61	75	1.536494e-81
61	76	3.731269e-82
61	77	1.083118e-82
61	78	5.835252e-83
61	79	0.000000e+00
61	80	0.000000e+00
61	81	1.897967e-81
61	82	3.235031e-81
61	83	3.037067e-81
61	84	3.123034e-81
61	85	1.890186e-81
61	86	4.620147e-82
61	87	1.450504e-82
61	88	8.182685e-83
61	89	0.000000e+00
61	90	0.000000e+00
61	91	0.000000e+00
62	0	0.000000e+00
62	1	1.415991e-81
62	2	2.548171e-81
62	3	3.138313e-81
62	4	2.751786e-81
62	5	1.511409e-81
62	6	3.755620e-82
62	7	7.392606e-83
62	8	2.872559e-83
62	9	0.000000e+00
62	10	0.000000e+00
62	11	1.408720e-81
62	12	2.520205e-81
62	13	3.072619e-81
62	14	2.787248e-81
62	15	1.548348e-81
62	16	3.838942e-82
62	17	7.062545e-83
62	18	2.786272e-83
62	19	0.000000e+00
62	20	0.000000e+00
62	21	1.439660e-81
62	22	2.595350e-81
62	23	3.213966e-81
62	24	2.807697e-81
62	25	1.540383e-81
62	26	3.846404e-82
62	27	7.563924e-83
62	28	2.933482e-83
62	29	0.000000e+00
62	30	0.000000e+00
62	31	1.434011e-81
62	32	2.606719e-81
62	33	3.256432e-81
62	34	2.757598e-81
62	35	1.500453e-81
62	36	3.768807e-82
62	37	7.792920e-83
62	38	2.998863e-83
62	39	0.000000e+00
62	40	0.000000e+00
62	41	1.420321e-81
62	42	2.558494e-81
62	43	3.157330e-81
62	44	2.776890e-81
62	45	1.527305e-81
62	46	3.811173e-82
62	47	7.402431e-83
62	48	2.882439e-83
62	49	0.000000e+00
62	50	0.000000e+00
62	51	1.362263e-81
62	52	5.993199e-81
62	53	6.507977e-81
62	54	5.750124e-81
62	55	3.082926e-81
62	56	7.422768e-82
62	57	2.038557e-82
62	58	1.141334e-82
62	59	0.000000e+00
62	60	0.000000e+00
62	61	5.330165e-81
62	62	1.809808e-80
62	63	7.702412e-81
62	64	6.546475e-81
62	65	4.197102e-81
62	66	7.949664e-82
62	67	7.063731e-83
62	68	1.211548e-82
62	69	0.000000e+00
62	70	0.000000e+00
62	71	3.291791e-81
62	72	5.473160e-81
62	73	5.509737e-81
62	74	3.746736e-81
62	75	2.145134e-81
62	76	6.477122e-82
62	77	1.198216e-82
62	78	6.882793e-83
62	79	0.000000e+00
62	80	0.000000e+00
62	81	2.485491e-81
62	82	4.693805e-81
62	83	4.330146e-81
62	84	3.811092e-81
62	85	1.847232e-81
62	86	5.420853e-82
62	87	1.627376e-82
62	88	1.001802e-82
62	89	0.000000e+00
62	90	0.000000e+00
62	91	0.000000e+00
63	0	0.000000e+00
63	1	1.688184e-81
63	2	3.071581e-81
63	3	3.787266e-81
63	4	3.422984e-81
63	5	1.890937e-81
63	6	4.630993e-82
63	7	8.801294e-83
63	8	3.298465e-83
63	9	0.000000e+00
63	10	0.000000e+00
63	11	1.650602e-81
63	12	3.010184e-81
63	13	3.689720e-81
63	14	3.453320e-81
63	15	1.941001e-81
63	16	4.751401e-82
63	17	8.664313e-83
63	18	3.236765e-83
63	19	0.000000e+00
63	20	0.000000e+00
63	21	1.723985e-81
63	22	3.141552e-81
63	23	3.876195e-81
63	24	3.491451e-81
63	25	1.924672e-81
63	26	4.713745e-82
63	27	9.007439e-83
63	28	3.357535e-83
63	29	0.000000e+00
63	30	0.000000e+00
63	31	1.749033e-81
63	32	3.183156e-81
63	33	3.942055e-81
63	34	3.440505e-81
63	35	1.869542e-81
63	36	4.587143e-82
63	37	9.083412e-83
63	38	3.403382e-83
63	39	0.000000e+00
63	40	0.000000e+00
63	41	1.694982e-81
63	42	3.088190e-81
63	43	3.804423e-81
63	44	3.451009e-81
63	45	1.909967e-81
63	46	4.677434e-82
63	47	8.868793e-83
63	48	3.308795e-83
63	49	0.000000e+00
63	50	0.000000e+00
63	51	1.417052e-81
63	52	6.510822e-81
63	53	7.225051e-81
63	54	6.866498e-81
63	55	3.394895e-81
63	56	8.225843e-82
63	57	1.916521e-82
63	58	1.218925e-82
63	59	0.000000e+00
63	60	0.000000e+00
63	61	5.435548e-81
63	62	7.702412e-81
63	63	1.597917e-80
63	64	8.162692e-81
63	65	5.440805e-81
63	66	1.053681e-81
63	67	8.541762e-83
63	68	1.281328e-82
63	69	0.000000e+00
63	70	0.000000e+00
63	71	3.426018e-81
63	72	5.595763e-81
63	73	5.361612e-81
63	74	3.992941e-81
63	75	2.229749e-81
63	76	6.415930e-82
63	77	1.273878e-82
63	78	8.871066e-83
63	79	0.000000e+00
63	80	0.000000e+00
63	81	2.398513e-81
63	82	4.888726e-81
63	83	4.428786e-81
63	84	3.825134e-81
63	85	2.036616e-81
63	86	5.928523e-82
63	87	1.824632e-82
63	88	1.102647e-82
63	89	0.000000e+00
63	90	0.000000e+00
63	91	0.000000e+00
64	0	0.000000e+00
64	1	1.535837e-81
64	2	2.976548e-81
64	3	3.742868e-81
64	4	3.552429e-81
64	5	2.136937e-81
64	6	5.622443e-82
64	7	1.011434e-82
64	8	3.325282e-83
64	9	0.000000e+00
64	10	0.000000e+00
64	11	1.494220e-81
64	12	2.912225e-81
64	13	3.647915e-81
64	14	3.562295e-81
64	15	2.192903e-81
64	16	5.778491e-82
64	17	1.015614e-82
64	18	3.314488e-83
64	19	0.000000e+00
64	20	0.000000e+00
64	21	1.573175e-81
64	22	3.044580e-81
64	23	3.829809e-81
64	24	3.630973e-81
64	25	2.174500e-81
64	26	5.714934e-82
64	27	1.026181e-82
64	28	3.395222e-83
64	29	0.000000e+00
64	30	0.000000e+00
64	31	1.603654e-81
64	32	3.089323e-81
64	33	3.892636e-81
64	34	3.601330e-81
64	35	2.111866e-81
64	36	5.546059e-82
64	37	1.016475e-82
64	38	3.401861e-83
64	39	0.000000e+00
64	40	0.000000e+00
64	41	1.544201e-81
64	42	2.991279e-81
64	43	3.758737e-81
64	44	3.583426e-81
64	45	2.157752e-81
64	46	5.673999e-82
64	47	1.016101e-82
64	48	3.350788e-83
64	49	0.000000e+00
64	50	0.000000e+00
64	51	1.452786e-81
64	52	6.359204e-81
64	53	6.933555e-81
64	54	6.788000e-81
64	55	3.551112e-81
64	56	9.321618e-82
64	57	1.985841e-82
64	58	1.307603e-82
64	59	0.000000e+00
64	60	0.000000e+00
64	61	5.164247e-81
64	62	6.546475e-81
64	63	8.162692e-81
64	64	1.454527e-80
64	65	5.779261e-81
64	66	1.283930e-81
64	67	1.177731e-82
64	68	1.410234e-82
64	69	0.000000e+00
64	70	0.000000e+00
64	71	3.111192e-81
64	72	4.940869e-81
64	73	4.808241e-81
64	74	3.868100e-81
64	75	2.229225e-81
64	76	7.379763e-82
64	77	1.375177e-82
64	78	9.635061e-83
64	79	0.000000e+00
64	80	0.000000e+00
64	81	1.901238e-81
64	82	4.128662e-81
64	83	3.885142e-81
64	84	3.599921e-81
64	85	2.125764e-81
64	86	6.430854e-82
64	87	1.777124e-82
64	88	1.041390e-82
64	89	0.000000e+00
64	90	0.000000e+00
64	91	0.000000e+00
65	0	0.000000e+00
65	1	1.097844e-81
65	2	2.143299e-81
65	3	2.741375e-81
65	4	2.653176e-81
65	5	1.653734e-81
65	6	4.456962e-82
65	7	7.619409e-83
65	8	2.364590e-83
65	9	0.000000e+00
65	10	0.000000e+00
65	11	1.072437e-81
65	12	2.095441e-81
65	13	2.664337e-81
65	14	2.655018e-81
65	15	1.700150e-81
65	16	4.585537e-82
65	17	7.644537e-83
65	18	2.348858e-83
65	19	0.000000e+00
65	20	0.000000e+00
65	21	1.120333e-81
65	22	2.188377e-81
65	23	2.801851e-81
65	24	2.703735e-81
65	25	1.674811e-81
65	26	4.507120e-82
65	27	7.710697e-83
65	28	2.412643e-83
65	29	0.000000e+00
65	30	0.000000e+00
65	31	1.136127e-81
65	32	2.218326e-81
65	33	2.849890e-81
65	34	2.680497e-81
65	35	1.619181e-81
65	36	4.356271e-82
65	37	7.616731e-83
65	38	2.420988e-83
65	39	0.000000e+00
65	40	0.000000e+00
65	41	1.101209e-81
65	42	2.150692e-81
65	43	2.749282e-81
65	44	2.668016e-81
65	45	1.664474e-81
65	46	4.481442e-82
65	47	7.635144e-83
65	48	2.380326e-83
65	49	0.000000e+00
65	50	0.000000e+00
65	51	7.764593e-82
65	52	4.641986e-81
65	53	4.941709e-81
65	54	4.885188e-81
65	55	2.523825e-81
65	56	6.747544e-82
65	57	1.478914e-82
65	58	8.376066e-83
65	59	0.000000e+00
65	60	0.000000e+00
65	61	2.930153e-81
65	62	4.197102e-81
65	63	5.440805e-81
65	64	5.779261e-81
65	65	6.454906e-81
65	66	9.328026e-82
65	67	8.937219e-83
65	68	9.453655e-83
65	69	0.000000e+00
65	70	0.000000e+00
65	71	1.909083e-81
65	72	3.322970e-81
65	73	3.130495e-81
65	74	2.647146e-81
65	75	1.599141e-81
65	76	5.540886e-82
65	77	8.620751e-83
65	78	6.105374e-83
65	79	0.000000e+00
65	80	0.000000e+00
65	81	1.336214e-81
65	82	2.932758e-81
65	83	2.896043e-81
65	84	2.498395e-81
65	85	1.520937e-81
65	86	4.667728e-82
65	87	1.497089e-82
65	88	7.884814e-83
65	89	0.000000e+00
65	90	0.000000e+00
65	91	0.000000e+00
66	0	0.000000e+00
66	1	1.790179e-82
66	2	3.861514e-82
66	3	5.110407e-82
66	4	5.295996e-82
66	5	3.752888e-82
66	6	1.115489e-82
66	7	1.833897e-83
66	8	4.529813e-84
66	9	0.000000e+00
66	10	0.000000e+00
66	11	1.736647e-82
66	12	3.791851e-82
66	13	4.967345e-82
66	14	5.248216e-82
66	15	3.833090e-82
66	16	1.148994e-82
66	17	1.860448e-83
66	18	4.512044e-84
66	19	0.000000e+00
66	20	0.000000e+00
66	21	1.836520e-82
66	22	3.917732e-82
66	23	5.214720e-82
66	24	5.416126e-82
66	25	3.808632e-82
66	26	1.122888e-82
66	27	1.830502e-83
66	28	4.632562e-84
66	29	0.000000e+00
66	30	0.000000e+00
66	31	1.873610e-82
66	32	3.945469e-82
66	33	5.295741e-82
66	34	5.417817e-82
66	35	3.703445e-82
66	36	1.081159e-82
66	37	1.781672e-83
66	38	4.634360e-84
66	39	0.000000e+00
66	40	0.000000e+00
66	41	1.800013e-82
66	42	3.859045e-82
66	43	5.117528e-82
66	44	5.329942e-82
66	45	3.778092e-82
66	46	1.117879e-82
66	47	1.822096e-83
66	48	4.566189e-84
66	49	0.000000e+00
66	50	0.000000e+00
66	51	2.326118e-82
66	52	9.927257e-82
66	53	9.773961e-82
66	54	9.994547e-82
66	55	5.340550e-82
66	56	1.790262e-82
66	57	3.546187e-83
66	58	1.759706e-83
66	59	0.000000e+00
66	60	0.000000e+00
66	61	6.003460e-82
66	62	7.949664e-82
66	63	1.053681e-81
66	64	1.283930e-81
66	65	9.328026e-82
66	66	5.770553e-82
66	67	2.987878e-83
66	68	2.093741e-83
66	69	0.000000e+00
66	70	0.000000e+00
66	71	3.786221e-82
66	72	7.052600e-82
66	73	6.947592e-82
66	74	6.340750e-82
66	75	3.963998e-82
66	76	1.518193e-82
66	77	2.085329e-83
66	78	1.366340e-83
66	79	0.000000e+00
66	80	0.000000e+00
66	81	2.271601e-82
66	82	5.183267e-82
66	83	6.221753e-82
66	84	5.568090e-82
66	85	3.760827e-82
66	86	1.175536e-82
66	87	3.077330e-83
66	88	1.437235e-83
66	89	0.000000e+00
66	90	0.000000e+00
66	91	0.000000e+00
67	0	0.000000e+00
67	1	4.839966e-84
67	2	1.871464e-83
67	3	3.020655e-83
67	4	3.717769e-83
67	5	3.330491e-83
67	6	1.155509e-83
67	7	1.847135e-84
67	8	3.831358e-85
67	9	0.000000e+00
67	10	0.000000e+00
67	11	5.099988e-84
67	12	2.000475e-83
67	13	3.147855e-83
67	14	3.814297e-83
67	15	3.487592e-83
67	16	1.213944e-83
67	17	1.964064e-84
67	18	3.928114e-85
67	19	0.000000e+00
67	20	0.000000e+00
67	21	4.875045e-84
67	22	1.822641e-83
67	23	3.022471e-83
67	24	3.775531e-83
67	25	3.355914e-83
67	26	1.150541e-83
67	27	1.803455e-84
67	28	3.892260e-85
67	29	0.000000e+00
67	30	0.000000e+00
67	31	4.638342e-84
67	32	1.671713e-83
67	33	2.859686e-83
67	34	3.654927e-83
67	35	3.177754e-83
67	36	1.082172e-83
67	37	1.667878e-84
67	38	3.796890e-85
67	39	0.000000e+00
67	40	0.000000e+00
67	41	4.846544e-84
67	42	1.844825e-83
67	43	3.012569e-83
67	44	3.742596e-83
67	45	3.350467e-83
67	46	1.152915e-83
67	47	1.822153e-84
67	48	3.860740e-85
67	49	0.000000e+00
67	50	0.000000e+00
67	51	2.564386e-83
67	52	8.343507e-83
67	53	9.420793e-83
67	54	1.006871e-82
67	55	5.514678e-83
67	56	2.345381e-83
67	57	4.608447e-84
67	58	1.989330e-84
67	59	0.000000e+00
67	60	0.000000e+00
67	61	7.198702e-83
67	62	7.063731e-83
67	63	8.541762e-83
67	64	1.177731e-82
67	65	8.937219e-83
67	66	2.987878e-83
67	67	3.602908e-83
67	68	2.988585e-84
67	69	0.000000e+00
67	70	0.000000e+00
67	71	2.891648e-83
67	72	6.195078e-83
67	73	6.589960e-83
67	74	7.425645e-83
67	75	4.597483e-83
67	76	1.879618e-83
67	77	2.080544e-84
67	78	9.389509e-85
67	79	0.000000e+00
67	80	0.000000e+00
67	81	3.034309e-83
67	82	4.377007e-83
67	83	7.769847e-83
67	84	7.783705e-83
67	85	5.364103e-83
67	86	1.578631e-83
67	87	3.562740e-84
67	88	1.603301e-84
67	89	0.000000e+00
67	90	0.000000e+00
67	91	0.000000e+00
68	0	0.000000e+00
68	1	1.410699e-83
68	2	2.564533e-83
68	3	3.317256e-83
68	4	3.254418e-83
68	5	2.241663e-83
68	6	6.918460e-84
68	7	1.213948e-84
68	8	4.196278e-85
68	9	0.000000e+00
68	10	0.000000e+00
68	11	1.324849e-83
68	12	2.501863e-83
68	13	3.177812e-83
68	14	3.200502e-83
68	15	2.292489e-83
68	16	7.057979e-84
68	17	1.226572e-84
68	18	4.214199e-85
68	19	0.000000e+00
68	20	0.000000e+00
68	21	1.459635e-83
68	22	2.599433e-83
68	23	3.398701e-83
68	24	3.326648e-83
68	25	2.271466e-83
68	26	7.015192e-84
68	27	1.220346e-84
68	28	4.204326e-85
68	29	0.000000e+00
68	30	0.000000e+00
68	31	1.535571e-83
68	32	2.633855e-83
68	33	3.494318e-83
68	34	3.346922e-83
68	35	2.204366e-83
68	36	6.834214e-84
68	37	1.193422e-84
68	38	4.145161e-85
68	39	0.000000e+00
68	40	0.000000e+00
68	41	1.422149e-83
68	42	2.557602e-83
68	43	3.323495e-83
68	44	3.269707e-83
68	45	2.255156e-83
68	46	6.961816e-84
68	47	1.210453e-84
68	48	4.175863e-85
68	49	0.000000e+00
68	50	0.000000e+00
68	51	4.665302e-83
68	52	9.229548e-83
68	53	1.051213e-82
68	54	1.081433e-82
68	55	6.409367e-83
68	56	1.897161e-83
68	57	3.128000e-84
68	58	2.787176e-84
68	59	0.000000e+00
68	60	0.000000e+00
68	61	1.071276e-82
68	62	1.211548e-82
68	63	1.281328e-82
68	64	1.410234e-82
68	65	9.453655e-83
68	66	2.093741e-83
68	67	2.988585e-84
68	68	1.768189e-83
68	69	0.000000e+00
68	70	0.000000e+00
68	71	5.224630e-83
68	72	6.603444e-83
68	73	6.415174e-83
68	74	5.245777e-83
68	75	2.933192e-83
68	76	1.182120e-83
68	77	2.608541e-84
68	78	1.488075e-84
68	79	0.000000e+00
68	80	0.000000e+00
68	81	4.755209e-83
68	82	8.270014e-83
68	83	7.916589e-83
68	84	6.557698e-83
68	85	3.702918e-83
68	86	8.506134e-84
68	87	2.922321e-84
68	88	2.554466e-84
68	89	0.000000e+00
68	90	0.000000e+00
68	91	0.000000e+00
69	0	0.000000e+00
69	1	0.000000e+00
69	2	0.000000e+00
69	3	0.000000e+00
69	4	0.000000e+00
69	5	0.000000e+00
69	6	0.000000e+00
69	7	0.000000e+00
69	8	0.000000e+00
69	9	0.000000e+00
69	10	0.000000e+00
69	11	0.000000e+00
69	12	0.000000e+00
69	13	0.000000e+00
69	14	0.000000e+00
69	15	0.000000e+00
69	16	0.000000e+00
69	17	0.000000e+00
69	18	0.000000e+00
69	19	0.000000e+00
69	20	0.000000e+00
69	21	0.000000e+00
69	22	0.000000e+00
69	23	0.000000e+00
69	24	0.000000e+00
69	25	0.000000e+00
69	26	0.000000e+00
69	27	0.000000e+00
69	28	0.000000e+00
69	29	0.000000e+00
69	30	0.000000e+00
69	31	0.000000e+00
69	32	0.000000e+00
69	33	0.000000e+00
69	34	0.000000e+00
69	35	0.000000e+00
69	36	0.000000e+00
69	37	0.000000e+00
69	38	0.000000e+00
69	39	0.000000e+00
69	40	0.000000e+00
69	41	0.000000e+00
69	42	0.000000e+00
69	43	0.000000e+00
69	44	0.000000e+00
69	45	0.000000e+00
69	46	0.000000e+00
69	47	0.000000e+00
69	48	0.000000e+00
69	49	0.000000e+00
69	50	0.000000e+00
69	51	0.000000e+00
69	52	0.000000e+00
69	53	0.000000e+00
69	54	0.000000e+00
69	55	0.000000e+00
69	56	0.000000e+00
69	57	0.000000e+00
69	58	0.000000e+00
69	59	0.000000e+00
69	60	0.000000e+00
69	61	0.000000e+00
69	62	0.000000e+00
69	63	0.000000e+00
69	64	0.000000e+00
69	65	0.000000e+00
69	66	0.000000e+00
69	67	0.000000e+00
69	68	0.000000e+00
69	69	0.000000e+00
69	70	0.000000e+00
69	71	0.000000e+00
69	72	0.000000e+00
69	73	0.000000e+00
69	74	0.000000e+00
69	75	0.000000e+00
69	76	0.000000e+00
69	77	0.000000e+00
69	78	0.000000e+00
69	79	0.000000e+00
69	80	0.000000e+00
69	81	0.000000e+00
69	82	0.000000e+00
69	83	0.000000e+00
69	84	0.000000e+00
69	85	0.000000e+00
69	86	0.000000e+00
69	87	0.000000e+00
69	88	0.000000e+00
69	89	0.000000e+00
69	90	0.000000e+00
69	91	0.000000e+00
70	0	0.000000e+00
70	1	0.000000e+00
70	2	0.000000e+00
70	3	0.000000e+00
70	4	0.000000e+00
70	5	0.000000e+00
70	6	0.000000e+00
70	7	0.000000e+00
70	8	0.000000e+00
70	9	0.000000e+00
70	10	0.000000e+00
70	11	0.000000e+00
70	12	0.000000e+00
70	13	0.000000e+00
70	14	0.000000e+00
70	15	0.000000e+00
70	16	0.000000e+00
70	17	0.000000e+00
70	18	0.000000e+00
70	19	0.000000e+00
70	20	0.000000e+00
70	21	0.000000e+00
70	22	0.000000e+00
70	23	0.000000e+00
70	24	0.000000e+00
70	25	0.000000e+00
70	26	0.000000e+00
70	27	0.000000e+00
70	28	0.000000e+00
70	29	0.000000e+00
70	30	0.000000e+00
70	31	0.000000e+00
70	32	0.000000e+00
70	33	0.000000e+00
70	34	0.000000e+00
70	35	0.000000e+00
70	36	0.000000e+00
70	37	0.000000e+00
70	38	0.000000e+00
70	39	0.000000e+00
70	40	0.000000e+00
70	41	0.000000e+00
70	42	0.000000e+00
70	43	0.000000e+00
70	44	0.000000e+00
70	45	0.000000e+00
70	46	0.000000e+00
70	47	0.000000e+00
70	48	0.000000e+00
70	49	0.000000e+00
70	50	0.000000e+00
70	51	0.000000e+00
70	52	0.000000e+00
70	53	0.000000e+00
70	54	0.000000e+00
70	55	0.000000e+00
70	56	0.000000e+00
70	57	0.000000e+00
70	58	0.000000e+00
70	59	0.000000e+00
70	60	0.000000e+00
70	61	0.000000e+00
70	62	0.000000e+00
70	63	0.000000e+00
70	64	0.000000e+00
70	65	0.000000e+00
70	66	0.000000e+00
70	67	0.000000e+00
70	68	0.000000e+00
70	69	0.000000e+00
70	70	0.000000e+00
70	71	0.000000e+00
70	72	0.000000e+00
70	73	0.000000e+00
70	74	0.000000e+00
70	75	0.000000e+00
70	76	0.000000e+00
70	77	0.000000e+00
70	78	0.000000e+00
70	79	0.000000e+00
70	80	0.000000e+00
70	81	0.000000e+00
70	82	0.000000e+00
70	83	0.000000e+00
70	84	0.000000e+00
70	85	0.000000e+00
70	86	0.000000e+00
70	87	0.000000e+00
70	88	0.000000e+00
70	89	0.000000e+00
70	90	0.000000e+00
70	91	0.000000e+00
71	0	0.000000e+00
71	1	7.418372e-82
71	2	1.302308e-81
71	3	1.557814e-81
71	4	1.343536e-81
71	5	7.084346e-82
71	6	1.695948e-82
71	7	3.400915e-83
71	8	1.413784e-83
71	9	0.000000e+00
71	10	0.000000e+00
71	11	7.252548e-82
71	12	1.270348e-81
71	13	1.522312e-81
71	14	1.352296e-81
71	15	7.228850e-82
71	16	1.727235e-82
71	17	3.317834e-83
71	18	1.375240e-83
71	19	0.000000e+00
71	20	0.000000e+00
71	21	7.553440e-82
71	22	1.327436e-81
71	23	1.585421e-81
71	24	1.364210e-81
71	25	7.185820e-82
71	26	1.719825e-82
71	27	3.461057e-83
71	28	1.418775e-83
71	29	0.000000e+00
71	30	0.000000e+00
71	31	7.637770e-82
71	32	1.347387e-81
71	33	1.602008e-81
71	34	1.341923e-81
71	35	6.990553e-82
71	36	1.677852e-82
71	37	3.498965e-83
71	38	1.433669e-83
71	39	0.000000e+00
71	40	0.000000e+00
71	41	7.431272e-82
71	42	1.304662e-81
71	43	1.558664e-81
71	44	1.349028e-81
71	45	7.124916e-82
71	46	1.705063e-82
71	47	3.403958e-83
71	48	1.398131e-83
71	49	0.000000e+00
71	50	0.000000e+00
71	51	6.941110e-82
71	52	2.903923e-81
71	53	2.977659e-81
71	54	2.667036e-81
71	55	1.332433e-81
71	56	3.448327e-82
71	57	8.206774e-83
71	58	5.546454e-83
71	59	0.000000e+00
71	60	0.000000e+00
71	61	2.317119e-81
71	62	3.291791e-81
71	63	3.426018e-81
71	64	3.111192e-81
71	65	1.909083e-81
71	66	3.786221e-82
71	67	2.891648e-83
71	68	5.224630e-83
71	69	0.000000e+00
71	70	0.000000e+00
71	71	3.866746e-81
71	72	2.944399e-81
71	73	2.800417e-81
71	74	2.038922e-81
71	75	1.053614e-81
71	76	3.251526e-82
71	77	7.153806e-83
71	78	4.371221e-83
71	79	0.000000e+00
71	80	0.000000e+00
71	81	1.307211e-81
71	82	2.511117e-81
71	83	2.276418e-81
71	84	1.836210e-81
71	85	1.026383e-81
71	86	2.895115e-82
71	87	8.442747e-83
71	88	5.173083e-83
71	89	0.000000e+00
71	90	0.000000e+00
71	91	0.000000e+00
72	0	0.000000e+00
72	1	1.278877e-81
72	2	2.321141e-81
72	3	2.841246e-81
72	4	2.511405e-81
72	5	1.392330e-81
72	6	3.512067e-82
72	7	6.731342e-83
72	8	2.491971e-83
72	9	0.000000e+00
72	10	0.000000e+00
72	11	1.261998e-81
72	12	2.281351e-81
72	13	2.789264e-81
72	14	2.535746e-81
72	15	1.423510e-81
72	16	3.594886e-82
72	17	6.612011e-83
72	18	2.378776e-83
72	19	0.000000e+00
72	20	0.000000e+00
72	21	1.295951e-81
72	22	2.357808e-81
72	23	2.885973e-81
72	24	2.548482e-81
72	25	1.410868e-81
72	26	3.539733e-82
72	27	6.797154e-83
72	28	2.514272e-83
72	29	0.000000e+00
72	30	0.000000e+00
72	31	1.298001e-81
72	32	2.374488e-81
72	33	2.903174e-81
72	34	2.498957e-81
72	35	1.369207e-81
72	36	3.429431e-82
72	37	6.816812e-83
72	38	2.584499e-83
72	39	0.000000e+00
72	40	0.000000e+00
72	41	1.277985e-81
72	42	2.322786e-81
72	43	2.840983e-81
72	44	2.521501e-81
72	45	1.399906e-81
72	46	3.518886e-82
72	47	6.705639e-83
72	48	2.466405e-83
72	49	0.000000e+00
72	50	0.000000e+00
72	51	8.518910e-82
72	52	5.041105e-81
72	53	5.349126e-81
72	54	4.809668e-81
72	55	2.364832e-81
72	56	6.375114e-82
72	57	1.638068e-82
72	58	8.013505e-83
72	59	0.000000e+00
72	60	0.000000e+00
72	61	3.343309e-81
72	62	5.473160e-81
72	63	5.595763e-81
72	64	4.940869e-81
72	65	3.322970e-81
72	66	7.052600e-82
72	67	6.195078e-83
72	68	6.603444e-83
72	69	0.000000e+00
72	70	0.000000e+00
72	71	2.944399e-81
72	72	7.153702e-81
72	73	4.962986e-81
72	74	3.801426e-81
72	75	2.090474e-81
72	76	6.062977e-82
72	77	1.021333e-82
72	78	6.199062e-83
72	79	0.000000e+00
72	80	0.000000e+00
72	81	2.084918e-81
72	82	4.088014e-81
72	83	4.196294e-81
72	84	3.372633e-81
72	85	1.826128e-81
72	86	5.447819e-82
72	87	1.549600e-82
72	88	7.746160e-83
72	89	0.000000e+00
72	90	0.000000e+00
72	91	0.000000e+00
73	0	0.000000e+00
73	1	1.212214e-81
73	2	2.219750e-81
73	3	2.772901e-81
73	4	2.477892e-81
73	5	1.406106e-81
73	6	3.659610e-82
73	7	6.896973e-83
73	8	2.444316e-83
73	9	0.000000e+00
73	10	0.000000e+00
73	11	1.192865e-81
73	12	2.192695e-81
73	13	2.724241e-81
73	14	2.503605e-81
73	15	1.436620e-81
73	16	3.740815e-82
73	17	6.781833e-83
73	18	2.345130e-83
73	19	0.000000e+00
73	20	0.000000e+00
73	21	1.229391e-81
73	22	2.248011e-81
73	23	2.815646e-81
73	24	2.518469e-81
73	25	1.427889e-81
73	26	3.694797e-82
73	27	6.949286e-83
73	28	2.468739e-83
73	29	0.000000e+00
73	30	0.000000e+00
73	31	1.234301e-81
73	32	2.251460e-81
73	33	2.830147e-81
73	34	2.469342e-81
73	35	1.387203e-81
73	36	3.586390e-82
73	37	6.963866e-83
73	38	2.535781e-83
73	39	0.000000e+00
73	40	0.000000e+00
73	41	1.211218e-81
73	42	2.218069e-81
73	43	2.772163e-81
73	44	2.491499e-81
73	45	1.415804e-81
73	46	3.670977e-82
73	47	6.862247e-83
73	48	2.425904e-83
73	49	0.000000e+00
73	50	0.000000e+00
73	51	7.209487e-82
73	52	4.696660e-81
73	53	5.176290e-81
73	54	4.628629e-81
73	55	2.340207e-81
73	56	6.467152e-82
73	57	1.604943e-82
73	58	7.267227e-83
73	59	0.000000e+00
73	60	0.000000e+00
73	61	3.774231e-81
73	62	5.509737e-81
73	63	5.361612e-81
73	64	4.808241e-81
73	65	3.130495e-81
73	66	6.947592e-82
73	67	6.589960e-83
73	68	6.415174e-83
73	69	0.000000e+00
73	70	0.000000e+00
73	71	2.800417e-81
73	72	4.962986e-81
73	73	6.772780e-81
73	74	4.051968e-81
73	75	2.270869e-81
73	76	6.614533e-82
73	77	1.134348e-82
73	78	5.851519e-83
73	79	0.000000e+00
73	80	0.000000e+00
73	81	1.900811e-81
73	82	3.909635e-81
73	83	4.296237e-81
73	84	3.725636e-81
73	85	2.055345e-81
73	86	6.093471e-82
73	87	1.693134e-82
73	88	7.270693e-83
73	89	0.000000e+00
73	90	0.000000e+00
73	91	0.000000e+00
74	0	0.000000e+00
74	1	9.203831e-82
74	2	1.747443e-81
74	3	2.225500e-81
74	4	2.072002e-81
74	5	1.250049e-81
74	6	3.406936e-82
74	7	6.041382e-83
74	8	2.004294e-83
74	9	0.000000e+00
74	10	0.000000e+00
74	11	9.072014e-82
74	12	1.730806e-81
74	13	2.191809e-81
74	14	2.090668e-81
74	15	1.280184e-81
74	16	3.496805e-82
74	17	6.052242e-83
74	18	1.941130e-83
74	19	0.000000e+00
74	20	0.000000e+00
74	21	9.318364e-82
74	22	1.766576e-81
74	23	2.257411e-81
74	24	2.106072e-81
74	25	1.267610e-81
74	26	3.427043e-82
74	27	6.037432e-83
74	28	2.026396e-83
74	29	0.000000e+00
74	30	0.000000e+00
74	31	9.343201e-82
74	32	1.764088e-81
74	33	2.263609e-81
74	34	2.068108e-81
74	35	1.228365e-81
74	36	3.308346e-82
74	37	5.941455e-83
74	38	2.068492e-83
74	39	0.000000e+00
74	40	0.000000e+00
74	41	9.184542e-82
74	42	1.744603e-81
74	43	2.223648e-81
74	44	2.082639e-81
74	45	1.257891e-81
74	46	3.409928e-82
74	47	5.993864e-83
74	48	1.994323e-83
74	49	0.000000e+00
74	50	0.000000e+00
74	51	5.535318e-82
74	52	3.737780e-81
74	53	4.251036e-81
74	54	3.771802e-81
74	55	1.920274e-81
74	56	5.728691e-82
74	57	1.352347e-82
74	58	5.882684e-83
74	59	0.000000e+00
74	60	0.000000e+00
74	61	2.950312e-81
74	62	3.746736e-81
74	63	3.992941e-81
74	64	3.868100e-81
74	65	2.647146e-81
74	66	6.340750e-82
74	67	7.425645e-83
74	68	5.245777e-83
74	69	0.000000e+00
74	70	0.000000e+00
74	71	2.038922e-81
74	72	3.801426e-81
74	73	4.051968e-81
74	74	4.343462e-81
74	75	1.930856e-81
74	76	5.771017e-82
74	77	9.224671e-83
74	78	4.678167e-83
74	79	0.000000e+00
74	80	0.000000e+00
74	81	1.512787e-81
74	82	3.061359e-81
74	83	3.497271e-81
74	84	3.121696e-81
74	85	1.800407e-81
74	86	5.208503e-82
74	87	1.443028e-82
74	88	5.752444e-83
74	89	0.000000e+00
74	90	0.000000e+00
74	91	0.000000e+00
75	0	0.000000e+00
75	1	4.930906e-82
75	2	9.660114e-82
75	3	1.258697e-81
75	4	1.203537e-81
75	5	7.589230e-82
75	6	2.130187e-82
75	7	3.710629e-83
75	8	1.127043e-83
75	9	0.000000e+00
75	10	0.000000e+00
75	11	4.875304e-82
75	12	9.589014e-82
75	13	1.239458e-81
75	14	1.212014e-81
75	15	7.769201e-82
75	16	2.188871e-82
75	17	3.723265e-83
75	18	1.084253e-83
75	19	0.000000e+00
75	20	0.000000e+00
75	21	4.990138e-82
75	22	9.761825e-82
75	23	1.277401e-81
75	24	1.224851e-81
75	25	7.700445e-82
75	26	2.142587e-82
75	27	3.705089e-83
75	28	1.148422e-83
75	29	0.000000e+00
75	30	0.000000e+00
75	31	4.987089e-82
75	32	9.726200e-82
75	33	1.281408e-81
75	34	1.205795e-81
75	35	7.467883e-82
75	36	2.066909e-82
75	37	3.640706e-83
75	38	1.182379e-83
75	39	0.000000e+00
75	40	0.000000e+00
75	41	4.920224e-82
75	42	9.645115e-82
75	43	1.258232e-81
75	44	1.210385e-81
75	45	7.640466e-82
75	46	2.132734e-82
75	47	3.679813e-83
75	48	1.127017e-83
75	49	0.000000e+00
75	50	0.000000e+00
75	51	2.959169e-82
75	52	2.156017e-81
75	53	2.405867e-81
75	54	2.175084e-81
75	55	1.134337e-81
75	56	3.430497e-82
75	57	8.290951e-83
75	58	3.202210e-83
75	59	0.000000e+00
75	60	0.000000e+00
75	61	1.536494e-81
75	62	2.145134e-81
75	63	2.229749e-81
75	64	2.229225e-81
75	65	1.599141e-81
75	66	3.963998e-82
75	67	4.597483e-83
75	68	2.933192e-83
75	69	0.000000e+00
75	70	0.000000e+00
75	71	1.053614e-81
75	72	2.090474e-81
75	73	2.270869e-81
75	74	1.930856e-81
75	75	1.425413e-81
75	76	3.543806e-82
75	77	5.140032e-83
75	78	2.764471e-83
75	79	0.000000e+00
75	80	0.000000e+00
75	81	7.772813e-82
75	82	1.605112e-81
75	83	1.965806e-81
75	84	1.752389e-81
75	85	1.028410e-81
75	86	3.158918e-82
75	87	8.700613e-83
75	88	3.390170e-83
75	89	0.000000e+00
75	90	0.000000e+00
75	91	0.000000e+00
76	0	0.000000e+00
76	1	1.299084e-82
76	2	2.791485e-82
76	3	3.769502e-82
76	4	3.828249e-82
76	5	2.752587e-82
76	6	8.501461e-83
76	7	1.360413e-83
76	8	3.490626e-84
76	9	0.000000e+00
76	10	0.000000e+00
76	11	1.269474e-82
76	12	2.763295e-82
76	13	3.680897e-82
76	14	3.807702e-82
76	15	2.820398e-82
76	16	8.752704e-83
76	17	1.368558e-83
76	18	3.414555e-84
76	19	0.000000e+00
76	20	0.000000e+00
76	21	1.329267e-82
76	22	2.824487e-82
76	23	3.844551e-82
76	24	3.914075e-82
76	25	2.789328e-82
76	26	8.561150e-83
76	27	1.355191e-83
76	28	3.554970e-84
76	29	0.000000e+00
76	30	0.000000e+00
76	31	1.346758e-82
76	32	2.823494e-82
76	33	3.888798e-82
76	34	3.902937e-82
76	35	2.702103e-82
76	36	8.252405e-83
76	37	1.325287e-83
76	38	3.609034e-84
76	39	0.000000e+00
76	40	0.000000e+00
76	41	1.304987e-82
76	42	2.788900e-82
76	43	3.777378e-82
76	44	3.853890e-82
76	45	2.769312e-82
76	46	8.524673e-83
76	47	1.346686e-83
76	48	3.499125e-84
76	49	0.000000e+00
76	50	0.000000e+00
76	51	1.265526e-82
76	52	6.699491e-82
76	53	6.749553e-82
76	54	6.629821e-82
76	55	3.854259e-82
76	56	1.303121e-82
76	57	2.844772e-83
76	58	1.058618e-83
76	59	0.000000e+00
76	60	0.000000e+00
76	61	3.731269e-82
76	62	6.477122e-82
76	63	6.415930e-82
76	64	7.379763e-82
76	65	5.540886e-82
76	66	1.518193e-82
76	67	1.879618e-83
76	68	1.182120e-83
76	69	0.000000e+00
76	70	0.000000e+00
76	71	3.251526e-82
76	72	6.062977e-82
76	73	6.614533e-82
76	74	5.771017e-82
76	75	3.543806e-82
76	76	1.820817e-82
76	77	1.606577e-83
76	78	8.364274e-84
76	79	0.000000e+00
76	80	0.000000e+00
76	81	2.141589e-82
76	82	4.635426e-82
76	83	6.290446e-82
76	84	5.315815e-82
76	85	3.271277e-82
76	86	1.075933e-82
76	87	2.977802e-83
76	88	1.177566e-83
76	89	0.000000e+00
76	90	0.000000e+00
76	91	0.000000e+00
77	0	0.000000e+00
77	1	2.891857e-83
77	2	5.411934e-83
77	3	6.722077e-83
77	4	6.248256e-83
77	5	3.594770e-83
77	6	9.350403e-84
77	7	1.788133e-84
77	8	6.240883e-85
77	9	0.000000e+00
77	10	0.000000e+00
77	11	2.855423e-83
77	12	5.318779e-83
77	13	6.615168e-83
77	14	6.271590e-83
77	15	3.672964e-83
77	16	9.542414e-84
77	17	1.801083e-84
77	18	6.157858e-85
77	19	0.000000e+00
77	20	0.000000e+00
77	21	2.927247e-83
77	22	5.491155e-83
77	23	6.823707e-83
77	24	6.355751e-83
77	25	3.652692e-83
77	26	9.461192e-84
77	27	1.798929e-84
77	28	6.344546e-85
77	29	0.000000e+00
77	30	0.000000e+00
77	31	2.922770e-83
77	32	5.524362e-83
77	33	6.848801e-83
77	34	6.277890e-83
77	35	3.551964e-83
77	36	9.198947e-84
77	37	1.769785e-84
77	38	6.375879e-85
77	39	0.000000e+00
77	40	0.000000e+00
77	41	2.885319e-83
77	42	5.407346e-83
77	43	6.720364e-83
77	44	6.281326e-83
77	45	3.621488e-83
77	46	9.385736e-84
77	47	1.785509e-84
77	48	6.250548e-85
77	49	0.000000e+00
77	50	0.000000e+00
77	51	2.743067e-83
77	52	1.267677e-82
77	53	1.337550e-82
77	54	1.075084e-82
77	55	5.437497e-83
77	56	1.535612e-83
77	57	3.545875e-84
77	58	2.378414e-84
77	59	0.000000e+00
77	60	0.000000e+00
77	61	1.083118e-82
77	62	1.198216e-82
77	63	1.273878e-82
77	64	1.375177e-82
77	65	8.620751e-83
77	66	2.085329e-83
77	67	2.080544e-84
77	68	2.608541e-84
77	69	0.000000e+00
77	70	0.000000e+00
77	71	7.153806e-83
77	72	1.021333e-82
77	73	1.134348e-82
77	74	9.224671e-83
77	75	5.140032e-83
77	76	1.606577e-83
77	77	9.755672e-84
77	78	2.404559e-84
77	79	0.000000e+00
77	80	0.000000e+00
77	81	4.687823e-83
77	82	9.759815e-83
77	83	8.708322e-83
77	84	8.447932e-83
77	85	5.440555e-83
77	86	1.459244e-83
77	87	4.228914e-84
77	88	2.172111e-84
77	89	0.000000e+00
77	90	0.000000e+00
77	91	0.000000e+00
78	0	0.000000e+00
78	1	1.685168e-83
78	2	3.180309e-83
78	3	3.945988e-83
78	4	3.695450e-83
78	5	2.065465e-83
78	6	5.052761e-84
78	7	1.020193e-84
78	8	3.579790e-85
78	9	0.000000e+00
78	10	0.000000e+00
78	11	1.651795e-83
78	12	3.105161e-83
78	13	3.879267e-83
78	14	3.707700e-83
78	15	2.106359e-83
78	16	5.178607e-84
78	17	1.035158e-84
78	18	3.533898e-85
78	19	0.000000e+00
78	20	0.000000e+00
78	21	1.708601e-83
78	22	3.246560e-83
78	23	4.000281e-83
78	24	3.754397e-83
78	25	2.098345e-83
78	26	5.109098e-84
78	27	1.030373e-84
78	28	3.672861e-85
78	29	0.000000e+00
78	30	0.000000e+00
78	31	1.718160e-83
78	32	3.289890e-83
78	33	4.019311e-83
78	34	3.710995e-83
78	35	2.044852e-83
78	36	4.948776e-84
78	37	1.011487e-84
78	38	3.708919e-85
78	39	0.000000e+00
78	40	0.000000e+00
78	41	1.681587e-83
78	42	3.188108e-83
78	43	3.940216e-83
78	44	3.711768e-83
78	45	2.079997e-83
78	46	5.072357e-84
78	47	1.023847e-84
78	48	3.611789e-85
78	49	0.000000e+00
78	50	0.000000e+00
78	51	2.320954e-83
78	52	8.090991e-83
78	53	8.628535e-83
78	54	7.467652e-83
78	55	3.659228e-83
78	56	9.165491e-84
78	57	2.424724e-84
78	58	1.637535e-84
78	59	0.000000e+00
78	60	0.000000e+00
78	61	5.835252e-83
78	62	6.882793e-83
78	63	8.871066e-83
78	64	9.635061e-83
78	65	6.105374e-83
78	66	1.366340e-83
78	67	9.389509e-85
78	68	1.488075e-84
78	69	0.000000e+00
78	70	0.000000e+00
78	71	4.371221e-83
78	72	6.199062e-83
78	73	5.851519e-83
78	74	4.678167e-83
78	75	2.764471e-83
78	76	8.364274e-84
78	77	2.404559e-84
78	78	3.703991e-84
78	79	0.000000e+00
78	80	0.000000e+00
78	81	2.493166e-83
78	82	5.182531e-83
78	83	4.122653e-83
78	84	3.725800e-83
78	85	2.436712e-83
78	86	7.822095e-84
78	87	2.068537e-84
78	88	1.529767e-84
78	89	0.000000e+00
78	90	0.000000e+00
78	91	0.000000e+00
79	0	0.000000e+00
79	1	0.000000e+00
79	2	0.000000e+00
79	3	0.000000e+00
79	4	0.000000e+00
79	5	0.000000e+00
79	6	0.000000e+00
79	7	0.000000e+00
79	8	0.000000e+00
79	9	0.000000e+00
79	10	0.000000e+00
79	11	0.000000e+00
79	12	0.000000e+00
79	13	0.000000e+00
79	14	0.000000e+00
79	15	0.000000e+00
79	16	0.000000e+00
79	17	0.000000e+00
79	18	0.000000e+00
79	19	0.000000e+00
79	20	0.000000e+00
79	21	0.000000e+00
79	22	0.000000e+00
79	23	0.000000e+00
79	24	0.000000e+00
79	25	0.000000e+00
79	26	0.000000e+00
79	27	0.000000e+00
79	28	0.000000e+00
79	29	0.000000e+00
79	30	0.000000e+00
79	31	0.000000e+00
79	32	0.000000e+00
79	33	0.000000e+00
79	34	0.000000e+00
79	35	0.000000e+00
79	36	0.000000e+00
79	37	0.000000e+00
79	38	0.000000e+00
79	39	0.000000e+00
79	40	0.000000e+00
79	41	0.000000e+00
79	42	0.000000e+00
79	43	0.000000e+00
79	44	0.000000e+00
79	45	0.000000e+00
79	46	0.000000e+00
79	47	0.000000e+00
79	48	0.000000e+00
79	49	0.000000e+00
79	50	0.000000e+00
79	51	0.000000e+00
79	52	0.000000e+00
79	53	0.000000e+00
79	54	0.000000e+00
79	55	0.000000e+00
79	56	0.000000e+00
79	57	0.000000e+00
79	58	0.000000e+00
79	59	0.000000e+00
79	60	0.000000e+00
79	61	0.000000e+00
79	62	0.000000e+00
79	63	0.000000e+00
79	64	0.000000e+00
79	65	0.000000e+00
79	66	0.000000e+00
79	67	0.000000e+00
79	68	0.000000e+00
79	69	0.000000e+00
79	70	0.000000e+00
79	71	0.000000e+00
79	72	0.000000e+00
79	73	0.000000e+00
79	74	0.000000e+00
79	75	0.000000e+00
79	76	0.000000e+00
79	77	0.000000e+00
79	78	0.000000e+00
79	79	0.000000e+00
79	80	0.000000e+00
79	81	0.000000e+00
79	82	0.000000e+00
79	83	0.000000e+00
79	84	0.000000e+00
79	85	0.000000e+00
79	86	0.000000e+00
79	87	0.000000e+00
79	88	0.000000e+00
79	89	0.000000e+00
79	90	0.000000e+00
79	91	0.000000e+00
80	0	0.000000e+00
80	1	0.000000e+00
80	2	0.000000e+00
80	3	0.000000e+00
80	4	0.000000e+00
80	5	0.000000e+00
80	6	0.000000e+00
80	7	0.000000e+00
80	8	0.000000e+00
80	9	0.000000e+00
80	10	0.000000e+00
80	11	0.000000e+00
80	12	0.000000e+00
80	13	0.000000e+00
80	14	0.000000e+00
80	15	0.000000e+00
80	16	0.000000e+00
80	17	0.000000e+00
80	18	0.000000e+00
80	19	0.000000e+00
80	20	0.000000e+00
80	21	0.000000e+00
80	22	0.000000e+00
80	23	0.000000e+00
80	24	0.000000e+00
80	25	0.000000e+00
80	26	0.000000e+00
80	27	0.000000e+00
80	28	0.000000e+00
80	29	0.000000e+00
80	30	0.000000e+00
80	31	0.000000e+00
80	32	0.000000e+00
80	33	0.000000e+00
80	34	0.000000e+00
80	35	0.000000e+00
80	36	0.000000e+00
80	37	0.000000e+00
80	38	0.000000e+00
80	39	0.000000e+00
80	40	0.000000e+00
80	41	0.000000e+00
80	42	0.000000e+00
80	43	0.000000e+00
80	44	0.000000e+00
80	45	0.000000e+00
80	46	0.000000e+00
80	47	0.000000e+00
80	48	0.000000e+00
80	49	0.000000e+00
80	50	0.000000e+00
80	51	0.000000e+00
80	52	0.000000e+00
80	53	0.000000e+00
80	54	0.000000e+00
80	55	0.000000e+00
80	56	0.000000e+00
80	57	0.000000e+00
80	58	0.000000e+00
80	59	0.000000e+00
80	60	0.000000e+00
80	61	0.000000e+00
80	62	0.000000e+00
80	63	0.000000e+00
80	64	0.000000e+00
80	65	0.000000e+00
80	66	0.000000e+00
80	67	0.000000e+00
80	68	0.000000e+00
80	69	0.000000e+00
80	70	0.000000e+00
80	71	0.000000e+00
80	72	0.000000e+00
80	73	0.000000e+00
80	74	0.000000e+00
80	75	0.000000e+00
80	76	0.000000e+00
80	77	0.000000e+00
80	78	0.000000e+00
80	79	0.000000e+00
80	80	0.000000e+00
80	81	0.000000e+00
80	82	0.000000e+00
80	83	0.000000e+00
80	84	0.000000e+00
80	85	0.000000e+00
80	86	0.000000e+00
80	87	0.000000e+00
80	88	0.000000e+00
80	89	0.000000e+00
80	90	0.000000e+00
80	91	0.000000e+00
81	0	0.000000e+00
81	1	4.898092e-82
81	2	8.106222e-82
81	3	9.790777e-82
81	4	8.412260e-82
81	5	4.271653e-82
81	6	1.017086e-82
81	7	2.017828e-83
81	8	9.760517e-84
81	9	0.000000e+00
81	10	0.000000e+00
81	11	4.845135e-82
81	12	7.961653e-82
81	13	9.609659e-82
81	14	8.547262e-82
81	15	4.397246e-82
81	16	1.039231e-82
81	17	1.961112e-83
81	18	9.317415e-84
81	19	0.000000e+00
81	20	0.000000e+00
81	21	4.943706e-82
81	22	8.242305e-82
81	23	9.953243e-82
81	24	8.517075e-82
81	25	4.314658e-82
81	26	1.026173e-82
81	27	2.041396e-83
81	28	9.763277e-84
81	29	0.000000e+00
81	30	0.000000e+00
81	31	4.938994e-82
81	32	8.309159e-82
81	33	1.001778e-81
81	34	8.293314e-82
81	35	4.156212e-82
81	36	9.958936e-83
81	37	2.060523e-83
81	38	1.001382e-83
81	39	0.000000e+00
81	40	0.000000e+00
81	41	4.881336e-82
81	42	8.117675e-82
81	43	9.794537e-82
81	44	8.438647e-82
81	45	4.289186e-82
81	46	1.019341e-82
81	47	2.008097e-83
81	48	9.603655e-84
81	49	0.000000e+00
81	50	0.000000e+00
81	51	5.005825e-82
81	52	1.955063e-81
81	53	2.233563e-81
81	54	1.863416e-81
81	55	9.500898e-82
81	56	2.408908e-82
81	57	6.123309e-83
81	58	4.042498e-83
81	59	0.000000e+00
81	60	0.000000e+00
81	61	1.897967e-81
81	62	2.485491e-81
81	63	2.398513e-81
81	64	1.901238e-81
81	65	1.336214e-81
81	66	2.271601e-82
81	67	3.034309e-83
81	68	4.755209e-83
81	69	0.000000e+00
81	70	0.000000e+00
81	71	1.307211e-81
81	72	2.084918e-81
81	73	1.900811e-81
81	74	1.512787e-81
81	75	7.772813e-82
81	76	2.141589e-82
81	77	4.687823e-83
81	78	2.493166e-83
81	79	0.000000e+00
81	80	0.000000e+00
81	81	2.625520e-81
81	82	2.030515e-81
81	83	1.930245e-81
81	84	1.558132e-81
81	85	8.274057e-82
81	86	2.089840e-82
81	87	7.220889e-83
81	88	4.480889e-83
81	89	0.000000e+00
81	90	0.000000e+00
81	91	0.000000e+00
82	0	0.000000e+00
82	1	1.179235e-81
82	2	2.073316e-81
82	3	2.507751e-81
82	4	2.201512e-81
82	5	1.171139e-81
82	6	2.823067e-82
82	7	5.173869e-83
82	8	2.207976e-83
82	9	0.000000e+00
82	10	0.000000e+00
82	11	1.155728e-81
82	12	2.028574e-81
82	13	2.442878e-81
82	14	2.214743e-81
82	15	1.198632e-81
82	16	2.867466e-82
82	17	5.053794e-83
82	18	2.138070e-83
82	19	0.000000e+00
82	20	0.000000e+00
82	21	1.196724e-81
82	22	2.110228e-81
82	23	2.556417e-81
82	24	2.236474e-81
82	25	1.188159e-81
82	26	2.869111e-82
82	27	5.259158e-83
82	28	2.213153e-83
82	29	0.000000e+00
82	30	0.000000e+00
82	31	1.206985e-81
82	32	2.134198e-81
82	33	2.590748e-81
82	34	2.200861e-81
82	35	1.152847e-81
82	36	2.807881e-82
82	37	5.299444e-83
82	38	2.248448e-83
82	39	0.000000e+00
82	40	0.000000e+00
82	41	1.178580e-81
82	42	2.075732e-81
82	43	2.510877e-81
82	44	2.210646e-81
82	45	1.178875e-81
82	46	2.842268e-82
82	47	5.173235e-83
82	48	2.182731e-83
82	49	0.000000e+00
82	50	0.000000e+00
82	51	6.341580e-82
82	52	4.218122e-81
82	53	4.847746e-81
82	54	4.211575e-81
82	55	2.100451e-81
82	56	5.077847e-82
82	57	1.220583e-82
82	58	7.209874e-83
82	59	0.000000e+00
82	60	0.000000e+00
82	61	3.235031e-81
82	62	4.693805e-81
82	63	4.888726e-81
82	64	4.128662e-81
82	65	2.932758e-81
82	66	5.183267e-82
82	67	4.377007e-83
82	68	8.270014e-83
82	69	0.000000e+00
82	70	0.000000e+00
82	71	2.511117e-81
82	72	4.088014e-81
82	73	3.909635e-81
82	74	3.061359e-81
82	75	1.605112e-81
82	76	4.635426e-82
82	77	9.759815e-83
82	78	5.182531e-83
82	79	0.000000e+00
82	80	0.000000e+00
82	81	2.030515e-81
82	82	5.797782e-81
82	83	3.698271e-81
82	84	3.035360e-81
82	85	1.626254e-81
82	86	4.085174e-82
82	87	1.469531e-82
82	88	7.667338e-83
82	89	0.000000e+00
82	90	0.000000e+00
82	91	0.000000e+00
83	0	0.000000e+00
83	1	9.348066e-82
83	2	1.713641e-81
83	3	2.196760e-81
83	4	2.015610e-81
83	5	1.223989e-81
83	6	3.444767e-82
83	7	5.898658e-83
83	8	1.989100e-83
83	9	0.000000e+00
83	10	0.000000e+00
83	11	9.125223e-82
83	12	1.694557e-81
83	13	2.145905e-81
83	14	2.028846e-81
83	15	1.256654e-81
83	16	3.536437e-82
83	17	5.852702e-83
83	18	1.888718e-83
83	19	0.000000e+00
83	20	0.000000e+00
83	21	9.501613e-82
83	22	1.734993e-81
83	23	2.235452e-81
83	24	2.050111e-81
83	25	1.238594e-81
83	26	3.465241e-82
83	27	5.911615e-83
83	28	1.995694e-83
83	29	0.000000e+00
83	30	0.000000e+00
83	31	9.631938e-82
83	32	1.736476e-81
83	33	2.259274e-81
83	34	2.016833e-81
83	35	1.196237e-81
83	36	3.346914e-82
83	37	5.857715e-83
83	38	2.065679e-83
83	39	0.000000e+00
83	40	0.000000e+00
83	41	9.346386e-82
83	42	1.712748e-81
83	43	2.197866e-81
83	44	2.025376e-81
83	45	1.230506e-81
83	46	3.449787e-82
83	47	5.851327e-83
83	48	1.961928e-83
83	49	0.000000e+00
83	50	0.000000e+00
83	51	7.220467e-82
83	52	3.684392e-81
83	53	4.232289e-81
83	54	3.968191e-81
83	55	2.137192e-81
83	56	6.260101e-82
83	57	1.389533e-82
83	58	6.248537e-83
83	59	0.000000e+00
83	60	0.000000e+00
83	61	3.037067e-81
83	62	4.330146e-81
83	63	4.428786e-81
83	64	3.885142e-81
83	65	2.896043e-81
83	66	6.221753e-82
83	67	7.769847e-83
83	68	7.916589e-83
83	69	0.000000e+00
83	70	0.000000e+00
83	71	2.276418e-81
83	72	4.196294e-81
83	73	4.296237e-81
83	74	3.497271e-81
83	75	1.965806e-81
83	76	6.290446e-82
83	77	8.708322e-83
83	78	4.122653e-83
83	79	0.000000e+00
83	80	0.000000e+00
83	81	1.930245e-81
83	82	3.698271e-81
83	83	5.562959e-81
83	84	3.524472e-81
83	85	1.945244e-81
83	86	5.609269e-82
83	87	1.789880e-82
83	88	8.102076e-83
83	89	0.000000e+00
83	90	0.000000e+00
83	91	0.000000e+00
84	0	0.000000e+00
84	1	8.170950e-82
84	2	1.522591e-81
84	3	1.959960e-81
84	4	1.824157e-81
84	5	1.094530e-81
84	6	3.016419e-82
84	7	5.250707e-83
84	8	1.821080e-83
84	9	0.000000e+00
84	10	0.000000e+00
84	11	8.015899e-82
84	12	1.513213e-81
84	13	1.928773e-81
84	14	1.846106e-81
84	15	1.125016e-81
84	16	3.095924e-82
84	17	5.254255e-83
84	18	1.762960e-83
84	19	0.000000e+00
84	20	0.000000e+00
84	21	8.270584e-82
84	22	1.536342e-81
84	23	1.988653e-81
84	24	1.853628e-81
84	25	1.109001e-81
84	26	3.040172e-82
84	27	5.244819e-83
84	28	1.831910e-83
84	29	0.000000e+00
84	30	0.000000e+00
84	31	8.328910e-82
84	32	1.528103e-81
84	33	1.994659e-81
84	34	1.814087e-81
84	35	1.070095e-81
84	36	2.936670e-82
84	37	5.162212e-83
84	38	1.871363e-83
84	39	0.000000e+00
84	40	0.000000e+00
84	41	8.145624e-82
84	42	1.518786e-81
84	43	1.958280e-81
84	44	1.833953e-81
84	45	1.101428e-81
84	46	3.024135e-82
84	47	5.206726e-83
84	48	1.806751e-83
84	49	0.000000e+00
84	50	0.000000e+00
84	51	4.824169e-82
84	52	3.174271e-81
84	53	3.934332e-81
84	54	3.526408e-81
84	55	1.869331e-81
84	56	5.370569e-82
84	57	1.238230e-82
84	58	5.596907e-83
84	59	0.000000e+00
84	60	0.000000e+00
84	61	3.123034e-81
84	62	3.811092e-81
84	63	3.825134e-81
84	64	3.599921e-81
84	65	2.498395e-81
84	66	5.568090e-82
84	67	7.783705e-83
84	68	6.557698e-83
84	69	0.000000e+00
84	70	0.000000e+00
84	71	1.836210e-81
84	72	3.372633e-81
84	73	3.725636e-81
84	74	3.121696e-81
84	75	1.752389e-81
84	76	5.315815e-82
84	77	8.447932e-83
84	78	3.725800e-83
84	79	0.000000e+00
84	80	0.000000e+00
84	81	1.558132e-81
84	82	3.035360e-81
84	83	3.524472e-81
84	84	3.964378e-81
84	85	1.787488e-81
84	86	4.981654e-82
84	87	1.484054e-82
84	88	6.193620e-83
84	89	0.000000e+00
84	90	0.000000e+00
84	91	0.000000e+00
85	0	0.000000e+00
85	1	4.722076e-82
85	2	9.072533e-82
85	3	1.175811e-81
85	4	1.131362e-81
85	5	7.096663e-82
85	6	1.976109e-82
85	7	3.395600e-83
85	8	1.072716e-83
85	9	0.000000e+00
85	10	0.000000e+00
85	11	4.637398e-82
85	12	8.987655e-82
85	13	1.158838e-81
85	14	1.141652e-81
85	15	7.299235e-82
85	16	2.036006e-82
85	17	3.441337e-83
85	18	1.050679e-83
85	19	0.000000e+00
85	20	0.000000e+00
85	21	4.789212e-82
85	22	9.176153e-82
85	23	1.193455e-81
85	24	1.151107e-81
85	25	7.194421e-82
85	26	1.990796e-82
85	27	3.391968e-83
85	28	1.084568e-83
85	29	0.000000e+00
85	30	0.000000e+00
85	31	4.820546e-82
85	32	9.160431e-82
85	33	1.195345e-81
85	34	1.130447e-81
85	35	6.944060e-82
85	36	1.915795e-82
85	37	3.304667e-83
85	38	1.097529e-83
85	39	0.000000e+00
85	40	0.000000e+00
85	41	4.715701e-82
85	42	9.059614e-82
85	43	1.175356e-81
85	44	1.137847e-81
85	45	7.146267e-82
85	46	1.981533e-82
85	47	3.375723e-83
85	48	1.069562e-83
85	49	0.000000e+00
85	50	0.000000e+00
85	51	1.822478e-82
85	52	1.879010e-81
85	53	2.119649e-81
85	54	1.924644e-81
85	55	1.010109e-81
85	56	3.082402e-82
85	57	6.659004e-83
85	58	3.295729e-83
85	59	0.000000e+00
85	60	0.000000e+00
85	61	1.890186e-81
85	62	1.847232e-81
85	63	2.036616e-81
85	64	2.125764e-81
85	65	1.520937e-81
85	66	3.760827e-82
85	67	5.364103e-83
85	68	3.702918e-83
85	69	0.000000e+00
85	70	0.000000e+00
85	71	1.026383e-81
85	72	1.826128e-81
85	73	2.055345e-81
85	74	1.800407e-81
85	75	1.028410e-81
85	76	3.271277e-82
85	77	5.440555e-83
85	78	2.436712e-83
85	79	0.000000e+00
85	80	0.000000e+00
85	81	8.274057e-82
85	82	1.626254e-81
85	83	1.945244e-81
85	84	1.787488e-81
85	85	1.423930e-81
85	86	3.221166e-82
85	87	9.859114e-83
85	88	3.819218e-83
85	89	0.000000e+00
85	90	0.000000e+00
85	91	0.000000e+00
86	0	0.000000e+00
86	1	1.267589e-82
86	2	2.571752e-82
86	3	3.426560e-82
86	4	3.402803e-82
86	5	2.241111e-82
86	6	6.493580e-83
86	7	1.090758e-83
86	8	3.076862e-84
86	9	0.000000e+00
86	10	0.000000e+00
86	11	1.248795e-82
86	12	2.558147e-82
86	13	3.389209e-82
86	14	3.437368e-82
86	15	2.313009e-82
86	16	6.721948e-83
86	17	1.105947e-83
86	18	2.991994e-84
86	19	0.000000e+00
86	20	0.000000e+00
86	21	1.285406e-82
86	22	2.602536e-82
86	23	3.472817e-82
86	24	3.462175e-82
86	25	2.265962e-82
86	26	6.522519e-83
86	27	1.089492e-83
86	28	3.134585e-84
86	29	0.000000e+00
86	30	0.000000e+00
86	31	1.289526e-82
86	32	2.588722e-82
86	33	3.466613e-82
86	34	3.398351e-82
86	35	2.177616e-82
86	36	6.245589e-83
86	37	1.061364e-83
86	38	3.201032e-84
86	39	0.000000e+00
86	40	0.000000e+00
86	41	1.265987e-82
86	42	2.571379e-82
86	43	3.424112e-82
86	44	3.422842e-82
86	45	2.253785e-82
86	46	6.503939e-83
86	47	1.084521e-83
86	48	3.081613e-84
86	49	0.000000e+00
86	50	0.000000e+00
86	51	5.682547e-83
86	52	5.566494e-82
86	53	5.886793e-82
86	54	5.672836e-82
86	55	3.078750e-82
86	56	9.497748e-83
86	57	2.240665e-83
86	58	8.852002e-84
86	59	0.000000e+00
86	60	0.000000e+00
86	61	4.620147e-82
86	62	5.420853e-82
86	63	5.928523e-82
86	64	6.430854e-82
86	65	4.667728e-82
86	66	1.175536e-82
86	67	1.578631e-83
86	68	8.506134e-84
86	69	0.000000e+00
86	70	0.000000e+00
86	71	2.895115e-82
86	72	5.447819e-82
86	73	6.093471e-82
86	74	5.208503e-82
86	75	3.158918e-82
86	76	1.075933e-82
86	77	1.459244e-83
86	78	7.822095e-84
86	79	0.000000e+00
86	80	0.000000e+00
86	81	2.089840e-82
86	82	4.085174e-82
86	83	5.609269e-82
86	84	4.981654e-82
86	85	3.221166e-82
86	86	1.467783e-82
86	87	3.046232e-83
86	88	1.189012e-83
86	89	0.000000e+00
86	90	0.000000e+00
86	91	0.000000e+00
87	0	0.000000e+00
87	1	4.914007e-83
87	2	9.458745e-83
87	3	1.224737e-82
87	4	1.183303e-82
87	5	7.303074e-83
87	6	1.969778e-83
87	7	3.269047e-84
87	8	1.008134e-84
87	9	0.000000e+00
87	10	0.000000e+00
87	11	4.847017e-83
87	12	9.299719e-83
87	13	1.195241e-82
87	14	1.190399e-82
87	15	7.534374e-83
87	16	2.029943e-83
87	17	3.260883e-84
87	18	9.786107e-85
87	19	0.000000e+00
87	20	0.000000e+00
87	21	4.973721e-83
87	22	9.634601e-83
87	23	1.246518e-82
87	24	1.201004e-82
87	25	7.358648e-83
87	26	1.985626e-83
87	27	3.297153e-84
87	28	1.025333e-84
87	29	0.000000e+00
87	30	0.000000e+00
87	31	4.985707e-83
87	32	9.702784e-83
87	33	1.260617e-82
87	34	1.182102e-82
87	35	7.071389e-83
87	36	1.913273e-83
87	37	3.259868e-84
87	38	1.049633e-84
87	39	0.000000e+00
87	40	0.000000e+00
87	41	4.905842e-83
87	42	9.484666e-83
87	43	1.225314e-82
87	44	1.186857e-82
87	45	7.326640e-83
87	46	1.977294e-83
87	47	3.262499e-84
87	48	1.008988e-84
87	49	0.000000e+00
87	50	0.000000e+00
87	51	-8.489746e-84
87	52	1.819329e-82
87	53	1.902846e-82
87	54	1.753037e-82
87	55	9.204763e-83
87	56	2.374699e-83
87	57	6.076748e-84
87	58	2.604375e-84
87	59	0.000000e+00
87	60	0.000000e+00
87	61	1.450504e-82
87	62	1.627376e-82
87	63	1.824632e-82
87	64	1.777124e-82
87	65	1.497089e-82
87	66	3.077330e-83
87	67	3.562740e-84
87	68	2.922321e-84
87	69	0.000000e+00
87	70	0.000000e+00
87	71	8.442747e-83
87	72	1.549600e-82
87	73	1.693134e-82
87	74	1.443028e-82
87	75	8.700613e-83
87	76	2.977802e-83
87	77	4.228914e-84
87	78	2.068537e-84
87	79	0.000000e+00
87	80	0.000000e+00
87	81	7.220889e-83
87	82	1.469531e-82
87	83	1.789880e-82
87	84	1.484054e-82
87	85	9.859114e-83
87	86	3.046232e-83
87	87	2.037940e-83
87	88	4.533739e-84
87	89	0.000000e+00
87	90	0.000000e+00
87	91	0.000000e+00
88	0	0.000000e+00
88	1	1.942725e-83
88	2	3.500467e-83
88	3	4.452549e-83
88	4	4.217870e-83
88	5	2.493810e-83
88	6	6.607674e-84
88	7	1.180550e-84
88	8	4.226664e-85
88	9	0.000000e+00
88	10	0.000000e+00
88	11	1.901476e-83
88	12	3.425574e-83
88	13	4.340383e-83
88	14	4.254879e-83
88	15	2.585062e-83
88	16	6.830926e-84
88	17	1.175439e-84
88	18	4.091174e-85
88	19	0.000000e+00
88	20	0.000000e+00
88	21	1.971308e-83
88	22	3.580892e-83
88	23	4.534107e-83
88	24	4.275986e-83
88	25	2.508014e-83
88	26	6.664983e-84
88	27	1.198724e-84
88	28	4.293497e-85
88	29	0.000000e+00
88	30	0.000000e+00
88	31	1.991185e-83
88	32	3.624757e-83
88	33	4.591036e-83
88	34	4.196999e-83
88	35	2.396930e-83
88	36	6.405894e-84
88	37	1.190825e-84
88	38	4.398254e-85
88	39	0.000000e+00
88	40	0.000000e+00
88	41	1.940902e-83
88	42	3.518036e-83
88	43	4.455980e-83
88	44	4.229111e-83
88	45	2.500374e-83
88	46	6.639670e-84
88	47	1.184091e-84
88	48	4.223516e-85
88	49	0.000000e+00
88	50	0.000000e+00
88	51	2.222625e-83
88	52	9.109339e-83
88	53	9.660940e-83
88	54	9.020150e-83
88	55	4.953481e-83
88	56	1.221454e-83
88	57	3.029231e-84
88	58	2.016150e-84
88	59	0.000000e+00
88	60	0.000000e+00
88	61	8.182685e-83
88	62	1.001802e-82
88	63	1.102647e-82
88	64	1.041390e-82
88	65	7.884814e-83
88	66	1.437235e-83
88	67	1.603301e-84
88	68	2.554466e-84
88	69	0.000000e+00
88	70	0.000000e+00
88	71	5.173083e-83
88	72	7.746160e-83
88	73	7.270693e-83
88	74	5.752444e-83
88	75	3.390170e-83
88	76	1.177566e-83
88	77	2.172111e-84
88	78	1.529767e-84
88	79	0.000000e+00
88	80	0.000000e+00
88	81	4.480889e-83
88	82	7.667338e-83
88	83	8.102076e-83
88	84	6.193620e-83
88	85	3.819218e-83
88	86	1.189012e-83
88	87	4.533739e-84
88	88	4.099906e-84
88	89	0.000000e+00
88	90	0.000000e+00
88	91	0.000000e+00
89	0	0.000000e+00
89	1	0.000000e+00
89	2	0.000000e+00
89	3	0.000000e+00
89	4	0.000000e+00
89	5	0.000000e+00
89	6	0.000000e+00
89	7	0.000000e+00
89	8	0.000000e+00
89	9	0.000000e+00
89	10	0.000000e+00
89	11	0.000000e+00
89	12	0.000000e+00
89	13	0.000000e+00
89	14	0.000000e+00
89	15	0.000000e+00
89	16	0.000000e+00
89	17	0.000000e+00
89	18	0.000000e+00
89	19	0.000000e+00
89	20	0.000000e+00
89	21	0.000000e+00
89	22	0.000000e+00
89	23	0.000000e+00
89	24	0.000000e+00
89	25	0.000000e+00
89	26	0.000000e+00
89	27	0.000000e+00
89	28	0.000000e+00
89	29	0.000000e+00
89	30	0.000000e+00
89	31	0.000000e+00
89	32	0.000000e+00
89	33	0.000000e+00
89	34	0.000000e+00
89	35	0.000000e+00
89	36	0.000000e+00
89	37	0.000000e+00
89	38	0.000000e+00
89	39	0.000000e+00
89	40	0.000000e+00
89	41	0.000000e+00
89	42	0.000000e+00
89	43	0.000000e+00
89	44	0.000000e+00
89	45	0.000000e+00
89	46	0.000000e+00
89	47	0.000000e+00
89	48	0.000000e+00
89	49	0.000000e+00
89	50	0.000000e+00
89	51	0.000000e+00
89	52	0.000000e+00
89	53	0.000000e+00
89	54	0.000000e+00
89	55	0.000000e+00
89	56	0.000000e+00
89	57	0.000000e+00
89	58	0.000000e+00
89	59	0.000000e+00
89	60	0.000000e+00
89	61	0.000000e+00
89	62	0.000000e+00
89	63	0.000000e+00
89	64	0.000000e+00
89	65	0.000000e+00
89	66	0.000000e+00
89	67	0.000000e+00
89	68	0.000000e+00
89	69	0.000000e+00
89	70	0.000000e+00
89	71	0.000000e+00
89	72	0.000000e+00
89	73	0.000000e+00
89	74	0.000000e+00
89	75	0.000000e+00
89	76	0.000000e+00
89	77	0.000000e+00
89	78	0.000000e+00
89	79	0.000000e+00
89	80	0.000000e+00
89	81	0.000000e+00
89	82	0.000000e+00
89	83	0.000000e+00
89	84	0.000000e+00
89	85	0.000000e+00
89	86	0.000000e+00
89	87	0.000000e+00
89	88	0.000000e+00
89	89	0.000000e+00
89	90	0.000000e+00
89	91	0.000000e+00
90	0	0.000000e+00
90	1	0.000000e+00
90	2	0.000000e+00
90	3	0.000000e+00
90	4	0.000000e+00
90	5	0.000000e+00
90	6	0.000000e+00
90	7	0.000000e+00
90	8	0.000000e+00
90	9	0.000000e+00
90	10	0.000000e+00
90	11	0.000000e+00
90	12	0.000000e+00
90	13	0.000000e+00
90	14	0.000000e+00
90	15	0.000000e+00
90	16	0.000000e+00
90	17	0.000000e+00
90	18	0.000000e+00
90	19	0.000000e+00
90	20	0.000000e+00
90	21	0.000000e+00
90	22	0.000000e+00
90	23	0.000000e+00
90	24	0.000000e+00
90	25	0.000000e+00
90	26	0.000000e+00
90	27	0.000000e+00
90	28	0.000000e+00
90	29	0.000000e+00
90	30	0.000000e+00
90	31	0.000000e+00
90	32	0.000000e+00
90	33	0.000000e+00
90	34	0.000000e+00
90	35	0.000000e+00
90	36	0.000000e+00
90	37	0.000000e+00
90	38	0.000000e+00
90	39	0.000000e+00
90	40	0.000000e+00
90	41	0.000000e+00
90	42	0.000000e+00
90	43	0.000000e+00
90	44	0.000000e+00
90	45	0.000000e+00
90	46	0.000000e+00
90	47	0.000000e+00
90	48	0.000000e+00
90	49	0.000000e+00
90	50	0.000000e+00
90	51	0.000000e+00
90	52	0.000000e+00
90	53	0.000000e+00
90	54	0.000000e+00
90	55	0.000000e+00
90	56	0.000000e+00
90	57	0.000000e+00
90	58	0.000000e+00
90	59	0.000000e+00
90	60	0.000000e+00
90	61	0.000000e+00
90	62	0.000000e+00
90	63	0.000000e+00
90	64	0.000000e+00
90	65	0.000000e+00
90	66	0.000000e+00
90	67	0.000000e+00
90	68	0.000000e+00
90	69	0.000000e+00
90	70	0.000000e+00
90	71	0.000000e+00
90	72	0.000000e+00
90	73	0.000000e+00
90	74	0.000000e+00
90	75	0.000000e+00
90	76	0.000000e+00
90	77	0.000000e+00
90	78	0.000000e+00
90	79	0.000000e+00
90	80	0.000000e+00
90	81	0.000000e+00
90	82	0.000000e+00
90	83	0.000000e+00
90	84	0.000000e+00
90	85	0.000000e+00
90	86	0.000000e+00
90	87	0.000000e+00
90	88	0.000000e+00
90	89	0.000000e+00
90	90	0.000000e+00
90	91	0.000000e+00
91	0	0.000000e+00
91	1	0.000000e+00
91	2	0.000000e+00
91	3	0.000000e+00
91	4	0.000000e+00
91	5	0.000000e+00
91	6	0.000000e+00
91	7	0.000000e+00
91	8	0.000000e+00
91	9	0.000000e+00
91	10	0.000000e+00
91	11	0.000000e+00
91	12	0.000000e+00
91	13	0.000000e+00
91	14	0.000000e+00
91	15	0.000000e+00
91	16	0.000000e+00
91	17	0.000000e+00
91	18	0.000000e+00
91	19	0.000000e+00
91	20	0.000000e+00
91	21	0.000000e+00
91	22	0.000000e+00
91	23	0.000000e+00
91	24	0.000000e+00
91	25	0.000000e+00
91	26	0.000000e+00
91	27	0.000000e+00
91	28	0.000000e+00
91	29	0.000000e+00
91	30	0.000000e+00
91	31	0.000000e+00
91	32	0.000000e+00
91	33	0.000000e+00
91	34	0.000000e+00
91	35	0.000000e+00
91	36	0.000000e+00
91	37	0.000000e+00
91	38	0.000000e+00
91	39	0.000000e+00
91	40	0.000000e+00
91	41	0.000000e+00
91	42	0.000000e+00
91	43	0.000000e+00
91	44	0.000000e+00
91	45	0.000000e+00
91	46	0.000000e+00
91	47	0.000000e+00
91	48	0.000000e+00
91	49	0.000000e+00
91	50	0.000000e+00
91	51	0.000000e+00
91	52	0.000000e+00
91	53	0.000000e+00
91	54	0.000000e+00
91	55	0.000000e+00
91	56	0.000000e+00
91	57	0.000000e+00
91	58	0.000000e+00
91	59	0.000000e+00
91	60	0.000000e+00
91	61	0.000000e+00
91	62	0.000000e+00
91	63	0.000000e+00
91	64	0.000000e+00
91	65	0.000000e+00
91	66	0.000000e+00
91	67	0.000000e+00
91	68	0.000000e+00
91	69	0.000000e+00
91	70	0.000000e+00
91	71	0.000000e+00
91	72	0.000000e+00
91	73	0.000000e+00
91	74	0.000000e+00
91	75	0.000000e+00
91	76	0.000000e+00
91	77	0.000000e+00
91	78	0.000000e+00
91	79	0.000000e+00
91	80	0.000000e+00
91	81	0.000000e+00
91	82	0.000000e+00
91	83	0.000000e+00
91	84	0.000000e+00
91	85	0.000000e+00
91	86	0.000000e+00
91	87	0.000000e+00
91	88	0.000000e+00
91	89	0.000000e+00
91	90	0.000000e+00
91	91	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_covariance_muon_pt.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
0	83	0.000000e+00
0	84	0.000000e+00
0	85	0.000000e+00
0	86	0.000000e+00
0	87	0.000000e+00
0	88	0.000000e+00
0	89	0.000000e+00
0	90	0.000000e+00
0	91	0.000000e+00
0	92	0.000000e+00
0	93	0.000000e+00
0	94	0.000000e+00
0	95	0.000000e+00
0	96	0.000000e+00
0	97	0.000000e+00
0	98	0.000000e+00
0	99	0.000000e+00
0	100	0.000000e+00
0	101	0.000000e+00
0	102	0.000000e+00
0	103	0.000000e+00
0	104	0.000000e+00
0	105	0.000000e+00
0	106	0.000000e+00
0	107	0.000000e+00
0	108	0.000000e+00
0	109	0.000000e+00
1	0	0.000000e+00
1	1	1.284913e-82
1	2	3.528835e-82
1	3	7.585972e-82
1	4	1.647432e-81
1	5	2.714411e-81
1	6	3.349832e-81
1	7	2.757198e-81
1	8	1.052157e-81
1	9	2.915555e-83
1	10	2.237524e-86
1	11	0.000000e+00
1	12	0.000000e+00
1	13	9.945949e-83
1	14	3.614156e-82
1	15	7.556497e-82
1	16	1.656188e-81
1	17	2.680748e-81
1	18	3.340064e-81
1	19	2.752583e-81
1	20	1.042636e-81
1	21	2.917651e-83
1	22	1.545560e-87
1	23	0.000000e+00
1	24	0.000000e+00
1	25	9.765238e-83
1	26	3.536799e-82
1	27	7.661899e-82
1	28	1.663456e-81
1	29	2.759982e-81
1	30	3.400401e-81
1	31	2.813251e-81
1	32	1.065893e-81
1	33	2.829582e-83
1	34	4.914804e-87
1	35	0.000000e+00
1	36	0.000000e+00
1	37	9.445556e-83
1	38	3.414640e-82
1	39	7.586743e-82
1	40	1.637564e-81
1	41	2.762335e-81
1	42	3.370032e-81
1	43	2.798851e-81
1	44	1.064014e-81
1	45	2.738284e-83
1	46	7.061659e-87
1	47	0.000000e+00
1	48	0.000000e+00
1	49	9.720573e-83
1	50	3.518423e-82
1	51	7.570282e-82
1	52	1.648148e-81
1	53	2.720089e-81
1	54	3.355188e-81
1	55	2.775342e-81
1	56	1.051397e-81
1	57	2.830789e-83
1	58	4.223648e-87
1	59	0.000000e+00
1	60	0.000000e+00
1	61	2.179960e-82
1	62	4.326783e-82
1	63	1.220756e-81
1	64	2.248404e-81
1	65	3.405915e-81
1	66	4.050081e-81
1	67	3.022855e-81
1	68	1.455489e-81
1	69	1.281359e-83
1	70	0.000000e+00
1	71	0.000000e+00
1	72	0.000000e+00
1	73	1.022008e-82
1	74	7.455649e-82
1	75	9.234938e-82
1	76	2.757404e-81
1	77	4.699222e-81
1	78	5.767294e-81
1	79	3.825501e-81
1	80	1.215487e-81
1	81	3.648501e-84
1	82	0.000000e+00
1	83	0.000000e+00
1	84	0.000000e+00
1	85	8.987668e-83
1	86	1.803966e-82
1	87	7.312047e-82
1	88	1.654599e-81
1	89	2.803652e-81
1	90	3.481746e-81
1	91	2.488496e-81
1	92	1.386270e-81
1	93	3.515684e-83
1	94	0.000000e+00
1	95	0.000000e+00
1	96	0.000000e+00
1	97	4.494199e-83
1	98	1.418433e-82
1	99	4.235556e-82
1	100	1.452066e-81
1	101	2.250037e-81
1	102	2.619065e-81
1	103	3.262702e-81
1	104	1.799817e-81
1	105	1.425885e-82
1	106	0.000000e+00
1	107	0.000000e+00
1	108	0.000000e+00
1	109	0.000000e+00
2	0	0.000000e+00
2	1	3.528835e-82
2	2	1.588362e-81
2	3	3.077951e-81
2	4	6.720229e-81
2	5	1.134805e-80
2	6	1.397150e-80
2	7	1.116236e-80
2	8	4.184958e-81
2	9	1.090044e-82
2	10	9.169416e-86
2	11	0.000000e+00
2	12	0.000000e+00
2	13	3.647521e-82
2	14	1.463636e-81
2	15	3.059632e-81
2	16	6.759563e-81
2	17	1.117837e-80
2	18	1.395800e-80
2	19	1.114285e-80
2	20	4.156453e-81
2	21	1.097954e-82
2	22	6.774309e-87
2	23	0.000000e+00
2	24	0.000000e+00
2	25	3.546046e-82
2	26	1.436277e-81
2	27	3.111973e-81
2	28	6.781754e-81
2	29	1.153598e-80
2	30	1.415183e-80
2	31	1.138530e-80
2	32	4.237330e-81
2	33	1.058755e-82
2	34	2.276747e-86
2	35	0.000000e+00
2	36	0.000000e+00
2	37	3.398430e-82
2	38	1.391095e-81
2	39	3.088395e-81
2	40	6.669010e-81
2	41	1.157254e-80
2	42	1.398405e-80
2	43	1.131775e-80
2	44	4.220480e-81
2	45	1.017740e-82
2	46	3.307309e-86
2	47	0.000000e+00
2	48	0.000000e+00
2	49	3.534677e-82
2	50	1.428549e-81
2	51	3.072112e-81
2	52	6.720304e-81
2	53	1.136420e-80
2	54	1.397567e-80
2	55	1.123192e-80
2	56	4.181586e-81
2	57	1.060737e-82
2	58	1.950477e-86
2	59	0.000000e+00
2	60	0.000000e+00
2	61	5.803634e-82
2	62	1.536327e-81
2	63	5.350504e-81
2	64	8.930136e-81
2	65	1.441189e-80
2	66	1.647479e-80
2	67	1.142403e-80
2	68	4.793224e-81
2	69	2.573534e-83
2	70	0.000000e+00
2	71	0.000000e+00
2	72	0.000000e+00
2	73	4.775876e-82
2	74	3.009662e-81
2	75	3.632007e-81
2	76	1.086797e-80
2	77	1.773060e-80
2	78	2.192001e-80
2	79	1.213792e-80
2	80	3.886269e-81
2	81	7.965115e-84
2	82	0.000000e+00
2	83	0.000000e+00
2	84	0.000000e+00
2	85	2.492400e-82
2	86	6.595246e-82
2	87	2.823791e-81
2	88	6.783385e-81
2	89	1.168215e-80
2	90	1.450053e-80
2	91	9.625612e-81
2	92	5.246929e-81
2	93	1.100070e-82
2	94	0.000000e+00
2	95	0.000000e+00
2	96	0.000000e+00
2	97	9.295366e-83
2	98	5.445399e-82
2	99	1.637582e-81
2	100	5.726012e-81
2	101	9.605762e-81
2	102	1.140385e-80
2	103	1.269140e-80
2	104	6.847705e-81
2	105	5.203688e-82
2	106	0.000000e+00
2	107	0.000000e+00
2	108	0.000000e+00
2	109	0.000000e+00
3	0	0.000000e+00
3	1	7.585972e-82
3	2	3.077951e-81
3	3	7.178470e-81
3	4	1.480046e-80
3	5	2.527521e-80
3	6	3.127475e-80
3	7	2.512699e-80
3	8	9.399401e-81
3	9	2.401509e-82
3	10	2.073659e-85
3	11	0.000000e+00
3	12	0.000000e+00
3	13	7.833121e-82
3	14	3.138794e-81
3	15	6.743986e-81
3	16	1.488987e-80
3	17	2.494892e-80
3	18	3.125904e-80
3	19	2.508994e-80
3	20	9.315234e-81
3	21	2.422759e-82
3	22	1.160099e-86
3	23	0.000000e+00
3	24	0.000000e+00
3	25	7.627634e-82
3	26	3.079762e-81
3	27	6.847476e-81
3	28	1.493394e-80
3	29	2.568275e-80
3	30	3.168739e-80
3	31	2.561569e-80
3	32	9.518287e-81
3	33	2.325910e-82
3	34	4.710553e-86
3	35	0.000000e+00
3	36	0.000000e+00
3	37	7.320176e-82
3	38	2.983120e-81
3	39	6.786490e-81
3	40	1.468070e-80
3	41	2.571013e-80
3	42	3.130011e-80
3	43	2.545004e-80
3	44	9.499963e-81
3	45	2.231315e-82
3	46	7.068538e-86
3	47	0.000000e+00
3	48	0.000000e+00
3	49	7.601631e-82
3	50	3.063247e-81
3	51	6.761897e-81
3	52	1.479862e-80
3	53	2.531058e-80
3	54	3.129422e-80
3	55	2.527310e-80
3	56	9.388652e-81
3	57	2.332626e-82
3	58	3.997277e-86
3	59	0.000000e+00
3	60	0.000000e+00
3	61	1.202155e-81
3	62	3.141530e-81
3	63	1.152795e-80
3	64	1.932860e-80
3	65	3.177315e-80
3	66	3.715017e-80
3	67	2.490547e-80
3	68	1.053141e-80
3	69	4.517991e-83
3	70	0.000000e+00
3	71	0.000000e+00
3	72	0.000000e+00
3	73	1.096696e-81
3	74	6.359678e-81
3	75	7.081499e-81
3	76	2.361394e-80
3	77	3.890602e-80
3	78	4.847274e-80
3	79	2.827127e-80
3	80	8.396643e-81
3	81	1.643335e-83
3	82	0.000000e+00
3	83	0.000000e+00
3	84	0.000000e+00
3	85	4.655002e-82
3	86	1.377138e-81
3	87	6.029184e-81
3	88	1.481294e-80
3	89	2.589566e-80
3	90	3.226852e-80
3	91	2.071941e-80
3	92	1.168681e-80
3	93	2.473165e-82
3	94	0.000000e+00
3	95	0.000000e+00
3	96	0.000000e+00
3	97	1.940550e-82
3	98	1.121219e-81
3	99	3.240875e-81
3	100	1.216080e-80
3	101	2.120042e-80
3	102	2.495891e-80
3	103	2.788005e-80
3	104	1.482587e-80
3	105	1.118099e-81
3	106	0.000000e+00
3	107	0.000000e+00
3	108	0.000000e+00
3	109	0.000000e+00
4	0	0.000000e+00
4	1	1.647432e-81
4	2	6.720229e-81
4	3	1.480046e-80
4	4	3.518631e-80
4	5	5.926636e-80
4	6	7.436618e-80
4	7	6.038518e-80
4	8	2.270332e-80
4	9	5.036208e-82
4	10	4.850222e-85
4	11	0.000000e+00
4	12	0.000000e+00
4	13	1.693219e-81
4	14	6.851978e-81
4	15	1.471043e-80
4	16	3.471436e-80
4	17	5.843616e-80
4	18	7.419589e-80
4	19	6.022778e-80
4	20	2.253846e-80
4	21	5.158182e-82
4	22	-5.237986e-87
4	23	0.000000e+00
4	24	0.000000e+00
4	25	1.657923e-81
4	26	6.724877e-81
4	27	1.494256e-80
4	28	3.491598e-80
4	29	6.027148e-80
4	30	7.544986e-80
4	31	6.164750e-80
4	32	2.297172e-80
4	33	4.844760e-82
4	34	7.721258e-86
4	35	0.000000e+00
4	36	0.000000e+00
4	37	1.597811e-81
4	38	6.515353e-81
4	39	1.482819e-80
4	40	3.438259e-80
4	41	6.041543e-80
4	42	7.471697e-80
4	43	6.135227e-80
4	44	2.289319e-80
4	45	4.571637e-82
4	46	1.385385e-85
4	47	0.000000e+00
4	48	0.000000e+00
4	49	1.650066e-81
4	50	6.689246e-81
4	51	1.475485e-80
4	52	3.458489e-80
4	53	5.937167e-80
4	54	7.447211e-80
4	55	6.079109e-80
4	56	2.266842e-80
4	57	4.890545e-82
4	58	6.168149e-86
4	59	0.000000e+00
4	60	0.000000e+00
4	61	2.686011e-81
4	62	7.345050e-81
4	63	2.442648e-80
4	64	4.365102e-80
4	65	7.338146e-80
4	66	8.403355e-80
4	67	6.055686e-80
4	68	2.411622e-80
4	69	5.113154e-83
4	70	0.000000e+00
4	71	0.000000e+00
4	72	0.000000e+00
4	73	2.462801e-81
4	74	1.460524e-80
4	75	1.717932e-80
4	76	5.759192e-80
4	77	9.782731e-80
4	78	1.172071e-79
4	79	6.415253e-80
4	80	1.860558e-80
4	81	3.547437e-83
4	82	0.000000e+00
4	83	0.000000e+00
4	84	0.000000e+00
4	85	1.156815e-81
4	86	2.898441e-81
4	87	1.405554e-80
4	88	3.305869e-80
4	89	5.640438e-80
4	90	7.320316e-80
4	91	5.131410e-80
4	92	2.559657e-80
4	93	5.668209e-82
4	94	0.000000e+00
4	95	0.000000e+00
4	96	0.000000e+00
4	97	3.775617e-82
4	98	2.337537e-81
4	99	8.197163e-81
4	100	2.753496e-80
4	101	4.898652e-80
4	102	5.770264e-80
4	103	6.399368e-80
4	104	3.373262e-80
4	105	2.614705e-81
4	106	0.000000e+00
4	107	0.000000e+00
4	108	0.000000e+00
4	109	0.000000e+00
5	0	0.000000e+00
5	1	2.714411e-81
5	2	1.134805e-80
5	3	2.527521e-80
5	4	5.926636e-80
5	5	1.079221e-79
5	6	1.345596e-79
5	7	1.116251e-79
5	8	4.234564e-80
5	9	9.720873e-82
5	10	9.231914e-85
5	11	0.000000e+00
5	12	0.000000e+00
5	13	2.782904e-81
5	14	1.157875e-80
5	15	2.508811e-80
5	16	5.953325e-80
5	17	1.050105e-79
5	18	1.339501e-79
5	19	1.115423e-79
5	20	4.193944e-80
5	21	9.821821e-82
5	22	-9.916991e-87
5	23	0.000000e+00
5	24	0.000000e+00
5	25	2.735342e-81
5	26	1.135664e-80
5	27	2.551652e-80
5	28	5.987493e-80
5	29	1.083914e-79
5	30	1.366032e-79
5	31	1.138800e-79
5	32	4.284367e-80
5	33	9.437377e-82
5	34	1.405189e-85
5	35	0.000000e+00
5	36	0.000000e+00
5	37	2.641636e-81
5	38	1.099406e-80
5	39	2.534321e-80
5	40	5.896265e-80
5	41	1.087065e-79
5	42	1.356073e-79
5	43	1.130705e-79
5	44	4.278292e-80
5	45	9.069104e-82
5	46	2.524844e-85
5	47	0.000000e+00
5	48	0.000000e+00
5	49	2.719152e-81
5	50	1.129935e-80
5	51	2.519086e-80
5	52	5.930288e-80
5	53	1.067701e-79
5	54	1.347621e-79
5	55	1.123444e-79
5	56	4.225861e-80
5	57	9.474616e-82
5	58	1.121932e-85
5	59	0.000000e+00
5	60	0.000000e+00
5	61	4.735289e-81
5	62	1.308583e-80
5	63	4.358268e-80
5	64	7.806856e-80
5	65	1.359275e-79
5	66	1.604366e-79
5	67	1.107486e-79
5	68	4.898837e-80
5	69	2.380770e-82
5	70	0.000000e+00
5	71	0.000000e+00
5	72	0.000000e+00
5	73	4.342895e-81
5	74	2.625090e-80
5	75	3.121455e-80
5	76	1.021635e-79
5	77	1.722429e-79
5	78	2.117720e-79
5	79	1.243884e-79
5	80	3.333452e-80
5	81	5.034922e-83
5	82	0.000000e+00
5	83	0.000000e+00
5	84	0.000000e+00
5	85	2.120506e-81
5	86	5.347541e-81
5	87	2.616840e-80
5	88	5.986586e-80
5	89	1.059973e-79
5	90	1.380685e-79
5	91	9.604354e-80
5	92	5.094058e-80
5	93	1.182660e-81
5	94	0.000000e+00
5	95	0.000000e+00
5	96	0.000000e+00
5	97	8.079651e-82
5	98	4.608073e-81
5	99	1.493985e-80
5	100	4.981391e-80
5	101	9.146610e-80
5	102	1.127603e-79
5	103	1.175232e-79
5	104	6.307091e-80
5	105	4.723045e-81
5	106	0.000000e+00
5	107	0.000000e+00
5	108	0.000000e+00
5	109	0.000000e+00
6	0	0.000000e+00
6	1	3.349832e-81
6	2	1.397150e-80
6	3	3.127475e-80
6	4	7.436618e-80
6	5	1.345596e-79
6	6	1.771495e-79
6	7	1.482967e-79
6	8	5.675978e-80
6	9	1.214291e-81
6	10	1.203849e-84
6	11	0.000000e+00
6	12	0.000000e+00
6	13	3.443068e-81
6	14	1.424153e-80
6	15	3.106727e-80
6	16	7.459522e-80
6	17	1.322789e-79
6	18	1.742285e-79
6	19	1.477847e-79
6	20	5.616648e-80
6	21	1.229125e-81
6	22	-5.030854e-86
6	23	0.000000e+00
6	24	0.000000e+00
6	25	3.369242e-81
6	26	1.398159e-80
6	27	3.159758e-80
6	28	7.522697e-80
6	29	1.370975e-79
6	30	1.780956e-79
6	31	1.515744e-79
6	32	5.744764e-80
6	33	1.176402e-81
6	34	1.545068e-85
6	35	0.000000e+00
6	36	0.000000e+00
6	37	3.244521e-81
6	38	1.354663e-80
6	39	3.136809e-80
6	40	7.422073e-80
6	41	1.379123e-79
6	42	1.770653e-79
6	43	1.510127e-79
6	44	5.743159e-80
6	45	1.126423e-81
6	46	3.144571e-85
6	47	0.000000e+00
6	48	0.000000e+00
6	49	3.352373e-81
6	50	1.390616e-80
6	51	3.119391e-80
6	52	7.447283e-80
6	53	1.349449e-79
6	54	1.756124e-79
6	55	1.494023e-79
6	56	5.664656e-80
6	57	1.182846e-81
6	58	1.171233e-85
6	59	0.000000e+00
6	60	0.000000e+00
6	61	5.708837e-81
6	62	1.604774e-80
6	63	5.293023e-80
6	64	9.578775e-80
6	65	1.654062e-79
6	66	1.981911e-79
6	67	1.475006e-79
6	68	6.537060e-80
6	69	2.549701e-82
6	70	0.000000e+00
6	71	0.000000e+00
6	72	0.000000e+00
6	73	5.203609e-81
6	74	3.151187e-80
6	75	3.830040e-80
6	76	1.268087e-79
6	77	2.234384e-79
6	78	2.800798e-79
6	79	1.604354e-79
6	80	3.815596e-80
6	81	5.921946e-83
6	82	0.000000e+00
6	83	0.000000e+00
6	84	0.000000e+00
6	85	2.543290e-81
6	86	5.997670e-81
6	87	3.039844e-80
6	88	7.006170e-80
6	89	1.239660e-79
6	90	1.685497e-79
6	91	1.220637e-79
6	92	6.466690e-80
6	93	1.465730e-81
6	94	0.000000e+00
6	95	0.000000e+00
6	96	0.000000e+00
6	97	8.938715e-82
6	98	5.074987e-81
6	99	1.632279e-80
6	100	6.223206e-80
6	101	1.085893e-79
6	102	1.367296e-79
6	103	1.514895e-79
6	104	8.160306e-80
6	105	6.333128e-81
6	106	0.000000e+00
6	107	0.000000e+00
6	108	0.000000e+00
6	109	0.000000e+00
7	0	0.000000e+00
7	1	2.757198e-81
7	2	1.116236e-80
7	3	2.512699e-80
7	4	6.038518e-80
7	5	1.116251e-79
7	6	1.482967e-79
7	7	1.388731e-79
7	8	5.631910e-80
7	9	1.360558e-81
7	10	1.144122e-84
7	11	0.000000e+00
7	12	0.000000e+00
7	13	2.831448e-81
7	14	1.138710e-80
7	15	2.496427e-80
7	16	6.056701e-80
7	17	1.094273e-79
7	18	1.466692e-79
7	19	1.363432e-79
7	20	5.574844e-80
7	21	1.356066e-81
7	22	-5.991789e-86
7	23	0.000000e+00
7	24	0.000000e+00
7	25	2.775152e-81
7	26	1.118695e-80
7	27	2.538728e-80
7	28	6.105677e-80
7	29	1.141043e-79
7	30	1.512265e-79
7	31	1.403283e-79
7	32	5.698623e-80
7	33	1.326284e-81
7	34	1.024559e-85
7	35	0.000000e+00
7	36	0.000000e+00
7	37	2.675111e-81
7	38	1.083879e-80
7	39	2.519455e-80
7	40	6.026886e-80
7	41	1.152145e-79
7	42	1.513782e-79
7	43	1.401383e-79
7	44	5.694027e-80
7	45	1.290011e-81
7	46	2.333489e-85
7	47	0.000000e+00
7	48	0.000000e+00
7	49	2.760281e-81
7	50	1.112388e-80
7	51	2.506576e-80
7	52	6.045039e-80
7	53	1.122034e-79
7	54	1.488686e-79
7	55	1.382323e-79
7	56	5.619600e-80
7	57	1.326701e-81
7	58	7.346207e-86
7	59	0.000000e+00
7	60	0.000000e+00
7	61	5.140947e-81
7	62	1.349603e-80
7	63	3.804939e-80
7	64	7.877984e-80
7	65	1.398778e-79
7	66	1.636651e-79
7	67	1.398808e-79
7	68	7.568490e-80
7	69	6.149012e-82
7	70	0.000000e+00
7	71	0.000000e+00
7	72	0.000000e+00
7	73	3.694691e-81
7	74	2.443273e-80
7	75	3.407353e-80
7	76	9.940640e-80
7	77	1.858889e-79
7	78	2.542979e-79
7	79	1.499852e-79
7	80	3.371188e-80
7	81	8.054400e-83
7	82	0.000000e+00
7	83	0.000000e+00
7	84	0.000000e+00
7	85	2.311666e-81
7	86	5.135959e-81
7	87	2.360708e-80
7	88	5.524295e-80
7	89	9.711011e-80
7	90	1.350123e-79
7	91	1.094587e-79
7	92	5.895782e-80
7	93	1.726928e-81
7	94	0.000000e+00
7	95	0.000000e+00
7	96	0.000000e+00
7	97	1.027641e-81
7	98	3.852432e-81
7	99	1.314373e-80
7	100	5.102388e-80
7	101	8.605333e-80
7	102	1.161660e-79
7	103	1.266630e-79
7	104	7.446157e-80
7	105	6.076703e-81
7	106	0.000000e+00
7	107	0.000000e+00
7	108	0.000000e+00
7	109	0.000000e+00
8	0	0.000000e+00
8	1	1.052157e-81
8	2	4.184958e-81
8	3	9.399401e-81
8	4	2.270332e-80
8	5	4.234564e-80
8	6	5.675978e-80
8	7	5.631910e-80
8	8	2.625754e-80
8	9	7.385554e-82
8	10	5.394665e-85
8	11	0.000000e+00
8	12	0.000000e+00
8	13	1.080561e-81
8	14	4.261480e-81
8	15	9.371308e-81
8	16	2.282134e-80
8	17	4.154702e-80
8	18	5.597928e-80
8	19	5.617789e-80
8	20	2.572303e-80
8	21	7.273876e-82
8	22	-1.982686e-86
8	23	0.000000e+00
8	24	0.000000e+00
8	25	1.059541e-81
8	26	4.205272e-81
8	27	9.478277e-81
8	28	2.291372e-80
8	29	4.332310e-80
8	30	5.793192e-80
8	31	5.776021e-80
8	32	2.627584e-80
8	33	7.209292e-82
8	34	4.834944e-86
8	35	0.000000e+00
8	36	0.000000e+00
8	37	1.021348e-81
8	38	4.088229e-81
8	39	9.373587e-81
8	40	2.257167e-80
8	41	4.373097e-80
8	42	5.820364e-80
8	43	5.763288e-80
8	44	2.624473e-80
8	45	7.092991e-82
8	46	1.022194e-85
8	47	0.000000e+00
8	48	0.000000e+00
8	49	1.053854e-81
8	50	4.177306e-81
8	51	9.367951e-81
8	52	2.270273e-80
8	53	4.260868e-80
8	54	5.698515e-80
8	55	5.691313e-80
8	56	2.591627e-80
8	57	7.186482e-82
8	58	3.600457e-86
8	59	0.000000e+00
8	60	0.000000e+00
8	61	1.888334e-81
8	62	5.157649e-81
8	63	1.278043e-80
8	64	2.896819e-80
8	65	5.395155e-80
8	66	5.962817e-80
8	67	5.565641e-80
8	68	3.662099e-80
8	69	3.818881e-82
8	70	0.000000e+00
8	71	0.000000e+00
8	72	0.000000e+00
8	73	1.303159e-81
8	74	8.674526e-81
8	75	1.303326e-80
8	76	3.452781e-80
8	77	6.833306e-80
8	78	9.644949e-80
8	79	5.706663e-80
8	80	1.549288e-80
8	81	4.200170e-83
8	82	0.000000e+00
8	83	0.000000e+00
8	84	0.000000e+00
8	85	8.217580e-82
8	86	2.140544e-81
8	87	8.166838e-81
8	88	1.846727e-80
8	89	3.518704e-80
8	90	4.721251e-80
8	91	4.140916e-80
8	92	2.443487e-80
8	93	8.094066e-82
8	94	0.000000e+00
8	95	0.000000e+00
8	96	0.000000e+00
8	97	4.805456e-82
8	98	1.314194e-81
8	99	4.882420e-81
8	100	1.861224e-80
8	101	2.959547e-80
8	102	4.359362e-80
8	103	4.476654e-80
8	104	2.966242e-80
8	105	2.486926e-81
8	106	0.000000e+00
8	107	0.000000e+00
8	108	0.000000e+00
8	109	0.000000e+00
9	0	0.000000e+00
9	1	2.915555e-83
9	2	1.090044e-82
9	3	2.401509e-82
9	4	5.036208e-82
9	5	9.720873e-82
9	6	1.214291e-81
9	7	1.360558e-81
9	8	7.385554e-82
9	9	3.710287e-83
9	10	1.649251e-86
9	11	0.000000e+00
9	12	0.000000e+00
9	13	2.948324e-83
9	14	1.121457e-82
9	15	2.412680e-82
9	16	5.073609e-82
9	17	9.580312e-82
9	18	1.188417e-81
9	19	1.363843e-81
9	20	7.304427e-82
9	21	3.191889e-83
9	22	2.174996e-87
9	23	0.000000e+00
9	24	0.000000e+00
9	25	2.955682e-83
9	26	1.096841e-82
9	27	2.413717e-82
9	28	5.042610e-82
9	29	9.931934e-82
9	30	1.241491e-81
9	31	1.392705e-81
9	32	7.471625e-82
9	33	3.257780e-83
9	34	3.489839e-87
9	35	0.000000e+00
9	36	0.000000e+00
9	37	2.894076e-83
9	38	1.058460e-82
9	39	2.366097e-82
9	40	4.943457e-82
9	41	9.974884e-82
9	42	1.257534e-81
9	43	1.383198e-81
9	44	7.464151e-82
9	45	3.270653e-83
9	46	4.006834e-87
9	47	0.000000e+00
9	48	0.000000e+00
9	49	2.926735e-83
9	50	1.092088e-82
9	51	2.390872e-82
9	52	5.003274e-82
9	53	9.781487e-82
9	54	1.219003e-81
9	55	1.374146e-81
9	56	7.369270e-82
9	57	3.220679e-83
9	58	3.169682e-87
9	59	0.000000e+00
9	60	0.000000e+00
9	61	6.753813e-83
9	62	1.697108e-82
9	63	3.882321e-82
9	64	8.182237e-82
9	65	1.541331e-81
9	66	1.568496e-81
9	67	1.125098e-81
9	68	1.170253e-81
9	69	2.051105e-83
9	70	0.000000e+00
9	71	0.000000e+00
9	72	0.000000e+00
9	73	3.517343e-83
9	74	2.521112e-82
9	75	4.041510e-82
9	76	8.385522e-82
9	77	1.409785e-81
9	78	1.956181e-81
9	79	1.621643e-81
9	80	6.795887e-82
9	81	2.162883e-84
9	82	0.000000e+00
9	83	0.000000e+00
9	84	0.000000e+00
9	85	2.571360e-83
9	86	9.896589e-83
9	87	2.733390e-82
9	88	5.600322e-82
9	89	1.144263e-81
9	90	1.307023e-81
9	91	1.080780e-81
9	92	8.088732e-82
9	93	3.558003e-83
9	94	0.000000e+00
9	95	0.000000e+00
9	96	0.000000e+00
9	97	2.297787e-83
9	98	5.621183e-83
9	99	1.737547e-82
9	100	5.114837e-82
9	101	8.539475e-82
9	102	1.243772e-81
9	103	1.069844e-81
9	104	8.692975e-82
9	105	6.497987e-83
9	106	0.000000e+00
9	107	0.000000e+00
9	108	0.000000e+00
9	109	0.000000e+00
10	0	0.000000e+00
10	1	2.237524e-86
10	2	9.169416e-86
10	3	2.073659e-85
10	4	4.850222e-85
10	5	9.231914e-85
10	6	1.203849e-84
10	7	1.144122e-84
10	8	5.394665e-85
10	9	1.649251e-86
10	10	6.648924e-85
10	11	0.000000e+00
10	12	0.000000e+00
10	13	2.292436e-86
10	14	9.331795e-86
10	15	2.071592e-85
10	16	4.887739e-85
10	17	9.112070e-85
10	18	1.190024e-84
10	19	1.155214e-84
10	20	5.348921e-85
10	21	1.611507e-86
10	22	3.829779e-91
10	23	0.000000e+00
10	24	0.000000e+00
10	25	2.260867e-86
10	26	9.210188e-86
10	27	2.089488e-85
10	28	4.870186e-85
10	29	9.409221e-85
10	30	1.225171e-84
10	31	1.166653e-84
10	32	5.446492e-85
10	33	1.602648e-86
10	34	3.697088e-90
10	35	0.000000e+00
10	36	0.000000e+00
10	37	2.185118e-86
10	38	8.965539e-86
10	39	2.062029e-85
10	40	4.777739e-85
10	41	9.434696e-85
10	42	1.227029e-84
10	43	1.147426e-84
10	44	5.428643e-85
10	45	1.590178e-86
10	46	6.040938e-90
10	47	0.000000e+00
10	48	0.000000e+00
10	49	2.245824e-86
10	50	9.155169e-86
10	51	2.066008e-85
10	52	4.830955e-85
10	53	9.274192e-85
10	54	1.206392e-84
10	55	1.153325e-84
10	56	5.375384e-85
10	57	1.594765e-86
10	58	3.053728e-90
10	59	0.000000e+00
10	60	0.000000e+00
10	61	4.356146e-86
10	62	8.751314e-86
10	63	3.466577e-85
10	64	5.993073e-85
10	65	1.135688e-84
10	66	1.288504e-84
10	67	1.017820e-84
10	68	7.370720e-85
10	69	1.047355e-86
10	70	0.000000e+00
10	71	0.000000e+00
10	72	0.000000e+00
10	73	3.445908e-86
10	74	2.265177e-85
10	75	2.655319e-85
10	76	7.508188e-85
10	77	1.416715e-84
10	78	1.727581e-84
10	79	1.210023e-84
10	80	2.935819e-85
10	81	3.872919e-88
10	82	0.000000e+00
10	83	0.000000e+00
10	84	0.000000e+00
10	85	1.419953e-86
10	86	4.538504e-86
10	87	1.933466e-85
10	88	3.909143e-85
10	89	7.477123e-85
10	90	8.987770e-85
10	91	6.808068e-85
10	92	5.281618e-85
10	93	1.032173e-86
10	94	0.000000e+00
10	95	0.000000e+00
10	96	0.000000e+00
10	97	7.540963e-87
10	98	3.251373e-86
10	99	1.250365e-85
10	100	4.230811e-85
10	101	6.369537e-85
10	102	1.005824e-84
10	103	8.027822e-85
10	104	5.768627e-85
10	105	4.110928e-86
10	106	0.000000e+00
10	107	0.000000e+00
10	108	0.000000e+00
10	109	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00
11	12	0.000000e+00
11	13	0.000000e+00
11	14	0.000000e+00
11	15	0.000000e+00
11	16	0.000000e+00
11	17	0.000000e+00
11	18	0.000000e+00
11	19	0.000000e+00
11	20	0.000000e+00
11	21	0.000000e+00
11	22	0.000000e+00
11	23	0.000000e+00
11	24	0.000000e+00
11	25	0.000000e+00
11	26	0.000000e+00
11	27	0.000000e+00
11	28	0.000000e+00
11	29	0.000000e+00
11	30	0.000000e+00
11	31	0.000000e+00
11	32	0.000000e+00
11	33	0.000000e+00
11	34	0.000000e+00
11	35	0.000000e+00
11	36	0.000000e+00
11	37	0.000000e+00
11	38	0.000000e+00
11	39	0.000000e+00
11	40	0.000000e+00
11	41	0.000000e+00
11	42	0.000000e+00
11	43	0.000000e+00
11	44	0.000000e+00
11	45	0.000000e+00
11	46	0.000000e+00
11	47	0.000000e+00
11	48	0.000000e+00
11	49	0.000000e+00
11	50	0.000000e+00
11	51	0.000000e+00
11	52	0.000000e+00
11	53	0.000000e+00
11	54	0.000000e+00
11	55	0.000000e+00
11	56	0.000000e+00
11	57	0.000000e+00
11	58	0.000000e+00
11	59	0.000000e+00
11	60	0.000000e+00
11	61	0.000000e+00
11	62	0.000000e+00
11	63	0.000000e+00
11	64	0.000000e+00
11	65	0.000000e+00
11	66	0.000000e+00
11	67	0.000000e+00
11	68	0.000000e+00
11	69	0.000000e+00
11	70	0.000000e+00
11	71	0.000000e+00
11	72	0.000000e+00
11	73	0.000000e+00
11	74	0.000000e+00
11	75	0.000000e+00
11	76	0.000000e+00
11	77	0.000000e+00
11	78	0.000000e+00
11	79	0.000000e+00
11	80	0.000000e+00
11	81	0.000000e+00
11	82	0.000000e+00
11	83	0.000000e+00
11	84	0.000000e+00
11	85	0.000000e+00
11	86	0.000000e+00
11	87	0.000000e+00
11	88	0.000000e+00
11	89	0.000000e+00
11	90	0.000000e+00
11	91	0.000000e+00
11	92	0.000000e+00
11	93	0.000000e+00
11	94	0.000000e+00
11	95	0.000000e+00
11	96	0.000000e+00
11	97	0.000000e+00
11	98	0.000000e+00
11	99	0.000000e+00
11	100	0.000000e+00
11	101	0.000000e+00
11	102	0.000000e+00
11	103	0.000000e+00
11	104	0.000000e+00
11	105	0.000000e+00
11	106	0.000000e+00
11	107	0.000000e+00
11	108	0.000000e+00
11	109	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
12	14	0.000000e+00
12	15	0.000000e+00
12	16	0.000000e+00
12	17	0.000000e+00
12	18	0.000000e+00
12	19	0.000000e+00
12	20	0.000000e+00
12	21	0.000000e+00
12	22	0.000000e+00
12	23	0.000000e+00
12	24	0.000000e+00
12	25	0.000000e+00
12	26	0.000000e+00
12	27	0.000000e+00
12	28	0.000000e+00
12	29	0.000000e+00
12	30	0.000000e+00
12	31	0.000000e+00
12	32	0.000000e+00
12	33	0.000000e+00
12	34	0.000000e+00
12	35	0.000000e+00
12	36	0.000000e+00
12	37	0.000000e+00
12	38	0.000000e+00
12	39	0.000000e+00
12	40	0.000000e+00
12	41	0.000000e+00
12	42	0.000000e+00
12	43	0.000000e+00
12	44	0.000000e+00
12	45	0.000000e+00
12	46	0.000000e+00
12	47	0.000000e+00
12	48	0.000000e+00
12	49	0.000000e+00
12	50	0.000000e+00
12	51	0.000000e+00
12	52	0.000000e+00
12	53	0.000000e+00
12	54	0.000000e+00
12	55	0.000000e+00
12	56	0.000000e+00
12	57	0.000000e+00
12	58	0.000000e+00
12	59	0.000000e+00
12	60	0.000000e+00
12	61	0.000000e+00
12	62	0.000000e+00
12	63	0.000000e+00
12	64	0.000000e+00
12	65	0.000000e+00
12	66	0.000000e+00
12	67	0.000000e+00
12	68	0.000000e+00
12	69	0.000000e+00
12	70	0.000000e+00
12	71	0.000000e+00
12	72	0.000000e+00
12	73	0.000000e+00
12	74	0.000000e+00
12	75	0.000000e+00
12	76	0.000000e+00
12	77	0.000000e+00
12	78	0.000000e+00
12	79	0.000000e+00
12	80	0.000000e+00
12	81	0.000000e+00
12	82	0.000000e+00
12	83	0.000000e+00
12	84	0.000000e+00
12	85	0.000000e+00
12	86	0.000000e+00
12	87	0.000000e+00
12	88	0.000000e+00
12	89	0.000000e+00
12	90	0.000000e+00
12	91	0.000000e+00
12	92	0.000000e+00
12	93	0.000000e+00
12	94	0.000000e+00
12	95	0.000000e+00
12	96	0.000000e+00
12	97	0.000000e+00
12	98	0.000000e+00
12	99	0.000000e+00
12	100	0.000000e+00
12	101	0.000000e+00
12	102	0.000000e+00
12	103	0.000000e+00
12	104	0.000000e+00
12	105	0.000000e+00
12	106	0.000000e+00
12	107	0.000000e+00
12	108	0.000000e+00
12	109	0.000000e+00
13	0	0.000000e+00
13	1	9.945949e-83
13	2	3.647521e-82
13	3	7.833121e-82
13	4	1.693219e-81
13	5	2.782904e-81
13	6	3.443068e-81
13	7	2.831448e-81
13	8	1.080561e-81
13	9	2.948324e-83
13	10	2.292436e-86
13	11	0.000000e+00
13	12	0.000000e+00
13	13	1.476803e-82
13	14	3.734363e-82
13	15	7.810542e-82
13	16	1.704943e-81
13	17	2.749037e-81
13	18	3.438994e-81
13	19	2.827067e-81
13	20	1.071544e-81
13	21	2.956441e-83
13	22	1.486616e-87
13	23	0.000000e+00
13	24	0.000000e+00
13	25	1.000127e-82
13	26	3.661838e-82
13	27	7.932231e-82
13	28	1.712718e-81
13	29	2.837932e-81
13	30	3.502664e-81
13	31	2.895395e-81
13	32	1.096422e-81
13	33	2.861687e-83
13	34	5.005942e-87
13	35	0.000000e+00
13	36	0.000000e+00
13	37	9.631345e-83
13	38	3.541881e-82
13	39	7.862223e-82
13	40	1.686389e-81
13	41	2.846075e-81
13	42	3.471981e-81
13	43	2.885196e-81
13	44	1.095025e-81
13	45	2.763766e-83
13	46	7.274495e-87
13	47	0.000000e+00
13	48	0.000000e+00
13	49	9.967830e-83
13	50	3.641176e-82
13	51	7.834590e-82
13	52	1.696924e-81
13	53	2.795475e-81
13	54	3.455658e-81
13	55	2.855373e-81
13	56	1.081291e-81
13	57	2.864090e-83
13	58	4.288098e-87
13	59	0.000000e+00
13	60	0.000000e+00
13	61	2.170220e-82
13	62	4.356360e-82
13	63	1.249457e-81
13	64	2.286891e-81
13	65	3.494302e-81
13	66	4.114468e-81
13	67	3.083855e-81
13	68	1.478142e-81
13	69	1.275353e-83
13	70	0.000000e+00
13	71	0.000000e+00
13	72	0.000000e+00
13	73	1.031689e-82
13	74	7.560490e-82
13	75	9.355920e-82
13	76	2.821534e-81
13	77	4.777455e-81
13	78	5.941529e-81
13	79	3.881981e-81
13	80	1.233546e-81
13	81	3.614878e-84
13	82	0.000000e+00
13	83	0.000000e+00
13	84	0.000000e+00
13	85	8.964454e-83
13	86	1.785977e-82
13	87	7.172417e-82
13	88	1.678034e-81
13	89	2.835240e-81
13	90	3.545644e-81
13	91	2.503949e-81
13	92	1.403985e-81
13	93	3.461436e-83
13	94	0.000000e+00
13	95	0.000000e+00
13	96	0.000000e+00
13	97	4.344877e-83
13	98	1.395850e-82
13	99	4.024446e-82
13	100	1.477109e-81
13	101	2.239995e-81
13	102	2.613916e-81
13	103	3.313126e-81
13	104	1.834949e-81
13	105	1.461359e-82
13	106	0.000000e+00
13	107	0.000000e+00
13	108	0.000000e+00
13	109	0.000000e+00
14	0	0.000000e+00
14	1	3.614156e-82
14	2	1.463636e-81
14	3	3.138794e-81
14	4	6.851978e-81
14	5	1.157875e-80
14	6	1.424153e-80
14	7	1.138710e-80
14	8	4.261480e-81
14	9	1.121457e-82
14	10	9.331795e-86
14	11	0.000000e+00
14	12	0.000000e+00
14	13	3.734363e-82
14	14	1.715808e-81
14	15	3.128859e-81
14	16	6.906961e-81
14	17	1.144264e-80
14	18	1.426362e-80
14	19	1.139965e-80
14	20	4.239782e-81
14	21	1.130893e-82
14	22	6.924574e-87
14	23	0.000000e+00
14	24	0.000000e+00
14	25	3.640259e-82
14	26	1.467223e-81
14	27	3.179971e-81
14	28	6.929124e-81
14	29	1.179617e-80
14	30	1.445902e-80
14	31	1.163252e-80
14	32	4.318978e-81
14	33	1.091102e-82
14	34	2.300007e-86
14	35	0.000000e+00
14	36	0.000000e+00
14	37	3.495904e-82
14	38	1.418546e-81
14	39	3.154328e-81
14	40	6.814004e-81
14	41	1.182498e-80
14	42	1.428647e-80
14	43	1.155184e-80
14	44	4.299518e-81
14	45	1.049403e-82
14	46	3.333519e-86
14	47	0.000000e+00
14	48	0.000000e+00
14	49	3.626552e-82
14	50	1.459999e-81
14	51	3.139764e-81
14	52	6.866282e-81
14	53	1.162306e-80
14	54	1.427979e-80
14	55	1.147841e-80
14	56	4.262914e-81
14	57	1.092921e-82
14	58	1.971690e-86
14	59	0.000000e+00
14	60	0.000000e+00
14	61	5.951177e-82
14	62	1.573149e-81
14	63	5.465796e-81
14	64	9.147417e-81
14	65	1.469046e-80
14	66	1.682739e-80
14	67	1.171061e-80
14	68	4.918932e-81
14	69	2.819133e-83
14	70	0.000000e+00
14	71	0.000000e+00
14	72	0.000000e+00
14	73	4.905314e-82
14	74	3.087140e-81
14	75	3.728963e-81
14	76	1.103041e-80
14	77	1.829823e-80
14	78	2.250462e-80
14	79	1.278981e-80
14	80	4.026528e-81
14	81	8.486880e-84
14	82	0.000000e+00
14	83	0.000000e+00
14	84	0.000000e+00
14	85	2.535971e-82
14	86	6.781443e-82
14	87	2.959413e-81
14	88	6.976023e-81
14	89	1.204702e-80
14	90	1.493278e-80
14	91	9.934454e-81
14	92	5.404225e-81
14	93	1.131969e-82
14	94	0.000000e+00
14	95	0.000000e+00
14	96	0.000000e+00
14	97	9.641765e-83
14	98	5.618014e-82
14	99	1.747970e-81
14	100	5.872092e-81
14	101	9.981751e-81
14	102	1.183905e-80
14	103	1.306118e-80
14	104	7.033407e-81
14	105	5.328365e-82
14	106	0.000000e+00
14	107	0.000000e+00
14	108	0.000000e+00
14	109	0.000000e+00
15	0	0.000000e+00
15	1	7.556497e-82
15	2	3.059632e-81
15	3	6.743986e-81
15	4	1.471043e-80
15	5	2.508811e-80
15	6	3.106727e-80
15	7	2.496427e-80
15	8	9.371308e-81
15	9	2.412680e-82
15	10	2.071592e-85
15	11	0.000000e+00
15	12	0.000000e+00
15	13	7.810542e-82
15	14	3.128859e-81
15	15	7.284974e-81
15	16	1.483949e-80
15	17	2.485981e-80
15	18	3.115701e-80
15	19	2.500420e-80
15	20	9.298409e-81
15	21	2.435685e-82
15	22	1.180059e-86
15	23	0.000000e+00
15	24	0.000000e+00
15	25	7.613465e-82
15	26	3.069325e-81
15	27	6.825812e-81
15	28	1.487262e-80
15	29	2.554114e-80
15	30	3.153963e-80
15	31	2.548197e-80
15	32	9.500242e-81
15	33	2.338898e-82
15	34	4.704002e-86
15	35	0.000000e+00
15	36	0.000000e+00
15	37	7.312531e-82
15	38	2.972504e-81
15	39	6.747023e-81
15	40	1.461222e-80
15	41	2.553200e-80
15	42	3.111913e-80
15	43	2.528389e-80
15	44	9.481773e-81
15	45	2.245232e-82
15	46	7.038534e-86
15	47	0.000000e+00
15	48	0.000000e+00
15	49	7.586086e-82
15	50	3.052975e-81
15	51	6.745006e-81
15	52	1.473956e-80
15	53	2.518040e-80
15	54	3.115597e-80
15	55	2.514975e-80
15	56	9.371053e-81
15	57	2.345691e-82
15	58	3.995130e-86
15	59	0.000000e+00
15	60	0.000000e+00
15	61	1.213385e-81
15	62	3.159237e-81
15	63	1.153756e-80
15	64	1.927506e-80
15	65	3.164819e-80
15	66	3.710088e-80
15	67	2.446170e-80
15	68	1.055915e-80
15	69	4.442050e-83
15	70	0.000000e+00
15	71	0.000000e+00
15	72	0.000000e+00
15	73	1.093494e-81
15	74	6.316374e-81
15	75	6.843519e-81
15	76	2.334756e-80
15	77	3.891016e-80
15	78	4.823071e-80
15	79	2.844109e-80
15	80	8.376085e-81
15	81	1.694944e-83
15	82	0.000000e+00
15	83	0.000000e+00
15	84	0.000000e+00
15	85	4.505339e-82
15	86	1.389892e-81
15	87	6.012283e-81
15	88	1.457827e-80
15	89	2.567939e-80
15	90	3.194854e-80
15	91	2.046269e-80
15	92	1.159012e-80
15	93	2.532807e-82
15	94	0.000000e+00
15	95	0.000000e+00
15	96	0.000000e+00
15	97	1.946825e-82
15	98	1.119843e-81
15	99	3.207819e-81
15	100	1.212915e-80
15	101	2.105289e-80
15	102	2.468976e-80
15	103	2.764813e-80
15	104	1.472765e-80
15	105	1.111280e-81
15	106	0.000000e+00
15	107	0.000000e+00
15	108	0.000000e+00
15	109	0.000000e+00
16	0	0.000000e+00
16	1	1.656188e-81
16	2	6.759563e-81
16	3	1.488987e-80
16	4	3.471436e-80
16	5	5.953325e-80
16	6	7.459522e-80
16	7	6.056701e-80
16	8	2.282134e-80
16	9	5.073609e-82
16	10	4.887739e-85
16	11	0.000000e+00
16	12	0.000000e+00
16	13	1.704943e-81
16	14	6.906961e-81
16	15	1.483949e-80
16	16	3.584083e-80
16	17	5.888897e-80
16	18	7.464733e-80
16	19	6.057548e-80
16	20	2.269815e-80
16	21	5.199902e-82
16	22	-4.659732e-87
16	23	0.000000e+00
16	24	0.000000e+00
16	25	1.669865e-81
16	26	6.779862e-81
16	27	1.506245e-80
16	28	3.514007e-80
16	29	6.064526e-80
16	30	7.579437e-80
16	31	6.190662e-80
16	32	2.310535e-80
16	33	4.886375e-82
16	34	7.849470e-86
16	35	0.000000e+00
16	36	0.000000e+00
16	37	1.609621e-81
16	38	6.569300e-81
16	39	1.493922e-80
16	40	3.457226e-80
16	41	6.072307e-80
16	42	7.497733e-80
16	43	6.153604e-80
16	44	2.300461e-80
16	45	4.612813e-82
16	46	1.402168e-85
16	47	0.000000e+00
16	48	0.000000e+00
16	49	1.661826e-81
16	50	6.743682e-81
16	51	1.487531e-80
16	52	3.481518e-80
16	53	5.975724e-80
16	54	7.483368e-80
16	55	6.106382e-80
16	56	2.280569e-80
16	57	4.931840e-82
16	58	6.281097e-86
16	59	0.000000e+00
16	60	0.000000e+00
16	61	2.701991e-81
16	62	7.410099e-81
16	63	2.462539e-80
16	64	4.391107e-80
16	65	7.410518e-80
16	66	8.483399e-80
16	67	6.106259e-80
16	68	2.441836e-80
16	69	5.561626e-83
16	70	0.000000e+00
16	71	0.000000e+00
16	72	0.000000e+00
16	73	2.454477e-81
16	74	1.463369e-80
16	75	1.735978e-80
16	76	5.791453e-80
16	77	9.825797e-80
16	78	1.181266e-79
16	79	6.477783e-80
16	80	1.908556e-80
16	81	3.642127e-83
16	82	0.000000e+00
16	83	0.000000e+00
16	84	0.000000e+00
16	85	1.172524e-81
16	86	2.932180e-81
16	87	1.413222e-80
16	88	3.333258e-80
16	89	5.699834e-80
16	90	7.362380e-80
16	91	5.142086e-80
16	92	2.571549e-80
16	93	5.716734e-82
16	94	0.000000e+00
16	95	0.000000e+00
16	96	0.000000e+00
16	97	3.831658e-82
16	98	2.352061e-81
16	99	8.308075e-81
16	100	2.773568e-80
16	101	4.946461e-80
16	102	5.842708e-80
16	103	6.429153e-80
16	104	3.388198e-80
16	105	2.626717e-81
16	106	0.000000e+00
16	107	0.000000e+00
16	108	0.000000e+00
16	109	0.000000e+00
17	0	0.000000e+00
17	1	2.680748e-81
17	2	1.117837e-80
17	3	2.494892e-80
17	4	5.843616e-80
17	5	1.050105e-79
17	6	1.322789e-79
17	7	1.094273e-79
17	8	4.154702e-80
17	9	9.580312e-82
17	10	9.112070e-85
17	11	0.000000e+00
17	12	0.000000e+00
17	13	2.749037e-81
17	14	1.144264e-80
17	15	2.485981e-80
17	16	5.888897e-80
17	17	1.057372e-79
17	18	1.321627e-79
17	19	1.097286e-79
17	20	4.122645e-80
17	21	9.690594e-82
17	22	-8.358728e-87
17	23	0.000000e+00
17	24	0.000000e+00
17	25	2.708544e-81
17	26	1.121729e-80
17	27	2.523387e-80
17	28	5.914147e-80
17	29	1.069707e-79
17	30	1.344754e-79
17	31	1.117343e-79
17	32	4.205719e-80
17	33	9.309127e-82
17	34	1.408377e-85
17	35	0.000000e+00
17	36	0.000000e+00
17	37	2.620487e-81
17	38	1.085446e-80
17	39	2.502809e-80
17	40	5.817710e-80
17	41	1.070398e-79
17	42	1.332783e-79
17	43	1.107205e-79
17	44	4.195805e-80
17	45	8.947698e-82
17	46	2.515793e-85
17	47	0.000000e+00
17	48	0.000000e+00
17	49	2.691156e-81
17	50	1.116190e-80
17	51	2.492182e-80
17	52	5.859188e-80
17	53	1.054323e-79
17	54	1.327203e-79
17	55	1.102801e-79
17	56	4.149426e-80
17	57	9.346222e-82
17	58	1.126979e-85
17	59	0.000000e+00
17	60	0.000000e+00
17	61	4.725351e-81
17	62	1.301770e-80
17	63	4.341632e-80
17	64	7.728448e-80
17	65	1.347149e-79
17	66	1.595414e-79
17	67	1.088934e-79
17	68	4.832095e-80
17	69	2.306647e-82
17	70	0.000000e+00
17	71	0.000000e+00
17	72	0.000000e+00
17	73	4.283540e-81
17	74	2.589324e-80
17	75	3.065653e-80
17	76	1.008917e-79
17	77	1.700243e-79
17	78	2.086965e-79
17	79	1.232950e-79
17	80	3.371681e-80
17	81	5.163108e-83
17	82	0.000000e+00
17	83	0.000000e+00
17	84	0.000000e+00
17	85	2.085201e-81
17	86	5.383555e-81
17	87	2.615519e-80
17	88	5.933867e-80
17	89	1.057511e-79
17	90	1.365558e-79
17	91	9.437161e-80
17	92	5.015122e-80
17	93	1.164680e-81
17	94	0.000000e+00
17	95	0.000000e+00
17	96	0.000000e+00
17	97	8.172085e-82
17	98	4.626306e-81
17	99	1.511843e-80
17	100	4.922191e-80
17	101	9.113163e-80
17	102	1.122676e-79
17	103	1.158984e-79
17	104	6.194291e-80
17	105	4.634330e-81
17	106	0.000000e+00
17	107	0.000000e+00
17	108	0.000000e+00
17	109	0.000000e+00
18	0	0.000000e+00
18	1	3.340064e-81
18	2	1.395800e-80
18	3	3.125904e-80
18	4	7.419589e-80
18	5	1.339501e-79
18	6	1.742285e-79
18	7	1.466692e-79
18	8	5.597928e-80
18	9	1.188417e-81
18	10	1.190024e-84
18	11	0.000000e+00
18	12	0.000000e+00
18	13	3.438994e-81
18	14	1.426362e-80
18	15	3.115701e-80
18	16	7.464733e-80
18	17	1.321627e-79
18	18	1.764421e-79
18	19	1.465788e-79
18	20	5.550868e-80
18	21	1.206401e-81
18	22	-4.836598e-86
18	23	0.000000e+00
18	24	0.000000e+00
18	25	3.366383e-81
18	26	1.400028e-80
18	27	3.164907e-80
18	28	7.518594e-80
18	29	1.366617e-79
18	30	1.772952e-79
18	31	1.500403e-79
18	32	5.668449e-80
18	33	1.151410e-81
18	34	1.564507e-85
18	35	0.000000e+00
18	36	0.000000e+00
18	37	3.242771e-81
18	38	1.356432e-80
18	39	3.138960e-80
18	40	7.410847e-80
18	41	1.372569e-79
18	42	1.759018e-79
18	43	1.492634e-79
18	44	5.660163e-80
18	45	1.100014e-81
18	46	3.160051e-85
18	47	0.000000e+00
18	48	0.000000e+00
18	49	3.349293e-81
18	50	1.392527e-80
18	51	3.125150e-80
18	52	7.444942e-80
18	53	1.345719e-79
18	54	1.749154e-79
18	55	1.479425e-79
18	56	5.591087e-80
18	57	1.158439e-81
18	58	1.190044e-85
18	59	0.000000e+00
18	60	0.000000e+00
18	61	5.721983e-81
18	62	1.616645e-80
18	63	5.367674e-80
18	64	9.576014e-80
18	65	1.651722e-79
18	66	1.977718e-79
18	67	1.459424e-79
18	68	6.380812e-80
18	69	2.239698e-82
18	70	0.000000e+00
18	71	0.000000e+00
18	72	0.000000e+00
18	73	5.195395e-81
18	74	3.142669e-80
18	75	3.838299e-80
18	76	1.269587e-79
18	77	2.235837e-79
18	78	2.786633e-79
18	79	1.591551e-79
18	80	3.900604e-80
18	81	5.833000e-83
18	82	0.000000e+00
18	83	0.000000e+00
18	84	0.000000e+00
18	85	2.542032e-81
18	86	5.969899e-81
18	87	3.038195e-80
18	88	6.980337e-80
18	89	1.240698e-79
18	90	1.681277e-79
18	91	1.207026e-79
18	92	6.409364e-80
18	93	1.428197e-81
18	94	0.000000e+00
18	95	0.000000e+00
18	96	0.000000e+00
18	97	8.789406e-82
18	98	5.113943e-81
18	99	1.633070e-80
18	100	6.222122e-80
18	101	1.085749e-79
18	102	1.362220e-79
18	103	1.509018e-79
18	104	8.078814e-80
18	105	6.266846e-81
18	106	0.000000e+00
18	107	0.000000e+00
18	108	0.000000e+00
18	109	0.000000e+00
19	0	0.000000e+00
19	1	2.752583e-81
19	2	1.114285e-80
19	3	2.508994e-80
19	4	6.022778e-80
19	5	1.115423e-79
19	6	1.477847e-79
19	7	1.363432e-79
19	8	5.617789e-80
19	9	1.363843e-81
19	10	1.155214e-84
19	11	0.000000e+00
19	12	0.000000e+00
19	13	2.827067e-81
19	14	1.139965e-80
19	15	2.500420e-80
19	16	6.057548e-80
19	17	1.097286e-79
19	18	1.465788e-79
19	19	1.386305e-79
19	20	5.569469e-80
19	21	1.359657e-81
19	22	-5.733426e-86
19	23	0.000000e+00
19	24	0.000000e+00
19	25	2.776783e-81
19	26	1.118999e-80
19	27	2.538517e-80
19	28	6.096186e-80
19	29	1.141207e-79
19	30	1.508126e-79
19	31	1.397109e-79
19	32	5.685046e-80
19	33	1.330044e-81
19	34	1.054710e-85
19	35	0.000000e+00
19	36	0.000000e+00
19	37	2.680397e-81
19	38	1.083533e-80
19	39	2.516206e-80
19	40	6.010429e-80
19	41	1.150183e-79
19	42	1.507425e-79
19	43	1.391705e-79
19	44	5.674486e-80
19	45	1.294220e-81
19	46	2.361517e-85
19	47	0.000000e+00
19	48	0.000000e+00
19	49	2.760613e-81
19	50	1.112882e-80
19	51	2.507160e-80
19	52	6.037425e-80
19	53	1.122767e-79
19	54	1.485182e-79
19	55	1.377071e-79
19	56	5.607808e-80
19	57	1.330284e-81
19	58	7.631207e-86
19	59	0.000000e+00
19	60	0.000000e+00
19	61	5.187788e-81
19	62	1.361339e-80
19	63	3.810371e-80
19	64	7.887852e-80
19	65	1.407843e-79
19	66	1.644433e-79
19	67	1.389904e-79
19	68	7.607505e-80
19	69	6.456898e-82
19	70	0.000000e+00
19	71	0.000000e+00
19	72	0.000000e+00
19	73	3.669013e-81
19	74	2.458174e-80
19	75	3.408903e-80
19	76	9.860542e-80
19	77	1.850546e-79
19	78	2.532038e-79
19	79	1.520437e-79
19	80	3.429185e-80
19	81	7.928395e-83
19	82	0.000000e+00
19	83	0.000000e+00
19	84	0.000000e+00
19	85	2.331651e-81
19	86	5.190756e-81
19	87	2.406994e-80
19	88	5.518877e-80
19	89	9.813137e-80
19	90	1.356602e-79
19	91	1.093362e-79
19	92	5.935575e-80
19	93	1.728096e-81
19	94	0.000000e+00
19	95	0.000000e+00
19	96	0.000000e+00
19	97	1.050547e-81
19	98	3.938477e-81
19	99	1.374986e-80
19	100	5.127459e-80
19	101	8.688850e-80
19	102	1.178821e-79
19	103	1.259079e-79
19	104	7.429942e-80
19	105	6.077186e-81
19	106	0.000000e+00
19	107	0.000000e+00
19	108	0.000000e+00
19	109	0.000000e+00
20	0	0.000000e+00
20	1	1.042636e-81
20	2	4.156453e-81
20	3	9.315234e-81
20	4	2.253846e-80
20	5	4.193944e-80
20	6	5.616648e-80
20	7	5.574844e-80
20	8	2.572303e-80
20	9	7.304427e-82
20	10	5.348921e-85
20	11	0.000000e+00
20	12	0.000000e+00
20	13	1.071544e-81
20	14	4.239782e-81
20	15	9.298409e-81
20	16	2.269815e-80
20	17	4.122645e-80
20	18	5.550868e-80
20	19	5.569469e-80
20	20	2.586931e-80
20	21	7.204089e-82
20	22	-2.023895e-86
20	23	0.000000e+00
20	24	0.000000e+00
20	25	1.051276e-81
20	26	4.180566e-81
20	27	9.404031e-81
20	28	2.276101e-80
20	29	4.293100e-80
20	30	5.734081e-80
20	31	5.719201e-80
20	32	2.601117e-80
20	33	7.127632e-82
20	34	4.744669e-86
20	35	0.000000e+00
20	36	0.000000e+00
20	37	1.013759e-81
20	38	4.062279e-81
20	39	9.300726e-81
20	40	2.240221e-80
20	41	4.329857e-80
20	42	5.753936e-80
20	43	5.701160e-80
20	44	2.594277e-80
20	45	7.002060e-82
20	46	1.010421e-85
20	47	0.000000e+00
20	48	0.000000e+00
20	49	1.045493e-81
20	50	4.153565e-81
20	51	9.294427e-81
20	52	2.255722e-80
20	53	4.223390e-80
20	54	5.642365e-80
20	55	5.636590e-80
20	56	2.566448e-80
20	57	7.107674e-82
20	58	3.520849e-86
20	59	0.000000e+00
20	60	0.000000e+00
20	61	1.877562e-81
20	62	5.153862e-81
20	63	1.270464e-80
20	64	2.872256e-80
20	65	5.367682e-80
20	66	5.877526e-80
20	67	5.561230e-80
20	68	3.632234e-80
20	69	3.829135e-82
20	70	0.000000e+00
20	71	0.000000e+00
20	72	0.000000e+00
20	73	1.274963e-81
20	74	8.614018e-81
20	75	1.332297e-80
20	76	3.426336e-80
20	77	6.804147e-80
20	78	9.593789e-80
20	79	5.622167e-80
20	80	1.553665e-80
20	81	4.212024e-83
20	82	0.000000e+00
20	83	0.000000e+00
20	84	0.000000e+00
20	85	8.309154e-82
20	86	2.110326e-81
20	87	8.148043e-81
20	88	1.836148e-80
20	89	3.486690e-80
20	90	4.669723e-80
20	91	4.120302e-80
20	92	2.406332e-80
20	93	7.996140e-82
20	94	0.000000e+00
20	95	0.000000e+00
20	96	0.000000e+00
20	97	4.677636e-82
20	98	1.288556e-81
20	99	5.002128e-81
20	100	1.846587e-80
20	101	2.951083e-80
20	102	4.353951e-80
20	103	4.421282e-80
20	104	2.939177e-80
20	105	2.475957e-81
20	106	0.000000e+00
20	107	0.000000e+00
20	108	0.000000e+00
20	109	0.000000e+00
21	0	0.000000e+00
21	1	2.917651e-83
21	2	1.097954e-82
21	3	2.422759e-82
21	4	5.158182e-82
21	5	9.821821e-82
21	6	1.229125e-81
21	7	1.356066e-81
21	8	7.273876e-82
21	9	3.191889e-83
21	10	1.611507e-86
21	11	0.000000e+00
21	12	0.000000e+00
21	13	2.956441e-83
21	14	1.130893e-82
21	15	2.435685e-82
21	16	5.199902e-82
21	17	9.690594e-82
21	18	1.206401e-81
21	19	1.359657e-81
21	20	7.204089e-82
21	21	3.671905e-83
21	22	1.988825e-87
21	23	0.000000e+00
21	24	0.000000e+00
21	25	2.959582e-83
21	26	1.105348e-82
21	27	2.438549e-82
21	28	5.174667e-82
21	29	1.004418e-81
21	30	1.257455e-81
21	31	1.388953e-81
21	32	7.360203e-82
21	33	3.146507e-83
21	34	3.244829e-87
21	35	0.000000e+00
21	36	0.000000e+00
21	37	2.895468e-83
21	38	1.066640e-82
21	39	2.392335e-82
21	40	5.076812e-82
21	41	1.008865e-81
21	42	1.271354e-81
21	43	1.380056e-81
21	44	7.345903e-82
21	45	3.145520e-83
21	46	3.756818e-87
21	47	0.000000e+00
21	48	0.000000e+00
21	49	2.931843e-83
21	50	1.100760e-82
21	51	2.414845e-82
21	52	5.133339e-82
21	53	9.891631e-82
21	54	1.235207e-81
21	55	1.370364e-81
21	56	7.260992e-82
21	57	3.114769e-83
21	58	2.941850e-87
21	59	0.000000e+00
21	60	0.000000e+00
21	61	6.577603e-83
21	62	1.680624e-82
21	63	3.820442e-82
21	64	8.102891e-82
21	65	1.535176e-81
21	66	1.542929e-81
21	67	1.120965e-81
21	68	1.124854e-81
21	69	1.932505e-83
21	70	0.000000e+00
21	71	0.000000e+00
21	72	0.000000e+00
21	73	3.630263e-83
21	74	2.529375e-82
21	75	4.003131e-82
21	76	8.505336e-82
21	77	1.453618e-81
21	78	1.970879e-81
21	79	1.582695e-81
21	80	6.687415e-82
21	81	2.130270e-84
21	82	0.000000e+00
21	83	0.000000e+00
21	84	0.000000e+00
21	85	2.459023e-83
21	86	9.545167e-83
21	87	2.742168e-82
21	88	5.562985e-82
21	89	1.136428e-81
21	90	1.316144e-81
21	91	1.088838e-81
21	92	7.861125e-82
21	93	3.461377e-83
21	94	0.000000e+00
21	95	0.000000e+00
21	96	0.000000e+00
21	97	2.119401e-83
21	98	5.248965e-83
21	99	1.727947e-82
21	100	5.028647e-82
21	101	8.517330e-82
21	102	1.220953e-81
21	103	1.058429e-81
21	104	8.540862e-82
21	105	6.470771e-83
21	106	0.000000e+00
21	107	0.000000e+00
21	108	0.000000e+00
21	109	0.000000e+00
22	0	0.000000e+00
22	1	1.545560e-87
22	2	6.774309e-87
22	3	1.160099e-86
22	4	-5.237986e-87
22	5	-9.916991e-87
22	6	-5.030854e-86
22	7	-5.991789e-86
22	8	-1.982686e-86
22	9	2.174996e-87
22	10	3.829779e-91
22	11	0.000000e+00
22	12	0.000000e+00
22	13	1.486616e-87
22	14	6.924574e-87
22	15	1.180059e-86
22	16	-4.659732e-87
22	17	-8.358728e-87
22	18	-4.836598e-86
22	19	-5.733426e-86
22	20	-2.023895e-86
22	21	1.988825e-87
22	22	1.213600e-87
22	23	0.000000e+00
22	24	0.000000e+00
22	25	1.581193e-87
22	26	6.833432e-87
22	27	1.188540e-86
22	28	-6.028655e-87
22	29	-1.132033e-86
22	30	-5.258978e-86
22	31	-6.336008e-86
22	32	-1.958635e-86
22	33	2.246842e-87
22	34	1.886992e-90
22	35	0.000000e+00
22	36	0.000000e+00
22	37	1.624209e-87
22	38	6.609500e-87
22	39	1.151242e-86
22	40	-6.774715e-87
22	41	-1.312151e-86
22	42	-5.454878e-86
22	43	-6.604364e-86
22	44	-1.901136e-86
22	45	2.385569e-87
22	46	1.348095e-90
22	47	0.000000e+00
22	48	0.000000e+00
22	49	1.540868e-87
22	50	6.781078e-87
22	51	1.172724e-86
22	52	-5.769132e-87
22	53	-1.069264e-86
22	54	-5.120620e-86
22	55	-6.158219e-86
22	56	-1.949419e-86
22	57	2.162601e-87
22	58	1.852455e-90
22	59	0.000000e+00
22	60	0.000000e+00
22	61	1.763440e-87
22	62	1.006901e-86
22	63	4.941840e-86
22	64	3.467290e-86
22	65	6.381377e-86
22	66	8.336933e-86
22	67	-1.366460e-85
22	68	-3.599439e-86
22	69	8.559152e-88
22	70	0.000000e+00
22	71	0.000000e+00
22	72	0.000000e+00
22	73	1.313976e-87
22	74	1.431021e-86
22	75	3.081552e-86
22	76	5.905640e-86
22	77	-1.121903e-85
22	78	-6.569931e-86
22	79	2.970189e-86
22	80	7.978982e-86
22	81	2.393129e-88
22	82	0.000000e+00
22	83	0.000000e+00
22	84	0.000000e+00
22	85	2.127668e-87
22	86	1.486512e-86
22	87	3.103249e-86
22	88	8.932451e-86
22	89	1.421903e-85
22	90	1.104353e-85
22	91	4.102458e-86
22	92	5.863368e-86
22	93	5.622845e-87
22	94	0.000000e+00
22	95	0.000000e+00
22	96	0.000000e+00
22	97	3.061365e-87
22	98	6.419044e-87
22	99	2.657457e-86
22	100	5.203303e-86
22	101	1.115563e-85
22	102	1.036067e-85
22	103	8.414053e-86
22	104	4.138692e-86
22	105	-3.170862e-89
22	106	0.000000e+00
22	107	0.000000e+00
22	108	0.000000e+00
22	109	0.000000e+00
23	0	0.000000e+00
23	1	0.000000e+00
23	2	0.000000e+00
23	3	0.000000e+00
23	4	0.000000e+00
23	5	0.000000e+00
23	6	0.000000e+00
23	7	0.000000e+00
23	8	0.000000e+00
23	9	0.000000e+00
23	10	0.000000e+00
23	11	0.000000e+00
23	12	0.000000e+00
23	13	0.000000e+00
23	14	0.000000e+00
23	15	0.000000e+00
23	16	0.000000e+00
23	17	0.000000e+00
23	18	0.000000e+00
23	19	0.000000e+00
23	20	0.000000e+00
23	21	0.000000e+00
23	22	0.000000e+00
23	23	0.000000e+00
23	24	0.000000e+00
23	25	0.000000e+00
23	26	0.000000e+00
23	27	0.000000e+00
23	28	0.000000e+00
23	29	0.000000e+00
23	30	0.000000e+00
23	31	0.000000e+00
23	32	0.000000e+00
23	33	0.000000e+00
23	34	0.000000e+00
23	35	0.000000e+00
23	36	0.000000e+00
23	37	0.000000e+00
23	38	0.000000e+00
23	39	0.000000e+00
23	40	0.000000e+00
23	41	0.000000e+00
23	42	0.000000e+00
23	43	0.000000e+00
23	44	0.000000e+00
23	45	0.000000e+00
23	46	0.000000e+00
23	47	0.000000e+00
23	48	0.000000e+00
23	49	0.000000e+00
23	50	0.000000e+00
23	51	0.000000e+00
23	52	0.000000e+00
23	53	0.000000e+00
23	54	0.000000e+00
23	55	0.000000e+00
23	56	0.000000e+00
23	57	0.000000e+00
23	58	0.000000e+00
23	59	0.000000e+00
23	60	0.000000e+00
23	61	0.000000e+00
23	62	0.000000e+00
23	63	0.000000e+00
23	64	0.000000e+00
23	65	0.000000e+00
23	66	0.000000e+00
23	67	0.000000e+00
23	68	0.000000e+00
23	69	0.000000e+00
23	70	0.000000e+00
23	71	0.000000e+00
23	72	0.000000e+00
23	73	0.000000e+00
23	74	0.000000e+00
23	75	0.000000e+00
23	76	0.000000e+00
23	77	0.000000e+00
23	78	0.000000e+00
23	79	0.000000e+00
23	80	0.000000e+00
23	81	0.000000e+00
23	82	0.000000e+00
23	83	0.000000e+00
23	84	0.000000e+00
23	85	0.000000e+00
23	86	0.000000e+00
23	87	0.000000e+00
23	88	0.000000e+00
23	89	0.000000e+00
23	90	0.000000e+00
23	91	0.000000e+00
23	92	0.000000e+00
23	93	0.000000e+00
23	94	0.000000e+00
23	95	0.000000e+00
23	96	0.000000e+00
23	97	0.000000e+00
23	98	0.000000e+00
23	99	0.000000e+00
23	100	0.000000e+00
23	101	0.000000e+00
23	102	0.000000e+00
23	103	0.000000e+00
23	104	0.000000e+00
23	105	0.000000e+00
23	106	0.000000e+00
23	107	0.000000e+00
23	108	0.000000e+00
23	109	0.000000e+00
24	0	0.000000e+00
24	1	0.000000e+00
24	2	0.000000e+00
24	3	0.000000e+00
24	4	0.000000e+00
24	5	0.000000e+00
24	6	0.000000e+00
24	7	0.000000e+00
24	8	0.000000e+00
24	9	0.000000e+00
24	10	0.000000e+00
24	11	0.000000e+00
24	12	0.000000e+00
24	13	0.000000e+00
24	14	0.000000e+00
24	15	0.000000e+00
24	16	0.000000e+00
24	17	0.000000e+00
24	18	0.000000e+00
24	19	0.000000e+00
24	20	0.000000e+00
24	21	0.000000e+00
24	22	0.000000e+00
24	23	0.000000e+00
24	24	0.000000e+00
24	25	0.000000e+00
24	26	0.000000e+00
24	27	0.000000e+00
24	28	0.000000e+00
24	29	0.000000e+00
24	30	0.000000e+00
24	31	0.000000e+00
24	32	0.000000e+00
24	33	0.000000e+00
24	34	0.000000e+00
24	35	0.000000e+00
24	36	0.000000e+00
24	37	0.000000e+00
24	38	0.000000e+00
24	39	0.000000e+00
24	40	0.000000e+00
24	41	0.000000e+00
24	42	0.000000e+00
24	43	0.000000e+00
24	44	0.000000e+00
24	45	0.000000e+00
24	46	0.000000e+00
24	47	0.000000e+00
24	48	0.000000e+00
24	49	0.000000e+00
24	50	0.000000e+00
24	51	0.000000e+00
24	52	0.000000e+00
24	53	0.000000e+00
24	54	0.000000e+00
24	55	0.000000e+00
24	56	0.000000e+00
24	57	0.000000e+00
24	58	0.000000e+00
24	59	0.000000e+00
24	60	0.000000e+00
24	61	0.000000e+00
24	62	0.000000e+00
24	63	0.000000e+00
24	64	0.000000e+00
24	65	0.000000e+00
24	66	0.000000e+00
24	67	0.000000e+00
24	68	0.000000e+00
24	69	0.000000e+00
24	70	0.000000e+00
24	71	0.000000e+00
24	72	0.000000e+00
24	73	0.000000e+00
24	74	0.000000e+00
24	75	0.000000e+00
24	76	0.000000e+00
24	77	0.000000e+00
24	78	0.000000e+00
24	79	0.000000e+00
24	80	0.000000e+00
24	81	0.000000e+00
24	82	0.000000e+00
24	83	0.000000e+00
24	84	0.000000e+00
24	85	0.000000e+00
24	86	0.000000e+00
24	87	0.000000e+00
24	88	0.000000e+00
24	89	0.000000e+00
24	90	0.000000e+00
24	91	0.000000e+00
24	92	0.000000e+00
24	93	0.000000e+00
24	94	0.000000e+00
24	95	0.000000e+00
24	96	0.000000e+00
24	97	0.000000e+00
24	98	0.000000e+00
24	99	0.000000e+00
24	100	0.000000e+00
24	101	0.000000e+00
24	102	0.000000e+00
24	103	0.000000e+00
24	104	0.000000e+00
24	105	0.000000e+00
24	106	0.000000e+00
24	107	0.000000e+00
24	108	0.000000e+00
24	109	0.000000e+00
25	0	0.000000e+00
25	1	9.765238e-83
25	2	3.546046e-82
25	3	7.627634e-82
25	4	1.657923e-81
25	5	2.735342e-81
25	6	3.369242e-81
25	7	2.775152e-81
25	8	1.059541e-81
25	9	2.955682e-83
25	10	2.260867e-86
25	11	0.000000e+00
25	12	0.000000e+00
25	13	1.000127e-82
25	14	3.640259e-82
25	15	7.613465e-82
25	16	1.669865e-81
25	17	2.708544e-81
25	18	3.366383e-81
25	19	2.776783e-81
25	20	1.051276e-81
25	21	2.959582e-83
25	22	1.581193e-87
25	23	0.000000e+00
25	24	0.000000e+00
25	25	1.323908e-82
25	26	3.560461e-82
25	27	7.716801e-82
25	28	1.676760e-81
25	29	2.786255e-81
25	30	3.425965e-81
25	31	2.834857e-81
25	32	1.074130e-81
25	33	2.871683e-83
25	34	4.934167e-87
25	35	0.000000e+00
25	36	0.000000e+00
25	37	9.528895e-83
25	38	3.435998e-82
25	39	7.639539e-82
25	40	1.650357e-81
25	41	2.786952e-81
25	42	3.394868e-81
25	43	2.817955e-81
25	44	1.071856e-81
25	45	2.780719e-83
25	46	7.061866e-87
25	47	0.000000e+00
25	48	0.000000e+00
25	49	9.789395e-83
25	50	3.542515e-82
25	51	7.625016e-82
25	52	1.661382e-81
25	53	2.746453e-81
25	54	3.380726e-81
25	55	2.797205e-81
25	56	1.059644e-81
25	57	2.872446e-83
25	58	4.244965e-87
25	59	0.000000e+00
25	60	0.000000e+00
25	61	2.220158e-82
25	62	4.377642e-82
25	63	1.232263e-81
25	64	2.276213e-81
25	65	3.451681e-81
25	66	4.101559e-81
25	67	3.044641e-81
25	68	1.469250e-81
25	69	1.310144e-83
25	70	0.000000e+00
25	71	0.000000e+00
25	72	0.000000e+00
25	73	1.041792e-82
25	74	7.552020e-82
25	75	9.455116e-82
25	76	2.775036e-81
25	77	4.782645e-81
25	78	5.857271e-81
25	79	3.878150e-81
25	80	1.242809e-81
25	81	3.682471e-84
25	82	0.000000e+00
25	83	0.000000e+00
25	84	0.000000e+00
25	85	9.172908e-83
25	86	1.839041e-82
25	87	7.494391e-82
25	88	1.680191e-81
25	89	2.855027e-81
25	90	3.533571e-81
25	91	2.528827e-81
25	92	1.405422e-81
25	93	3.616860e-83
25	94	0.000000e+00
25	95	0.000000e+00
25	96	0.000000e+00
25	97	4.649708e-83
25	98	1.474913e-82
25	99	4.397603e-82
25	100	1.469279e-81
25	101	2.304641e-81
25	102	2.679693e-81
25	103	3.285541e-81
25	104	1.811390e-81
25	105	1.434771e-82
25	106	0.000000e+00
25	107	0.000000e+00
25	108	0.000000e+00
25	109	0.000000e+00
26	0	0.000000e+00
26	1	3.536799e-82
26	2	1.436277e-81
26	3	3.079762e-81
26	4	6.724877e-81
26	5	1.135664e-80
26	6	1.398159e-80
26	7	1.118695e-80
26	8	4.205272e-81
26	9	1.096841e-82
26	10	9.210188e-86
26	11	0.000000e+00
26	12	0.000000e+00
26	13	3.661838e-82
26	14	1.467223e-81
26	15	3.069325e-81
26	16	6.779862e-81
26	17	1.121729e-80
26	18	1.400028e-80
26	19	1.118999e-80
26	20	4.180566e-81
26	21	1.105348e-82
26	22	6.833432e-87
26	23	0.000000e+00
26	24	0.000000e+00
26	25	3.560461e-82
26	26	1.604789e-81
26	27	3.120715e-81
26	28	6.801440e-81
26	29	1.157423e-80
26	30	1.419722e-80
26	31	1.143264e-80
26	32	4.263584e-81
26	33	1.066884e-82
26	34	2.282581e-86
26	35	0.000000e+00
26	36	0.000000e+00
26	37	3.412634e-82
26	38	1.395419e-81
26	39	3.096270e-81
26	40	6.687739e-81
26	41	1.160892e-80
26	42	1.403084e-80
26	43	1.136422e-80
26	44	4.247986e-81
26	45	1.026462e-82
26	46	3.311880e-86
26	47	0.000000e+00
26	48	0.000000e+00
26	49	3.548931e-82
26	50	1.432505e-81
26	51	3.080997e-81
26	52	6.739959e-81
26	53	1.140224e-80
26	54	1.401994e-80
26	55	1.127879e-80
26	56	4.207164e-81
26	57	1.068686e-82
26	58	1.956135e-86
26	59	0.000000e+00
26	60	0.000000e+00
26	61	5.816941e-82
26	62	1.537599e-81
26	63	5.333737e-81
26	64	8.932519e-81
26	65	1.442951e-80
26	66	1.654128e-80
26	67	1.145311e-80
26	68	4.841669e-81
26	69	2.600533e-83
26	70	0.000000e+00
26	71	0.000000e+00
26	72	0.000000e+00
26	73	4.733544e-82
26	74	3.002753e-81
26	75	3.631392e-81
26	76	1.090621e-80
26	77	1.781556e-80
26	78	2.212335e-80
26	79	1.228118e-80
26	80	3.952594e-81
26	81	8.209012e-84
26	82	0.000000e+00
26	83	0.000000e+00
26	84	0.000000e+00
26	85	2.501861e-82
26	86	6.658605e-82
26	87	2.833159e-81
26	88	6.804188e-81
26	89	1.173117e-80
26	90	1.454063e-80
26	91	9.665024e-81
26	92	5.274210e-81
26	93	1.120552e-82
26	94	0.000000e+00
26	95	0.000000e+00
26	96	0.000000e+00
26	97	9.472157e-83
26	98	5.435811e-82
26	99	1.640699e-81
26	100	5.750332e-81
26	101	9.640716e-81
26	102	1.144866e-80
26	103	1.274362e-80
26	104	6.876803e-81
26	105	5.224741e-82
26	106	0.000000e+00
26	107	0.000000e+00
26	108	0.000000e+00
26	109	0.000000e+00
27	0	0.000000e+00
27	1	7.661899e-82
27	2	3.111973e-81
27	3	6.847476e-81
27	4	1.494256e-80
27	5	2.551652e-80
27	6	3.159758e-80
27	7	2.538728e-80
27	8	9.478277e-81
27	9	2.413717e-82
27	10	2.089488e-85
27	11	0.000000e+00
27	12	0.000000e+00
27	13	7.932231e-82
27	14	3.179971e-81
27	15	6.825812e-81
27	16	1.506245e-80
27	17	2.523387e-80
27	18	3.164907e-80
27	19	2.538517e-80
27	20	9.404031e-81
27	21	2.438549e-82
27	22	1.188540e-86
27	23	0.000000e+00
27	24	0.000000e+00
27	25	7.716801e-82
27	26	3.120715e-81
27	27	7.384554e-81
27	28	1.511408e-80
27	29	2.600459e-80
27	30	3.210011e-80
27	31	2.594151e-80
27	32	9.612504e-81
27	33	2.341323e-82
27	34	4.789977e-86
27	35	0.000000e+00
27	36	0.000000e+00
27	37	7.400275e-82
27	38	3.023324e-81
27	39	6.885035e-81
27	40	1.486225e-80
27	41	2.605173e-80
27	42	3.171776e-80
27	43	2.578984e-80
27	44	9.595742e-81
27	45	2.245679e-82
27	46	7.179419e-86
27	47	0.000000e+00
27	48	0.000000e+00
27	49	7.691882e-82
27	50	3.103854e-81
27	51	6.851693e-81
27	52	1.497577e-80
27	53	2.562216e-80
27	54	3.169856e-80
27	55	2.558976e-80
27	56	9.480809e-81
27	57	2.347902e-82
27	58	4.066079e-86
27	59	0.000000e+00
27	60	0.000000e+00
27	61	1.211195e-81
27	62	3.166390e-81
27	63	1.165691e-80
27	64	1.954004e-80
27	65	3.206348e-80
27	66	3.742265e-80
27	67	2.519858e-80
27	68	1.057132e-80
27	69	4.505911e-83
27	70	0.000000e+00
27	71	0.000000e+00
27	72	0.000000e+00
27	73	1.101425e-81
27	74	6.422671e-81
27	75	7.269697e-81
27	76	2.397982e-80
27	77	3.955372e-80
27	78	4.948350e-80
27	79	2.886580e-80
27	80	8.638612e-81
27	81	1.648470e-83
27	82	0.000000e+00
27	83	0.000000e+00
27	84	0.000000e+00
27	85	4.761654e-82
27	86	1.382600e-81
27	87	6.071260e-81
27	88	1.502380e-80
27	89	2.619261e-80
27	90	3.272220e-80
27	91	2.094664e-80
27	92	1.185355e-80
27	93	2.457023e-82
27	94	0.000000e+00
27	95	0.000000e+00
27	96	0.000000e+00
27	97	1.951682e-82
27	98	1.143342e-81
27	99	3.238549e-81
27	100	1.232905e-80
27	101	2.140325e-80
27	102	2.521732e-80
27	103	2.827617e-80
27	104	1.501931e-80
27	105	1.132721e-81
27	106	0.000000e+00
27	107	0.000000e+00
27	108	0.000000e+00
27	109	0.000000e+00
28	0	0.000000e+00
28	1	1.663456e-81
28	2	6.781754e-81
28	3	1.493394e-80
28	4	3.491598e-80
28	5	5.987493e-80
28	6	7.522697e-80
28	7	6.105677e-80
28	8	2.291372e-80
28	9	5.042610e-82
28	10	4.870186e-85
28	11	0.000000e+00
28	12	0.000000e+00
28	13	1.712718e-81
28	14	6.929124e-81
28	15	1.487262e-80
28	16	3.514007e-80
28	17	5.914147e-80
28	18	7.518594e-80
28	19	6.096186e-80
28	20	2.276101e-80
28	21	5.174667e-82
28	22	-6.028655e-87
28	23	0.000000e+00
28	24	0.000000e+00
28	25	1.676760e-81
28	26	6.801440e-81
28	27	1.511408e-80
28	28	3.608079e-80
28	29	6.104489e-80
28	30	7.650766e-80
28	31	6.245781e-80
28	32	2.321602e-80
28	33	4.856779e-82
28	34	7.712749e-86
28	35	0.000000e+00
28	36	0.000000e+00
28	37	1.615827e-81
28	38	6.590058e-81
28	39	1.500255e-80
28	40	3.484563e-80
28	41	6.121948e-80
28	42	7.579439e-80
28	43	6.219979e-80
28	44	2.314906e-80
28	45	4.580103e-82
28	46	1.391305e-85
28	47	0.000000e+00
28	48	0.000000e+00
28	49	1.668832e-81
28	50	6.765179e-81
28	51	1.492300e-80
28	52	3.502999e-80
28	53	6.012391e-80
28	54	7.550634e-80
28	55	6.157876e-80
28	56	2.290598e-80
28	57	4.903808e-82
28	58	6.148741e-86
28	59	0.000000e+00
28	60	0.000000e+00
28	61	2.712603e-81
28	62	7.427150e-81
28	63	2.465404e-80
28	64	4.413074e-80
28	65	7.395275e-80
28	66	8.471858e-80
28	67	6.117894e-80
28	68	2.415895e-80
28	69	4.234605e-83
28	70	0.000000e+00
28	71	0.000000e+00
28	72	0.000000e+00
28	73	2.479707e-81
28	74	1.475251e-80
28	75	1.744982e-80
28	76	5.857949e-80
28	77	9.976666e-80
28	78	1.195501e-79
28	79	6.525185e-80
28	80	1.902781e-80
28	81	3.617829e-83
28	82	0.000000e+00
28	83	0.000000e+00
28	84	0.000000e+00
28	85	1.175078e-81
28	86	2.929744e-81
28	87	1.423644e-80
28	88	3.346028e-80
28	89	5.698893e-80
28	90	7.418456e-80
28	91	5.210299e-80
28	92	2.591319e-80
28	93	5.718378e-82
28	94	0.000000e+00
28	95	0.000000e+00
28	96	0.000000e+00
28	97	3.810653e-82
28	98	2.371983e-81
28	99	8.261958e-81
28	100	2.790214e-80
28	101	4.956314e-80
28	102	5.824987e-80
28	103	6.504315e-80
28	104	3.419777e-80
28	105	2.653616e-81
28	106	0.000000e+00
28	107	0.000000e+00
28	108	0.000000e+00
28	109	0.000000e+00
29	0	0.000000e+00
29	1	2.759982e-81
29	2	1.153598e-80
29	3	2.568275e-80
29	4	6.027148e-80
29	5	1.083914e-79
29	6	1.370975e-79
29	7	1.141043e-79
29	8	4.332310e-80
29	9	9.931934e-82
29	10	9.409221e-85
29	11	0.000000e+00
29	12	0.000000e+00
29	13	2.837932e-81
29	14	1.179617e-80
29	15	2.554114e-80
29	16	6.064526e-80
29	17	1.069707e-79
29	18	1.366617e-79
29	19	1.141207e-79
29	20	4.293100e-80
29	21	1.004418e-81
29	22	-1.132033e-86
29	23	0.000000e+00
29	24	0.000000e+00
29	25	2.786255e-81
29	26	1.157423e-80
29	27	2.600459e-80
29	28	6.104489e-80
29	29	1.121747e-79
29	30	1.395777e-79
29	31	1.166771e-79
29	32	4.389956e-80
29	33	9.657841e-82
29	34	1.413073e-85
29	35	0.000000e+00
29	36	0.000000e+00
29	37	2.688406e-81
29	38	1.120772e-80
29	39	2.584503e-80
29	40	6.014973e-80
29	41	1.110569e-79
29	42	1.386995e-79
29	43	1.159624e-79
29	44	4.386525e-80
29	45	9.284637e-82
29	46	2.551613e-85
29	47	0.000000e+00
29	48	0.000000e+00
29	49	2.770376e-81
29	50	1.151486e-80
29	51	2.566746e-80
29	52	6.045170e-80
29	53	1.089167e-79
29	54	1.376559e-79
29	55	1.150732e-79
29	56	4.329130e-80
29	57	9.694479e-82
29	58	1.126093e-85
29	59	0.000000e+00
29	60	0.000000e+00
29	61	4.788018e-81
29	62	1.323624e-80
29	63	4.395107e-80
29	64	7.930337e-80
29	65	1.380943e-79
29	66	1.626897e-79
29	67	1.131081e-79
29	68	5.020465e-80
29	69	2.491733e-82
29	70	0.000000e+00
29	71	0.000000e+00
29	72	0.000000e+00
29	73	4.377280e-81
29	74	2.664265e-80
29	75	3.195614e-80
29	76	1.042281e-79
29	77	1.764408e-79
29	78	2.182819e-79
29	79	1.283790e-79
29	80	3.428696e-80
29	81	5.223811e-83
29	82	0.000000e+00
29	83	0.000000e+00
29	84	0.000000e+00
29	85	2.167901e-81
29	86	5.419149e-81
29	87	2.653596e-80
29	88	6.102528e-80
29	89	1.075860e-79
29	90	1.407399e-79
29	91	9.830283e-80
29	92	5.208809e-80
29	93	1.215383e-81
29	94	0.000000e+00
29	95	0.000000e+00
29	96	0.000000e+00
29	97	8.197807e-82
29	98	4.658075e-81
29	99	1.507925e-80
29	100	5.081028e-80
29	101	9.299705e-80
29	102	1.147370e-79
29	103	1.200522e-79
29	104	6.460047e-80
29	105	4.848130e-81
29	106	0.000000e+00
29	107	0.000000e+00
29	108	0.000000e+00
29	109	0.000000e+00
30	0	0.000000e+00
30	1	3.400401e-81
30	2	1.415183e-80
30	3	3.168739e-80
30	4	7.544986e-80
30	5	1.366032e-79
30	6	1.780956e-79
30	7	1.512265e-79
30	8	5.793192e-80
30	9	1.241491e-81
30	10	1.225171e-84
30	11	0.000000e+00
30	12	0.000000e+00
30	13	3.502664e-81
30	14	1.445902e-80
30	15	3.153963e-80
30	16	7.579437e-80
30	17	1.344754e-79
30	18	1.772952e-79
30	19	1.508126e-79
30	20	5.734081e-80
30	21	1.257455e-81
30	22	-5.258978e-86
30	23	0.000000e+00
30	24	0.000000e+00
30	25	3.425965e-81
30	26	1.419722e-80
30	27	3.210011e-80
30	28	7.650766e-80
30	29	1.395777e-79
30	30	1.837990e-79
30	31	1.548865e-79
30	32	5.871592e-80
30	33	1.204772e-81
30	34	1.548924e-85
30	35	0.000000e+00
30	36	0.000000e+00
30	37	3.298033e-81
30	38	1.375615e-80
30	39	3.188004e-80
30	40	7.553145e-80
30	41	1.405335e-79
30	42	1.806870e-79
30	43	1.544546e-79
30	44	5.874498e-80
30	45	1.154476e-81
30	46	3.172575e-85
30	47	0.000000e+00
30	48	0.000000e+00
30	49	3.409101e-81
30	50	1.412008e-80
30	51	3.168621e-80
30	52	7.572678e-80
30	53	1.373466e-79
30	54	1.789458e-79
30	55	1.526283e-79
30	56	5.788381e-80
30	57	1.211122e-81
30	58	1.170742e-85
30	59	0.000000e+00
30	60	0.000000e+00
30	61	5.776702e-81
30	62	1.621679e-80
30	63	5.322786e-80
30	64	9.711746e-80
30	65	1.677278e-79
30	66	2.009292e-79
30	67	1.500798e-79
30	68	6.684626e-80
30	69	2.673313e-82
30	70	0.000000e+00
30	71	0.000000e+00
30	72	0.000000e+00
30	73	5.237346e-81
30	74	3.193764e-80
30	75	3.888553e-80
30	76	1.293094e-79
30	77	2.283373e-79
30	78	2.873483e-79
30	79	1.657220e-79
30	80	3.913263e-80
30	81	6.271534e-83
30	82	0.000000e+00
30	83	0.000000e+00
30	84	0.000000e+00
30	85	2.585474e-81
30	86	6.099494e-81
30	87	3.086454e-80
30	88	7.131793e-80
30	89	1.257322e-79
30	90	1.715904e-79
30	91	1.247019e-79
30	92	6.593880e-80
30	93	1.506365e-81
30	94	0.000000e+00
30	95	0.000000e+00
30	96	0.000000e+00
30	97	9.024605e-82
30	98	5.101162e-81
30	99	1.648694e-80
30	100	6.324650e-80
30	101	1.102433e-79
30	102	1.389230e-79
30	103	1.545138e-79
30	104	8.338220e-80
30	105	6.479458e-81
30	106	0.000000e+00
30	107	0.000000e+00
30	108	0.000000e+00
30	109	0.000000e+00
31	0	0.000000e+00
31	1	2.813251e-81
31	2	1.138530e-80
31	3	2.561569e-80
31	4	6.164750e-80
31	5	1.138800e-79
31	6	1.515744e-79
31	7	1.403283e-79
31	8	5.776021e-80
31	9	1.392705e-81
31	10	1.166653e-84
31	11	0.000000e+00
31	12	0.000000e+00
31	13	2.895395e-81
31	14	1.163252e-80
31	15	2.548197e-80
31	16	6.190662e-80
31	17	1.117343e-79
31	18	1.500403e-79
31	19	1.397109e-79
31	20	5.719201e-80
31	21	1.388953e-81
31	22	-6.336008e-86
31	23	0.000000e+00
31	24	0.000000e+00
31	25	2.834857e-81
31	26	1.143264e-80
31	27	2.594151e-80
31	28	6.245781e-80
31	29	1.166771e-79
31	30	1.548865e-79
31	31	1.462387e-79
31	32	5.849612e-80
31	33	1.358742e-81
31	34	1.028361e-85
31	35	0.000000e+00
31	36	0.000000e+00
31	37	2.730735e-81
31	38	1.107967e-80
31	39	2.576292e-80
31	40	6.168370e-80
31	41	1.179211e-79
31	42	1.551611e-79
31	43	1.439903e-79
31	44	5.847115e-80
31	45	1.321612e-81
31	46	2.372253e-85
31	47	0.000000e+00
31	48	0.000000e+00
31	49	2.820218e-81
31	50	1.136715e-80
31	51	2.560768e-80
31	52	6.182831e-80
31	53	1.147003e-79
31	54	1.524378e-79
31	55	1.418298e-79
31	56	5.767756e-80
31	57	1.359153e-81
31	58	7.322494e-86
31	59	0.000000e+00
31	60	0.000000e+00
31	61	5.210757e-81
31	62	1.371066e-80
31	63	3.864574e-80
31	64	8.030134e-80
31	65	1.423559e-79
31	66	1.663872e-79
31	67	1.437670e-79
31	68	7.753366e-80
31	69	6.216317e-82
31	70	0.000000e+00
31	71	0.000000e+00
31	72	0.000000e+00
31	73	3.740101e-81
31	74	2.480782e-80
31	75	3.511949e-80
31	76	1.019748e-79
31	77	1.911948e-79
31	78	2.622340e-79
31	79	1.534966e-79
31	80	3.481251e-80
31	81	8.415015e-83
31	82	0.000000e+00
31	83	0.000000e+00
31	84	0.000000e+00
31	85	2.368913e-81
31	86	5.226412e-81
31	87	2.390472e-80
31	88	5.647255e-80
31	89	9.869396e-80
31	90	1.375353e-79
31	91	1.120554e-79
31	92	6.012940e-80
31	93	1.765205e-81
31	94	0.000000e+00
31	95	0.000000e+00
31	96	0.000000e+00
31	97	1.040792e-81
31	98	3.892746e-81
31	99	1.322423e-80
31	100	5.209078e-80
31	101	8.761002e-80
31	102	1.182516e-79
31	103	1.298587e-79
31	104	7.631891e-80
31	105	6.229330e-81
31	106	0.000000e+00
31	107	0.000000e+00
31	108	0.000000e+00
31	109	0.000000e+00
32	0	0.000000e+00
32	1	1.065893e-81
32	2	4.237330e-81
32	3	9.518287e-81
32	4	2.297172e-80
32	5	4.284367e-80
32	6	5.744764e-80
32	7	5.698623e-80
32	8	2.627584e-80
32	9	7.471625e-82
32	10	5.446492e-85
32	11	0.000000e+00
32	12	0.000000e+00
32	13	1.096422e-81
32	14	4.318978e-81
32	15	9.500242e-81
32	16	2.310535e-80
32	17	4.205719e-80
32	18	5.668449e-80
32	19	5.685046e-80
32	20	2.601117e-80
32	21	7.360203e-82
32	22	-1.958635e-86
32	23	0.000000e+00
32	24	0.000000e+00
32	25	1.074130e-81
32	26	4.263584e-81
32	27	9.612504e-81
32	28	2.321602e-80
32	29	4.389956e-80
32	30	5.871592e-80
32	31	5.849612e-80
32	32	2.691062e-80
32	33	7.296774e-82
32	34	4.895869e-86
32	35	0.000000e+00
32	36	0.000000e+00
32	37	1.034732e-81
32	38	4.146083e-81
32	39	9.508296e-81
32	40	2.288070e-80
32	41	4.434178e-80
32	42	5.902463e-80
32	43	5.839977e-80
32	44	2.657729e-80
32	45	7.180481e-82
32	46	1.030491e-85
32	47	0.000000e+00
32	48	0.000000e+00
32	49	1.068580e-81
32	50	4.234852e-81
32	51	9.499887e-81
32	52	2.299883e-80
32	53	4.316700e-80
32	54	5.774556e-80
32	55	5.763033e-80
32	56	2.622463e-80
32	57	7.273312e-82
32	58	3.653588e-86
32	59	0.000000e+00
32	60	0.000000e+00
32	61	1.906435e-81
32	62	5.198930e-81
32	63	1.288537e-80
32	64	2.927373e-80
32	65	5.450546e-80
32	66	6.029646e-80
32	67	5.602873e-80
32	68	3.695355e-80
32	69	3.849630e-82
32	70	0.000000e+00
32	71	0.000000e+00
32	72	0.000000e+00
32	73	1.317936e-81
32	74	8.768509e-81
32	75	1.308627e-80
32	76	3.503464e-80
32	77	6.923321e-80
32	78	9.782228e-80
32	79	5.825845e-80
32	80	1.577883e-80
32	81	4.271095e-83
32	82	0.000000e+00
32	83	0.000000e+00
32	84	0.000000e+00
32	85	8.285033e-82
32	86	2.166859e-81
32	87	8.248597e-81
32	88	1.870593e-80
32	89	3.565709e-80
32	90	4.793713e-80
32	91	4.192882e-80
32	92	2.479118e-80
32	93	8.210798e-82
32	94	0.000000e+00
32	95	0.000000e+00
32	96	0.000000e+00
32	97	4.870228e-82
32	98	1.323258e-81
32	99	4.879554e-81
32	100	1.884462e-80
32	101	2.989679e-80
32	102	4.397631e-80
32	103	4.540132e-80
32	104	3.006770e-80
32	105	2.516973e-81
32	106	0.000000e+00
32	107	0.000000e+00
32	108	0.000000e+00
32	109	0.000000e+00
33	0	0.000000e+00
33	1	2.829582e-83
33	2	1.058755e-82
33	3	2.325910e-82
33	4	4.844760e-82
33	5	9.437377e-82
33	6	1.176402e-81
33	7	1.326284e-81
33	8	7.209292e-82
33	9	3.257780e-83
33	10	1.602648e-86
33	11	0.000000e+00
33	12	0.000000e+00
33	13	2.861687e-83
33	14	1.091102e-82
33	15	2.338898e-82
33	16	4.886375e-82
33	17	9.309127e-82
33	18	1.151410e-81
33	19	1.330044e-81
33	20	7.127632e-82
33	21	3.146507e-83
33	22	2.246842e-87
33	23	0.000000e+00
33	24	0.000000e+00
33	25	2.871683e-83
33	26	1.066884e-82
33	27	2.341323e-82
33	28	4.856779e-82
33	29	9.657841e-82
33	30	1.204772e-81
33	31	1.358742e-81
33	32	7.296774e-82
33	33	3.690563e-83
33	34	3.520822e-87
33	35	0.000000e+00
33	36	0.000000e+00
33	37	2.813390e-83
33	38	1.029109e-82
33	39	2.295887e-82
33	40	4.761765e-82
33	41	9.703906e-82
33	42	1.221830e-81
33	43	1.349848e-81
33	44	7.293982e-82
33	45	3.243847e-83
33	46	3.993295e-87
33	47	0.000000e+00
33	48	0.000000e+00
33	49	2.842669e-83
33	50	1.062321e-82
33	51	2.319104e-82
33	52	4.818834e-82
33	53	9.510579e-82
33	54	1.182596e-81
33	55	1.340527e-81
33	56	7.195756e-82
33	57	3.184200e-83
33	58	3.206141e-87
33	59	0.000000e+00
33	60	0.000000e+00
33	61	6.695637e-83
33	62	1.687017e-82
33	63	3.886963e-82
33	64	8.096979e-82
33	65	1.519756e-81
33	66	1.558013e-81
33	67	1.095929e-81
33	68	1.155683e-81
33	69	2.053578e-83
33	70	0.000000e+00
33	71	0.000000e+00
33	72	0.000000e+00
33	73	3.356991e-83
33	74	2.488632e-82
33	75	4.006892e-82
33	76	8.294182e-82
33	77	1.358161e-81
33	78	1.911679e-81
33	79	1.617090e-81
33	80	6.736522e-82
33	81	2.133206e-84
33	82	0.000000e+00
33	83	0.000000e+00
33	84	0.000000e+00
33	85	2.602647e-83
33	86	9.899702e-83
33	87	2.700572e-82
33	88	5.623698e-82
33	89	1.134647e-81
33	90	1.297149e-81
33	91	1.068299e-81
33	92	8.011859e-82
33	93	3.526499e-83
33	94	0.000000e+00
33	95	0.000000e+00
33	96	0.000000e+00
33	97	2.311118e-83
33	98	5.823481e-83
33	99	1.736616e-82
33	100	5.095738e-82
33	101	8.512615e-82
33	102	1.241860e-81
33	103	1.072075e-81
33	104	8.614074e-82
33	105	6.371493e-83
33	106	0.000000e+00
33	107	0.000000e+00
33	108	0.000000e+00
33	109	0.000000e+00
34	0	0.000000e+00
34	1	4.914804e-87
34	2	2.276747e-86
34	3	4.710553e-86
34	4	7.721258e-86
34	5	1.405189e-85
34	6	1.545068e-85
34	7	1.024559e-85
34	8	4.834944e-86
34	9	3.489839e-87
34	10	3.697088e-90
34	11	0.000000e+00
34	12	0.000000e+00
34	13	5.005942e-87
34	14	2.300007e-86
34	15	4.704002e-86
34	16	7.849470e-86
34	17	1.408377e-85
34	18	1.564507e-85
34	19	1.054710e-85
34	20	4.744669e-86
34	21	3.244829e-87
34	22	1.886992e-90
34	23	0.000000e+00
34	24	0.000000e+00
34	25	4.934167e-87
34	26	2.282581e-86
34	27	4.789977e-86
34	28	7.712749e-86
34	29	1.413073e-85
34	30	1.548924e-85
34	31	1.028361e-85
34	32	4.895869e-86
34	33	3.520822e-87
34	34	3.199127e-87
34	35	0.000000e+00
34	36	0.000000e+00
34	37	4.784821e-87
34	38	2.229584e-86
34	39	4.739254e-86
34	40	7.481772e-86
34	41	1.389884e-85
34	42	1.505463e-85
34	43	9.840293e-86
34	44	4.921016e-86
34	45	3.685483e-87
34	46	3.356942e-90
34	47	0.000000e+00
34	48	0.000000e+00
34	49	4.889662e-87
34	50	2.265863e-86
34	51	4.727703e-86
34	52	7.667484e-86
34	53	1.399866e-85
34	54	1.537557e-85
34	55	1.022807e-85
34	56	4.820879e-86
34	57	3.428844e-87
34	58	2.694120e-90
34	59	0.000000e+00
34	60	0.000000e+00
34	61	5.963743e-87
34	62	1.353962e-86
34	63	1.548891e-85
34	64	1.257361e-85
34	65	1.888356e-85
34	66	2.673014e-85
34	67	3.933999e-86
34	68	3.586627e-86
34	69	1.290419e-87
34	70	0.000000e+00
34	71	0.000000e+00
34	72	0.000000e+00
34	73	7.965021e-87
34	74	5.324398e-86
34	75	6.749703e-86
34	76	2.113829e-85
34	77	1.113615e-85
34	78	1.496660e-85
34	79	1.180528e-85
34	80	8.294339e-86
34	81	1.069605e-88
34	82	0.000000e+00
34	83	0.000000e+00
34	84	0.000000e+00
34	85	2.580901e-87
34	86	2.002493e-86
34	87	5.186882e-86
34	88	1.567449e-85
34	89	2.289328e-85
34	90	1.866000e-85
34	91	7.001427e-86
34	92	1.101397e-85
34	93	2.250826e-87
34	94	0.000000e+00
34	95	0.000000e+00
34	96	0.000000e+00
34	97	1.848649e-87
34	98	1.169391e-86
34	99	4.293952e-86
34	100	1.283403e-85
34	101	2.122719e-85
34	102	2.728081e-85
34	103	2.353393e-85
34	104	1.251576e-85
34	105	3.719718e-87
34	106	0.000000e+00
34	107	0.000000e+00
34	108	0.000000e+00
34	109	0.000000e+00
35	0	0.000000e+00
35	1	0.000000e+00
35	2	0.000000e+00
35	3	0.000000e+00
35	4	0.000000e+00
35	5	0.000000e+00
35	6	0.000000e+00
35	7	0.000000e+00
35	8	0.000000e+00
35	9	0.000000e+00
35	10	0.000000e+00
35	11	0.000000e+00
35	12	0.000000e+00
35	13	0.000000e+00
35	14	0.000000e+00
35	15	0.000000e+00
35	16	0.000000e+00
35	17	0.000000e+00
35	18	0.000000e+00
35	19	0.000000e+00
35	20	0.000000e+00
35	21	0.000000e+00
35	22	0.000000e+00
35	23	0.000000e+00
35	24	0.000000e+00
35	25	0.000000e+00
35	26	0.000000e+00
35	27	0.000000e+00
35	28	0.000000e+00
35	29	0.000000e+00
35	30	0.000000e+00
35	31	0.000000e+00
35	32	0.000000e+00
35	33	0.000000e+00
35	34	0.000000e+00
35	35	0.000000e+00
35	36	0.000000e+00
35	37	0.000000e+00
35	38	0.000000e+00
35	39	0.000000e+00
35	40	0.000000e+00
35	41	0.000000e+00
35	42	0.000000e+00
35	43	0.000000e+00
35	44	0.000000e+00
35	45	0.000000e+00
35	46	0.000000e+00
35	47	0.000000e+00
35	48	0.000000e+00
35	49	0.000000e+00
35	50	0.000000e+00
35	51	0.000000e+00
35	52	0.000000e+00
35	53	0.000000e+00
35	54	0.000000e+00
35	55	0.000000e+00
35	56	0.000000e+00
35	57	0.000000e+00
35	58	0.000000e+00
35	59	0.000000e+00
35	60	0.000000e+00
35	61	0.000000e+00
35	62	0.000000e+00
35	63	0.000000e+00
35	64	0.000000e+00
35	65	0.000000e+00
35	66	0.000000e+00
35	67	0.000000e+00
35	68	0.000000e+00
35	69	0.000000e+00
35	70	0.000000e+00
35	71	0.000000e+00
35	72	0.000000e+00
35	73	0.000000e+00
35	74	0.000000e+00
35	75	0.000000e+00
35	76	0.000000e+00
35	77	0.000000e+00
35	78	0.000000e+00
35	79	0.000000e+00
35	80	0.000000e+00
35	81	0.000000e+00
35	82	0.000000e+00
35	83	0.000000e+00
35	84	0.000000e+00
35	85	0.000000e+00
35	86	0.000000e+00
35	87	0.000000e+00
35	88	0.000000e+00
35	89	0.000000e+00
35	90	0.000000e+00
35	91	0.000000e+00
35	92	0.000000e+00
35	93	0.000000e+00
35	94	0.000000e+00
35	95	0.000000e+00
35	96	0.000000e+00
35	97	0.000000e+00
35	98	0.000000e+00
35	99	0.000000e+00
35	100	0.000000e+00
35	101	0.000000e+00
35	102	0.000000e+00
35	103	0.000000e+00
35	104	0.000000e+00
35	105	0.000000e+00
35	106	0.000000e+00
35	107	0.000000e+00
35	108	0.000000e+00
35	109	0.000000e+00
36	0	0.000000e+00
36	1	0.000000e+00
36	2	0.000000e+00
36	3	0.000000e+00
36	4	0.000000e+00
36	5	0.000000e+00
36	6	0.000000e+00
36	7	0.000000e+00
36	8	0.000000e+00
36	9	0.000000e+00
36	10	0.000000e+00
36	11	0.000000e+00
36	12	0.000000e+00
36	13	0.000000e+00
36	14	0.000000e+00
36	15	0.000000e+00
36	16	0.000000e+00
36	17	0.000000e+00
36	18	0.000000e+00
36	19	0.000000e+00
36	20	0.000000e+00
36	21	0.000000e+00
36	22	0.000000e+00
36	23	0.000000e+00
36	24	0.000000e+00
36	25	0.000000e+00
36	26	0.000000e+00
36	27	0.000000e+00
36	28	0.000000e+00
36	29	0.000000e+00
36	30	0.000000e+00
36	31	0.000000e+00
36	32	0.000000e+00
36	33	0.000000e+00
36	34	0.000000e+00
36	35	0.000000e+00
36	36	0.000000e+00
36	37	0.000000e+00
36	38	0.000000e+00
36	39	0.000000e+00
36	40	0.000000e+00
36	41	0.000000e+00
36	42	0.000000e+00
36	43	0.000000e+00
36	44	0.000000e+00
36	45	0.000000e+00
36	46	0.000000e+00
36	47	0.000000e+00
36	48	0.000000e+00
36	49	0.000000e+00
36	50	0.000000e+00
36	51	0.000000e+00
36	52	0.000000e+00
36	53	0.000000e+00
36	54	0.000000e+00
36	55	0.000000e+00
36	56	0.000000e+00
36	57	0.000000e+00
36	58	0.000000e+00
36	59	0.000000e+00
36	60	0.000000e+00
36	61	0.000000e+00
36	62	0.000000e+00
36	63	0.000000e+00
36	64	0.000000e+00
36	65	0.000000e+00
36	66	0.000000e+00
36	67	0.000000e+00
36	68	0.000000e+00
36	69	0.000000e+00
36	70	0.000000e+00
36	71	0.000000e+00
36	72	0.000000e+00
36	73	0.000000e+00
36	74	0.000000e+00
36	75	0.000000e+00
36	76	0.000000e+00
36	77	0.000000e+00
36	78	0.000000e+00
36	79	0.000000e+00
36	80	0.000000e+00
36	81	0.000000e+00
36	82	0.000000e+00
36	83	0.000000e+00
36	84	0.000000e+00
36	85	0.000000e+00
36	86	0.000000e+00
36	87	0.000000e+00
36	88	0.000000e+00
36	89	0.000000e+00
36	90	0.000000e+00
36	91	0.000000e+00
36	92	0.000000e+00
36	93	0.000000e+00
36	94	0.000000e+00
36	95	0.000000e+00
36	96	0.000000e+00
36	97	0.000000e+00
36	98	0.000000e+00
36	99	0.000000e+00
36	100	0.000000e+00
36	101	0.000000e+00
36	102	0.000000e+00
36	103	0.000000e+00
36	104	0.000000e+00
36	105	0.000000e+00
36	106	0.000000e+00
36	107	0.000000e+00
36	108	0.000000e+00
36	109	0.000000e+00
37	0	0.000000e+00
37	1	9.445556e-83
37	2	3.398430e-82
37	3	7.320176e-82
37	4	1.597811e-81
37	5	2.641636e-81
37	6	3.244521e-81
37	7	2.675111e-81
37	8	1.021348e-81
37	9	2.894076e-83
37	10	2.185118e-86
37	11	0.000000e+00
37	12	0.000000e+00
37	13	9.631345e-83
37	14	3.495904e-82
37	15	7.312531e-82
37	16	1.609621e-81
37	17	2.620487e-81
37	18	3.242771e-81
37	19	2.680397e-81
37	20	1.013759e-81
37	21	2.895468e-83
37	22	1.624209e-87
37	23	0.000000e+00
37	24	0.000000e+00
37	25	9.528895e-83
37	26	3.412634e-82
37	27	7.400275e-82
37	28	1.615827e-81
37	29	2.688406e-81
37	30	3.298033e-81
37	31	2.730735e-81
37	32	1.034732e-81
37	33	2.813390e-83
37	34	4.784821e-87
37	35	0.000000e+00
37	36	0.000000e+00
37	37	1.453522e-82
37	38	3.287550e-82
37	39	7.319234e-82
37	40	1.589982e-81
37	41	2.683722e-81
37	42	3.267132e-81
37	43	2.710113e-81
37	44	1.031931e-81
37	45	2.728677e-83
37	46	6.763173e-87
37	47	0.000000e+00
37	48	0.000000e+00
37	49	9.469643e-83
37	50	3.396955e-82
37	51	7.314660e-82
37	52	1.601067e-81
37	53	2.651367e-81
37	54	3.255051e-81
37	55	2.695428e-81
37	56	1.021007e-81
37	57	2.813222e-83
37	58	4.130868e-87
37	59	0.000000e+00
37	60	0.000000e+00
37	61	2.219625e-82
37	62	4.313830e-82
37	63	1.195826e-81
37	64	2.221927e-81
37	65	3.342460e-81
37	66	4.007019e-81
37	67	2.958371e-81
37	68	1.433196e-81
37	69	1.300836e-83
37	70	0.000000e+00
37	71	0.000000e+00
37	72	0.000000e+00
37	73	1.024487e-82
37	74	7.377267e-82
37	75	9.315773e-82
37	76	2.693219e-81
37	77	4.695195e-81
37	78	5.676208e-81
37	79	3.801548e-81
37	80	1.229838e-81
37	81	3.692623e-84
37	82	0.000000e+00
37	83	0.000000e+00
37	84	0.000000e+00
37	85	9.160196e-83
37	86	1.839973e-82
37	87	7.555945e-82
37	88	1.645389e-81
37	89	2.804279e-81
37	90	3.445055e-81
37	91	2.490413e-81
37	92	1.376496e-81
37	93	3.651631e-83
37	94	0.000000e+00
37	95	0.000000e+00
37	96	0.000000e+00
37	97	4.779790e-83
37	98	1.495812e-82
37	99	4.541017e-82
37	100	1.433059e-81
37	101	2.294997e-81
37	102	2.657763e-81
37	103	3.202804e-81
37	104	1.758157e-81
37	105	1.384744e-82
37	106	0.000000e+00
37	107	0.000000e+00
37	108	0.000000e+00
37	109	0.000000e+00
38	0	0.000000e+00
38	1	3.414640e-82
38	2	1.391095e-81
38	3	2.983120e-81
38	4	6.515353e-81
38	5	1.099406e-80
38	6	1.354663e-80
38	7	1.083879e-80
38	8	4.088229e-81
38	9	1.058460e-82
38	10	8.965539e-86
38	11	0.000000e+00
38	12	0.000000e+00
38	13	3.541881e-82
38	14	1.418546e-81
38	15	2.972504e-81
38	16	6.569300e-81
38	17	1.085446e-80
38	18	1.356432e-80
38	19	1.083533e-80
38	20	4.062279e-81
38	21	1.066640e-82
38	22	6.609500e-87
38	23	0.000000e+00
38	24	0.000000e+00
38	25	3.435998e-82
38	26	1.395419e-81
38	27	3.023324e-81
38	28	6.590058e-81
38	29	1.120772e-80
38	30	1.375615e-80
38	31	1.107967e-80
38	32	4.146083e-81
38	33	1.029109e-82
38	34	2.229584e-86
38	35	0.000000e+00
38	36	0.000000e+00
38	37	3.287550e-82
38	38	1.611742e-81
38	39	3.000246e-81
38	40	6.479424e-81
38	41	1.124644e-80
38	42	1.359499e-80
38	43	1.102082e-80
38	44	4.133168e-81
38	45	9.897979e-83
38	46	3.241089e-86
38	47	0.000000e+00
38	48	0.000000e+00
38	49	3.426527e-82
38	50	1.387178e-81
38	51	2.984599e-81
38	52	6.530626e-81
38	53	1.103954e-80
38	54	1.358388e-80
38	55	1.092904e-80
38	56	4.090529e-81
38	57	1.031027e-82
38	58	1.909682e-86
38	59	0.000000e+00
38	60	0.000000e+00
38	61	5.622430e-82
38	62	1.485437e-81
38	63	5.150582e-81
38	64	8.620724e-81
38	65	1.399866e-80
38	66	1.601410e-80
38	67	1.102697e-80
38	68	4.685378e-81
38	69	2.386427e-83
38	70	0.000000e+00
38	71	0.000000e+00
38	72	0.000000e+00
38	73	4.532873e-82
38	74	2.889387e-81
38	75	3.495465e-81
38	76	1.063116e-80
38	77	1.714908e-80
38	78	2.143430e-80
38	79	1.168572e-80
38	80	3.833071e-81
38	81	7.782222e-84
38	82	0.000000e+00
38	83	0.000000e+00
38	84	0.000000e+00
38	85	2.424053e-82
38	86	6.429760e-82
38	87	2.682718e-81
38	88	6.544877e-81
38	89	1.127516e-80
38	90	1.398722e-80
38	91	9.275361e-81
38	92	5.076575e-81
38	93	1.084668e-82
38	94	0.000000e+00
38	95	0.000000e+00
38	96	0.000000e+00
38	97	9.111643e-83
38	98	5.220951e-82
38	99	1.525759e-81
38	100	5.549196e-81
38	101	9.189698e-81
38	102	1.092536e-80
38	103	1.224995e-80
38	104	6.628732e-81
38	105	5.052801e-82
38	106	0.000000e+00
38	107	0.000000e+00
38	108	0.000000e+00
38	109	0.000000e+00
39	0	0.000000e+00
39	1	7.586743e-82
39	2	3.088395e-81
39	3	6.786490e-81
39	4	1.482819e-80
39	5	2.534321e-80
39	6	3.136809e-80
39	7	2.519455e-80
39	8	9.373587e-81
39	9	2.366097e-82
39	10	2.062029e-85
39	11	0.000000e+00
39	12	0.000000e+00
39	13	7.862223e-82
39	14	3.154328e-81
39	15	6.747023e-81
39	16	1.493922e-80
39	17	2.502809e-80
39	18	3.138960e-80
39	19	2.516206e-80
39	20	9.300726e-81
39	21	2.392335e-82
39	22	1.151242e-86
39	23	0.000000e+00
39	24	0.000000e+00
39	25	7.639539e-82
39	26	3.096270e-81
39	27	6.885035e-81
39	28	1.500255e-80
39	29	2.584503e-80
39	30	3.188004e-80
39	31	2.576292e-80
39	32	9.508296e-81
39	33	2.295887e-82
39	34	4.739254e-86
39	35	0.000000e+00
39	36	0.000000e+00
39	37	7.319234e-82
39	38	3.000246e-81
39	39	7.567699e-81
39	40	1.476153e-80
39	41	2.593010e-80
39	42	3.153371e-80
39	43	2.564761e-80
39	44	9.492190e-81
39	45	2.200233e-82
39	46	7.126503e-86
39	47	0.000000e+00
39	48	0.000000e+00
39	49	7.616554e-82
39	50	3.079430e-81
39	51	6.792339e-81
39	52	1.486326e-80
39	53	2.545501e-80
39	54	3.147381e-80
39	55	2.540434e-80
39	56	9.377703e-81
39	57	2.302399e-82
39	58	4.019111e-86
39	59	0.000000e+00
39	60	0.000000e+00
39	61	1.186271e-81
39	62	3.108887e-81
39	63	1.151418e-80
39	64	1.935217e-80
39	65	3.176028e-80
39	66	3.694263e-80
39	67	2.530221e-80
39	68	1.038405e-80
39	69	4.444299e-83
39	70	0.000000e+00
39	71	0.000000e+00
39	72	0.000000e+00
39	73	1.087230e-81
39	74	6.376718e-81
39	75	7.456573e-81
39	76	2.400173e-80
39	77	3.929951e-80
39	78	4.944684e-80
39	79	2.854561e-80
39	80	8.689502e-81
39	81	1.591386e-83
39	82	0.000000e+00
39	83	0.000000e+00
39	84	0.000000e+00
39	85	4.861265e-82
39	86	1.352602e-81
39	87	6.012898e-81
39	88	1.508197e-80
39	89	2.610155e-80
39	90	3.266432e-80
39	91	2.093235e-80
39	92	1.180627e-80
39	93	2.353087e-82
39	94	0.000000e+00
39	95	0.000000e+00
39	96	0.000000e+00
39	97	1.923475e-82
39	98	1.138489e-81
39	99	3.224247e-81
39	100	1.222416e-80
39	101	2.128873e-80
39	102	2.516708e-80
39	103	2.818060e-80
39	104	1.493383e-80
39	105	1.124998e-81
39	106	0.000000e+00
39	107	0.000000e+00
39	108	0.000000e+00
39	109	0.000000e+00
40	0	0.000000e+00
40	1	1.637564e-81
40	2	6.669010e-81
40	3	1.468070e-80
40	4	3.438259e-80
40	5	5.896265e-80
40	6	7.422073e-80
40	7	6.026886e-80
40	8	2.257167e-80
40	9	4.943457e-82
40	10	4.777739e-85
40	11	0.000000e+00
40	12	0.000000e+00
40	13	1.686389e-81
40	14	6.814004e-81
40	15	1.461222e-80
40	16	3.457226e-80
40	17	5.817710e-80
40	18	7.410847e-80
40	19	6.010429e-80
40	20	2.240221e-80
40	21	5.076812e-82
40	22	-6.774715e-87
40	23	0.000000e+00
40	24	0.000000e+00
40	25	1.650357e-81
40	26	6.687739e-81
40	27	1.486225e-80
40	28	3.484563e-80
40	29	6.014973e-80
40	30	7.553145e-80
40	31	6.168370e-80
40	32	2.288070e-80
40	33	4.761765e-82
40	34	7.481772e-86
40	35	0.000000e+00
40	36	0.000000e+00
40	37	1.589982e-81
40	38	6.479424e-81
40	39	1.476153e-80
40	40	3.552847e-80
40	41	6.039319e-80
40	42	7.491113e-80
40	43	6.150820e-80
40	44	2.283745e-80
40	45	4.487861e-82
40	46	1.358303e-85
40	47	0.000000e+00
40	48	0.000000e+00
40	49	1.642708e-81
40	50	6.652241e-81
40	51	1.467200e-80
40	52	3.450133e-80
40	53	5.922344e-80
40	54	7.452021e-80
40	55	6.079682e-80
40	56	2.256940e-80
40	57	4.808844e-82
40	58	5.949937e-86
40	59	0.000000e+00
40	60	0.000000e+00
40	61	2.667086e-81
40	62	7.288018e-81
40	63	2.417207e-80
40	64	4.341767e-80
40	65	7.243570e-80
40	66	8.301454e-80
40	67	6.014099e-80
40	68	2.362494e-80
40	69	3.638374e-83
40	70	0.000000e+00
40	71	0.000000e+00
40	72	0.000000e+00
40	73	2.447155e-81
40	74	1.454799e-80
40	75	1.716946e-80
40	76	5.781997e-80
40	77	9.883735e-80
40	78	1.182721e-79
40	79	6.450410e-80
40	80	1.862224e-80
40	81	3.543498e-83
40	82	0.000000e+00
40	83	0.000000e+00
40	84	0.000000e+00
40	85	1.150994e-81
40	86	2.868800e-81
40	87	1.403135e-80
40	88	3.290436e-80
40	89	5.588960e-80
40	90	7.314977e-80
40	91	5.160426e-80
40	92	2.557787e-80
40	93	5.619284e-82
40	94	0.000000e+00
40	95	0.000000e+00
40	96	0.000000e+00
40	97	3.714602e-82
40	98	2.336059e-81
40	99	8.075940e-81
40	100	2.747929e-80
40	101	4.865241e-80
40	102	5.701783e-80
40	103	6.426949e-80
40	104	3.378530e-80
40	105	2.622290e-81
40	106	0.000000e+00
40	107	0.000000e+00
40	108	0.000000e+00
40	109	0.000000e+00
41	0	0.000000e+00
41	1	2.762335e-81
41	2	1.157254e-80
41	3	2.571013e-80
41	4	6.041543e-80
41	5	1.087065e-79
41	6	1.379123e-79
41	7	1.152145e-79
41	8	4.373097e-80
41	9	9.974884e-82
41	10	9.434696e-85
41	11	0.000000e+00
41	12	0.000000e+00
41	13	2.846075e-81
41	14	1.182498e-80
41	15	2.553200e-80
41	16	6.072307e-80
41	17	1.070398e-79
41	18	1.372569e-79
41	19	1.150183e-79
41	20	4.329857e-80
41	21	1.008865e-81
41	22	-1.312151e-86
41	23	0.000000e+00
41	24	0.000000e+00
41	25	2.786952e-81
41	26	1.160892e-80
41	27	2.605173e-80
41	28	6.121948e-80
41	29	1.110569e-79
41	30	1.405335e-79
41	31	1.179211e-79
41	32	4.434178e-80
41	33	9.703906e-82
41	34	1.389884e-85
41	35	0.000000e+00
41	36	0.000000e+00
41	37	2.683722e-81
41	38	1.124644e-80
41	39	2.593010e-80
41	40	6.039319e-80
41	41	1.143903e-79
41	42	1.398962e-79
41	43	1.174419e-79
41	44	4.435233e-80
41	45	9.327547e-82
41	46	2.528318e-85
41	47	0.000000e+00
41	48	0.000000e+00
41	49	2.772590e-81
41	50	1.154804e-80
41	51	2.570282e-80
41	52	6.060709e-80
41	53	1.092890e-79
41	54	1.385330e-79
41	55	1.162420e-79
41	56	4.371438e-80
41	57	9.740083e-82
41	58	1.104469e-85
41	59	0.000000e+00
41	60	0.000000e+00
41	61	4.741590e-81
41	62	1.314272e-80
41	63	4.353489e-80
41	64	7.921710e-80
41	65	1.378024e-79
41	66	1.617412e-79
41	67	1.139629e-79
41	68	5.049052e-80
41	69	2.564274e-82
41	70	0.000000e+00
41	71	0.000000e+00
41	72	0.000000e+00
41	73	4.364655e-81
41	74	2.666249e-80
41	75	3.232590e-80
41	76	1.045818e-79
41	77	1.778014e-79
41	78	2.208729e-79
41	79	1.293898e-79
41	80	3.401427e-80
41	81	5.140177e-83
41	82	0.000000e+00
41	83	0.000000e+00
41	84	0.000000e+00
41	85	2.185047e-81
41	86	5.322574e-81
41	87	2.627414e-80
41	88	6.100237e-80
41	89	1.067961e-79
41	90	1.410423e-79
41	91	9.922052e-80
41	92	5.247914e-80
41	93	1.226266e-81
41	94	0.000000e+00
41	95	0.000000e+00
41	96	0.000000e+00
41	97	8.026921e-82
41	98	4.591721e-81
41	99	1.472675e-80
41	100	5.095485e-80
41	101	9.244195e-80
41	102	1.141753e-79
41	103	1.206756e-79
41	104	6.523137e-80
41	105	4.901611e-81
41	106	0.000000e+00
41	107	0.000000e+00
41	108	0.000000e+00
41	109	0.000000e+00
42	0	0.000000e+00
42	1	3.370032e-81
42	2	1.398405e-80
42	3	3.130011e-80
42	4	7.471697e-80
42	5	1.356073e-79
42	6	1.770653e-79
42	7	1.513782e-79
42	8	5.820364e-80
42	9	1.257534e-81
42	10	1.227029e-84
42	11	0.000000e+00
42	12	0.000000e+00
42	13	3.471981e-81
42	14	1.428647e-80
42	15	3.111913e-80
42	16	7.497733e-80
42	17	1.332783e-79
42	18	1.759018e-79
42	19	1.507425e-79
42	20	5.753936e-80
42	21	1.271354e-81
42	22	-5.454878e-86
42	23	0.000000e+00
42	24	0.000000e+00
42	25	3.394868e-81
42	26	1.403084e-80
42	27	3.171776e-80
42	28	7.579439e-80
42	29	1.386995e-79
42	30	1.806870e-79
42	31	1.551611e-79
42	32	5.902463e-80
42	33	1.221830e-81
42	34	1.505463e-85
42	35	0.000000e+00
42	36	0.000000e+00
42	37	3.267132e-81
42	38	1.359499e-80
42	39	3.153371e-80
42	40	7.491113e-80
42	41	1.398962e-79
42	42	1.840459e-79
42	43	1.549828e-79
42	44	5.913140e-80
42	45	1.173677e-81
42	46	3.115672e-85
42	47	0.000000e+00
42	48	0.000000e+00
42	49	3.378360e-81
42	50	1.395405e-80
42	51	3.130106e-80
42	52	7.500011e-80
42	53	1.364172e-79
42	54	1.780007e-79
42	55	1.528374e-79
42	56	5.816836e-80
42	57	1.227443e-81
42	58	1.132457e-85
42	59	0.000000e+00
42	60	0.000000e+00
42	61	5.696218e-81
42	62	1.589692e-80
42	63	5.169514e-80
42	64	9.603307e-80
42	65	1.660425e-79
42	66	1.990504e-79
42	67	1.502774e-79
42	68	6.795807e-80
42	69	2.992762e-82
42	70	0.000000e+00
42	71	0.000000e+00
42	72	0.000000e+00
42	73	5.155441e-81
42	74	3.160966e-80
42	75	3.851752e-80
42	76	1.280314e-79
42	77	2.268935e-79
42	78	2.877351e-79
42	79	1.668221e-79
42	80	3.843824e-80
42	81	6.472867e-83
42	82	0.000000e+00
42	83	0.000000e+00
42	84	0.000000e+00
42	85	2.564817e-81
42	86	6.076088e-81
42	87	3.059447e-80
42	88	7.093765e-80
42	89	1.243963e-79
42	90	1.704316e-79
42	91	1.250996e-79
42	92	6.596562e-80
42	93	1.536791e-81
42	94	0.000000e+00
42	95	0.000000e+00
42	96	0.000000e+00
42	97	9.107249e-82
42	98	5.005579e-81
42	99	1.633135e-80
42	100	6.265369e-80
42	101	1.092311e-79
42	102	1.381981e-79
42	103	1.537870e-79
42	104	8.353282e-80
42	105	6.495328e-81
42	106	0.000000e+00
42	107	0.000000e+00
42	108	0.000000e+00
42	109	0.000000e+00
43	0	0.000000e+00
43	1	2.798851e-81
43	2	1.131775e-80
43	3	2.545004e-80
43	4	6.135227e-80
43	5	1.130705e-79
43	6	1.510127e-79
43	7	1.401383e-79
43	8	5.763288e-80
43	9	1.383198e-81
43	10	1.147426e-84
43	11	0.000000e+00
43	12	0.000000e+00
43	13	2.885196e-81
43	14	1.155184e-80
43	15	2.528389e-80
43	16	6.153604e-80
43	17	1.107205e-79
43	18	1.492634e-79
43	19	1.391705e-79
43	20	5.701160e-80
43	21	1.380056e-81
43	22	-6.604364e-86
43	23	0.000000e+00
43	24	0.000000e+00
43	25	2.817955e-81
43	26	1.136422e-80
43	27	2.578984e-80
43	28	6.219979e-80
43	29	1.159624e-79
43	30	1.544546e-79
43	31	1.439903e-79
43	32	5.839977e-80
43	33	1.349848e-81
43	34	9.840293e-86
43	35	0.000000e+00
43	36	0.000000e+00
43	37	2.710113e-81
43	38	1.102082e-80
43	39	2.564761e-80
43	40	6.150820e-80
43	41	1.174419e-79
43	42	1.549828e-79
43	43	1.481129e-79
43	44	5.843917e-80
43	45	1.312382e-81
43	46	2.320616e-85
43	47	0.000000e+00
43	48	0.000000e+00
43	49	2.804904e-81
43	50	1.129680e-80
43	51	2.544868e-80
43	52	6.155295e-80
43	53	1.139314e-79
43	54	1.519465e-79
43	55	1.417023e-79
43	56	5.756502e-80
43	57	1.350432e-81
43	58	6.921108e-86
43	59	0.000000e+00
43	60	0.000000e+00
43	61	5.111207e-81
43	62	1.348088e-80
43	63	3.817066e-80
43	64	7.956060e-80
43	65	1.402784e-79
43	66	1.641321e-79
43	67	1.439997e-79
43	68	7.681007e-80
43	69	5.869187e-82
43	70	0.000000e+00
43	71	0.000000e+00
43	72	0.000000e+00
43	73	3.707420e-81
43	74	2.439253e-80
43	75	3.501946e-80
43	76	1.022673e-79
43	77	1.914872e-79
43	78	2.630420e-79
43	79	1.510719e-79
43	80	3.442470e-80
43	81	8.633538e-83
43	82	0.000000e+00
43	83	0.000000e+00
43	84	0.000000e+00
43	85	2.333514e-81
43	86	5.133379e-81
43	87	2.321310e-80
43	88	5.615588e-80
43	89	9.688522e-80
43	90	1.358866e-79
43	91	1.116125e-79
43	92	5.934199e-80
43	93	1.756635e-81
43	94	0.000000e+00
43	95	0.000000e+00
43	96	0.000000e+00
43	97	1.007935e-81
43	98	3.759875e-81
43	99	1.247410e-80
43	100	5.149918e-80
43	101	8.605839e-80
43	102	1.155907e-79
43	103	1.299240e-79
43	104	7.611192e-80
43	105	6.201826e-81
43	106	0.000000e+00
43	107	0.000000e+00
43	108	0.000000e+00
43	109	0.000000e+00
44	0	0.000000e+00
44	1	1.064014e-81
44	2	4.220480e-81
44	3	9.499963e-81
44	4	2.289319e-80
44	5	4.278292e-80
44	6	5.743159e-80
44	7	5.694027e-80
44	8	2.624473e-80
44	9	7.464151e-82
44	10	5.428643e-85
44	11	0.000000e+00
44	12	0.000000e+00
44	13	1.095025e-81
44	14	4.299518e-81
44	15	9.481773e-81
44	16	2.300461e-80
44	17	4.195805e-80
44	18	5.660163e-80
44	19	5.674486e-80
44	20	2.594277e-80
44	21	7.345903e-82
44	22	-1.901136e-86
44	23	0.000000e+00
44	24	0.000000e+00
44	25	1.071856e-81
44	26	4.247986e-81
44	27	9.595742e-81
44	28	2.314906e-80
44	29	4.386525e-80
44	30	5.874498e-80
44	31	5.847115e-80
44	32	2.657729e-80
44	33	7.293982e-82
44	34	4.921016e-86
44	35	0.000000e+00
44	36	0.000000e+00
44	37	1.031931e-81
44	38	4.133168e-81
44	39	9.492190e-81
44	40	2.283745e-80
44	41	4.435233e-80
44	42	5.913140e-80
44	43	5.843917e-80
44	44	2.713652e-80
44	45	7.187458e-82
44	46	1.029470e-85
44	47	0.000000e+00
44	48	0.000000e+00
44	49	1.066535e-81
44	50	4.218484e-81
44	51	9.483200e-81
44	52	2.292572e-80
44	53	4.312032e-80
44	54	5.775207e-80
44	55	5.759104e-80
44	56	2.619909e-80
44	57	7.268240e-82
44	58	3.683048e-86
44	59	0.000000e+00
44	60	0.000000e+00
44	61	1.895904e-81
44	62	5.139626e-81
44	63	1.280494e-80
44	64	2.918740e-80
44	65	5.415199e-80
44	66	6.043487e-80
44	67	5.541958e-80
44	68	3.681105e-80
44	69	3.785610e-82
44	70	0.000000e+00
44	71	0.000000e+00
44	72	0.000000e+00
44	73	1.329672e-81
44	74	8.724623e-81
44	75	1.264936e-80
44	76	3.499454e-80
44	77	6.895963e-80
44	78	9.756410e-80
44	79	5.871716e-80
44	80	1.565790e-80
44	81	4.232456e-83
44	82	0.000000e+00
44	83	0.000000e+00
44	84	0.000000e+00
44	85	8.094321e-82
44	86	2.172129e-81
44	87	8.177396e-81
44	88	1.861891e-80
44	89	3.561647e-80
44	90	4.800577e-80
44	91	4.171865e-80
44	92	2.491200e-80
44	93	8.217896e-82
44	94	0.000000e+00
44	95	0.000000e+00
44	96	0.000000e+00
44	97	4.943274e-82
44	98	1.332462e-81
44	99	4.694996e-81
44	100	1.879304e-80
44	101	2.964838e-80
44	102	4.352577e-80
44	103	4.551969e-80
44	104	3.003952e-80
44	105	2.502624e-81
44	106	0.000000e+00
44	107	0.000000e+00
44	108	0.000000e+00
44	109	0.000000e+00
45	0	0.000000e+00
45	1	2.738284e-83
45	2	1.017740e-82
45	3	2.231315e-82
45	4	4.571637e-82
45	5	9.069104e-82
45	6	1.126423e-81
45	7	1.290011e-81
45	8	7.092991e-82
45	9	3.270653e-83
45	10	1.590178e-86
45	11	0.000000e+00
45	12	0.000000e+00
45	13	2.763766e-83
45	14	1.049403e-82
45	15	2.245232e-82
45	16	4.612813e-82
45	17	8.947698e-82
45	18	1.100014e-81
45	19	1.294220e-81
45	20	7.002060e-82
45	21	3.145520e-83
45	22	2.385569e-87
45	23	0.000000e+00
45	24	0.000000e+00
45	25	2.780719e-83
45	26	1.026462e-82
45	27	2.245679e-82
45	28	4.580103e-82
45	29	9.284637e-82
45	30	1.154476e-81
45	31	1.321612e-81
45	32	7.180481e-82
45	33	3.243847e-83
45	34	3.685483e-87
45	35	0.000000e+00
45	36	0.000000e+00
45	37	2.728677e-83
45	38	9.897979e-83
45	39	2.200233e-82
45	40	4.487861e-82
45	41	9.327547e-82
45	42	1.173677e-81
45	43	1.312382e-81
45	44	7.187458e-82
45	45	4.035316e-83
45	46	4.148598e-87
45	47	0.000000e+00
45	48	0.000000e+00
45	49	2.750692e-83
45	50	1.021974e-82
45	51	2.225074e-82
45	52	4.544938e-82
45	53	9.143587e-82
45	54	1.132584e-81
45	55	1.303975e-81
45	56	7.078839e-82
45	57	3.199749e-83
45	58	3.361413e-87
45	59	0.000000e+00
45	60	0.000000e+00
45	61	6.725454e-83
45	62	1.665417e-82
45	63	3.890962e-82
45	64	7.996958e-82
45	65	1.488696e-81
45	66	1.554003e-81
45	67	1.062842e-81
45	68	1.166183e-81
45	69	2.116043e-83
45	70	0.000000e+00
45	71	0.000000e+00
45	72	0.000000e+00
45	73	3.173402e-83
45	74	2.435842e-82
45	75	3.925543e-82
45	76	8.003678e-82
45	77	1.280679e-81
45	78	1.842169e-81
45	79	1.623837e-81
45	80	6.697628e-82
45	81	2.099412e-84
45	82	0.000000e+00
45	83	0.000000e+00
45	84	0.000000e+00
45	85	2.658951e-83
45	86	1.005245e-82
45	87	2.648027e-82
45	88	5.576165e-82
45	89	1.120720e-81
45	90	1.264028e-81
45	91	1.035222e-81
45	92	8.035233e-82
45	93	3.516853e-83
45	94	0.000000e+00
45	95	0.000000e+00
45	96	0.000000e+00
45	97	2.438452e-83
45	98	6.214197e-83
45	99	1.726692e-82
45	100	5.081129e-82
45	101	8.406557e-82
45	102	1.241502e-81
45	103	1.063012e-81
45	104	8.535909e-82
45	105	6.182650e-83
45	106	0.000000e+00
45	107	0.000000e+00
45	108	0.000000e+00
45	109	0.000000e+00
46	0	0.000000e+00
46	1	7.061659e-87
46	2	3.307309e-86
46	3	7.068538e-86
46	4	1.385385e-85
46	5	2.524844e-85
46	6	3.144571e-85
46	7	2.333489e-85
46	8	1.022194e-85
46	9	4.006834e-87
46	10	6.040938e-90
46	11	0.000000e+00
46	12	0.000000e+00
46	13	7.274495e-87
46	14	3.333519e-86
46	15	7.038534e-86
46	16	1.402168e-85
46	17	2.515793e-85
46	18	3.160051e-85
46	19	2.361517e-85
46	20	1.010421e-85
46	21	3.756818e-87
46	22	1.348095e-90
46	23	0.000000e+00
46	24	0.000000e+00
46	25	7.061866e-87
46	26	3.311880e-86
46	27	7.179419e-86
46	28	1.391305e-85
46	29	2.551613e-85
46	30	3.172575e-85
46	31	2.372253e-85
46	32	1.030491e-85
46	33	3.993295e-87
46	34	3.356942e-90
46	35	0.000000e+00
46	36	0.000000e+00
46	37	6.763173e-87
46	38	3.241089e-86
46	39	7.126503e-86
46	40	1.358303e-85
46	41	2.528318e-85
46	42	3.115672e-85
46	43	2.320616e-85
46	44	1.029470e-85
46	45	4.148598e-87
46	46	5.072358e-87
46	47	0.000000e+00
46	48	0.000000e+00
46	49	7.022533e-87
46	50	3.287839e-86
46	51	7.086421e-86
46	52	1.381044e-85
46	53	2.522885e-85
46	54	3.139965e-85
46	55	2.346017e-85
46	56	1.016650e-85
46	57	3.912854e-87
46	58	2.931135e-90
46	59	0.000000e+00
46	60	0.000000e+00
46	61	8.673695e-87
46	62	1.402110e-86
46	63	2.218815e-85
46	64	1.852083e-85
46	65	2.671782e-85
46	66	3.847000e-85
46	67	1.958395e-85
46	68	9.572852e-86
46	69	1.433281e-87
46	70	0.000000e+00
46	71	0.000000e+00
46	72	0.000000e+00
46	73	1.255755e-86
46	74	7.877594e-86
46	75	8.801480e-86
46	76	3.106504e-85
46	77	2.976290e-85
46	78	3.204633e-85
46	79	1.765571e-85
46	80	6.896002e-86
46	81	-3.861070e-89
46	82	0.000000e+00
46	83	0.000000e+00
46	84	0.000000e+00
46	85	2.477906e-87
46	86	2.076184e-86
46	87	6.076322e-86
46	88	1.877851e-85
46	89	2.633039e-85
46	90	2.197223e-85
46	91	8.282747e-86
46	92	1.358122e-85
46	93	-1.361015e-87
46	94	0.000000e+00
46	95	0.000000e+00
46	96	0.000000e+00
46	97	3.375907e-88
46	98	1.423871e-86
46	99	4.947525e-86
46	100	1.734859e-85
46	101	2.631064e-85
46	102	3.753138e-85
46	103	3.286615e-85
46	104	1.779285e-85
46	105	6.467857e-87
46	106	0.000000e+00
46	107	0.000000e+00
46	108	0.000000e+00
46	109	0.000000e+00
47	0	0.000000e+00
47	1	0.000000e+00
47	2	0.000000e+00
47	3	0.000000e+00
47	4	0.000000e+00
47	5	0.000000e+00
47	6	0.000000e+00
47	7	0.000000e+00
47	8	0.000000e+00
47	9	0.000000e+00
47	10	0.000000e+00
47	11	0.000000e+00
47	12	0.000000e+00
47	13	0.000000e+00
47	14	0.000000e+00
47	15	0.000000e+00
47	16	0.000000e+00
47	17	0.000000e+00
47	18	0.000000e+00
47	19	0.000000e+00
47	20	0.000000e+00
47	21	0.000000e+00
47	22	0.000000e+00
47	23	0.000000e+00
47	24	0.000000e+00
47	25	0.000000e+00
47	26	0.000000e+00
47	27	0.000000e+00
47	28	0.000000e+00
47	29	0.000000e+00
47	30	0.000000e+00
47	31	0.000000e+00
47	32	0.000000e+00
47	33	0.000000e+00
47	34	0.000000e+00
47	35	0.000000e+00
47	36	0.000000e+00
47	37	0.000000e+00
47	38	0.000000e+00
47	39	0.000000e+00
47	40	0.000000e+00
47	41	0.000000e+00
47	42	0.000000e+00
47	43	0.000000e+00
47	44	0.000000e+00
47	45	0.000000e+00
47	46	0.000000e+00
47	47	0.000000e+00
47	48	0.000000e+00
47	49	0.000000e+00
47	50	0.000000e+00
47	51	0.000000e+00
47	52	0.000000e+00
47	53	0.000000e+00
47	54	0.000000e+00
47	55	0.000000e+00
47	56	0.000000e+00
47	57	0.000000e+00
47	58	0.000000e+00
47	59	0.000000e+00
47	60	0.000000e+00
47	61	0.000000e+00
47	62	0.000000e+00
47	63	0.000000e+00
47	64	0.000000e+00
47	65	0.000000e+00
47	66	0.000000e+00
47	67	0.000000e+00
47	68	0.000000e+00
47	69	0.000000e+00
47	70	0.000000e+00
47	71	0.000000e+00
47	72	0.000000e+00
47	73	0.000000e+00
47	74	0.000000e+00
47	75	0.000000e+00
47	76	0.000000e+00
47	77	0.000000e+00
47	78	0.000000e+00
47	79	0.000000e+00
47	80	0.000000e+00
47	81	0.000000e+00
47	82	0.000000e+00
47	83	0.000000e+00
47	84	0.000000e+00
47	85	0.000000e+00
47	86	0.000000e+00
47	87	0.000000e+00
47	88	0.000000e+00
47	89	0.000000e+00
47	90	0.000000e+00
47	91	0.000000e+00
47	92	0.000000e+00
47	93	0.000000e+00
47	94	0.000000e+00
47	95	0.000000e+00
47	96	0.000000e+00
47	97	0.000000e+00
47	98	0.000000e+00
47	99	0.000000e+00
47	100	0.000000e+00
47	101	0.000000e+00
47	102	0.000000e+00
47	103	0.000000e+00
47	104	0.000000e+00
47	105	0.000000e+00
47	106	0.000000e+00
47	107	0.000000e+00
47	108	0.000000e+00
47	109	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	0.000000e+00
48	3	0.000000e+00
48	4	0.000000e+00
48	5	0.000000e+00
48	6	0.000000e+00
48	7	0.000000e+00
48	8	0.000000e+00
48	9	0.000000e+00
48	10	0.000000e+00
48	11	0.000000e+00
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	0.000000e+00
48	17	0.000000e+00
48	18	0.000000e+00
48	19	0.000000e+00
48	20	0.000000e+00
48	21	0.000000e+00
48	22	0.000000e+00
48	23	0.000000e+00
48	24	0.000000e+00
48	25	0.000000e+00
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	0.000000e+00
48	31	0.000000e+00
48	32	0.000000e+00
48	33	0.000000e+00
48	34	0.000000e+00
48	35	0.000000e+00
48	36	0.000000e+00
48	37	0.000000e+00
48	38	0.000000e+00
48	39	0.000000e+00
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	0.000000e+00
48	45	0.000000e+00
48	46	0.000000e+00
48	47	0.000000e+00
48	48	0.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	0.000000e+00
48	52	0.000000e+00
48	53	0.000000e+00
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	0.000000e+00
48	59	0.000000e+00
48	60	0.000000e+00
48	61	0.000000e+00
48	62	0.000000e+00
48	63	0.000000e+00
48	64	0.000000e+00
48	65	0.000000e+00
48	66	0.000000e+00
48	67	0.000000e+00
48	68	0.000000e+00
48	69	0.000000e+00
48	70	0.000000e+00
48	71	0.000000e+00
48	72	0.000000e+00
48	73	0.000000e+00
48	74	0.000000e+00
48	75	0.000000e+00
48	76	0.000000e+00
48	77	0.000000e+00
48	78	0.000000e+00
48	79	0.000000e+00
48	80	0.000000e+00
48	81	0.000000e+00
48	82	0.000000e+00
48	83	0.000000e+00
48	84	0.000000e+00
48	85	0.000000e+00
48	86	0.000000e+00
48	87	0.000000e+00
48	88	0.000000e+00
48	89	0.000000e+00
48	90	0.000000e+00
48	91	0.000000e+00
48	92	0.000000e+00
48	93	0.000000e+00
48	94	0.000000e+00
48	95	0.000000e+00
48	96	0.000000e+00
48	97	0.000000e+00
48	98	0.000000e+00
48	99	0.000000e+00
48	100	0.000000e+00
48	101	0.000000e+00
48	102	0.000000e+00
48	103	0.000000e+00
48	104	0.000000e+00
48	105	0.000000e+00
48	106	0.000000e+00
48	107	0.000000e+00
48	108	0.000000e+00
48	109	0.000000e+00
49	0	0.000000e+00
49	1	9.720573e-83
49	2	3.534677e-82
49	3	7.601631e-82
49	4	1.650066e-81
49	5	2.719152e-81
49	6	3.352373e-81
49	7	2.760281e-81
49	8	1.053854e-81
49	9	2.926735e-83
49	10	2.245824e-86
49	11	0.000000e+00
49	12	0.000000e+00
49	13	9.967830e-83
49	14	3.626552e-82
49	15	7.586086e-82
49	16	1.661826e-81
49	17	2.691156e-81
49	18	3.349293e-81
49	19	2.760613e-81
49	20	1.045493e-81
49	21	2.931843e-83
49	22	1.540868e-87
49	23	0.000000e+00
49	24	0.000000e+00
49	25	9.789395e-83
49	26	3.548931e-82
49	27	7.691882e-82
49	28	1.668832e-81
49	29	2.770376e-81
49	30	3.409101e-81
49	31	2.820218e-81
49	32	1.068580e-81
49	33	2.842669e-83
49	34	4.889662e-87
49	35	0.000000e+00
49	36	0.000000e+00
49	37	9.469643e-83
49	38	3.426527e-82
49	39	7.616554e-82
49	40	1.642708e-81
49	41	2.772590e-81
49	42	3.378360e-81
49	43	2.804904e-81
49	44	1.066535e-81
49	45	2.750692e-83
49	46	7.022533e-87
49	47	0.000000e+00
49	48	0.000000e+00
49	49	1.295989e-82
49	50	3.530592e-82
49	51	7.599792e-82
49	52	1.653515e-81
49	53	2.730424e-81
49	54	3.363938e-81
49	55	2.782457e-81
49	56	1.054095e-81
49	57	2.843904e-83
49	58	4.202552e-87
49	59	0.000000e+00
49	60	0.000000e+00
49	61	2.194084e-82
49	62	4.335995e-82
49	63	1.223658e-81
49	64	2.257383e-81
49	65	3.427855e-81
49	66	4.065453e-81
49	67	3.023575e-81
49	68	1.459221e-81
49	69	1.296114e-83
49	70	0.000000e+00
49	71	0.000000e+00
49	72	0.000000e+00
49	73	1.029306e-82
49	74	7.481146e-82
49	75	9.328314e-82
49	76	2.758645e-81
49	77	4.737893e-81
49	78	5.819812e-81
49	79	3.850599e-81
49	80	1.231559e-81
49	81	3.644615e-84
49	82	0.000000e+00
49	83	0.000000e+00
49	84	0.000000e+00
49	85	9.042092e-83
49	86	1.810068e-82
49	87	7.351559e-82
49	88	1.662768e-81
49	89	2.822249e-81
49	90	3.501036e-81
49	91	2.498215e-81
49	92	1.391421e-81
49	93	3.550204e-83
49	94	0.000000e+00
49	95	0.000000e+00
49	96	0.000000e+00
49	97	4.549794e-83
49	98	1.444864e-82
49	99	4.268029e-82
49	100	1.456298e-81
49	101	2.265112e-81
49	102	2.634087e-81
49	103	3.258060e-81
49	104	1.798551e-81
49	105	1.426541e-82
49	106	0.000000e+00
49	107	0.000000e+00
49	108	0.000000e+00
49	109	0.000000e+00
50	0	0.000000e+00
50	1	3.518423e-82
50	2	1.428549e-81
50	3	3.063247e-81
50	4	6.689246e-81
50	5	1.129935e-80
50	6	1.390616e-80
50	7	1.112388e-80
50	8	4.177306e-81
50	9	1.092088e-82
50	10	9.155169e-86
50	11	0.000000e+00
50	12	0.000000e+00
50	13	3.641176e-82
50	14	1.459999e-81
50	15	3.052975e-81
50	16	6.743682e-81
50	17	1.116190e-80
50	18	1.392527e-80
50	19	1.112882e-80
50	20	4.153565e-81
50	21	1.100760e-82
50	22	6.781078e-87
50	23	0.000000e+00
50	24	0.000000e+00
50	25	3.542515e-82
50	26	1.432505e-81
50	27	3.103854e-81
50	28	6.765179e-81
50	29	1.151486e-80
50	30	1.412008e-80
50	31	1.136715e-80
50	32	4.234852e-81
50	33	1.062321e-82
50	34	2.265863e-86
50	35	0.000000e+00
50	36	0.000000e+00
50	37	3.396955e-82
50	38	1.387178e-81
50	39	3.079430e-81
50	40	6.652241e-81
50	41	1.154804e-80
50	42	1.395405e-80
50	43	1.129680e-80
50	44	4.218484e-81
50	45	1.021974e-82
50	46	3.287839e-86
50	47	0.000000e+00
50	48	0.000000e+00
50	49	3.530592e-82
50	50	1.579432e-81
50	51	3.064400e-81
50	52	6.703988e-81
50	53	1.134422e-80
50	54	1.394408e-80
50	55	1.121470e-80
50	56	4.179069e-81
50	57	1.064120e-82
50	58	1.941773e-86
50	59	0.000000e+00
50	60	0.000000e+00
50	61	5.795449e-82
50	62	1.530774e-81
50	63	5.316500e-81
50	64	8.897103e-81
50	65	1.435776e-80
50	66	1.645241e-80
50	67	1.139853e-80
50	68	4.809823e-81
50	69	2.623814e-83
50	70	0.000000e+00
50	71	0.000000e+00
50	72	0.000000e+00
50	73	4.733302e-82
50	74	2.994704e-81
50	75	3.622472e-81
50	76	1.083430e-80
50	77	1.776141e-80
50	78	2.199674e-80
50	79	1.226074e-80
50	80	3.932607e-81
50	81	8.176562e-84
50	82	0.000000e+00
50	83	0.000000e+00
50	84	0.000000e+00
50	85	2.488096e-82
50	86	6.627200e-82
50	87	2.835927e-81
50	88	6.781950e-81
50	89	1.169560e-80
50	90	1.449294e-80
50	91	9.634792e-81
50	92	5.251960e-81
50	93	1.112879e-82
50	94	0.000000e+00
50	95	0.000000e+00
50	96	0.000000e+00
50	97	9.422785e-83
50	98	5.434046e-82
50	99	1.650560e-81
50	100	5.723115e-81
50	101	9.632917e-81
50	102	1.143526e-80
50	103	1.268827e-80
50	104	6.844378e-81
50	105	5.194335e-82
50	106	0.000000e+00
50	107	0.000000e+00
50	108	0.000000e+00
50	109	0.000000e+00
51	0	0.000000e+00
51	1	7.570282e-82
51	2	3.072112e-81
51	3	6.761897e-81
51	4	1.475485e-80
51	5	2.519086e-80
51	6	3.119391e-80
51	7	2.506576e-80
51	8	9.367951e-81
51	9	2.390872e-82
51	10	2.066008e-85
51	11	0.000000e+00
51	12	0.000000e+00
51	13	7.834590e-82
51	14	3.139764e-81
51	15	6.745006e-81
51	16	1.487531e-80
51	17	2.492182e-80
51	18	3.125150e-80
51	19	2.507160e-80
51	20	9.294427e-81
51	21	2.414845e-82
51	22	1.172724e-86
51	23	0.000000e+00
51	24	0.000000e+00
51	25	7.625016e-82
51	26	3.080997e-81
51	27	6.851693e-81
51	28	1.492300e-80
51	29	2.566746e-80
51	30	3.168621e-80
51	31	2.560768e-80
51	32	9.499887e-81
51	33	2.319104e-82
51	34	4.727703e-86
51	35	0.000000e+00
51	36	0.000000e+00
51	37	7.314660e-82
51	38	2.984599e-81
51	39	6.792339e-81
51	40	1.467200e-80
51	41	2.570282e-80
51	42	3.130106e-80
51	43	2.544868e-80
51	44	9.483200e-81
51	45	2.225074e-82
51	46	7.086421e-86
51	47	0.000000e+00
51	48	0.000000e+00
51	49	7.599792e-82
51	50	3.064400e-81
51	51	7.174952e-81
51	52	1.478703e-80
51	53	2.529301e-80
51	54	3.129173e-80
51	55	2.526303e-80
51	56	9.369894e-81
51	57	2.325576e-82
51	58	4.013161e-86
51	59	0.000000e+00
51	60	0.000000e+00
51	61	1.199754e-81
51	62	3.133922e-81
51	63	1.151969e-80
51	64	1.929907e-80
51	65	3.166795e-80
51	66	3.699992e-80
51	67	2.482481e-80
51	68	1.047589e-80
51	69	4.454772e-83
51	70	0.000000e+00
51	71	0.000000e+00
51	72	0.000000e+00
51	73	1.088023e-81
51	74	6.339788e-81
51	75	7.116306e-81
51	76	2.363581e-80
51	77	3.903216e-80
51	78	4.877102e-80
51	79	2.851892e-80
51	80	8.501042e-81
51	81	1.645861e-83
51	82	0.000000e+00
51	83	0.000000e+00
51	84	0.000000e+00
51	85	4.662415e-82
51	86	1.371466e-81
51	87	6.003161e-81
51	88	1.479832e-80
51	89	2.584188e-80
51	90	3.225641e-80
51	91	2.065921e-80
51	92	1.168772e-80
51	93	2.446102e-82
51	94	0.000000e+00
51	95	0.000000e+00
51	96	0.000000e+00
51	97	1.932714e-82
51	98	1.126976e-81
51	99	3.205392e-81
51	100	1.217145e-80
51	101	2.113332e-80
51	102	2.488399e-80
51	103	2.790116e-80
51	104	1.482478e-80
51	105	1.118312e-81
51	106	0.000000e+00
51	107	0.000000e+00
51	108	0.000000e+00
51	109	0.000000e+00
52	0	0.000000e+00
52	1	1.648148e-81
52	2	6.720304e-81
52	3	1.479862e-80
52	4	3.458489e-80
52	5	5.930288e-80
52	6	7.447283e-80
52	7	6.045039e-80
52	8	2.270273e-80
52	9	5.003274e-82
52	10	4.830955e-85
52	11	0.000000e+00
52	12	0.000000e+00
52	13	1.696924e-81
52	14	6.866282e-81
52	15	1.473956e-80
52	16	3.481518e-80
52	17	5.859188e-80
52	18	7.444942e-80
52	19	6.037425e-80
52	20	2.255722e-80
52	21	5.133339e-82
52	22	-5.769132e-87
52	23	0.000000e+00
52	24	0.000000e+00
52	25	1.661382e-81
52	26	6.739959e-81
52	27	1.497577e-80
52	28	3.502999e-80
52	29	6.045170e-80
52	30	7.572678e-80
52	31	6.182831e-80
52	32	2.299883e-80
52	33	4.818834e-82
52	34	7.667484e-86
52	35	0.000000e+00
52	36	0.000000e+00
52	37	1.601067e-81
52	38	6.530626e-81
52	39	1.486326e-80
52	40	3.450133e-80
52	41	6.060709e-80
52	42	7.500011e-80
52	43	6.155295e-80
52	44	2.292572e-80
52	45	4.544938e-82
52	46	1.381044e-85
52	47	0.000000e+00
52	48	0.000000e+00
52	49	1.653515e-81
52	50	6.703988e-81
52	51	1.478703e-80
52	52	3.535091e-80
52	53	5.954478e-80
52	54	7.474176e-80
52	55	6.096326e-80
52	56	2.269349e-80
52	57	4.865245e-82
52	58	6.116208e-86
52	59	0.000000e+00
52	60	0.000000e+00
52	61	2.686816e-81
52	62	7.361895e-81
52	63	2.443204e-80
52	64	4.370894e-80
52	65	7.334670e-80
52	66	8.401732e-80
52	67	6.066302e-80
52	68	2.400128e-80
52	69	4.427911e-83
52	70	0.000000e+00
52	71	0.000000e+00
52	72	0.000000e+00
52	73	2.451763e-81
52	74	1.460119e-80
52	75	1.728609e-80
52	76	5.797405e-80
52	77	9.863319e-80
52	78	1.182756e-79
52	79	6.458754e-80
52	80	1.887730e-80
52	81	3.596452e-83
52	82	0.000000e+00
52	83	0.000000e+00
52	84	0.000000e+00
52	85	1.164845e-81
52	86	2.904142e-81
52	87	1.408893e-80
52	88	3.315553e-80
52	89	5.649154e-80
52	90	7.344154e-80
52	91	5.154074e-80
52	92	2.564646e-80
52	93	5.667984e-82
52	94	0.000000e+00
52	95	0.000000e+00
52	96	0.000000e+00
52	97	3.774179e-82
52	98	2.345919e-81
52	99	8.195048e-81
52	100	2.763303e-80
52	101	4.911039e-80
52	102	5.777161e-80
52	103	6.436274e-80
52	104	3.385058e-80
52	105	2.626476e-81
52	106	0.000000e+00
52	107	0.000000e+00
52	108	0.000000e+00
52	109	0.000000e+00
53	0	0.000000e+00
53	1	2.720089e-81
53	2	1.136420e-80
53	3	2.531058e-80
53	4	5.937167e-80
53	5	1.067701e-79
53	6	1.349449e-79
53	7	1.122034e-79
53	8	4.260868e-80
53	9	9.781487e-82
53	10	9.274192e-85
53	11	0.000000e+00
53	12	0.000000e+00
53	13	2.795475e-81
53	14	1.162306e-80
53	15	2.518040e-80
53	16	5.975724e-80
53	17	1.054323e-79
53	18	1.345719e-79
53	19	1.122767e-79
53	20	4.223390e-80
53	21	9.891631e-82
53	22	-1.069264e-86
53	23	0.000000e+00
53	24	0.000000e+00
53	25	2.746453e-81
53	26	1.140224e-80
53	27	2.562216e-80
53	28	6.012391e-80
53	29	1.089167e-79
53	30	1.373466e-79
53	31	1.147003e-79
53	32	4.316700e-80
53	33	9.510579e-82
53	34	1.399866e-85
53	35	0.000000e+00
53	36	0.000000e+00
53	37	2.651367e-81
53	38	1.103954e-80
53	39	2.545501e-80
53	40	5.922344e-80
53	41	1.092890e-79
53	42	1.364172e-79
53	43	1.139314e-79
53	44	4.312032e-80
53	45	9.143587e-82
53	46	2.522885e-85
53	47	0.000000e+00
53	48	0.000000e+00
53	49	2.730424e-81
53	50	1.134422e-80
53	51	2.529301e-80
53	52	5.954478e-80
53	53	1.086967e-79
53	54	1.354741e-79
53	55	1.131404e-79
53	56	4.257292e-80
53	57	9.546738e-82
53	58	1.116396e-85
53	59	0.000000e+00
53	60	0.000000e+00
53	61	4.733658e-81
53	62	1.307313e-80
53	63	4.343872e-80
53	64	7.819639e-80
53	65	1.362006e-79
53	66	1.606183e-79
53	67	1.113165e-79
53	68	4.945829e-80
53	69	2.452709e-82
53	70	0.000000e+00
53	71	0.000000e+00
53	72	0.000000e+00
53	73	4.317880e-81
53	74	2.625655e-80
53	75	3.141896e-80
53	76	1.025816e-79
53	77	1.735655e-79
53	78	2.144864e-79
53	79	1.263175e-79
53	80	3.384481e-80
53	81	5.160869e-83
53	82	0.000000e+00
53	83	0.000000e+00
53	84	0.000000e+00
53	85	2.131492e-81
53	86	5.362756e-81
53	87	2.622388e-80
53	88	6.013336e-80
53	89	1.062599e-79
53	90	1.386553e-79
53	91	9.666677e-80
53	92	5.126328e-80
53	93	1.194835e-81
53	94	0.000000e+00
53	95	0.000000e+00
53	96	0.000000e+00
53	97	8.127215e-82
53	98	4.612077e-81
53	99	1.495669e-80
53	100	5.004775e-80
53	101	9.178074e-80
53	102	1.132503e-79
53	103	1.181478e-79
53	104	6.351774e-80
53	105	4.764505e-81
53	106	0.000000e+00
53	107	0.000000e+00
53	108	0.000000e+00
53	109	0.000000e+00
54	0	0.000000e+00
54	1	3.355188e-81
54	2	1.397567e-80
54	3	3.129422e-80
54	4	7.447211e-80
54	5	1.347621e-79
54	6	1.756124e-79
54	7	1.488686e-79
54	8	5.698515e-80
54	9	1.219003e-81
54	10	1.206392e-84
54	11	0.000000e+00
54	12	0.000000e+00
54	13	3.455658e-81
54	14	1.427979e-80
54	15	3.115597e-80
54	16	7.483368e-80
54	17	1.327203e-79
54	18	1.749154e-79
54	19	1.485182e-79
54	20	5.642365e-80
54	21	1.235207e-81
54	22	-5.120620e-86
54	23	0.000000e+00
54	24	0.000000e+00
54	25	3.380726e-81
54	26	1.401994e-80
54	27	3.169856e-80
54	28	7.550634e-80
54	29	1.376559e-79
54	30	1.789458e-79
54	31	1.524378e-79
54	32	5.774556e-80
54	33	1.182596e-81
54	34	1.537557e-85
54	35	0.000000e+00
54	36	0.000000e+00
54	37	3.255051e-81
54	38	1.358388e-80
54	39	3.147381e-80
54	40	7.452021e-80
54	41	1.385330e-79
54	42	1.780007e-79
54	43	1.519465e-79
54	44	5.775207e-80
54	45	1.132584e-81
54	46	3.139965e-85
54	47	0.000000e+00
54	48	0.000000e+00
54	49	3.363938e-81
54	50	1.394408e-80
54	51	3.129173e-80
54	52	7.474176e-80
54	53	1.354741e-79
54	54	1.784735e-79
54	55	1.502320e-79
54	56	5.693318e-80
54	57	1.189014e-81
54	58	1.163731e-85
54	59	0.000000e+00
54	60	0.000000e+00
54	61	5.712603e-81
54	62	1.605084e-80
54	63	5.281672e-80
54	64	9.592840e-80
54	65	1.656141e-79
54	66	1.983971e-79
54	67	1.478838e-79
54	68	6.559490e-80
54	69	2.555638e-82
54	70	0.000000e+00
54	71	0.000000e+00
54	72	0.000000e+00
54	73	5.182054e-81
54	74	3.153250e-80
54	75	3.844782e-80
54	76	1.276113e-79
54	77	2.253097e-79
54	78	2.829431e-79
54	79	1.627497e-79
54	80	3.874587e-80
54	81	6.126761e-83
54	82	0.000000e+00
54	83	0.000000e+00
54	84	0.000000e+00
54	85	2.554280e-81
54	86	6.015790e-81
54	87	3.048057e-80
54	88	7.036469e-80
54	89	1.242219e-79
54	90	1.692709e-79
54	91	1.227381e-79
54	92	6.494008e-80
54	93	1.477148e-81
54	94	0.000000e+00
54	95	0.000000e+00
54	96	0.000000e+00
54	97	8.904263e-82
54	98	5.060889e-81
54	99	1.630361e-80
54	100	6.243811e-80
54	101	1.089025e-79
54	102	1.370897e-79
54	103	1.523391e-79
54	104	8.206122e-80
54	105	6.373308e-81
54	106	0.000000e+00
54	107	0.000000e+00
54	108	0.000000e+00
54	109	0.000000e+00
55	0	0.000000e+00
55	1	2.775342e-81
55	2	1.123192e-80
55	3	2.527310e-80
55	4	6.079109e-80
55	5	1.123444e-79
55	6	1.494023e-79
55	7	1.382323e-79
55	8	5.691313e-80
55	9	1.374146e-81
55	10	1.153325e-84
55	11	0.000000e+00
55	12	0.000000e+00
55	13	2.855373e-81
55	14	1.147841e-80
55	15	2.514975e-80
55	16	6.106382e-80
55	17	1.102801e-79
55	18	1.479425e-79
55	19	1.377071e-79
55	20	5.636590e-80
55	21	1.370364e-81
55	22	-6.158219e-86
55	23	0.000000e+00
55	24	0.000000e+00
55	25	2.797205e-81
55	26	1.127879e-80
55	27	2.558976e-80
55	28	6.157876e-80
55	29	1.150732e-79
55	30	1.526283e-79
55	31	1.418298e-79
55	32	5.763033e-80
55	33	1.340527e-81
55	34	1.022807e-85
55	35	0.000000e+00
55	36	0.000000e+00
55	37	2.695428e-81
55	38	1.092904e-80
55	39	2.540434e-80
55	40	6.079682e-80
55	41	1.162420e-79
55	42	1.528374e-79
55	43	1.417023e-79
55	44	5.759104e-80
55	45	1.303975e-81
55	46	2.346017e-85
55	47	0.000000e+00
55	48	0.000000e+00
55	49	2.782457e-81
55	50	1.121470e-80
55	51	2.526303e-80
55	52	6.096326e-80
55	53	1.131404e-79
55	54	1.502320e-79
55	55	1.416934e-79
55	56	5.682819e-80
55	57	1.340908e-81
55	58	7.305681e-86
55	59	0.000000e+00
55	60	0.000000e+00
55	61	5.155847e-81
55	62	1.356066e-80
55	63	3.815706e-80
55	64	7.925359e-80
55	65	1.406934e-79
55	66	1.644067e-79
55	67	1.414677e-79
55	68	7.653387e-80
55	69	6.207317e-82
55	70	0.000000e+00
55	71	0.000000e+00
55	72	0.000000e+00
55	73	3.689269e-81
55	74	2.452083e-80
55	75	3.456746e-80
55	76	1.003420e-79
55	77	1.881599e-79
55	78	2.579964e-79
55	79	1.517576e-79
55	80	3.437316e-80
55	81	8.246532e-83
55	82	0.000000e+00
55	83	0.000000e+00
55	84	0.000000e+00
55	85	2.336955e-81
55	86	5.168421e-81
55	87	2.369651e-80
55	88	5.567223e-80
55	89	9.762191e-80
55	90	1.358457e-79
55	91	1.104671e-79
55	92	5.940154e-80
55	93	1.741874e-81
55	94	0.000000e+00
55	95	0.000000e+00
55	96	0.000000e+00
55	97	1.032106e-81
55	98	3.861524e-81
55	99	1.318675e-80
55	100	5.142280e-80
55	101	8.658306e-80
55	102	1.169898e-79
55	103	1.278312e-79
55	104	7.520119e-80
55	105	6.141457e-81
55	106	0.000000e+00
55	107	0.000000e+00
55	108	0.000000e+00
55	109	0.000000e+00
56	0	0.000000e+00
56	1	1.051397e-81
56	2	4.181586e-81
56	3	9.388652e-81
56	4	2.266842e-80
56	5	4.225861e-80
56	6	5.664656e-80
56	7	5.619600e-80
56	8	2.591627e-80
56	9	7.369270e-82
56	10	5.375384e-85
56	11	0.000000e+00
56	12	0.000000e+00
56	13	1.081291e-81
56	14	4.262914e-81
56	15	9.371053e-81
56	16	2.280569e-80
56	17	4.149426e-80
56	18	5.591087e-80
56	19	5.607808e-80
56	20	2.566448e-80
56	21	7.260992e-82
56	22	-1.949419e-86
56	23	0.000000e+00
56	24	0.000000e+00
56	25	1.059644e-81
56	26	4.207164e-81
56	27	9.480809e-81
56	28	2.290598e-80
56	29	4.329130e-80
56	30	5.788381e-80
56	31	5.767756e-80
56	32	2.622463e-80
56	33	7.195756e-82
56	34	4.820879e-86
56	35	0.000000e+00
56	36	0.000000e+00
56	37	1.021007e-81
56	38	4.090529e-81
56	39	9.377703e-81
56	40	2.256940e-80
56	41	4.371438e-80
56	42	5.816836e-80
56	43	5.756502e-80
56	44	2.619909e-80
56	45	7.078839e-82
56	46	1.016650e-85
56	47	0.000000e+00
56	48	0.000000e+00
56	49	1.054095e-81
56	50	4.179069e-81
56	51	9.369894e-81
56	52	2.269349e-80
56	53	4.257292e-80
56	54	5.693318e-80
56	55	5.682819e-80
56	56	2.615270e-80
56	57	7.173157e-82
56	58	3.594338e-86
56	59	0.000000e+00
56	60	0.000000e+00
56	61	1.882956e-81
56	62	5.141478e-81
56	63	1.272338e-80
56	64	2.888945e-80
56	65	5.382481e-80
56	66	5.941626e-80
56	67	5.539896e-80
56	68	3.648163e-80
56	69	3.811230e-82
56	70	0.000000e+00
56	71	0.000000e+00
56	72	0.000000e+00
56	73	1.296932e-81
56	74	8.655254e-81
56	75	1.300279e-80
56	76	3.454383e-80
56	77	6.831972e-80
56	78	9.649845e-80
56	79	5.733200e-80
56	80	1.558182e-80
56	81	4.220013e-83
56	82	0.000000e+00
56	83	0.000000e+00
56	84	0.000000e+00
56	85	8.203651e-82
56	86	2.135768e-81
56	87	8.152691e-81
56	88	1.845709e-80
56	89	3.516658e-80
56	90	4.724172e-80
56	91	4.138415e-80
56	92	2.441479e-80
56	93	8.090199e-82
56	94	0.000000e+00
56	95	0.000000e+00
56	96	0.000000e+00
56	97	4.789458e-82
56	98	1.304938e-81
56	99	4.858893e-81
56	100	1.858852e-80
56	101	2.952933e-80
56	102	4.346513e-80
56	103	4.472974e-80
56	104	2.964877e-80
56	105	2.485021e-81
56	106	0.000000e+00
56	107	0.000000e+00
56	108	0.000000e+00
56	109	0.000000e+00
57	0	0.000000e+00
57	1	2.830789e-83
57	2	1.060737e-82
57	3	2.332626e-82
57	4	4.890545e-82
57	5	9.474616e-82
57	6	1.182846e-81
57	7	1.326701e-81
57	8	7.186482e-82
57	9	3.220679e-83
57	10	1.594765e-86
57	11	0.000000e+00
57	12	0.000000e+00
57	13	2.864090e-83
57	14	1.092921e-82
57	15	2.345691e-82
57	16	4.931840e-82
57	17	9.346222e-82
57	18	1.158439e-81
57	19	1.330284e-81
57	20	7.107674e-82
57	21	3.114769e-83
57	22	2.162601e-87
57	23	0.000000e+00
57	24	0.000000e+00
57	25	2.872446e-83
57	26	1.068686e-82
57	27	2.347902e-82
57	28	4.903808e-82
57	29	9.694479e-82
57	30	1.211122e-81
57	31	1.359153e-81
57	32	7.273312e-82
57	33	3.184200e-83
57	34	3.428844e-87
57	35	0.000000e+00
57	36	0.000000e+00
57	37	2.813222e-83
57	38	1.031027e-82
57	39	2.302399e-82
57	40	4.808844e-82
57	41	9.740083e-82
57	42	1.227443e-81
57	43	1.350432e-81
57	44	7.268240e-82
57	45	3.199749e-83
57	46	3.912854e-87
57	47	0.000000e+00
57	48	0.000000e+00
57	49	2.843904e-83
57	50	1.064120e-82
57	51	2.325576e-82
57	52	4.865245e-82
57	53	9.546738e-82
57	54	1.189014e-81
57	55	1.340908e-81
57	56	7.173157e-82
57	57	3.580608e-83
57	58	3.118340e-87
57	59	0.000000e+00
57	60	0.000000e+00
57	61	6.635940e-83
57	62	1.676130e-82
57	63	3.847988e-82
57	64	8.049522e-82
57	65	1.514321e-81
57	66	1.545915e-81
57	67	1.097278e-81
57	68	1.142402e-81
57	69	2.010726e-83
57	70	0.000000e+00
57	71	0.000000e+00
57	72	0.000000e+00
57	73	3.392583e-83
57	74	2.482970e-82
57	75	3.978936e-82
57	76	8.310329e-82
57	77	1.373495e-81
57	78	1.917535e-81
57	79	1.600049e-81
57	80	6.678494e-82
57	81	2.121700e-84
57	82	0.000000e+00
57	83	0.000000e+00
57	84	0.000000e+00
57	85	2.558570e-83
57	86	9.759002e-83
57	87	2.691273e-82
57	88	5.575728e-82
57	89	1.126903e-81
57	90	1.293169e-81
57	91	1.067891e-81
57	92	7.921504e-82
57	93	3.489006e-83
57	94	0.000000e+00
57	95	0.000000e+00
57	96	0.000000e+00
57	97	2.252470e-83
57	98	5.652902e-83
57	99	1.725651e-82
57	100	5.052721e-82
57	101	8.464672e-82
57	102	1.230578e-81
57	103	1.064781e-81
57	104	8.551427e-82
57	105	6.363559e-83
57	106	0.000000e+00
57	107	0.000000e+00
57	108	0.000000e+00
57	109	0.000000e+00
58	0	0.000000e+00
58	1	4.223648e-87
58	2	1.950477e-86
58	3	3.997277e-86
58	4	6.168149e-86
58	5	1.121932e-85
58	6	1.171233e-85
58	7	7.346207e-86
58	8	3.600457e-86
58	9	3.169682e-87
58	10	3.053728e-90
58	11	0.000000e+00
58	12	0.000000e+00
58	13	4.288098e-87
58	14	1.971690e-86
58	15	3.995130e-86
58	16	6.281097e-86
58	17	1.126979e-85
58	18	1.190044e-85
58	19	7.631207e-86
58	20	3.520849e-86
58	21	2.941850e-87
58	22	1.852455e-90
58	23	0.000000e+00
58	24	0.000000e+00
58	25	4.244965e-87
58	26	1.956135e-86
58	27	4.066079e-86
58	28	6.148741e-86
58	29	1.126093e-85
58	30	1.170742e-85
58	31	7.322494e-86
58	32	3.653588e-86
58	33	3.206141e-87
58	34	2.694120e-90
58	35	0.000000e+00
58	36	0.000000e+00
58	37	4.130868e-87
58	38	1.909682e-86
58	39	4.019111e-86
58	40	5.949937e-86
58	41	1.104469e-85
58	42	1.132457e-85
58	43	6.921108e-86
58	44	3.683048e-86
58	45	3.361413e-87
58	46	2.931135e-90
58	47	0.000000e+00
58	48	0.000000e+00
58	49	4.202552e-87
58	50	1.941773e-86
58	51	4.013161e-86
58	52	6.116208e-86
58	53	1.116396e-85
58	54	1.163731e-85
58	55	7.305681e-86
58	56	3.594338e-86
58	57	3.118340e-87
58	58	2.568484e-87
58	59	0.000000e+00
58	60	0.000000e+00
58	61	5.107323e-87
58	62	1.255562e-86
58	63	1.332186e-85
58	64	1.072839e-85
58	65	1.629822e-85
58	66	2.296037e-85
58	67	1.021609e-86
58	68	2.333921e-86
58	69	1.180208e-87
58	70	0.000000e+00
58	71	0.000000e+00
58	72	0.000000e+00
58	73	6.656404e-87
58	74	4.537115e-86
58	75	5.952334e-86
58	76	1.804821e-85
58	77	7.239815e-86
58	78	1.107702e-85
58	79	1.002809e-85
58	80	7.978401e-86
58	81	1.244832e-88
58	82	0.000000e+00
58	83	0.000000e+00
58	84	0.000000e+00
58	85	2.426295e-87
58	86	1.856521e-86
58	87	4.690539e-86
58	88	1.410403e-85
58	89	2.078541e-85
58	90	1.685562e-85
58	91	6.317932e-86
58	92	9.845149e-86
58	93	2.712504e-87
58	94	0.000000e+00
58	95	0.000000e+00
58	96	0.000000e+00
58	97	1.981345e-87
58	98	1.048358e-86
58	99	3.897071e-86
58	100	1.121401e-85
58	101	1.895148e-85
58	102	2.372658e-85
58	103	2.038505e-85
58	104	1.078797e-85
58	105	3.006534e-87
58	106	0.000000e+00
58	107	0.000000e+00
58	108	0.000000e+00
58	109	0.000000e+00
59	0	0.000000e+00
59	1	0.000000e+00
59	2	0.000000e+00
59	3	0.000000e+00
59	4	0.000000e+00
59	5	0.000000e+00
59	6	0.000000e+00
59	7	0.000000e+00
59	8	0.000000e+00
59	9	0.000000e+00
59	10	0.000000e+00
59	11	0.000000e+00
59	12	0.000000e+00
59	13	0.000000e+00
59	14	0.000000e+00
59	15	0.000000e+00
59	16	0.000000e+00
59	17	0.000000e+00
59	18	0.000000e+00
59	19	0.000000e+00
59	20	0.000000e+00
59	21	0.000000e+00
59	22	0.000000e+00
59	23	0.000000e+00
59	24	0.000000e+00
59	25	0.000000e+00
59	26	0.000000e+00
59	27	0.000000e+00
59	28	0.000000e+00
59	29	0.000000e+00
59	30	0.000000e+00
59	31	0.000000e+00
59	32	0.000000e+00
59	33	0.000000e+00
59	34	0.000000e+00
59	35	0.000000e+00
59	36	0.000000e+00
59	37	0.000000e+00
59	38	0.000000e+00
59	39	0.000000e+00
59	40	0.000000e+00
59	41	0.000000e+00
59	42	0.000000e+00
59	43	0.000000e+00
59	44	0.000000e+00
59	45	0.000000e+00
59	46	0.000000e+00
59	47	0.000000e+00
59	48	0.000000e+00
59	49	0.000000e+00
59	50	0.000000e+00
59	51	0.000000e+00
59	52	0.000000e+00
59	53	0.000000e+00
59	54	0.000000e+00
59	55	0.000000e+00
59	56	0.000000e+00
59	57	0.000000e+00
59	58	0.000000e+00
59	59	0.000000e+00
59	60	0.000000e+00
59	61	0.000000e+00
59	62	0.000000e+00
59	63	0.000000e+00
59	64	0.000000e+00
59	65	0.000000e+00
59	66	0.000000e+00
59	67	0.000000e+00
59	68	0.000000e+00
59	69	0.000000e+00
59	70	0.000000e+00
59	71	0.000000e+00
59	72	0.000000e+00
59	73	0.000000e+00
59	74	0.000000e+00
59	75	0.000000e+00
59	76	0.000000e+00
59	77	0.000000e+00
59	78	0.000000e+00
59	79	0.000000e+00
59	80	0.000000e+00
59	81	0.000000e+00
59	82	0.000000e+00
59	83	0.000000e+00
59	84	0.000000e+00
59	85	0.000000e+00
59	86	0.000000e+00
59	87	0.000000e+00
59	88	0.000000e+00
59	89	0.000000e+00
59	90	0.000000e+00
59	91	0.000000e+00
59	92	0.000000e+00
59	93	0.000000e+00
59	94	0.000000e+00
59	95	0.000000e+00
59	96	0.000000e+00
59	97	0.000000e+00
59	98	0.000000e+00
59	99	0.000000e+00
59	100	0.000000e+00
59	101	0.000000e+00
59	102	0.000000e+00
59	103	0.000000e+00
59	104	0.000000e+00
59	105	0.000000e+00
59	106	0.000000e+00
59	107	0.000000e+00
59	108	0.000000e+00
59	109	0.000000e+00
60	0	0.000000e+00
60	1	0.000000e+00
60	2	0.000000e+00
60	3	0.000000e+00
60	4	0.000000e+00
60	5	0.000000e+00
60	6	0.000000e+00
60	7	0.000000e+00
60	8	0.000000e+00
60	9	0.000000e+00
60	10	0.000000e+00
60	11	0.000000e+00
60	12	0.000000e+00
60	13	0.000000e+00
60	14	0.000000e+00
60	15	0.000000e+00
60	16	0.000000e+00
60	17	0.000000e+00
60	18	0.000000e+00
60	19	0.000000e+00
60	20	0.000000e+00
60	21	0.000000e+00
60	22	0.000000e+00
60	23	0.000000e+00
60	24	0.000000e+00
60	25	0.000000e+00
60	26	0.000000e+00
60	27	0.000000e+00
60	28	0.000000e+00
60	29	0.000000e+00
60	30	0.000000e+00
60	31	0.000000e+00
60	32	0.000000e+00
60	33	0.000000e+00
60	34	0.000000e+00
60	35	0.000000e+00
60	36	0.000000e+00
60	37	0.000000e+00
60	38	0.000000e+00
60	39	0.000000e+00
60	40	0.000000e+00
60	41	0.000000e+00
60	42	0.000000e+00
60	43	0.000000e+00
60	44	0.000000e+00
60	45	0.000000e+00
60	46	0.000000e+00
60	47	0.000000e+00
60	48	0.000000e+00
60	49	0.000000e+00
60	50	0.000000e+00
60	51	0.000000e+00
60	52	0.000000e+00
60	53	0.000000e+00
60	54	0.000000e+00
60	55	0.000000e+00
60	56	0.000000e+00
60	57	0.000000e+00
60	58	0.000000e+00
60	59	0.000000e+00
60	60	0.000000e+00
60	61	0.000000e+00
60	62	0.000000e+00
60	63	0.000000e+00
60	64	0.000000e+00
60	65	0.000000e+00
60	66	0.000000e+00
60	67	0.000000e+00
60	68	0.000000e+00
60	69	0.000000e+00
60	70	0.000000e+00
60	71	0.000000e+00
60	72	0.000000e+00
60	73	0.000000e+00
60	74	0.000000e+00
60	75	0.000000e+00
60	76	0.000000e+00
60	77	0.000000e+00
60	78	0.000000e+00
60	79	0.000000e+00
60	80	0.000000e+00
60	81	0.000000e+00
60	82	0.000000e+00
60	83	0.000000e+00
60	84	0.000000e+00
60	85	0.000000e+00
60	86	0.000000e+00
60	87	0.000000e+00
60	88	0.000000e+00
60	89	0.000000e+00
60	90	0.000000e+00
60	91	0.000000e+00
60	92	0.000000e+00
60	93	0.000000e+00
60	94	0.000000e+00
60	95	0.000000e+00
60	96	0.000000e+00
60	97	0.000000e+00
60	98	0.000000e+00
60	99	0.000000e+00
60	100	0.000000e+00
60	101	0.000000e+00
60	102	0.000000e+00
60	103	0.000000e+00
60	104	0.000000e+00
60	105	0.000000e+00
60	106	0.000000e+00
60	107	0.000000e+00
60	108	0.000000e+00
60	109	0.000000e+00
61	0	0.000000e+00
61	1	2.179960e-82
61	2	5.803634e-82
61	3	1.202155e-81
61	4	2.686011e-81
61	5	4.735289e-81
61	6	5.708837e-81
61	7	5.140947e-81
61	8	1.888334e-81
61	9	6.753813e-83
61	10	4.356146e-86
61	11	0.000000e+00
61	12	0.000000e+00
61	13	2.170220e-82
61	14	5.951177e-82
61	15	1.213385e-81
61	16	2.701991e-81
61	17	4.725351e-81
61	18	5.721983e-81
61	19	5.187788e-81
61	20	1.877562e-81
61	21	6.577603e-83
61	22	1.763440e-87
61	23	0.000000e+00
61	24	0.000000e+00
61	25	2.220158e-82
61	26	5.816941e-82
61	27	1.211195e-81
61	28	2.712603e-81
61	29	4.788018e-81
61	30	5.776702e-81
61	31	5.210757e-81
61	32	1.906435e-81
61	33	6.695637e-83
61	34	5.963743e-87
61	35	0.000000e+00
61	36	0.000000e+00
61	37	2.219625e-82
61	38	5.622430e-82
61	39	1.186271e-81
61	40	2.667086e-81
61	41	4.741590e-81
61	42	5.696218e-81
61	43	5.111207e-81
61	44	1.895904e-81
61	45	6.725454e-83
61	46	8.673695e-87
61	47	0.000000e+00
61	48	0.000000e+00
61	49	2.194084e-82
61	50	5.795449e-82
61	51	1.199754e-81
61	52	2.686816e-81
61	53	4.733658e-81
61	54	5.712603e-81
61	55	5.155847e-81
61	56	1.882956e-81
61	57	6.635940e-83
61	58	5.107323e-87
61	59	0.000000e+00
61	60	0.000000e+00
61	61	8.680521e-81
61	62	3.435018e-81
61	63	5.958458e-81
61	64	1.066882e-80
61	65	1.657055e-80
61	66	1.708505e-80
61	67	1.468880e-80
61	68	1.096541e-80
61	69	2.011523e-82
61	70	0.000000e+00
61	71	0.000000e+00
61	72	0.000000e+00
61	73	3.678612e-82
61	74	3.740549e-81
61	75	6.714522e-81
61	76	1.486280e-80
61	77	2.499668e-80
61	78	2.774097e-80
61	79	2.215283e-80
61	80	1.234311e-80
61	81	3.550917e-83
61	82	0.000000e+00
61	83	0.000000e+00
61	84	0.000000e+00
61	85	1.506008e-81
61	86	1.299209e-81
61	87	3.586672e-81
61	88	6.431124e-81
61	89	9.889896e-81
61	90	1.192226e-80
61	91	1.064526e-80
61	92	7.113845e-81
61	93	4.247085e-82
61	94	0.000000e+00
61	95	0.000000e+00
61	96	0.000000e+00
61	97	8.459020e-82
61	98	1.714509e-81
61	99	2.557958e-81
61	100	6.229064e-81
61	101	8.035729e-81
61	102	1.030785e-80
61	103	1.216250e-80
61	104	8.011686e-81
61	105	7.367550e-82
61	106	0.000000e+00
61	107	0.000000e+00
61	108	0.000000e+00
61	109	0.000000e+00
62	0	0.000000e+00
62	1	4.326783e-82
62	2	1.536327e-81
62	3	3.141530e-81
62	4	7.345050e-81
62	5	1.308583e-80
62	6	1.604774e-80
62	7	1.349603e-80
62	8	5.157649e-81
62	9	1.697108e-82
62	10	8.751314e-86
62	11	0.000000e+00
62	12	0.000000e+00
62	13	4.356360e-82
62	14	1.573149e-81
62	15	3.159237e-81
62	16	7.410099e-81
62	17	1.301770e-80
62	18	1.616645e-80
62	19	1.361339e-80
62	20	5.153862e-81
62	21	1.680624e-82
62	22	1.006901e-86
62	23	0.000000e+00
62	24	0.000000e+00
62	25	4.377642e-82
62	26	1.537599e-81
62	27	3.166390e-81
62	28	7.427150e-81
62	29	1.323624e-80
62	30	1.621679e-80
62	31	1.371066e-80
62	32	5.198930e-81
62	33	1.687017e-82
62	34	1.353962e-86
62	35	0.000000e+00
62	36	0.000000e+00
62	37	4.313830e-82
62	38	1.485437e-81
62	39	3.108887e-81
62	40	7.288018e-81
62	41	1.314272e-80
62	42	1.589692e-80
62	43	1.348088e-80
62	44	5.139626e-81
62	45	1.665417e-82
62	46	1.402110e-86
62	47	0.000000e+00
62	48	0.000000e+00
62	49	4.335995e-82
62	50	1.530774e-81
62	51	3.133922e-81
62	52	7.361895e-81
62	53	1.307313e-80
62	54	1.605084e-80
62	55	1.356066e-80
62	56	5.141478e-81
62	57	1.676130e-82
62	58	1.255562e-86
62	59	0.000000e+00
62	60	0.000000e+00
62	61	3.435018e-81
62	62	2.530214e-80
62	63	1.103512e-80
62	64	2.073157e-80
62	65	3.435039e-80
62	66	3.547663e-80
62	67	2.262681e-80
62	68	1.517469e-80
62	69	1.941811e-82
62	70	0.000000e+00
62	71	0.000000e+00
62	72	0.000000e+00
62	73	6.811487e-82
62	74	6.627445e-81
62	75	1.029749e-80
62	76	2.670442e-80
62	77	4.086166e-80
62	78	4.323865e-80
62	79	2.842138e-80
62	80	1.533733e-80
62	81	3.523041e-83
62	82	0.000000e+00
62	83	0.000000e+00
62	84	0.000000e+00
62	85	1.547351e-81
62	86	1.917029e-81
62	87	5.815032e-81
62	88	1.139200e-80
62	89	1.911455e-80
62	90	2.528850e-80
62	91	1.976414e-80
62	92	1.060478e-80
62	93	5.476792e-82
62	94	0.000000e+00
62	95	0.000000e+00
62	96	0.000000e+00
62	97	7.626511e-82
62	98	2.470549e-81
62	99	3.261559e-81
62	100	1.045044e-80
62	101	1.311566e-80
62	102	1.580362e-80
62	103	2.096129e-80
62	104	1.235529e-80
62	105	1.105548e-81
62	106	0.000000e+00
62	107	0.000000e+00
62	108	0.000000e+00
62	109	0.000000e+00
63	0	0.000000e+00
63	1	1.220756e-81
63	2	5.350504e-81
63	3	1.152795e-80
63	4	2.442648e-80
63	5	4.358268e-80
63	6	5.293023e-80
63	7	3.804939e-80
63	8	1.278043e-80
63	9	3.882321e-82
63	10	3.466577e-85
63	11	0.000000e+00
63	12	0.000000e+00
63	13	1.249457e-81
63	14	5.465796e-81
63	15	1.153756e-80
63	16	2.462539e-80
63	17	4.341632e-80
63	18	5.367674e-80
63	19	3.810371e-80
63	20	1.270464e-80
63	21	3.820442e-82
63	22	4.941840e-86
63	23	0.000000e+00
63	24	0.000000e+00
63	25	1.232263e-81
63	26	5.333737e-81
63	27	1.165691e-80
63	28	2.465404e-80
63	29	4.395107e-80
63	30	5.322786e-80
63	31	3.864574e-80
63	32	1.288537e-80
63	33	3.886963e-82
63	34	1.548891e-85
63	35	0.000000e+00
63	36	0.000000e+00
63	37	1.195826e-81
63	38	5.150582e-81
63	39	1.151418e-80
63	40	2.417207e-80
63	41	4.353489e-80
63	42	5.169514e-80
63	43	3.817066e-80
63	44	1.280494e-80
63	45	3.890962e-82
63	46	2.218815e-85
63	47	0.000000e+00
63	48	0.000000e+00
63	49	1.223658e-81
63	50	5.316500e-81
63	51	1.151969e-80
63	52	2.443204e-80
63	53	4.343872e-80
63	54	5.281672e-80
63	55	3.815706e-80
63	56	1.272338e-80
63	57	3.847988e-82
63	58	1.332186e-85
63	59	0.000000e+00
63	60	0.000000e+00
63	61	5.958458e-81
63	62	1.103512e-80
63	63	1.163484e-79
63	64	5.564780e-80
63	65	8.568931e-80
63	66	1.042217e-79
63	67	5.509365e-80
63	68	2.258284e-80
63	69	1.454789e-82
63	70	0.000000e+00
63	71	0.000000e+00
63	72	0.000000e+00
63	73	3.298048e-81
63	74	1.817702e-80
63	75	2.247699e-80
63	76	7.056953e-80
63	77	1.037385e-79
63	78	1.012366e-79
63	79	5.466360e-80
63	80	3.034872e-80
63	81	3.545751e-83
63	82	0.000000e+00
63	83	0.000000e+00
63	84	0.000000e+00
63	85	2.535614e-81
63	86	4.631901e-81
63	87	1.625155e-80
63	88	3.975781e-80
63	89	6.411148e-80
63	90	7.393160e-80
63	91	4.284305e-80
63	92	2.749059e-80
63	93	5.598632e-82
63	94	0.000000e+00
63	95	0.000000e+00
63	96	0.000000e+00
63	97	1.045832e-81
63	98	5.664597e-81
63	99	9.055068e-81
63	100	3.156718e-80
63	101	5.430471e-80
63	102	6.268651e-80
63	103	6.863027e-80
63	104	3.275825e-80
63	105	1.918894e-81
63	106	0.000000e+00
63	107	0.000000e+00
63	108	0.000000e+00
63	109	0.000000e+00
64	0	0.000000e+00
64	1	2.248404e-81
64	2	8.930136e-81
64	3	1.932860e-80
64	4	4.365102e-80
64	5	7.806856e-80
64	6	9.578775e-80
64	7	7.877984e-80
64	8	2.896819e-80
64	9	8.182237e-82
64	10	5.993073e-85
64	11	0.000000e+00
64	12	0.000000e+00
64	13	2.286891e-81
64	14	9.147417e-81
64	15	1.927506e-80
64	16	4.391107e-80
64	17	7.728448e-80
64	18	9.576014e-80
64	19	7.887852e-80
64	20	2.872256e-80
64	21	8.102891e-82
64	22	3.467290e-86
64	23	0.000000e+00
64	24	0.000000e+00
64	25	2.276213e-81
64	26	8.932519e-81
64	27	1.954004e-80
64	28	4.413074e-80
64	29	7.930337e-80
64	30	9.711746e-80
64	31	8.030134e-80
64	32	2.927373e-80
64	33	8.096979e-82
64	34	1.257361e-85
64	35	0.000000e+00
64	36	0.000000e+00
64	37	2.221927e-81
64	38	8.620724e-81
64	39	1.935217e-80
64	40	4.341767e-80
64	41	7.921710e-80
64	42	9.603307e-80
64	43	7.956060e-80
64	44	2.918740e-80
64	45	7.996958e-82
64	46	1.852083e-85
64	47	0.000000e+00
64	48	0.000000e+00
64	49	2.257383e-81
64	50	8.897103e-81
64	51	1.929907e-80
64	52	4.370894e-80
64	53	7.819639e-80
64	54	9.592840e-80
64	55	7.925359e-80
64	56	2.888945e-80
64	57	8.049522e-82
64	58	1.072839e-85
64	59	0.000000e+00
64	60	0.000000e+00
64	61	1.066882e-80
64	62	2.073157e-80
64	63	5.564780e-80
64	64	2.039371e-79
64	65	1.563533e-79
64	66	1.749913e-79
64	67	1.088718e-79
64	68	5.947294e-80
64	69	5.553647e-82
64	70	0.000000e+00
64	71	0.000000e+00
64	72	0.000000e+00
64	73	4.460149e-81
64	74	2.961624e-80
64	75	3.967183e-80
64	76	1.154352e-79
64	77	1.819195e-79
64	78	2.043707e-79
64	79	1.228696e-79
64	80	5.132175e-80
64	81	9.049074e-83
64	82	0.000000e+00
64	83	0.000000e+00
64	84	0.000000e+00
64	85	4.475604e-81
64	86	7.671428e-81
64	87	2.680156e-80
64	88	6.057964e-80
64	89	1.003849e-79
64	90	1.269137e-79
64	91	8.733469e-80
64	92	4.924449e-80
64	93	1.710210e-81
64	94	0.000000e+00
64	95	0.000000e+00
64	96	0.000000e+00
64	97	2.180573e-81
64	98	9.490620e-81
64	99	1.426845e-80
64	100	4.967485e-80
64	101	7.795638e-80
64	102	9.279586e-80
64	103	1.061431e-79
64	104	5.727293e-80
64	105	4.361945e-81
64	106	0.000000e+00
64	107	0.000000e+00
64	108	0.000000e+00
64	109	0.000000e+00
65	0	0.000000e+00
65	1	3.405915e-81
65	2	1.441189e-80
65	3	3.177315e-80
65	4	7.338146e-80
65	5	1.359275e-79
65	6	1.654062e-79
65	7	1.398778e-79
65	8	5.395155e-80
65	9	1.541331e-81
65	10	1.135688e-84
65	11	0.000000e+00
65	12	0.000000e+00
65	13	3.494302e-81
65	14	1.469046e-80
65	15	3.164819e-80
65	16	7.410518e-80
65	17	1.347149e-79
65	18	1.651722e-79
65	19	1.407843e-79
65	20	5.367682e-80
65	21	1.535176e-81
65	22	6.381377e-86
65	23	0.000000e+00
65	24	0.000000e+00
65	25	3.451681e-81
65	26	1.442951e-80
65	27	3.206348e-80
65	28	7.395275e-80
65	29	1.380943e-79
65	30	1.677278e-79
65	31	1.423559e-79
65	32	5.450546e-80
65	33	1.519756e-81
65	34	1.888356e-85
65	35	0.000000e+00
65	36	0.000000e+00
65	37	3.342460e-81
65	38	1.399866e-80
65	39	3.176028e-80
65	40	7.243570e-80
65	41	1.378024e-79
65	42	1.660425e-79
65	43	1.402784e-79
65	44	5.415199e-80
65	45	1.488696e-81
65	46	2.671782e-85
65	47	0.000000e+00
65	48	0.000000e+00
65	49	3.427855e-81
65	50	1.435776e-80
65	51	3.166795e-80
65	52	7.334670e-80
65	53	1.362006e-79
65	54	1.656141e-79
65	55	1.406934e-79
65	56	5.382481e-80
65	57	1.514321e-81
65	58	1.629822e-85
65	59	0.000000e+00
65	60	0.000000e+00
65	61	1.657055e-80
65	62	3.435039e-80
65	63	8.568931e-80
65	64	1.563533e-79
65	65	4.798930e-79
65	66	3.144904e-79
65	67	1.857718e-79
65	68	1.104471e-79
65	69	1.232143e-81
65	70	0.000000e+00
65	71	0.000000e+00
65	72	0.000000e+00
65	73	7.122397e-81
65	74	4.921563e-80
65	75	6.574173e-80
65	76	1.944711e-79
65	77	2.919626e-79
65	78	3.491490e-79
65	79	2.145173e-79
65	80	9.021200e-80
65	81	1.532435e-82
65	82	0.000000e+00
65	83	0.000000e+00
65	84	0.000000e+00
65	85	7.386719e-81
65	86	1.268353e-80
65	87	4.405854e-80
65	88	1.058760e-79
65	89	1.830110e-79
65	90	2.300699e-79
65	91	1.603104e-79
65	92	8.311726e-80
65	93	3.694112e-81
65	94	0.000000e+00
65	95	0.000000e+00
65	96	0.000000e+00
65	97	3.407015e-81
65	98	1.411688e-80
65	99	2.629278e-80
65	100	7.867547e-80
65	101	1.374954e-79
65	102	1.714478e-79
65	103	1.706790e-79
65	104	9.658677e-80
65	105	7.979982e-81
65	106	0.000000e+00
65	107	0.000000e+00
65	108	0.000000e+00
65	109	0.000000e+00
66	0	0.000000e+00
66	1	4.050081e-81
66	2	1.647479e-80
66	3	3.715017e-80
66	4	8.403355e-80
66	5	1.604366e-79
66	6	1.981911e-79
66	7	1.636651e-79
66	8	5.962817e-80
66	9	1.568496e-81
66	10	1.288504e-84
66	11	0.000000e+00
66	12	0.000000e+00
66	13	4.114468e-81
66	14	1.682739e-80
66	15	3.710088e-80
66	16	8.483399e-80
66	17	1.595414e-79
66	18	1.977718e-79
66	19	1.644433e-79
66	20	5.877526e-80
66	21	1.542929e-81
66	22	8.336933e-86
66	23	0.000000e+00
66	24	0.000000e+00
66	25	4.101559e-81
66	26	1.654128e-80
66	27	3.742265e-80
66	28	8.471858e-80
66	29	1.626897e-79
66	30	2.009292e-79
66	31	1.663872e-79
66	32	6.029646e-80
66	33	1.558013e-81
66	34	2.673014e-85
66	35	0.000000e+00
66	36	0.000000e+00
66	37	4.007019e-81
66	38	1.601410e-80
66	39	3.694263e-80
66	40	8.301454e-80
66	41	1.617412e-79
66	42	1.990504e-79
66	43	1.641321e-79
66	44	6.043487e-80
66	45	1.554003e-81
66	46	3.847000e-85
66	47	0.000000e+00
66	48	0.000000e+00
66	49	4.065453e-81
66	50	1.645241e-80
66	51	3.699992e-80
66	52	8.401732e-80
66	53	1.606183e-79
66	54	1.983971e-79
66	55	1.644067e-79
66	56	5.941626e-80
66	57	1.545915e-81
66	58	2.296037e-85
66	59	0.000000e+00
66	60	0.000000e+00
66	61	1.708505e-80
66	62	3.547663e-80
66	63	1.042217e-79
66	64	1.749913e-79
66	65	3.144904e-79
66	66	6.318275e-79
66	67	2.151284e-79
66	68	1.158547e-79
66	69	1.074996e-81
66	70	0.000000e+00
66	71	0.000000e+00
66	72	0.000000e+00
66	73	8.332539e-81
66	74	5.437448e-80
66	75	6.420884e-80
66	76	2.162898e-79
66	77	3.292573e-79
66	78	3.965421e-79
66	79	2.552829e-79
66	80	9.281000e-80
66	81	1.529347e-82
66	82	0.000000e+00
66	83	0.000000e+00
66	84	0.000000e+00
66	85	7.570530e-81
66	86	1.471942e-80
66	87	5.396763e-80
66	88	1.292231e-79
66	89	2.284686e-79
66	90	2.803181e-79
66	91	1.862973e-79
66	92	1.044901e-79
66	93	3.800651e-81
66	94	0.000000e+00
66	95	0.000000e+00
66	96	0.000000e+00
66	97	3.675412e-81
66	98	1.509239e-80
66	99	2.888282e-80
66	100	9.967430e-80
66	101	1.804890e-79
66	102	2.184682e-79
66	103	2.270575e-79
66	104	1.178336e-79
66	105	8.234461e-81
66	106	0.000000e+00
66	107	0.000000e+00
66	108	0.000000e+00
66	109	0.000000e+00
67	0	0.000000e+00
67	1	3.022855e-81
67	2	1.142403e-80
67	3	2.490547e-80
67	4	6.055686e-80
67	5	1.107486e-79
67	6	1.475006e-79
67	7	1.398808e-79
67	8	5.565641e-80
67	9	1.125098e-81
67	10	1.017820e-84
67	11	0.000000e+00
67	12	0.000000e+00
67	13	3.083855e-81
67	14	1.171061e-80
67	15	2.446170e-80
67	16	6.106259e-80
67	17	1.088934e-79
67	18	1.459424e-79
67	19	1.389904e-79
67	20	5.561230e-80
67	21	1.120965e-81
67	22	-1.366460e-85
67	23	0.000000e+00
67	24	0.000000e+00
67	25	3.044641e-81
67	26	1.145311e-80
67	27	2.519858e-80
67	28	6.117894e-80
67	29	1.131081e-79
67	30	1.500798e-79
67	31	1.437670e-79
67	32	5.602873e-80
67	33	1.095929e-81
67	34	3.933999e-86
67	35	0.000000e+00
67	36	0.000000e+00
67	37	2.958371e-81
67	38	1.102697e-80
67	39	2.530221e-80
67	40	6.014099e-80
67	41	1.139629e-79
67	42	1.502774e-79
67	43	1.439997e-79
67	44	5.541958e-80
67	45	1.062842e-81
67	46	1.958395e-85
67	47	0.000000e+00
67	48	0.000000e+00
67	49	3.023575e-81
67	50	1.139853e-80
67	51	2.482481e-80
67	52	6.066302e-80
67	53	1.113165e-79
67	54	1.478838e-79
67	55	1.414677e-79
67	56	5.539896e-80
67	57	1.097278e-81
67	58	1.021609e-86
67	59	0.000000e+00
67	60	0.000000e+00
67	61	1.468880e-80
67	62	2.262681e-80
67	63	5.509365e-80
67	64	1.088718e-79
67	65	1.857718e-79
67	66	2.151284e-79
67	67	4.507139e-79
67	68	1.252810e-79
67	69	1.250577e-81
67	70	0.000000e+00
67	71	0.000000e+00
67	72	0.000000e+00
67	73	4.091521e-81
67	74	3.122187e-80
67	75	6.104623e-80
67	76	1.343653e-79
67	77	2.528881e-79
67	78	3.611713e-79
67	79	1.801565e-79
67	80	6.870239e-80
67	81	2.189232e-82
67	82	0.000000e+00
67	83	0.000000e+00
67	84	0.000000e+00
67	85	7.542012e-81
67	86	9.223164e-81
67	87	3.266754e-80
67	88	8.006182e-80
67	89	1.239964e-79
67	90	1.527920e-79
67	91	1.435833e-79
67	92	7.302980e-80
67	93	3.011158e-81
67	94	0.000000e+00
67	95	0.000000e+00
67	96	0.000000e+00
67	97	3.725801e-81
67	98	8.494051e-81
67	99	2.446591e-80
67	100	6.654265e-80
67	101	1.146309e-79
67	102	1.577344e-79
67	103	1.692318e-79
67	104	9.996179e-80
67	105	8.715495e-81
67	106	0.000000e+00
67	107	0.000000e+00
67	108	0.000000e+00
67	109	0.000000e+00
68	0	0.000000e+00
68	1	1.455489e-81
68	2	4.793224e-81
68	3	1.053141e-80
68	4	2.411622e-80
68	5	4.898837e-80
68	6	6.537060e-80
68	7	7.568490e-80
68	8	3.662099e-80
68	9	1.170253e-81
68	10	7.370720e-85
68	11	0.000000e+00
68	12	0.000000e+00
68	13	1.478142e-81
68	14	4.918932e-81
68	15	1.055915e-80
68	16	2.441836e-80
68	17	4.832095e-80
68	18	6.380812e-80
68	19	7.607505e-80
68	20	3.632234e-80
68	21	1.124854e-81
68	22	-3.599439e-86
68	23	0.000000e+00
68	24	0.000000e+00
68	25	1.469250e-81
68	26	4.841669e-81
68	27	1.057132e-80
68	28	2.415895e-80
68	29	5.020465e-80
68	30	6.684626e-80
68	31	7.753366e-80
68	32	3.695355e-80
68	33	1.155683e-81
68	34	3.586627e-86
68	35	0.000000e+00
68	36	0.000000e+00
68	37	1.433196e-81
68	38	4.685378e-81
68	39	1.038405e-80
68	40	2.362494e-80
68	41	5.049052e-80
68	42	6.795807e-80
68	43	7.681007e-80
68	44	3.681105e-80
68	45	1.166183e-81
68	46	9.572852e-86
68	47	0.000000e+00
68	48	0.000000e+00
68	49	1.459221e-81
68	50	4.809823e-81
68	51	1.047589e-80
68	52	2.400128e-80
68	53	4.945829e-80
68	54	6.559490e-80
68	55	7.653387e-80
68	56	3.648163e-80
68	57	1.142402e-81
68	58	2.333921e-86
68	59	0.000000e+00
68	60	0.000000e+00
68	61	1.096541e-80
68	62	1.517469e-80
68	63	2.258284e-80
68	64	5.947294e-80
68	65	1.104471e-79
68	66	1.158547e-79
68	67	1.252810e-79
68	68	1.653428e-79
68	69	1.631560e-81
68	70	0.000000e+00
68	71	0.000000e+00
68	72	0.000000e+00
68	73	1.048073e-81
68	74	1.570141e-80
68	75	3.109845e-80
68	76	6.160463e-80
68	77	1.128162e-79
68	78	1.912611e-79
68	79	1.360839e-79
68	80	4.980963e-80
68	81	1.683523e-82
68	82	0.000000e+00
68	83	0.000000e+00
68	84	0.000000e+00
68	85	4.670109e-81
68	86	6.746981e-81
68	87	1.582215e-80
68	88	3.310397e-80
68	89	5.777217e-80
68	90	6.685605e-80
68	91	7.196712e-80
68	92	4.571758e-80
68	93	2.502795e-81
68	94	0.000000e+00
68	95	0.000000e+00
68	96	0.000000e+00
68	97	3.211660e-81
68	98	6.572845e-81
68	99	1.175068e-80
68	100	3.272709e-80
68	101	4.101338e-80
68	102	7.139912e-80
68	103	7.013109e-80
68	104	5.662864e-80
68	105	5.216275e-81
68	106	0.000000e+00
68	107	0.000000e+00
68	108	0.000000e+00
68	109	0.000000e+00
69	0	0.000000e+00
69	1	1.281359e-83
69	2	2.573534e-83
69	3	4.517991e-83
69	4	5.113154e-83
69	5	2.380770e-82
69	6	2.549701e-82
69	7	6.149012e-82
69	8	3.818881e-82
69	9	2.051105e-83
69	10	1.047355e-86
69	11	0.000000e+00
69	12	0.000000e+00
69	13	1.275353e-83
69	14	2.819133e-83
69	15	4.442050e-83
69	16	5.561626e-83
69	17	2.306647e-82
69	18	2.239698e-82
69	19	6.456898e-82
69	20	3.829135e-82
69	21	1.932505e-83
69	22	8.559152e-88
69	23	0.000000e+00
69	24	0.000000e+00
69	25	1.310144e-83
69	26	2.600533e-83
69	27	4.505911e-83
69	28	4.234605e-83
69	29	2.491733e-82
69	30	2.673313e-82
69	31	6.216317e-82
69	32	3.849630e-82
69	33	2.053578e-83
69	34	1.290419e-87
69	35	0.000000e+00
69	36	0.000000e+00
69	37	1.300836e-83
69	38	2.386427e-83
69	39	4.444299e-83
69	40	3.638374e-83
69	41	2.564274e-82
69	42	2.992762e-82
69	43	5.869187e-82
69	44	3.785610e-82
69	45	2.116043e-83
69	46	1.433281e-87
69	47	0.000000e+00
69	48	0.000000e+00
69	49	1.296114e-83
69	50	2.623814e-83
69	51	4.454772e-83
69	52	4.427911e-83
69	53	2.452709e-82
69	54	2.555638e-82
69	55	6.207317e-82
69	56	3.811230e-82
69	57	2.010726e-83
69	58	1.180208e-87
69	59	0.000000e+00
69	60	0.000000e+00
69	61	2.011523e-82
69	62	1.941811e-82
69	63	1.454789e-82
69	64	5.553647e-82
69	65	1.232143e-81
69	66	1.074996e-81
69	67	1.250577e-81
69	68	1.631560e-81
69	69	1.657101e-81
69	70	0.000000e+00
69	71	0.000000e+00
69	72	0.000000e+00
69	73	-1.140491e-83
69	74	1.847345e-82
69	75	4.378670e-82
69	76	4.378623e-82
69	77	6.710056e-82
69	78	1.654488e-81
69	79	2.734712e-81
69	80	8.410129e-82
69	81	3.127858e-84
69	82	0.000000e+00
69	83	0.000000e+00
69	84	0.000000e+00
69	85	9.606782e-83
69	86	9.819979e-83
69	87	2.330153e-82
69	88	3.934984e-82
69	89	6.810784e-82
69	90	7.033935e-82
69	91	8.455886e-82
69	92	7.215293e-82
69	93	4.325319e-83
69	94	0.000000e+00
69	95	0.000000e+00
69	96	0.000000e+00
69	97	6.233797e-83
69	98	8.626909e-83
69	99	2.506331e-82
69	100	3.899057e-82
69	101	4.819127e-82
69	102	1.101861e-81
69	103	5.740806e-82
69	104	8.099275e-82
69	105	6.939601e-83
69	106	0.000000e+00
69	107	0.000000e+00
69	108	0.000000e+00
69	109	0.000000e+00
70	0	0.000000e+00
70	1	0.000000e+00
70	2	0.000000e+00
70	3	0.000000e+00
70	4	0.000000e+00
70	5	0.000000e+00
70	6	0.000000e+00
70	7	0.000000e+00
70	8	0.000000e+00
70	9	0.000000e+00
70	10	0.000000e+00
70	11	0.000000e+00
70	12	0.000000e+00
70	13	0.000000e+00
70	14	0.000000e+00
70	15	0.000000e+00
70	16	0.000000e+00
70	17	0.000000e+00
70	18	0.000000e+00
70	19	0.000000e+00
70	20	0.000000e+00
70	21	0.000000e+00
70	22	0.000000e+00
70	23	0.000000e+00
70	24	0.000000e+00
70	25	0.000000e+00
70	26	0.000000e+00
70	27	0.000000e+00
70	28	0.000000e+00
70	29	0.000000e+00
70	30	0.000000e+00
70	31	0.000000e+00
70	32	0.000000e+00
70	33	0.000000e+00
70	34	0.000000e+00
70	35	0.000000e+00
70	36	0.000000e+00
70	37	0.000000e+00
70	38	0.000000e+00
70	39	0.000000e+00
70	40	0.000000e+00
70	41	0.000000e+00
70	42	0.000000e+00
70	43	0.000000e+00
70	44	0.000000e+00
70	45	0.000000e+00
70	46	0.000000e+00
70	47	0.000000e+00
70	48	0.000000e+00
70	49	0.000000e+00
70	50	0.000000e+00
70	51	0.000000e+00
70	52	0.000000e+00
70	53	0.000000e+00
70	54	0.000000e+00
70	55	0.000000e+00
70	56	0.000000e+00
70	57	0.000000e+00
70	58	0.000000e+00
70	59	0.000000e+00
70	60	0.000000e+00
70	61	0.000000e+00
70	62	0.000000e+00
70	63	0.000000e+00
70	64	0.000000e+00
70	65	0.000000e+00
70	66	0.000000e+00
70	67	0.000000e+00
70	68	0.000000e+00
70	69	0.000000e+00
70	70	0.000000e+00
70	71	0.000000e+00
70	72	0.000000e+00
70	73	0.000000e+00
70	74	0.000000e+00
70	75	0.000000e+00
70	76	0.000000e+00
70	77	0.000000e+00
70	78	0.000000e+00
70	79	0.000000e+00
70	80	0.000000e+00
70	81	0.000000e+00
70	82	0.000000e+00
70	83	0.000000e+00
70	84	0.000000e+00
70	85	0.000000e+00
70	86	0.000000e+00
70	87	0.000000e+00
70	88	0.000000e+00
70	89	0.000000e+00
70	90	0.000000e+00
70	91	0.000000e+00
70	92	0.000000e+00
70	93	0.000000e+00
70	94	0.000000e+00
70	95	0.000000e+00
70	96	0.000000e+00
70	97	0.000000e+00
70	98	0.000000e+00
70	99	0.000000e+00
70	100	0.000000e+00
70	101	0.000000e+00
70	102	0.000000e+00
70	103	0.000000e+00
70	104	0.000000e+00
70	105	0.000000e+00
70	106	0.000000e+00
70	107	0.000000e+00
70	108	0.000000e+00
70	109	0.000000e+00
71	0	0.000000e+00
71	1	0.000000e+00
71	2	0.000000e+00
71	3	0.000000e+00
71	4	0.000000e+00
71	5	0.000000e+00
71	6	0.000000e+00
71	7	0.000000e+00
71	8	0.000000e+00
71	9	0.000000e+00
71	10	0.000000e+00
71	11	0.000000e+00
71	12	0.000000e+00
71	13	0.000000e+00
71	14	0.000000e+00
71	15	0.000000e+00
71	16	0.000000e+00
71	17	0.000000e+00
71	18	0.000000e+00
71	19	0.000000e+00
71	20	0.000000e+00
71	21	0.000000e+00
71	22	0.000000e+00
71	23	0.000000e+00
71	24	0.000000e+00
71	25	0.000000e+00
71	26	0.000000e+00
71	27	0.000000e+00
71	28	0.000000e+00
71	29	0.000000e+00
71	30	0.000000e+00
71	31	0.000000e+00
71	32	0.000000e+00
71	33	0.000000e+00
71	34	0.000000e+00
71	35	0.000000e+00
71	36	0.000000e+00
71	37	0.000000e+00
71	38	0.000000e+00
71	39	0.000000e+00
71	40	0.000000e+00
71	41	0.000000e+00
71	42	0.000000e+00
71	43	0.000000e+00
71	44	0.000000e+00
71	45	0.000000e+00
71	46	0.000000e+00
71	47	0.000000e+00
71	48	0.000000e+00
71	49	0.000000e+00
71	50	0.000000e+00
71	51	0.000000e+00
71	52	0.000000e+00
71	53	0.000000e+00
71	54	0.000000e+00
71	55	0.000000e+00
71	56	0.000000e+00
71	57	0.000000e+00
71	58	0.000000e+00
71	59	0.000000e+00
71	60	0.000000e+00
71	61	0.000000e+00
71	62	0.000000e+00
71	63	0.000000e+00
71	64	0.000000e+00
71	65	0.000000e+00
71	66	0.000000e+00
71	67	0.000000e+00
71	68	0.000000e+00
71	69	0.000000e+00
71	70	0.000000e+00
71	71	0.000000e+00
71	72	0.000000e+00
71	73	0.000000e+00
71	74	0.000000e+00
71	75	0.000000e+00
71	76	0.000000e+00
71	77	0.000000e+00
71	78	0.000000e+00
71	79	0.000000e+00
71	80	0.000000e+00
71	81	0.000000e+00
71	82	0.000000e+00
71	83	0.000000e+00
71	84	0.000000e+00
71	85	0.000000e+00
71	86	0.000000e+00
71	87	0.000000e+00
71	88	0.000000e+00
71	89	0.000000e+00
71	90	0.000000e+00
71	91	0.000000e+00
71	92	0.000000e+00
71	93	0.000000e+00
71	94	0.000000e+00
71	95	0.000000e+00
71	96	0.000000e+00
71	97	0.000000e+00
71	98	0.000000e+00
71	99	0.000000e+00
71	100	0.000000e+00
71	101	0.000000e+00
71	102	0.000000e+00
71	103	0.000000e+00
71	104	0.000000e+00
71	105	0.000000e+00
71	106	0.000000e+00
71	107	0.000000e+00
71	108	0.000000e+00
71	109	0.000000e+00
72	0	0.000000e+00
72	1	0.000000e+00
72	2	0.000000e+00
72	3	0.000000e+00
72	4	0.000000e+00
72	5	0.000000e+00
72	6	0.000000e+00
72	7	0.000000e+00
72	8	0.000000e+00
72	9	0.000000e+00
72	10	0.000000e+00
72	11	0.000000e+00
72	12	0.000000e+00
72	13	0.000000e+00
72	14	0.000000e+00
72	15	0.000000e+00
72	16	0.000000e+00
72	17	0.000000e+00
72	18	0.000000e+00
72	19	0.000000e+00
72	20	0.000000e+00
72	21	0.000000e+00
72	22	0.000000e+00
72	23	0.000000e+00
72	24	0.000000e+00
72	25	0.000000e+00
72	26	0.000000e+00
72	27	0.000000e+00
72	28	0.000000e+00
72	29	0.000000e+00
72	30	0.000000e+00
72	31	0.000000e+00
72	32	0.000000e+00
72	33	0.000000e+00
72	34	0.000000e+00
72	35	0.000000e+00
72	36	0.000000e+00
72	37	0.000000e+00
72	38	0.000000e+00
72	39	0.000000e+00
72	40	0.000000e+00
72	41	0.000000e+00
72	42	0.000000e+00
72	43	0.000000e+00
72	44	0.000000e+00
72	45	0.000000e+00
72	46	0.000000e+00
72	47	0.000000e+00
72	48	0.000000e+00
72	49	0.000000e+00
72	50	0.000000e+00
72	51	0.000000e+00
72	52	0.000000e+00
72	53	0.000000e+00
72	54	0.000000e+00
72	55	0.000000e+00
72	56	0.000000e+00
72	57	0.000000e+00
72	58	0.000000e+00
72	59	0.000000e+00
72	60	0.000000e+00
72	61	0.000000e+00
72	62	0.000000e+00
72	63	0.000000e+00
72	64	0.000000e+00
72	65	0.000000e+00
72	66	0.000000e+00
72	67	0.000000e+00
72	68	0.000000e+00
72	69	0.000000e+00
72	70	0.000000e+00
72	71	0.000000e+00
72	72	0.000000e+00
72	73	0.000000e+00
72	74	0.000000e+00
72	75	0.000000e+00
72	76	0.000000e+00
72	77	0.000000e+00
72	78	0.000000e+00
72	79	0.000000e+00
72	80	0.000000e+00
72	81	0.000000e+00
72	82	0.000000e+00
72	83	0.000000e+00
72	84	0.000000e+00
72	85	0.000000e+00
72	86	0.000000e+00
72	87	0.000000e+00
72	88	0.000000e+00
72	89	0.000000e+00
72	90	0.000000e+00
72	91	0.000000e+00
72	92	0.000000e+00
72	93	0.000000e+00
72	94	0.000000e+00
72	95	0.000000e+00
72	96	0.000000e+00
72	97	0.000000e+00
72	98	0.000000e+00
72	99	0.000000e+00
72	100	0.000000e+00
72	101	0.000000e+00
72	102	0.000000e+00
72	103	0.000000e+00
72	104	0.000000e+00
72	105	0.000000e+00
72	106	0.000000e+00
72	107	0.000000e+00
72	108	0.000000e+00
72	109	0.000000e+00
73	0	0.000000e+00
73	1	1.022008e-82
73	2	4.775876e-82
73	3	1.096696e-81
73	4	2.462801e-81
73	5	4.342895e-81
73	6	5.203609e-81
73	7	3.694691e-81
73	8	1.303159e-81
73	9	3.517343e-83
73	10	3.445908e-86
73	11	0.000000e+00
73	12	0.000000e+00
73	13	1.031689e-82
73	14	4.905314e-82
73	15	1.093494e-81
73	16	2.454477e-81
73	17	4.283540e-81
73	18	5.195395e-81
73	19	3.669013e-81
73	20	1.274963e-81
73	21	3.630263e-83
73	22	1.313976e-87
73	23	0.000000e+00
73	24	0.000000e+00
73	25	1.041792e-82
73	26	4.733544e-82
73	27	1.101425e-81
73	28	2.479707e-81
73	29	4.377280e-81
73	30	5.237346e-81
73	31	3.740101e-81
73	32	1.317936e-81
73	33	3.356991e-83
73	34	7.965021e-87
73	35	0.000000e+00
73	36	0.000000e+00
73	37	1.024487e-82
73	38	4.532873e-82
73	39	1.087230e-81
73	40	2.447155e-81
73	41	4.364655e-81
73	42	5.155441e-81
73	43	3.707420e-81
73	44	1.329672e-81
73	45	3.173402e-83
73	46	1.255755e-86
73	47	0.000000e+00
73	48	0.000000e+00
73	49	1.029306e-82
73	50	4.733302e-82
73	51	1.088023e-81
73	52	2.451763e-81
73	53	4.317880e-81
73	54	5.182054e-81
73	55	3.689269e-81
73	56	1.296932e-81
73	57	3.392583e-83
73	58	6.656404e-87
73	59	0.000000e+00
73	60	0.000000e+00
73	61	3.678612e-82
73	62	6.811487e-82
73	63	3.298048e-81
73	64	4.460149e-81
73	65	7.122397e-81
73	66	8.332539e-81
73	67	4.091521e-81
73	68	1.048073e-81
73	69	-1.140491e-83
73	70	0.000000e+00
73	71	0.000000e+00
73	72	0.000000e+00
73	73	7.682365e-81
73	74	1.553688e-81
73	75	1.313775e-81
73	76	4.885912e-81
73	77	9.862983e-81
73	78	8.056612e-81
73	79	3.968023e-81
73	80	2.045530e-81
73	81	6.087038e-85
73	82	0.000000e+00
73	83	0.000000e+00
73	84	0.000000e+00
73	85	1.473069e-82
73	86	3.122981e-82
73	87	1.542814e-81
73	88	3.160156e-81
73	89	5.901843e-81
73	90	6.881190e-81
73	91	3.614490e-81
73	92	2.442286e-81
73	93	5.261475e-83
73	94	0.000000e+00
73	95	0.000000e+00
73	96	0.000000e+00
73	97	6.849458e-83
73	98	4.021878e-82
73	99	8.733288e-82
73	100	2.333798e-81
73	101	5.323386e-81
73	102	5.649814e-81
73	103	4.986796e-81
73	104	2.272248e-81
73	105	1.244210e-82
73	106	0.000000e+00
73	107	0.000000e+00
73	108	0.000000e+00
73	109	0.000000e+00
74	0	0.000000e+00
74	1	7.455649e-82
74	2	3.009662e-81
74	3	6.359678e-81
74	4	1.460524e-80
74	5	2.625090e-80
74	6	3.151187e-80
74	7	2.443273e-80
74	8	8.674526e-81
74	9	2.521112e-82
74	10	2.265177e-85
74	11	0.000000e+00
74	12	0.000000e+00
74	13	7.560490e-82
74	14	3.087140e-81
74	15	6.316374e-81
74	16	1.463369e-80
74	17	2.589324e-80
74	18	3.142669e-80
74	19	2.458174e-80
74	20	8.614018e-81
74	21	2.529375e-82
74	22	1.431021e-86
74	23	0.000000e+00
74	24	0.000000e+00
74	25	7.552020e-82
74	26	3.002753e-81
74	27	6.422671e-81
74	28	1.475251e-80
74	29	2.664265e-80
74	30	3.193764e-80
74	31	2.480782e-80
74	32	8.768509e-81
74	33	2.488632e-82
74	34	5.324398e-86
74	35	0.000000e+00
74	36	0.000000e+00
74	37	7.377267e-82
74	38	2.889387e-81
74	39	6.376718e-81
74	40	1.454799e-80
74	41	2.666249e-80
74	42	3.160966e-80
74	43	2.439253e-80
74	44	8.724623e-81
74	45	2.435842e-82
74	46	7.877594e-86
74	47	0.000000e+00
74	48	0.000000e+00
74	49	7.481146e-82
74	50	2.994704e-81
74	51	6.339788e-81
74	52	1.460119e-80
74	53	2.625655e-80
74	54	3.153250e-80
74	55	2.452083e-80
74	56	8.655254e-81
74	57	2.482970e-82
74	58	4.537115e-86
74	59	0.000000e+00
74	60	0.000000e+00
74	61	3.740549e-81
74	62	6.627445e-81
74	63	1.817702e-80
74	64	2.961624e-80
74	65	4.921563e-80
74	66	5.437448e-80
74	67	3.122187e-80
74	68	1.570141e-80
74	69	1.847345e-82
74	70	0.000000e+00
74	71	0.000000e+00
74	72	0.000000e+00
74	73	1.553688e-81
74	74	5.215756e-80
74	75	1.395088e-80
74	76	3.801569e-80
74	77	6.119937e-80
74	78	6.149215e-80
74	79	3.965776e-80
74	80	1.789093e-80
74	81	2.823887e-83
74	82	0.000000e+00
74	83	0.000000e+00
74	84	0.000000e+00
74	85	1.713640e-81
74	86	2.553564e-81
74	87	1.041165e-80
74	88	2.068895e-80
74	89	3.516120e-80
74	90	4.475717e-80
74	91	3.043077e-80
74	92	1.679999e-80
74	93	5.083850e-82
74	94	0.000000e+00
74	95	0.000000e+00
74	96	0.000000e+00
74	97	7.310333e-82
74	98	3.109556e-81
74	99	6.512215e-81
74	100	1.770892e-80
74	101	2.965498e-80
74	102	3.558659e-80
74	103	3.574468e-80
74	104	1.929177e-80
74	105	1.412738e-81
74	106	0.000000e+00
74	107	0.000000e+00
74	108	0.000000e+00
74	109	0.000000e+00
75	0	0.000000e+00
75	1	9.234938e-82
75	2	3.632007e-81
75	3	7.081499e-81
75	4	1.717932e-80
75	5	3.121455e-80
75	6	3.830040e-80
75	7	3.407353e-80
75	8	1.303326e-80
75	9	4.041510e-82
75	10	2.655319e-85
75	11	0.000000e+00
75	12	0.000000e+00
75	13	9.355920e-82
75	14	3.728963e-81
75	15	6.843519e-81
75	16	1.735978e-80
75	17	3.065653e-80
75	18	3.838299e-80
75	19	3.408903e-80
75	20	1.332297e-80
75	21	4.003131e-82
75	22	3.081552e-86
75	23	0.000000e+00
75	24	0.000000e+00
75	25	9.455116e-82
75	26	3.631392e-81
75	27	7.269697e-81
75	28	1.744982e-80
75	29	3.195614e-80
75	30	3.888553e-80
75	31	3.511949e-80
75	32	1.308627e-80
75	33	4.006892e-82
75	34	6.749703e-86
75	35	0.000000e+00
75	36	0.000000e+00
75	37	9.315773e-82
75	38	3.495465e-81
75	39	7.456573e-81
75	40	1.716946e-80
75	41	3.232590e-80
75	42	3.851752e-80
75	43	3.501946e-80
75	44	1.264936e-80
75	45	3.925543e-82
75	46	8.801480e-86
75	47	0.000000e+00
75	48	0.000000e+00
75	49	9.328314e-82
75	50	3.622472e-81
75	51	7.116306e-81
75	52	1.728609e-80
75	53	3.141896e-80
75	54	3.844782e-80
75	55	3.456746e-80
75	56	1.300279e-80
75	57	3.978936e-82
75	58	5.952334e-86
75	59	0.000000e+00
75	60	0.000000e+00
75	61	6.714522e-81
75	62	1.029749e-80
75	63	2.247699e-80
75	64	3.967183e-80
75	65	6.574173e-80
75	66	6.420884e-80
75	67	6.104623e-80
75	68	3.109845e-80
75	69	4.378670e-82
75	70	0.000000e+00
75	71	0.000000e+00
75	72	0.000000e+00
75	73	1.313775e-81
75	74	1.395088e-80
75	75	1.241314e-79
75	76	5.581171e-80
75	77	9.516956e-80
75	78	1.138998e-79
75	79	5.083207e-80
75	80	3.542572e-80
75	81	7.268762e-83
75	82	0.000000e+00
75	83	0.000000e+00
75	84	0.000000e+00
75	85	3.752878e-81
75	86	3.830979e-81
75	87	1.418582e-80
75	88	2.950852e-80
75	89	4.520892e-80
75	90	5.427137e-80
75	91	5.064550e-80
75	92	2.401922e-80
75	93	1.126590e-81
75	94	0.000000e+00
75	95	0.000000e+00
75	96	0.000000e+00
75	97	1.735877e-81
75	98	4.840767e-81
75	99	1.134477e-80
75	100	2.507845e-80
75	101	4.162526e-80
75	102	5.278211e-80
75	103	5.064386e-80
75	104	2.941668e-80
75	105	2.385586e-81
75	106	0.000000e+00
75	107	0.000000e+00
75	108	0.000000e+00
75	109	0.000000e+00
76	0	0.000000e+00
76	1	2.757404e-81
76	2	1.086797e-80
76	3	2.361394e-80
76	4	5.759192e-80
76	5	1.021635e-79
76	6	1.268087e-79
76	7	9.940640e-80
76	8	3.452781e-80
76	9	8.385522e-82
76	10	7.508188e-85
76	11	0.000000e+00
76	12	0.000000e+00
76	13	2.821534e-81
76	14	1.103041e-80
76	15	2.334756e-80
76	16	5.791453e-80
76	17	1.008917e-79
76	18	1.269587e-79
76	19	9.860542e-80
76	20	3.426336e-80
76	21	8.505336e-82
76	22	5.905640e-86
76	23	0.000000e+00
76	24	0.000000e+00
76	25	2.775036e-81
76	26	1.090621e-80
76	27	2.397982e-80
76	28	5.857949e-80
76	29	1.042281e-79
76	30	1.293094e-79
76	31	1.019748e-79
76	32	3.503464e-80
76	33	8.294182e-82
76	34	2.113829e-85
76	35	0.000000e+00
76	36	0.000000e+00
76	37	2.693219e-81
76	38	1.063116e-80
76	39	2.400173e-80
76	40	5.781997e-80
76	41	1.045818e-79
76	42	1.280314e-79
76	43	1.022673e-79
76	44	3.499454e-80
76	45	8.003678e-82
76	46	3.106504e-85
76	47	0.000000e+00
76	48	0.000000e+00
76	49	2.758645e-81
76	50	1.083430e-80
76	51	2.363581e-80
76	52	5.797405e-80
76	53	1.025816e-79
76	54	1.276113e-79
76	55	1.003420e-79
76	56	3.454383e-80
76	57	8.310329e-82
76	58	1.804821e-85
76	59	0.000000e+00
76	60	0.000000e+00
76	61	1.486280e-80
76	62	2.670442e-80
76	63	7.056953e-80
76	64	1.154352e-79
76	65	1.944711e-79
76	66	2.162898e-79
76	67	1.343653e-79
76	68	6.160463e-80
76	69	4.378623e-82
76	70	0.000000e+00
76	71	0.000000e+00
76	72	0.000000e+00
76	73	4.885912e-81
76	74	3.801569e-80
76	75	5.581171e-80
76	76	3.553174e-79
76	77	2.489204e-79
76	78	2.683892e-79
76	79	1.633863e-79
76	80	7.775741e-80
76	81	1.626066e-82
76	82	0.000000e+00
76	83	0.000000e+00
76	84	0.000000e+00
76	85	7.036238e-81
76	86	9.761611e-81
76	87	3.434631e-80
76	88	8.397967e-80
76	89	1.255465e-79
76	90	1.659896e-79
76	91	1.194703e-79
76	92	6.094991e-80
76	93	2.245308e-81
76	94	0.000000e+00
76	95	0.000000e+00
76	96	0.000000e+00
76	97	2.808952e-81
76	98	9.921369e-81
76	99	1.860041e-80
76	100	6.502247e-80
76	101	1.040883e-79
76	102	1.209605e-79
76	103	1.533081e-79
76	104	7.827722e-80
76	105	5.849232e-81
76	106	0.000000e+00
76	107	0.000000e+00
76	108	0.000000e+00
76	109	0.000000e+00
77	0	0.000000e+00
77	1	4.699222e-81
77	2	1.773060e-80
77	3	3.890602e-80
77	4	9.782731e-80
77	5	1.722429e-79
77	6	2.234384e-79
77	7	1.858889e-79
77	8	6.833306e-80
77	9	1.409785e-81
77	10	1.416715e-84
77	11	0.000000e+00
77	12	0.000000e+00
77	13	4.777455e-81
77	14	1.829823e-80
77	15	3.891016e-80
77	16	9.825797e-80
77	17	1.700243e-79
77	18	2.235837e-79
77	19	1.850546e-79
77	20	6.804147e-80
77	21	1.453618e-81
77	22	-1.121903e-85
77	23	0.000000e+00
77	24	0.000000e+00
77	25	4.782645e-81
77	26	1.781556e-80
77	27	3.955372e-80
77	28	9.976666e-80
77	29	1.764408e-79
77	30	2.283373e-79
77	31	1.911948e-79
77	32	6.923321e-80
77	33	1.358161e-81
77	34	1.113615e-85
77	35	0.000000e+00
77	36	0.000000e+00
77	37	4.695195e-81
77	38	1.714908e-80
77	39	3.929951e-80
77	40	9.883735e-80
77	41	1.778014e-79
77	42	2.268935e-79
77	43	1.914872e-79
77	44	6.895963e-80
77	45	1.280679e-81
77	46	2.976290e-85
77	47	0.000000e+00
77	48	0.000000e+00
77	49	4.737893e-81
77	50	1.776141e-80
77	51	3.903216e-80
77	52	9.863319e-80
77	53	1.735655e-79
77	54	2.253097e-79
77	55	1.881599e-79
77	56	6.831972e-80
77	57	1.373495e-81
77	58	7.239815e-86
77	59	0.000000e+00
77	60	0.000000e+00
77	61	2.499668e-80
77	62	4.086166e-80
77	63	1.037385e-79
77	64	1.819195e-79
77	65	2.919626e-79
77	66	3.292573e-79
77	67	2.528881e-79
77	68	1.128162e-79
77	69	6.710056e-82
77	70	0.000000e+00
77	71	0.000000e+00
77	72	0.000000e+00
77	73	9.862983e-81
77	74	6.119937e-80
77	75	9.516956e-80
77	76	2.489204e-79
77	77	9.133117e-79
77	78	4.982678e-79
77	79	2.694661e-79
77	80	1.180911e-79
77	81	2.314675e-82
77	82	0.000000e+00
77	83	0.000000e+00
77	84	0.000000e+00
77	85	1.183357e-80
77	86	1.302666e-80
77	87	5.745095e-80
77	88	1.173149e-79
77	89	1.900263e-79
77	90	2.563030e-79
77	91	2.054058e-79
77	92	1.042042e-79
77	93	3.839344e-81
77	94	0.000000e+00
77	95	0.000000e+00
77	96	0.000000e+00
77	97	5.256494e-81
77	98	1.670539e-80
77	99	3.334760e-80
77	100	1.060537e-79
77	101	1.736495e-79
77	102	1.967166e-79
77	103	2.368594e-79
77	104	1.236869e-79
77	105	9.826118e-81
77	106	0.000000e+00
77	107	0.000000e+00
77	108	0.000000e+00
77	109	0.000000e+00
78	0	0.000000e+00
78	1	5.767294e-81
78	2	2.192001e-80
78	3	4.847274e-80
78	4	1.172071e-79
78	5	2.117720e-79
78	6	2.800798e-79
78	7	2.542979e-79
78	8	9.644949e-80
78	9	1.956181e-81
78	10	1.727581e-84
78	11	0.000000e+00
78	12	0.000000e+00
78	13	5.941529e-81
78	14	2.250462e-80
78	15	4.823071e-80
78	16	1.181266e-79
78	17	2.086965e-79
78	18	2.786633e-79
78	19	2.532038e-79
78	20	9.593789e-80
78	21	1.970879e-81
78	22	-6.569931e-86
78	23	0.000000e+00
78	24	0.000000e+00
78	25	5.857271e-81
78	26	2.212335e-80
78	27	4.948350e-80
78	28	1.195501e-79
78	29	2.182819e-79
78	30	2.873483e-79
78	31	2.622340e-79
78	32	9.782228e-80
78	33	1.911679e-81
78	34	1.496660e-85
78	35	0.000000e+00
78	36	0.000000e+00
78	37	5.676208e-81
78	38	2.143430e-80
78	39	4.944684e-80
78	40	1.182721e-79
78	41	2.208729e-79
78	42	2.877351e-79
78	43	2.630420e-79
78	44	9.756410e-80
78	45	1.842169e-81
78	46	3.204633e-85
78	47	0.000000e+00
78	48	0.000000e+00
78	49	5.819812e-81
78	50	2.199674e-80
78	51	4.877102e-80
78	52	1.182756e-79
78	53	2.144864e-79
78	54	2.829431e-79
78	55	2.579964e-79
78	56	9.649845e-80
78	57	1.917535e-81
78	58	1.107702e-85
78	59	0.000000e+00
78	60	0.000000e+00
78	61	2.774097e-80
78	62	4.323865e-80
78	63	1.012366e-79
78	64	2.043707e-79
78	65	3.491490e-79
78	66	3.965421e-79
78	67	3.611713e-79
78	68	1.912611e-79
78	69	1.654488e-81
78	70	0.000000e+00
78	71	0.000000e+00
78	72	0.000000e+00
78	73	8.056612e-81
78	74	6.149215e-80
78	75	1.138998e-79
78	76	2.683892e-79
78	77	4.982678e-79
78	78	1.452911e-78
78	79	3.715296e-79
78	80	1.345243e-79
78	81	3.453844e-82
78	82	0.000000e+00
78	83	0.000000e+00
78	84	0.000000e+00
78	85	1.340145e-80
78	86	1.659579e-80
78	87	6.088675e-80
78	88	1.477982e-79
78	89	2.273809e-79
78	90	3.021682e-79
78	91	2.663627e-79
78	92	1.287408e-79
78	93	5.665460e-81
78	94	0.000000e+00
78	95	0.000000e+00
78	96	0.000000e+00
78	97	7.200522e-81
78	98	1.818068e-80
78	99	4.023852e-80
78	100	1.280715e-79
78	101	2.097836e-79
78	102	2.635418e-79
78	103	3.053822e-79
78	104	1.695648e-79
78	105	1.494801e-80
78	106	0.000000e+00
78	107	0.000000e+00
78	108	0.000000e+00
78	109	0.000000e+00
79	0	0.000000e+00
79	1	3.825501e-81
79	2	1.213792e-80
79	3	2.827127e-80
79	4	6.415253e-80
79	5	1.243884e-79
79	6	1.604354e-79
79	7	1.499852e-79
79	8	5.706663e-80
79	9	1.621643e-81
79	10	1.210023e-84
79	11	0.000000e+00
79	12	0.000000e+00
79	13	3.881981e-81
79	14	1.278981e-80
79	15	2.844109e-80
79	16	6.477783e-80
79	17	1.232950e-79
79	18	1.591551e-79
79	19	1.520437e-79
79	20	5.622167e-80
79	21	1.582695e-81
79	22	2.970189e-86
79	23	0.000000e+00
79	24	0.000000e+00
79	25	3.878150e-81
79	26	1.228118e-80
79	27	2.886580e-80
79	28	6.525185e-80
79	29	1.283790e-79
79	30	1.657220e-79
79	31	1.534966e-79
79	32	5.825845e-80
79	33	1.617090e-81
79	34	1.180528e-85
79	35	0.000000e+00
79	36	0.000000e+00
79	37	3.801548e-81
79	38	1.168572e-80
79	39	2.854561e-80
79	40	6.450410e-80
79	41	1.293898e-79
79	42	1.668221e-79
79	43	1.510719e-79
79	44	5.871716e-80
79	45	1.623837e-81
79	46	1.765571e-85
79	47	0.000000e+00
79	48	0.000000e+00
79	49	3.850599e-81
79	50	1.226074e-80
79	51	2.851892e-80
79	52	6.458754e-80
79	53	1.263175e-79
79	54	1.627497e-79
79	55	1.517576e-79
79	56	5.733200e-80
79	57	1.600049e-81
79	58	1.002809e-85
79	59	0.000000e+00
79	60	0.000000e+00
79	61	2.215283e-80
79	62	2.842138e-80
79	63	5.466360e-80
79	64	1.228696e-79
79	65	2.145173e-79
79	66	2.552829e-79
79	67	1.801565e-79
79	68	1.360839e-79
79	69	2.734712e-81
79	70	0.000000e+00
79	71	0.000000e+00
79	72	0.000000e+00
79	73	3.968023e-81
79	74	3.965776e-80
79	75	5.083207e-80
79	76	1.633863e-79
79	77	2.694661e-79
79	78	3.715296e-79
79	79	1.237835e-78
79	80	1.033692e-79
79	81	2.907950e-82
79	82	0.000000e+00
79	83	0.000000e+00
79	84	0.000000e+00
79	85	9.816455e-81
79	86	1.045445e-80
79	87	4.350880e-80
79	88	8.891344e-80
79	89	1.517211e-79
79	90	2.131463e-79
79	91	1.581163e-79
79	92	1.043609e-79
79	93	3.837599e-81
79	94	0.000000e+00
79	95	0.000000e+00
79	96	0.000000e+00
79	97	5.924124e-81
79	98	1.038886e-80
79	99	2.646680e-80
79	100	8.248939e-80
79	101	1.272584e-79
79	102	1.742320e-79
79	103	1.959587e-79
79	104	1.203843e-79
79	105	9.191348e-81
79	106	0.000000e+00
79	107	0.000000e+00
79	108	0.000000e+00
79	109	0.000000e+00
80	0	0.000000e+00
80	1	1.215487e-81
80	2	3.886269e-81
80	3	8.396643e-81
80	4	1.860558e-80
80	5	3.333452e-80
80	6	3.815596e-80
80	7	3.371188e-80
80	8	1.549288e-80
80	9	6.795887e-82
80	10	2.935819e-85
80	11	0.000000e+00
80	12	0.000000e+00
80	13	1.233546e-81
80	14	4.026528e-81
80	15	8.376085e-81
80	16	1.908556e-80
80	17	3.371681e-80
80	18	3.900604e-80
80	19	3.429185e-80
80	20	1.553665e-80
80	21	6.687415e-82
80	22	7.978982e-86
80	23	0.000000e+00
80	24	0.000000e+00
80	25	1.242809e-81
80	26	3.952594e-81
80	27	8.638612e-81
80	28	1.902781e-80
80	29	3.428696e-80
80	30	3.913263e-80
80	31	3.481251e-80
80	32	1.577883e-80
80	33	6.736522e-82
80	34	8.294339e-86
80	35	0.000000e+00
80	36	0.000000e+00
80	37	1.229838e-81
80	38	3.833071e-81
80	39	8.689502e-81
80	40	1.862224e-80
80	41	3.401427e-80
80	42	3.843824e-80
80	43	3.442470e-80
80	44	1.565790e-80
80	45	6.697628e-82
80	46	6.896002e-86
80	47	0.000000e+00
80	48	0.000000e+00
80	49	1.231559e-81
80	50	3.932607e-81
80	51	8.501042e-81
80	52	1.887730e-80
80	53	3.384481e-80
80	54	3.874587e-80
80	55	3.437316e-80
80	56	1.558182e-80
80	57	6.678494e-82
80	58	7.978401e-86
80	59	0.000000e+00
80	60	0.000000e+00
80	61	1.234311e-80
80	62	1.533733e-80
80	63	3.034872e-80
80	64	5.132175e-80
80	65	9.021200e-80
80	66	9.281000e-80
80	67	6.870239e-80
80	68	4.980963e-80
80	69	8.410129e-82
80	70	0.000000e+00
80	71	0.000000e+00
80	72	0.000000e+00
80	73	2.045530e-81
80	74	1.789093e-80
80	75	3.542572e-80
80	76	7.775741e-80
80	77	1.180911e-79
80	78	1.345243e-79
80	79	1.033692e-79
80	80	2.029873e-79
80	81	1.729850e-82
80	82	0.000000e+00
80	83	0.000000e+00
80	84	0.000000e+00
80	85	6.138330e-81
80	86	6.586973e-81
80	87	1.898606e-80
80	88	3.998213e-80
80	89	6.788894e-80
80	90	7.560569e-80
80	91	6.071898e-80
80	92	3.924591e-80
80	93	2.129796e-81
80	94	0.000000e+00
80	95	0.000000e+00
80	96	0.000000e+00
80	97	3.477145e-81
80	98	7.373798e-81
80	99	1.393629e-80
80	100	3.221951e-80
80	101	5.267286e-80
80	102	6.257449e-80
80	103	6.778581e-80
80	104	4.114971e-80
80	105	3.227307e-81
80	106	0.000000e+00
80	107	0.000000e+00
80	108	0.000000e+00
80	109	0.000000e+00
81	0	0.000000e+00
81	1	3.648501e-84
81	2	7.965115e-84
81	3	1.643335e-83
81	4	3.547437e-83
81	5	5.034922e-83
81	6	5.921946e-83
81	7	8.054400e-83
81	8	4.200170e-83
81	9	2.162883e-84
81	10	3.872919e-88
81	11	0.000000e+00
81	12	0.000000e+00
81	13	3.614878e-84
81	14	8.486880e-84
81	15	1.694944e-83
81	16	3.642127e-83
81	17	5.163108e-83
81	18	5.833000e-83
81	19	7.928395e-83
81	20	4.212024e-83
81	21	2.130270e-84
81	22	2.393129e-88
81	23	0.000000e+00
81	24	0.000000e+00
81	25	3.682471e-84
81	26	8.209012e-84
81	27	1.648470e-83
81	28	3.617829e-83
81	29	5.223811e-83
81	30	6.271534e-83
81	31	8.415015e-83
81	32	4.271095e-83
81	33	2.133206e-84
81	34	1.069605e-88
81	35	0.000000e+00
81	36	0.000000e+00
81	37	3.692623e-84
81	38	7.782222e-84
81	39	1.591386e-83
81	40	3.543498e-83
81	41	5.140177e-83
81	42	6.472867e-83
81	43	8.633538e-83
81	44	4.232456e-83
81	45	2.099412e-84
81	46	-3.861070e-89
81	47	0.000000e+00
81	48	0.000000e+00
81	49	3.644615e-84
81	50	8.176562e-84
81	51	1.645861e-83
81	52	3.596452e-83
81	53	5.160869e-83
81	54	6.126761e-83
81	55	8.246532e-83
81	56	4.220013e-83
81	57	2.121700e-84
81	58	1.244832e-88
81	59	0.000000e+00
81	60	0.000000e+00
81	61	3.550917e-83
81	62	3.523041e-83
81	63	3.545751e-83
81	64	9.049074e-83
81	65	1.532435e-82
81	66	1.529347e-82
81	67	2.189232e-82
81	68	1.683523e-82
81	69	3.127858e-84
81	70	0.000000e+00
81	71	0.000000e+00
81	72	0.000000e+00
81	73	6.087038e-85
81	74	2.823887e-83
81	75	7.268762e-83
81	76	1.626066e-82
81	77	2.314675e-82
81	78	3.453844e-82
81	79	2.907950e-82
81	80	1.729850e-82
81	81	5.161394e-82
81	82	0.000000e+00
81	83	0.000000e+00
81	84	0.000000e+00
81	85	1.754950e-83
81	86	1.915194e-83
81	87	4.466395e-83
81	88	9.380389e-83
81	89	1.300723e-82
81	90	1.348150e-82
81	91	1.735295e-82
81	92	9.111910e-83
81	93	8.099338e-84
81	94	0.000000e+00
81	95	0.000000e+00
81	96	0.000000e+00
81	97	1.043732e-83
81	98	8.561648e-84
81	99	4.215917e-83
81	100	6.880220e-83
81	101	1.243947e-82
81	102	1.522170e-82
81	103	1.930390e-82
81	104	1.368874e-82
81	105	1.269498e-83
81	106	0.000000e+00
81	107	0.000000e+00
81	108	0.000000e+00
81	109	0.000000e+00
82	0	0.000000e+00
82	1	0.000000e+00
82	2	0.000000e+00
82	3	0.000000e+00
82	4	0.000000e+00
82	5	0.000000e+00
82	6	0.000000e+00
82	7	0.000000e+00
82	8	0.000000e+00
82	9	0.000000e+00
82	10	0.000000e+00
82	11	0.000000e+00
82	12	0.000000e+00
82	13	0.000000e+00
82	14	0.000000e+00
82	15	0.000000e+00
82	16	0.000000e+00
82	17	0.000000e+00
82	18	0.000000e+00
82	19	0.000000e+00
82	20	0.000000e+00
82	21	0.000000e+00
82	22	0.000000e+00
82	23	0.000000e+00
82	24	0.000000e+00
82	25	0.000000e+00
82	26	0.000000e+00
82	27	0.000000e+00
82	28	0.000000e+00
82	29	0.000000e+00
82	30	0.000000e+00
82	31	0.000000e+00
82	32	0.000000e+00
82	33	0.000000e+00
82	34	0.000000e+00
82	35	0.000000e+00
82	36	0.000000e+00
82	37	0.000000e+00
82	38	0.000000e+00
82	39	0.000000e+00
82	40	0.000000e+00
82	41	0.000000e+00
82	42	0.000000e+00
82	43	0.000000e+00
82	44	0.000000e+00
82	45	0.000000e+00
82	46	0.000000e+00
82	47	0.000000e+00
82	48	0.000000e+00
82	49	0.000000e+00
82	50	0.000000e+00
82	51	0.000000e+00
82	52	0.000000e+00
82	53	0.000000e+00
82	54	0.000000e+00
82	55	0.000000e+00
82	56	0.000000e+00
82	57	0.000000e+00
82	58	0.000000e+00
82	59	0.000000e+00
82	60	0.000000e+00
82	61	0.000000e+00
82	62	0.000000e+00
82	63	0.000000e+00
82	64	0.000000e+00
82	65	0.000000e+00
82	66	0.000000e+00
82	67	0.000000e+00
82	68	0.000000e+00
82	69	0.000000e+00
82	70	0.000000e+00
82	71	0.000000e+00
82	72	0.000000e+00
82	73	0.000000e+00
82	74	0.000000e+00
82	75	0.000000e+00
82	76	0.000000e+00
82	77	0.000000e+00
82	78	0.000000e+00
82	79	0.000000e+00
82	80	0.000000e+00
82	81	0.000000e+00
82	82	0.000000e+00
82	83	0.000000e+00
82	84	0.000000e+00
82	85	0.000000e+00
82	86	0.000000e+00
82	87	0.000000e+00
82	88	0.000000e+00
82	89	0.000000e+00
82	90	0.000000e+00
82	91	0.000000e+00
82	92	0.000000e+00
82	93	0.000000e+00
82	94	0.000000e+00
82	95	0.000000e+00
82	96	0.000000e+00
82	97	0.000000e+00
82	98	0.000000e+00
82	99	0.000000e+00
82	100	0.000000e+00
82	101	0.000000e+00
82	102	0.000000e+00
82	103	0.000000e+00
82	104	0.000000e+00
82	105	0.000000e+00
82	106	0.000000e+00
82	107	0.000000e+00
82	108	0.000000e+00
82	109	0.000000e+00
83	0	0.000000e+00
83	1	0.000000e+00
83	2	0.000000e+00
83	3	0.000000e+00
83	4	0.000000e+00
83	5	0.000000e+00
83	6	0.000000e+00
83	7	0.000000e+00
83	8	0.000000e+00
83	9	0.000000e+00
83	10	0.000000e+00
83	11	0.000000e+00
83	12	0.000000e+00
83	13	0.000000e+00
83	14	0.000000e+00
83	15	0.000000e+00
83	16	0.000000e+00
83	17	0.000000e+00
83	18	0.000000e+00
83	19	0.000000e+00
83	20	0.000000e+00
83	21	0.000000e+00
83	22	0.000000e+00
83	23	0.000000e+00
83	24	0.000000e+00
83	25	0.000000e+00
83	26	0.000000e+00
83	27	0.000000e+00
83	28	0.000000e+00
83	29	0.000000e+00
83	30	0.000000e+00
83	31	0.000000e+00
83	32	0.000000e+00
83	33	0.000000e+00
83	34	0.000000e+00
83	35	0.000000e+00
83	36	0.000000e+00
83	37	0.000000e+00
83	38	0.000000e+00
83	39	0.000000e+00
83	40	0.000000e+00
83	41	0.000000e+00
83	42	0.000000e+00
83	43	0.000000e+00
83	44	0.000000e+00
83	45	0.000000e+00
83	46	0.000000e+00
83	47	0.000000e+00
83	48	0.000000e+00
83	49	0.000000e+00
83	50	0.000000e+00
83	51	0.000000e+00
83	52	0.000000e+00
83	53	0.000000e+00
83	54	0.000000e+00
83	55	0.000000e+00
83	56	0.000000e+00
83	57	0.000000e+00
83	58	0.000000e+00
83	59	0.000000e+00
83	60	0.000000e+00
83	61	0.000000e+00
83	62	0.000000e+00
83	63	0.000000e+00
83	64	0.000000e+00
83	65	0.000000e+00
83	66	0.000000e+00
83	67	0.000000e+00
83	68	0.000000e+00
83	69	0.000000e+00
83	70	0.000000e+00
83	71	0.000000e+00
83	72	0.000000e+00
83	73	0.000000e+00
83	74	0.000000e+00
83	75	0.000000e+00
83	76	0.000000e+00
83	77	0.000000e+00
83	78	0.000000e+00
83	79	0.000000e+00
83	80	0.000000e+00
83	81	0.000000e+00
83	82	0.000000e+00
83	83	0.000000e+00
83	84	0.000000e+00
83	85	0.000000e+00
83	86	0.000000e+00
83	87	0.000000e+00
83	88	0.000000e+00
83	89	0.000000e+00
83	90	0.000000e+00
83	91	0.000000e+00
83	92	0.000000e+00
83	93	0.000000e+00
83	94	0.000000e+00
83	95	0.000000e+00
83	96	0.000000e+00
83	97	0.000000e+00
83	98	0.000000e+00
83	99	0.000000e+00
83	100	0.000000e+00
83	101	0.000000e+00
83	102	0.000000e+00
83	103	0.000000e+00
83	104	0.000000e+00
83	105	0.000000e+00
83	106	0.000000e+00
83	107	0.000000e+00
83	108	0.000000e+00
83	109	0.000000e+00
84	0	0.000000e+00
84	1	0.000000e+00
84	2	0.000000e+00
84	3	0.000000e+00
84	4	0.000000e+00
84	5	0.000000e+00
84	6	0.000000e+00
84	7	0.000000e+00
84	8	0.000000e+00
84	9	0.000000e+00
84	10	0.000000e+00
84	11	0.000000e+00
84	12	0.000000e+00
84	13	0.000000e+00
84	14	0.000000e+00
84	15	0.000000e+00
84	16	0.000000e+00
84	17	0.000000e+00
84	18	0.000000e+00
84	19	0.000000e+00
84	20	0.000000e+00
84	21	0.000000e+00
84	22	0.000000e+00
84	23	0.000000e+00
84	24	0.000000e+00
84	25	0.000000e+00
84	26	0.000000e+00
84	27	0.000000e+00
84	28	0.000000e+00
84	29	0.000000e+00
84	30	0.000000e+00
84	31	0.000000e+00
84	32	0.000000e+00
84	33	0.000000e+00
84	34	0.000000e+00
84	35	0.000000e+00
84	36	0.000000e+00
84	37	0.000000e+00
84	38	0.000000e+00
84	39	0.000000e+00
84	40	0.000000e+00
84	41	0.000000e+00
84	42	0.000000e+00
84	43	0.000000e+00
84	44	0.000000e+00
84	45	0.000000e+00
84	46	0.000000e+00
84	47	0.000000e+00
84	48	0.000000e+00
84	49	0.000000e+00
84	50	0.000000e+00
84	51	0.000000e+00
84	52	0.000000e+00
84	53	0.000000e+00
84	54	0.000000e+00
84	55	0.000000e+00
84	56	0.000000e+00
84	57	0.000000e+00
84	58	0.000000e+00
84	59	0.000000e+00
84	60	0.000000e+00
84	61	0.000000e+00
84	62	0.000000e+00
84	63	0.000000e+00
84	64	0.000000e+00
84	65	0.000000e+00
84	66	0.000000e+00
84	67	0.000000e+00
84	68	0.000000e+00
84	69	0.000000e+00
84	70	0.000000e+00
84	71	0.000000e+00
84	72	0.000000e+00
84	73	0.000000e+00
84	74	0.000000e+00
84	75	0.000000e+00
84	76	0.000000e+00
84	77	0.000000e+00
84	78	0.000000e+00
84	79	0.000000e+00
84	80	0.000000e+00
84	81	0.000000e+00
84	82	0.000000e+00
84	83	0.000000e+00
84	84	0.000000e+00
84	85	0.000000e+00
84	86	0.000000e+00
84	87	0.000000e+00
84	88	0.000000e+00
84	89	0.000000e+00
84	90	0.000000e+00
84	91	0.000000e+00
84	92	0.000000e+00
84	93	0.000000e+00
84	94	0.000000e+00
84	95	0.000000e+00
84	96	0.000000e+00
84	97	0.000000e+00
84	98	0.000000e+00
84	99	0.000000e+00
84	100	0.000000e+00
84	101	0.000000e+00
84	102	0.000000e+00
84	103	0.000000e+00
84	104	0.000000e+00
84	105	0.000000e+00
84	106	0.000000e+00
84	107	0.000000e+00
84	108	0.000000e+00
84	109	0.000000e+00
85	0	0.000000e+00
85	1	8.987668e-83
85	2	2.492400e-82
85	3	4.655002e-82
85	4	1.156815e-81
85	5	2.120506e-81
85	6	2.543290e-81
85	7	2.311666e-81
85	8	8.217580e-82
85	9	2.571360e-83
85	10	1.419953e-86
85	11	0.000000e+00
85	12	0.000000e+00
85	13	8.964454e-83
85	14	2.535971e-82
85	15	4.505339e-82
85	16	1.172524e-81
85	17	2.085201e-81
85	18	2.542032e-81
85	19	2.331651e-81
85	20	8.309154e-82
85	21	2.459023e-83
85	22	2.127668e-87
85	23	0.000000e+00
85	24	0.000000e+00
85	25	9.172908e-83
85	26	2.501861e-82
85	27	4.761654e-82
85	28	1.175078e-81
85	29	2.167901e-81
85	30	2.585474e-81
85	31	2.368913e-81
85	32	8.285033e-82
85	33	2.602647e-83
85	34	2.580901e-87
85	35	0.000000e+00
85	36	0.000000e+00
85	37	9.160196e-83
85	38	2.424053e-82
85	39	4.861265e-82
85	40	1.150994e-81
85	41	2.185047e-81
85	42	2.564817e-81
85	43	2.333514e-81
85	44	8.094321e-82
85	45	2.658951e-83
85	46	2.477906e-87
85	47	0.000000e+00
85	48	0.000000e+00
85	49	9.042092e-83
85	50	2.488096e-82
85	51	4.662415e-82
85	52	1.164845e-81
85	53	2.131492e-81
85	54	2.554280e-81
85	55	2.336955e-81
85	56	8.203651e-82
85	57	2.558570e-83
85	58	2.426295e-87
85	59	0.000000e+00
85	60	0.000000e+00
85	61	1.506008e-81
85	62	1.547351e-81
85	63	2.535614e-81
85	64	4.475604e-81
85	65	7.386719e-81
85	66	7.570530e-81
85	67	7.542012e-81
85	68	4.670109e-81
85	69	9.606782e-83
85	70	0.000000e+00
85	71	0.000000e+00
85	72	0.000000e+00
85	73	1.473069e-82
85	74	1.713640e-81
85	75	3.752878e-81
85	76	7.036238e-81
85	77	1.183357e-80
85	78	1.340145e-80
85	79	9.816455e-81
85	80	6.138330e-81
85	81	1.754950e-83
85	82	0.000000e+00
85	83	0.000000e+00
85	84	0.000000e+00
85	85	2.093849e-81
85	86	5.961826e-82
85	87	1.840009e-81
85	88	3.549750e-81
85	89	5.250087e-81
85	90	6.408014e-81
85	91	6.135794e-81
85	92	3.808188e-81
85	93	2.359150e-82
85	94	0.000000e+00
85	95	0.000000e+00
85	96	0.000000e+00
85	97	4.182898e-82
85	98	7.043293e-82
85	99	1.662577e-81
85	100	3.289494e-81
85	101	5.185085e-81
85	102	6.700038e-81
85	103	6.814321e-81
85	104	4.278861e-81
85	105	3.960452e-82
85	106	0.000000e+00
85	107	0.000000e+00
85	108	0.000000e+00
85	109	0.000000e+00
86	0	0.000000e+00
86	1	1.803966e-82
86	2	6.595246e-82
86	3	1.377138e-81
86	4	2.898441e-81
86	5	5.347541e-81
86	6	5.997670e-81
86	7	5.135959e-81
86	8	2.140544e-81
86	9	9.896589e-83
86	10	4.538504e-86
86	11	0.000000e+00
86	12	0.000000e+00
86	13	1.785977e-82
86	14	6.781443e-82
86	15	1.389892e-81
86	16	2.932180e-81
86	17	5.383555e-81
86	18	5.969899e-81
86	19	5.190756e-81
86	20	2.110326e-81
86	21	9.545167e-83
86	22	1.486512e-86
86	23	0.000000e+00
86	24	0.000000e+00
86	25	1.839041e-82
86	26	6.658605e-82
86	27	1.382600e-81
86	28	2.929744e-81
86	29	5.419149e-81
86	30	6.099494e-81
86	31	5.226412e-81
86	32	2.166859e-81
86	33	9.899702e-83
86	34	2.002493e-86
86	35	0.000000e+00
86	36	0.000000e+00
86	37	1.839973e-82
86	38	6.429760e-82
86	39	1.352602e-81
86	40	2.868800e-81
86	41	5.322574e-81
86	42	6.076088e-81
86	43	5.133379e-81
86	44	2.172129e-81
86	45	1.005245e-82
86	46	2.076184e-86
86	47	0.000000e+00
86	48	0.000000e+00
86	49	1.810068e-82
86	50	6.627200e-82
86	51	1.371466e-81
86	52	2.904142e-81
86	53	5.362756e-81
86	54	6.015790e-81
86	55	5.168421e-81
86	56	2.135768e-81
86	57	9.759002e-83
86	58	1.856521e-86
86	59	0.000000e+00
86	60	0.000000e+00
86	61	1.299209e-81
86	62	1.917029e-81
86	63	4.631901e-81
86	64	7.671428e-81
86	65	1.268353e-80
86	66	1.471942e-80
86	67	9.223164e-81
86	68	6.746981e-81
86	69	9.819979e-83
86	70	0.000000e+00
86	71	0.000000e+00
86	72	0.000000e+00
86	73	3.122981e-82
86	74	2.553564e-81
86	75	3.830979e-81
86	76	9.761611e-81
86	77	1.302666e-80
86	78	1.659579e-80
86	79	1.045445e-80
86	80	6.586973e-81
86	81	1.915194e-83
86	82	0.000000e+00
86	83	0.000000e+00
86	84	0.000000e+00
86	85	5.961826e-82
86	86	4.846177e-81
86	87	3.065507e-81
86	88	6.111383e-81
86	89	1.037479e-80
86	90	1.099624e-80
86	91	8.467434e-81
86	92	5.037642e-81
86	93	2.664219e-82
86	94	0.000000e+00
86	95	0.000000e+00
86	96	0.000000e+00
86	97	3.601046e-82
86	98	9.762579e-82
86	99	2.148402e-81
86	100	4.803883e-81
86	101	8.617542e-81
86	102	1.053373e-80
86	103	9.972501e-81
86	104	6.166169e-81
86	105	4.633542e-82
86	106	0.000000e+00
86	107	0.000000e+00
86	108	0.000000e+00
86	109	0.000000e+00
87	0	0.000000e+00
87	1	7.312047e-82
87	2	2.823791e-81
87	3	6.029184e-81
87	4	1.405554e-80
87	5	2.616840e-80
87	6	3.039844e-80
87	7	2.360708e-80
87	8	8.166838e-81
87	9	2.733390e-82
87	10	1.933466e-85
87	11	0.000000e+00
87	12	0.000000e+00
87	13	7.172417e-82
87	14	2.959413e-81
87	15	6.012283e-81
87	16	1.413222e-80
87	17	2.615519e-80
87	18	3.038195e-80
87	19	2.406994e-80
87	20	8.148043e-81
87	21	2.742168e-82
87	22	3.103249e-86
87	23	0.000000e+00
87	24	0.000000e+00
87	25	7.494391e-82
87	26	2.833159e-81
87	27	6.071260e-81
87	28	1.423644e-80
87	29	2.653596e-80
87	30	3.086454e-80
87	31	2.390472e-80
87	32	8.248597e-81
87	33	2.700572e-82
87	34	5.186882e-86
87	35	0.000000e+00
87	36	0.000000e+00
87	37	7.555945e-82
87	38	2.682718e-81
87	39	6.012898e-81
87	40	1.403135e-80
87	41	2.627414e-80
87	42	3.059447e-80
87	43	2.321310e-80
87	44	8.177396e-81
87	45	2.648027e-82
87	46	6.076322e-86
87	47	0.000000e+00
87	48	0.000000e+00
87	49	7.351559e-82
87	50	2.835927e-81
87	51	6.003161e-81
87	52	1.408893e-80
87	53	2.622388e-80
87	54	3.048057e-80
87	55	2.369651e-80
87	56	8.152691e-81
87	57	2.691273e-82
87	58	4.690539e-86
87	59	0.000000e+00
87	60	0.000000e+00
87	61	3.586672e-81
87	62	5.815032e-81
87	63	1.625155e-80
87	64	2.680156e-80
87	65	4.405854e-80
87	66	5.396763e-80
87	67	3.266754e-80
87	68	1.582215e-80
87	69	2.330153e-82
87	70	0.000000e+00
87	71	0.000000e+00
87	72	0.000000e+00
87	73	1.542814e-81
87	74	1.041165e-80
87	75	1.418582e-80
87	76	3.434631e-80
87	77	5.745095e-80
87	78	6.088675e-80
87	79	4.350880e-80
87	80	1.898606e-80
87	81	4.466395e-83
87	82	0.000000e+00
87	83	0.000000e+00
87	84	0.000000e+00
87	85	1.840009e-81
87	86	3.065507e-81
87	87	3.413832e-80
87	88	2.384466e-80
87	89	4.291038e-80
87	90	5.055386e-80
87	91	3.743581e-80
87	92	2.027376e-80
87	93	7.614148e-82
87	94	0.000000e+00
87	95	0.000000e+00
87	96	0.000000e+00
87	97	9.357190e-82
87	98	2.663099e-81
87	99	9.972633e-81
87	100	1.898072e-80
87	101	4.040659e-80
87	102	4.790396e-80
87	103	4.135306e-80
87	104	2.291416e-80
87	105	1.568416e-81
87	106	0.000000e+00
87	107	0.000000e+00
87	108	0.000000e+00
87	109	0.000000e+00
88	0	0.000000e+00
88	1	1.654599e-81
88	2	6.783385e-81
88	3	1.481294e-80
88	4	3.305869e-80
88	5	5.986586e-80
88	6	7.006170e-80
88	7	5.524295e-80
88	8	1.846727e-80
88	9	5.600322e-82
88	10	3.909143e-85
88	11	0.000000e+00
88	12	0.000000e+00
88	13	1.678034e-81
88	14	6.976023e-81
88	15	1.457827e-80
88	16	3.333258e-80
88	17	5.933867e-80
88	18	6.980337e-80
88	19	5.518877e-80
88	20	1.836148e-80
88	21	5.562985e-82
88	22	8.932451e-86
88	23	0.000000e+00
88	24	0.000000e+00
88	25	1.680191e-81
88	26	6.804188e-81
88	27	1.502380e-80
88	28	3.346028e-80
88	29	6.102528e-80
88	30	7.131793e-80
88	31	5.647255e-80
88	32	1.870593e-80
88	33	5.623698e-82
88	34	1.567449e-85
88	35	0.000000e+00
88	36	0.000000e+00
88	37	1.645389e-81
88	38	6.544877e-81
88	39	1.508197e-80
88	40	3.290436e-80
88	41	6.100237e-80
88	42	7.093765e-80
88	43	5.615588e-80
88	44	1.861891e-80
88	45	5.576165e-82
88	46	1.877851e-85
88	47	0.000000e+00
88	48	0.000000e+00
88	49	1.662768e-81
88	50	6.781950e-81
88	51	1.479832e-80
88	52	3.315553e-80
88	53	6.013336e-80
88	54	7.036469e-80
88	55	5.567223e-80
88	56	1.845709e-80
88	57	5.575728e-82
88	58	1.410403e-85
88	59	0.000000e+00
88	60	0.000000e+00
88	61	6.431124e-81
88	62	1.139200e-80
88	63	3.975781e-80
88	64	6.057964e-80
88	65	1.058760e-79
88	66	1.292231e-79
88	67	8.006182e-80
88	68	3.310397e-80
88	69	3.934984e-82
88	70	0.000000e+00
88	71	0.000000e+00
88	72	0.000000e+00
88	73	3.160156e-81
88	74	2.068895e-80
88	75	2.950852e-80
88	76	8.397967e-80
88	77	1.173149e-79
88	78	1.477982e-79
88	79	8.891344e-80
88	80	3.998213e-80
88	81	9.380389e-83
88	82	0.000000e+00
88	83	0.000000e+00
88	84	0.000000e+00
88	85	3.549750e-81
88	86	6.111383e-81
88	87	2.384466e-80
88	88	9.742290e-80
88	89	9.443935e-80
88	90	1.111158e-79
88	91	7.813381e-80
88	92	3.933552e-80
88	93	1.511742e-81
88	94	0.000000e+00
88	95	0.000000e+00
88	96	0.000000e+00
88	97	1.575032e-81
88	98	5.185854e-81
88	99	1.737969e-80
88	100	4.042455e-80
88	101	8.801817e-80
88	102	1.027368e-79
88	103	9.878937e-80
88	104	5.046733e-80
88	105	3.473878e-81
88	106	0.000000e+00
88	107	0.000000e+00
88	108	0.000000e+00
88	109	0.000000e+00
89	0	0.000000e+00
89	1	2.803652e-81
89	2	1.168215e-80
89	3	2.589566e-80
89	4	5.640438e-80
89	5	1.059973e-79
89	6	1.239660e-79
89	7	9.711011e-80
89	8	3.518704e-80
89	9	1.144263e-81
89	10	7.477123e-85
89	11	0.000000e+00
89	12	0.000000e+00
89	13	2.835240e-81
89	14	1.204702e-80
89	15	2.567939e-80
89	16	5.699834e-80
89	17	1.057511e-79
89	18	1.240698e-79
89	19	9.813137e-80
89	20	3.486690e-80
89	21	1.136428e-81
89	22	1.421903e-85
89	23	0.000000e+00
89	24	0.000000e+00
89	25	2.855027e-81
89	26	1.173117e-80
89	27	2.619261e-80
89	28	5.698893e-80
89	29	1.075860e-79
89	30	1.257322e-79
89	31	9.869396e-80
89	32	3.565709e-80
89	33	1.134647e-81
89	34	2.289328e-85
89	35	0.000000e+00
89	36	0.000000e+00
89	37	2.804279e-81
89	38	1.127516e-80
89	39	2.610155e-80
89	40	5.588960e-80
89	41	1.067961e-79
89	42	1.243963e-79
89	43	9.688522e-80
89	44	3.561647e-80
89	45	1.120720e-81
89	46	2.633039e-85
89	47	0.000000e+00
89	48	0.000000e+00
89	49	2.822249e-81
89	50	1.169560e-80
89	51	2.584188e-80
89	52	5.649154e-80
89	53	1.062599e-79
89	54	1.242219e-79
89	55	9.762191e-80
89	56	3.516658e-80
89	57	1.126903e-81
89	58	2.078541e-85
89	59	0.000000e+00
89	60	0.000000e+00
89	61	9.889896e-81
89	62	1.911455e-80
89	63	6.411148e-80
89	64	1.003849e-79
89	65	1.830110e-79
89	66	2.284686e-79
89	67	1.239964e-79
89	68	5.777217e-80
89	69	6.810784e-82
89	70	0.000000e+00
89	71	0.000000e+00
89	72	0.000000e+00
89	73	5.901843e-81
89	74	3.516120e-80
89	75	4.520892e-80
89	76	1.255465e-79
89	77	1.900263e-79
89	78	2.273809e-79
89	79	1.517211e-79
89	80	6.788894e-80
89	81	1.300723e-82
89	82	0.000000e+00
89	83	0.000000e+00
89	84	0.000000e+00
89	85	5.250087e-81
89	86	1.037479e-80
89	87	4.291038e-80
89	88	9.443935e-80
89	89	2.441363e-79
89	90	2.027369e-79
89	91	1.324962e-79
89	92	7.557878e-80
89	93	2.699711e-81
89	94	0.000000e+00
89	95	0.000000e+00
89	96	0.000000e+00
89	97	2.705333e-81
89	98	8.666715e-81
89	99	2.877642e-80
89	100	6.577184e-80
89	101	1.471588e-79
89	102	1.768478e-79
89	103	1.570726e-79
89	104	8.444388e-80
89	105	5.704891e-81
89	106	0.000000e+00
89	107	0.000000e+00
89	108	0.000000e+00
89	109	0.000000e+00
90	0	0.000000e+00
90	1	3.481746e-81
90	2	1.450053e-80
90	3	3.226852e-80
90	4	7.320316e-80
90	5	1.380685e-79
90	6	1.685497e-79
90	7	1.350123e-79
90	8	4.721251e-80
90	9	1.307023e-81
90	10	8.987770e-85
90	11	0.000000e+00
90	12	0.000000e+00
90	13	3.545644e-81
90	14	1.493278e-80
90	15	3.194854e-80
90	16	7.362380e-80
90	17	1.365558e-79
90	18	1.681277e-79
90	19	1.356602e-79
90	20	4.669723e-80
90	21	1.316144e-81
90	22	1.104353e-85
90	23	0.000000e+00
90	24	0.000000e+00
90	25	3.533571e-81
90	26	1.454063e-80
90	27	3.272220e-80
90	28	7.418456e-80
90	29	1.407399e-79
90	30	1.715904e-79
90	31	1.375353e-79
90	32	4.793713e-80
90	33	1.297149e-81
90	34	1.866000e-85
90	35	0.000000e+00
90	36	0.000000e+00
90	37	3.445055e-81
90	38	1.398722e-80
90	39	3.266432e-80
90	40	7.314977e-80
90	41	1.410423e-79
90	42	1.704316e-79
90	43	1.358866e-79
90	44	4.800577e-80
90	45	1.264028e-81
90	46	2.197223e-85
90	47	0.000000e+00
90	48	0.000000e+00
90	49	3.501036e-81
90	50	1.449294e-80
90	51	3.225641e-80
90	52	7.344154e-80
90	53	1.386553e-79
90	54	1.692709e-79
90	55	1.358457e-79
90	56	4.724172e-80
90	57	1.293169e-81
90	58	1.685562e-85
90	59	0.000000e+00
90	60	0.000000e+00
90	61	1.192226e-80
90	62	2.528850e-80
90	63	7.393160e-80
90	64	1.269137e-79
90	65	2.300699e-79
90	66	2.803181e-79
90	67	1.527920e-79
90	68	6.685605e-80
90	69	7.033935e-82
90	70	0.000000e+00
90	71	0.000000e+00
90	72	0.000000e+00
90	73	6.881190e-81
90	74	4.475717e-80
90	75	5.427137e-80
90	76	1.659896e-79
90	77	2.563030e-79
90	78	3.021682e-79
90	79	2.131463e-79
90	80	7.560569e-80
90	81	1.348150e-82
90	82	0.000000e+00
90	83	0.000000e+00
90	84	0.000000e+00
90	85	6.408014e-81
90	86	1.099624e-80
90	87	5.055386e-80
90	88	1.111158e-79
90	89	2.027369e-79
90	90	3.575342e-79
90	91	1.749324e-79
90	92	9.589883e-80
90	93	3.303665e-81
90	94	0.000000e+00
90	95	0.000000e+00
90	96	0.000000e+00
90	97	2.765905e-81
90	98	9.912194e-81
90	99	3.026072e-80
90	100	8.271928e-80
90	101	1.710743e-79
90	102	2.060193e-79
90	103	2.035631e-79
90	104	1.083113e-79
90	105	7.876789e-81
90	106	0.000000e+00
90	107	0.000000e+00
90	108	0.000000e+00
90	109	0.000000e+00
91	0	0.000000e+00
91	1	2.488496e-81
91	2	9.625612e-81
91	3	2.071941e-80
91	4	5.131410e-80
91	5	9.604354e-80
91	6	1.220637e-79
91	7	1.094587e-79
91	8	4.140916e-80
91	9	1.080780e-81
91	10	6.808068e-85
91	11	0.000000e+00
91	12	0.000000e+00
91	13	2.503949e-81
91	14	9.934454e-81
91	15	2.046269e-80
91	16	5.142086e-80
91	17	9.437161e-80
91	18	1.207026e-79
91	19	1.093362e-79
91	20	4.120302e-80
91	21	1.088838e-81
91	22	4.102458e-86
91	23	0.000000e+00
91	24	0.000000e+00
91	25	2.528827e-81
91	26	9.665024e-81
91	27	2.094664e-80
91	28	5.210299e-80
91	29	9.830283e-80
91	30	1.247019e-79
91	31	1.120554e-79
91	32	4.192882e-80
91	33	1.068299e-81
91	34	7.001427e-86
91	35	0.000000e+00
91	36	0.000000e+00
91	37	2.490413e-81
91	38	9.275361e-81
91	39	2.093235e-80
91	40	5.160426e-80
91	41	9.922052e-80
91	42	1.250996e-79
91	43	1.116125e-79
91	44	4.171865e-80
91	45	1.035222e-81
91	46	8.282747e-86
91	47	0.000000e+00
91	48	0.000000e+00
91	49	2.498215e-81
91	50	9.634792e-81
91	51	2.065921e-80
91	52	5.154074e-80
91	53	9.666677e-80
91	54	1.227381e-79
91	55	1.104671e-79
91	56	4.138415e-80
91	57	1.067891e-81
91	58	6.317932e-86
91	59	0.000000e+00
91	60	0.000000e+00
91	61	1.064526e-80
91	62	1.976414e-80
91	63	4.284305e-80
91	64	8.733469e-80
91	65	1.603104e-79
91	66	1.862973e-79
91	67	1.435833e-79
91	68	7.196712e-80
91	69	8.455886e-82
91	70	0.000000e+00
91	71	0.000000e+00
91	72	0.000000e+00
91	73	3.614490e-81
91	74	3.043077e-80
91	75	5.064550e-80
91	76	1.194703e-79
91	77	2.054058e-79
91	78	2.663627e-79
91	79	1.581163e-79
91	80	6.071898e-80
91	81	1.735295e-82
91	82	0.000000e+00
91	83	0.000000e+00
91	84	0.000000e+00
91	85	6.135794e-81
91	86	8.467434e-81
91	87	3.743581e-80
91	88	7.813381e-80
91	89	1.324962e-79
91	90	1.749324e-79
91	91	2.250038e-79
91	92	7.121748e-80
91	93	3.398610e-81
91	94	0.000000e+00
91	95	0.000000e+00
91	96	0.000000e+00
91	97	2.741618e-81
91	98	6.314402e-81
91	99	2.787059e-80
91	100	6.133126e-80
91	101	1.249971e-79
91	102	1.542787e-79
91	103	1.543376e-79
91	104	8.848925e-80
91	105	7.346866e-81
91	106	0.000000e+00
91	107	0.000000e+00
91	108	0.000000e+00
91	109	0.000000e+00
92	0	0.000000e+00
92	1	1.386270e-81
92	2	5.246929e-81
92	3	1.168681e-80
92	4	2.559657e-80
92	5	5.094058e-80
92	6	6.466690e-80
92	7	5.895782e-80
92	8	2.443487e-80
92	9	8.088732e-82
92	10	5.281618e-85
92	11	0.000000e+00
92	12	0.000000e+00
92	13	1.403985e-81
92	14	5.404225e-81
92	15	1.159012e-80
92	16	2.571549e-80
92	17	5.015122e-80
92	18	6.409364e-80
92	19	5.935575e-80
92	20	2.406332e-80
92	21	7.861125e-82
92	22	5.863368e-86
92	23	0.000000e+00
92	24	0.000000e+00
92	25	1.405422e-81
92	26	5.274210e-81
92	27	1.185355e-80
92	28	2.591319e-80
92	29	5.208809e-80
92	30	6.593880e-80
92	31	6.012940e-80
92	32	2.479118e-80
92	33	8.011859e-82
92	34	1.101397e-85
92	35	0.000000e+00
92	36	0.000000e+00
92	37	1.376496e-81
92	38	5.076575e-81
92	39	1.180627e-80
92	40	2.557787e-80
92	41	5.247914e-80
92	42	6.596562e-80
92	43	5.934199e-80
92	44	2.491200e-80
92	45	8.035233e-82
92	46	1.358122e-85
92	47	0.000000e+00
92	48	0.000000e+00
92	49	1.391421e-81
92	50	5.251960e-81
92	51	1.168772e-80
92	52	2.564646e-80
92	53	5.126328e-80
92	54	6.494008e-80
92	55	5.940154e-80
92	56	2.441479e-80
92	57	7.921504e-82
92	58	9.845149e-86
92	59	0.000000e+00
92	60	0.000000e+00
92	61	7.113845e-81
92	62	1.060478e-80
92	63	2.749059e-80
92	64	4.924449e-80
92	65	8.311726e-80
92	66	1.044901e-79
92	67	7.302980e-80
92	68	4.571758e-80
92	69	7.215293e-82
92	70	0.000000e+00
92	71	0.000000e+00
92	72	0.000000e+00
92	73	2.442286e-81
92	74	1.679999e-80
92	75	2.401922e-80
92	76	6.094991e-80
92	77	1.042042e-79
92	78	1.287408e-79
92	79	1.043609e-79
92	80	3.924591e-80
92	81	9.111910e-83
92	82	0.000000e+00
92	83	0.000000e+00
92	84	0.000000e+00
92	85	3.808188e-81
92	86	5.037642e-81
92	87	2.027376e-80
92	88	3.933552e-80
92	89	7.557878e-80
92	90	9.589883e-80
92	91	7.121748e-80
92	92	7.226604e-80
92	93	1.897273e-81
92	94	0.000000e+00
92	95	0.000000e+00
92	96	0.000000e+00
92	97	2.066155e-81
92	98	4.297644e-81
92	99	1.253225e-80
92	100	3.578443e-80
92	101	6.500136e-80
92	102	8.545084e-80
92	103	8.430049e-80
92	104	5.221354e-80
92	105	3.896672e-81
92	106	0.000000e+00
92	107	0.000000e+00
92	108	0.000000e+00
92	109	0.000000e+00
93	0	0.000000e+00
93	1	3.515684e-83
93	2	1.100070e-82
93	3	2.473165e-82
93	4	5.668209e-82
93	5	1.182660e-81
93	6	1.465730e-81
93	7	1.726928e-81
93	8	8.094066e-82
93	9	3.558003e-83
93	10	1.032173e-86
93	11	0.000000e+00
93	12	0.000000e+00
93	13	3.461436e-83
93	14	1.131969e-82
93	15	2.532807e-82
93	16	5.716734e-82
93	17	1.164680e-81
93	18	1.428197e-81
93	19	1.728096e-81
93	20	7.996140e-82
93	21	3.461377e-83
93	22	5.622845e-87
93	23	0.000000e+00
93	24	0.000000e+00
93	25	3.616860e-83
93	26	1.120552e-82
93	27	2.457023e-82
93	28	5.718378e-82
93	29	1.215383e-81
93	30	1.506365e-81
93	31	1.765205e-81
93	32	8.210798e-82
93	33	3.526499e-83
93	34	2.250826e-87
93	35	0.000000e+00
93	36	0.000000e+00
93	37	3.651631e-83
93	38	1.084668e-82
93	39	2.353087e-82
93	40	5.619284e-82
93	41	1.226266e-81
93	42	1.536791e-81
93	43	1.756635e-81
93	44	8.217896e-82
93	45	3.516853e-83
93	46	-1.361015e-87
93	47	0.000000e+00
93	48	0.000000e+00
93	49	3.550204e-83
93	50	1.112879e-82
93	51	2.446102e-82
93	52	5.667984e-82
93	53	1.194835e-81
93	54	1.477148e-81
93	55	1.741874e-81
93	56	8.090199e-82
93	57	3.489006e-83
93	58	2.712504e-87
93	59	0.000000e+00
93	60	0.000000e+00
93	61	4.247085e-82
93	62	5.476792e-82
93	63	5.598632e-82
93	64	1.710210e-81
93	65	3.694112e-81
93	66	3.800651e-81
93	67	3.011158e-81
93	68	2.502795e-81
93	69	4.325319e-83
93	70	0.000000e+00
93	71	0.000000e+00
93	72	0.000000e+00
93	73	5.261475e-83
93	74	5.083850e-82
93	75	1.126590e-81
93	76	2.245308e-81
93	77	3.839344e-81
93	78	5.665460e-81
93	79	3.837599e-81
93	80	2.129796e-81
93	81	8.099338e-84
93	82	0.000000e+00
93	83	0.000000e+00
93	84	0.000000e+00
93	85	2.359150e-82
93	86	2.664219e-82
93	87	7.614148e-82
93	88	1.511742e-81
93	89	2.699711e-81
93	90	3.303665e-81
93	91	3.398610e-81
93	92	1.897273e-81
93	93	4.505240e-82
93	94	0.000000e+00
93	95	0.000000e+00
93	96	0.000000e+00
93	97	1.384856e-82
93	98	1.637997e-82
93	99	6.418813e-82
93	100	1.173855e-81
93	101	2.446999e-81
93	102	2.977027e-81
93	103	2.830465e-81
93	104	2.060746e-81
93	105	1.992187e-82
93	106	0.000000e+00
93	107	0.000000e+00
93	108	0.000000e+00
93	109	0.000000e+00
94	0	0.000000e+00
94	1	0.000000e+00
94	2	0.000000e+00
94	3	0.000000e+00
94	4	0.000000e+00
94	5	0.000000e+00
94	6	0.000000e+00
94	7	0.000000e+00
94	8	0.000000e+00
94	9	0.000000e+00
94	10	0.000000e+00
94	11	0.000000e+00
94	12	0.000000e+00
94	13	0.000000e+00
94	14	0.000000e+00
94	15	0.000000e+00
94	16	0.000000e+00
94	17	0.000000e+00
94	18	0.000000e+00
94	19	0.000000e+00
94	20	0.000000e+00
94	21	0.000000e+00
94	22	0.000000e+00
94	23	0.000000e+00
94	24	0.000000e+00
94	25	0.000000e+00
94	26	0.000000e+00
94	27	0.000000e+00
94	28	0.000000e+00
94	29	0.000000e+00
94	30	0.000000e+00
94	31	0.000000e+00
94	32	0.000000e+00
94	33	0.000000e+00
94	34	0.000000e+00
94	35	0.000000e+00
94	36	0.000000e+00
94	37	0.000000e+00
94	38	0.000000e+00
94	39	0.000000e+00
94	40	0.000000e+00
94	41	0.000000e+00
94	42	0.000000e+00
94	43	0.000000e+00
94	44	0.000000e+00
94	45	0.000000e+00
94	46	0.000000e+00
94	47	0.000000e+00
94	48	0.000000e+00
94	49	0.000000e+00
94	50	0.000000e+00
94	51	0.000000e+00
94	52	0.000000e+00
94	53	0.000000e+00
94	54	0.000000e+00
94	55	0.000000e+00
94	56	0.000000e+00
94	57	0.000000e+00
94	58	0.000000e+00
94	59	0.000000e+00
94	60	0.000000e+00
94	61	0.000000e+00
94	62	0.000000e+00
94	63	0.000000e+00
94	64	0.000000e+00
94	65	0.000000e+00
94	66	0.000000e+00
94	67	0.000000e+00
94	68	0.000000e+00
94	69	0.000000e+00
94	70	0.000000e+00
94	71	0.000000e+00
94	72	0.000000e+00
94	73	0.000000e+00
94	74	0.000000e+00
94	75	0.000000e+00
94	76	0.000000e+00
94	77	0.000000e+00
94	78	0.000000e+00
94	79	0.000000e+00
94	80	0.000000e+00
94	81	0.000000e+00
94	82	0.000000e+00
94	83	0.000000e+00
94	84	0.000000e+00
94	85	0.000000e+00
94	86	0.000000e+00
94	87	0.000000e+00
94	88	0.000000e+00
94	89	0.000000e+00
94	90	0.000000e+00
94	91	0.000000e+00
94	92	0.000000e+00
94	93	0.000000e+00
94	94	0.000000e+00
94	95	0.000000e+00
94	96	0.000000e+00
94	97	0.000000e+00
94	98	0.000000e+00
94	99	0.000000e+00
94	100	0.000000e+00
94	101	0.000000e+00
94	102	0.000000e+00
94	103	0.000000e+00
94	104	0.000000e+00
94	105	0.000000e+00
94	106	0.000000e+00
94	107	0.000000e+00
94	108	0.000000e+00
94	109	0.000000e+00
95	0	0.000000e+00
95	1	0.000000e+00
95	2	0.000000e+00
95	3	0.000000e+00
95	4	0.000000e+00
95	5	0.000000e+00
95	6	0.000000e+00
95	7	0.000000e+00
95	8	0.000000e+00
95	9	0.000000e+00
95	10	0.000000e+00
95	11	0.000000e+00
95	12	0.000000e+00
95	13	0.000000e+00
95	14	0.000000e+00
95	15	0.000000e+00
95	16	0.000000e+00
95	17	0.000000e+00
95	18	0.000000e+00
95	19	0.000000e+00
95	20	0.000000e+00
95	21	0.000000e+00
95	22	0.000000e+00
95	23	0.000000e+00
95	24	0.000000e+00
95	25	0.000000e+00
95	26	0.000000e+00
95	27	0.000000e+00
95	28	0.000000e+00
95	29	0.000000e+00
95	30	0.000000e+00
95	31	0.000000e+00
95	32	0.000000e+00
95	33	0.000000e+00
95	34	0.000000e+00
95	35	0.000000e+00
95	36	0.000000e+00
95	37	0.000000e+00
95	38	0.000000e+00
95	39	0.000000e+00
95	40	0.000000e+00
95	41	0.000000e+00
95	42	0.000000e+00
95	43	0.000000e+00
95	44	0.000000e+00
95	45	0.000000e+00
95	46	0.000000e+00
95	47	0.000000e+00
95	48	0.000000e+00
95	49	0.000000e+00
95	50	0.000000e+00
95	51	0.000000e+00
95	52	0.000000e+00
95	53	0.000000e+00
95	54	0.000000e+00
95	55	0.000000e+00
95	56	0.000000e+00
95	57	0.000000e+00
95	58	0.000000e+00
95	59	0.000000e+00
95	60	0.000000e+00
95	61	0.000000e+00
95	62	0.000000e+00
95	63	0.000000e+00
95	64	0.000000e+00
95	65	0.000000e+00
95	66	0.000000e+00
95	67	0.000000e+00
95	68	0.000000e+00
95	69	0.000000e+00
95	70	0.000000e+00
95	71	0.000000e+00
95	72	0.000000e+00
95	73	0.000000e+00
95	74	0.000000e+00
95	75	0.000000e+00
95	76	0.000000e+00
95	77	0.000000e+00
95	78	0.000000e+00
95	79	0.000000e+00
95	80	0.000000e+00
95	81	0.000000e+00
95	82	0.000000e+00
95	83	0.000000e+00
95	84	0.000000e+00
95	85	0.000000e+00
95	86	0.000000e+00
95	87	0.000000e+00
95	88	0.000000e+00
95	89	0.000000e+00
95	90	0.000000e+00
95	91	0.000000e+00
95	92	0.000000e+00
95	93	0.000000e+00
95	94	0.000000e+00
95	95	0.000000e+00
95	96	0.000000e+00
95	97	0.000000e+00
95	98	0.000000e+00
95	99	0.000000e+00
95	100	0.000000e+00
95	101	0.000000e+00
95	102	0.000000e+00
95	103	0.000000e+00
95	104	0.000000e+00
95	105	0.000000e+00
95	106	0.000000e+00
95	107	0.000000e+00
95	108	0.000000e+00
95	109	0.000000e+00
96	0	0.000000e+00
96	1	0.000000e+00
96	2	0.000000e+00
96	3	0.000000e+00
96	4	0.000000e+00
96	5	0.000000e+00
96	6	0.000000e+00
96	7	0.000000e+00
96	8	0.000000e+00
96	9	0.000000e+00
96	10	0.000000e+00
96	11	0.000000e+00
96	12	0.000000e+00
96	13	0.000000e+00
96	14	0.000000e+00
96	15	0.000000e+00
96	16	0.000000e+00
96	17	0.000000e+00
96	18	0.000000e+00
96	19	0.000000e+00
96	20	0.000000e+00
96	21	0.000000e+00
96	22	0.000000e+00
96	23	0.000000e+00
96	24	0.000000e+00
96	25	0.000000e+00
96	26	0.000000e+00
96	27	0.000000e+00
96	28	0.000000e+00
96	29	0.000000e+00
96	30	0.000000e+00
96	31	0.000000e+00
96	32	0.000000e+00
96	33	0.000000e+00
96	34	0.000000e+00
96	35	0.000000e+00
96	36	0.000000e+00
96	37	0.000000e+00
96	38	0.000000e+00
96	39	0.000000e+00
96	40	0.000000e+00
96	41	0.000000e+00
96	42	0.000000e+00
96	43	0.000000e+00
96	44	0.000000e+00
96	45	0.000000e+00
96	46	0.000000e+00
96	47	0.000000e+00
96	48	0.000000e+00
96	49	0.000000e+00
96	50	0.000000e+00
96	51	0.000000e+00
96	52	0.000000e+00
96	53	0.000000e+00
96	54	0.000000e+00
96	55	0.000000e+00
96	56	0.000000e+00
96	57	0.000000e+00
96	58	0.000000e+00
96	59	0.000000e+00
96	60	0.000000e+00
96	61	0.000000e+00
96	62	0.000000e+00
96	63	0.000000e+00
96	64	0.000000e+00
96	65	0.000000e+00
96	66	0.000000e+00
96	67	0.000000e+00
96	68	0.000000e+00
96	69	0.000000e+00
96	70	0.000000e+00
96	71	0.000000e+00
96	72	0.000000e+00
96	73	0.000000e+00
96	74	0.000000e+00
96	75	0.000000e+00
96	76	0.000000e+00
96	77	0.000000e+00
96	78	0.000000e+00
96	79	0.000000e+00
96	80	0.000000e+00
96	81	0.000000e+00
96	82	0.000000e+00
96	83	0.000000e+00
96	84	0.000000e+00
96	85	0.000000e+00
96	86	0.000000e+00
96	87	0.000000e+00
96	88	0.000000e+00
96	89	0.000000e+00
96	90	0.000000e+00
96	91	0.000000e+00
96	92	0.000000e+00
96	93	0.000000e+00
96	94	0.000000e+00
96	95	0.000000e+00
96	96	0.000000e+00
96	97	0.000000e+00
96	98	0.000000e+00
96	99	0.000000e+00
96	100	0.000000e+00
96	101	0.000000e+00
96	102	0.000000e+00
96	103	0.000000e+00
96	104	0.000000e+00
96	105	0.000000e+00
96	106	0.000000e+00
96	107	0.000000e+00
96	108	0.000000e+00
96	109	0.000000e+00
97	0	0.000000e+00
97	1	4.494199e-83
97	2	9.295366e-83
97	3	1.940550e-82
97	4	3.775617e-82
97	5	8.079651e-82
97	6	8.938715e-82
97	7	1.027641e-81
97	8	4.805456e-82
97	9	2.297787e-83
97	10	7.540963e-87
97	11	0.000000e+00
97	12	0.000000e+00
97	13	4.344877e-83
97	14	9.641765e-83
97	15	1.946825e-82
97	16	3.831658e-82
97	17	8.172085e-82
97	18	8.789406e-82
97	19	1.050547e-81
97	20	4.677636e-82
97	21	2.119401e-83
97	22	3.061365e-87
97	23	0.000000e+00
97	24	0.000000e+00
97	25	4.649708e-83
97	26	9.472157e-83
97	27	1.951682e-82
97	28	3.810653e-82
97	29	8.197807e-82
97	30	9.024605e-82
97	31	1.040792e-81
97	32	4.870228e-82
97	33	2.311118e-83
97	34	1.848649e-87
97	35	0.000000e+00
97	36	0.000000e+00
97	37	4.779790e-83
97	38	9.111643e-83
97	39	1.923475e-82
97	40	3.714602e-82
97	41	8.026921e-82
97	42	9.107249e-82
97	43	1.007935e-81
97	44	4.943274e-82
97	45	2.438452e-83
97	46	3.375907e-88
97	47	0.000000e+00
97	48	0.000000e+00
97	49	4.549794e-83
97	50	9.422785e-83
97	51	1.932714e-82
97	52	3.774179e-82
97	53	8.127215e-82
97	54	8.904263e-82
97	55	1.032106e-81
97	56	4.789458e-82
97	57	2.252470e-83
97	58	1.981345e-87
97	59	0.000000e+00
97	60	0.000000e+00
97	61	8.459020e-82
97	62	7.626511e-82
97	63	1.045832e-81
97	64	2.180573e-81
97	65	3.407015e-81
97	66	3.675412e-81
97	67	3.725801e-81
97	68	3.211660e-81
97	69	6.233797e-83
97	70	0.000000e+00
97	71	0.000000e+00
97	72	0.000000e+00
97	73	6.849458e-83
97	74	7.310333e-82
97	75	1.735877e-81
97	76	2.808952e-81
97	77	5.256494e-81
97	78	7.200522e-81
97	79	5.924124e-81
97	80	3.477145e-81
97	81	1.043732e-83
97	82	0.000000e+00
97	83	0.000000e+00
97	84	0.000000e+00
97	85	4.182898e-82
97	86	3.601046e-82
97	87	9.357190e-82
97	88	1.575032e-81
97	89	2.705333e-81
97	90	2.765905e-81
97	91	2.741618e-81
97	92	2.066155e-81
97	93	1.384856e-82
97	94	0.000000e+00
97	95	0.000000e+00
97	96	0.000000e+00
97	97	1.049977e-81
97	98	4.546988e-82
97	99	8.128291e-82
97	100	1.508195e-81
97	101	2.391790e-81
97	102	3.122182e-81
97	103	3.059344e-81
97	104	2.152438e-81
97	105	1.928720e-82
97	106	0.000000e+00
97	107	0.000000e+00
97	108	0.000000e+00
97	109	0.000000e+00
98	0	0.000000e+00
98	1	1.418433e-82
98	2	5.445399e-82
98	3	1.121219e-81
98	4	2.337537e-81
98	5	4.608073e-81
98	6	5.074987e-81
98	7	3.852432e-81
98	8	1.314194e-81
98	9	5.621183e-83
98	10	3.251373e-86
98	11	0.000000e+00
98	12	0.000000e+00
98	13	1.395850e-82
98	14	5.618014e-82
98	15	1.119843e-81
98	16	2.352061e-81
98	17	4.626306e-81
98	18	5.113943e-81
98	19	3.938477e-81
98	20	1.288556e-81
98	21	5.248965e-83
98	22	6.419044e-87
98	23	0.000000e+00
98	24	0.000000e+00
98	25	1.474913e-82
98	26	5.435811e-82
98	27	1.143342e-81
98	28	2.371983e-81
98	29	4.658075e-81
98	30	5.101162e-81
98	31	3.892746e-81
98	32	1.323258e-81
98	33	5.823481e-83
98	34	1.169391e-86
98	35	0.000000e+00
98	36	0.000000e+00
98	37	1.495812e-82
98	38	5.220951e-82
98	39	1.138489e-81
98	40	2.336059e-81
98	41	4.591721e-81
98	42	5.005579e-81
98	43	3.759875e-81
98	44	1.332462e-81
98	45	6.214197e-83
98	46	1.423871e-86
98	47	0.000000e+00
98	48	0.000000e+00
98	49	1.444864e-82
98	50	5.434046e-82
98	51	1.126976e-81
98	52	2.345919e-81
98	53	4.612077e-81
98	54	5.060889e-81
98	55	3.861524e-81
98	56	1.304938e-81
98	57	5.652902e-83
98	58	1.048358e-86
98	59	0.000000e+00
98	60	0.000000e+00
98	61	1.714509e-81
98	62	2.470549e-81
98	63	5.664597e-81
98	64	9.490620e-81
98	65	1.411688e-80
98	66	1.509239e-80
98	67	8.494051e-81
98	68	6.572845e-81
98	69	8.626909e-83
98	70	0.000000e+00
98	71	0.000000e+00
98	72	0.000000e+00
98	73	4.021878e-82
98	74	3.109556e-81
98	75	4.840767e-81
98	76	9.921369e-81
98	77	1.670539e-80
98	78	1.818068e-80
98	79	1.038886e-80
98	80	7.373798e-81
98	81	8.561648e-84
98	82	0.000000e+00
98	83	0.000000e+00
98	84	0.000000e+00
98	85	7.043293e-82
98	86	9.762579e-82
98	87	2.663099e-81
98	88	5.185854e-81
98	89	8.666715e-81
98	90	9.912194e-81
98	91	6.314402e-81
98	92	4.297644e-81
98	93	1.637997e-82
98	94	0.000000e+00
98	95	0.000000e+00
98	96	0.000000e+00
98	97	4.546988e-82
98	98	5.628896e-81
98	99	1.508911e-81
98	100	4.592918e-81
98	101	5.957707e-81
98	102	7.183504e-81
98	103	7.412801e-81
98	104	4.170675e-81
98	105	3.118949e-82
98	106	0.000000e+00
98	107	0.000000e+00
98	108	0.000000e+00
98	109	0.000000e+00
99	0	0.000000e+00
99	1	4.235556e-82
99	2	1.637582e-81
99	3	3.240875e-81
99	4	8.197163e-81
99	5	1.493985e-80
99	6	1.632279e-80
99	7	1.314373e-80
99	8	4.882420e-81
99	9	1.737547e-82
99	10	1.250365e-85
99	11	0.000000e+00
99	12	0.000000e+00
99	13	4.024446e-82
99	14	1.747970e-81
99	15	3.207819e-81
99	16	8.308075e-81
99	17	1.511843e-80
99	18	1.633070e-80
99	19	1.374986e-80
99	20	5.002128e-81
99	21	1.727947e-82
99	22	2.657457e-86
99	23	0.000000e+00
99	24	0.000000e+00
99	25	4.397603e-82
99	26	1.640699e-81
99	27	3.238549e-81
99	28	8.261958e-81
99	29	1.507925e-80
99	30	1.648694e-80
99	31	1.322423e-80
99	32	4.879554e-81
99	33	1.736616e-82
99	34	4.293952e-86
99	35	0.000000e+00
99	36	0.000000e+00
99	37	4.541017e-82
99	38	1.525759e-81
99	39	3.224247e-81
99	40	8.075940e-81
99	41	1.472675e-80
99	42	1.633135e-80
99	43	1.247410e-80
99	44	4.694996e-81
99	45	1.726692e-82
99	46	4.947525e-86
99	47	0.000000e+00
99	48	0.000000e+00
99	49	4.268029e-82
99	50	1.650560e-81
99	51	3.205392e-81
99	52	8.195048e-81
99	53	1.495669e-80
99	54	1.630361e-80
99	55	1.318675e-80
99	56	4.858893e-81
99	57	1.725651e-82
99	58	3.897071e-86
99	59	0.000000e+00
99	60	0.000000e+00
99	61	2.557958e-81
99	62	3.261559e-81
99	63	9.055068e-81
99	64	1.426845e-80
99	65	2.629278e-80
99	66	2.888282e-80
99	67	2.446591e-80
99	68	1.175068e-80
99	69	2.506331e-82
99	70	0.000000e+00
99	71	0.000000e+00
99	72	0.000000e+00
99	73	8.733288e-82
99	74	6.512215e-81
99	75	1.134477e-80
99	76	1.860041e-80
99	77	3.334760e-80
99	78	4.023852e-80
99	79	2.646680e-80
99	80	1.393629e-80
99	81	4.215917e-83
99	82	0.000000e+00
99	83	0.000000e+00
99	84	0.000000e+00
99	85	1.662577e-81
99	86	2.148402e-81
99	87	9.972633e-81
99	88	1.737969e-80
99	89	2.877642e-80
99	90	3.026072e-80
99	91	2.787059e-80
99	92	1.253225e-80
99	93	6.418813e-82
99	94	0.000000e+00
99	95	0.000000e+00
99	96	0.000000e+00
99	97	8.128291e-82
99	98	1.508911e-81
99	99	2.544045e-80
99	100	1.264510e-80
99	101	3.269737e-80
99	102	4.056894e-80
99	103	2.727547e-80
99	104	1.569566e-80
99	105	1.236979e-81
99	106	0.000000e+00
99	107	0.000000e+00
99	108	0.000000e+00
99	109	0.000000e+00
100	0	0.000000e+00
100	1	1.452066e-81
100	2	5.726012e-81
100	3	1.216080e-80
100	4	2.753496e-80
100	5	4.981391e-80
100	6	6.223206e-80
100	7	5.102388e-80
100	8	1.861224e-80
100	9	5.114837e-82
100	10	4.230811e-85
100	11	0.000000e+00
100	12	0.000000e+00
100	13	1.477109e-81
100	14	5.872092e-81
100	15	1.212915e-80
100	16	2.773568e-80
100	17	4.922191e-80
100	18	6.222122e-80
100	19	5.127459e-80
100	20	1.846587e-80
100	21	5.028647e-82
100	22	5.203303e-86
100	23	0.000000e+00
100	24	0.000000e+00
100	25	1.469279e-81
100	26	5.750332e-81
100	27	1.232905e-80
100	28	2.790214e-80
100	29	5.081028e-80
100	30	6.324650e-80
100	31	5.209078e-80
100	32	1.884462e-80
100	33	5.095738e-82
100	34	1.283403e-85
100	35	0.000000e+00
100	36	0.000000e+00
100	37	1.433059e-81
100	38	5.549196e-81
100	39	1.222416e-80
100	40	2.747929e-80
100	41	5.095485e-80
100	42	6.265369e-80
100	43	5.149918e-80
100	44	1.879304e-80
100	45	5.081129e-82
100	46	1.734859e-85
100	47	0.000000e+00
100	48	0.000000e+00
100	49	1.456298e-81
100	50	5.723115e-81
100	51	1.217145e-80
100	52	2.763303e-80
100	53	5.004775e-80
100	54	6.243811e-80
100	55	5.142280e-80
100	56	1.858852e-80
100	57	5.052721e-82
100	58	1.121401e-85
100	59	0.000000e+00
100	60	0.000000e+00
100	61	6.229064e-81
100	62	1.045044e-80
100	63	3.156718e-80
100	64	4.967485e-80
100	65	7.867547e-80
100	66	9.967430e-80
100	67	6.654265e-80
100	68	3.272709e-80
100	69	3.899057e-82
100	70	0.000000e+00
100	71	0.000000e+00
100	72	0.000000e+00
100	73	2.333798e-81
100	74	1.770892e-80
100	75	2.507845e-80
100	76	6.502247e-80
100	77	1.060537e-79
100	78	1.280715e-79
100	79	8.248939e-80
100	80	3.221951e-80
100	81	6.880220e-83
100	82	0.000000e+00
100	83	0.000000e+00
100	84	0.000000e+00
100	85	3.289494e-81
100	86	4.803883e-81
100	87	1.898072e-80
100	88	4.042455e-80
100	89	6.577184e-80
100	90	8.271928e-80
100	91	6.133126e-80
100	92	3.578443e-80
100	93	1.173855e-81
100	94	0.000000e+00
100	95	0.000000e+00
100	96	0.000000e+00
100	97	1.508195e-81
100	98	4.592918e-81
100	99	1.264510e-80
100	100	6.798043e-80
100	101	6.367898e-80
100	102	7.619636e-80
100	103	8.077443e-80
100	104	4.351532e-80
100	105	3.034998e-81
100	106	0.000000e+00
100	107	0.000000e+00
100	108	0.000000e+00
100	109	0.000000e+00
101	0	0.000000e+00
101	1	2.250037e-81
101	2	9.605762e-81
101	3	2.120042e-80
101	4	4.898652e-80
101	5	9.146610e-80
101	6	1.085893e-79
101	7	8.605333e-80
101	8	2.959547e-80
101	9	8.539475e-82
101	10	6.369537e-85
101	11	0.000000e+00
101	12	0.000000e+00
101	13	2.239995e-81
101	14	9.981751e-81
101	15	2.105289e-80
101	16	4.946461e-80
101	17	9.113163e-80
101	18	1.085749e-79
101	19	8.688850e-80
101	20	2.951083e-80
101	21	8.517330e-82
101	22	1.115563e-85
101	23	0.000000e+00
101	24	0.000000e+00
101	25	2.304641e-81
101	26	9.640716e-81
101	27	2.140325e-80
101	28	4.956314e-80
101	29	9.299705e-80
101	30	1.102433e-79
101	31	8.761002e-80
101	32	2.989679e-80
101	33	8.512615e-82
101	34	2.122719e-85
101	35	0.000000e+00
101	36	0.000000e+00
101	37	2.294997e-81
101	38	9.189698e-81
101	39	2.128873e-80
101	40	4.865241e-80
101	41	9.244195e-80
101	42	1.092311e-79
101	43	8.605839e-80
101	44	2.964838e-80
101	45	8.406557e-82
101	46	2.631064e-85
101	47	0.000000e+00
101	48	0.000000e+00
101	49	2.265112e-81
101	50	9.632917e-81
101	51	2.113332e-80
101	52	4.911039e-80
101	53	9.178074e-80
101	54	1.089025e-79
101	55	8.658306e-80
101	56	2.952933e-80
101	57	8.464672e-82
101	58	1.895148e-85
101	59	0.000000e+00
101	60	0.000000e+00
101	61	8.035729e-81
101	62	1.311566e-80
101	63	5.430471e-80
101	64	7.795638e-80
101	65	1.374954e-79
101	66	1.804890e-79
101	67	1.146309e-79
101	68	4.101338e-80
101	69	4.819127e-82
101	70	0.000000e+00
101	71	0.000000e+00
101	72	0.000000e+00
101	73	5.323386e-81
101	74	2.965498e-80
101	75	4.162526e-80
101	76	1.040883e-79
101	77	1.736495e-79
101	78	2.097836e-79
101	79	1.272584e-79
101	80	5.267286e-80
101	81	1.243947e-82
101	82	0.000000e+00
101	83	0.000000e+00
101	84	0.000000e+00
101	85	5.185085e-81
101	86	8.617542e-81
101	87	4.040659e-80
101	88	8.801817e-80
101	89	1.471588e-79
101	90	1.710743e-79
101	91	1.249971e-79
101	92	6.500136e-80
101	93	2.446999e-81
101	94	0.000000e+00
101	95	0.000000e+00
101	96	0.000000e+00
101	97	2.391790e-81
101	98	5.957707e-81
101	99	3.269737e-80
101	100	6.367898e-80
101	101	2.090242e-79
101	102	1.811056e-79
101	103	1.543109e-79
101	104	7.919602e-80
101	105	5.149360e-81
101	106	0.000000e+00
101	107	0.000000e+00
101	108	0.000000e+00
101	109	0.000000e+00
102	0	0.000000e+00
102	1	2.619065e-81
102	2	1.140385e-80
102	3	2.495891e-80
102	4	5.770264e-80
102	5	1.127603e-79
102	6	1.367296e-79
102	7	1.161660e-79
102	8	4.359362e-80
102	9	1.243772e-81
102	10	1.005824e-84
102	11	0.000000e+00
102	12	0.000000e+00
102	13	2.613916e-81
102	14	1.183905e-80
102	15	2.468976e-80
102	16	5.842708e-80
102	17	1.122676e-79
102	18	1.362220e-79
102	19	1.178821e-79
102	20	4.353951e-80
102	21	1.220953e-81
102	22	1.036067e-85
102	23	0.000000e+00
102	24	0.000000e+00
102	25	2.679693e-81
102	26	1.144866e-80
102	27	2.521732e-80
102	28	5.824987e-80
102	29	1.147370e-79
102	30	1.389230e-79
102	31	1.182516e-79
102	32	4.397631e-80
102	33	1.241860e-81
102	34	2.728081e-85
102	35	0.000000e+00
102	36	0.000000e+00
102	37	2.657763e-81
102	38	1.092536e-80
102	39	2.516708e-80
102	40	5.701783e-80
102	41	1.141753e-79
102	42	1.381981e-79
102	43	1.155907e-79
102	44	4.352577e-80
102	45	1.241502e-81
102	46	3.753138e-85
102	47	0.000000e+00
102	48	0.000000e+00
102	49	2.634087e-81
102	50	1.143526e-80
102	51	2.488399e-80
102	52	5.777161e-80
102	53	1.132503e-79
102	54	1.370897e-79
102	55	1.169898e-79
102	56	4.346513e-80
102	57	1.230578e-81
102	58	2.372658e-85
102	59	0.000000e+00
102	60	0.000000e+00
102	61	1.030785e-80
102	62	1.580362e-80
102	63	6.268651e-80
102	64	9.279586e-80
102	65	1.714478e-79
102	66	2.184682e-79
102	67	1.577344e-79
102	68	7.139912e-80
102	69	1.101861e-81
102	70	0.000000e+00
102	71	0.000000e+00
102	72	0.000000e+00
102	73	5.649814e-81
102	74	3.558659e-80
102	75	5.278211e-80
102	76	1.209605e-79
102	77	1.967166e-79
102	78	2.635418e-79
102	79	1.742320e-79
102	80	6.257449e-80
102	81	1.522170e-82
102	82	0.000000e+00
102	83	0.000000e+00
102	84	0.000000e+00
102	85	6.700038e-81
102	86	1.053373e-80
102	87	4.790396e-80
102	88	1.027368e-79
102	89	1.768478e-79
102	90	2.060193e-79
102	91	1.542787e-79
102	92	8.545084e-80
102	93	2.977027e-81
102	94	0.000000e+00
102	95	0.000000e+00
102	96	0.000000e+00
102	97	3.122182e-81
102	98	7.183504e-81
102	99	4.056894e-80
102	100	7.619636e-80
102	101	1.811056e-79
102	102	3.041151e-79
102	103	1.871772e-79
102	104	1.041244e-79
102	105	7.251549e-81
102	106	0.000000e+00
102	107	0.000000e+00
102	108	0.000000e+00
102	109	0.000000e+00
103	0	0.000000e+00
103	1	3.262702e-81
103	2	1.269140e-80
103	3	2.788005e-80
103	4	6.399368e-80
103	5	1.175232e-79
103	6	1.514895e-79
103	7	1.266630e-79
103	8	4.476654e-80
103	9	1.069844e-81
103	10	8.027822e-85
103	11	0.000000e+00
103	12	0.000000e+00
103	13	3.313126e-81
103	14	1.306118e-80
103	15	2.764813e-80
103	16	6.429153e-80
103	17	1.158984e-79
103	18	1.509018e-79
103	19	1.259079e-79
103	20	4.421282e-80
103	21	1.058429e-81
103	22	8.414053e-86
103	23	0.000000e+00
103	24	0.000000e+00
103	25	3.285541e-81
103	26	1.274362e-80
103	27	2.827617e-80
103	28	6.504315e-80
103	29	1.200522e-79
103	30	1.545138e-79
103	31	1.298587e-79
103	32	4.540132e-80
103	33	1.072075e-81
103	34	2.353393e-85
103	35	0.000000e+00
103	36	0.000000e+00
103	37	3.202804e-81
103	38	1.224995e-80
103	39	2.818060e-80
103	40	6.426949e-80
103	41	1.206756e-79
103	42	1.537870e-79
103	43	1.299240e-79
103	44	4.551969e-80
103	45	1.063012e-81
103	46	3.286615e-85
103	47	0.000000e+00
103	48	0.000000e+00
103	49	3.258060e-81
103	50	1.268827e-80
103	51	2.790116e-80
103	52	6.436274e-80
103	53	1.181478e-79
103	54	1.523391e-79
103	55	1.278312e-79
103	56	4.472974e-80
103	57	1.064781e-81
103	58	2.038505e-85
103	59	0.000000e+00
103	60	0.000000e+00
103	61	1.216250e-80
103	62	2.096129e-80
103	63	6.863027e-80
103	64	1.061431e-79
103	65	1.706790e-79
103	66	2.270575e-79
103	67	1.692318e-79
103	68	7.013109e-80
103	69	5.740806e-82
103	70	0.000000e+00
103	71	0.000000e+00
103	72	0.000000e+00
103	73	4.986796e-81
103	74	3.574468e-80
103	75	5.064386e-80
103	76	1.533081e-79
103	77	2.368594e-79
103	78	3.053822e-79
103	79	1.959587e-79
103	80	6.778581e-80
103	81	1.930390e-82
103	82	0.000000e+00
103	83	0.000000e+00
103	84	0.000000e+00
103	85	6.814321e-81
103	86	9.972501e-81
103	87	4.135306e-80
103	88	9.878937e-80
103	89	1.570726e-79
103	90	2.035631e-79
103	91	1.543376e-79
103	92	8.430049e-80
103	93	2.830465e-81
103	94	0.000000e+00
103	95	0.000000e+00
103	96	0.000000e+00
103	97	3.059344e-81
103	98	7.412801e-81
103	99	2.727547e-80
103	100	8.077443e-80
103	101	1.543109e-79
103	102	1.871772e-79
103	103	2.942482e-79
103	104	1.102079e-79
103	105	8.029456e-81
103	106	0.000000e+00
103	107	0.000000e+00
103	108	0.000000e+00
103	109	0.000000e+00
104	0	0.000000e+00
104	1	1.799817e-81
104	2	6.847705e-81
104	3	1.482587e-80
104	4	3.373262e-80
104	5	6.307091e-80
104	6	8.160306e-80
104	7	7.446157e-80
104	8	2.966242e-80
104	9	8.692975e-82
104	10	5.768627e-85
104	11	0.000000e+00
104	12	0.000000e+00
104	13	1.834949e-81
104	14	7.033407e-81
104	15	1.472765e-80
104	16	3.388198e-80
104	17	6.194291e-80
104	18	8.078814e-80
104	19	7.429942e-80
104	20	2.939177e-80
104	21	8.540862e-82
104	22	4.138692e-86
104	23	0.000000e+00
104	24	0.000000e+00
104	25	1.811390e-81
104	26	6.876803e-81
104	27	1.501931e-80
104	28	3.419777e-80
104	29	6.460047e-80
104	30	8.338220e-80
104	31	7.631891e-80
104	32	3.006770e-80
104	33	8.614074e-82
104	34	1.251576e-85
104	35	0.000000e+00
104	36	0.000000e+00
104	37	1.758157e-81
104	38	6.628732e-81
104	39	1.493383e-80
104	40	3.378530e-80
104	41	6.523137e-80
104	42	8.353282e-80
104	43	7.611192e-80
104	44	3.003952e-80
104	45	8.535909e-82
104	46	1.779285e-85
104	47	0.000000e+00
104	48	0.000000e+00
104	49	1.798551e-81
104	50	6.844378e-81
104	51	1.482478e-80
104	52	3.385058e-80
104	53	6.351774e-80
104	54	8.206122e-80
104	55	7.520119e-80
104	56	2.964877e-80
104	57	8.551427e-82
104	58	1.078797e-85
104	59	0.000000e+00
104	60	0.000000e+00
104	61	8.011686e-81
104	62	1.235529e-80
104	63	3.275825e-80
104	64	5.727293e-80
104	65	9.658677e-80
104	66	1.178336e-79
104	67	9.996179e-80
104	68	5.662864e-80
104	69	8.099275e-82
104	70	0.000000e+00
104	71	0.000000e+00
104	72	0.000000e+00
104	73	2.272248e-81
104	74	1.929177e-80
104	75	2.941668e-80
104	76	7.827722e-80
104	77	1.236869e-79
104	78	1.695648e-79
104	79	1.203843e-79
104	80	4.114971e-80
104	81	1.368874e-82
104	82	0.000000e+00
104	83	0.000000e+00
104	84	0.000000e+00
104	85	4.278861e-81
104	86	6.166169e-81
104	87	2.291416e-80
104	88	5.046733e-80
104	89	8.444388e-80
104	90	1.083113e-79
104	91	8.848925e-80
104	92	5.221354e-80
104	93	2.060746e-81
104	94	0.000000e+00
104	95	0.000000e+00
104	96	0.000000e+00
104	97	2.152438e-81
104	98	4.170675e-81
104	99	1.569566e-80
104	100	4.351532e-80
104	101	7.919602e-80
104	102	1.041244e-79
104	103	1.102079e-79
104	104	9.171330e-80
104	105	5.291884e-81
104	106	0.000000e+00
104	107	0.000000e+00
104	108	0.000000e+00
104	109	0.000000e+00
105	0	0.000000e+00
105	1	1.425885e-82
105	2	5.203688e-82
105	3	1.118099e-81
105	4	2.614705e-81
105	5	4.723045e-81
105	6	6.333128e-81
105	7	6.076703e-81
105	8	2.486926e-81
105	9	6.497987e-83
105	10	4.110928e-86
105	11	0.000000e+00
105	12	0.000000e+00
105	13	1.461359e-82
105	14	5.328365e-82
105	15	1.111280e-81
105	16	2.626717e-81
105	17	4.634330e-81
105	18	6.266846e-81
105	19	6.077186e-81
105	20	2.475957e-81
105	21	6.470771e-83
105	22	-3.170862e-89
105	23	0.000000e+00
105	24	0.000000e+00
105	25	1.434771e-82
105	26	5.224741e-82
105	27	1.132721e-81
105	28	2.653616e-81
105	29	4.848130e-81
105	30	6.479458e-81
105	31	6.229330e-81
105	32	2.516973e-81
105	33	6.371493e-83
105	34	3.719718e-87
105	35	0.000000e+00
105	36	0.000000e+00
105	37	1.384744e-82
105	38	5.052801e-82
105	39	1.124998e-81
105	40	2.622290e-81
105	41	4.901611e-81
105	42	6.495328e-81
105	43	6.201826e-81
105	44	2.502624e-81
105	45	6.182650e-83
105	46	6.467857e-87
105	47	0.000000e+00
105	48	0.000000e+00
105	49	1.426541e-82
105	50	5.194335e-82
105	51	1.118312e-81
105	52	2.626476e-81
105	53	4.764505e-81
105	54	6.373308e-81
105	55	6.141457e-81
105	56	2.485021e-81
105	57	6.363559e-83
105	58	3.006534e-87
105	59	0.000000e+00
105	60	0.000000e+00
105	61	7.367550e-82
105	62	1.105548e-81
105	63	1.918894e-81
105	64	4.361945e-81
105	65	7.979982e-81
105	66	8.234461e-81
105	67	8.715495e-81
105	68	5.216275e-81
105	69	6.939601e-83
105	70	0.000000e+00
105	71	0.000000e+00
105	72	0.000000e+00
105	73	1.244210e-82
105	74	1.412738e-81
105	75	2.385586e-81
105	76	5.849232e-81
105	77	9.826118e-81
105	78	1.494801e-80
105	79	9.191348e-81
105	80	3.227307e-81
105	81	1.269498e-83
105	82	0.000000e+00
105	83	0.000000e+00
105	84	0.000000e+00
105	85	3.960452e-82
105	86	4.633542e-82
105	87	1.568416e-81
105	88	3.473878e-81
105	89	5.704891e-81
105	90	7.876789e-81
105	91	7.346866e-81
105	92	3.896672e-81
105	93	1.992187e-82
105	94	0.000000e+00
105	95	0.000000e+00
105	96	0.000000e+00
105	97	1.928720e-82
105	98	3.118949e-82
105	99	1.236979e-81
105	100	3.034998e-81
105	101	5.149360e-81
105	102	7.251549e-81
105	103	8.029456e-81
105	104	5.291884e-81
105	105	1.455547e-81
105	106	0.000000e+00
105	107	0.000000e+00
105	108	0.000000e+00
105	109	0.000000e+00
106	0	0.000000e+00
106	1	0.000000e+00
106	2	0.000000e+00
106	3	0.000000e+00
106	4	0.000000e+00
106	5	0.000000e+00
106	6	0.000000e+00
106	7	0.000000e+00
106	8	0.000000e+00
106	9	0.000000e+00
106	10	0.000000e+00
106	11	0.000000e+00
106	12	0.000000e+00
106	13	0.000000e+00
106	14	0.000000e+00
106	15	0.000000e+00
106	16	0.000000e+00
106	17	0.000000e+00
106	18	0.000000e+00
106	19	0.000000e+00
106	20	0.000000e+00
106	21	0.000000e+00
106	22	0.000000e+00
106	23	0.000000e+00
106	24	0.000000e+00
106	25	0.000000e+00
106	26	0.000000e+00
106	27	0.000000e+00
106	28	0.000000e+00
106	29	0.000000e+00
106	30	0.000000e+00
106	31	0.000000e+00
106	32	0.000000e+00
106	33	0.000000e+00
106	34	0.000000e+00
106	35	0.000000e+00
106	36	0.000000e+00
106	37	0.000000e+00
106	38	0.000000e+00
106	39	0.000000e+00
106	40	0.000000e+00
106	41	0.000000e+00
106	42	0.000000e+00
106	43	0.000000e+00
106	44	0.000000e+00
106	45	0.000000e+00
106	46	0.000000e+00
106	47	0.000000e+00
106	48	0.000000e+00
106	49	0.000000e+00
106	50	0.000000e+00
106	51	0.000000e+00
106	52	0.000000e+00
106	53	0.000000e+00
106	54	0.000000e+00
106	55	0.000000e+00
106	56	0.000000e+00
106	57	0.000000e+00
106	58	0.000000e+00
106	59	0.000000e+00
106	60	0.000000e+00
106	61	0.000000e+00
106	62	0.000000e+00
106	63	0.000000e+00
106	64	0.000000e+00
106	65	0.000000e+00
106	66	0.000000e+00
106	67	0.000000e+00
106	68	0.000000e+00
106	69	0.000000e+00
106	70	0.000000e+00
106	71	0.000000e+00
106	72	0.000000e+00
106	73	0.000000e+00
106	74	0.000000e+00
106	75	0.000000e+00
106	76	0.000000e+00
106	77	0.000000e+00
106	78	0.000000e+00
106	79	0.000000e+00
106	80	0.000000e+00
106	81	0.000000e+00
106	82	0.000000e+00
106	83	0.000000e+00
106	84	0.000000e+00
106	85	0.000000e+00
106	86	0.000000e+00
106	87	0.000000e+00
106	88	0.000000e+00
106	89	0.000000e+00
106	90	0.000000e+00
106	91	0.000000e+00
106	92	0.000000e+00
106	93	0.000000e+00
106	94	0.000000e+00
106	95	0.000000e+00
106	96	0.000000e+00
106	97	0.000000e+00
106	98	0.000000e+00
106	99	0.000000e+00
106	100	0.000000e+00
106	101	0.000000e+00
106	102	0.000000e+00
106	103	0.000000e+00
106	104	0.000000e+00
106	105	0.000000e+00
106	106	0.000000e+00
106	107	0.000000e+00
106	108	0.000000e+00
106	109	0.000000e+00
107	0	0.000000e+00
107	1	0.000000e+00
107	2	0.000000e+00
107	3	0.000000e+00
107	4	0.000000e+00
107	5	0.000000e+00
107	6	0.000000e+00
107	7	0.000000e+00
107	8	0.000000e+00
107	9	0.000000e+00
107	10	0.000000e+00
107	11	0.000000e+00
107	12	0.000000e+00
107	13	0.000000e+00
107	14	0.000000e+00
107	15	0.000000e+00
107	16	0.000000e+00
107	17	0.000000e+00
107	18	0.000000e+00
107	19	0.000000e+00
107	20	0.000000e+00
107	21	0.000000e+00
107	22	0.000000e+00
107	23	0.000000e+00
107	24	0.000000e+00
107	25	0.000000e+00
107	26	0.000000e+00
107	27	0.000000e+00
107	28	0.000000e+00
107	29	0.000000e+00
107	30	0.000000e+00
107	31	0.000000e+00
107	32	0.000000e+00
107	33	0.000000e+00
107	34	0.000000e+00
107	35	0.000000e+00
107	36	0.000000e+00
107	37	0.000000e+00
107	38	0.000000e+00
107	39	0.000000e+00
107	40	0.000000e+00
107	41	0.000000e+00
107	42	0.000000e+00
107	43	0.000000e+00
107	44	0.000000e+00
107	45	0.000000e+00
107	46	0.000000e+00
107	47	0.000000e+00
107	48	0.000000e+00
107	49	0.000000e+00
107	50	0.000000e+00
107	51	0.000000e+00
107	52	0.000000e+00
107	53	0.000000e+00
107	54	0.000000e+00
107	55	0.000000e+00
107	56	0.000000e+00
107	57	0.000000e+00
107	58	0.000000e+00
107	59	0.000000e+00
107	60	0.000000e+00
107	61	0.000000e+00
107	62	0.000000e+00
107	63	0.000000e+00
107	64	0.000000e+00
107	65	0.000000e+00
107	66	0.000000e+00
107	67	0.000000e+00
107	68	0.000000e+00
107	69	0.000000e+00
107	70	0.000000e+00
107	71	0.000000e+00
107	72	0.000000e+00
107	73	0.000000e+00
107	74	0.000000e+00
107	75	0.000000e+00
107	76	0.000000e+00
107	77	0.000000e+00
107	78	0.000000e+00
107	79	0.000000e+00
107	80	0.000000e+00
107	81	0.000000e+00
107	82	0.000000e+00
107	83	0.000000e+00
107	84	0.000000e+00
107	85	0.000000e+00
107	86	0.000000e+00
107	87	0.000000e+00
107	88	0.000000e+00
107	89	0.000000e+00
107	90	0.000000e+00
107	91	0.000000e+00
107	92	0.000000e+00
107	93	0.000000e+00
107	94	0.000000e+00
107	95	0.000000e+00
107	96	0.000000e+00
107	97	0.000000e+00
107	98	0.000000e+00
107	99	0.000000e+00
107	100	0.000000e+00
107	101	0.000000e+00
107	102	0.000000e+00
107	103	0.000000e+00
107	104	0.000000e+00
107	105	0.000000e+00
107	106	0.000000e+00
107	107	0.000000e+00
107	108	0.000000e+00
107	109	0.000000e+00
108	0	0.000000e+00
108	1	0.000000e+00
108	2	0.000000e+00
108	3	0.000000e+00
108	4	0.000000e+00
108	5	0.000000e+00
108	6	0.000000e+00
108	7	0.000000e+00
108	8	0.000000e+00
108	9	0.000000e+00
108	10	0.000000e+00
108	11	0.000000e+00
108	12	0.000000e+00
108	13	0.000000e+00
108	14	0.000000e+00
108	15	0.000000e+00
108	16	0.000000e+00
108	17	0.000000e+00
108	18	0.000000e+00
108	19	0.000000e+00
108	20	0.000000e+00
108	21	0.000000e+00
108	22	0.000000e+00
108	23	0.000000e+00
108	24	0.000000e+00
108	25	0.000000e+00
108	26	0.000000e+00
108	27	0.000000e+00
108	28	0.000000e+00
108	29	0.000000e+00
108	30	0.000000e+00
108	31	0.000000e+00
108	32	0.000000e+00
108	33	0.000000e+00
108	34	0.000000e+00
108	35	0.000000e+00
108	36	0.000000e+00
108	37	0.000000e+00
108	38	0.000000e+00
108	39	0.000000e+00
108	40	0.000000e+00
108	41	0.000000e+00
108	42	0.000000e+00
108	43	0.000000e+00
108	44	0.000000e+00
108	45	0.000000e+00
108	46	0.000000e+00
108	47	0.000000e+00
108	48	0.000000e+00
108	49	0.000000e+00
108	50	0.000000e+00
108	51	0.000000e+00
108	52	0.000000e+00
108	53	0.000000e+00
108	54	0.000000e+00
108	55	0.000000e+00
108	56	0.000000e+00
108	57	0.000000e+00
108	58	0.000000e+00
108	59	0.000000e+00
108	60	0.000000e+00
108	61	0.000000e+00
108	62	0.000000e+00
108	63	0.000000e+00
108	64	0.000000e+00
108	65	0.000000e+00
108	66	0.000000e+00
108	67	0.000000e+00
108	68	0.000000e+00
108	69	0.000000e+00
108	70	0.000000e+00
108	71	0.000000e+00
108	72	0.000000e+00
108	73	0.000000e+00
108	74	0.000000e+00
108	75	0.000000e+00
108	76	0.000000e+00
108	77	0.000000e+00
108	78	0.000000e+00
108	79	0.000000e+00
108	80	0.000000e+00
108	81	0.000000e+00
108	82	0.000000e+00
108	83	0.000000e+00
108	84	0.000000e+00
108	85	0.000000e+00
108	86	0.000000e+00
108	87	0.000000e+00
108	88	0.000000e+00
108	89	0.000000e+00
108	90	0.000000e+00
108	91	0.000000e+00
108	92	0.000000e+00
108	93	0.000000e+00
108	94	0.000000e+00
108	95	0.000000e+00
108	96	0.000000e+00
108	97	0.000000e+00
108	98	0.000000e+00
108	99	0.000000e+00
108	100	0.000000e+00
108	101	0.000000e+00
108	102	0.000000e+00
108	103	0.000000e+00
108	104	0.000000e+00
108	105	0.000000e+00
108	106	0.000000e+00
108	107	0.000000e+00
108	108	0.000000e+00
108	109	0.000000e+00
109	0	0.000000e+00
109	1	0.000000e+00
109	2	0.000000e+00
109	3	0.000000e+00
109	4	0.000000e+00
109	5	0.000000e+00
109	6	0.000000e+00
109	7	0.000000e+00
109	8	0.000000e+00
109	9	0.000000e+00
109	10	0.000000e+00
109	11	0.000000e+00
109	12	0.000000e+00
109	13	0.000000e+00
109	14	0.000000e+00
109	15	0.000000e+00
109	16	0.000000e+00
109	17	0.000000e+00
109	18	0.000000e+00
109	19	0.000000e+00
109	20	0.000000e+00
109	21	0.000000e+00
109	22	0.000000e+00
109	23	0.000000e+00
109	24	0.000000e+00
109	25	0.000000e+00
109	26	0.000000e+00
109	27	0.000000e+00
109	28	0.000000e+00
109	29	0.000000e+00
109	30	0.000000e+00
109	31	0.000000e+00
109	32	0.000000e+00
109	33	0.000000e+00
109	34	0.000000e+00
109	35	0.000000e+00
109	36	0.000000e+00
109	37	0.000000e+00
109	38	0.000000e+00
109	39	0.000000e+00
109	40	0.000000e+00
109	41	0.000000e+00
109	42	0.000000e+00
109	43	0.000000e+00
109	44	0.000000e+00
109	45	0.000000e+00
109	46	0.000000e+00
109	47	0.000000e+00
109	48	0.000000e+00
109	49	0.000000e+00
109	50	0.000000e+00
109	51	0.000000e+00
109	52	0.000000e+00
109	53	0.000000e+00
109	54	0.000000e+00
109	55	0.000000e+00
109	56	0.000000e+00
109	57	0.000000e+00
109	58	0.000000e+00
109	59	0.000000e+00
109	60	0.000000e+00
109	61	0.000000e+00
109	62	0.000000e+00
109	63	0.000000e+00
109	64	0.000000e+00
109	65	0.000000e+00
109	66	0.000000e+00
109	67	0.000000e+00
109	68	0.000000e+00
109	69	0.000000e+00
109	70	0.000000e+00
109	71	0.000000e+00
109	72	0.000000e+00
109	73	0.000000e+00
109	74	0.000000e+00
109	75	0.000000e+00
109	76	0.000000e+00
109	77	0.000000e+00
109	78	0.000000e+00
109	79	0.000000e+00
109	80	0.000000e+00
109	81	0.000000e+00
109	82	0.000000e+00
109	83	0.000000e+00
109	84	0.000000e+00
109	85	0.000000e+00
109	86	0.000000e+00
109	87	0.000000e+00
109	88	0.000000e+00
109	89	0.000000e+00
109	90	0.000000e+00
109	91	0.000000e+00
109	92	0.000000e+00
109	93	0.000000e+00
109	94	0.000000e+00
109	95	0.000000e+00
109	96	0.000000e+00
109	97	0.000000e+00
109	98	0.000000e+00
109	99	0.000000e+00
109	100	0.000000e+00
109	101	0.000000e+00
109	102	0.000000e+00
109	103	0.000000e+00
109	104	0.000000e+00
109	105	0.000000e+00
109	106	0.000000e+00
109	107	0.000000e+00
109	108	0.000000e+00
109	109	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_covariance_muon_theta.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
0	83	0.000000e+00
0	84	0.000000e+00
0	85	0.000000e+00
0	86	0.000000e+00
0	87	0.000000e+00
0	88	0.000000e+00
0	89	0.000000e+00
0	90	0.000000e+00
0	91	0.000000e+00
0	92	0.000000e+00
0	93	0.000000e+00
0	94	0.000000e+00
0	95	0.000000e+00
0	96	0.000000e+00
0	97	0.000000e+00
0	98	0.000000e+00
0	99	0.000000e+00
0	100	0.000000e+00
0	101	0.000000e+00
0	102	0.000000e+00
0	103	0.000000e+00
0	104	0.000000e+00
0	105	0.000000e+00
0	106	0.000000e+00
0	107	0.000000e+00
0	108	0.000000e+00
0	109	0.000000e+00
0	110	0.000000e+00
0	111	0.000000e+00
0	112	0.000000e+00
0	113	0.000000e+00
0	114	0.000000e+00
0	115	0.000000e+00
0	116	0.000000e+00
0	117	0.000000e+00
0	118	0.000000e+00
0	119	0.000000e+00
0	120	0.000000e+00
0	121	0.000000e+00
0	122	0.000000e+00
0	123	0.000000e+00
0	124	0.000000e+00
0	125	0.000000e+00
0	126	0.000000e+00
0	127	0.000000e+00
0	128	0.000000e+00
0	129	0.000000e+00
0	130	0.000000e+00
0	131	0.000000e+00
0	132	0.000000e+00
0	133	0.000000e+00
0	134	0.000000e+00
0	135	0.000000e+00
0	136	0.000000e+00
0	137	0.000000e+00
0	138	0.000000e+00
0	139	0.000000e+00
0	140	0.000000e+00
0	141	0.000000e+00
0	142	0.000000e+00
0	143	0.000000e+00
0	144	0.000000e+00
0	145	0.000000e+00
1	0	0.000000e+00
1	1	1.675673e-84
1	2	5.433047e-84
1	3	1.072155e-83
1	4	1.626326e-83
1	5	2.165305e-83
1	6	2.541655e-83
1	7	2.734735e-83
1	8	2.610169e-83
1	9	2.398625e-83
1	10	2.196165e-83
1	11	1.844079e-83
1	12	1.558919e-83
1	13	1.533539e-83
1	14	1.356289e-83
1	15	0.000000e+00
1	16	0.000000e+00
1	17	1.468946e-84
1	18	5.402165e-84
1	19	1.088754e-83
1	20	1.632310e-83
1	21	2.167270e-83
1	22	2.572760e-83
1	23	2.783956e-83
1	24	2.608540e-83
1	25	2.374839e-83
1	26	2.166793e-83
1	27	1.831480e-83
1	28	1.524992e-83
1	29	1.467980e-83
1	30	1.312121e-83
1	31	0.000000e+00
1	32	0.000000e+00
1	33	1.448382e-84
1	34	5.553754e-84
1	35	1.079283e-83
1	36	1.641300e-83
1	37	2.183404e-83
1	38	2.565529e-83
1	39	2.747842e-83
1	40	2.641012e-83
1	41	2.439302e-83
1	42	2.225478e-83
1	43	1.870828e-83
1	44	1.596066e-83
1	45	1.585892e-83
1	46	1.400868e-83
1	47	0.000000e+00
1	48	0.000000e+00
1	49	1.411951e-84
1	50	5.527795e-84
1	51	1.050236e-83
1	52	1.615548e-83
1	53	2.157130e-83
1	54	2.504914e-83
1	55	2.662998e-83
1	56	2.612116e-83
1	57	2.440299e-83
1	58	2.234242e-83
1	59	1.854140e-83
1	60	1.612930e-83
1	61	1.642223e-83
1	62	1.434755e-83
1	63	0.000000e+00
1	64	0.000000e+00
1	65	1.439122e-84
1	66	5.471982e-84
1	67	1.070970e-83
1	68	1.624468e-83
1	69	2.162093e-83
1	70	2.543409e-83
1	71	2.729124e-83
1	72	2.611314e-83
1	73	2.404890e-83
1	74	2.195281e-83
1	75	1.844662e-83
1	76	1.567616e-83
1	77	1.548475e-83
1	78	1.371498e-83
1	79	0.000000e+00
1	80	0.000000e+00
1	81	1.962026e-84
1	82	8.357927e-84
1	83	1.229380e-83
1	84	2.937615e-83
1	85	3.302026e-83
1	86	2.839573e-83
1	87	3.696672e-83
1	88	3.885740e-83
1	89	3.164078e-83
1	90	1.796441e-83
1	91	1.869672e-83
1	92	1.570525e-83
1	93	3.164154e-83
1	94	1.038244e-83
1	95	0.000000e+00
1	96	0.000000e+00
1	97	1.021066e-84
1	98	6.115026e-84
1	99	8.795449e-84
1	100	2.444293e-83
1	101	4.932772e-83
1	102	4.577438e-83
1	103	4.081447e-83
1	104	3.144706e-83
1	105	2.741756e-83
1	106	3.959200e-83
1	107	2.456746e-83
1	108	8.094765e-84
1	109	3.003575e-83
1	110	3.465190e-83
1	111	0.000000e+00
1	112	0.000000e+00
1	113	8.539997e-85
1	114	4.595280e-84
1	115	1.113867e-83
1	116	1.820989e-83
1	117	2.103009e-83
1	118	2.770254e-83
1	119	2.914926e-83
1	120	2.615441e-83
1	121	3.162821e-83
1	122	2.643545e-83
1	123	2.324668e-83
1	124	2.848837e-83
1	125	3.311151e-83
1	126	2.872665e-83
1	127	0.000000e+00
1	128	0.000000e+00
1	129	3.231157e-85
1	130	2.375958e-84
1	131	1.043087e-83
1	132	1.373548e-83
1	133	1.659926e-83
1	134	2.477118e-83
1	135	2.114910e-83
1	136	2.680712e-83
1	137	2.409756e-83
1	138	2.729531e-83
1	139	1.348595e-83
1	140	1.532738e-83
1	141	2.153791e-83
1	142	2.498881e-83
1	143	0.000000e+00
1	144	0.000000e+00
1	145	0.000000e+00
2	0	0.000000e+00
2	1	5.433047e-84
2	2	2.421058e-83
2	3	4.624617e-83
2	4	7.038158e-83
2	5	9.484018e-83
2	6	1.121720e-82
2	7	1.208599e-82
2	8	1.160253e-82
2	9	1.062640e-82
2	10	9.668006e-83
2	11	8.228531e-83
2	12	6.881610e-83
2	13	7.148240e-83
2	14	6.593577e-83
2	15	0.000000e+00
2	16	0.000000e+00
2	17	5.516323e-84
2	18	2.307837e-83
2	19	4.701892e-83
2	20	7.064440e-83
2	21	9.509071e-83
2	22	1.132308e-82
2	23	1.230052e-82
2	24	1.158872e-82
2	25	1.050153e-82
2	26	9.538641e-83
2	27	8.135411e-83
2	28	6.712259e-83
2	29	6.850098e-83
2	30	6.379080e-83
2	31	0.000000e+00
2	32	0.000000e+00
2	33	5.424659e-84
2	34	2.351016e-83
2	35	4.655933e-83
2	36	7.100480e-83
2	37	9.558450e-83
2	38	1.134806e-82
2	39	1.213402e-82
2	40	1.173278e-82
2	41	1.080828e-82
2	42	9.790342e-83
2	43	8.351345e-83
2	44	7.056038e-83
2	45	7.377419e-83
2	46	6.798545e-83
2	47	0.000000e+00
2	48	0.000000e+00
2	49	5.276974e-84
2	50	2.324091e-83
2	51	4.525940e-83
2	52	6.985290e-83
2	53	9.424451e-83
2	54	1.112012e-82
2	55	1.175352e-82
2	56	1.160739e-82
2	57	1.082739e-82
2	58	9.823629e-83
2	59	8.321543e-83
2	60	7.151684e-83
2	61	7.629026e-83
2	62	6.958835e-83
2	63	0.000000e+00
2	64	0.000000e+00
2	65	5.389797e-84
2	66	2.320680e-83
2	67	4.621413e-83
2	68	7.027376e-83
2	69	9.466374e-83
2	70	1.124166e-82
2	71	1.205054e-82
2	72	1.160026e-82
2	73	1.064915e-82
2	74	9.659138e-83
2	75	8.229808e-83
2	76	6.924236e-83
2	77	7.207381e-83
2	78	6.657611e-83
2	79	0.000000e+00
2	80	0.000000e+00
2	81	7.058834e-84
2	82	3.496523e-83
2	83	5.663547e-83
2	84	1.231147e-82
2	85	1.439425e-82
2	86	1.269436e-82
2	87	1.601973e-82
2	88	1.686237e-82
2	89	1.429463e-82
2	90	7.946182e-83
2	91	7.257571e-83
2	92	4.833882e-83
2	93	1.405825e-82
2	94	5.651419e-83
2	95	0.000000e+00
2	96	0.000000e+00
2	97	3.440678e-84
2	98	2.775394e-83
2	99	3.403238e-83
2	100	9.632647e-83
2	101	2.111582e-82
2	102	1.794295e-82
2	103	1.932823e-82
2	104	1.286173e-82
2	105	1.186841e-82
2	106	1.636280e-82
2	107	1.010405e-82
2	108	4.140612e-83
2	109	1.339595e-82
2	110	1.508663e-82
2	111	0.000000e+00
2	112	0.000000e+00
2	113	3.006994e-84
2	114	2.002987e-83
2	115	4.569151e-83
2	116	7.400314e-83
2	117	8.763440e-83
2	118	1.115496e-82
2	119	1.147356e-82
2	120	1.070207e-82
2	121	1.371204e-82
2	122	1.125203e-82
2	123	1.017862e-82
2	124	1.269512e-82
2	125	1.441156e-82
2	126	1.492460e-82
2	127	0.000000e+00
2	128	0.000000e+00
2	129	1.081150e-84
2	130	1.206365e-83
2	131	4.312077e-83
2	132	5.313279e-83
2	133	7.078609e-83
2	134	1.018167e-82
2	135	8.925447e-83
2	136	1.069753e-82
2	137	1.019585e-82
2	138	1.181687e-82
2	139	6.069253e-83
2	140	5.848583e-83
2	141	9.552343e-83
2	142	1.201750e-82
2	143	0.000000e+00
2	144	0.000000e+00
2	145	0.000000e+00
3	0	0.000000e+00
3	1	1.072155e-83
3	2	4.624617e-83
3	3	1.007396e-82
3	4	1.492112e-82
3	5	2.013945e-82
3	6	2.381873e-82
3	7	2.560382e-82
3	8	2.449344e-82
3	9	2.233481e-82
3	10	2.028197e-82
3	11	1.717304e-82
3	12	1.425495e-82
3	13	1.487257e-82
3	14	1.365511e-82
3	15	0.000000e+00
3	16	0.000000e+00
3	17	1.086947e-83
3	18	4.633524e-83
3	19	9.888282e-83
3	20	1.496877e-82
3	21	2.018662e-82
3	22	2.402629e-82
3	23	2.605630e-82
3	24	2.441816e-82
3	25	2.203371e-82
3	26	1.997830e-82
3	27	1.694818e-82
3	28	1.388012e-82
3	29	1.422117e-82
3	30	1.318817e-82
3	31	0.000000e+00
3	32	0.000000e+00
3	33	1.071776e-83
3	34	4.716799e-83
3	35	9.823928e-83
3	36	1.506200e-82
3	37	2.031016e-82
3	38	2.412436e-82
3	39	2.571364e-82
3	40	2.481105e-82
3	41	2.275324e-82
3	42	2.055220e-82
3	43	1.743422e-82
3	44	1.463886e-82
3	45	1.536113e-82
3	46	1.408754e-82
3	47	0.000000e+00
3	48	0.000000e+00
3	49	1.044014e-83
3	50	4.659361e-83
3	51	9.571724e-83
3	52	1.482821e-82
3	53	2.003018e-82
3	54	2.366526e-82
3	55	2.490661e-82
3	56	2.460602e-82
3	57	2.283912e-82
3	58	2.065064e-82
3	59	1.740312e-82
3	60	1.486326e-82
3	61	1.591546e-82
3	62	1.444137e-82
3	63	0.000000e+00
3	64	0.000000e+00
3	65	1.064536e-83
3	66	4.656147e-83
3	67	9.744722e-83
3	68	1.490347e-82
3	69	2.010842e-82
3	70	2.388815e-82
3	71	2.553420e-82
3	72	2.451361e-82
3	73	2.240190e-82
3	74	2.026636e-82
3	75	1.717294e-82
3	76	1.435594e-82
3	77	1.499825e-82
3	78	1.378989e-82
3	79	0.000000e+00
3	80	0.000000e+00
3	81	1.359688e-83
3	82	6.884563e-83
3	83	1.197625e-82
3	84	2.626995e-82
3	85	3.009722e-82
3	86	2.654224e-82
3	87	3.355514e-82
3	88	3.514219e-82
3	89	2.963633e-82
3	90	1.559444e-82
3	91	1.451173e-82
3	92	9.016952e-83
3	93	2.905728e-82
3	94	1.198233e-82
3	95	0.000000e+00
3	96	0.000000e+00
3	97	6.104668e-84
3	98	5.964456e-83
3	99	6.966141e-83
3	100	1.991187e-82
3	101	4.425641e-82
3	102	3.742234e-82
3	103	4.112383e-82
3	104	2.730437e-82
3	105	2.446539e-82
3	106	3.437094e-82
3	107	2.104515e-82
3	108	9.138309e-83
3	109	2.809103e-82
3	110	3.157644e-82
3	111	0.000000e+00
3	112	0.000000e+00
3	113	5.196021e-84
3	114	3.941788e-83
3	115	9.519931e-83
3	116	1.575854e-82
3	117	1.822653e-82
3	118	2.370694e-82
3	119	2.430563e-82
3	120	2.224317e-82
3	121	2.955566e-82
3	122	2.372025e-82
3	123	2.131337e-82
3	124	2.600604e-82
3	125	2.923598e-82
3	126	3.148933e-82
3	127	0.000000e+00
3	128	0.000000e+00
3	129	1.817464e-84
3	130	2.513565e-83
3	131	9.198904e-83
3	132	1.148645e-82
3	133	1.510218e-82
3	134	2.204659e-82
3	135	1.919117e-82
3	136	2.301430e-82
3	137	2.203289e-82
3	138	2.539293e-82
3	139	1.254945e-82
3	140	1.121371e-82
3	141	1.944656e-82
3	142	2.564171e-82
3	143	0.000000e+00
3	144	0.000000e+00
3	145	0.000000e+00
4	0	0.000000e+00
4	1	1.626326e-83
4	2	7.038158e-83
4	3	1.492112e-82
4	4	2.389543e-82
4	5	3.150890e-82
4	6	3.726487e-82
4	7	4.018989e-82
4	8	3.855965e-82
4	9	3.518774e-82
4	10	3.205233e-82
4	11	2.701075e-82
4	12	2.242939e-82
4	13	2.374809e-82
4	14	2.201028e-82
4	15	0.000000e+00
4	16	0.000000e+00
4	17	1.660290e-83
4	18	7.032805e-83
4	19	1.513762e-82
4	20	2.340246e-82
4	21	3.160413e-82
4	22	3.756947e-82
4	23	4.088586e-82
4	24	3.842765e-82
4	25	3.472829e-82
4	26	3.156303e-82
4	27	2.663902e-82
4	28	2.180908e-82
4	29	2.271643e-82
4	30	2.127444e-82
4	31	0.000000e+00
4	32	0.000000e+00
4	33	1.619574e-83
4	34	7.186746e-83
4	35	1.502424e-82
4	36	2.357326e-82
4	37	3.176512e-82
4	38	3.775665e-82
4	39	4.036661e-82
4	40	3.907185e-82
4	41	3.584239e-82
4	42	3.249891e-82
4	43	2.743811e-82
4	44	2.304381e-82
4	45	2.450631e-82
4	46	2.270181e-82
4	47	0.000000e+00
4	48	0.000000e+00
4	49	1.565390e-83
4	50	7.118260e-83
4	51	1.463287e-82
4	52	2.322913e-82
4	53	3.130243e-82
4	54	3.706601e-82
4	55	3.911336e-82
4	56	3.876866e-82
4	57	3.596671e-82
4	58	3.266934e-82
4	59	2.741509e-82
4	60	2.343878e-82
4	61	2.537649e-82
4	62	2.325559e-82
4	63	0.000000e+00
4	64	0.000000e+00
4	65	1.611474e-83
4	66	7.089300e-83
4	67	1.490701e-82
4	68	2.332145e-82
4	69	3.145727e-82
4	70	3.738157e-82
4	71	4.007963e-82
4	72	3.859585e-82
4	73	3.529377e-82
4	74	3.203823e-82
4	75	2.702112e-82
4	76	2.259205e-82
4	77	2.393340e-82
4	78	2.222534e-82
4	79	0.000000e+00
4	80	0.000000e+00
4	81	2.185652e-83
4	82	1.101298e-82
4	83	1.878251e-82
4	84	4.188489e-82
4	85	4.848371e-82
4	86	4.254601e-82
4	87	5.439751e-82
4	88	5.582746e-82
4	89	4.687687e-82
4	90	2.493402e-82
4	91	2.156308e-82
4	92	1.347741e-82
4	93	4.532845e-82
4	94	1.968461e-82
4	95	0.000000e+00
4	96	0.000000e+00
4	97	7.554030e-84
4	98	9.379300e-83
4	99	1.103630e-82
4	100	3.151700e-82
4	101	7.032293e-82
4	102	6.011882e-82
4	103	6.665073e-82
4	104	4.667063e-82
4	105	3.887855e-82
4	106	5.691185e-82
4	107	3.578678e-82
4	108	1.975708e-82
4	109	4.696095e-82
4	110	4.635660e-82
4	111	0.000000e+00
4	112	0.000000e+00
4	113	8.950459e-84
4	114	6.296493e-83
4	115	1.497539e-82
4	116	2.530942e-82
4	117	2.913886e-82
4	118	3.645197e-82
4	119	3.821484e-82
4	120	3.477942e-82
4	121	4.703345e-82
4	122	3.926199e-82
4	123	3.432864e-82
4	124	4.327034e-82
4	125	4.753263e-82
4	126	5.110212e-82
4	127	0.000000e+00
4	128	0.000000e+00
4	129	3.369758e-84
4	130	4.145241e-83
4	131	1.432197e-82
4	132	1.795315e-82
4	133	2.364408e-82
4	134	3.606008e-82
4	135	3.049502e-82
4	136	3.661084e-82
4	137	3.371148e-82
4	138	4.066540e-82
4	139	2.092570e-82
4	140	1.781971e-82
4	141	3.244313e-82
4	142	4.167035e-82
4	143	0.000000e+00
4	144	0.000000e+00
4	145	0.000000e+00
5	0	0.000000e+00
5	1	2.165305e-83
5	2	9.484018e-83
5	3	2.013945e-82
5	4	3.150890e-82
5	5	4.389153e-82
5	6	5.085612e-82
5	7	5.532844e-82
5	8	5.313457e-82
5	9	4.851706e-82
5	10	4.406757e-82
5	11	3.713610e-82
5	12	3.094559e-82
5	13	3.288954e-82
5	14	3.071947e-82
5	15	0.000000e+00
5	16	0.000000e+00
5	17	2.213751e-83
5	18	9.478661e-83
5	19	2.044037e-82
5	20	3.156474e-82
5	21	4.319371e-82
5	22	5.125142e-82
5	23	5.626145e-82
5	24	5.293863e-82
5	25	4.784238e-82
5	26	4.336724e-82
5	27	3.660476e-82
5	28	3.007700e-82
5	29	3.146038e-82
5	30	2.968893e-82
5	31	0.000000e+00
5	32	0.000000e+00
5	33	2.156287e-83
5	34	9.678731e-83
5	35	2.030049e-82
5	36	3.182482e-82
5	37	4.345557e-82
5	38	5.154830e-82
5	39	5.557044e-82
5	40	5.386201e-82
5	41	4.942554e-82
5	42	4.467518e-82
5	43	3.773595e-82
5	44	3.180247e-82
5	45	3.393373e-82
5	46	3.167724e-82
5	47	0.000000e+00
5	48	0.000000e+00
5	49	2.083247e-83
5	50	9.581852e-83
5	51	1.977102e-82
5	52	3.138523e-82
5	53	4.285672e-82
5	54	5.062935e-82
5	55	5.385966e-82
5	56	5.346455e-82
5	57	4.963877e-82
5	58	4.492570e-82
5	59	3.772989e-82
5	60	3.235951e-82
5	61	3.513016e-82
5	62	3.244902e-82
5	63	0.000000e+00
5	64	0.000000e+00
5	65	2.146081e-83
5	66	9.548908e-83
5	67	2.013905e-82
5	68	3.147915e-82
5	69	4.302661e-82
5	70	5.102862e-82
5	71	5.516623e-82
5	72	5.320027e-82
5	73	4.866156e-82
5	74	4.403689e-82
5	75	3.715788e-82
5	76	3.117483e-82
5	77	3.313842e-82
5	78	3.101320e-82
5	79	0.000000e+00
5	80	0.000000e+00
5	81	3.024523e-83
5	82	1.512141e-82
5	83	2.501926e-82
5	84	5.742512e-82
5	85	6.631309e-82
5	86	5.827950e-82
5	87	7.456433e-82
5	88	7.623094e-82
5	89	6.461674e-82
5	90	3.381505e-82
5	91	2.921108e-82
5	92	1.759966e-82
5	93	6.280162e-82
5	94	2.787513e-82
5	95	0.000000e+00
5	96	0.000000e+00
5	97	1.099586e-83
5	98	1.309268e-82
5	99	1.593764e-82
5	100	4.377771e-82
5	101	9.653034e-82
5	102	8.102126e-82
5	103	9.207213e-82
5	104	6.599904e-82
5	105	5.478389e-82
5	106	8.027114e-82
5	107	4.920768e-82
5	108	2.853935e-82
5	109	6.611968e-82
5	110	6.507502e-82
5	111	0.000000e+00
5	112	0.000000e+00
5	113	1.250837e-83
5	114	8.648235e-83
5	115	2.033369e-82
5	116	3.404353e-82
5	117	3.941279e-82
5	118	4.925164e-82
5	119	5.248684e-82
5	120	4.797515e-82
5	121	6.443391e-82
5	122	5.458574e-82
5	123	4.812161e-82
5	124	6.044906e-82
5	125	6.647595e-82
5	126	7.157197e-82
5	127	0.000000e+00
5	128	0.000000e+00
5	129	4.623734e-84
5	130	5.776146e-83
5	131	1.954892e-82
5	132	2.418876e-82
5	133	3.261461e-82
5	134	4.925720e-82
5	135	4.164472e-82
5	136	5.039205e-82
5	137	4.737156e-82
5	138	5.698932e-82
5	139	2.907095e-82
5	140	2.501426e-82
5	141	4.510557e-82
5	142	5.868415e-82
5	143	0.000000e+00
5	144	0.000000e+00
5	145	0.000000e+00
6	0	0.000000e+00
6	1	2.541655e-83
6	2	1.121720e-82
6	3	2.381873e-82
6	4	3.726487e-82
6	5	5.085612e-82
6	6	6.206572e-82
6	7	6.640349e-82
6	8	6.432034e-82
6	9	5.889163e-82
6	10	5.391629e-82
6	11	4.567249e-82
6	12	3.795432e-82
6	13	4.109526e-82
6	14	3.868368e-82
6	15	0.000000e+00
6	16	0.000000e+00
6	17	2.585214e-83
6	18	1.123489e-82
6	19	2.413245e-82
6	20	3.737883e-82
6	21	5.095131e-82
6	22	6.159095e-82
6	23	6.754552e-82
6	24	6.409182e-82
6	25	5.806207e-82
6	26	5.306839e-82
6	27	4.501924e-82
6	28	3.687378e-82
6	29	3.926722e-82
6	30	3.737511e-82
6	31	0.000000e+00
6	32	0.000000e+00
6	33	2.537642e-83
6	34	1.144837e-82
6	35	2.400843e-82
6	36	3.763002e-82
6	37	5.129058e-82
6	38	6.196401e-82
6	39	6.671959e-82
6	40	6.519359e-82
6	41	6.004943e-82
6	42	5.468056e-82
6	43	4.639918e-82
6	44	3.903705e-82
6	45	4.244045e-82
6	46	3.990478e-82
6	47	0.000000e+00
6	48	0.000000e+00
6	49	2.463508e-83
6	50	1.131382e-82
6	51	2.341883e-82
6	52	3.706161e-82
6	53	5.060495e-82
6	54	6.087556e-82
6	55	6.466636e-82
6	56	6.471180e-82
6	57	6.033879e-82
6	58	5.499882e-82
6	59	4.639062e-82
6	60	3.975037e-82
6	61	4.399956e-82
6	62	4.089688e-82
6	63	0.000000e+00
6	64	0.000000e+00
6	65	2.521938e-83
6	66	1.129867e-82
6	67	2.380736e-82
6	68	3.723372e-82
6	69	5.077641e-82
6	70	6.133748e-82
6	71	6.623928e-82
6	72	6.439279e-82
6	73	5.910508e-82
6	74	5.389939e-82
6	75	4.568766e-82
6	76	3.826113e-82
6	77	4.143300e-82
6	78	3.906336e-82
6	79	0.000000e+00
6	80	0.000000e+00
6	81	3.422163e-83
6	82	1.755658e-82
6	83	2.966204e-82
6	84	6.629210e-82
6	85	7.667336e-82
6	86	6.833083e-82
6	87	8.873902e-82
6	88	9.253096e-82
6	89	7.876543e-82
6	90	4.123615e-82
6	91	3.348404e-82
6	92	1.980763e-82
6	93	7.658743e-82
6	94	3.504268e-82
6	95	0.000000e+00
6	96	0.000000e+00
6	97	1.187179e-83
6	98	1.467982e-82
6	99	1.734912e-82
6	100	5.047856e-82
6	101	1.151188e-81
6	102	9.923716e-82
6	103	1.118112e-81
6	104	7.565551e-82
6	105	6.197859e-82
6	106	9.368683e-82
6	107	5.897004e-82
6	108	3.019509e-82
6	109	7.964459e-82
6	110	8.372117e-82
6	111	0.000000e+00
6	112	0.000000e+00
6	113	1.408614e-83
6	114	1.013108e-82
6	115	2.320986e-82
6	116	3.986674e-82
6	117	4.535488e-82
6	118	5.838100e-82
6	119	6.083009e-82
6	120	5.552047e-82
6	121	7.828138e-82
6	122	6.642641e-82
6	123	5.826297e-82
6	124	7.410932e-82
6	125	8.234005e-82
6	126	8.823317e-82
6	127	0.000000e+00
6	128	0.000000e+00
6	129	4.717806e-84
6	130	6.747112e-83
6	131	2.274020e-82
6	132	2.800666e-82
6	133	3.749750e-82
6	134	5.798528e-82
6	135	4.915088e-82
6	136	5.808172e-82
6	137	5.530581e-82
6	138	6.624447e-82
6	139	3.414748e-82
6	140	2.862859e-82
6	141	5.410933e-82
6	142	7.121873e-82
6	143	0.000000e+00
6	144	0.000000e+00
6	145	0.000000e+00
7	0	0.000000e+00
7	1	2.734735e-83
7	2	1.208599e-82
7	3	2.560382e-82
7	4	4.018989e-82
7	5	5.532844e-82
7	6	6.640349e-82
7	7	7.418180e-82
7	8	7.117961e-82
7	9	6.526548e-82
7	10	5.998695e-82
7	11	5.079066e-82
7	12	4.243610e-82
7	13	4.604674e-82
7	14	4.361961e-82
7	15	0.000000e+00
7	16	0.000000e+00
7	17	2.782537e-83
7	18	1.208718e-82
7	19	2.592797e-82
7	20	4.025256e-82
7	21	5.536510e-82
7	22	6.683536e-82
7	23	7.426069e-82
7	24	7.083387e-82
7	25	6.427552e-82
7	26	5.893445e-82
7	27	4.999407e-82
7	28	4.112529e-82
7	29	4.395872e-82
7	30	4.210176e-82
7	31	0.000000e+00
7	32	0.000000e+00
7	33	2.729130e-83
7	34	1.233677e-82
7	35	2.584633e-82
7	36	4.062754e-82
7	37	5.582952e-82
7	38	6.738831e-82
7	39	7.348663e-82
7	40	7.223116e-82
7	41	6.656873e-82
7	42	6.088016e-82
7	43	5.164665e-82
7	44	4.370334e-82
7	45	4.756686e-82
7	46	4.500931e-82
7	47	0.000000e+00
7	48	0.000000e+00
7	49	2.649928e-83
7	50	1.220641e-82
7	51	2.523821e-82
7	52	4.008593e-82
7	53	5.515713e-82
7	54	6.630937e-82
7	55	7.132022e-82
7	56	7.181666e-82
7	57	6.697157e-82
7	58	6.134445e-82
7	59	5.171397e-82
7	60	4.462295e-82
7	61	4.934872e-82
7	62	4.616491e-82
7	63	0.000000e+00
7	64	0.000000e+00
7	65	2.712627e-83
7	66	1.217157e-82
7	67	2.561979e-82
7	68	4.017847e-82
7	69	5.525340e-82
7	70	6.668039e-82
7	71	7.292695e-82
7	72	7.130969e-82
7	73	6.550921e-82
7	74	5.997951e-82
7	75	5.082977e-82
7	76	4.280649e-82
7	77	4.642415e-82
7	78	4.404909e-82
7	79	0.000000e+00
7	80	0.000000e+00
7	81	3.713276e-83
7	82	1.915136e-82
7	83	3.101843e-82
7	84	7.213113e-82
7	85	8.355943e-82
7	86	7.472873e-82
7	87	9.746861e-82
7	88	1.012399e-81
7	89	8.678273e-82
7	90	4.586004e-82
7	91	3.800503e-82
7	92	2.263450e-82
7	93	8.488376e-82
7	94	4.061654e-82
7	95	0.000000e+00
7	96	0.000000e+00
7	97	1.235710e-83
7	98	1.627109e-82
7	99	1.957154e-82
7	100	5.571178e-82
7	101	1.272844e-81
7	102	1.089669e-81
7	103	1.234051e-81
7	104	8.681445e-82
7	105	7.081326e-82
7	106	1.073714e-81
7	107	6.654824e-82
7	108	3.496903e-82
7	109	9.132174e-82
7	110	8.925470e-82
7	111	0.000000e+00
7	112	0.000000e+00
7	113	1.503151e-83
7	114	1.097149e-82
7	115	2.516461e-82
7	116	4.229201e-82
7	117	4.851363e-82
7	118	6.236568e-82
7	119	6.625176e-82
7	120	6.083476e-82
7	121	8.535151e-82
7	122	7.327092e-82
7	123	6.455939e-82
7	124	8.249026e-82
7	125	9.291427e-82
7	126	9.882626e-82
7	127	0.000000e+00
7	128	0.000000e+00
7	129	5.430175e-84
7	130	7.209889e-83
7	131	2.423590e-82
7	132	2.997424e-82
7	133	4.056221e-82
7	134	6.273018e-82
7	135	5.300144e-82
7	136	6.303593e-82
7	137	6.130332e-82
7	138	7.443159e-82
7	139	3.743573e-82
7	140	3.289113e-82
7	141	6.097013e-82
7	142	8.036667e-82
7	143	0.000000e+00
7	144	0.000000e+00
7	145	0.000000e+00
8	0	0.000000e+00
8	1	2.610169e-83
8	2	1.160253e-82
8	3	2.449344e-82
8	4	3.855965e-82
8	5	5.313457e-82
8	6	6.432034e-82
8	7	7.117961e-82
8	8	7.132388e-82
8	9	6.444610e-82
8	10	5.973801e-82
8	11	5.088458e-82
8	12	4.254669e-82
8	13	4.655926e-82
8	14	4.447714e-82
8	15	0.000000e+00
8	16	0.000000e+00
8	17	2.652076e-83
8	18	1.161060e-82
8	19	2.476234e-82
8	20	3.860830e-82
8	21	5.317389e-82
8	22	6.468869e-82
8	23	7.228644e-82
8	24	6.986507e-82
8	25	6.339004e-82
8	26	5.864361e-82
8	27	5.004198e-82
8	28	4.109175e-82
8	29	4.437291e-82
8	30	4.287423e-82
8	31	0.000000e+00
8	32	0.000000e+00
8	33	2.608526e-83
8	34	1.184440e-82
8	35	2.475617e-82
8	36	3.900450e-82
8	37	5.360403e-82
8	38	6.532199e-82
8	39	7.158682e-82
8	40	7.130594e-82
8	41	6.580186e-82
8	42	6.066077e-82
8	43	5.175471e-82
8	44	4.387908e-82
8	45	4.813139e-82
8	46	4.592786e-82
8	47	0.000000e+00
8	48	0.000000e+00
8	49	2.536914e-83
8	50	1.171256e-82
8	51	2.422348e-82
8	52	3.850810e-82
8	53	5.294950e-82
8	54	6.435867e-82
8	55	6.952249e-82
8	56	7.094923e-82
8	57	6.630504e-82
8	58	6.118544e-82
8	59	5.187186e-82
8	60	4.496847e-82
8	61	5.001835e-82
8	62	4.716751e-82
8	63	0.000000e+00
8	64	0.000000e+00
8	65	2.591330e-83
8	66	1.168569e-82
8	67	2.452483e-82
8	68	3.856763e-82
8	69	5.305380e-82
8	70	6.462334e-82
8	71	7.103152e-82
8	72	7.038570e-82
8	73	6.472569e-82
8	74	5.975057e-82
8	75	5.092176e-82
8	76	4.294204e-82
8	77	4.695501e-82
8	78	4.493064e-82
8	79	0.000000e+00
8	80	0.000000e+00
8	81	3.363479e-83
8	82	1.828299e-82
8	83	2.912691e-82
8	84	6.855821e-82
8	85	8.020750e-82
8	86	7.288274e-82
8	87	9.588151e-82
8	88	9.855078e-82
8	89	8.585495e-82
8	90	4.726477e-82
8	91	3.836008e-82
8	92	2.231508e-82
8	93	8.428550e-82
8	94	4.296472e-82
8	95	0.000000e+00
8	96	0.000000e+00
8	97	8.200944e-84
8	98	1.507388e-82
8	99	1.825135e-82
8	100	5.374282e-82
8	101	1.262091e-81
8	102	1.087333e-81
8	103	1.261901e-81
8	104	8.709986e-82
8	105	7.205944e-82
8	106	1.091085e-81
8	107	6.820331e-82
8	108	3.530006e-82
8	109	9.244051e-82
8	110	8.581550e-82
8	111	0.000000e+00
8	112	0.000000e+00
8	113	1.331552e-83
8	114	1.045855e-82
8	115	2.363835e-82
8	116	3.919031e-82
8	117	4.445033e-82
8	118	5.895367e-82
8	119	6.237444e-82
8	120	5.781533e-82
8	121	8.384779e-82
8	122	7.219322e-82
8	123	6.387104e-82
8	124	8.109709e-82
8	125	9.447518e-82
8	126	9.832570e-82
8	127	0.000000e+00
8	128	0.000000e+00
8	129	4.729411e-84
8	130	6.612310e-83
8	131	2.248008e-82
8	132	2.777572e-82
8	133	3.781822e-82
8	134	5.907374e-82
8	135	5.022834e-82
8	136	5.895158e-82
8	137	5.861722e-82
8	138	7.208550e-82
8	139	3.609098e-82
8	140	3.257478e-82
8	141	6.163869e-82
8	142	8.022738e-82
8	143	0.000000e+00
8	144	0.000000e+00
8	145	0.000000e+00
9	0	0.000000e+00
9	1	2.398625e-83
9	2	1.062640e-82
9	3	2.233481e-82
9	4	3.518774e-82
9	5	4.851706e-82
9	6	5.889163e-82
9	7	6.526548e-82
9	8	6.444610e-82
9	9	6.059768e-82
9	10	5.530464e-82
9	11	4.724240e-82
9	12	3.951908e-82
9	13	4.302640e-82
9	14	4.087577e-82
9	15	0.000000e+00
9	16	0.000000e+00
9	17	2.432926e-83
9	18	1.063088e-82
9	19	2.259809e-82
9	20	3.524882e-82
9	21	4.850566e-82
9	22	5.925007e-82
9	23	6.624454e-82
9	24	6.410630e-82
9	25	5.852640e-82
9	26	5.427755e-82
9	27	4.645494e-82
9	28	3.820702e-82
9	29	4.101068e-82
9	30	3.941328e-82
9	31	0.000000e+00
9	32	0.000000e+00
9	33	2.396699e-83
9	34	1.084867e-82
9	35	2.255888e-82
9	36	3.558941e-82
9	37	4.896414e-82
9	38	5.978890e-82
9	39	6.566094e-82
9	40	6.542044e-82
9	41	6.075724e-82
9	42	5.616980e-82
9	43	4.807169e-82
9	44	4.072384e-82
9	45	4.448020e-82
9	46	4.220588e-82
9	47	0.000000e+00
9	48	0.000000e+00
9	49	2.334598e-83
9	50	1.073190e-82
9	51	2.205143e-82
9	52	3.511877e-82
9	53	4.842016e-82
9	54	5.887937e-82
9	55	6.381172e-82
9	56	6.508955e-82
9	57	6.122779e-82
9	58	5.668125e-82
9	59	4.819690e-82
9	60	4.169328e-82
9	61	4.622625e-82
9	62	4.333547e-82
9	63	0.000000e+00
9	64	0.000000e+00
9	65	2.380477e-83
9	66	1.070271e-82
9	67	2.235389e-82
9	68	3.519517e-82
9	69	4.844938e-82
9	70	5.915628e-82
9	71	6.514145e-82
9	72	6.457634e-82
9	73	5.976715e-82
9	74	5.532301e-82
9	75	4.729431e-82
9	76	3.986765e-82
9	77	4.339527e-82
9	78	4.129187e-82
9	79	0.000000e+00
9	80	0.000000e+00
9	81	3.105228e-83
9	82	1.683612e-82
9	83	2.632345e-82
9	84	6.269229e-82
9	85	7.298987e-82
9	86	6.585259e-82
9	87	8.783012e-82
9	88	9.041791e-82
9	89	7.826625e-82
9	90	4.322704e-82
9	91	3.516342e-82
9	92	2.091539e-82
9	93	7.675308e-82
9	94	3.912713e-82
9	95	0.000000e+00
9	96	0.000000e+00
9	97	8.703179e-84
9	98	1.364720e-82
9	99	1.708113e-82
9	100	5.034677e-82
9	101	1.166513e-81
9	102	1.012570e-81
9	103	1.142700e-81
9	104	7.853656e-82
9	105	6.630985e-82
9	106	1.015043e-81
9	107	6.283706e-82
9	108	3.023692e-82
9	109	8.439375e-82
9	110	7.886936e-82
9	111	0.000000e+00
9	112	0.000000e+00
9	113	1.209379e-83
9	114	9.432176e-83
9	115	2.139442e-82
9	116	3.581063e-82
9	117	4.071623e-82
9	118	5.413320e-82
9	119	5.719102e-82
9	120	5.304690e-82
9	121	7.668414e-82
9	122	6.630718e-82
9	123	5.790979e-82
9	124	7.405642e-82
9	125	8.640380e-82
9	126	9.088313e-82
9	127	0.000000e+00
9	128	0.000000e+00
9	129	4.256337e-84
9	130	5.894781e-83
9	131	2.067630e-82
9	132	2.567241e-82
9	133	3.461922e-82
9	134	5.478599e-82
9	135	4.605137e-82
9	136	5.451148e-82
9	137	5.352148e-82
9	138	6.649912e-82
9	139	3.307633e-82
9	140	2.956214e-82
9	141	5.608008e-82
9	142	7.275148e-82
9	143	0.000000e+00
9	144	0.000000e+00
9	145	0.000000e+00
10	0	0.000000e+00
10	1	2.196165e-83
10	2	9.668006e-83
10	3	2.028197e-82
10	4	3.205233e-82
10	5	4.406757e-82
10	6	5.391629e-82
10	7	5.998695e-82
10	8	5.973801e-82
10	9	5.530464e-82
10	10	5.314504e-82
10	11	4.459424e-82
10	12	3.731033e-82
10	13	4.090408e-82
10	14	3.897227e-82
10	15	0.000000e+00
10	16	0.000000e+00
10	17	2.221013e-83
10	18	9.666810e-83
10	19	2.050771e-82
10	20	3.213695e-82
10	21	4.402308e-82
10	22	5.423132e-82
10	23	6.082464e-82
10	24	5.941301e-82
10	25	5.436530e-82
10	26	5.102809e-82
10	27	4.383344e-82
10	28	3.601060e-82
10	29	3.893632e-82
10	30	3.753743e-82
10	31	0.000000e+00
10	32	0.000000e+00
10	33	2.196744e-83
10	34	9.877706e-83
10	35	2.048338e-82
10	36	3.243000e-82
10	37	4.448849e-82
10	38	5.475011e-82
10	39	6.040396e-82
10	40	6.065997e-82
10	41	5.651420e-82
10	42	5.295031e-82
10	43	4.539666e-82
10	44	3.848308e-82
10	45	4.232957e-82
10	46	4.028063e-82
10	47	0.000000e+00
10	48	0.000000e+00
10	49	2.145982e-83
10	50	9.777823e-83
10	51	2.003656e-82
10	52	3.197877e-82
10	53	4.403453e-82
10	54	5.395062e-82
10	55	5.878606e-82
10	56	6.037403e-82
10	57	5.700845e-82
10	58	5.353713e-82
10	59	4.553078e-82
10	60	3.948053e-82
10	61	4.405898e-82
10	62	4.140740e-82
10	63	0.000000e+00
10	64	0.000000e+00
10	65	2.180552e-83
10	66	9.741716e-83
10	67	2.029467e-82
10	68	3.207488e-82
10	69	4.401196e-82
10	70	5.416920e-82
10	71	5.990606e-82
10	72	5.986935e-82
10	73	5.558091e-82
10	74	5.212649e-82
10	75	4.464948e-82
10	76	3.765890e-82
10	77	4.128124e-82
10	78	3.939241e-82
10	79	0.000000e+00
10	80	0.000000e+00
10	81	2.726504e-83
10	82	1.515656e-82
10	83	2.324206e-82
10	84	5.566230e-82
10	85	6.579770e-82
10	86	5.997104e-82
10	87	8.118561e-82
10	88	8.393954e-82
10	89	7.197962e-82
10	90	4.112695e-82
10	91	3.344417e-82
10	92	2.100919e-82
10	93	7.153835e-82
10	94	3.799493e-82
10	95	0.000000e+00
10	96	0.000000e+00
10	97	6.256627e-84
10	98	1.162817e-82
10	99	1.434137e-82
10	100	4.546416e-82
10	101	1.087093e-81
10	102	9.581461e-82
10	103	1.064612e-81
10	104	7.225962e-82
10	105	6.004108e-82
10	106	9.629025e-82
10	107	6.118431e-82
10	108	2.666550e-82
10	109	7.948226e-82
10	110	7.170453e-82
10	111	0.000000e+00
10	112	0.000000e+00
10	113	9.769354e-84
10	114	8.355988e-83
10	115	1.908438e-82
10	116	3.175775e-82
10	117	3.594438e-82
10	118	4.880919e-82
10	119	5.130493e-82
10	120	4.732772e-82
10	121	7.047278e-82
10	122	6.181879e-82
10	123	5.272068e-82
10	124	6.851725e-82
10	125	8.177239e-82
10	126	8.473354e-82
10	127	0.000000e+00
10	128	0.000000e+00
10	129	3.464031e-84
10	130	5.017200e-83
10	131	1.849293e-82
10	132	2.326095e-82
10	133	3.077216e-82
10	134	5.064504e-82
10	135	4.204154e-82
10	136	4.904373e-82
10	137	4.823641e-82
10	138	6.138066e-82
10	139	2.990720e-82
10	140	2.682893e-82
10	141	5.254687e-82
10	142	6.743119e-82
10	143	0.000000e+00
10	144	0.000000e+00
10	145	0.000000e+00
11	0	0.000000e+00
11	1	1.844079e-83
11	2	8.228531e-83
11	3	1.717304e-82
11	4	2.701075e-82
11	5	3.713610e-82
11	6	4.567249e-82
11	7	5.079066e-82
11	8	5.088458e-82
11	9	4.724240e-82
11	10	4.459424e-82
11	11	3.966970e-82
11	12	3.238246e-82
11	13	3.512596e-82
11	14	3.319011e-82
11	15	0.000000e+00
11	16	0.000000e+00
11	17	1.860855e-83
11	18	8.250178e-83
11	19	1.736404e-82
11	20	2.709174e-82
11	21	3.709003e-82
11	22	4.591592e-82
11	23	5.149577e-82
11	24	5.058930e-82
11	25	4.638888e-82
11	26	4.369050e-82
11	27	3.799166e-82
11	28	3.123086e-82
11	29	3.342562e-82
11	30	3.195925e-82
11	31	0.000000e+00
11	32	0.000000e+00
11	33	1.848255e-83
11	34	8.401460e-83
11	35	1.735499e-82
11	36	2.733447e-82
11	37	3.749831e-82
11	38	4.640652e-82
11	39	5.115055e-82
11	40	5.167556e-82
11	41	4.832287e-82
11	42	4.534287e-82
11	43	3.940500e-82
11	44	3.340443e-82
11	45	3.635933e-82
11	46	3.430030e-82
11	47	0.000000e+00
11	48	0.000000e+00
11	49	1.810472e-83
11	50	8.295421e-83
11	51	1.698112e-82
11	52	2.694757e-82
11	53	3.712621e-82
11	54	4.576679e-82
11	55	4.979289e-82
11	56	5.145890e-82
11	57	4.881018e-82
11	58	4.585786e-82
11	59	3.957817e-82
11	60	3.429580e-82
11	61	3.786212e-82
11	62	3.526602e-82
11	63	0.000000e+00
11	64	0.000000e+00
11	65	1.833093e-83
11	66	8.290613e-83
11	67	1.719197e-82
11	68	2.703590e-82
11	69	3.709114e-82
11	70	4.590685e-82
11	71	5.072593e-82
11	72	5.099855e-82
11	73	4.750448e-82
11	74	4.463913e-82
11	75	3.874772e-82
11	76	3.268382e-82
11	77	3.545656e-82
11	78	3.354129e-82
11	79	0.000000e+00
11	80	0.000000e+00
11	81	2.215397e-83
11	82	1.277920e-82
11	83	1.936328e-82
11	84	4.669623e-82
11	85	5.521486e-82
11	86	5.075304e-82
11	87	6.900161e-82
11	88	7.029732e-82
11	89	6.127371e-82
11	90	3.594404e-82
11	91	2.964809e-82
11	92	1.820160e-82
11	93	6.077763e-82
11	94	3.262534e-82
11	95	0.000000e+00
11	96	0.000000e+00
11	97	5.660369e-84
11	98	9.791394e-83
11	99	1.234590e-82
11	100	3.877199e-82
11	101	9.300127e-82
11	102	8.097872e-82
11	103	9.256090e-82
11	104	6.037080e-82
11	105	5.397492e-82
11	106	8.395986e-82
11	107	5.379362e-82
11	108	2.186171e-82
11	109	6.832655e-82
11	110	6.136921e-82
11	111	0.000000e+00
11	112	0.000000e+00
11	113	8.046725e-84
11	114	7.143011e-83
11	115	1.582127e-82
11	116	2.609463e-82
11	117	2.955654e-82
11	118	4.125758e-82
11	119	4.295746e-82
11	120	4.007072e-82
11	121	6.045008e-82
11	122	5.234711e-82
11	123	4.452425e-82
11	124	5.658338e-82
11	125	6.990522e-82
11	126	7.161712e-82
11	127	0.000000e+00
11	128	0.000000e+00
11	129	2.725611e-84
11	130	4.269741e-83
11	131	1.570794e-82
11	132	1.950929e-82
11	133	2.578269e-82
11	134	4.179985e-82
11	135	3.532090e-82
11	136	4.080895e-82
11	137	4.130007e-82
11	138	5.175562e-82
11	139	2.556882e-82
11	140	2.327847e-82
11	141	4.534059e-82
11	142	5.673534e-82
11	143	0.000000e+00
11	144	0.000000e+00
11	145	0.000000e+00
12	0	0.000000e+00
12	1	1.558919e-83
12	2	6.881610e-83
12	3	1.425495e-82
12	4	2.242939e-82
12	5	3.094559e-82
12	6	3.795432e-82
12	7	4.243610e-82
12	8	4.254669e-82
12	9	3.951908e-82
12	10	3.731033e-82
12	11	3.238246e-82
12	12	2.844520e-82
12	13	2.932410e-82
12	14	2.757483e-82
12	15	0.000000e+00
12	16	0.000000e+00
12	17	1.578075e-83
12	18	6.893238e-83
12	19	1.442131e-82
12	20	2.247871e-82
12	21	3.092602e-82
12	22	3.817481e-82
12	23	4.303878e-82
12	24	4.231210e-82
12	25	3.884174e-82
12	26	3.655749e-82
12	27	3.182501e-82
12	28	2.650364e-82
12	29	2.790862e-82
12	30	2.656599e-82
12	31	0.000000e+00
12	32	0.000000e+00
12	33	1.560024e-83
12	34	7.024907e-83
12	35	1.441060e-82
12	36	2.270772e-82
12	37	3.125003e-82
12	38	3.856025e-82
12	39	4.273973e-82
12	40	4.320471e-82
12	41	4.039248e-82
12	42	3.794125e-82
12	43	3.297287e-82
12	44	2.831787e-82
12	45	3.035502e-82
12	46	2.848933e-82
12	47	0.000000e+00
12	48	0.000000e+00
12	49	1.524177e-83
12	50	6.941120e-83
12	51	1.409513e-82
12	52	2.240791e-82
12	53	3.092399e-82
12	54	3.800571e-82
12	55	4.159412e-82
12	56	4.300957e-82
12	57	4.075793e-82
12	58	3.837166e-82
12	59	3.308390e-82
12	60	2.905223e-82
12	61	3.160189e-82
12	62	2.927404e-82
12	63	0.000000e+00
12	64	0.000000e+00
12	65	1.548437e-83
12	66	6.931111e-83
12	67	1.427508e-82
12	68	2.245327e-82
12	69	3.091494e-82
12	70	3.814684e-82
12	71	4.238521e-82
12	72	4.264095e-82
12	73	3.972172e-82
12	74	3.735219e-82
12	75	3.242756e-82
12	76	2.771409e-82
12	77	2.959995e-82
12	78	2.786148e-82
12	79	0.000000e+00
12	80	0.000000e+00
12	81	1.997504e-83
12	82	1.096815e-82
12	83	1.610548e-82
12	84	3.923351e-82
12	85	4.624826e-82
12	86	4.239694e-82
12	87	5.774825e-82
12	88	5.820158e-82
12	89	5.086677e-82
12	90	3.003759e-82
12	91	2.605912e-82
12	92	1.657231e-82
12	93	5.080751e-82
12	94	2.660782e-82
12	95	0.000000e+00
12	96	0.000000e+00
12	97	6.070763e-84
12	98	8.397838e-83
12	99	1.140675e-82
12	100	3.321948e-82
12	101	7.712444e-82
12	102	6.709644e-82
12	103	7.545004e-82
12	104	5.252062e-82
12	105	4.718150e-82
12	106	7.246946e-82
12	107	4.576117e-82
12	108	1.993927e-82
12	109	5.960642e-82
12	110	5.243368e-82
12	111	0.000000e+00
12	112	0.000000e+00
12	113	8.019640e-84
12	114	6.103405e-83
12	115	1.338353e-82
12	116	2.181171e-82
12	117	2.471936e-82
12	118	3.410305e-82
12	119	3.675465e-82
12	120	3.410729e-82
12	121	4.955997e-82
12	122	4.380719e-82
12	123	3.746020e-82
12	124	4.715479e-82
12	125	5.876543e-82
12	126	5.875224e-82
12	127	0.000000e+00
12	128	0.000000e+00
12	129	3.342284e-84
12	130	3.698819e-83
12	131	1.308780e-82
12	132	1.644509e-82
12	133	2.150020e-82
12	134	3.425455e-82
12	135	2.938045e-82
12	136	3.449162e-82
12	137	3.532954e-82
12	138	4.394625e-82
12	139	2.193937e-82
12	140	2.081870e-82
12	141	3.851338e-82
12	142	4.652605e-82
12	143	0.000000e+00
12	144	0.000000e+00
12	145	0.000000e+00
13	0	0.000000e+00
13	1	1.533539e-83
13	2	7.148240e-83
13	3	1.487257e-82
13	4	2.374809e-82
13	5	3.288954e-82
13	6	4.109526e-82
13	7	4.604674e-82
13	8	4.655926e-82
13	9	4.302640e-82
13	10	4.090408e-82
13	11	3.512596e-82
13	12	2.932410e-82
13	13	3.515486e-82
13	14	3.457960e-82
13	15	0.000000e+00
13	16	0.000000e+00
13	17	1.550096e-83
13	18	7.177836e-83
13	19	1.501109e-82
13	20	2.384298e-82
13	21	3.287010e-82
13	22	4.130608e-82
13	23	4.669176e-82
13	24	4.636648e-82
13	25	4.231979e-82
13	26	4.009668e-82
13	27	3.453171e-82
13	28	2.825013e-82
13	29	3.298261e-82
13	30	3.334178e-82
13	31	0.000000e+00
13	32	0.000000e+00
13	33	1.535843e-83
13	34	7.301095e-83
13	35	1.503942e-82
13	36	2.401819e-82
13	37	3.318212e-82
13	38	4.177987e-82
13	39	4.638530e-82
13	40	4.723063e-82
13	41	4.395560e-82
13	42	4.158869e-82
13	43	3.573999e-82
13	44	3.030533e-82
13	45	3.588279e-82
13	46	3.573028e-82
13	47	0.000000e+00
13	48	0.000000e+00
13	49	1.501941e-83
13	50	7.198216e-83
13	51	1.474544e-82
13	52	2.365331e-82
13	53	3.282758e-82
13	54	4.123928e-82
13	55	4.515285e-82
13	56	4.694588e-82
13	57	4.431285e-82
13	58	4.203655e-82
13	59	3.584080e-82
13	60	3.116564e-82
13	61	3.736987e-82
13	62	3.670326e-82
13	63	0.000000e+00
13	64	0.000000e+00
13	65	1.523633e-83
13	66	7.206487e-83
13	67	1.489038e-82
13	68	2.376665e-82
13	69	3.283194e-82
13	70	4.133194e-82
13	71	4.600063e-82
13	72	4.663314e-82
13	73	4.323446e-82
13	74	4.094329e-82
13	75	3.515579e-82
13	76	2.964206e-82
13	77	3.498838e-82
13	78	3.495101e-82
13	79	0.000000e+00
13	80	0.000000e+00
13	81	1.919176e-83
13	82	1.150490e-82
13	83	1.675033e-82
13	84	3.979775e-82
13	85	4.777454e-82
13	86	4.408950e-82
13	87	6.084100e-82
13	88	6.647448e-82
13	89	5.832480e-82
13	90	3.266821e-82
13	91	2.151755e-82
13	92	1.170243e-82
13	93	5.848078e-82
13	94	3.434211e-82
13	95	0.000000e+00
13	96	0.000000e+00
13	97	4.138255e-84
13	98	8.039421e-83
13	99	8.685249e-83
13	100	3.257895e-82
13	101	8.519794e-82
13	102	7.438526e-82
13	103	8.567334e-82
13	104	5.317304e-82
13	105	4.112220e-82
13	106	7.457508e-82
13	107	4.984560e-82
13	108	2.105065e-82
13	109	6.618859e-82
13	110	6.384617e-82
13	111	0.000000e+00
13	112	0.000000e+00
13	113	6.848515e-84
13	114	6.207321e-83
13	115	1.348927e-82
13	116	2.209640e-82
13	117	2.425286e-82
13	118	3.236076e-82
13	119	3.384643e-82
13	120	3.244252e-82
13	121	5.345796e-82
13	122	4.899691e-82
13	123	4.291834e-82
13	124	6.005270e-82
13	125	7.232009e-82
13	126	7.352343e-82
13	127	0.000000e+00
13	128	0.000000e+00
13	129	2.446063e-84
13	130	4.041666e-83
13	131	1.273057e-82
13	132	1.475038e-82
13	133	2.206006e-82
13	134	3.616572e-82
13	135	2.991344e-82
13	136	3.225284e-82
13	137	3.425539e-82
13	138	4.511019e-82
13	139	2.278551e-82
13	140	1.981885e-82
13	141	4.298657e-82
13	142	5.797044e-82
13	143	0.000000e+00
13	144	0.000000e+00
13	145	0.000000e+00
14	0	0.000000e+00
14	1	1.356289e-83
14	2	6.593577e-83
14	3	1.365511e-82
14	4	2.201028e-82
14	5	3.071947e-82
14	6	3.868368e-82
14	7	4.361961e-82
14	8	4.447714e-82
14	9	4.087577e-82
14	10	3.897227e-82
14	11	3.319011e-82
14	12	2.757483e-82
14	13	3.457960e-82
14	14	3.636343e-82
14	15	0.000000e+00
14	16	0.000000e+00
14	17	1.374974e-83
14	18	6.622728e-83
14	19	1.377789e-82
14	20	2.210511e-82
14	21	3.071750e-82
14	22	3.886066e-82
14	23	4.423907e-82
14	24	4.436091e-82
14	25	4.022338e-82
14	26	3.820109e-82
14	27	3.266409e-82
14	28	2.651276e-82
14	29	3.290614e-82
14	30	3.474810e-82
14	31	0.000000e+00
14	32	0.000000e+00
14	33	1.358013e-83
14	34	6.736414e-83
14	35	1.382229e-82
14	36	2.225144e-82
14	37	3.096248e-82
14	38	3.935520e-82
14	39	4.394135e-82
14	40	4.507200e-82
14	41	4.172802e-82
14	42	3.961996e-82
14	43	3.375600e-82
14	44	2.854402e-82
14	45	3.579678e-82
14	46	3.723114e-82
14	47	0.000000e+00
14	48	0.000000e+00
14	49	1.325235e-83
14	50	6.638462e-83
14	51	1.356349e-82
14	52	2.190613e-82
14	53	3.061044e-82
14	54	3.889028e-82
14	55	4.276777e-82
14	56	4.472411e-82
14	57	4.204001e-82
14	58	4.004415e-82
14	59	3.380381e-82
14	60	2.942242e-82
14	61	3.727192e-82
14	62	3.823945e-82
14	63	0.000000e+00
14	64	0.000000e+00
14	65	1.347752e-83
14	66	6.648815e-83
14	67	1.368112e-82
14	68	2.202286e-82
14	69	3.064550e-82
14	70	3.893008e-82
14	71	4.357943e-82
14	72	4.452319e-82
14	73	4.105484e-82
14	74	3.900333e-82
14	75	3.321151e-82
14	76	2.790570e-82
14	77	3.490336e-82
14	78	3.642171e-82
14	79	0.000000e+00
14	80	0.000000e+00
14	81	1.569467e-83
14	82	1.056445e-82
14	83	1.433037e-82
14	84	3.549160e-82
14	85	4.321654e-82
14	86	4.016083e-82
14	87	5.632553e-82
14	88	6.323388e-82
14	89	5.614143e-82
14	90	3.089238e-82
14	91	1.629449e-82
14	92	6.738329e-83
14	93	5.734979e-82
14	94	3.667371e-82
14	95	0.000000e+00
14	96	0.000000e+00
14	97	-6.948418e-85
14	98	6.347574e-83
14	99	5.641785e-83
14	100	2.793284e-82
14	101	8.039490e-82
14	102	7.018955e-82
14	103	8.340697e-82
14	104	4.888088e-82
14	105	3.303145e-82
14	106	6.704511e-82
14	107	4.523058e-82
14	108	1.760999e-82
14	109	6.475403e-82
14	110	6.778667e-82
14	111	0.000000e+00
14	112	0.000000e+00
14	113	4.739826e-84
14	114	5.452160e-83
14	115	1.177175e-82
14	116	1.861487e-82
14	117	1.978687e-82
14	118	2.580537e-82
14	119	2.775968e-82
14	120	2.765470e-82
14	121	4.875996e-82
14	122	4.655319e-82
14	123	4.159645e-82
14	124	6.166702e-82
14	125	7.174633e-82
14	126	7.464927e-82
14	127	0.000000e+00
14	128	0.000000e+00
14	129	1.346132e-84
14	130	3.391207e-83
14	131	1.052591e-82
14	132	1.113741e-82
14	133	1.893449e-82
14	134	3.100817e-82
14	135	2.501444e-82
14	136	2.578893e-82
14	137	2.862292e-82
14	138	4.002544e-82
14	139	1.987229e-82
14	140	1.717434e-82
14	141	4.128272e-82
14	142	5.933218e-82
14	143	0.000000e+00
14	144	0.000000e+00
14	145	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00
15	16	0.000000e+00
15	17	0.000000e+00
15	18	0.000000e+00
15	19	0.000000e+00
15	20	0.000000e+00
15	21	0.000000e+00
15	22	0.000000e+00
15	23	0.000000e+00
15	24	0.000000e+00
15	25	0.000000e+00
15	26	0.000000e+00
15	27	0.000000e+00
15	28	0.000000e+00
15	29	0.000000e+00
15	30	0.000000e+00
15	31	0.000000e+00
15	32	0.000000e+00
15	33	0.000000e+00
15	34	0.000000e+00
15	35	0.000000e+00
15	36	0.000000e+00
15	37	0.000000e+00
15	38	0.000000e+00
15	39	0.000000e+00
15	40	0.000000e+00
15	41	0.000000e+00
15	42	0.000000e+00
15	43	0.000000e+00
15	44	0.000000e+00
15	45	0.000000e+00
15	46	0.000000e+00
15	47	0.000000e+00
15	48	0.000000e+00
15	49	0.000000e+00
15	50	0.000000e+00
15	51	0.000000e+00
15	52	0.000000e+00
15	53	0.000000e+00
15	54	0.000000e+00
15	55	0.000000e+00
15	56	0.000000e+00
15	57	0.000000e+00
15	58	0.000000e+00
15	59	0.000000e+00
15	60	0.000000e+00
15	61	0.000000e+00
15	62	0.000000e+00
15	63	0.000000e+00
15	64	0.000000e+00
15	65	0.000000e+00
15	66	0.000000e+00
15	67	0.000000e+00
15	68	0.000000e+00
15	69	0.000000e+00
15	70	0.000000e+00
15	71	0.000000e+00
15	72	0.000000e+00
15	73	0.000000e+00
15	74	0.000000e+00
15	75	0.000000e+00
15	76	0.000000e+00
15	77	0.000000e+00
15	78	0.000000e+00
15	79	0.000000e+00
15	80	0.000000e+00
15	81	0.000000e+00
15	82	0.000000e+00
15	83	0.000000e+00
15	84	0.000000e+00
15	85	0.000000e+00
15	86	0.000000e+00
15	87	0.000000e+00
15	88	0.000000e+00
15	89	0.000000e+00
15	90	0.000000e+00
15	91	0.000000e+00
15	92	0.000000e+00
15	93	0.000000e+00
15	94	0.000000e+00
15	95	0.000000e+00
15	96	0.000000e+00
15	97	0.000000e+00
15	98	0.000000e+00
15	99	0.000000e+00
15	100	0.000000e+00
15	101	0.000000e+00
15	102	0.000000e+00
15	103	0.000000e+00
15	104	0.000000e+00
15	105	0.000000e+00
15	106	0.000000e+00
15	107	0.000000e+00
15	108	0.000000e+00
15	109	0.000000e+00
15	110	0.000000e+00
15	111	0.000000e+00
15	112	0.000000e+00
15	113	0.000000e+00
15	114	0.000000e+00
15	115	0.000000e+00
15	116	0.000000e+00
15	117	0.000000e+00
15	118	0.000000e+00
15	119	0.000000e+00
15	120	0.000000e+00
15	121	0.000000e+00
15	122	0.000000e+00
15	123	0.000000e+00
15	124	0.000000e+00
15	125	0.000000e+00
15	126	0.000000e+00
15	127	0.000000e+00
15	128	0.000000e+00
15	129	0.000000e+00
15	130	0.000000e+00
15	131	0.000000e+00
15	132	0.000000e+00
15	133	0.000000e+00
15	134	0.000000e+00
15	135	0.000000e+00
15	136	0.000000e+00
15	137	0.000000e+00
15	138	0.000000e+00
15	139	0.000000e+00
15	140	0.000000e+00
15	141	0.000000e+00
15	142	0.000000e+00
15	143	0.000000e+00
15	144	0.000000e+00
15	145	0.000000e+00
16	0	0.000000e+00
16	1	0.000000e+00
16	2	0.000000e+00
16	3	0.000000e+00
16	4	0.000000e+00
16	5	0.000000e+00
16	6	0.000000e+00
16	7	0.000000e+00
16	8	0.000000e+00
16	9	0.000000e+00
16	10	0.000000e+00
16	11	0.000000e+00
16	12	0.000000e+00
16	13	0.000000e+00
16	14	0.000000e+00
16	15	0.000000e+00
16	16	0.000000e+00
16	17	0.000000e+00
16	18	0.000000e+00
16	19	0.000000e+00
16	20	0.000000e+00
16	21	0.000000e+00
16	22	0.000000e+00
16	23	0.000000e+00
16	24	0.000000e+00
16	25	0.000000e+00
16	26	0.000000e+00
16	27	0.000000e+00
16	28	0.000000e+00
16	29	0.000000e+00
16	30	0.000000e+00
16	31	0.000000e+00
16	32	0.000000e+00
16	33	0.000000e+00
16	34	0.000000e+00
16	35	0.000000e+00
16	36	0.000000e+00
16	37	0.000000e+00
16	38	0.000000e+00
16	39	0.000000e+00
16	40	0.000000e+00
16	41	0.000000e+00
16	42	0.000000e+00
16	43	0.000000e+00
16	44	0.000000e+00
16	45	0.000000e+00
16	46	0.000000e+00
16	47	0.000000e+00
16	48	0.000000e+00
16	49	0.000000e+00
16	50	0.000000e+00
16	51	0.000000e+00
16	52	0.000000e+00
16	53	0.000000e+00
16	54	0.000000e+00
16	55	0.000000e+00
16	56	0.000000e+00
16	57	0.000000e+00
16	58	0.000000e+00
16	59	0.000000e+00
16	60	0.000000e+00
16	61	0.000000e+00
16	62	0.000000e+00
16	63	0.000000e+00
16	64	0.000000e+00
16	65	0.000000e+00
16	66	0.000000e+00
16	67	0.000000e+00
16	68	0.000000e+00
16	69	0.000000e+00
16	70	0.000000e+00
16	71	0.000000e+00
16	72	0.000000e+00
16	73	0.000000e+00
16	74	0.000000e+00
16	75	0.000000e+00
16	76	0.000000e+00
16	77	0.000000e+00
16	78	0.000000e+00
16	79	0.000000e+00
16	80	0.000000e+00
16	81	0.000000e+00
16	82	0.000000e+00
16	83	0.000000e+00
16	84	0.000000e+00
16	85	0.000000e+00
16	86	0.000000e+00
16	87	0.000000e+00
16	88	0.000000e+00
16	89	0.000000e+00
16	90	0.000000e+00
16	91	0.000000e+00
16	92	0.000000e+00
16	93	0.000000e+00
16	94	0.000000e+00
16	95	0.000000e+00
16	96	0.000000e+00
16	97	0.000000e+00
16	98	0.000000e+00
16	99	0.000000e+00
16	100	0.000000e+00
16	101	0.000000e+00
16	102	0.000000e+00
16	103	0.000000e+00
16	104	0.000000e+00
16	105	0.000000e+00
16	106	0.000000e+00
16	107	0.000000e+00
16	108	0.000000e+00
16	109	0.000000e+00
16	110	0.000000e+00
16	111	0.000000e+00
16	112	0.000000e+00
16	113	0.000000e+00
16	114	0.000000e+00
16	115	0.000000e+00
16	116	0.000000e+00
16	117	0.000000e+00
16	118	0.000000e+00
16	119	0.000000e+00
16	120	0.000000e+00
16	121	0.000000e+00
16	122	0.000000e+00
16	123	0.000000e+00
16	124	0.000000e+00
16	125	0.000000e+00
16	126	0.000000e+00
16	127	0.000000e+00
16	128	0.000000e+00
16	129	0.000000e+00
16	130	0.000000e+00
16	131	0.000000e+00
16	132	0.000000e+00
16	133	0.000000e+00
16	134	0.000000e+00
16	135	0.000000e+00
16	136	0.000000e+00
16	137	0.000000e+00
16	138	0.000000e+00
16	139	0.000000e+00
16	140	0.000000e+00
16	141	0.000000e+00
16	142	0.000000e+00
16	143	0.000000e+00
16	144	0.000000e+00
16	145	0.000000e+00
17	0	0.000000e+00
17	1	1.468946e-84
17	2	5.516323e-84
17	3	1.086947e-83
17	4	1.660290e-83
17	5	2.213751e-83
17	6	2.585214e-83
17	7	2.782537e-83
17	8	2.652076e-83
17	9	2.432926e-83
17	10	2.221013e-83
17	11	1.860855e-83
17	12	1.578075e-83
17	13	1.550096e-83
17	14	1.374974e-83
17	15	0.000000e+00
17	16	0.000000e+00
17	17	1.822173e-84
17	18	5.487542e-84
17	19	1.106817e-83
17	20	1.668623e-83
17	21	2.222326e-83
17	22	2.622055e-83
17	23	2.838949e-83
17	24	2.656052e-83
17	25	2.414533e-83
17	26	2.195914e-83
17	27	1.851487e-83
17	28	1.546213e-83
17	29	1.487210e-83
17	30	1.332804e-83
17	31	0.000000e+00
17	32	0.000000e+00
17	33	1.465249e-84
17	34	5.652453e-84
17	35	1.096242e-83
17	36	1.679550e-83
17	37	2.237150e-83
17	38	2.615798e-83
17	39	2.801521e-83
17	40	2.688822e-83
17	41	2.478287e-83
17	42	2.254559e-83
17	43	1.891141e-83
17	44	1.617755e-83
17	45	1.603698e-83
17	46	1.420532e-83
17	47	0.000000e+00
17	48	0.000000e+00
17	49	1.420722e-84
17	50	5.634105e-84
17	51	1.066099e-83
17	52	1.654809e-83
17	53	2.208769e-83
17	54	2.554615e-83
17	55	2.714593e-83
17	56	2.659232e-83
17	57	2.478086e-83
17	58	2.262497e-83
17	59	1.874120e-83
17	60	1.634767e-83
17	61	1.658676e-83
17	62	1.453217e-83
17	63	0.000000e+00
17	64	0.000000e+00
17	65	1.457646e-84
17	66	5.567364e-84
17	67	1.088027e-83
17	68	1.662003e-83
17	69	2.215673e-83
17	70	2.593018e-83
17	71	2.782422e-83
17	72	2.658651e-83
17	73	2.443636e-83
17	74	2.224022e-83
17	75	1.864820e-83
17	76	1.589019e-83
17	77	1.566395e-83
17	78	1.391114e-83
17	79	0.000000e+00
17	80	0.000000e+00
17	81	2.052120e-84
17	82	8.672911e-84
17	83	1.268707e-83
17	84	3.033973e-83
17	85	3.432759e-83
17	86	2.951275e-83
17	87	3.833782e-83
17	88	3.957616e-83
17	89	3.220737e-83
17	90	1.845404e-83
17	91	1.879902e-83
17	92	1.598255e-83
17	93	3.223584e-83
17	94	1.048166e-83
17	95	0.000000e+00
17	96	0.000000e+00
17	97	9.889127e-85
17	98	6.333720e-84
17	99	9.321001e-84
17	100	2.522663e-83
17	101	5.046420e-83
17	102	4.632938e-83
17	103	4.205004e-83
17	104	3.353945e-83
17	105	2.860776e-83
17	106	4.141617e-83
17	107	2.601238e-83
17	108	1.070731e-83
17	109	3.182724e-83
17	110	3.465078e-83
17	111	0.000000e+00
17	112	0.000000e+00
17	113	9.216851e-85
17	114	4.813733e-84
17	115	1.151919e-83
17	116	1.886853e-83
17	117	2.185760e-83
17	118	2.807621e-83
17	119	3.007831e-83
17	120	2.701394e-83
17	121	3.229267e-83
17	122	2.758899e-83
17	123	2.402846e-83
17	124	2.966359e-83
17	125	3.385316e-83
17	126	2.919403e-83
17	127	0.000000e+00
17	128	0.000000e+00
17	129	3.643231e-85
17	130	2.537449e-84
17	131	1.070572e-83
17	132	1.406887e-83
17	133	1.707310e-83
17	134	2.561277e-83
17	135	2.180181e-83
17	136	2.783615e-83
17	137	2.464122e-83
17	138	2.822829e-83
17	139	1.439396e-83
17	140	1.599319e-83
17	141	2.262085e-83
17	142	2.573859e-83
17	143	0.000000e+00
17	144	0.000000e+00
17	145	0.000000e+00
18	0	0.000000e+00
18	1	5.402165e-84
18	2	2.307837e-83
18	3	4.633524e-83
18	4	7.032805e-83
18	5	9.478661e-83
18	6	1.123489e-82
18	7	1.208718e-82
18	8	1.161060e-82
18	9	1.063088e-82
18	10	9.666810e-83
18	11	8.250178e-83
18	12	6.893238e-83
18	13	7.177836e-83
18	14	6.622728e-83
18	15	0.000000e+00
18	16	0.000000e+00
18	17	5.487542e-84
18	18	2.488326e-83
18	19	4.723338e-83
18	20	7.080978e-83
18	21	9.538259e-83
18	22	1.137451e-82
18	23	1.234211e-82
18	24	1.163203e-82
18	25	1.053302e-82
18	26	9.566595e-83
18	27	8.174107e-83
18	28	6.738965e-83
18	29	6.888410e-83
18	30	6.411536e-83
18	31	0.000000e+00
18	32	0.000000e+00
18	33	5.409479e-84
18	34	2.357195e-83
18	35	4.675238e-83
18	36	7.107737e-83
18	37	9.570134e-83
18	38	1.138716e-82
18	39	1.215551e-82
18	40	1.175694e-82
18	41	1.082986e-82
18	42	9.798288e-83
18	43	8.380952e-83
18	44	7.077148e-83
18	45	7.414338e-83
18	46	6.832132e-83
18	47	0.000000e+00
18	48	0.000000e+00
18	49	5.270936e-84
18	50	2.324400e-83
18	51	4.543280e-83
18	52	6.985462e-83
18	53	9.423084e-83
18	54	1.114949e-82
18	55	1.175997e-82
18	56	1.161714e-82
18	57	1.084078e-82
18	58	9.816928e-83
18	59	8.346147e-83
18	60	7.167208e-83
18	61	7.664681e-83
18	62	6.993499e-83
18	63	0.000000e+00
18	64	0.000000e+00
18	65	5.372593e-84
18	66	2.328196e-83
18	67	4.640943e-83
18	68	7.036351e-83
18	69	9.481079e-83
18	70	1.128304e-82
18	71	1.207550e-82
18	72	1.162782e-82
18	73	1.067198e-82
18	74	9.671041e-83
18	75	8.260958e-83
18	76	6.946097e-83
18	77	7.244096e-83
18	78	6.690759e-83
18	79	0.000000e+00
18	80	0.000000e+00
18	81	7.045101e-84
18	82	3.500208e-83
18	83	5.750071e-83
18	84	1.235805e-82
18	85	1.444485e-82
18	86	1.275122e-82
18	87	1.602520e-82
18	88	1.695991e-82
18	89	1.444492e-82
18	90	7.989937e-83
18	91	7.389886e-83
18	92	4.731035e-83
18	93	1.420802e-82
18	94	5.713297e-83
18	95	0.000000e+00
18	96	0.000000e+00
18	97	3.689596e-84
18	98	2.841484e-83
18	99	3.440589e-83
18	100	9.647953e-83
18	101	2.117217e-82
18	102	1.792313e-82
18	103	1.953919e-82
18	104	1.275451e-82
18	105	1.205783e-82
18	106	1.644092e-82
18	107	1.016888e-82
18	108	4.166339e-83
18	109	1.328136e-82
18	110	1.531053e-82
18	111	0.000000e+00
18	112	0.000000e+00
18	113	3.009316e-84
18	114	2.020019e-83
18	115	4.583203e-83
18	116	7.399358e-83
18	117	8.750836e-83
18	118	1.120786e-82
18	119	1.142511e-82
18	120	1.069827e-82
18	121	1.377738e-82
18	122	1.119339e-82
18	123	1.021607e-82
18	124	1.262794e-82
18	125	1.450419e-82
18	126	1.511489e-82
18	127	0.000000e+00
18	128	0.000000e+00
18	129	1.051562e-84
18	130	1.249594e-83
18	131	4.350746e-83
18	132	5.300166e-83
18	133	7.149187e-83
18	134	1.014017e-82
18	135	8.963502e-83
18	136	1.067584e-82
18	137	1.032475e-82
18	138	1.186794e-82
18	139	6.093532e-83
18	140	5.812361e-83
18	141	9.604243e-83
18	142	1.210898e-82
18	143	0.000000e+00
18	144	0.000000e+00
18	145	0.000000e+00
19	0	0.000000e+00
19	1	1.088754e-83
19	2	4.701892e-83
19	3	9.888282e-83
19	4	1.513762e-82
19	5	2.044037e-82
19	6	2.413245e-82
19	7	2.592797e-82
19	8	2.476234e-82
19	9	2.259809e-82
19	10	2.050771e-82
19	11	1.736404e-82
19	12	1.442131e-82
19	13	1.501109e-82
19	14	1.377789e-82
19	15	0.000000e+00
19	16	0.000000e+00
19	17	1.106817e-83
19	18	4.723338e-83
19	19	1.054129e-82
19	20	1.523419e-82
19	21	2.055696e-82
19	22	2.442287e-82
19	23	2.646826e-82
19	24	2.477292e-82
19	25	2.236372e-82
19	26	2.025609e-82
19	27	1.718309e-82
19	28	1.408971e-82
19	29	1.439171e-82
19	30	1.332765e-82
19	31	0.000000e+00
19	32	0.000000e+00
19	33	1.090614e-83
19	34	4.805985e-83
19	35	9.980621e-83
19	36	1.530831e-82
19	37	2.065554e-82
19	38	2.448318e-82
19	39	2.608876e-82
19	40	2.511284e-82
19	41	2.304917e-82
19	42	2.080918e-82
19	43	1.765245e-82
19	44	1.482040e-82
19	45	1.551294e-82
19	46	1.422269e-82
19	47	0.000000e+00
19	48	0.000000e+00
19	49	1.061988e-83
19	50	4.746064e-83
19	51	9.704244e-83
19	52	1.505547e-82
19	53	2.035158e-82
19	54	2.398856e-82
19	55	2.524584e-82
19	56	2.486228e-82
19	57	2.310665e-82
19	58	2.088876e-82
19	59	1.760221e-82
19	60	1.502010e-82
19	61	1.605014e-82
19	62	1.456981e-82
19	63	0.000000e+00
19	64	0.000000e+00
19	65	1.083330e-83
19	66	4.744649e-83
19	67	9.905652e-83
19	68	1.515087e-82
19	69	2.045566e-82
19	70	2.425067e-82
19	71	2.591209e-82
19	72	2.482202e-82
19	73	2.270212e-82
19	74	2.052513e-82
19	75	1.739204e-82
19	76	1.454099e-82
19	77	1.515233e-82
19	78	1.392448e-82
19	79	0.000000e+00
19	80	0.000000e+00
19	81	1.405001e-83
19	82	7.085722e-83
19	83	1.219776e-82
19	84	2.673632e-82
19	85	3.084054e-82
19	86	2.706529e-82
19	87	3.420504e-82
19	88	3.573456e-82
19	89	2.987704e-82
19	90	1.572725e-82
19	91	1.469208e-82
19	92	9.107674e-83
19	93	2.953076e-82
19	94	1.213258e-82
19	95	0.000000e+00
19	96	0.000000e+00
19	97	6.500359e-84
19	98	6.064656e-83
19	99	7.180375e-83
19	100	2.034662e-82
19	101	4.492516e-82
19	102	3.815377e-82
19	103	4.164994e-82
19	104	2.770150e-82
19	105	2.487426e-82
19	106	3.499517e-82
19	107	2.143638e-82
19	108	9.072577e-83
19	109	2.834502e-82
19	110	3.215055e-82
19	111	0.000000e+00
19	112	0.000000e+00
19	113	5.436751e-84
19	114	4.026253e-83
19	115	9.712147e-83
19	116	1.608508e-82
19	117	1.871789e-82
19	118	2.399404e-82
19	119	2.478995e-82
19	120	2.263640e-82
19	121	2.979468e-82
19	122	2.413816e-82
19	123	2.141235e-82
19	124	2.643432e-82
19	125	2.941172e-82
19	126	3.190399e-82
19	127	0.000000e+00
19	128	0.000000e+00
19	129	1.874063e-84
19	130	2.558743e-83
19	131	9.414796e-83
19	132	1.171950e-82
19	133	1.548961e-82
19	134	2.257692e-82
19	135	1.950990e-82
19	136	2.356641e-82
19	137	2.236076e-82
19	138	2.586315e-82
19	139	1.288116e-82
19	140	1.143508e-82
19	141	1.974124e-82
19	142	2.580721e-82
19	143	0.000000e+00
19	144	0.000000e+00
19	145	0.000000e+00
20	0	0.000000e+00
20	1	1.632310e-83
20	2	7.064440e-83
20	3	1.496877e-82
20	4	2.340246e-82
20	5	3.156474e-82
20	6	3.737883e-82
20	7	4.025256e-82
20	8	3.860830e-82
20	9	3.524882e-82
20	10	3.213695e-82
20	11	2.709174e-82
20	12	2.247871e-82
20	13	2.384298e-82
20	14	2.210511e-82
20	15	0.000000e+00
20	16	0.000000e+00
20	17	1.668623e-83
20	18	7.080978e-83
20	19	1.523419e-82
20	20	2.429444e-82
20	21	3.175788e-82
20	22	3.780117e-82
20	23	4.106839e-82
20	24	3.859641e-82
20	25	3.488368e-82
20	26	3.172580e-82
20	27	2.678418e-82
20	28	2.191730e-82
20	29	2.284556e-82
20	30	2.138616e-82
20	31	0.000000e+00
20	32	0.000000e+00
20	33	1.629819e-83
20	34	7.228646e-83
20	35	1.509946e-82
20	36	2.367484e-82
20	37	3.188556e-82
20	38	3.793601e-82
20	39	4.050764e-82
20	40	3.917379e-82
20	41	3.595963e-82
20	42	3.262908e-82
20	43	2.755264e-82
20	44	2.311863e-82
20	45	2.462780e-82
20	46	2.281693e-82
20	47	0.000000e+00
20	48	0.000000e+00
20	49	1.576764e-83
20	50	7.154217e-83
20	51	1.469213e-82
20	52	2.330145e-82
20	53	3.139639e-82
20	54	3.720385e-82
20	55	3.921900e-82
20	56	3.881744e-82
20	57	3.605262e-82
20	58	3.277329e-82
20	59	2.750325e-82
20	60	2.348600e-82
20	61	2.548976e-82
20	62	2.337055e-82
20	63	0.000000e+00
20	64	0.000000e+00
20	65	1.621331e-83
20	66	7.131921e-83
20	67	1.498553e-82
20	68	2.342899e-82
20	69	3.158294e-82
20	70	3.756934e-82
20	71	4.022702e-82
20	72	3.870847e-82
20	73	3.541698e-82
20	74	3.217384e-82
20	75	2.713966e-82
20	76	2.267233e-82
20	77	2.405534e-82
20	78	2.233879e-82
20	79	0.000000e+00
20	80	0.000000e+00
20	81	2.205971e-83
20	82	1.108310e-82
20	83	1.894766e-82
20	84	4.193351e-82
20	85	4.872672e-82
20	86	4.273106e-82
20	87	5.460795e-82
20	88	5.621650e-82
20	89	4.698360e-82
20	90	2.493593e-82
20	91	2.155251e-82
20	92	1.338537e-82
20	93	4.554667e-82
20	94	1.975305e-82
20	95	0.000000e+00
20	96	0.000000e+00
20	97	7.669570e-84
20	98	9.345548e-83
20	99	1.099294e-82
20	100	3.169350e-82
20	101	7.073116e-82
20	102	6.086884e-82
20	103	6.709951e-82
20	104	4.655174e-82
20	105	3.873999e-82
20	106	5.702114e-82
20	107	3.602182e-82
20	108	1.939529e-82
20	109	4.663253e-82
20	110	4.685073e-82
20	111	0.000000e+00
20	112	0.000000e+00
20	113	9.011023e-84
20	114	6.325721e-83
20	115	1.500812e-82
20	116	2.546852e-82
20	117	2.932087e-82
20	118	3.664562e-82
20	119	3.826176e-82
20	120	3.474967e-82
20	121	4.712453e-82
20	122	3.945228e-82
20	123	3.433176e-82
20	124	4.348437e-82
20	125	4.769929e-82
20	126	5.137505e-82
20	127	0.000000e+00
20	128	0.000000e+00
20	129	3.319366e-84
20	130	4.179107e-83
20	131	1.445282e-82
20	132	1.805174e-82
20	133	2.384052e-82
20	134	3.644446e-82
20	135	3.068917e-82
20	136	3.678917e-82
20	137	3.378754e-82
20	138	4.074468e-82
20	139	2.099751e-82
20	140	1.770316e-82
20	141	3.243015e-82
20	142	4.169095e-82
20	143	0.000000e+00
20	144	0.000000e+00
20	145	0.000000e+00
21	0	0.000000e+00
21	1	2.167270e-83
21	2	9.509071e-83
21	3	2.018662e-82
21	4	3.160413e-82
21	5	4.319371e-82
21	6	5.095131e-82
21	7	5.536510e-82
21	8	5.317389e-82
21	9	4.850566e-82
21	10	4.402308e-82
21	11	3.709003e-82
21	12	3.092602e-82
21	13	3.287010e-82
21	14	3.071750e-82
21	15	0.000000e+00
21	16	0.000000e+00
21	17	2.222326e-83
21	18	9.538259e-83
21	19	2.055696e-82
21	20	3.175788e-82
21	21	4.458575e-82
21	22	5.153033e-82
21	23	5.650793e-82
21	24	5.317473e-82
21	25	4.799513e-82
21	26	4.348696e-82
21	27	3.667051e-82
21	28	3.013884e-82
21	29	3.150985e-82
21	30	2.971410e-82
21	31	0.000000e+00
21	32	0.000000e+00
21	33	2.163167e-83
21	34	9.723939e-83
21	35	2.038890e-82
21	36	3.198233e-82
21	37	4.362283e-82
21	38	5.172938e-82
21	39	5.569462e-82
21	40	5.396079e-82
21	41	4.946968e-82
21	42	4.466609e-82
21	43	3.771380e-82
21	44	3.181221e-82
21	45	3.392916e-82
21	46	3.169231e-82
21	47	0.000000e+00
21	48	0.000000e+00
21	49	2.088637e-83
21	50	9.614945e-83
21	51	1.983843e-82
21	52	3.151481e-82
21	53	4.292492e-82
21	54	5.073515e-82
21	55	5.389116e-82
21	56	5.345820e-82
21	57	4.960175e-82
21	58	4.481893e-82
21	59	3.764798e-82
21	60	3.233152e-82
21	61	3.508821e-82
21	62	3.245909e-82
21	63	0.000000e+00
21	64	0.000000e+00
21	65	2.153207e-83
21	66	9.596182e-83
21	67	2.023267e-82
21	68	3.164230e-82
21	69	4.321770e-82
21	70	5.122754e-82
21	71	5.531091e-82
21	72	5.332344e-82
21	73	4.872440e-82
21	74	4.405254e-82
21	75	3.715184e-82
21	76	3.119352e-82
21	77	3.314409e-82
21	78	3.103024e-82
21	79	0.000000e+00
21	80	0.000000e+00
21	81	3.057370e-83
21	82	1.523237e-82
21	83	2.563306e-82
21	84	5.787724e-82
21	85	6.717796e-82
21	86	5.915479e-82
21	87	7.519471e-82
21	88	7.675099e-82
21	89	6.501586e-82
21	90	3.409671e-82
21	91	2.973724e-82
21	92	1.762890e-82
21	93	6.337651e-82
21	94	2.788464e-82
21	95	0.000000e+00
21	96	0.000000e+00
21	97	1.112174e-83
21	98	1.329502e-82
21	99	1.630450e-82
21	100	4.412937e-82
21	101	9.701079e-82
21	102	8.113741e-82
21	103	9.299021e-82
21	104	6.707356e-82
21	105	5.576934e-82
21	106	8.071357e-82
21	107	4.991672e-82
21	108	3.046183e-82
21	109	6.643423e-82
21	110	6.442876e-82
21	111	0.000000e+00
21	112	0.000000e+00
21	113	1.281256e-83
21	114	8.799132e-83
21	115	2.054981e-82
21	116	3.441828e-82
21	117	3.983543e-82
21	118	4.947148e-82
21	119	5.272533e-82
21	120	4.825641e-82
21	121	6.460317e-82
21	122	5.488747e-82
21	123	4.856166e-82
21	124	6.096049e-82
21	125	6.710098e-82
21	126	7.196327e-82
21	127	0.000000e+00
21	128	0.000000e+00
21	129	4.892934e-84
21	130	5.937758e-83
21	131	1.979627e-82
21	132	2.437531e-82
21	133	3.304069e-82
21	134	4.974714e-82
21	135	4.213150e-82
21	136	5.092914e-82
21	137	4.787620e-82
21	138	5.749478e-82
21	139	2.959370e-82
21	140	2.525103e-82
21	141	4.567176e-82
21	142	5.921037e-82
21	143	0.000000e+00
21	144	0.000000e+00
21	145	0.000000e+00
22	0	0.000000e+00
22	1	2.572760e-83
22	2	1.132308e-82
22	3	2.402629e-82
22	4	3.756947e-82
22	5	5.125142e-82
22	6	6.159095e-82
22	7	6.683536e-82
22	8	6.468869e-82
22	9	5.925007e-82
22	10	5.423132e-82
22	11	4.591592e-82
22	12	3.817481e-82
22	13	4.130608e-82
22	14	3.886066e-82
22	15	0.000000e+00
22	16	0.000000e+00
22	17	2.622055e-83
22	18	1.137451e-82
22	19	2.442287e-82
22	20	3.780117e-82
22	21	5.153033e-82
22	22	6.359740e-82
22	23	6.820111e-82
22	24	6.467840e-82
22	25	5.859504e-82
22	26	5.354340e-82
22	27	4.538863e-82
22	28	3.719903e-82
22	29	3.953860e-82
22	30	3.757954e-82
22	31	0.000000e+00
22	32	0.000000e+00
22	33	2.574388e-83
22	34	1.157940e-82
22	35	2.426101e-82
22	36	3.800120e-82
22	37	5.177845e-82
22	38	6.252968e-82
22	39	6.726466e-82
22	40	6.563633e-82
22	41	6.048410e-82
22	42	5.505025e-82
22	43	4.668055e-82
22	44	3.928856e-82
22	45	4.268687e-82
22	46	4.011059e-82
22	47	0.000000e+00
22	48	0.000000e+00
22	49	2.499687e-83
22	50	1.143522e-82
22	51	2.363936e-82
22	52	3.738771e-82
22	53	5.101612e-82
22	54	6.132727e-82
22	55	6.511418e-82
22	56	6.503354e-82
22	57	6.068974e-82
22	58	5.528234e-82
22	59	4.659852e-82
22	60	3.994068e-82
22	61	4.422249e-82
22	62	4.110001e-82
22	63	0.000000e+00
22	64	0.000000e+00
22	65	2.558480e-83
22	66	1.142989e-82
22	67	2.406479e-82
22	68	3.761182e-82
22	69	5.127824e-82
22	70	6.192343e-82
22	71	6.679904e-82
22	72	6.485744e-82
22	73	5.955383e-82
22	74	5.428620e-82
22	75	4.598156e-82
22	76	3.852347e-82
22	77	4.168158e-82
22	78	3.926723e-82
22	79	0.000000e+00
22	80	0.000000e+00
22	81	3.494464e-83
22	82	1.778165e-82
22	83	3.028976e-82
22	84	6.706847e-82
22	85	7.766808e-82
22	86	6.902849e-82
22	87	8.949772e-82
22	88	9.347085e-82
22	89	7.926221e-82
22	90	4.119502e-82
22	91	3.375794e-82
22	92	1.988796e-82
22	93	7.719347e-82
22	94	3.491163e-82
22	95	0.000000e+00
22	96	0.000000e+00
22	97	1.219452e-83
22	98	1.478421e-82
22	99	1.774508e-82
22	100	5.140062e-82
22	101	1.162779e-81
22	102	1.006082e-81
22	103	1.124054e-81
22	104	7.635324e-82
22	105	6.229203e-82
22	106	9.414561e-82
22	107	5.942655e-82
22	108	3.032300e-82
22	109	7.938644e-82
22	110	8.460146e-82
22	111	0.000000e+00
22	112	0.000000e+00
22	113	1.440125e-83
22	114	1.023545e-82
22	115	2.346881e-82
22	116	4.051238e-82
22	117	4.603474e-82
22	118	5.912644e-82
22	119	6.147703e-82
22	120	5.598827e-82
22	121	7.853054e-82
22	122	6.696061e-82
22	123	5.872463e-82
22	124	7.493376e-82
22	125	8.286623e-82
22	126	8.896982e-82
22	127	0.000000e+00
22	128	0.000000e+00
22	129	4.858681e-84
22	130	6.847364e-83
22	131	2.314062e-82
22	132	2.844378e-82
22	133	3.813147e-82
22	134	5.899722e-82
22	135	4.989373e-82
22	136	5.906377e-82
22	137	5.596670e-82
22	138	6.682987e-82
22	139	3.441274e-82
22	140	2.859391e-82
22	141	5.406226e-82
22	142	7.174154e-82
22	143	0.000000e+00
22	144	0.000000e+00
22	145	0.000000e+00
23	0	0.000000e+00
23	1	2.783956e-83
23	2	1.230052e-82
23	3	2.605630e-82
23	4	4.088586e-82
23	5	5.626145e-82
23	6	6.754552e-82
23	7	7.426069e-82
23	8	7.228644e-82
23	9	6.624454e-82
23	10	6.082464e-82
23	11	5.149577e-82
23	12	4.303878e-82
23	13	4.669176e-82
23	14	4.423907e-82
23	15	0.000000e+00
23	16	0.000000e+00
23	17	2.838949e-83
23	18	1.234211e-82
23	19	2.646826e-82
23	20	4.106839e-82
23	21	5.650793e-82
23	22	6.820111e-82
23	23	7.719000e-82
23	24	7.216101e-82
23	25	6.543521e-82
23	26	5.994812e-82
23	27	5.081918e-82
23	28	4.182052e-82
23	29	4.465881e-82
23	30	4.273851e-82
23	31	0.000000e+00
23	32	0.000000e+00
23	33	2.784844e-83
23	34	1.257969e-82
23	35	2.635384e-82
23	36	4.140520e-82
23	37	5.686263e-82
23	38	6.865482e-82
23	39	7.476816e-82
23	40	7.343441e-82
23	41	6.764122e-82
23	42	6.177814e-82
23	43	5.240163e-82
23	44	4.436033e-82
23	45	4.825788e-82
23	46	4.566663e-82
23	47	0.000000e+00
23	48	0.000000e+00
23	49	2.703822e-83
23	50	1.243428e-82
23	51	2.571184e-82
23	52	4.082014e-82
23	53	5.608853e-82
23	54	6.747131e-82
23	55	7.245443e-82
23	56	7.290169e-82
23	57	6.795538e-82
23	58	6.213985e-82
23	59	5.240149e-82
23	60	4.523274e-82
23	61	5.001996e-82
23	62	4.682569e-82
23	63	0.000000e+00
23	64	0.000000e+00
23	65	2.767888e-83
23	66	1.241424e-82
23	67	2.612905e-82
23	68	4.095623e-82
23	69	5.629889e-82
23	70	6.795390e-82
23	71	7.422537e-82
23	72	7.252440e-82
23	73	6.658685e-82
23	74	6.089183e-82
23	75	5.158982e-82
23	76	4.346404e-82
23	77	4.711012e-82
23	78	4.469647e-82
23	79	0.000000e+00
23	80	0.000000e+00
23	81	3.824269e-83
23	82	1.954101e-82
23	83	3.208136e-82
23	84	7.380572e-82
23	85	8.557187e-82
23	86	7.658571e-82
23	87	9.954048e-82
23	88	1.033111e-81
23	89	8.841909e-82
23	90	4.667203e-82
23	91	3.889069e-82
23	92	2.281460e-82
23	93	8.684958e-82
23	94	4.112592e-82
23	95	0.000000e+00
23	96	0.000000e+00
23	97	1.293002e-83
23	98	1.675100e-82
23	99	2.015548e-82
23	100	5.679748e-82
23	101	1.294593e-81
23	102	1.111043e-81
23	103	1.255779e-81
23	104	8.845238e-82
23	105	7.228313e-82
23	106	1.087051e-81
23	107	6.765270e-82
23	108	3.617219e-82
23	109	9.262895e-82
23	110	9.143888e-82
23	111	0.000000e+00
23	112	0.000000e+00
23	113	1.554394e-83
23	114	1.127034e-82
23	115	2.569831e-82
23	116	4.334114e-82
23	117	4.963468e-82
23	118	6.365388e-82
23	119	6.746957e-82
23	120	6.204533e-82
23	121	8.682611e-82
23	122	7.454982e-82
23	123	6.582229e-82
23	124	8.404612e-82
23	125	9.451461e-82
23	126	1.003421e-81
23	127	0.000000e+00
23	128	0.000000e+00
23	129	5.628117e-84
23	130	7.457259e-83
23	131	2.482761e-82
23	132	3.055851e-82
23	133	4.147752e-82
23	134	6.380727e-82
23	135	5.399183e-82
23	136	6.445243e-82
23	137	6.265703e-82
23	138	7.569090e-82
23	139	3.832781e-82
23	140	3.359348e-82
23	141	6.212071e-82
23	142	8.194901e-82
23	143	0.000000e+00
23	144	0.000000e+00
23	145	0.000000e+00
24	0	0.000000e+00
24	1	2.608540e-83
24	2	1.158872e-82
24	3	2.441816e-82
24	4	3.842765e-82
24	5	5.293863e-82
24	6	6.409182e-82
24	7	7.083387e-82
24	8	6.986507e-82
24	9	6.410630e-82
24	10	5.941301e-82
24	11	5.058930e-82
24	12	4.231210e-82
24	13	4.636648e-82
24	14	4.436091e-82
24	15	0.000000e+00
24	16	0.000000e+00
24	17	2.656052e-83
24	18	1.163203e-82
24	19	2.477292e-82
24	20	3.859641e-82
24	21	5.317473e-82
24	22	6.467840e-82
24	23	7.216101e-82
24	24	7.113604e-82
24	25	6.324344e-82
24	26	5.850156e-82
24	27	4.989119e-82
24	28	4.098049e-82
24	29	4.427311e-82
24	30	4.279928e-82
24	31	0.000000e+00
24	32	0.000000e+00
24	33	2.612429e-83
24	34	1.185154e-82
24	35	2.471576e-82
24	36	3.892405e-82
24	37	5.347682e-82
24	38	6.516204e-82
24	39	7.133278e-82
24	40	7.096777e-82
24	41	6.550512e-82
24	42	6.036630e-82
24	43	5.147732e-82
24	44	4.365583e-82
24	45	4.795150e-82
24	46	4.582732e-82
24	47	0.000000e+00
24	48	0.000000e+00
24	49	2.540817e-83
24	50	1.170850e-82
24	51	2.414829e-82
24	52	3.837961e-82
24	53	5.273130e-82
24	54	6.409294e-82
24	55	6.917674e-82
24	56	7.045611e-82
24	57	6.590222e-82
24	58	6.078037e-82
24	59	5.150414e-82
24	60	4.466601e-82
24	61	4.978168e-82
24	62	4.705156e-82
24	63	0.000000e+00
24	64	0.000000e+00
24	65	2.595266e-83
24	66	1.169526e-82
24	67	2.449465e-82
24	68	3.850169e-82
24	69	5.295317e-82
24	70	6.449366e-82
24	71	7.080312e-82
24	72	7.008959e-82
24	73	6.445975e-82
24	74	5.948768e-82
24	75	5.066941e-82
24	76	4.274173e-82
24	77	4.679228e-82
24	78	4.483610e-82
24	79	0.000000e+00
24	80	0.000000e+00
24	81	3.396415e-83
24	82	1.832963e-82
24	83	2.941805e-82
24	84	6.834885e-82
24	85	8.033808e-82
24	86	7.291667e-82
24	87	9.569489e-82
24	88	9.859285e-82
24	89	8.553883e-82
24	90	4.704675e-82
24	91	3.815582e-82
24	92	2.218787e-82
24	93	8.456676e-82
24	94	4.265241e-82
24	95	0.000000e+00
24	96	0.000000e+00
24	97	8.418029e-84
24	98	1.488192e-82
24	99	1.820907e-82
24	100	5.368913e-82
24	101	1.258605e-81
24	102	1.085287e-81
24	103	1.257883e-81
24	104	8.674441e-82
24	105	7.128336e-82
24	106	1.079854e-81
24	107	6.806697e-82
24	108	3.516109e-82
24	109	9.168827e-82
24	110	8.660812e-82
24	111	0.000000e+00
24	112	0.000000e+00
24	113	1.350231e-83
24	114	1.047240e-82
24	115	2.360029e-82
24	116	3.920755e-82
24	117	4.445251e-82
24	118	5.855942e-82
24	119	6.204688e-82
24	120	5.747731e-82
24	121	8.300871e-82
24	122	7.207554e-82
24	123	6.360872e-82
24	124	8.133536e-82
24	125	9.431548e-82
24	126	9.807324e-82
24	127	0.000000e+00
24	128	0.000000e+00
24	129	4.790569e-84
24	130	6.627627e-83
24	131	2.259392e-82
24	132	2.772005e-82
24	133	3.794169e-82
24	134	5.922746e-82
24	135	5.020048e-82
24	136	5.893445e-82
24	137	5.834999e-82
24	138	7.168365e-82
24	139	3.607368e-82
24	140	3.238932e-82
24	141	6.133688e-82
24	142	8.007509e-82
24	143	0.000000e+00
24	144	0.000000e+00
24	145	0.000000e+00
25	0	0.000000e+00
25	1	2.374839e-83
25	2	1.050153e-82
25	3	2.203371e-82
25	4	3.472829e-82
25	5	4.784238e-82
25	6	5.806207e-82
25	7	6.427552e-82
25	8	6.339004e-82
25	9	5.852640e-82
25	10	5.436530e-82
25	11	4.638888e-82
25	12	3.884174e-82
25	13	4.231979e-82
25	14	4.022338e-82
25	15	0.000000e+00
25	16	0.000000e+00
25	17	2.414533e-83
25	18	1.053302e-82
25	19	2.236372e-82
25	20	3.488368e-82
25	21	4.799513e-82
25	22	5.859504e-82
25	23	6.543521e-82
25	24	6.324344e-82
25	25	5.913659e-82
25	26	5.351220e-82
25	27	4.572870e-82
25	28	3.765737e-82
25	29	4.041812e-82
25	30	3.882527e-82
25	31	0.000000e+00
25	32	0.000000e+00
25	33	2.376639e-83
25	34	1.074075e-82
25	35	2.228544e-82
25	36	3.517735e-82
25	37	4.834897e-82
25	38	5.901334e-82
25	39	6.474863e-82
25	40	6.439398e-82
25	41	5.979345e-82
25	42	5.524828e-82
25	43	4.723092e-82
25	44	4.004103e-82
25	45	4.376131e-82
25	46	4.154024e-82
25	47	0.000000e+00
25	48	0.000000e+00
25	49	2.313781e-83
25	50	1.061960e-82
25	51	2.175799e-82
25	52	3.468160e-82
25	53	4.774002e-82
25	54	5.803177e-82
25	55	6.284151e-82
25	56	6.396171e-82
25	57	6.014592e-82
25	58	5.565688e-82
25	59	4.728821e-82
25	60	4.092576e-82
25	61	4.542747e-82
25	62	4.263065e-82
25	63	0.000000e+00
25	64	0.000000e+00
25	65	2.360928e-83
25	66	1.059776e-82
25	67	2.209080e-82
25	68	3.479598e-82
25	69	4.786069e-82
25	70	5.840991e-82
25	71	6.425655e-82
25	72	6.358880e-82
25	73	5.884789e-82
25	74	5.443885e-82
25	75	4.648281e-82
25	76	3.921689e-82
25	77	4.270730e-82
25	78	4.064719e-82
25	79	0.000000e+00
25	80	0.000000e+00
25	81	3.132242e-83
25	82	1.672690e-82
25	83	2.641098e-82
25	84	6.211203e-82
25	85	7.243235e-82
25	86	6.514461e-82
25	87	8.669859e-82
25	88	8.950858e-82
25	89	7.711698e-82
25	90	4.245137e-82
25	91	3.442982e-82
25	92	2.053153e-82
25	93	7.596299e-82
25	94	3.814910e-82
25	95	0.000000e+00
25	96	0.000000e+00
25	97	9.202187e-84
25	98	1.360561e-82
25	99	1.701481e-82
25	100	4.979751e-82
25	101	1.148981e-81
25	102	1.000995e-81
25	103	1.118701e-81
25	104	7.763109e-82
25	105	6.512215e-82
25	106	9.961752e-82
25	107	6.196234e-82
25	108	3.039494e-82
25	109	8.294309e-82
25	110	7.800534e-82
25	111	0.000000e+00
25	112	0.000000e+00
25	113	1.224679e-83
25	114	9.379838e-83
25	115	2.118290e-82
25	116	3.563793e-82
25	117	4.056394e-82
25	118	5.327266e-82
25	119	5.634927e-82
25	120	5.230042e-82
25	121	7.515405e-82
25	122	6.530903e-82
25	123	5.699262e-82
25	124	7.350455e-82
25	125	8.529877e-82
25	126	8.962415e-82
25	127	0.000000e+00
25	128	0.000000e+00
25	129	4.508747e-84
25	130	5.939934e-83
25	131	2.051728e-82
25	132	2.539166e-82
25	133	3.432009e-82
25	134	5.418091e-82
25	135	4.542516e-82
25	136	5.396214e-82
25	137	5.271333e-82
25	138	6.553503e-82
25	139	3.280720e-82
25	140	2.928042e-82
25	141	5.515900e-82
25	142	7.176903e-82
25	143	0.000000e+00
25	144	0.000000e+00
25	145	0.000000e+00
26	0	0.000000e+00
26	1	2.166793e-83
26	2	9.538641e-83
26	3	1.997830e-82
26	4	3.156303e-82
26	5	4.336724e-82
26	6	5.306839e-82
26	7	5.893445e-82
26	8	5.864361e-82
26	9	5.427755e-82
26	10	5.102809e-82
26	11	4.369050e-82
26	12	3.655749e-82
26	13	4.009668e-82
26	14	3.820109e-82
26	15	0.000000e+00
26	16	0.000000e+00
26	17	2.195914e-83
26	18	9.566595e-83
26	19	2.025609e-82
26	20	3.172580e-82
26	21	4.348696e-82
26	22	5.354340e-82
26	23	5.994812e-82
26	24	5.850156e-82
26	25	5.351220e-82
26	26	5.152732e-82
26	27	4.305229e-82
26	28	3.537581e-82
26	29	3.823999e-82
26	30	3.682386e-82
26	31	0.000000e+00
26	32	0.000000e+00
26	33	2.170815e-83
26	34	9.758461e-83
26	35	2.020245e-82
26	36	3.197319e-82
26	37	4.381655e-82
26	38	5.393268e-82
26	39	5.939205e-82
26	40	5.956917e-82
26	41	5.548561e-82
26	42	5.188094e-82
26	43	4.448003e-82
26	44	3.771037e-82
26	45	4.149493e-82
26	46	3.948600e-82
26	47	0.000000e+00
26	48	0.000000e+00
26	49	2.119646e-83
26	50	9.647903e-83
26	51	1.974190e-82
26	52	3.150070e-82
26	53	4.327630e-82
26	54	5.305539e-82
26	55	5.769812e-82
26	56	5.917294e-82
26	57	5.586860e-82
26	58	5.232435e-82
26	59	4.453924e-82
26	60	3.862237e-82
26	61	4.314012e-82
26	62	4.057598e-82
26	63	0.000000e+00
26	64	0.000000e+00
26	65	2.155073e-83
26	66	9.627146e-83
26	67	2.002233e-82
26	68	3.163176e-82
26	69	4.337310e-82
26	70	5.338374e-82
26	71	5.892867e-82
26	72	5.882215e-82
26	73	5.459366e-82
26	74	5.110722e-82
26	75	4.376749e-82
26	76	3.691917e-82
26	77	4.048116e-82
26	78	3.862086e-82
26	79	0.000000e+00
26	80	0.000000e+00
26	81	2.732495e-83
26	82	1.498682e-82
26	83	2.357750e-82
26	84	5.521979e-82
26	85	6.529277e-82
26	86	5.946606e-82
26	87	8.011941e-82
26	88	8.295857e-82
26	89	7.113200e-82
26	90	4.053787e-82
26	91	3.302904e-82
26	92	2.068617e-82
26	93	7.102108e-82
26	94	3.691295e-82
26	95	0.000000e+00
26	96	0.000000e+00
26	97	6.715113e-84
26	98	1.163432e-82
26	99	1.438974e-82
26	100	4.492758e-82
26	101	1.068689e-81
26	102	9.391292e-82
26	103	1.043081e-81
26	104	7.110405e-82
26	105	5.903616e-82
26	106	9.381302e-82
26	107	6.017434e-82
26	108	2.738682e-82
26	109	7.785236e-82
26	110	7.069115e-82
26	111	0.000000e+00
26	112	0.000000e+00
26	113	9.859821e-84
26	114	8.336738e-83
26	115	1.886588e-82
26	116	3.158592e-82
26	117	3.568892e-82
26	118	4.815390e-82
26	119	5.040468e-82
26	120	4.666948e-82
26	121	6.913668e-82
26	122	6.083623e-82
26	123	5.217540e-82
26	124	6.785166e-82
26	125	8.076933e-82
26	126	8.333271e-82
26	127	0.000000e+00
26	128	0.000000e+00
26	129	3.638395e-84
26	130	5.088340e-83
26	131	1.839811e-82
26	132	2.296804e-82
26	133	3.049198e-82
26	134	4.994204e-82
26	135	4.152988e-82
26	136	4.848164e-82
26	137	4.759173e-82
26	138	6.019318e-82
26	139	2.963765e-82
26	140	2.642709e-82
26	141	5.168598e-82
26	142	6.666813e-82
26	143	0.000000e+00
26	144	0.000000e+00
26	145	0.000000e+00
27	0	0.000000e+00
27	1	1.831480e-83
27	2	8.135411e-83
27	3	1.694818e-82
27	4	2.663902e-82
27	5	3.660476e-82
27	6	4.501924e-82
27	7	4.999407e-82
27	8	5.004198e-82
27	9	4.645494e-82
27	10	4.383344e-82
27	11	3.799166e-82
27	12	3.182501e-82
27	13	3.453171e-82
27	14	3.266409e-82
27	15	0.000000e+00
27	16	0.000000e+00
27	17	1.851487e-83
27	18	8.174107e-83
27	19	1.718309e-82
27	20	2.678418e-82
27	21	3.667051e-82
27	22	4.538863e-82
27	23	5.081918e-82
27	24	4.989119e-82
27	25	4.572870e-82
27	26	4.305229e-82
27	27	3.862568e-82
27	28	3.076662e-82
27	29	3.290753e-82
27	30	3.147872e-82
27	31	0.000000e+00
27	32	0.000000e+00
27	33	1.838471e-83
27	34	8.318383e-83
27	35	1.714610e-82
27	36	2.698644e-82
27	37	3.699866e-82
27	38	4.577553e-82
27	39	5.039740e-82
27	40	5.083650e-82
27	41	4.754013e-82
27	42	4.458479e-82
27	43	3.869606e-82
27	44	3.283446e-82
27	45	3.575536e-82
27	46	3.376729e-82
27	47	0.000000e+00
27	48	0.000000e+00
27	49	1.800625e-83
27	50	8.209295e-83
27	51	1.675770e-82
27	52	2.657916e-82
27	53	3.657813e-82
27	54	4.507397e-82
27	55	4.899957e-82
27	56	5.053205e-82
27	57	4.795246e-82
27	58	4.502278e-82
27	59	3.879815e-82
27	60	3.365908e-82
27	61	3.720486e-82
27	62	3.470653e-82
27	63	0.000000e+00
27	64	0.000000e+00
27	65	1.823552e-83
27	66	8.209509e-83
27	67	1.699032e-82
27	68	2.669935e-82
27	69	3.661222e-82
27	70	4.530073e-82
27	71	4.999449e-82
27	72	5.019344e-82
27	73	4.675223e-82
27	74	4.391037e-82
27	75	3.806610e-82
27	76	3.213929e-82
27	77	3.487474e-82
27	78	3.302340e-82
27	79	0.000000e+00
27	80	0.000000e+00
27	81	2.215814e-83
27	82	1.264676e-82
27	83	1.925293e-82
27	84	4.605266e-82
27	85	5.448959e-82
27	86	4.995570e-82
27	87	6.791845e-82
27	88	6.946145e-82
27	89	6.023412e-82
27	90	3.517480e-82
27	91	2.918042e-82
27	92	1.803816e-82
27	93	6.012575e-82
27	94	3.183940e-82
27	95	0.000000e+00
27	96	0.000000e+00
27	97	5.710468e-84
27	98	9.495969e-83
27	99	1.222615e-82
27	100	3.827534e-82
27	101	9.137929e-82
27	102	7.986121e-82
27	103	9.052915e-82
27	104	5.922585e-82
27	105	5.240180e-82
27	106	8.178842e-82
27	107	5.275141e-82
27	108	2.124731e-82
27	109	6.709343e-82
27	110	6.174175e-82
27	111	0.000000e+00
27	112	0.000000e+00
27	113	8.138285e-84
27	114	7.066033e-83
27	115	1.565707e-82
27	116	2.590236e-82
27	117	2.926968e-82
27	118	4.066637e-82
27	119	4.251519e-82
27	120	3.952940e-82
27	121	5.921465e-82
27	122	5.170925e-82
27	123	4.396458e-82
27	124	5.621631e-82
27	125	6.881698e-82
27	126	7.034237e-82
27	127	0.000000e+00
27	128	0.000000e+00
27	129	2.792284e-84
27	130	4.194177e-83
27	131	1.565034e-82
27	132	1.933708e-82
27	133	2.553874e-82
27	134	4.141449e-82
27	135	3.494361e-82
27	136	4.047472e-82
27	137	4.074533e-82
27	138	5.079733e-82
27	139	2.515900e-82
27	140	2.276526e-82
27	141	4.447425e-82
27	142	5.592234e-82
27	143	0.000000e+00
27	144	0.000000e+00
27	145	0.000000e+00
28	0	0.000000e+00
28	1	1.524992e-83
28	2	6.712259e-83
28	3	1.388012e-82
28	4	2.180908e-82
28	5	3.007700e-82
28	6	3.687378e-82
28	7	4.112529e-82
28	8	4.109175e-82
28	9	3.820702e-82
28	10	3.601060e-82
28	11	3.123086e-82
28	12	2.650364e-82
28	13	2.825013e-82
28	14	2.651276e-82
28	15	0.000000e+00
28	16	0.000000e+00
28	17	1.546213e-83
28	18	6.738965e-83
28	19	1.408971e-82
28	20	2.191730e-82
28	21	3.013884e-82
28	22	3.719903e-82
28	23	4.182052e-82
28	24	4.098049e-82
28	25	3.765737e-82
28	26	3.537581e-82
28	27	3.076662e-82
28	28	2.690157e-82
28	29	2.694083e-82
28	30	2.557663e-82
28	31	0.000000e+00
28	32	0.000000e+00
28	33	1.528209e-83
28	34	6.861252e-83
28	35	1.403930e-82
28	36	2.209777e-82
28	37	3.040800e-82
28	38	3.748307e-82
28	39	4.145752e-82
28	40	4.173570e-82
28	41	3.905935e-82
28	42	3.662987e-82
28	43	3.181033e-82
28	44	2.732303e-82
28	45	2.924644e-82
28	46	2.739281e-82
28	47	0.000000e+00
28	48	0.000000e+00
28	49	1.493021e-83
28	50	6.775306e-83
28	51	1.370490e-82
28	52	2.177606e-82
28	53	3.005831e-82
28	54	3.687660e-82
28	55	4.029165e-82
28	56	4.146834e-82
28	57	3.934192e-82
28	58	3.698571e-82
28	59	3.186803e-82
28	60	2.795796e-82
28	61	3.040896e-82
28	62	2.812420e-82
28	63	0.000000e+00
28	64	0.000000e+00
28	65	1.516949e-83
28	66	6.770973e-83
28	67	1.391477e-82
28	68	2.185844e-82
28	69	3.009125e-82
28	70	3.709718e-82
28	71	4.112747e-82
28	72	4.121045e-82
28	73	3.842964e-82
28	74	3.607679e-82
28	75	3.129636e-82
28	76	2.675895e-82
28	77	2.852905e-82
28	78	2.679548e-82
28	79	0.000000e+00
28	80	0.000000e+00
28	81	2.012477e-83
28	82	1.078470e-82
28	83	1.594662e-82
28	84	3.833443e-82
28	85	4.515321e-82
28	86	4.111033e-82
28	87	5.596156e-82
28	88	5.668997e-82
28	89	4.908716e-82
28	90	2.867039e-82
28	91	2.496179e-82
28	92	1.597592e-82
28	93	4.937043e-82
28	94	2.517784e-82
28	95	0.000000e+00
28	96	0.000000e+00
28	97	6.797385e-84
28	98	8.192360e-83
28	99	1.118415e-82
28	100	3.235826e-82
28	101	7.438949e-82
28	102	6.504414e-82
28	103	7.185496e-82
28	104	5.007588e-82
28	105	4.482740e-82
28	106	6.919094e-82
28	107	4.382146e-82
28	108	1.860814e-82
28	109	5.713121e-82
28	110	5.219986e-82
28	111	0.000000e+00
28	112	0.000000e+00
28	113	8.146396e-84
28	114	5.964012e-83
28	115	1.304814e-82
28	116	2.153635e-82
28	117	2.444682e-82
28	118	3.329897e-82
28	119	3.591321e-82
28	120	3.321650e-82
28	121	4.769885e-82
28	122	4.246361e-82
28	123	3.610123e-82
28	124	4.583528e-82
28	125	5.636085e-82
28	126	5.667429e-82
28	127	0.000000e+00
28	128	0.000000e+00
28	129	3.347928e-84
28	130	3.663647e-83
28	131	1.290840e-82
28	132	1.615319e-82
28	133	2.109118e-82
28	134	3.354491e-82
28	135	2.863909e-82
28	136	3.387026e-82
28	137	3.432949e-82
28	138	4.245137e-82
28	139	2.135567e-82
28	140	1.997682e-82
28	141	3.684425e-82
28	142	4.469697e-82
28	143	0.000000e+00
28	144	0.000000e+00
28	145	0.000000e+00
29	0	0.000000e+00
29	1	1.467980e-83
29	2	6.850098e-83
29	3	1.422117e-82
29	4	2.271643e-82
29	5	3.146038e-82
29	6	3.926722e-82
29	7	4.395872e-82
29	8	4.437291e-82
29	9	4.101068e-82
29	10	3.893632e-82
29	11	3.342562e-82
29	12	2.790862e-82
29	13	3.298261e-82
29	14	3.290614e-82
29	15	0.000000e+00
29	16	0.000000e+00
29	17	1.487210e-83
29	18	6.888410e-83
29	19	1.439171e-82
29	20	2.284556e-82
29	21	3.150985e-82
29	22	3.953860e-82
29	23	4.465881e-82
29	24	4.427311e-82
29	25	4.041812e-82
29	26	3.823999e-82
29	27	3.290753e-82
29	28	2.694083e-82
29	29	3.205952e-82
29	30	3.175385e-82
29	31	0.000000e+00
29	32	0.000000e+00
29	33	1.471325e-83
29	34	7.004459e-83
29	35	1.438727e-82
29	36	2.299251e-82
29	37	3.176184e-82
29	38	3.994558e-82
29	39	4.430793e-82
29	40	4.501847e-82
29	41	4.189639e-82
29	42	3.959356e-82
29	43	3.402234e-82
29	44	2.884110e-82
29	45	3.413553e-82
29	46	3.399778e-82
29	47	0.000000e+00
29	48	0.000000e+00
29	49	1.437387e-83
29	50	6.904497e-83
29	51	1.408446e-82
29	52	2.262913e-82
29	53	3.138980e-82
29	54	3.939484e-82
29	55	4.308796e-82
29	56	4.469090e-82
29	57	4.218012e-82
29	58	3.997010e-82
29	59	3.409094e-82
29	60	2.961830e-82
29	61	3.550639e-82
29	62	3.490455e-82
29	63	0.000000e+00
29	64	0.000000e+00
29	65	1.459933e-83
29	66	6.914236e-83
29	67	1.425099e-82
29	68	2.275549e-82
29	69	3.143608e-82
29	70	3.952562e-82
29	71	4.395070e-82
29	72	4.446299e-82
29	73	4.122451e-82
29	74	3.899140e-82
29	75	3.347329e-82
29	76	2.822106e-82
29	77	3.329649e-82
29	78	3.326172e-82
29	79	0.000000e+00
29	80	0.000000e+00
29	81	1.882514e-83
29	82	1.109042e-82
29	83	1.623324e-82
29	84	3.818799e-82
29	85	4.602912e-82
29	86	4.237558e-82
29	87	5.834758e-82
29	88	6.370506e-82
29	89	5.563964e-82
29	90	3.121632e-82
29	91	2.028010e-82
29	92	1.121217e-82
29	93	5.621458e-82
29	94	3.253744e-82
29	95	0.000000e+00
29	96	0.000000e+00
29	97	4.533219e-84
29	98	7.776020e-83
29	99	8.383626e-83
29	100	3.108324e-82
29	101	8.116864e-82
29	102	7.081035e-82
29	103	8.140960e-82
29	104	5.079404e-82
29	105	3.914047e-82
29	106	7.083096e-82
29	107	4.774251e-82
29	108	2.050278e-82
29	109	6.330937e-82
29	110	6.120878e-82
29	111	0.000000e+00
29	112	0.000000e+00
29	113	6.767794e-84
29	114	6.009807e-83
29	115	1.294497e-82
29	116	2.129598e-82
29	117	2.352561e-82
29	118	3.073005e-82
29	119	3.238137e-82
29	120	3.112253e-82
29	121	5.090382e-82
29	122	4.696398e-82
29	123	4.082068e-82
29	124	5.766497e-82
29	125	6.900800e-82
29	126	7.000238e-82
29	127	0.000000e+00
29	128	0.000000e+00
29	129	2.504522e-84
29	130	3.938358e-83
29	131	1.228786e-82
29	132	1.417233e-82
29	133	2.120985e-82
29	134	3.468522e-82
29	135	2.855099e-82
29	136	3.095708e-82
29	137	3.263010e-82
29	138	4.307901e-82
29	139	2.206982e-82
29	140	1.926468e-82
29	141	4.122621e-82
29	142	5.526026e-82
29	143	0.000000e+00
29	144	0.000000e+00
29	145	0.000000e+00
30	0	0.000000e+00
30	1	1.312121e-83
30	2	6.379080e-83
30	3	1.318817e-82
30	4	2.127444e-82
30	5	2.968893e-82
30	6	3.737511e-82
30	7	4.210176e-82
30	8	4.287423e-82
30	9	3.941328e-82
30	10	3.753743e-82
30	11	3.195925e-82
30	12	2.656599e-82
30	13	3.334178e-82
30	14	3.474810e-82
30	15	0.000000e+00
30	16	0.000000e+00
30	17	1.332804e-83
30	18	6.411536e-83
30	19	1.332765e-82
30	20	2.138616e-82
30	21	2.971410e-82
30	22	3.757954e-82
30	23	4.273851e-82
30	24	4.279928e-82
30	25	3.882527e-82
30	26	3.682386e-82
30	27	3.147872e-82
30	28	2.557663e-82
30	29	3.175385e-82
30	30	3.402166e-82
30	31	0.000000e+00
30	32	0.000000e+00
30	33	1.314294e-83
30	34	6.522592e-83
30	35	1.335162e-82
30	36	2.151751e-82
30	37	2.994361e-82
30	38	3.804043e-82
30	39	4.243221e-82
30	40	4.345540e-82
30	41	4.024030e-82
30	42	3.817387e-82
30	43	3.251512e-82
30	44	2.749908e-82
30	45	3.451459e-82
30	46	3.590972e-82
30	47	0.000000e+00
30	48	0.000000e+00
30	49	1.281121e-83
30	50	6.428823e-83
30	51	1.308944e-82
30	52	2.117852e-82
30	53	2.959911e-82
30	54	3.757940e-82
30	55	4.128694e-82
30	56	4.310256e-82
30	57	4.051793e-82
30	58	3.857200e-82
30	59	3.255017e-82
30	60	2.831986e-82
30	61	3.591806e-82
30	62	3.686152e-82
30	63	0.000000e+00
30	64	0.000000e+00
30	65	1.304648e-83
30	66	6.437724e-83
30	67	1.321889e-82
30	68	2.129847e-82
30	69	2.963863e-82
30	70	3.763235e-82
30	71	4.208657e-82
30	72	4.293177e-82
30	73	3.959849e-82
30	74	3.758290e-82
30	75	3.199441e-82
30	76	2.689122e-82
30	77	3.365854e-82
30	78	3.513439e-82
30	79	0.000000e+00
30	80	0.000000e+00
30	81	1.554184e-83
30	82	1.032503e-82
30	83	1.385054e-82
30	84	3.441243e-82
30	85	4.190620e-82
30	86	3.875851e-82
30	87	5.443016e-82
30	88	6.121086e-82
30	89	5.411660e-82
30	90	2.964859e-82
30	91	1.535418e-82
30	92	6.260827e-83
30	93	5.536962e-82
30	94	3.525275e-82
30	95	0.000000e+00
30	96	0.000000e+00
30	97	-2.300988e-85
30	98	6.141733e-83
30	99	5.557685e-83
30	100	2.703464e-82
30	101	7.743637e-82
30	102	6.790198e-82
30	103	8.020370e-82
30	104	4.694134e-82
30	105	3.154884e-82
30	106	6.462452e-82
30	107	4.367021e-82
30	108	1.691811e-82
30	109	6.267136e-82
30	110	6.626784e-82
30	111	0.000000e+00
30	112	0.000000e+00
30	113	4.966699e-84
30	114	5.317369e-83
30	115	1.144361e-82
30	116	1.821629e-82
30	117	1.943585e-82
30	118	2.494607e-82
30	119	2.707094e-82
30	120	2.688764e-82
30	121	4.712188e-82
30	122	4.519037e-82
30	123	4.016601e-82
30	124	5.994826e-82
30	125	6.918190e-82
30	126	7.205954e-82
30	127	0.000000e+00
30	128	0.000000e+00
30	129	1.427470e-84
30	130	3.323928e-83
30	131	1.025754e-82
30	132	1.082199e-82
30	133	1.841816e-82
30	134	3.010106e-82
30	135	2.423056e-82
30	136	2.513530e-82
30	137	2.766955e-82
30	138	3.861509e-82
30	139	1.944134e-82
30	140	1.661450e-82
30	141	3.993926e-82
30	142	5.717177e-82
30	143	0.000000e+00
30	144	0.000000e+00
30	145	0.000000e+00
31	0	0.000000e+00
31	1	0.000000e+00
31	2	0.000000e+00
31	3	0.000000e+00
31	4	0.000000e+00
31	5	0.000000e+00
31	6	0.000000e+00
31	7	0.000000e+00
31	8	0.000000e+00
31	9	0.000000e+00
31	10	0.000000e+00
31	11	0.000000e+00
31	12	0.000000e+00
31	13	0.000000e+00
31	14	0.000000e+00
31	15	0.000000e+00
31	16	0.000000e+00
31	17	0.000000e+00
31	18	0.000000e+00
31	19	0.000000e+00
31	20	0.000000e+00
31	21	0.000000e+00
31	22	0.000000e+00
31	23	0.000000e+00
31	24	0.000000e+00
31	25	0.000000e+00
31	26	0.000000e+00
31	27	0.000000e+00
31	28	0.000000e+00
31	29	0.000000e+00
31	30	0.000000e+00
31	31	0.000000e+00
31	32	0.000000e+00
31	33	0.000000e+00
31	34	0.000000e+00
31	35	0.000000e+00
31	36	0.000000e+00
31	37	0.000000e+00
31	38	0.000000e+00
31	39	0.000000e+00
31	40	0.000000e+00
31	41	0.000000e+00
31	42	0.000000e+00
31	43	0.000000e+00
31	44	0.000000e+00
31	45	0.000000e+00
31	46	0.000000e+00
31	47	0.000000e+00
31	48	0.000000e+00
31	49	0.000000e+00
31	50	0.000000e+00
31	51	0.000000e+00
31	52	0.000000e+00
31	53	0.000000e+00
31	54	0.000000e+00
31	55	0.000000e+00
31	56	0.000000e+00
31	57	0.000000e+00
31	58	0.000000e+00
31	59	0.000000e+00
31	60	0.000000e+00
31	61	0.000000e+00
31	62	0.000000e+00
31	63	0.000000e+00
31	64	0.000000e+00
31	65	0.000000e+00
31	66	0.000000e+00
31	67	0.000000e+00
31	68	0.000000e+00
31	69	0.000000e+00
31	70	0.000000e+00
31	71	0.000000e+00
31	72	0.000000e+00
31	73	0.000000e+00
31	74	0.000000e+00
31	75	0.000000e+00
31	76	0.000000e+00
31	77	0.000000e+00
31	78	0.000000e+00
31	79	0.000000e+00
31	80	0.000000e+00
31	81	0.000000e+00
31	82	0.000000e+00
31	83	0.000000e+00
31	84	0.000000e+00
31	85	0.000000e+00
31	86	0.000000e+00
31	87	0.000000e+00
31	88	0.000000e+00
31	89	0.000000e+00
31	90	0.000000e+00
31	91	0.000000e+00
31	92	0.000000e+00
31	93	0.000000e+00
31	94	0.000000e+00
31	95	0.000000e+00
31	96	0.000000e+00
31	97	0.000000e+00
31	98	0.000000e+00
31	99	0.000000e+00
31	100	0.000000e+00
31	101	0.000000e+00
31	102	0.000000e+00
31	103	0.000000e+00
31	104	0.000000e+00
31	105	0.000000e+00
31	106	0.000000e+00
31	107	0.000000e+00
31	108	0.000000e+00
31	109	0.000000e+00
31	110	0.000000e+00
31	111	0.000000e+00
31	112	0.000000e+00
31	113	0.000000e+00
31	114	0.000000e+00
31	115	0.000000e+00
31	116	0.000000e+00
31	117	0.000000e+00
31	118	0.000000e+00
31	119	0.000000e+00
31	120	0.000000e+00
31	121	0.000000e+00
31	122	0.000000e+00
31	123	0.000000e+00
31	124	0.000000e+00
31	125	0.000000e+00
31	126	0.000000e+00
31	127	0.000000e+00
31	128	0.000000e+00
31	129	0.000000e+00
31	130	0.000000e+00
31	131	0.000000e+00
31	132	0.000000e+00
31	133	0.000000e+00
31	134	0.000000e+00
31	135	0.000000e+00
31	136	0.000000e+00
31	137	0.000000e+00
31	138	0.000000e+00
31	139	0.000000e+00
31	140	0.000000e+00
31	141	0.000000e+00
31	142	0.000000e+00
31	143	0.000000e+00
31	144	0.000000e+00
31	145	0.000000e+00
32	0	0.000000e+00
32	1	0.000000e+00
32	2	0.000000e+00
32	3	0.000000e+00
32	4	0.000000e+00
32	5	0.000000e+00
32	6	0.000000e+00
32	7	0.000000e+00
32	8	0.000000e+00
32	9	0.000000e+00
32	10	0.000000e+00
32	11	0.000000e+00
32	12	0.000000e+00
32	13	0.000000e+00
32	14	0.000000e+00
32	15	0.000000e+00
32	16	0.000000e+00
32	17	0.000000e+00
32	18	0.000000e+00
32	19	0.000000e+00
32	20	0.000000e+00
32	21	0.000000e+00
32	22	0.000000e+00
32	23	0.000000e+00
32	24	0.000000e+00
32	25	0.000000e+00
32	26	0.000000e+00
32	27	0.000000e+00
32	28	0.000000e+00
32	29	0.000000e+00
32	30	0.000000e+00
32	31	0.000000e+00
32	32	0.000000e+00
32	33	0.000000e+00
32	34	0.000000e+00
32	35	0.000000e+00
32	36	0.000000e+00
32	37	0.000000e+00
32	38	0.000000e+00
32	39	0.000000e+00
32	40	0.000000e+00
32	41	0.000000e+00
32	42	0.000000e+00
32	43	0.000000e+00
32	44	0.000000e+00
32	45	0.000000e+00
32	46	0.000000e+00
32	47	0.000000e+00
32	48	0.000000e+00
32	49	0.000000e+00
32	50	0.000000e+00
32	51	0.000000e+00
32	52	0.000000e+00
32	53	0.000000e+00
32	54	0.000000e+00
32	55	0.000000e+00
32	56	0.000000e+00
32	57	0.000000e+00
32	58	0.000000e+00
32	59	0.000000e+00
32	60	0.000000e+00
32	61	0.000000e+00
32	62	0.000000e+00
32	63	0.000000e+00
32	64	0.000000e+00
32	65	0.000000e+00
32	66	0.000000e+00
32	67	0.000000e+00
32	68	0.000000e+00
32	69	0.000000e+00
32	70	0.000000e+00
32	71	0.000000e+00
32	72	0.000000e+00
32	73	0.000000e+00
32	74	0.000000e+00
32	75	0.000000e+00
32	76	0.000000e+00
32	77	0.000000e+00
32	78	0.000000e+00
32	79	0.000000e+00
32	80	0.000000e+00
32	81	0.000000e+00
32	82	0.000000e+00
32	83	0.000000e+00
32	84	0.000000e+00
32	85	0.000000e+00
32	86	0.000000e+00
32	87	0.000000e+00
32	88	0.000000e+00
32	89	0.000000e+00
32	90	0.000000e+00
32	91	0.000000e+00
32	92	0.000000e+00
32	93	0.000000e+00
32	94	0.000000e+00
32	95	0.000000e+00
32	96	0.000000e+00
32	97	0.000000e+00
32	98	0.000000e+00
32	99	0.000000e+00
32	100	0.000000e+00
32	101	0.000000e+00
32	102	0.000000e+00
32	103	0.000000e+00
32	104	0.000000e+00
32	105	0.000000e+00
32	106	0.000000e+00
32	107	0.000000e+00
32	108	0.000000e+00
32	109	0.000000e+00
32	110	0.000000e+00
32	111	0.000000e+00
32	112	0.000000e+00
32	113	0.000000e+00
32	114	0.000000e+00
32	115	0.000000e+00
32	116	0.000000e+00
32	117	0.000000e+00
32	118	0.000000e+00
32	119	0.000000e+00
32	120	0.000000e+00
32	121	0.000000e+00
32	122	0.000000e+00
32	123	0.000000e+00
32	124	0.000000e+00
32	125	0.000000e+00
32	126	0.000000e+00
32	127	0.000000e+00
32	128	0.000000e+00
32	129	0.000000e+00
32	130	0.000000e+00
32	131	0.000000e+00
32	132	0.000000e+00
32	133	0.000000e+00
32	134	0.000000e+00
32	135	0.000000e+00
32	136	0.000000e+00
32	137	0.000000e+00
32	138	0.000000e+00
32	139	0.000000e+00
32	140	0.000000e+00
32	141	0.000000e+00
32	142	0.000000e+00
32	143	0.000000e+00
32	144	0.000000e+00
32	145	0.000000e+00
33	0	0.000000e+00
33	1	1.448382e-84
33	2	5.424659e-84
33	3	1.071776e-83
33	4	1.619574e-83
33	5	2.156287e-83
33	6	2.537642e-83
33	7	2.729130e-83
33	8	2.608526e-83
33	9	2.396699e-83
33	10	2.196744e-83
33	11	1.848255e-83
33	12	1.560024e-83
33	13	1.535843e-83
33	14	1.358013e-83
33	15	0.000000e+00
33	16	0.000000e+00
33	17	1.465249e-84
33	18	5.409479e-84
33	19	1.090614e-83
33	20	1.629819e-83
33	21	2.163167e-83
33	22	2.574388e-83
33	23	2.784844e-83
33	24	2.612429e-83
33	25	2.376639e-83
33	26	2.170815e-83
33	27	1.838471e-83
33	28	1.528209e-83
33	29	1.471325e-83
33	30	1.314294e-83
33	31	0.000000e+00
33	32	0.000000e+00
33	33	1.693278e-84
33	34	5.554937e-84
33	35	1.081492e-83
33	36	1.637792e-83
33	37	2.179416e-83
33	38	2.567142e-83
33	39	2.748072e-83
33	40	2.644576e-83
33	41	2.442841e-83
33	42	2.229805e-83
33	43	1.877723e-83
33	44	1.599990e-83
33	45	1.590628e-83
33	46	1.404281e-83
33	47	0.000000e+00
33	48	0.000000e+00
33	49	1.416320e-84
33	50	5.524178e-84
33	51	1.052572e-83
33	52	1.611217e-83
33	53	2.153230e-83
33	54	2.506472e-83
33	55	2.662677e-83
33	56	2.615317e-83
33	57	2.444891e-83
33	58	2.238837e-83
33	59	1.860923e-83
33	60	1.617088e-83
33	61	1.647842e-83
33	62	1.438932e-83
33	63	0.000000e+00
33	64	0.000000e+00
33	65	1.439506e-84
33	66	5.474199e-84
33	67	1.073075e-83
33	68	1.621186e-83
33	69	2.158064e-83
33	70	2.545031e-83
33	71	2.729515e-83
33	72	2.614910e-83
33	73	2.408017e-83
33	74	2.199581e-83
33	75	1.851464e-83
33	76	1.571336e-83
33	77	1.552902e-83
33	78	1.374656e-83
33	79	0.000000e+00
33	80	0.000000e+00
33	81	1.931474e-84
33	82	8.281043e-84
33	83	1.220843e-83
33	84	2.909580e-83
33	85	3.274221e-83
33	86	2.829611e-83
33	87	3.675738e-83
33	88	3.880904e-83
33	89	3.163375e-83
33	90	1.795859e-83
33	91	1.884694e-83
33	92	1.563309e-83
33	93	3.173959e-83
33	94	1.053551e-83
33	95	0.000000e+00
33	96	0.000000e+00
33	97	1.017900e-84
33	98	6.047616e-84
33	99	8.730560e-84
33	100	2.440283e-83
33	101	4.939477e-83
33	102	4.607947e-83
33	103	4.130182e-83
33	104	3.100894e-83
33	105	2.747495e-83
33	106	3.943345e-83
33	107	2.446152e-83
33	108	7.297892e-84
33	109	2.972826e-83
33	110	3.498593e-83
33	111	0.000000e+00
33	112	0.000000e+00
33	113	8.370880e-85
33	114	4.571377e-84
33	115	1.107507e-83
33	116	1.808853e-83
33	117	2.086210e-83
33	118	2.785400e-83
33	119	2.909565e-83
33	120	2.608424e-83
33	121	3.180748e-83
33	122	2.634672e-83
33	123	2.322976e-83
33	124	2.825621e-83
33	125	3.311828e-83
33	126	2.866876e-83
33	127	0.000000e+00
33	128	0.000000e+00
33	129	3.051778e-85
33	130	2.333992e-84
33	131	1.042505e-83
33	132	1.371427e-83
33	133	1.658384e-83
33	134	2.467115e-83
33	135	2.113571e-83
33	136	2.669048e-83
33	137	2.424914e-83
33	138	2.718340e-83
33	139	1.335380e-83
33	140	1.523251e-83
33	141	2.144361e-83
33	142	2.490256e-83
33	143	0.000000e+00
33	144	0.000000e+00
33	145	0.000000e+00
34	0	0.000000e+00
34	1	5.553754e-84
34	2	2.351016e-83
34	3	4.716799e-83
34	4	7.186746e-83
34	5	9.678731e-83
34	6	1.144837e-82
34	7	1.233677e-82
34	8	1.184440e-82
34	9	1.084867e-82
34	10	9.877706e-83
34	11	8.401460e-83
34	12	7.024907e-83
34	13	7.301095e-83
34	14	6.736414e-83
34	15	0.000000e+00
34	16	0.000000e+00
34	17	5.652453e-84
34	18	2.357195e-83
34	19	4.805985e-83
34	20	7.228646e-83
34	21	9.723939e-83
34	22	1.157940e-82
34	23	1.257969e-82
34	24	1.185154e-82
34	25	1.074075e-82
34	26	9.758461e-83
34	27	8.318383e-83
34	28	6.861252e-83
34	29	7.004459e-83
34	30	6.522592e-83
34	31	0.000000e+00
34	32	0.000000e+00
34	33	5.554937e-84
34	34	2.532503e-83
34	35	4.759569e-83
34	36	7.267748e-83
34	37	9.780242e-83
34	38	1.160954e-82
34	39	1.241586e-82
34	40	1.200452e-82
34	41	1.105826e-82
34	42	1.002337e-82
34	43	8.542505e-83
34	44	7.215554e-83
34	45	7.544533e-83
34	46	6.951795e-83
34	47	0.000000e+00
34	48	0.000000e+00
34	49	5.401006e-84
34	50	2.378451e-83
34	51	4.627146e-83
34	52	7.151245e-83
34	53	9.646919e-83
34	54	1.137936e-82
34	55	1.203076e-82
34	56	1.187982e-82
34	57	1.108007e-82
34	58	1.006221e-82
34	59	8.513483e-83
34	60	7.315388e-83
34	61	7.802248e-83
34	62	7.115528e-83
34	63	0.000000e+00
34	64	0.000000e+00
34	65	5.519668e-84
34	66	2.372528e-83
34	67	4.724187e-83
34	68	7.192505e-83
34	69	9.684924e-83
34	70	1.149972e-82
34	71	1.232922e-82
34	72	1.186773e-82
34	73	1.089476e-82
34	74	9.887549e-83
34	75	8.417499e-83
34	76	7.080253e-83
34	77	7.370563e-83
34	78	6.807575e-83
34	79	0.000000e+00
34	80	0.000000e+00
34	81	7.198566e-84
34	82	3.565470e-83
34	83	5.754335e-83
34	84	1.252757e-82
34	85	1.467317e-82
34	86	1.295091e-82
34	87	1.636300e-82
34	88	1.722083e-82
34	89	1.456326e-82
34	90	8.106686e-83
34	91	7.328296e-83
34	92	4.955880e-83
34	93	1.431371e-82
34	94	5.762598e-83
34	95	0.000000e+00
34	96	0.000000e+00
34	97	3.368589e-84
34	98	2.803203e-83
34	99	3.477589e-83
34	100	9.880978e-83
34	101	2.163642e-82
34	102	1.849466e-82
34	103	1.985134e-82
34	104	1.325369e-82
34	105	1.211515e-82
34	106	1.678839e-82
34	107	1.044846e-82
34	108	4.260509e-83
34	109	1.373906e-82
34	110	1.530585e-82
34	111	0.000000e+00
34	112	0.000000e+00
34	113	3.080548e-84
34	114	2.047466e-83
34	115	4.672682e-83
34	116	7.587627e-83
34	117	8.993781e-83
34	118	1.140901e-82
34	119	1.176581e-82
34	120	1.095257e-82
34	121	1.404956e-82
34	122	1.156798e-82
34	123	1.039699e-82
34	124	1.304884e-82
34	125	1.472864e-82
34	126	1.522710e-82
34	127	0.000000e+00
34	128	0.000000e+00
34	129	1.114698e-84
34	130	1.222856e-83
34	131	4.410256e-83
34	132	5.452756e-83
34	133	7.236122e-83
34	134	1.048407e-82
34	135	9.153698e-83
34	136	1.097105e-82
34	137	1.039628e-82
34	138	1.208573e-82
34	139	6.224637e-83
34	140	6.003827e-83
34	141	9.775645e-83
34	142	1.228541e-82
34	143	0.000000e+00
34	144	0.000000e+00
34	145	0.000000e+00
35	0	0.000000e+00
35	1	1.079283e-83
35	2	4.655933e-83
35	3	9.823928e-83
35	4	1.502424e-82
35	5	2.030049e-82
35	6	2.400843e-82
35	7	2.584633e-82
35	8	2.475617e-82
35	9	2.255888e-82
35	10	2.048338e-82
35	11	1.735499e-82
35	12	1.441060e-82
35	13	1.503942e-82
35	14	1.382229e-82
35	15	0.000000e+00
35	16	0.000000e+00
35	17	1.096242e-83
35	18	4.675238e-83
35	19	9.980621e-83
35	20	1.509946e-82
35	21	2.038890e-82
35	22	2.426101e-82
35	23	2.635384e-82
35	24	2.471576e-82
35	25	2.228544e-82
35	26	2.020245e-82
35	27	1.714610e-82
35	28	1.403930e-82
35	29	1.438727e-82
35	30	1.335162e-82
35	31	0.000000e+00
35	32	0.000000e+00
35	33	1.081492e-83
35	34	4.759569e-83
35	35	1.028975e-82
35	36	1.520742e-82
35	37	2.052951e-82
35	38	2.438423e-82
35	39	2.602290e-82
35	40	2.514677e-82
35	41	2.304137e-82
35	42	2.079892e-82
35	43	1.765296e-82
35	44	1.483350e-82
35	45	1.555815e-82
35	46	1.427351e-82
35	47	0.000000e+00
35	48	0.000000e+00
35	49	1.053877e-83
35	50	4.701711e-83
35	51	9.689643e-83
35	52	1.498040e-82
35	53	2.025607e-82
35	54	2.393495e-82
35	55	2.521558e-82
35	56	2.496014e-82
35	57	2.314541e-82
35	58	2.090825e-82
35	59	1.763197e-82
35	60	1.507790e-82
35	61	1.613038e-82
35	62	1.463985e-82
35	63	0.000000e+00
35	64	0.000000e+00
35	65	1.074094e-83
35	66	4.698236e-83
35	67	9.849996e-83
35	68	1.504462e-82
35	69	2.032227e-82
35	70	2.414085e-82
35	71	2.583793e-82
35	72	2.483925e-82
35	73	2.267994e-82
35	74	2.050651e-82
35	75	1.738555e-82
35	76	1.454172e-82
35	77	1.518696e-82
35	78	1.396986e-82
35	79	0.000000e+00
35	80	0.000000e+00
35	81	1.359505e-83
35	82	6.898760e-83
35	83	1.200047e-82
35	84	2.651670e-82
35	85	3.023298e-82
35	86	2.672414e-82
35	87	3.374637e-82
35	88	3.529232e-82
35	89	3.002252e-82
35	90	1.578731e-82
35	91	1.472519e-82
35	92	9.081026e-83
35	93	2.929443e-82
35	94	1.217140e-82
35	95	0.000000e+00
35	96	0.000000e+00
35	97	5.883074e-84
35	98	6.058027e-83
35	99	7.134134e-83
35	100	2.031557e-82
35	101	4.499084e-82
35	102	3.799787e-82
35	103	4.204633e-82
35	104	2.799347e-82
35	105	2.525660e-82
35	106	3.513461e-82
35	107	2.142427e-82
35	108	9.409787e-83
35	109	2.849756e-82
35	110	3.172162e-82
35	111	0.000000e+00
35	112	0.000000e+00
35	113	5.155595e-84
35	114	3.978566e-83
35	115	9.608356e-83
35	116	1.581261e-82
35	117	1.824365e-82
35	118	2.393674e-82
35	119	2.449187e-82
35	120	2.249884e-82
35	121	2.995234e-82
35	122	2.386931e-82
35	123	2.169702e-82
35	124	2.621439e-82
35	125	2.972716e-82
35	126	3.185749e-82
35	127	0.000000e+00
35	128	0.000000e+00
35	129	1.818087e-84
35	130	2.541098e-83
35	131	9.257414e-83
35	132	1.154946e-82
35	133	1.521921e-82
35	134	2.207290e-82
35	135	1.931683e-82
35	136	2.311489e-82
35	137	2.236658e-82
35	138	2.569226e-82
35	139	1.259588e-82
35	140	1.147779e-82
35	141	1.968013e-82
35	142	2.611477e-82
35	143	0.000000e+00
35	144	0.000000e+00
35	145	0.000000e+00
36	0	0.000000e+00
36	1	1.641300e-83
36	2	7.100480e-83
36	3	1.506200e-82
36	4	2.357326e-82
36	5	3.182482e-82
36	6	3.763002e-82
36	7	4.062754e-82
36	8	3.900450e-82
36	9	3.558941e-82
36	10	3.243000e-82
36	11	2.733447e-82
36	12	2.270772e-82
36	13	2.401819e-82
36	14	2.225144e-82
36	15	0.000000e+00
36	16	0.000000e+00
36	17	1.679550e-83
36	18	7.107737e-83
36	19	1.530831e-82
36	20	2.367484e-82
36	21	3.198233e-82
36	22	3.800120e-82
36	23	4.140520e-82
36	24	3.892405e-82
36	25	3.517735e-82
36	26	3.197319e-82
36	27	2.698644e-82
36	28	2.209777e-82
36	29	2.299251e-82
36	30	2.151751e-82
36	31	0.000000e+00
36	32	0.000000e+00
36	33	1.637792e-83
36	34	7.267748e-83
36	35	1.520742e-82
36	36	2.448398e-82
36	37	3.216774e-82
36	38	3.822387e-82
36	39	4.090369e-82
36	40	3.962140e-82
36	41	3.633448e-82
36	42	3.294776e-82
36	43	2.781997e-82
36	44	2.337654e-82
36	45	2.481732e-82
36	46	2.296908e-82
36	47	0.000000e+00
36	48	0.000000e+00
36	49	1.582576e-83
36	50	7.201689e-83
36	51	1.482013e-82
36	52	2.353215e-82
36	53	3.171361e-82
36	54	3.754655e-82
36	55	3.965031e-82
36	56	3.934457e-82
36	57	3.647929e-82
36	58	3.313801e-82
36	59	2.781317e-82
36	60	2.379615e-82
36	61	2.570708e-82
36	62	2.353446e-82
36	63	0.000000e+00
36	64	0.000000e+00
36	65	1.629660e-83
36	66	7.168384e-83
36	67	1.508613e-82
36	68	2.360836e-82
36	69	3.185146e-82
36	70	3.783756e-82
36	71	4.060800e-82
36	72	3.913036e-82
36	73	3.577287e-82
36	74	3.247554e-82
36	75	2.739278e-82
36	76	2.291317e-82
36	77	2.423460e-82
36	78	2.248539e-82
36	79	0.000000e+00
36	80	0.000000e+00
36	81	2.199172e-83
36	82	1.110015e-82
36	83	1.891690e-82
36	84	4.235134e-82
36	85	4.895108e-82
36	86	4.301197e-82
36	87	5.500763e-82
36	88	5.631553e-82
36	89	4.741766e-82
36	90	2.528506e-82
36	91	2.189535e-82
36	92	1.373429e-82
36	93	4.575849e-82
36	94	1.995845e-82
36	95	0.000000e+00
36	96	0.000000e+00
36	97	7.318763e-84
36	98	9.538579e-83
36	99	1.131425e-82
36	100	3.211733e-82
36	101	7.142270e-82
36	102	6.114963e-82
36	103	6.784605e-82
36	104	4.775801e-82
36	105	3.995233e-82
36	106	5.818677e-82
36	107	3.659910e-82
36	108	2.036188e-82
36	109	4.781187e-82
36	110	4.633060e-82
36	111	0.000000e+00
36	112	0.000000e+00
36	113	8.999146e-84
36	114	6.376704e-83
36	115	1.516774e-82
36	116	2.558258e-82
36	117	2.945806e-82
36	118	3.691111e-82
36	119	3.873224e-82
36	120	3.529496e-82
36	121	4.772809e-82
36	122	3.972965e-82
36	123	3.480741e-82
36	124	4.372181e-82
36	125	4.813949e-82
36	126	5.169505e-82
36	127	0.000000e+00
36	128	0.000000e+00
36	129	3.439717e-84
36	130	4.193455e-83
36	131	1.446132e-82
36	132	1.818015e-82
36	133	2.388854e-82
36	134	3.642591e-82
36	135	3.084946e-82
36	136	3.705280e-82
36	137	3.419704e-82
36	138	4.128358e-82
36	139	2.119993e-82
36	140	1.820605e-82
36	141	3.294092e-82
36	142	4.226459e-82
36	143	0.000000e+00
36	144	0.000000e+00
36	145	0.000000e+00
37	0	0.000000e+00
37	1	2.183404e-83
37	2	9.558450e-83
37	3	2.031016e-82
37	4	3.176512e-82
37	5	4.345557e-82
37	6	5.129058e-82
37	7	5.582952e-82
37	8	5.360403e-82
37	9	4.896414e-82
37	10	4.448849e-82
37	11	3.749831e-82
37	12	3.125003e-82
37	13	3.318212e-82
37	14	3.096248e-82
37	15	0.000000e+00
37	16	0.000000e+00
37	17	2.237150e-83
37	18	9.570134e-83
37	19	2.065554e-82
37	20	3.188556e-82
37	21	4.362283e-82
37	22	5.177845e-82
37	23	5.686263e-82
37	24	5.347682e-82
37	25	4.834897e-82
37	26	4.381655e-82
37	27	3.699866e-82
37	28	3.040800e-82
37	29	3.176184e-82
37	30	2.994361e-82
37	31	0.000000e+00
37	32	0.000000e+00
37	33	2.179416e-83
37	34	9.780242e-83
37	35	2.052951e-82
37	36	3.216774e-82
37	37	4.484806e-82
37	38	5.212910e-82
37	39	5.622205e-82
37	40	5.448333e-82
37	41	5.000822e-82
37	42	4.520778e-82
37	43	3.818594e-82
37	44	3.218131e-82
37	45	3.428769e-82
37	46	3.195631e-82
37	47	0.000000e+00
37	48	0.000000e+00
37	49	2.105845e-83
37	50	9.688144e-83
37	51	2.000359e-82
37	52	3.173489e-82
37	53	4.339229e-82
37	54	5.123189e-82
37	55	5.452977e-82
37	56	5.413066e-82
37	57	5.026241e-82
37	58	4.550918e-82
37	59	3.820803e-82
37	60	3.276190e-82
37	61	3.551414e-82
37	62	3.273785e-82
37	63	0.000000e+00
37	64	0.000000e+00
37	65	2.168956e-83
37	66	9.647644e-83
37	67	2.036308e-82
37	68	3.181422e-82
37	69	4.350628e-82
37	70	5.159295e-82
37	71	5.580217e-82
37	72	5.379981e-82
37	73	4.922440e-82
37	74	4.454882e-82
37	75	3.759317e-82
37	76	3.154068e-82
37	77	3.347871e-82
37	78	3.128470e-82
37	79	0.000000e+00
37	80	0.000000e+00
37	81	3.050534e-83
37	82	1.522858e-82
37	83	2.505676e-82
37	84	5.783524e-82
37	85	6.665591e-82
37	86	5.861083e-82
37	87	7.507298e-82
37	88	7.677129e-82
37	89	6.509845e-82
37	90	3.395446e-82
37	91	2.930970e-82
37	92	1.771604e-82
37	93	6.302395e-82
37	94	2.806647e-82
37	95	0.000000e+00
37	96	0.000000e+00
37	97	1.091705e-83
37	98	1.321042e-82
37	99	1.623282e-82
37	100	4.456440e-82
37	101	9.779121e-82
37	102	8.245232e-82
37	103	9.329262e-82
37	104	6.675662e-82
37	105	5.562107e-82
37	106	8.166657e-82
37	107	4.994654e-82
37	108	2.840718e-82
37	109	6.676121e-82
37	110	6.573403e-82
37	111	0.000000e+00
37	112	0.000000e+00
37	113	1.266158e-83
37	114	8.725200e-83
37	115	2.056247e-82
37	116	3.444151e-82
37	117	3.989390e-82
37	118	4.998265e-82
37	119	5.327722e-82
37	120	4.864959e-82
37	121	6.534351e-82
37	122	5.518594e-82
37	123	4.858681e-82
37	124	6.093294e-82
37	125	6.691261e-82
37	126	7.225653e-82
37	127	0.000000e+00
37	128	0.000000e+00
37	129	4.632001e-84
37	130	5.824846e-83
37	131	1.976616e-82
37	132	2.453931e-82
37	133	3.299745e-82
37	134	4.988284e-82
37	135	4.218977e-82
37	136	5.107872e-82
37	137	4.803817e-82
37	138	5.776238e-82
37	139	2.941267e-82
37	140	2.537411e-82
37	141	4.546403e-82
37	142	5.914351e-82
37	143	0.000000e+00
37	144	0.000000e+00
37	145	0.000000e+00
38	0	0.000000e+00
38	1	2.565529e-83
38	2	1.134806e-82
38	3	2.412436e-82
38	4	3.775665e-82
38	5	5.154830e-82
38	6	6.196401e-82
38	7	6.738831e-82
38	8	6.532199e-82
38	9	5.978890e-82
38	10	5.475011e-82
38	11	4.640652e-82
38	12	3.856025e-82
38	13	4.177987e-82
38	14	3.935520e-82
38	15	0.000000e+00
38	16	0.000000e+00
38	17	2.615798e-83
38	18	1.138716e-82
38	19	2.448318e-82
38	20	3.793601e-82
38	21	5.172938e-82
38	22	6.252968e-82
38	23	6.865482e-82
38	24	6.516204e-82
38	25	5.901334e-82
38	26	5.393268e-82
38	27	4.577553e-82
38	28	3.748307e-82
38	29	3.994558e-82
38	30	3.804043e-82
38	31	0.000000e+00
38	32	0.000000e+00
38	33	2.567142e-83
38	34	1.160954e-82
38	35	2.438423e-82
38	36	3.822387e-82
38	37	5.212910e-82
38	38	6.407263e-82
38	39	6.786878e-82
38	40	6.637340e-82
38	41	6.110801e-82
38	42	5.563901e-82
38	43	4.723492e-82
38	44	3.974276e-82
38	45	4.320179e-82
38	46	4.062708e-82
38	47	0.000000e+00
38	48	0.000000e+00
38	49	2.491606e-83
38	50	1.147705e-82
38	51	2.380237e-82
38	52	3.766758e-82
38	53	5.146692e-82
38	54	6.194413e-82
38	55	6.581529e-82
38	56	6.594509e-82
38	57	6.144984e-82
38	58	5.600754e-82
38	59	4.726508e-82
38	60	4.050768e-82
38	61	4.480627e-82
38	62	4.164403e-82
38	63	0.000000e+00
38	64	0.000000e+00
38	65	2.551168e-83
38	66	1.145660e-82
38	67	2.417477e-82
38	68	3.781445e-82
38	69	5.159467e-82
38	70	6.234073e-82
38	71	6.736964e-82
38	72	6.554077e-82
38	73	6.013252e-82
38	74	5.483097e-82
38	75	4.650063e-82
38	76	3.894171e-82
38	77	4.217095e-82
38	78	3.976769e-82
38	79	0.000000e+00
38	80	0.000000e+00
38	81	3.446560e-83
38	82	1.773685e-82
38	83	2.986752e-82
38	84	6.710955e-82
38	85	7.753327e-82
38	86	6.927510e-82
38	87	9.002566e-82
38	88	9.371319e-82
38	89	8.003728e-82
38	90	4.202935e-82
38	91	3.391180e-82
38	92	2.003394e-82
38	93	7.773687e-82
38	94	3.584561e-82
38	95	0.000000e+00
38	96	0.000000e+00
38	97	1.157427e-83
38	98	1.495193e-82
38	99	1.774255e-82
38	100	5.146065e-82
38	101	1.173633e-81
38	102	1.012239e-81
38	103	1.146025e-81
38	104	7.737517e-82
38	105	6.375132e-82
38	106	9.607499e-82
38	107	6.055963e-82
38	108	3.109862e-82
38	109	8.164892e-82
38	110	8.484216e-82
38	111	0.000000e+00
38	112	0.000000e+00
38	113	1.421823e-83
38	114	1.030773e-82
38	115	2.356719e-82
38	116	4.036747e-82
38	117	4.592688e-82
38	118	5.919569e-82
38	119	6.179268e-82
38	120	5.650878e-82
38	121	7.994280e-82
38	122	6.761643e-82
38	123	5.931185e-82
38	124	7.528688e-82
38	125	8.384880e-82
38	126	8.968777e-82
38	127	0.000000e+00
38	128	0.000000e+00
38	129	4.771547e-84
38	130	6.854630e-83
38	131	2.303443e-82
38	132	2.838360e-82
38	133	3.802201e-82
38	134	5.871590e-82
38	135	4.984258e-82
38	136	5.886585e-82
38	137	5.630889e-82
38	138	6.747705e-82
38	139	3.484129e-82
38	140	2.947068e-82
38	141	5.541334e-82
38	142	7.256200e-82
38	143	0.000000e+00
38	144	0.000000e+00
38	145	0.000000e+00
39	0	0.000000e+00
39	1	2.747842e-83
39	2	1.213402e-82
39	3	2.571364e-82
39	4	4.036661e-82
39	5	5.557044e-82
39	6	6.671959e-82
39	7	7.348663e-82
39	8	7.158682e-82
39	9	6.566094e-82
39	10	6.040396e-82
39	11	5.115055e-82
39	12	4.273973e-82
39	13	4.638530e-82
39	14	4.394135e-82
39	15	0.000000e+00
39	16	0.000000e+00
39	17	2.801521e-83
39	18	1.215551e-82
39	19	2.608876e-82
39	20	4.050764e-82
39	21	5.569462e-82
39	22	6.726466e-82
39	23	7.476816e-82
39	24	7.133278e-82
39	25	6.474863e-82
39	26	5.939205e-82
39	27	5.039740e-82
39	28	4.145752e-82
39	29	4.430793e-82
39	30	4.243221e-82
39	31	0.000000e+00
39	32	0.000000e+00
39	33	2.748072e-83
39	34	1.241586e-82
39	35	2.602290e-82
39	36	4.090369e-82
39	37	5.622205e-82
39	38	6.786878e-82
39	39	7.525738e-82
39	40	7.280744e-82
39	41	6.711666e-82
39	42	6.142419e-82
39	43	5.210525e-82
39	44	4.409283e-82
39	45	4.797762e-82
39	46	4.537609e-82
39	47	0.000000e+00
39	48	0.000000e+00
39	49	2.668696e-83
39	50	1.229123e-82
39	51	2.542108e-82
39	52	4.036934e-82
39	53	5.558599e-82
39	54	6.681345e-82
39	55	7.191327e-82
39	56	7.243435e-82
39	57	6.756038e-82
39	58	6.194124e-82
39	59	5.219872e-82
39	60	4.504454e-82
39	61	4.979532e-82
39	62	4.654830e-82
39	63	0.000000e+00
39	64	0.000000e+00
39	65	2.731355e-83
39	66	1.224790e-82
39	67	2.579139e-82
39	68	4.044775e-82
39	69	5.562974e-82
39	70	6.714623e-82
39	71	7.347678e-82
39	72	7.186550e-82
39	73	6.603789e-82
39	74	6.050197e-82
39	75	5.127316e-82
39	76	4.318151e-82
39	77	4.681909e-82
39	78	4.440531e-82
39	79	0.000000e+00
39	80	0.000000e+00
39	81	3.711971e-83
39	82	1.919403e-82
39	83	3.089423e-82
39	84	7.221346e-82
39	85	8.358623e-82
39	86	7.475157e-82
39	87	9.774432e-82
39	88	1.015993e-81
39	89	8.712267e-82
39	90	4.600704e-82
39	91	3.795448e-82
39	92	2.282319e-82
39	93	8.504738e-82
39	94	4.089977e-82
39	95	0.000000e+00
39	96	0.000000e+00
39	97	1.195458e-83
39	98	1.625289e-82
39	99	1.976157e-82
39	100	5.641867e-82
39	101	1.285594e-81
39	102	1.105026e-81
39	103	1.246734e-81
39	104	8.768219e-82
39	105	7.154788e-82
39	106	1.088333e-81
39	107	6.754469e-82
39	108	3.479183e-82
39	109	9.207708e-82
39	110	8.965536e-82
39	111	0.000000e+00
39	112	0.000000e+00
39	113	1.500907e-83
39	114	1.099217e-82
39	115	2.528261e-82
39	116	4.247042e-82
39	117	4.873408e-82
39	118	6.272680e-82
39	119	6.670245e-82
39	120	6.119126e-82
39	121	8.597280e-82
39	122	7.378517e-82
39	123	6.486087e-82
39	124	8.301738e-82
39	125	9.349078e-82
39	126	9.950020e-82
39	127	0.000000e+00
39	128	0.000000e+00
39	129	5.440963e-84
39	130	7.191773e-83
39	131	2.434111e-82
39	132	3.019236e-82
39	133	4.077833e-82
39	134	6.321143e-82
39	135	5.333586e-82
39	136	6.337661e-82
39	137	6.163833e-82
39	138	7.497823e-82
39	139	3.756908e-82
39	140	3.317831e-82
39	141	6.128841e-82
39	142	8.078676e-82
39	143	0.000000e+00
39	144	0.000000e+00
39	145	0.000000e+00
40	0	0.000000e+00
40	1	2.641012e-83
40	2	1.173278e-82
40	3	2.481105e-82
40	4	3.907185e-82
40	5	5.386201e-82
40	6	6.519359e-82
40	7	7.223116e-82
40	8	7.130594e-82
40	9	6.542044e-82
40	10	6.065997e-82
40	11	5.167556e-82
40	12	4.320471e-82
40	13	4.723063e-82
40	14	4.507200e-82
40	15	0.000000e+00
40	16	0.000000e+00
40	17	2.688822e-83
40	18	1.175694e-82
40	19	2.511284e-82
40	20	3.917379e-82
40	21	5.396079e-82
40	22	6.563633e-82
40	23	7.343441e-82
40	24	7.096777e-82
40	25	6.439398e-82
40	26	5.956917e-82
40	27	5.083650e-82
40	28	4.173570e-82
40	29	4.501847e-82
40	30	4.345540e-82
40	31	0.000000e+00
40	32	0.000000e+00
40	33	2.644576e-83
40	34	1.200452e-82
40	35	2.514677e-82
40	36	3.962140e-82
40	37	5.448333e-82
40	38	6.637340e-82
40	39	7.280744e-82
40	40	7.383465e-82
40	41	6.694814e-82
40	42	6.171602e-82
40	43	5.265342e-82
40	44	4.464189e-82
40	45	4.888554e-82
40	46	4.657500e-82
40	47	0.000000e+00
40	48	0.000000e+00
40	49	2.571820e-83
40	50	1.187872e-82
40	51	2.463185e-82
40	52	3.914701e-82
40	53	5.387511e-82
40	54	6.545665e-82
40	55	7.076522e-82
40	56	7.230605e-82
40	57	6.752772e-82
40	58	6.231588e-82
40	59	5.282613e-82
40	60	4.579934e-82
40	61	5.083717e-82
40	62	4.784697e-82
40	63	0.000000e+00
40	64	0.000000e+00
40	65	2.627089e-83
40	66	1.184173e-82
40	67	2.490399e-82
40	68	3.916849e-82
40	69	5.390659e-82
40	70	6.564477e-82
40	71	7.222654e-82
40	72	7.161022e-82
40	73	6.583359e-82
40	74	6.077152e-82
40	75	5.179237e-82
40	76	4.367454e-82
40	77	4.768054e-82
40	78	4.555892e-82
40	79	0.000000e+00
40	80	0.000000e+00
40	81	3.392404e-83
40	82	1.846901e-82
40	83	2.933021e-82
40	84	6.958421e-82
40	85	8.116894e-82
40	86	7.386074e-82
40	87	9.721959e-82
40	88	9.970043e-82
40	89	8.717333e-82
40	90	4.799195e-82
40	91	3.906109e-82
40	92	2.275626e-82
40	93	8.513183e-82
40	94	4.367416e-82
40	95	0.000000e+00
40	96	0.000000e+00
40	97	7.711784e-84
40	98	1.542876e-82
40	99	1.880242e-82
40	100	5.508850e-82
40	101	1.287472e-81
40	102	1.112099e-81
40	103	1.290339e-81
40	104	8.930499e-82
40	105	7.425203e-82
40	106	1.120673e-81
40	107	6.982726e-82
40	108	3.626105e-82
40	109	9.413283e-82
40	110	8.588409e-82
40	111	0.000000e+00
40	112	0.000000e+00
40	113	1.342944e-83
40	114	1.061433e-82
40	115	2.403668e-82
40	116	3.980967e-82
40	117	4.515277e-82
40	118	6.023389e-82
40	119	6.358788e-82
40	120	5.895061e-82
40	121	8.564057e-82
40	122	7.332014e-82
40	123	6.501924e-82
40	124	8.204966e-82
40	125	9.586986e-82
40	126	9.981352e-82
40	127	0.000000e+00
40	128	0.000000e+00
40	129	4.767077e-84
40	130	6.714392e-83
40	131	2.276362e-82
40	132	2.828016e-82
40	133	3.838618e-82
40	134	6.003000e-82
40	135	5.111697e-82
40	136	5.999708e-82
40	137	5.982533e-82
40	138	7.353372e-82
40	139	3.663247e-82
40	140	3.328910e-82
40	141	6.269173e-82
40	142	8.154114e-82
40	143	0.000000e+00
40	144	0.000000e+00
40	145	0.000000e+00
41	0	0.000000e+00
41	1	2.439302e-83
41	2	1.080828e-82
41	3	2.275324e-82
41	4	3.584239e-82
41	5	4.942554e-82
41	6	6.004943e-82
41	7	6.656873e-82
41	8	6.580186e-82
41	9	6.075724e-82
41	10	5.651420e-82
41	11	4.832287e-82
41	12	4.039248e-82
41	13	4.395560e-82
41	14	4.172802e-82
41	15	0.000000e+00
41	16	0.000000e+00
41	17	2.478287e-83
41	18	1.082986e-82
41	19	2.304917e-82
41	20	3.595963e-82
41	21	4.946968e-82
41	22	6.048410e-82
41	23	6.764122e-82
41	24	6.550512e-82
41	25	5.979345e-82
41	26	5.548561e-82
41	27	4.754013e-82
41	28	3.905935e-82
41	29	4.189639e-82
41	30	4.024030e-82
41	31	0.000000e+00
41	32	0.000000e+00
41	33	2.442841e-83
41	34	1.105826e-82
41	35	2.304137e-82
41	36	3.633448e-82
41	37	5.000822e-82
41	38	6.110801e-82
41	39	6.711666e-82
41	40	6.694814e-82
41	41	6.346885e-82
41	42	5.750357e-82
41	43	4.924898e-82
41	44	4.169762e-82
41	45	4.549898e-82
41	46	4.312005e-82
41	47	0.000000e+00
41	48	0.000000e+00
41	49	2.380301e-83
41	50	1.094352e-82
41	51	2.254402e-82
41	52	3.587149e-82
41	53	4.949975e-82
41	54	6.022788e-82
41	55	6.527642e-82
41	56	6.667792e-82
41	57	6.274760e-82
41	58	5.808472e-82
41	59	4.941565e-82
41	60	4.273365e-82
41	61	4.732350e-82
41	62	4.429079e-82
41	63	0.000000e+00
41	64	0.000000e+00
41	65	2.425977e-83
41	66	1.090818e-82
41	67	2.282546e-82
41	68	3.592684e-82
41	69	4.946781e-82
41	70	6.044726e-82
41	71	6.657255e-82
41	72	6.606597e-82
41	73	6.115473e-82
41	74	5.662130e-82
41	75	4.844276e-82
41	76	4.080847e-82
41	77	4.437896e-82
41	78	4.218075e-82
41	79	0.000000e+00
41	80	0.000000e+00
41	81	3.117926e-83
41	82	1.704989e-82
41	83	2.658380e-82
41	84	6.369971e-82
41	85	7.401584e-82
41	86	6.698735e-82
41	87	8.952503e-82
41	88	9.198066e-82
41	89	7.989478e-82
41	90	4.418194e-82
41	91	3.594232e-82
41	92	2.140913e-82
41	93	7.801725e-82
41	94	4.009012e-82
41	95	0.000000e+00
41	96	0.000000e+00
41	97	8.049552e-84
41	98	1.378721e-82
41	99	1.751394e-82
41	100	5.174229e-82
41	101	1.196608e-81
41	102	1.040553e-81
41	103	1.178143e-81
41	104	8.036134e-82
41	105	6.819914e-82
41	106	1.043390e-81
41	107	6.470724e-82
41	108	3.059507e-82
41	109	8.634601e-82
41	110	8.038402e-82
41	111	0.000000e+00
41	112	0.000000e+00
41	113	1.217028e-83
41	114	9.595860e-83
41	115	2.180288e-82
41	116	3.648347e-82
41	117	4.138723e-82
41	118	5.559800e-82
41	119	5.856430e-82
41	120	5.427314e-82
41	121	7.883962e-82
41	122	6.791381e-82
41	123	5.931883e-82
41	124	7.537750e-82
41	125	8.815137e-82
41	126	9.273045e-82
41	127	0.000000e+00
41	128	0.000000e+00
41	129	4.136636e-84
41	130	5.940125e-83
41	131	2.110286e-82
41	132	2.627075e-82
41	133	3.530629e-82
41	134	5.606455e-82
41	135	4.720383e-82
41	136	5.573235e-82
41	137	5.482867e-82
41	138	6.795615e-82
41	139	3.369751e-82
41	140	3.011416e-82
41	141	5.734245e-82
41	142	7.431578e-82
41	143	0.000000e+00
41	144	0.000000e+00
41	145	0.000000e+00
42	0	0.000000e+00
42	1	2.225478e-83
42	2	9.790342e-83
42	3	2.055220e-82
42	4	3.249891e-82
42	5	4.467518e-82
42	6	5.468056e-82
42	7	6.088016e-82
42	8	6.066077e-82
42	9	5.616980e-82
42	10	5.295031e-82
42	11	4.534287e-82
42	12	3.794125e-82
42	13	4.158869e-82
42	14	3.961996e-82
42	15	0.000000e+00
42	16	0.000000e+00
42	17	2.254559e-83
42	18	9.798288e-83
42	19	2.080918e-82
42	20	3.262908e-82
42	21	4.466609e-82
42	22	5.505025e-82
42	23	6.177814e-82
42	24	6.036630e-82
42	25	5.524828e-82
42	26	5.188094e-82
42	27	4.458479e-82
42	28	3.662987e-82
42	29	3.959356e-82
42	30	3.817387e-82
42	31	0.000000e+00
42	32	0.000000e+00
42	33	2.229805e-83
42	34	1.002337e-82
42	35	2.079892e-82
42	36	3.294776e-82
42	37	4.520778e-82
42	38	5.563901e-82
42	39	6.142419e-82
42	40	6.171602e-82
42	41	5.750357e-82
42	42	5.516540e-82
42	43	4.622899e-82
42	44	3.919177e-82
42	45	4.308322e-82
42	46	4.097640e-82
42	47	0.000000e+00
42	48	0.000000e+00
42	49	2.178182e-83
42	50	9.929956e-83
42	51	2.035494e-82
42	52	3.250227e-82
42	53	4.479376e-82
42	54	5.486957e-82
42	55	5.983006e-82
42	56	6.148245e-82
42	57	5.805549e-82
42	58	5.459777e-82
42	59	4.640031e-82
42	60	4.023905e-82
42	61	4.486821e-82
42	62	4.212813e-82
42	63	0.000000e+00
42	64	0.000000e+00
42	65	2.213278e-83
42	66	9.883354e-83
42	67	2.060436e-82
42	68	3.258247e-82
42	69	4.470950e-82
42	70	5.503638e-82
42	71	6.090424e-82
42	72	6.089591e-82
42	73	5.654127e-82
42	74	5.307535e-82
42	75	4.545806e-82
42	76	3.834400e-82
42	77	4.200925e-82
42	78	4.007011e-82
42	79	0.000000e+00
42	80	0.000000e+00
42	81	2.746165e-83
42	82	1.535214e-82
42	83	2.324688e-82
42	84	5.620543e-82
42	85	6.648661e-82
42	86	6.062861e-82
42	87	8.232932e-82
42	88	8.508746e-82
42	89	7.288653e-82
42	90	4.166763e-82
42	91	3.377347e-82
42	92	2.131422e-82
42	93	7.220327e-82
42	94	3.877388e-82
42	95	0.000000e+00
42	96	0.000000e+00
42	97	5.888145e-84
42	98	1.169783e-82
42	99	1.457399e-82
42	100	4.633964e-82
42	101	1.106766e-81
42	102	9.815128e-82
42	103	1.087299e-81
42	104	7.375701e-82
42	105	6.130013e-82
42	106	9.869718e-82
42	107	6.264203e-82
42	108	2.671419e-82
42	109	8.093466e-82
42	110	7.256627e-82
42	111	0.000000e+00
42	112	0.000000e+00
42	113	9.915332e-84
42	114	8.451655e-83
42	115	1.938433e-82
42	116	3.222120e-82
42	117	3.651213e-82
42	118	4.963455e-82
42	119	5.230991e-82
42	120	4.809369e-82
42	121	7.181573e-82
42	122	6.293740e-82
42	123	5.341159e-82
42	124	6.950653e-82
42	125	8.292007e-82
42	126	8.607534e-82
42	127	0.000000e+00
42	128	0.000000e+00
42	129	3.461679e-84
42	130	5.029198e-83
42	131	1.871876e-82
42	132	2.365937e-82
42	133	3.123853e-82
42	134	5.158642e-82
42	135	4.277062e-82
42	136	4.990061e-82
42	137	4.900243e-82
42	138	6.253841e-82
42	139	3.039527e-82
42	140	2.732578e-82
42	141	5.344894e-82
42	142	6.828855e-82
42	143	0.000000e+00
42	144	0.000000e+00
42	145	0.000000e+00
43	0	0.000000e+00
43	1	1.870828e-83
43	2	8.351345e-83
43	3	1.743422e-82
43	4	2.743811e-82
43	5	3.773595e-82
43	6	4.639918e-82
43	7	5.164665e-82
43	8	5.175471e-82
43	9	4.807169e-82
43	10	4.539666e-82
43	11	3.940500e-82
43	12	3.297287e-82
43	13	3.573999e-82
43	14	3.375600e-82
43	15	0.000000e+00
43	16	0.000000e+00
43	17	1.891141e-83
43	18	8.380952e-83
43	19	1.765245e-82
43	20	2.755264e-82
43	21	3.771380e-82
43	22	4.668055e-82
43	23	5.240163e-82
43	24	5.147732e-82
43	25	4.723092e-82
43	26	4.448003e-82
43	27	3.869606e-82
43	28	3.181033e-82
43	29	3.402234e-82
43	30	3.251512e-82
43	31	0.000000e+00
43	32	0.000000e+00
43	33	1.877723e-83
43	34	8.542505e-83
43	35	1.765296e-82
43	36	2.781997e-82
43	37	3.818594e-82
43	38	4.723492e-82
43	39	5.210525e-82
43	40	5.265342e-82
43	41	4.924898e-82
43	42	4.622899e-82
43	43	4.132581e-82
43	44	3.405653e-82
43	45	3.702624e-82
43	46	3.490094e-82
43	47	0.000000e+00
43	48	0.000000e+00
43	49	1.839044e-83
43	50	8.440591e-83
43	51	1.727878e-82
43	52	2.743965e-82
43	53	3.784799e-82
43	54	4.662282e-82
43	55	5.076169e-82
43	56	5.248330e-82
43	57	4.978089e-82
43	58	4.680149e-82
43	59	4.040653e-82
43	60	3.498760e-82
43	61	3.856753e-82
43	62	3.588540e-82
43	63	0.000000e+00
43	64	0.000000e+00
43	65	1.862368e-83
43	66	8.428466e-83
43	67	1.748518e-82
43	68	2.751173e-82
43	69	3.776001e-82
43	70	4.671547e-82
43	71	5.166220e-82
43	72	5.195039e-82
43	73	4.840674e-82
43	74	4.549900e-82
43	75	3.951198e-82
43	76	3.331638e-82
43	77	3.610377e-82
43	78	3.412762e-82
43	79	0.000000e+00
43	80	0.000000e+00
43	81	2.249802e-83
43	82	1.300110e-82
43	83	1.946102e-82
43	84	4.746753e-82
43	85	5.607730e-82
43	86	5.150821e-82
43	87	7.021289e-82
43	88	7.130220e-82
43	89	6.221471e-82
43	90	3.662787e-82
43	91	2.995680e-82
43	92	1.848219e-82
43	93	6.160868e-82
43	94	3.329925e-82
43	95	0.000000e+00
43	96	0.000000e+00
43	97	5.548183e-84
43	98	9.997424e-83
43	99	1.261458e-82
43	100	3.969280e-82
43	101	9.500645e-82
43	102	8.302858e-82
43	103	9.471194e-82
43	104	6.186408e-82
43	105	5.555676e-82
43	106	8.643324e-82
43	107	5.513871e-82
43	108	2.209930e-82
43	109	6.968151e-82
43	110	6.201420e-82
43	111	0.000000e+00
43	112	0.000000e+00
43	113	8.120655e-84
43	114	7.243589e-83
43	115	1.606283e-82
43	116	2.645602e-82
43	117	3.002300e-82
43	118	4.188257e-82
43	119	4.367454e-82
43	120	4.079007e-82
43	121	6.160495e-82
43	122	5.322629e-82
43	123	4.510154e-82
43	124	5.731388e-82
43	125	7.096714e-82
43	126	7.280452e-82
43	127	0.000000e+00
43	128	0.000000e+00
43	129	2.718977e-84
43	130	4.323774e-83
43	131	1.588845e-82
43	132	1.980492e-82
43	133	2.613865e-82
43	134	4.239071e-82
43	135	3.573209e-82
43	136	4.137071e-82
43	137	4.184774e-82
43	138	5.271931e-82
43	139	2.600214e-82
43	140	2.390459e-82
43	141	4.617163e-82
43	142	5.751769e-82
43	143	0.000000e+00
43	144	0.000000e+00
43	145	0.000000e+00
44	0	0.000000e+00
44	1	1.596066e-83
44	2	7.056038e-83
44	3	1.463886e-82
44	4	2.304381e-82
44	5	3.180247e-82
44	6	3.903705e-82
44	7	4.370334e-82
44	8	4.387908e-82
44	9	4.072384e-82
44	10	3.848308e-82
44	11	3.340443e-82
44	12	2.831787e-82
44	13	3.030533e-82
44	14	2.854402e-82
44	15	0.000000e+00
44	16	0.000000e+00
44	17	1.617755e-83
44	18	7.077148e-83
44	19	1.482040e-82
44	20	2.311863e-82
44	21	3.181221e-82
44	22	3.928856e-82
44	23	4.436033e-82
44	24	4.365583e-82
44	25	4.004103e-82
44	26	3.771037e-82
44	27	3.283446e-82
44	28	2.732303e-82
44	29	2.884110e-82
44	30	2.749908e-82
44	31	0.000000e+00
44	32	0.000000e+00
44	33	1.599990e-83
44	34	7.215554e-83
44	35	1.483350e-82
44	36	2.337654e-82
44	37	3.218131e-82
44	38	3.974276e-82
44	39	4.409283e-82
44	40	4.464189e-82
44	41	4.169762e-82
44	42	3.919177e-82
44	43	3.405653e-82
44	44	3.040099e-82
44	45	3.140146e-82
44	46	2.950822e-82
44	47	0.000000e+00
44	48	0.000000e+00
44	49	1.563599e-83
44	50	7.131271e-83
44	51	1.452462e-82
44	52	2.308204e-82
44	53	3.186871e-82
44	54	3.921063e-82
44	55	4.293855e-82
44	56	4.448454e-82
44	57	4.211257e-82
44	58	3.967224e-82
44	59	3.419734e-82
44	60	3.004657e-82
44	61	3.271169e-82
44	62	3.033231e-82
44	63	0.000000e+00
44	64	0.000000e+00
44	65	1.587893e-83
44	66	7.118567e-83
44	67	1.468931e-82
44	68	2.311003e-82
44	69	3.182878e-82
44	70	3.930598e-82
44	71	4.371929e-82
44	72	4.404719e-82
44	73	4.099399e-82
44	74	3.857302e-82
44	75	3.348610e-82
44	76	2.861689e-82
44	77	3.061429e-82
44	78	2.885446e-82
44	79	0.000000e+00
44	80	0.000000e+00
44	81	2.025178e-83
44	82	1.120041e-82
44	83	1.637963e-82
44	84	4.017478e-82
44	85	4.735401e-82
44	86	4.358924e-82
44	87	5.940059e-82
44	88	5.988538e-82
44	89	5.256601e-82
44	90	3.108412e-82
44	91	2.687903e-82
44	92	1.705049e-82
44	93	5.232626e-82
44	94	2.773328e-82
44	95	0.000000e+00
44	96	0.000000e+00
44	97	5.839089e-84
44	98	8.635624e-83
44	99	1.168234e-82
44	100	3.415187e-82
44	101	7.966169e-82
44	102	6.941378e-82
44	103	7.851383e-82
44	104	5.454408e-82
44	105	4.896597e-82
44	106	7.522107e-82
44	107	4.762198e-82
44	108	2.071829e-82
44	109	6.174014e-82
44	110	5.380687e-82
44	111	0.000000e+00
44	112	0.000000e+00
44	113	8.133146e-84
44	114	6.277210e-83
44	115	1.378385e-82
44	116	2.232827e-82
44	117	2.528558e-82
44	118	3.507388e-82
44	119	3.778855e-82
44	120	3.510692e-82
44	121	5.134640e-82
44	122	4.519141e-82
44	123	3.872115e-82
44	124	4.863257e-82
44	125	6.087170e-82
44	126	6.072026e-82
44	127	0.000000e+00
44	128	0.000000e+00
44	129	3.372737e-84
44	130	3.796374e-83
44	131	1.339866e-82
44	132	1.685434e-82
44	133	2.208300e-82
44	134	3.513808e-82
44	135	3.022504e-82
44	136	3.533747e-82
44	137	3.644097e-82
44	138	4.538772e-82
44	139	2.258541e-82
44	140	2.164208e-82
44	141	3.997077e-82
44	142	4.823838e-82
44	143	0.000000e+00
44	144	0.000000e+00
44	145	0.000000e+00
45	0	0.000000e+00
45	1	1.585892e-83
45	2	7.377419e-83
45	3	1.536113e-82
45	4	2.450631e-82
45	5	3.393373e-82
45	6	4.244045e-82
45	7	4.756686e-82
45	8	4.813139e-82
45	9	4.448020e-82
45	10	4.232957e-82
45	11	3.635933e-82
45	12	3.035502e-82
45	13	3.588279e-82
45	14	3.579678e-82
45	15	0.000000e+00
45	16	0.000000e+00
45	17	1.603698e-83
45	18	7.414338e-83
45	19	1.551294e-82
45	20	2.462780e-82
45	21	3.392916e-82
45	22	4.268687e-82
45	23	4.825788e-82
45	24	4.795150e-82
45	25	4.376131e-82
45	26	4.149493e-82
45	27	3.575536e-82
45	28	2.924644e-82
45	29	3.413553e-82
45	30	3.451459e-82
45	31	0.000000e+00
45	32	0.000000e+00
45	33	1.590628e-83
45	34	7.544533e-83
45	35	1.555815e-82
45	36	2.481732e-82
45	37	3.428769e-82
45	38	4.320179e-82
45	39	4.797762e-82
45	40	4.888554e-82
45	41	4.549898e-82
45	42	4.308322e-82
45	43	3.702624e-82
45	44	3.140146e-82
45	45	3.774341e-82
45	46	3.700400e-82
45	47	0.000000e+00
45	48	0.000000e+00
45	49	1.556696e-83
45	50	7.440066e-83
45	51	1.526458e-82
45	52	2.444509e-82
45	53	3.394696e-82
45	54	4.266017e-82
45	55	4.672833e-82
45	56	4.861823e-82
45	57	4.589878e-82
45	58	4.357828e-82
45	59	3.714211e-82
45	60	3.231008e-82
45	61	3.873618e-82
45	62	3.802160e-82
45	63	0.000000e+00
45	64	0.000000e+00
45	65	1.577723e-83
45	66	7.446159e-83
45	67	1.540053e-82
45	68	2.455573e-82
45	69	3.391854e-82
45	70	4.273359e-82
45	71	4.757335e-82
45	72	4.825978e-82
45	73	4.474404e-82
45	74	4.240660e-82
45	75	3.641677e-82
45	76	3.070934e-82
45	77	3.624003e-82
45	78	3.619384e-82
45	79	0.000000e+00
45	80	0.000000e+00
45	81	1.956437e-83
45	82	1.180995e-82
45	83	1.710964e-82
45	84	4.088761e-82
45	85	4.895886e-82
45	86	4.524052e-82
45	87	6.261737e-82
45	88	6.848468e-82
45	89	6.018055e-82
45	90	3.370411e-82
45	91	2.222744e-82
45	92	1.215767e-82
45	93	6.026814e-82
45	94	3.554751e-82
45	95	0.000000e+00
45	96	0.000000e+00
45	97	3.868580e-84
45	98	8.175843e-83
45	99	8.872259e-83
45	100	3.371776e-82
45	101	8.818945e-82
45	102	7.727491e-82
45	103	8.871681e-82
45	104	5.486243e-82
45	105	4.241308e-82
45	106	7.719430e-82
45	107	5.151145e-82
45	108	2.101753e-82
45	109	6.831804e-82
45	110	6.647808e-82
45	111	0.000000e+00
45	112	0.000000e+00
45	113	6.890783e-84
45	114	6.351346e-83
45	115	1.386456e-82
45	116	2.266708e-82
45	117	2.478417e-82
45	118	3.345616e-82
45	119	3.488369e-82
45	120	3.337994e-82
45	121	5.519445e-82
45	122	5.048541e-82
45	123	4.429544e-82
45	124	6.179599e-82
45	125	7.460402e-82
45	126	7.587913e-82
45	127	0.000000e+00
45	128	0.000000e+00
45	129	2.388680e-84
45	130	4.105565e-83
45	131	1.307433e-82
45	132	1.518356e-82
45	133	2.263646e-82
45	134	3.716622e-82
45	135	3.078773e-82
45	136	3.310234e-82
45	137	3.529718e-82
45	138	4.642264e-82
45	139	2.324016e-82
45	140	2.032467e-82
45	141	4.416737e-82
45	142	5.982064e-82
45	143	0.000000e+00
45	144	0.000000e+00
45	145	0.000000e+00
46	0	0.000000e+00
46	1	1.400868e-83
46	2	6.798545e-83
46	3	1.408754e-82
46	4	2.270181e-82
46	5	3.167724e-82
46	6	3.990478e-82
46	7	4.500931e-82
46	8	4.592786e-82
46	9	4.220588e-82
46	10	4.028063e-82
46	11	3.430030e-82
46	12	2.848933e-82
46	13	3.573028e-82
46	14	3.723114e-82
46	15	0.000000e+00
46	16	0.000000e+00
46	17	1.420532e-83
46	18	6.832132e-83
46	19	1.422269e-82
46	20	2.281693e-82
46	21	3.169231e-82
46	22	4.011059e-82
46	23	4.566663e-82
46	24	4.582732e-82
46	25	4.154024e-82
46	26	3.948600e-82
46	27	3.376729e-82
46	28	2.739281e-82
46	29	3.399778e-82
46	30	3.590972e-82
46	31	0.000000e+00
46	32	0.000000e+00
46	33	1.404281e-83
46	34	6.951795e-83
46	35	1.427351e-82
46	36	2.296908e-82
46	37	3.195631e-82
46	38	4.062708e-82
46	39	4.537609e-82
46	40	4.657500e-82
46	41	4.312005e-82
46	42	4.097640e-82
46	43	3.490094e-82
46	44	2.950822e-82
46	45	3.700400e-82
46	46	3.887978e-82
46	47	0.000000e+00
46	48	0.000000e+00
46	49	1.371216e-83
46	50	6.852202e-83
46	51	1.400942e-82
46	52	2.261244e-82
46	53	3.160042e-82
46	54	4.015180e-82
46	55	4.417575e-82
46	56	4.622302e-82
46	57	4.345974e-82
46	58	4.143194e-82
46	59	3.495248e-82
46	60	3.042800e-82
46	61	3.854161e-82
46	62	3.954246e-82
46	63	0.000000e+00
46	64	0.000000e+00
46	65	1.393471e-83
46	66	6.860873e-83
46	67	1.412672e-82
46	68	2.273299e-82
46	69	3.162690e-82
46	70	4.018721e-82
46	71	4.499936e-82
46	72	4.600544e-82
46	73	4.241967e-82
46	74	4.033449e-82
46	75	3.433646e-82
46	76	2.884503e-82
46	77	3.607693e-82
46	78	3.765175e-82
46	79	0.000000e+00
46	80	0.000000e+00
46	81	1.601152e-83
46	82	1.087826e-82
46	83	1.470008e-82
46	84	3.650299e-82
46	85	4.453274e-82
46	86	4.144012e-82
46	87	5.812208e-82
46	88	6.522487e-82
46	89	5.791246e-82
46	90	3.192437e-82
46	91	1.696556e-82
46	92	7.055522e-83
46	93	5.914522e-82
46	94	3.800654e-82
46	95	0.000000e+00
46	96	0.000000e+00
46	97	-1.154517e-84
46	98	6.444170e-83
46	99	5.763984e-83
46	100	2.891768e-82
46	101	8.320743e-82
46	102	7.284765e-82
46	103	8.655057e-82
46	104	5.057281e-82
46	105	3.411827e-82
46	106	6.938164e-82
46	107	4.677892e-82
46	108	1.788273e-82
46	109	6.676283e-82
46	110	6.974435e-82
46	111	0.000000e+00
46	112	0.000000e+00
46	113	4.785742e-84
46	114	5.597868e-83
46	115	1.213745e-82
46	116	1.916584e-82
46	117	2.033330e-82
46	118	2.674433e-82
46	119	2.869933e-82
46	120	2.850956e-82
46	121	5.037937e-82
46	122	4.809087e-82
46	123	4.297436e-82
46	124	6.360095e-82
46	125	7.404563e-82
46	126	7.707964e-82
46	127	0.000000e+00
46	128	0.000000e+00
46	129	1.282764e-84
46	130	3.442254e-83
46	131	1.083577e-82
46	132	1.151341e-82
46	133	1.951029e-82
46	134	3.211549e-82
46	135	2.588651e-82
46	136	2.662460e-82
46	137	2.954420e-82
46	138	4.132021e-82
46	139	2.039541e-82
46	140	1.759950e-82
46	141	4.256540e-82
46	142	6.124581e-82
46	143	0.000000e+00
46	144	0.000000e+00
46	145	0.000000e+00
47	0	0.000000e+00
47	1	0.000000e+00
47	2	0.000000e+00
47	3	0.000000e+00
47	4	0.000000e+00
47	5	0.000000e+00
47	6	0.000000e+00
47	7	0.000000e+00
47	8	0.000000e+00
47	9	0.000000e+00
47	10	0.000000e+00
47	11	0.000000e+00
47	12	0.000000e+00
47	13	0.000000e+00
47	14	0.000000e+00
47	15	0.000000e+00
47	16	0.000000e+00
47	17	0.000000e+00
47	18	0.000000e+00
47	19	0.000000e+00
47	20	0.000000e+00
47	21	0.000000e+00
47	22	0.000000e+00
47	23	0.000000e+00
47	24	0.000000e+00
47	25	0.000000e+00
47	26	0.000000e+00
47	27	0.000000e+00
47	28	0.000000e+00
47	29	0.000000e+00
47	30	0.000000e+00
47	31	0.000000e+00
47	32	0.000000e+00
47	33	0.000000e+00
47	34	0.000000e+00
47	35	0.000000e+00
47	36	0.000000e+00
47	37	0.000000e+00
47	38	0.000000e+00
47	39	0.000000e+00
47	40	0.000000e+00
47	41	0.000000e+00
47	42	0.000000e+00
47	43	0.000000e+00
47	44	0.000000e+00
47	45	0.000000e+00
47	46	0.000000e+00
47	47	0.000000e+00
47	48	0.000000e+00
47	49	0.000000e+00
47	50	0.000000e+00
47	51	0.000000e+00
47	52	0.000000e+00
47	53	0.000000e+00
47	54	0.000000e+00
47	55	0.000000e+00
47	56	0.000000e+00
47	57	0.000000e+00
47	58	0.000000e+00
47	59	0.000000e+00
47	60	0.000000e+00
47	61	0.000000e+00
47	62	0.000000e+00
47	63	0.000000e+00
47	64	0.000000e+00
47	65	0.000000e+00
47	66	0.000000e+00
47	67	0.000000e+00
47	68	0.000000e+00
47	69	0.000000e+00
47	70	0.000000e+00
47	71	0.000000e+00
47	72	0.000000e+00
47	73	0.000000e+00
47	74	0.000000e+00
47	75	0.000000e+00
47	76	0.000000e+00
47	77	0.000000e+00
47	78	0.000000e+00
47	79	0.000000e+00
47	80	0.000000e+00
47	81	0.000000e+00
47	82	0.000000e+00
47	83	0.000000e+00
47	84	0.000000e+00
47	85	0.000000e+00
47	86	0.000000e+00
47	87	0.000000e+00
47	88	0.000000e+00
47	89	0.000000e+00
47	90	0.000000e+00
47	91	0.000000e+00
47	92	0.000000e+00
47	93	0.000000e+00
47	94	0.000000e+00
47	95	0.000000e+00
47	96	0.000000e+00
47	97	0.000000e+00
47	98	0.000000e+00
47	99	0.000000e+00
47	100	0.000000e+00
47	101	0.000000e+00
47	102	0.000000e+00
47	103	0.000000e+00
47	104	0.000000e+00
47	105	0.000000e+00
47	106	0.000000e+00
47	107	0.000000e+00
47	108	0.000000e+00
47	109	0.000000e+00
47	110	0.000000e+00
47	111	0.000000e+00
47	112	0.000000e+00
47	113	0.000000e+00
47	114	0.000000e+00
47	115	0.000000e+00
47	116	0.000000e+00
47	117	0.000000e+00
47	118	0.000000e+00
47	119	0.000000e+00
47	120	0.000000e+00
47	121	0.000000e+00
47	122	0.000000e+00
47	123	0.000000e+00
47	124	0.000000e+00
47	125	0.000000e+00
47	126	0.000000e+00
47	127	0.000000e+00
47	128	0.000000e+00
47	129	0.000000e+00
47	130	0.000000e+00
47	131	0.000000e+00
47	132	0.000000e+00
47	133	0.000000e+00
47	134	0.000000e+00
47	135	0.000000e+00
47	136	0.000000e+00
47	137	0.000000e+00
47	138	0.000000e+00
47	139	0.000000e+00
47	140	0.000000e+00
47	141	0.000000e+00
47	142	0.000000e+00
47	143	0.000000e+00
47	144	0.000000e+00
47	145	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	0.000000e+00
48	3	0.000000e+00
48	4	0.000000e+00
48	5	0.000000e+00
48	6	0.000000e+00
48	7	0.000000e+00
48	8	0.000000e+00
48	9	0.000000e+00
48	10	0.000000e+00
48	11	0.000000e+00
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	0.000000e+00
48	17	0.000000e+00
48	18	0.000000e+00
48	19	0.000000e+00
48	20	0.000000e+00
48	21	0.000000e+00
48	22	0.000000e+00
48	23	0.000000e+00
48	24	0.000000e+00
48	25	0.000000e+00
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	0.000000e+00
48	31	0.000000e+00
48	32	0.000000e+00
48	33	0.000000e+00
48	34	0.000000e+00
48	35	0.000000e+00
48	36	0.000000e+00
48	37	0.000000e+00
48	38	0.000000e+00
48	39	0.000000e+00
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	0.000000e+00
48	45	0.000000e+00
48	46	0.000000e+00
48	47	0.000000e+00
48	48	0.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	0.000000e+00
48	52	0.000000e+00
48	53	0.000000e+00
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	0.000000e+00
48	59	0.000000e+00
48	60	0.000000e+00
48	61	0.000000e+00
48	62	0.000000e+00
48	63	0.000000e+00
48	64	0.000000e+00
48	65	0.000000e+00
48	66	0.000000e+00
48	67	0.000000e+00
48	68	0.000000e+00
48	69	0.000000e+00
48	70	0.000000e+00
48	71	0.000000e+00
48	72	0.000000e+00
48	73	0.000000e+00
48	74	0.000000e+00
48	75	0.000000e+00
48	76	0.000000e+00
48	77	0.000000e+00
48	78	0.000000e+00
48	79	0.000000e+00
48	80	0.000000e+00
48	81	0.000000e+00
48	82	0.000000e+00
48	83	0.000000e+00
48	84	0.000000e+00
48	85	0.000000e+00
48	86	0.000000e+00
48	87	0.000000e+00
48	88	0.000000e+00
48	89	0.000000e+00
48	90	0.000000e+00
48	91	0.000000e+00
48	92	0.000000e+00
48	93	0.000000e+00
48	94	0.000000e+00
48	95	0.000000e+00
48	96	0.000000e+00
48	97	0.000000e+00
48	98	0.000000e+00
48	99	0.000000e+00
48	100	0.000000e+00
48	101	0.000000e+00
48	102	0.000000e+00
48	103	0.000000e+00
48	104	0.000000e+00
48	105	0.000000e+00
48	106	0.000000e+00
48	107	0.000000e+00
48	108	0.000000e+00
48	109	0.000000e+00
48	110	0.000000e+00
48	111	0.000000e+00
48	112	0.000000e+00
48	113	0.000000e+00
48	114	0.000000e+00
48	115	0.000000e+00
48	116	0.000000e+00
48	117	0.000000e+00
48	118	0.000000e+00
48	119	0.000000e+00
48	120	0.000000e+00
48	121	0.000000e+00
48	122	0.000000e+00
48	123	0.000000e+00
48	124	0.000000e+00
48	125	0.000000e+00
48	126	0.000000e+00
48	127	0.000000e+00
48	128	0.000000e+00
48	129	0.000000e+00
48	130	0.000000e+00
48	131	0.000000e+00
48	132	0.000000e+00
48	133	0.000000e+00
48	134	0.000000e+00
48	135	0.000000e+00
48	136	0.000000e+00
48	137	0.000000e+00
48	138	0.000000e+00
48	139	0.000000e+00
48	140	0.000000e+00
48	141	0.000000e+00
48	142	0.000000e+00
48	143	0.000000e+00
48	144	0.000000e+00
48	145	0.000000e+00
49	0	0.000000e+00
49	1	1.411951e-84
49	2	5.276974e-84
49	3	1.044014e-83
49	4	1.565390e-83
49	5	2.083247e-83
49	6	2.463508e-83
49	7	2.649928e-83
49	8	2.536914e-83
49	9	2.334598e-83
49	10	2.145982e-83
49	11	1.810472e-83
49	12	1.524177e-83
49	13	1.501941e-83
49	14	1.325235e-83
49	15	0.000000e+00
49	16	0.000000e+00
49	17	1.420722e-84
49	18	5.270936e-84
49	19	1.061988e-83
49	20	1.576764e-83
49	21	2.088637e-83
49	22	2.499687e-83
49	23	2.703822e-83
49	24	2.540817e-83
49	25	2.313781e-83
49	26	2.119646e-83
49	27	1.800625e-83
49	28	1.493021e-83
49	29	1.437387e-83
49	30	1.281121e-83
49	31	0.000000e+00
49	32	0.000000e+00
49	33	1.416320e-84
49	34	5.401006e-84
49	35	1.053877e-83
49	36	1.582576e-83
49	37	2.105845e-83
49	38	2.491606e-83
49	39	2.668696e-83
49	40	2.571820e-83
49	41	2.380301e-83
49	42	2.178182e-83
49	43	1.839044e-83
49	44	1.563599e-83
49	45	1.556696e-83
49	46	1.371216e-83
49	47	0.000000e+00
49	48	0.000000e+00
49	49	1.771643e-84
49	50	5.362478e-84
49	51	1.026140e-83
49	52	1.555200e-83
49	53	2.081870e-83
49	54	2.432139e-83
49	55	2.586163e-83
49	56	2.543092e-83
49	57	2.383766e-83
49	58	2.188033e-83
49	59	1.822617e-83
49	60	1.580344e-83
49	61	1.614485e-83
49	62	1.406676e-83
49	63	0.000000e+00
49	64	0.000000e+00
49	65	1.404733e-84
49	66	5.324476e-84
49	67	1.045473e-83
49	68	1.566887e-83
49	69	2.084884e-83
49	70	2.470372e-83
49	71	2.650657e-83
49	72	2.543005e-83
49	73	2.346004e-83
49	74	2.148585e-83
49	75	1.813225e-83
49	76	1.535508e-83
49	77	1.519268e-83
49	78	1.341927e-83
49	79	0.000000e+00
49	80	0.000000e+00
49	81	1.821167e-84
49	82	7.888970e-84
49	83	1.162592e-83
49	84	2.777178e-83
49	85	3.108250e-83
49	86	2.689496e-83
49	87	3.497464e-83
49	88	3.756781e-83
49	89	3.067385e-83
49	90	1.727820e-83
49	91	1.853906e-83
49	92	1.518995e-83
49	93	3.084409e-83
49	94	1.034813e-83
49	95	0.000000e+00
49	96	0.000000e+00
49	97	1.024007e-84
49	98	5.735694e-84
49	99	8.215481e-84
49	100	2.353524e-83
49	101	4.791271e-83
49	102	4.511235e-83
49	103	4.000080e-83
49	104	2.885518e-83
49	105	2.629011e-83
49	106	3.753372e-83
49	107	2.297199e-83
49	108	4.732977e-84
49	109	2.786204e-83
49	110	3.469366e-83
49	111	0.000000e+00
49	112	0.000000e+00
49	113	7.647283e-85
49	114	4.316226e-84
49	115	1.057768e-83
49	116	1.719943e-83
49	117	1.978960e-83
49	118	2.712483e-83
49	119	2.790481e-83
49	120	2.499540e-83
49	121	3.077997e-83
49	122	2.499493e-83
49	123	2.224369e-83
49	124	2.681123e-83
49	125	3.204073e-83
49	126	2.786113e-83
49	127	0.000000e+00
49	128	0.000000e+00
49	129	2.632625e-85
49	130	2.150430e-84
49	131	1.005948e-83
49	132	1.323792e-83
49	133	1.596629e-83
49	134	2.359046e-83
49	135	2.026416e-83
49	136	2.537477e-83
49	137	2.352443e-83
49	138	2.601145e-83
49	139	1.234531e-83
49	140	1.447191e-83
49	141	2.021050e-83
49	142	2.387835e-83
49	143	0.000000e+00
49	144	0.000000e+00
49	145	0.000000e+00
50	0	0.000000e+00
50	1	5.527795e-84
50	2	2.324091e-83
50	3	4.659361e-83
50	4	7.118260e-83
50	5	9.581852e-83
50	6	1.131382e-82
50	7	1.220641e-82
50	8	1.171256e-82
50	9	1.073190e-82
50	10	9.777823e-83
50	11	8.295421e-83
50	12	6.941120e-83
50	13	7.198216e-83
50	14	6.638462e-83
50	15	0.000000e+00
50	16	0.000000e+00
50	17	5.634105e-84
50	18	2.324400e-83
50	19	4.746064e-83
50	20	7.154217e-83
50	21	9.614945e-83
50	22	1.143522e-82
50	23	1.243428e-82
50	24	1.170850e-82
50	25	1.061960e-82
50	26	9.647903e-83
50	27	8.209295e-83
50	28	6.775306e-83
50	29	6.904497e-83
50	30	6.428823e-83
50	31	0.000000e+00
50	32	0.000000e+00
50	33	5.524178e-84
50	34	2.378451e-83
50	35	4.701711e-83
50	36	7.201689e-83
50	37	9.688144e-83
50	38	1.147705e-82
50	39	1.229123e-82
50	40	1.187872e-82
50	41	1.094352e-82
50	42	9.929956e-83
50	43	8.440591e-83
50	44	7.131271e-83
50	45	7.440066e-83
50	46	6.852202e-83
50	47	0.000000e+00
50	48	0.000000e+00
50	49	5.362478e-84
50	50	2.559712e-83
50	51	4.572033e-83
50	52	7.092683e-83
50	53	9.568699e-83
50	54	1.125801e-82
50	55	1.192368e-82
50	56	1.176886e-82
50	57	1.097250e-82
50	58	9.982492e-83
50	59	8.416797e-83
50	60	7.235083e-83
50	61	7.695986e-83
50	62	7.012879e-83
50	63	0.000000e+00
50	64	0.000000e+00
50	65	5.491083e-84
50	66	2.345853e-83
50	67	4.666484e-83
50	68	7.125442e-83
50	69	9.590574e-83
50	70	1.136588e-82
50	71	1.220195e-82
50	72	1.173973e-82
50	73	1.078024e-82
50	74	9.791433e-83
50	75	8.315121e-83
50	76	6.996536e-83
50	77	7.268080e-83
50	78	6.709899e-83
50	79	0.000000e+00
50	80	0.000000e+00
50	81	7.143287e-84
50	82	3.527767e-83
50	83	5.616212e-83
50	84	1.235171e-82
50	85	1.448115e-82
50	86	1.276949e-82
50	87	1.620008e-82
50	88	1.696748e-82
50	89	1.427399e-82
50	90	7.984622e-83
50	91	7.101715e-83
50	92	5.000581e-83
50	93	1.402148e-82
50	94	5.640794e-83
50	95	0.000000e+00
50	96	0.000000e+00
50	97	3.068035e-84
50	98	2.712764e-83
50	99	3.434762e-83
50	100	9.825750e-83
50	101	2.143650e-82
50	102	1.846041e-82
50	103	1.955476e-82
50	104	1.329227e-82
50	105	1.188191e-82
50	106	1.663512e-82
50	107	1.037130e-82
50	108	4.217596e-83
50	109	1.371917e-82
50	110	1.489367e-82
50	111	0.000000e+00
50	112	0.000000e+00
50	113	3.060563e-84
50	114	2.016248e-83
50	115	4.621482e-83
50	116	7.538666e-83
50	117	8.952873e-83
50	118	1.127417e-82
50	119	1.172460e-82
50	120	1.087033e-82
50	121	1.388412e-82
50	122	1.153934e-82
50	123	1.026144e-82
50	124	1.301225e-82
50	125	1.450457e-82
50	126	1.490804e-82
50	127	0.000000e+00
50	128	0.000000e+00
50	129	1.137469e-84
50	130	1.172238e-83
50	131	4.340392e-83
50	132	5.428399e-83
50	133	7.117084e-83
50	134	1.046262e-82
50	135	9.053527e-83
50	136	1.091479e-82
50	137	1.018435e-82
50	138	1.193775e-82
50	139	6.161321e-83
50	140	5.997252e-83
50	141	9.643040e-83
50	142	1.207946e-82
50	143	0.000000e+00
50	144	0.000000e+00
50	145	0.000000e+00
51	0	0.000000e+00
51	1	1.050236e-83
51	2	4.525940e-83
51	3	9.571724e-83
51	4	1.463287e-82
51	5	1.977102e-82
51	6	2.341883e-82
51	7	2.523821e-82
51	8	2.422348e-82
51	9	2.205143e-82
51	10	2.003656e-82
51	11	1.698112e-82
51	12	1.409513e-82
51	13	1.474544e-82
51	14	1.356349e-82
51	15	0.000000e+00
51	16	0.000000e+00
51	17	1.066099e-83
51	18	4.543280e-83
51	19	9.704244e-83
51	20	1.469213e-82
51	21	1.983843e-82
51	22	2.363936e-82
51	23	2.571184e-82
51	24	2.414829e-82
51	25	2.175799e-82
51	26	1.974190e-82
51	27	1.675770e-82
51	28	1.370490e-82
51	29	1.408446e-82
51	30	1.308944e-82
51	31	0.000000e+00
51	32	0.000000e+00
51	33	1.052572e-83
51	34	4.627146e-83
51	35	9.689643e-83
51	36	1.482013e-82
51	37	2.000359e-82
51	38	2.380237e-82
51	39	2.542108e-82
51	40	2.463185e-82
51	41	2.254402e-82
51	42	2.035494e-82
51	43	1.727878e-82
51	44	1.452462e-82
51	45	1.526458e-82
51	46	1.400942e-82
51	47	0.000000e+00
51	48	0.000000e+00
51	49	1.026140e-83
51	50	4.572033e-83
51	51	1.002485e-82
51	52	1.461523e-82
51	53	1.975653e-82
51	54	2.339407e-82
51	55	2.465613e-82
51	56	2.449350e-82
51	57	2.267681e-82
51	58	2.048233e-82
51	59	1.727820e-82
51	60	1.479420e-82
51	61	1.584913e-82
51	62	1.438068e-82
51	63	0.000000e+00
51	64	0.000000e+00
51	65	1.045274e-83
51	66	4.567093e-83
51	67	9.601972e-83
51	68	1.465729e-82
51	69	1.979604e-82
51	70	2.355689e-82
51	71	2.523460e-82
51	72	2.431964e-82
51	73	2.218088e-82
51	74	2.006309e-82
51	75	1.701243e-82
51	76	1.423090e-82
51	77	1.489407e-82
51	78	1.370863e-82
51	79	0.000000e+00
51	80	0.000000e+00
51	81	1.299231e-83
51	82	6.621776e-83
51	83	1.163010e-82
51	84	2.578656e-82
51	85	2.917370e-82
51	86	2.593211e-82
51	87	3.273824e-82
51	88	3.429743e-82
51	89	2.949564e-82
51	90	1.551586e-82
51	91	1.442835e-82
51	92	8.890333e-83
51	93	2.852382e-82
51	94	1.193540e-82
51	95	0.000000e+00
51	96	0.000000e+00
51	97	5.346359e-84
51	98	5.919202e-83
51	99	6.928139e-83
51	100	1.982651e-82
51	101	4.406001e-82
51	102	3.710622e-82
51	103	4.139136e-82
51	104	2.756901e-82
51	105	2.491921e-82
51	106	3.447216e-82
51	107	2.100483e-82
51	108	9.498080e-83
51	109	2.800295e-82
51	110	3.072325e-82
51	111	0.000000e+00
51	112	0.000000e+00
51	113	4.854257e-84
51	114	3.862217e-83
51	115	9.335619e-83
51	116	1.531286e-82
51	117	1.755766e-82
51	118	2.341275e-82
51	119	2.377024e-82
51	120	2.191885e-82
51	121	2.944905e-82
51	122	2.320185e-82
51	123	2.142222e-82
51	124	2.552147e-82
51	125	2.932351e-82
51	126	3.116111e-82
51	127	0.000000e+00
51	128	0.000000e+00
51	129	1.745180e-84
51	130	2.477197e-83
51	131	8.954573e-83
51	132	1.119657e-82
51	133	1.470615e-82
51	134	2.129586e-82
51	135	1.879986e-82
51	136	2.233123e-82
51	137	2.187641e-82
51	138	2.503164e-82
51	139	1.214840e-82
51	140	1.122982e-82
51	141	1.923555e-82
51	142	2.576150e-82
51	143	0.000000e+00
51	144	0.000000e+00
51	145	0.000000e+00
52	0	0.000000e+00
52	1	1.615548e-83
52	2	6.985290e-83
52	3	1.482821e-82
52	4	2.322913e-82
52	5	3.138523e-82
52	6	3.706161e-82
52	7	4.008593e-82
52	8	3.850810e-82
52	9	3.511877e-82
52	10	3.197877e-82
52	11	2.694757e-82
52	12	2.240791e-82
52	13	2.365331e-82
52	14	2.190613e-82
52	15	0.000000e+00
52	16	0.000000e+00
52	17	1.654809e-83
52	18	6.985462e-83
52	19	1.505547e-82
52	20	2.330145e-82
52	21	3.151481e-82
52	22	3.738771e-82
52	23	4.082014e-82
52	24	3.837961e-82
52	25	3.468160e-82
52	26	3.150070e-82
52	27	2.657916e-82
52	28	2.177606e-82
52	29	2.262913e-82
52	30	2.117852e-82
52	31	0.000000e+00
52	32	0.000000e+00
52	33	1.611217e-83
52	34	7.151245e-83
52	35	1.498040e-82
52	36	2.353215e-82
52	37	3.173489e-82
52	38	3.766758e-82
52	39	4.036934e-82
52	40	3.914701e-82
52	41	3.587149e-82
52	42	3.250227e-82
52	43	2.743965e-82
52	44	2.308204e-82
52	45	2.444509e-82
52	46	2.261244e-82
52	47	0.000000e+00
52	48	0.000000e+00
52	49	1.555200e-83
52	50	7.092683e-83
52	51	1.461523e-82
52	52	2.423583e-82
52	53	3.131405e-82
52	54	3.704357e-82
52	55	3.916685e-82
52	56	3.893328e-82
52	57	3.605054e-82
52	58	3.271970e-82
52	59	2.746263e-82
52	60	2.352995e-82
52	61	2.533566e-82
52	62	2.317288e-82
52	63	0.000000e+00
52	64	0.000000e+00
52	65	1.603616e-83
52	66	7.051949e-83
52	67	1.485636e-82
52	68	2.326885e-82
52	69	3.141589e-82
52	70	3.727532e-82
52	71	4.006924e-82
52	72	3.864813e-82
52	73	3.530817e-82
52	74	3.202833e-82
52	75	2.701175e-82
52	76	2.261648e-82
52	77	2.386740e-82
52	78	2.213530e-82
52	79	0.000000e+00
52	80	0.000000e+00
52	81	2.151833e-83
52	82	1.090201e-82
52	83	1.851351e-82
52	84	4.184918e-82
52	85	4.815973e-82
52	86	4.235694e-82
52	87	5.420740e-82
52	88	5.525712e-82
52	89	4.679047e-82
52	90	2.503583e-82
52	91	2.167890e-82
52	92	1.370981e-82
52	93	4.501707e-82
52	94	1.968389e-82
52	95	0.000000e+00
52	96	0.000000e+00
52	97	6.921852e-84
52	98	9.480809e-83
52	99	1.135848e-82
52	100	3.181805e-82
52	101	7.049636e-82
52	102	6.009464e-82
52	103	6.704124e-82
52	104	4.774277e-82
52	105	4.005993e-82
52	106	5.791091e-82
52	107	3.631344e-82
52	108	2.075802e-82
52	109	4.779928e-82
52	110	4.511390e-82
52	111	0.000000e+00
52	112	0.000000e+00
52	113	8.849507e-84
52	114	6.289441e-83
52	115	1.499007e-82
52	116	2.517046e-82
52	117	2.897968e-82
52	118	3.636278e-82
52	119	3.833629e-82
52	120	3.501956e-82
52	121	4.720884e-82
52	122	3.916945e-82
52	123	3.449874e-82
52	124	4.306638e-82
52	125	4.750583e-82
52	126	5.087372e-82
52	127	0.000000e+00
52	128	0.000000e+00
52	129	3.475527e-84
52	130	4.121808e-83
52	131	1.418738e-82
52	132	1.791346e-82
52	133	2.344730e-82
52	134	3.567899e-82
52	135	3.035243e-82
52	136	3.651203e-82
52	137	3.380672e-82
52	138	4.082629e-82
52	139	2.092982e-82
52	140	1.818566e-82
52	141	3.266467e-82
52	142	4.184924e-82
52	143	0.000000e+00
52	144	0.000000e+00
52	145	0.000000e+00
53	0	0.000000e+00
53	1	2.157130e-83
53	2	9.424451e-83
53	3	2.003018e-82
53	4	3.130243e-82
53	5	4.285672e-82
53	6	5.060495e-82
53	7	5.515713e-82
53	8	5.294950e-82
53	9	4.842016e-82
53	10	4.403453e-82
53	11	3.712621e-82
53	12	3.092399e-82
53	13	3.282758e-82
53	14	3.061044e-82
53	15	0.000000e+00
53	16	0.000000e+00
53	17	2.208769e-83
53	18	9.423084e-83
53	19	2.035158e-82
53	20	3.139639e-82
53	21	4.292492e-82
53	22	5.101612e-82
53	23	5.608853e-82
53	24	5.273130e-82
53	25	4.774002e-82
53	26	4.327630e-82
53	27	3.657813e-82
53	28	3.005831e-82
53	29	3.138980e-82
53	30	2.959911e-82
53	31	0.000000e+00
53	32	0.000000e+00
53	33	2.153230e-83
53	34	9.646919e-83
53	35	2.025607e-82
53	36	3.171361e-82
53	37	4.339229e-82
53	38	5.146692e-82
53	39	5.558599e-82
53	40	5.387511e-82
53	41	4.949975e-82
53	42	4.479376e-82
53	43	3.784799e-82
53	44	3.186871e-82
53	45	3.394696e-82
53	46	3.160042e-82
53	47	0.000000e+00
53	48	0.000000e+00
53	49	2.081870e-83
53	50	9.568699e-83
53	51	1.975653e-82
53	52	3.131405e-82
53	53	4.437732e-82
53	54	5.065719e-82
53	55	5.400881e-82
53	56	5.363743e-82
53	57	4.983835e-82
53	58	4.519788e-82
53	59	3.793362e-82
53	60	3.248242e-82
53	61	3.520017e-82
53	62	3.237847e-82
53	63	0.000000e+00
53	64	0.000000e+00
53	65	2.142625e-83
53	66	9.513236e-83
53	67	2.008567e-82
53	68	3.135725e-82
53	69	4.292287e-82
53	70	5.091670e-82
53	71	5.514752e-82
53	72	5.317174e-82
53	73	4.870327e-82
53	74	4.411421e-82
53	75	3.724369e-82
53	76	3.122478e-82
53	77	3.313530e-82
53	78	3.093401e-82
53	79	0.000000e+00
53	80	0.000000e+00
53	81	2.987474e-83
53	82	1.495592e-82
53	83	2.413401e-82
53	84	5.674155e-82
53	85	6.503786e-82
53	86	5.708253e-82
53	87	7.359492e-82
53	88	7.539986e-82
53	89	6.397684e-82
53	90	3.326345e-82
53	91	2.841821e-82
53	92	1.749038e-82
53	93	6.167874e-82
53	94	2.771535e-82
53	95	0.000000e+00
53	96	0.000000e+00
53	97	1.057079e-83
53	98	1.287275e-82
53	99	1.584618e-82
53	100	4.405736e-82
53	101	9.660297e-82
53	102	8.195200e-82
53	103	9.178392e-82
53	104	6.529375e-82
53	105	5.444088e-82
53	106	8.089100e-82
53	107	4.907755e-82
53	108	2.623766e-82
53	109	6.578405e-82
53	110	6.561615e-82
53	111	0.000000e+00
53	112	0.000000e+00
53	113	1.227534e-83
53	114	8.496657e-83
53	115	2.017216e-82
53	116	3.377502e-82
53	117	3.915312e-82
53	118	4.936842e-82
53	119	5.262683e-82
53	120	4.799332e-82
53	121	6.459639e-82
53	122	5.436468e-82
53	123	4.768142e-82
53	124	5.980912e-82
53	125	6.556885e-82
53	126	7.116538e-82
53	127	0.000000e+00
53	128	0.000000e+00
53	129	4.328770e-84
53	130	5.618331e-83
53	131	1.936263e-82
53	132	2.417143e-82
53	133	3.231089e-82
53	134	4.899529e-82
53	135	4.136619e-82
53	136	5.012494e-82
53	137	4.714819e-82
53	138	5.678999e-82
53	139	2.863990e-82
53	140	2.492573e-82
53	141	4.441837e-82
53	142	5.801050e-82
53	143	0.000000e+00
53	144	0.000000e+00
53	145	0.000000e+00
54	0	0.000000e+00
54	1	2.504914e-83
54	2	1.112012e-82
54	3	2.366526e-82
54	4	3.706601e-82
54	5	5.062935e-82
54	6	6.087556e-82
54	7	6.630937e-82
54	8	6.435867e-82
54	9	5.887937e-82
54	10	5.395062e-82
54	11	4.576679e-82
54	12	3.800571e-82
54	13	4.123928e-82
54	14	3.889028e-82
54	15	0.000000e+00
54	16	0.000000e+00
54	17	2.554615e-83
54	18	1.114949e-82
54	19	2.398856e-82
54	20	3.720385e-82
54	21	5.073515e-82
54	22	6.132727e-82
54	23	6.747131e-82
54	24	6.409294e-82
54	25	5.803177e-82
54	26	5.305539e-82
54	27	4.507397e-82
54	28	3.687660e-82
54	29	3.939484e-82
54	30	3.757940e-82
54	31	0.000000e+00
54	32	0.000000e+00
54	33	2.506472e-83
54	34	1.137936e-82
54	35	2.393495e-82
54	36	3.754655e-82
54	37	5.123189e-82
54	38	6.194413e-82
54	39	6.681345e-82
54	40	6.545665e-82
54	41	6.022788e-82
54	42	5.486957e-82
54	43	4.662282e-82
54	44	3.921063e-82
54	45	4.266017e-82
54	46	4.015180e-82
54	47	0.000000e+00
54	48	0.000000e+00
54	49	2.432139e-83
54	50	1.125801e-82
54	51	2.339407e-82
54	52	3.704357e-82
54	53	5.065719e-82
54	54	6.275071e-82
54	55	6.488032e-82
54	56	6.516413e-82
54	57	6.066309e-82
54	58	5.533161e-82
54	59	4.673482e-82
54	60	4.004298e-82
54	61	4.428166e-82
54	62	4.116754e-82
54	63	0.000000e+00
54	64	0.000000e+00
54	65	2.490820e-83
54	66	1.122734e-82
54	67	2.372104e-82
54	68	3.713229e-82
54	69	5.068564e-82
54	70	6.127157e-82
54	71	6.630096e-82
54	72	6.460467e-82
54	73	5.924163e-82
54	74	5.404722e-82
54	75	4.587891e-82
54	76	3.840120e-82
54	77	4.163294e-82
54	78	3.929910e-82
54	79	0.000000e+00
54	80	0.000000e+00
54	81	3.329994e-83
54	82	1.732296e-82
54	83	2.888106e-82
54	84	6.562393e-82
54	85	7.574502e-82
54	86	6.794599e-82
54	87	8.845703e-82
54	88	9.189435e-82
54	89	7.887215e-82
54	90	4.178567e-82
54	91	3.329452e-82
54	92	1.974461e-82
54	93	7.647399e-82
54	94	3.580447e-82
54	95	0.000000e+00
54	96	0.000000e+00
54	97	1.081823e-83
54	98	1.470193e-82
54	99	1.729481e-82
54	100	5.033190e-82
54	101	1.156135e-81
54	102	9.949725e-82
54	103	1.138176e-81
54	104	7.646568e-82
54	105	6.341510e-82
54	106	9.547502e-82
54	107	6.018580e-82
54	108	3.100034e-82
54	109	8.152441e-82
54	110	8.307333e-82
54	111	0.000000e+00
54	112	0.000000e+00
54	113	1.374712e-83
54	114	1.012642e-82
54	115	2.311325e-82
54	116	3.934413e-82
54	117	4.481732e-82
54	118	5.792202e-82
54	119	6.062394e-82
54	120	5.560117e-82
54	121	7.919335e-82
54	122	6.662486e-82
54	123	5.842748e-82
54	124	7.390915e-82
54	125	8.279281e-82
54	126	8.830204e-82
54	127	0.000000e+00
54	128	0.000000e+00
54	129	4.580752e-84
54	130	6.700529e-83
54	131	2.244007e-82
54	132	2.769738e-82
54	133	3.708185e-82
54	134	5.723120e-82
54	135	4.870297e-82
54	136	5.735571e-82
54	137	5.523470e-82
54	138	6.642460e-82
54	139	3.435172e-82
54	140	2.937478e-82
54	141	5.518803e-82
54	142	7.157898e-82
54	143	0.000000e+00
54	144	0.000000e+00
54	145	0.000000e+00
55	0	0.000000e+00
55	1	2.662998e-83
55	2	1.175352e-82
55	3	2.490661e-82
55	4	3.911336e-82
55	5	5.385966e-82
55	6	6.466636e-82
55	7	7.132022e-82
55	8	6.952249e-82
55	9	6.381172e-82
55	10	5.878606e-82
55	11	4.979289e-82
55	12	4.159412e-82
55	13	4.515285e-82
55	14	4.276777e-82
55	15	0.000000e+00
55	16	0.000000e+00
55	17	2.714593e-83
55	18	1.175997e-82
55	19	2.524584e-82
55	20	3.921900e-82
55	21	5.389116e-82
55	22	6.511418e-82
55	23	7.245443e-82
55	24	6.917674e-82
55	25	6.284151e-82
55	26	5.769812e-82
55	27	4.899957e-82
55	28	4.029165e-82
55	29	4.308796e-82
55	30	4.128694e-82
55	31	0.000000e+00
55	32	0.000000e+00
55	33	2.662677e-83
55	34	1.203076e-82
55	35	2.521558e-82
55	36	3.965031e-82
55	37	5.452977e-82
55	38	6.581529e-82
55	39	7.191327e-82
55	40	7.076522e-82
55	41	6.527642e-82
55	42	5.983006e-82
55	43	5.076169e-82
55	44	4.293855e-82
55	45	4.672833e-82
55	46	4.417575e-82
55	47	0.000000e+00
55	48	0.000000e+00
55	49	2.586163e-83
55	50	1.192368e-82
55	51	2.465613e-82
55	52	3.916685e-82
55	53	5.400881e-82
55	54	6.488032e-82
55	55	7.188087e-82
55	56	7.052001e-82
55	57	6.580839e-82
55	58	6.044934e-82
55	59	5.092336e-82
55	60	4.392895e-82
55	61	4.854764e-82
55	62	4.533087e-82
55	63	0.000000e+00
55	64	0.000000e+00
55	65	2.646550e-83
55	66	1.186468e-82
55	67	2.498448e-82
55	68	3.919921e-82
55	69	5.393051e-82
55	70	6.509306e-82
55	71	7.132571e-82
55	72	6.982132e-82
55	73	6.420360e-82
55	74	5.890255e-82
55	75	4.993316e-82
55	76	4.203644e-82
55	77	4.558759e-82
55	78	4.322635e-82
55	79	0.000000e+00
55	80	0.000000e+00
55	81	3.545415e-83
55	82	1.853681e-82
55	83	2.935619e-82
55	84	6.950804e-82
55	85	8.035224e-82
55	86	7.181865e-82
55	87	9.435026e-82
55	88	9.816720e-82
55	89	8.431766e-82
55	90	4.459906e-82
55	91	3.651222e-82
55	92	2.238504e-82
55	93	8.194229e-82
55	94	3.986107e-82
55	95	0.000000e+00
55	96	0.000000e+00
55	97	1.097742e-83
55	98	1.552353e-82
55	99	1.904904e-82
55	100	5.491234e-82
55	101	1.251080e-81
55	102	1.076321e-81
55	103	1.213564e-81
55	104	8.522244e-82
55	105	6.953701e-82
55	106	1.066299e-81
55	107	6.603426e-82
55	108	3.307196e-82
55	109	8.972297e-82
55	110	8.640772e-82
55	111	0.000000e+00
55	112	0.000000e+00
55	113	1.429701e-83
55	114	1.055075e-82
55	115	2.443205e-82
55	116	4.089842e-82
55	117	4.700646e-82
55	118	6.070308e-82
55	119	6.469863e-82
55	120	5.925935e-82
55	121	8.348230e-82
55	122	7.161558e-82
55	123	6.277509e-82
55	124	8.042630e-82
55	125	9.070241e-82
55	126	9.670999e-82
55	127	0.000000e+00
55	128	0.000000e+00
55	129	5.172277e-84
55	130	6.836901e-83
55	131	2.344973e-82
55	132	2.925408e-82
55	133	3.935160e-82
55	134	6.134741e-82
55	135	5.167320e-82
55	136	6.116812e-82
55	137	5.950942e-82
55	138	7.276498e-82
55	139	3.617605e-82
55	140	3.208564e-82
55	141	5.935424e-82
55	142	7.816902e-82
55	143	0.000000e+00
55	144	0.000000e+00
55	145	0.000000e+00
56	0	0.000000e+00
56	1	2.612116e-83
56	2	1.160739e-82
56	3	2.460602e-82
56	4	3.876866e-82
56	5	5.346455e-82
56	6	6.471180e-82
56	7	7.181666e-82
56	8	7.094923e-82
56	9	6.508955e-82
56	10	6.037403e-82
56	11	5.145890e-82
56	12	4.300957e-82
56	13	4.694588e-82
56	14	4.472411e-82
56	15	0.000000e+00
56	16	0.000000e+00
56	17	2.659232e-83
56	18	1.161714e-82
56	19	2.486228e-82
56	20	3.881744e-82
56	21	5.345820e-82
56	22	6.503354e-82
56	23	7.290169e-82
56	24	7.045611e-82
56	25	6.396171e-82
56	26	5.917294e-82
56	27	5.053205e-82
56	28	4.146834e-82
56	29	4.469090e-82
56	30	4.310256e-82
56	31	0.000000e+00
56	32	0.000000e+00
56	33	2.615317e-83
56	34	1.187982e-82
56	35	2.496014e-82
56	36	3.934457e-82
56	37	5.413066e-82
56	38	6.594509e-82
56	39	7.243435e-82
56	40	7.230605e-82
56	41	6.667792e-82
56	42	6.148245e-82
56	43	5.248330e-82
56	44	4.448454e-82
56	45	4.861823e-82
56	46	4.622302e-82
56	47	0.000000e+00
56	48	0.000000e+00
56	49	2.543092e-83
56	50	1.176886e-82
56	51	2.449350e-82
56	52	3.893328e-82
56	53	5.363743e-82
56	54	6.516413e-82
56	55	7.052001e-82
56	56	7.435424e-82
56	57	6.738215e-82
56	58	6.220857e-82
56	59	5.276225e-82
56	60	4.572766e-82
56	61	5.062009e-82
56	62	4.750176e-82
56	63	0.000000e+00
56	64	0.000000e+00
56	65	2.597978e-83
56	66	1.171559e-82
56	67	2.470672e-82
56	68	3.887828e-82
56	69	5.352707e-82
56	70	6.518649e-82
56	71	7.182806e-82
56	72	7.130097e-82
56	73	6.553551e-82
56	74	6.050886e-82
56	75	5.160040e-82
56	76	4.349806e-82
56	77	4.740398e-82
56	78	4.520966e-82
56	79	0.000000e+00
56	80	0.000000e+00
56	81	3.315089e-83
56	82	1.820525e-82
56	83	2.863954e-82
56	84	6.908663e-82
56	85	8.011983e-82
56	86	7.303924e-82
56	87	9.641805e-82
56	88	9.855637e-82
56	89	8.663847e-82
56	90	4.776431e-82
56	91	3.888765e-82
56	92	2.268303e-82
56	93	8.389507e-82
56	94	4.359596e-82
56	95	0.000000e+00
56	96	0.000000e+00
56	97	7.096452e-84
56	98	1.549710e-82
56	99	1.883883e-82
56	100	5.494168e-82
56	101	1.282413e-81
56	102	1.109309e-81
56	103	1.288141e-81
56	104	8.929787e-82
56	105	7.492855e-82
56	106	1.128711e-81
56	107	6.978685e-82
56	108	3.628757e-82
56	109	9.418830e-82
56	110	8.394344e-82
56	111	0.000000e+00
56	112	0.000000e+00
56	113	1.309978e-83
56	114	1.050379e-82
56	115	2.386591e-82
56	116	3.943290e-82
56	117	4.473320e-82
56	118	6.020434e-82
56	119	6.343557e-82
56	120	5.885428e-82
56	121	8.589551e-82
56	122	7.280010e-82
56	123	6.475626e-82
56	124	8.096270e-82
56	125	9.512059e-82
56	126	9.909865e-82
56	127	0.000000e+00
56	128	0.000000e+00
56	129	4.644888e-84
56	130	6.636569e-83
56	131	2.242845e-82
56	132	2.810053e-82
56	133	3.790178e-82
56	134	5.931937e-82
56	135	5.070732e-82
56	136	5.950322e-82
56	137	5.964678e-82
56	138	7.334502e-82
56	139	3.631370e-82
56	140	3.323057e-82
56	141	6.246710e-82
56	142	8.097919e-82
56	143	0.000000e+00
56	144	0.000000e+00
56	145	0.000000e+00
57	0	0.000000e+00
57	1	2.440299e-83
57	2	1.082739e-82
57	3	2.283912e-82
57	4	3.596671e-82
57	5	4.963877e-82
57	6	6.033879e-82
57	7	6.697157e-82
57	8	6.630504e-82
57	9	6.122779e-82
57	10	5.700845e-82
57	11	4.881018e-82
57	12	4.075793e-82
57	13	4.431285e-82
57	14	4.204001e-82
57	15	0.000000e+00
57	16	0.000000e+00
57	17	2.478086e-83
57	18	1.084078e-82
57	19	2.310665e-82
57	20	3.605262e-82
57	21	4.960175e-82
57	22	6.068974e-82
57	23	6.795538e-82
57	24	6.590222e-82
57	25	6.014592e-82
57	26	5.586860e-82
57	27	4.795246e-82
57	28	3.934192e-82
57	29	4.218012e-82
57	30	4.051793e-82
57	31	0.000000e+00
57	32	0.000000e+00
57	33	2.444891e-83
57	34	1.108007e-82
57	35	2.314541e-82
57	36	3.647929e-82
57	37	5.026241e-82
57	38	6.144984e-82
57	39	6.756038e-82
57	40	6.752772e-82
57	41	6.274760e-82
57	42	5.805549e-82
57	43	4.978089e-82
57	44	4.211257e-82
57	45	4.589878e-82
57	46	4.345974e-82
57	47	0.000000e+00
57	48	0.000000e+00
57	49	2.383766e-83
57	50	1.097250e-82
57	51	2.267681e-82
57	52	3.605054e-82
57	53	4.983835e-82
57	54	6.066309e-82
57	55	6.580839e-82
57	56	6.738215e-82
57	57	6.563172e-82
57	58	5.875547e-82
57	59	5.002635e-82
57	60	4.323909e-82
57	61	4.780160e-82
57	62	4.466460e-82
57	63	0.000000e+00
57	64	0.000000e+00
57	65	2.427584e-83
57	66	1.092769e-82
57	67	2.291920e-82
57	68	3.606037e-82
57	69	4.969517e-82
57	70	6.076077e-82
57	71	6.698859e-82
57	72	6.660735e-82
57	73	6.166800e-82
57	74	5.713671e-82
57	75	4.894756e-82
57	76	4.119389e-82
57	77	4.475290e-82
57	78	4.250536e-82
57	79	0.000000e+00
57	80	0.000000e+00
57	81	3.050122e-83
57	82	1.699128e-82
57	83	2.615806e-82
57	84	6.367172e-82
57	85	7.383418e-82
57	86	6.707368e-82
57	87	8.991399e-82
57	88	9.205658e-82
57	89	8.036614e-82
57	90	4.460708e-82
57	91	3.637963e-82
57	92	2.164716e-82
57	93	7.804205e-82
57	94	4.080089e-82
57	95	0.000000e+00
57	96	0.000000e+00
57	97	7.132906e-84
57	98	1.366346e-82
57	99	1.755961e-82
57	100	5.217064e-82
57	101	1.208169e-81
57	102	1.049663e-81
57	103	1.198862e-81
57	104	8.094855e-82
57	105	6.927056e-82
57	106	1.060078e-81
57	107	6.550693e-82
57	108	3.017072e-82
57	109	8.723374e-82
57	110	8.048930e-82
57	111	0.000000e+00
57	112	0.000000e+00
57	113	1.190420e-83
57	114	9.566037e-83
57	115	2.184791e-82
57	116	3.638066e-82
57	117	4.120715e-82
57	118	5.616593e-82
57	119	5.908239e-82
57	120	5.468357e-82
57	121	7.994843e-82
57	122	6.849602e-82
57	123	5.983977e-82
57	124	7.528893e-82
57	125	8.852936e-82
57	126	9.325749e-82
57	127	0.000000e+00
57	128	0.000000e+00
57	129	3.799312e-84
57	130	5.824705e-83
57	131	2.111016e-82
57	132	2.639456e-82
57	133	3.534011e-82
57	134	5.632633e-82
57	135	4.754575e-82
57	136	5.591675e-82
57	137	5.527744e-82
57	138	6.844678e-82
57	139	3.369800e-82
57	140	3.013180e-82
57	141	5.784104e-82
57	142	7.470140e-82
57	143	0.000000e+00
57	144	0.000000e+00
57	145	0.000000e+00
58	0	0.000000e+00
58	1	2.234242e-83
58	2	9.823629e-83
58	3	2.065064e-82
58	4	3.266934e-82
58	5	4.492570e-82
58	6	5.499882e-82
58	7	6.134445e-82
58	8	6.118544e-82
58	9	5.668125e-82
58	10	5.353713e-82
58	11	4.585786e-82
58	12	3.837166e-82
58	13	4.203655e-82
58	14	4.004415e-82
58	15	0.000000e+00
58	16	0.000000e+00
58	17	2.262497e-83
58	18	9.816928e-83
58	19	2.088876e-82
58	20	3.277329e-82
58	21	4.481893e-82
58	22	5.528234e-82
58	23	6.213985e-82
58	24	6.078037e-82
58	25	5.565688e-82
58	26	5.232435e-82
58	27	4.502278e-82
58	28	3.698571e-82
58	29	3.997010e-82
58	30	3.857200e-82
58	31	0.000000e+00
58	32	0.000000e+00
58	33	2.238837e-83
58	34	1.006221e-82
58	35	2.090825e-82
58	36	3.313801e-82
58	37	4.550918e-82
58	38	5.600754e-82
58	39	6.194124e-82
58	40	6.231588e-82
58	41	5.808472e-82
58	42	5.459777e-82
58	43	4.680149e-82
58	44	3.967224e-82
58	45	4.357828e-82
58	46	4.143194e-82
58	47	0.000000e+00
58	48	0.000000e+00
58	49	2.188033e-83
58	50	9.982492e-83
58	51	2.048233e-82
58	52	3.271970e-82
58	53	4.519788e-82
58	54	5.533161e-82
58	55	6.044934e-82
58	56	6.220857e-82
58	57	5.875547e-82
58	58	5.754491e-82
58	59	4.705444e-82
58	60	4.080218e-82
58	61	4.543927e-82
58	62	4.260982e-82
58	63	0.000000e+00
58	64	0.000000e+00
58	65	2.221947e-83
58	66	9.918098e-83
58	67	2.070655e-82
58	68	3.276133e-82
58	69	4.497850e-82
58	70	5.537546e-82
58	71	6.138809e-82
58	72	6.145550e-82
58	73	5.708613e-82
58	74	5.369288e-82
58	75	4.599960e-82
58	76	3.879680e-82
58	77	4.247689e-82
58	78	4.051009e-82
58	79	0.000000e+00
58	80	0.000000e+00
58	81	2.708470e-83
58	82	1.538828e-82
58	83	2.259315e-82
58	84	5.604782e-82
58	85	6.630015e-82
58	86	6.049808e-82
58	87	8.263901e-82
58	88	8.526838e-82
58	89	7.299361e-82
58	90	4.184912e-82
58	91	3.380399e-82
58	92	2.141448e-82
58	93	7.191153e-82
58	94	3.955453e-82
58	95	0.000000e+00
58	96	0.000000e+00
58	97	5.177665e-84
58	98	1.153690e-82
58	99	1.447258e-82
58	100	4.666271e-82
58	101	1.117518e-81
58	102	9.977239e-82
58	103	1.102714e-81
58	104	7.443360e-82
58	105	6.201832e-82
58	106	1.007748e-81
58	107	6.340172e-82
58	108	2.557353e-82
58	109	8.192044e-82
58	110	7.294003e-82
58	111	0.000000e+00
58	112	0.000000e+00
58	113	9.781384e-84
58	114	8.392217e-83
58	115	1.943931e-82
58	116	3.214556e-82
58	117	3.649800e-82
58	118	4.994346e-82
58	119	5.287316e-82
58	120	4.838410e-82
58	121	7.262818e-82
58	122	6.344538e-82
58	123	5.346085e-82
58	124	6.955586e-82
58	125	8.311831e-82
58	126	8.672470e-82
58	127	0.000000e+00
58	128	0.000000e+00
58	129	3.242954e-84
58	130	4.893026e-83
58	131	1.864472e-82
58	132	2.377663e-82
58	133	3.125023e-82
58	134	5.189659e-82
58	135	4.294235e-82
58	136	5.008394e-82
58	137	4.921540e-82
58	138	6.320192e-82
58	139	3.041567e-82
58	140	2.746376e-82
58	141	5.383606e-82
58	142	6.833983e-82
58	143	0.000000e+00
58	144	0.000000e+00
58	145	0.000000e+00
59	0	0.000000e+00
59	1	1.854140e-83
59	2	8.321543e-83
59	3	1.740312e-82
59	4	2.741509e-82
59	5	3.772989e-82
59	6	4.639062e-82
59	7	5.171397e-82
59	8	5.187186e-82
59	9	4.819690e-82
59	10	4.553078e-82
59	11	3.957817e-82
59	12	3.308390e-82
59	13	3.584080e-82
59	14	3.380381e-82
59	15	0.000000e+00
59	16	0.000000e+00
59	17	1.874120e-83
59	18	8.346147e-83
59	19	1.760221e-82
59	20	2.750325e-82
59	21	3.764798e-82
59	22	4.659852e-82
59	23	5.240149e-82
59	24	5.150414e-82
59	25	4.728821e-82
59	26	4.453924e-82
59	27	3.879815e-82
59	28	3.186803e-82
59	29	3.409094e-82
59	30	3.255017e-82
59	31	0.000000e+00
59	32	0.000000e+00
59	33	1.860923e-83
59	34	8.513483e-83
59	35	1.763197e-82
59	36	2.781317e-82
59	37	3.820803e-82
59	38	4.726508e-82
59	39	5.219872e-82
59	40	5.282613e-82
59	41	4.941565e-82
59	42	4.640031e-82
59	43	4.040653e-82
59	44	3.419734e-82
59	45	3.714211e-82
59	46	3.495248e-82
59	47	0.000000e+00
59	48	0.000000e+00
59	49	1.822617e-83
59	50	8.416797e-83
59	51	1.727820e-82
59	52	2.746263e-82
59	53	3.793362e-82
59	54	4.673482e-82
59	55	5.092336e-82
59	56	5.276225e-82
59	57	5.002635e-82
59	58	4.705444e-82
59	59	4.263381e-82
59	60	3.518857e-82
59	61	3.871779e-82
59	62	3.594794e-82
59	63	0.000000e+00
59	64	0.000000e+00
59	65	1.845602e-83
59	66	8.398863e-83
59	67	1.745892e-82
59	68	2.749625e-82
59	69	3.776399e-82
59	70	4.672449e-82
59	71	5.173705e-82
59	72	5.209454e-82
59	73	4.855145e-82
59	74	4.564756e-82
59	75	3.970484e-82
59	76	3.344007e-82
59	77	3.620955e-82
59	78	3.417530e-82
59	79	0.000000e+00
59	80	0.000000e+00
59	81	2.220345e-83
59	82	1.297944e-82
59	83	1.926445e-82
59	84	4.752394e-82
59	85	5.609249e-82
59	86	5.163004e-82
59	87	7.039902e-82
59	88	7.113228e-82
59	89	6.242149e-82
59	90	3.694105e-82
59	91	2.995585e-82
59	92	1.831938e-82
59	93	6.134857e-82
59	94	3.366326e-82
59	95	0.000000e+00
59	96	0.000000e+00
59	97	5.402411e-84
59	98	1.021033e-82
59	99	1.269669e-82
59	100	3.990090e-82
59	101	9.563548e-82
59	102	8.340707e-82
59	103	9.592547e-82
59	104	6.248308e-82
59	105	5.691222e-82
59	106	8.810296e-82
59	107	5.579628e-82
59	108	2.261923e-82
59	109	7.007277e-82
59	110	6.052661e-82
59	111	0.000000e+00
59	112	0.000000e+00
59	113	7.966840e-84
59	114	7.236547e-83
59	115	1.603124e-82
59	116	2.633148e-82
59	117	2.997929e-82
59	118	4.197446e-82
59	119	4.360172e-82
59	120	4.088572e-82
59	121	6.216125e-82
59	122	5.319856e-82
59	123	4.506270e-82
59	124	5.686269e-82
59	125	7.110109e-82
59	126	7.317876e-82
59	127	0.000000e+00
59	128	0.000000e+00
59	129	2.619704e-84
59	130	4.365741e-83
59	131	1.574203e-82
59	132	1.973362e-82
59	133	2.607164e-82
59	134	4.223886e-82
59	135	3.564821e-82
59	136	4.119292e-82
59	137	4.187700e-82
59	138	5.308067e-82
59	139	2.615525e-82
59	140	2.417112e-82
59	141	4.649837e-82
59	142	5.752494e-82
59	143	0.000000e+00
59	144	0.000000e+00
59	145	0.000000e+00
60	0	0.000000e+00
60	1	1.612930e-83
60	2	7.151684e-83
60	3	1.486326e-82
60	4	2.343878e-82
60	5	3.235951e-82
60	6	3.975037e-82
60	7	4.462295e-82
60	8	4.496847e-82
60	9	4.169328e-82
60	10	3.948053e-82
60	11	3.429580e-82
60	12	2.905223e-82
60	13	3.116564e-82
60	14	2.942242e-82
60	15	0.000000e+00
60	16	0.000000e+00
60	17	1.634767e-83
60	18	7.167208e-83
60	19	1.502010e-82
60	20	2.348600e-82
60	21	3.233152e-82
60	22	3.994068e-82
60	23	4.523274e-82
60	24	4.466601e-82
60	25	4.092576e-82
60	26	3.862237e-82
60	27	3.365908e-82
60	28	2.795796e-82
60	29	2.961830e-82
60	30	2.831986e-82
60	31	0.000000e+00
60	32	0.000000e+00
60	33	1.617088e-83
60	34	7.315388e-83
60	35	1.507790e-82
60	36	2.379615e-82
60	37	3.276190e-82
60	38	4.050768e-82
60	39	4.504454e-82
60	40	4.579934e-82
60	41	4.273365e-82
60	42	4.023905e-82
60	43	3.498760e-82
60	44	3.004657e-82
60	45	3.231008e-82
60	46	3.042800e-82
60	47	0.000000e+00
60	48	0.000000e+00
60	49	1.580344e-83
60	50	7.235083e-83
60	51	1.479420e-82
60	52	2.352995e-82
60	53	3.248242e-82
60	54	4.004298e-82
60	55	4.392895e-82
60	56	4.572766e-82
60	57	4.323909e-82
60	58	4.080218e-82
60	59	3.518857e-82
60	60	3.287919e-82
60	61	3.370143e-82
60	62	3.130306e-82
60	63	0.000000e+00
60	64	0.000000e+00
60	65	1.604764e-83
60	66	7.215430e-83
60	67	1.492297e-82
60	68	2.351554e-82
60	69	3.239201e-82
60	70	4.004412e-82
60	71	4.464681e-82
60	72	4.516708e-82
60	73	4.199122e-82
60	74	3.958542e-82
60	75	3.438764e-82
60	76	2.937457e-82
60	77	3.148891e-82
60	78	2.974688e-82
60	79	0.000000e+00
60	80	0.000000e+00
60	81	1.982264e-83
60	82	1.126572e-82
60	83	1.631508e-82
60	84	4.063158e-82
60	85	4.796319e-82
60	86	4.447265e-82
60	87	6.068383e-82
60	88	6.088245e-82
60	89	5.393502e-82
60	90	3.224264e-82
60	91	2.772988e-82
60	92	1.751443e-82
60	93	5.330359e-82
60	94	2.905018e-82
60	95	0.000000e+00
60	96	0.000000e+00
60	97	4.850848e-84
60	98	8.744639e-83
60	99	1.182613e-82
60	100	3.479866e-82
60	101	8.191112e-82
60	102	7.118613e-82
60	103	8.184635e-82
60	104	5.681806e-82
60	105	5.114817e-82
60	106	7.826949e-82
60	107	4.952626e-82
60	108	2.201581e-82
60	109	6.387590e-82
60	110	5.339975e-82
60	111	0.000000e+00
60	112	0.000000e+00
60	113	7.909805e-84
60	114	6.361846e-83
60	115	1.400499e-82
60	116	2.238961e-82
60	117	2.532172e-82
60	118	3.556281e-82
60	119	3.831374e-82
60	120	3.570678e-82
60	121	5.287974e-82
60	122	4.624089e-82
60	123	3.979103e-82
60	124	4.961898e-82
60	125	6.289764e-82
60	126	6.239143e-82
60	127	0.000000e+00
60	128	0.000000e+00
60	129	3.332363e-84
60	130	3.791881e-83
60	131	1.344602e-82
60	132	1.699444e-82
60	133	2.229746e-82
60	134	3.557228e-82
60	135	3.072297e-82
60	136	3.562794e-82
60	137	3.712722e-82
60	138	4.656937e-82
60	139	2.299740e-82
60	140	2.235801e-82
60	141	4.143192e-82
60	142	4.975159e-82
60	143	0.000000e+00
60	144	0.000000e+00
60	145	0.000000e+00
61	0	0.000000e+00
61	1	1.642223e-83
61	2	7.629026e-83
61	3	1.591546e-82
61	4	2.537649e-82
61	5	3.513016e-82
61	6	4.399956e-82
61	7	4.934872e-82
61	8	5.001835e-82
61	9	4.622625e-82
61	10	4.405898e-82
61	11	3.786212e-82
61	12	3.160189e-82
61	13	3.736987e-82
61	14	3.727192e-82
61	15	0.000000e+00
61	16	0.000000e+00
61	17	1.658676e-83
61	18	7.664681e-83
61	19	1.605014e-82
61	20	2.548976e-82
61	21	3.508821e-82
61	22	4.422249e-82
61	23	5.001996e-82
61	24	4.978168e-82
61	25	4.542747e-82
61	26	4.314012e-82
61	27	3.720486e-82
61	28	3.040896e-82
61	29	3.550639e-82
61	30	3.591806e-82
61	31	0.000000e+00
61	32	0.000000e+00
61	33	1.647842e-83
61	34	7.802248e-83
61	35	1.613038e-82
61	36	2.570708e-82
61	37	3.551414e-82
61	38	4.480627e-82
61	39	4.979532e-82
61	40	5.083717e-82
61	41	4.732350e-82
61	42	4.486821e-82
61	43	3.856753e-82
61	44	3.271169e-82
61	45	3.873618e-82
61	46	3.854161e-82
61	47	0.000000e+00
61	48	0.000000e+00
61	49	1.614485e-83
61	50	7.695986e-83
61	51	1.584913e-82
61	52	2.533566e-82
61	53	3.520017e-82
61	54	4.428166e-82
61	55	4.854764e-82
61	56	5.062009e-82
61	57	4.780160e-82
61	58	4.543927e-82
61	59	3.871779e-82
61	60	3.370143e-82
61	61	4.138363e-82
61	62	3.962186e-82
61	63	0.000000e+00
61	64	0.000000e+00
61	65	1.634100e-83
61	66	7.699831e-83
61	67	1.596021e-82
61	68	2.543231e-82
61	69	3.512079e-82
61	70	4.431164e-82
61	71	4.936422e-82
61	72	5.017135e-82
61	73	4.652136e-82
61	74	4.414996e-82
61	75	3.792487e-82
61	76	3.197918e-82
61	77	3.775114e-82
61	78	3.769201e-82
61	79	0.000000e+00
61	80	0.000000e+00
61	81	1.971295e-83
61	82	1.212614e-82
61	83	1.747718e-82
61	84	4.214110e-82
61	85	5.025894e-82
61	86	4.656747e-82
61	87	6.464744e-82
61	88	7.080017e-82
61	89	6.246133e-82
61	90	3.494764e-82
61	91	2.327597e-82
61	92	1.261073e-82
61	93	6.213423e-82
61	94	3.712918e-82
61	95	0.000000e+00
61	96	0.000000e+00
61	97	3.318545e-84
61	98	8.337047e-83
61	99	9.103207e-83
61	100	3.507106e-82
61	101	9.180407e-82
61	102	8.061758e-82
61	103	9.254876e-82
61	104	5.686831e-82
61	105	4.413076e-82
61	106	8.054279e-82
61	107	5.341456e-82
61	108	2.120131e-82
61	109	7.077801e-82
61	110	6.886166e-82
61	111	0.000000e+00
61	112	0.000000e+00
61	113	6.864410e-84
61	114	6.493717e-83
61	115	1.429682e-82
61	116	2.329734e-82
61	117	2.530950e-82
61	118	3.490301e-82
61	119	3.609893e-82
61	120	3.445197e-82
61	121	5.740803e-82
61	122	5.218916e-82
61	123	4.608406e-82
61	124	6.375344e-82
61	125	7.742929e-82
61	126	7.892631e-82
61	127	0.000000e+00
61	128	0.000000e+00
61	129	2.276291e-84
61	130	4.162927e-83
61	131	1.342495e-82
61	132	1.566630e-82
61	133	2.330474e-82
61	134	3.839882e-82
61	135	3.194252e-82
61	136	3.413065e-82
61	137	3.665274e-82
61	138	4.809073e-82
61	139	2.372832e-82
61	140	2.068589e-82
61	141	4.556684e-82
61	142	6.212626e-82
61	143	0.000000e+00
61	144	0.000000e+00
61	145	0.000000e+00
62	0	0.000000e+00
62	1	1.434755e-83
62	2	6.958835e-83
62	3	1.444137e-82
62	4	2.325559e-82
62	5	3.244902e-82
62	6	4.089688e-82
62	7	4.616491e-82
62	8	4.716751e-82
62	9	4.333547e-82
62	10	4.140740e-82
62	11	3.526602e-82
62	12	2.927404e-82
62	13	3.670326e-82
62	14	3.823945e-82
62	15	0.000000e+00
62	16	0.000000e+00
62	17	1.453217e-83
62	18	6.993499e-83
62	19	1.456981e-82
62	20	2.337055e-82
62	21	3.245909e-82
62	22	4.110001e-82
62	23	4.682569e-82
62	24	4.705156e-82
62	25	4.263065e-82
62	26	4.057598e-82
62	27	3.470653e-82
62	28	2.812420e-82
62	29	3.490455e-82
62	30	3.686152e-82
62	31	0.000000e+00
62	32	0.000000e+00
62	33	1.438932e-83
62	34	7.115528e-83
62	35	1.463985e-82
62	36	2.353446e-82
62	37	3.273785e-82
62	38	4.164403e-82
62	39	4.654830e-82
62	40	4.784697e-82
62	41	4.429079e-82
62	42	4.212813e-82
62	43	3.588540e-82
62	44	3.033231e-82
62	45	3.802160e-82
62	46	3.954246e-82
62	47	0.000000e+00
62	48	0.000000e+00
62	49	1.406676e-83
62	50	7.012879e-83
62	51	1.438068e-82
62	52	2.317288e-82
62	53	3.237847e-82
62	54	4.116754e-82
62	55	4.533087e-82
62	56	4.750176e-82
62	57	4.466460e-82
62	58	4.260982e-82
62	59	3.594794e-82
62	60	3.130306e-82
62	61	3.962186e-82
62	62	4.125876e-82
62	63	0.000000e+00
62	64	0.000000e+00
62	65	1.427538e-83
62	66	7.022408e-83
62	67	1.448584e-82
62	68	2.329107e-82
62	69	3.239871e-82
62	70	4.119089e-82
62	71	4.615780e-82
62	72	4.725685e-82
62	73	4.356386e-82
62	74	4.146459e-82
62	75	3.530161e-82
62	76	2.964366e-82
62	77	3.706339e-82
62	78	3.867462e-82
62	79	0.000000e+00
62	80	0.000000e+00
62	81	1.601077e-83
62	82	1.103938e-82
62	83	1.503465e-82
62	84	3.726389e-82
62	85	4.548235e-82
62	86	4.249997e-82
62	87	5.954527e-82
62	88	6.675858e-82
62	89	5.947812e-82
62	90	3.290840e-82
62	91	1.774131e-82
62	92	7.453140e-83
62	93	6.064116e-82
62	94	3.916532e-82
62	95	0.000000e+00
62	96	0.000000e+00
62	97	-1.725083e-84
62	98	6.556031e-83
62	99	5.805802e-83
62	100	2.966521e-82
62	101	8.562475e-82
62	102	7.480590e-82
62	103	8.928980e-82
62	104	5.216248e-82
62	105	3.533044e-82
62	106	7.135527e-82
62	107	4.805103e-82
62	108	1.833762e-82
62	109	6.830366e-82
62	110	7.074487e-82
62	111	0.000000e+00
62	112	0.000000e+00
62	113	4.538702e-84
62	114	5.686716e-83
62	115	1.237876e-82
62	116	1.944081e-82
62	117	2.054554e-82
62	118	2.745313e-82
62	119	2.921635e-82
62	120	2.906872e-82
62	121	5.166866e-82
62	122	4.913532e-82
62	123	4.410803e-82
62	124	6.489737e-82
62	125	7.606159e-82
62	126	7.912291e-82
62	127	0.000000e+00
62	128	0.000000e+00
62	129	1.170085e-84
62	130	3.472179e-83
62	131	1.102931e-82
62	132	1.175743e-82
62	133	1.989079e-82
62	134	3.285307e-82
62	135	2.651912e-82
62	136	2.709923e-82
62	137	3.026969e-82
62	138	4.240372e-82
62	139	2.065852e-82
62	140	1.796181e-82
62	141	4.356553e-82
62	142	6.294168e-82
62	143	0.000000e+00
62	144	0.000000e+00
62	145	0.000000e+00
63	0	0.000000e+00
63	1	0.000000e+00
63	2	0.000000e+00
63	3	0.000000e+00
63	4	0.000000e+00
63	5	0.000000e+00
63	6	0.000000e+00
63	7	0.000000e+00
63	8	0.000000e+00
63	9	0.000000e+00
63	10	0.000000e+00
63	11	0.000000e+00
63	12	0.000000e+00
63	13	0.000000e+00
63	14	0.000000e+00
63	15	0.000000e+00
63	16	0.000000e+00
63	17	0.000000e+00
63	18	0.000000e+00
63	19	0.000000e+00
63	20	0.000000e+00
63	21	0.000000e+00
63	22	0.000000e+00
63	23	0.000000e+00
63	24	0.000000e+00
63	25	0.000000e+00
63	26	0.000000e+00
63	27	0.000000e+00
63	28	0.000000e+00
63	29	0.000000e+00
63	30	0.000000e+00
63	31	0.000000e+00
63	32	0.000000e+00
63	33	0.000000e+00
63	34	0.000000e+00
63	35	0.000000e+00
63	36	0.000000e+00
63	37	0.000000e+00
63	38	0.000000e+00
63	39	0.000000e+00
63	40	0.000000e+00
63	41	0.000000e+00
63	42	0.000000e+00
63	43	0.000000e+00
63	44	0.000000e+00
63	45	0.000000e+00
63	46	0.000000e+00
63	47	0.000000e+00
63	48	0.000000e+00
63	49	0.000000e+00
63	50	0.000000e+00
63	51	0.000000e+00
63	52	0.000000e+00
63	53	0.000000e+00
63	54	0.000000e+00
63	55	0.000000e+00
63	56	0.000000e+00
63	57	0.000000e+00
63	58	0.000000e+00
63	59	0.000000e+00
63	60	0.000000e+00
63	61	0.000000e+00
63	62	0.000000e+00
63	63	0.000000e+00
63	64	0.000000e+00
63	65	0.000000e+00
63	66	0.000000e+00
63	67	0.000000e+00
63	68	0.000000e+00
63	69	0.000000e+00
63	70	0.000000e+00
63	71	0.000000e+00
63	72	0.000000e+00
63	73	0.000000e+00
63	74	0.000000e+00
63	75	0.000000e+00
63	76	0.000000e+00
63	77	0.000000e+00
63	78	0.000000e+00
63	79	0.000000e+00
63	80	0.000000e+00
63	81	0.000000e+00
63	82	0.000000e+00
63	83	0.000000e+00
63	84	0.000000e+00
63	85	0.000000e+00
63	86	0.000000e+00
63	87	0.000000e+00
63	88	0.000000e+00
63	89	0.000000e+00
63	90	0.000000e+00
63	91	0.000000e+00
63	92	0.000000e+00
63	93	0.000000e+00
63	94	0.000000e+00
63	95	0.000000e+00
63	96	0.000000e+00
63	97	0.000000e+00
63	98	0.000000e+00
63	99	0.000000e+00
63	100	0.000000e+00
63	101	0.000000e+00
63	102	0.000000e+00
63	103	0.000000e+00
63	104	0.000000e+00
63	105	0.000000e+00
63	106	0.000000e+00
63	107	0.000000e+00
63	108	0.000000e+00
63	109	0.000000e+00
63	110	0.000000e+00
63	111	0.000000e+00
63	112	0.000000e+00
63	113	0.000000e+00
63	114	0.000000e+00
63	115	0.000000e+00
63	116	0.000000e+00
63	117	0.000000e+00
63	118	0.000000e+00
63	119	0.000000e+00
63	120	0.000000e+00
63	121	0.000000e+00
63	122	0.000000e+00
63	123	0.000000e+00
63	124	0.000000e+00
63	125	0.000000e+00
63	126	0.000000e+00
63	127	0.000000e+00
63	128	0.000000e+00
63	129	0.000000e+00
63	130	0.000000e+00
63	131	0.000000e+00
63	132	0.000000e+00
63	133	0.000000e+00
63	134	0.000000e+00
63	135	0.000000e+00
63	136	0.000000e+00
63	137	0.000000e+00
63	138	0.000000e+00
63	139	0.000000e+00
63	140	0.000000e+00
63	141	0.000000e+00
63	142	0.000000e+00
63	143	0.000000e+00
63	144	0.000000e+00
63	145	0.000000e+00
64	0	0.000000e+00
64	1	0.000000e+00
64	2	0.000000e+00
64	3	0.000000e+00
64	4	0.000000e+00
64	5	0.000000e+00
64	6	0.000000e+00
64	7	0.000000e+00
64	8	0.000000e+00
64	9	0.000000e+00
64	10	0.000000e+00
64	11	0.000000e+00
64	12	0.000000e+00
64	13	0.000000e+00
64	14	0.000000e+00
64	15	0.000000e+00
64	16	0.000000e+00
64	17	0.000000e+00
64	18	0.000000e+00
64	19	0.000000e+00
64	20	0.000000e+00
64	21	0.000000e+00
64	22	0.000000e+00
64	23	0.000000e+00
64	24	0.000000e+00
64	25	0.000000e+00
64	26	0.000000e+00
64	27	0.000000e+00
64	28	0.000000e+00
64	29	0.000000e+00
64	30	0.000000e+00
64	31	0.000000e+00
64	32	0.000000e+00
64	33	0.000000e+00
64	34	0.000000e+00
64	35	0.000000e+00
64	36	0.000000e+00
64	37	0.000000e+00
64	38	0.000000e+00
64	39	0.000000e+00
64	40	0.000000e+00
64	41	0.000000e+00
64	42	0.000000e+00
64	43	0.000000e+00
64	44	0.000000e+00
64	45	0.000000e+00
64	46	0.000000e+00
64	47	0.000000e+00
64	48	0.000000e+00
64	49	0.000000e+00
64	50	0.000000e+00
64	51	0.000000e+00
64	52	0.000000e+00
64	53	0.000000e+00
64	54	0.000000e+00
64	55	0.000000e+00
64	56	0.000000e+00
64	57	0.000000e+00
64	58	0.000000e+00
64	59	0.000000e+00
64	60	0.000000e+00
64	61	0.000000e+00
64	62	0.000000e+00
64	63	0.000000e+00
64	64	0.000000e+00
64	65	0.000000e+00
64	66	0.000000e+00
64	67	0.000000e+00
64	68	0.000000e+00
64	69	0.000000e+00
64	70	0.000000e+00
64	71	0.000000e+00
64	72	0.000000e+00
64	73	0.000000e+00
64	74	0.000000e+00
64	75	0.000000e+00
64	76	0.000000e+00
64	77	0.000000e+00
64	78	0.000000e+00
64	79	0.000000e+00
64	80	0.000000e+00
64	81	0.000000e+00
64	82	0.000000e+00
64	83	0.000000e+00
64	84	0.000000e+00
64	85	0.000000e+00
64	86	0.000000e+00
64	87	0.000000e+00
64	88	0.000000e+00
64	89	0.000000e+00
64	90	0.000000e+00
64	91	0.000000e+00
64	92	0.000000e+00
64	93	0.000000e+00
64	94	0.000000e+00
64	95	0.000000e+00
64	96	0.000000e+00
64	97	0.000000e+00
64	98	0.000000e+00
64	99	0.000000e+00
64	100	0.000000e+00
64	101	0.000000e+00
64	102	0.000000e+00
64	103	0.000000e+00
64	104	0.000000e+00
64	105	0.000000e+00
64	106	0.000000e+00
64	107	0.000000e+00
64	108	0.000000e+00
64	109	0.000000e+00
64	110	0.000000e+00
64	111	0.000000e+00
64	112	0.000000e+00
64	113	0.000000e+00
64	114	0.000000e+00
64	115	0.000000e+00
64	116	0.000000e+00
64	117	0.000000e+00
64	118	0.000000e+00
64	119	0.000000e+00
64	120	0.000000e+00
64	121	0.000000e+00
64	122	0.000000e+00
64	123	0.000000e+00
64	124	0.000000e+00
64	125	0.000000e+00
64	126	0.000000e+00
64	127	0.000000e+00
64	128	0.000000e+00
64	129	0.000000e+00
64	130	0.000000e+00
64	131	0.000000e+00
64	132	0.000000e+00
64	133	0.000000e+00
64	134	0.000000e+00
64	135	0.000000e+00
64	136	0.000000e+00
64	137	0.000000e+00
64	138	0.000000e+00
64	139	0.000000e+00
64	140	0.000000e+00
64	141	0.000000e+00
64	142	0.000000e+00
64	143	0.000000e+00
64	144	0.000000e+00
64	145	0.000000e+00
65	0	0.000000e+00
65	1	1.439122e-84
65	2	5.389797e-84
65	3	1.064536e-83
65	4	1.611474e-83
65	5	2.146081e-83
65	6	2.521938e-83
65	7	2.712627e-83
65	8	2.591330e-83
65	9	2.380477e-83
65	10	2.180552e-83
65	11	1.833093e-83
65	12	1.548437e-83
65	13	1.523633e-83
65	14	1.347752e-83
65	15	0.000000e+00
65	16	0.000000e+00
65	17	1.457646e-84
65	18	5.372593e-84
65	19	1.083330e-83
65	20	1.621331e-83
65	21	2.153207e-83
65	22	2.558480e-83
65	23	2.767888e-83
65	24	2.595266e-83
65	25	2.360928e-83
65	26	2.155073e-83
65	27	1.823552e-83
65	28	1.516949e-83
65	29	1.459933e-83
65	30	1.304648e-83
65	31	0.000000e+00
65	32	0.000000e+00
65	33	1.439506e-84
65	34	5.519668e-84
65	35	1.074094e-83
65	36	1.629660e-83
65	37	2.168956e-83
65	38	2.551168e-83
65	39	2.731355e-83
65	40	2.627089e-83
65	41	2.425977e-83
65	42	2.213278e-83
65	43	1.862368e-83
65	44	1.587893e-83
65	45	1.577723e-83
65	46	1.393471e-83
65	47	0.000000e+00
65	48	0.000000e+00
65	49	1.404733e-84
65	50	5.491083e-84
65	51	1.045274e-83
65	52	1.603616e-83
65	53	2.142625e-83
65	54	2.490820e-83
65	55	2.646550e-83
65	56	2.597978e-83
65	57	2.427584e-83
65	58	2.221947e-83
65	59	1.845602e-83
65	60	1.604764e-83
65	61	1.634100e-83
65	62	1.427538e-83
65	63	0.000000e+00
65	64	0.000000e+00
65	65	1.659717e-84
65	66	5.438999e-84
65	67	1.065780e-83
65	68	1.613072e-83
65	69	2.147816e-83
65	70	2.529221e-83
65	71	2.712886e-83
65	72	2.597656e-83
65	73	2.391543e-83
65	74	2.183320e-83
65	75	1.836372e-83
65	76	1.559522e-83
65	77	1.540408e-83
65	78	1.364160e-83
65	79	0.000000e+00
65	80	0.000000e+00
65	81	1.934140e-84
65	82	8.268919e-84
65	83	1.217453e-83
65	84	2.905376e-83
65	85	3.270081e-83
65	86	2.822010e-83
65	87	3.665758e-83
65	88	3.855300e-83
65	89	3.142739e-83
65	90	1.787305e-83
65	91	1.868295e-83
65	92	1.556959e-83
65	93	3.152206e-83
65	94	1.040453e-83
65	95	0.000000e+00
65	96	0.000000e+00
65	97	1.001446e-84
65	98	6.036675e-84
65	99	8.750499e-84
65	100	2.435274e-83
65	101	4.915732e-83
65	102	4.570707e-83
65	103	4.103537e-83
65	104	3.116680e-83
65	105	2.742857e-83
65	106	3.943630e-83
65	107	2.447996e-83
65	108	7.798029e-84
65	109	2.977324e-83
65	110	3.457292e-83
65	111	0.000000e+00
65	112	0.000000e+00
65	113	8.411133e-85
65	114	4.562262e-84
65	115	1.104083e-83
65	116	1.803899e-83
65	117	2.080894e-83
65	118	2.763277e-83
65	119	2.896911e-83
65	120	2.598719e-83
65	121	3.155462e-83
65	122	2.627372e-83
65	123	2.314847e-83
65	124	2.819510e-83
65	125	3.292213e-83
65	126	2.848203e-83
65	127	0.000000e+00
65	128	0.000000e+00
65	129	3.118970e-85
65	130	2.344748e-84
65	131	1.037447e-83
65	132	1.364675e-83
65	133	1.649887e-83
65	134	2.459059e-83
65	135	2.103539e-83
65	136	2.660914e-83
65	137	2.407312e-83
65	138	2.709096e-83
65	139	1.336177e-83
65	140	1.518276e-83
65	141	2.139356e-83
65	142	2.480357e-83
65	143	0.000000e+00
65	144	0.000000e+00
65	145	0.000000e+00
66	0	0.000000e+00
66	1	5.471982e-84
66	2	2.320680e-83
66	3	4.656147e-83
66	4	7.089300e-83
66	5	9.548908e-83
66	6	1.129867e-82
66	7	1.217157e-82
66	8	1.168569e-82
66	9	1.070271e-82
66	10	9.741716e-83
66	11	8.290613e-83
66	12	6.931111e-83
66	13	7.206487e-83
66	14	6.648815e-83
66	15	0.000000e+00
66	16	0.000000e+00
66	17	5.567364e-84
66	18	2.328196e-83
66	19	4.744649e-83
66	20	7.131921e-83
66	21	9.596182e-83
66	22	1.142989e-82
66	23	1.241424e-82
66	24	1.169526e-82
66	25	1.059776e-82
66	26	9.627146e-83
66	27	8.209509e-83
66	28	6.770973e-83
66	29	6.914236e-83
66	30	6.437724e-83
66	31	0.000000e+00
66	32	0.000000e+00
66	33	5.474199e-84
66	34	2.372528e-83
66	35	4.698236e-83
66	36	7.168384e-83
66	37	9.647644e-83
66	38	1.145660e-82
66	39	1.224790e-82
66	40	1.184173e-82
66	41	1.090818e-82
66	42	9.883354e-83
66	43	8.428466e-83
66	44	7.118567e-83
66	45	7.446159e-83
66	46	6.860873e-83
66	47	0.000000e+00
66	48	0.000000e+00
66	49	5.324476e-84
66	50	2.345853e-83
66	51	4.567093e-83
66	52	7.051949e-83
66	53	9.513236e-83
66	54	1.122734e-82
66	55	1.186468e-82
66	56	1.171559e-82
66	57	1.092769e-82
66	58	9.918098e-83
66	59	8.398863e-83
66	60	7.215430e-83
66	61	7.699831e-83
66	62	7.022408e-83
66	63	0.000000e+00
66	64	0.000000e+00
66	65	5.438999e-84
66	66	2.462205e-83
66	67	4.663429e-83
66	68	7.094578e-83
66	69	9.554368e-83
66	70	1.134889e-82
66	71	1.216331e-82
66	72	1.170767e-82
66	73	1.074736e-82
66	74	9.750449e-83
66	75	8.305598e-83
66	76	6.985438e-83
66	77	7.274639e-83
66	78	6.718653e-83
66	79	0.000000e+00
66	80	0.000000e+00
66	81	7.106265e-84
66	82	3.520737e-83
66	83	5.701988e-83
66	84	1.237754e-82
66	85	1.449401e-82
66	86	1.279087e-82
66	87	1.614322e-82
66	88	1.701099e-82
66	89	1.440318e-82
66	90	8.006246e-83
66	91	7.266420e-83
66	92	4.865088e-83
66	93	1.415647e-82
66	94	5.696000e-83
66	95	0.000000e+00
66	96	0.000000e+00
66	97	3.406722e-84
66	98	2.786363e-83
66	99	3.438626e-83
66	100	9.742255e-83
66	101	2.133712e-82
66	102	1.820835e-82
66	103	1.959653e-82
66	104	1.303208e-82
66	105	1.198611e-82
66	106	1.655928e-82
66	107	1.029372e-82
66	108	4.205175e-83
66	109	1.351317e-82
66	110	1.514918e-82
66	111	0.000000e+00
66	112	0.000000e+00
66	113	3.042017e-84
66	114	2.023612e-83
66	115	4.612750e-83
66	116	7.483363e-83
66	117	8.868904e-83
66	118	1.126475e-82
66	119	1.159061e-82
66	120	1.080037e-82
66	121	1.386245e-82
66	122	1.138598e-82
66	123	1.026105e-82
66	124	1.284516e-82
66	125	1.454282e-82
66	126	1.506290e-82
66	127	0.000000e+00
66	128	0.000000e+00
66	129	1.093269e-84
66	130	1.217771e-83
66	131	4.356982e-83
66	132	5.372333e-83
66	133	7.152961e-83
66	134	1.032272e-82
66	135	9.032717e-83
66	136	1.081312e-82
66	137	1.028231e-82
66	138	1.192968e-82
66	139	6.142895e-83
66	140	5.910311e-83
66	141	9.648071e-83
66	142	1.213115e-82
66	143	0.000000e+00
66	144	0.000000e+00
66	145	0.000000e+00
67	0	0.000000e+00
67	1	1.070970e-83
67	2	4.621413e-83
67	3	9.744722e-83
67	4	1.490701e-82
67	5	2.013905e-82
67	6	2.380736e-82
67	7	2.561979e-82
67	8	2.452483e-82
67	9	2.235389e-82
67	10	2.029467e-82
67	11	1.719197e-82
67	12	1.427508e-82
67	13	1.489038e-82
67	14	1.368112e-82
67	15	0.000000e+00
67	16	0.000000e+00
67	17	1.088027e-83
67	18	4.640943e-83
67	19	9.905652e-83
67	20	1.498553e-82
67	21	2.023267e-82
67	22	2.406479e-82
67	23	2.612905e-82
67	24	2.449465e-82
67	25	2.209080e-82
67	26	2.002233e-82
67	27	1.699032e-82
67	28	1.391477e-82
67	29	1.425099e-82
67	30	1.321889e-82
67	31	0.000000e+00
67	32	0.000000e+00
67	33	1.073075e-83
67	34	4.724187e-83
67	35	9.849996e-83
67	36	1.508613e-82
67	37	2.036308e-82
67	38	2.417477e-82
67	39	2.579139e-82
67	40	2.490399e-82
67	41	2.282546e-82
67	42	2.060436e-82
67	43	1.748518e-82
67	44	1.468931e-82
67	45	1.540053e-82
67	46	1.412672e-82
67	47	0.000000e+00
67	48	0.000000e+00
67	49	1.045473e-83
67	50	4.666484e-83
67	51	9.601972e-83
67	52	1.485636e-82
67	53	2.008567e-82
67	54	2.372104e-82
67	55	2.498448e-82
67	56	2.470672e-82
67	57	2.291920e-82
67	58	2.070655e-82
67	59	1.745892e-82
67	60	1.492297e-82
67	61	1.596021e-82
67	62	1.448584e-82
67	63	0.000000e+00
67	64	0.000000e+00
67	65	1.065780e-83
67	66	4.663429e-83
67	67	1.010390e-82
67	68	1.492586e-82
67	69	2.015937e-82
67	70	2.393582e-82
67	71	2.560986e-82
67	72	2.460262e-82
67	73	2.247034e-82
67	74	2.031643e-82
67	75	1.722170e-82
67	76	1.440266e-82
67	77	1.503505e-82
67	78	1.382705e-82
67	79	0.000000e+00
67	80	0.000000e+00
67	81	1.356035e-83
67	82	6.870984e-83
67	83	1.193312e-82
67	84	2.631678e-82
67	85	3.008268e-82
67	86	2.655866e-82
67	87	3.353227e-82
67	88	3.505813e-82
67	89	2.971826e-82
67	90	1.563677e-82
67	91	1.459167e-82
67	92	9.003396e-83
67	93	2.906623e-82
67	94	1.205296e-82
67	95	0.000000e+00
67	96	0.000000e+00
67	97	5.954397e-84
67	98	6.009928e-83
67	99	7.081452e-83
67	100	2.013293e-82
67	101	4.456477e-82
67	102	3.766896e-82
67	103	4.159191e-82
67	104	2.769671e-82
67	105	2.497151e-82
67	106	3.480207e-82
67	107	2.124324e-82
67	108	9.311035e-83
67	109	2.820273e-82
67	110	3.144419e-82
67	111	0.000000e+00
67	112	0.000000e+00
67	113	5.164557e-84
67	114	3.953651e-83
67	115	9.544873e-83
67	116	1.572583e-82
67	117	1.817875e-82
67	118	2.373403e-82
67	119	2.432856e-82
67	120	2.232554e-82
67	121	2.965720e-82
67	122	2.370446e-82
67	123	2.144428e-82
67	124	2.601646e-82
67	125	2.939970e-82
67	126	3.157755e-82
67	127	0.000000e+00
67	128	0.000000e+00
67	129	1.815858e-84
67	130	2.523794e-83
67	131	9.205434e-83
67	132	1.147986e-82
67	133	1.513914e-82
67	134	2.198159e-82
67	135	1.918821e-82
67	136	2.300553e-82
67	137	2.216951e-82
67	138	2.550939e-82
67	139	1.255072e-82
67	140	1.137175e-82
67	141	1.952608e-82
67	142	2.582125e-82
67	143	0.000000e+00
67	144	0.000000e+00
67	145	0.000000e+00
68	0	0.000000e+00
68	1	1.624468e-83
68	2	7.027376e-83
68	3	1.490347e-82
68	4	2.332145e-82
68	5	3.147915e-82
68	6	3.723372e-82
68	7	4.017847e-82
68	8	3.856763e-82
68	9	3.519517e-82
68	10	3.207488e-82
68	11	2.703590e-82
68	12	2.245327e-82
68	13	2.376665e-82
68	14	2.202286e-82
68	15	0.000000e+00
68	16	0.000000e+00
68	17	1.662003e-83
68	18	7.036351e-83
68	19	1.515087e-82
68	20	2.342899e-82
68	21	3.164230e-82
68	22	3.761182e-82
68	23	4.095623e-82
68	24	3.850169e-82
68	25	3.479598e-82
68	26	3.163176e-82
68	27	2.669935e-82
68	28	2.185844e-82
68	29	2.275549e-82
68	30	2.129847e-82
68	31	0.000000e+00
68	32	0.000000e+00
68	33	1.621186e-83
68	34	7.192505e-83
68	35	1.504462e-82
68	36	2.360836e-82
68	37	3.181422e-82
68	38	3.781445e-82
68	39	4.044775e-82
68	40	3.916849e-82
68	41	3.592684e-82
68	42	3.258247e-82
68	43	2.751173e-82
68	44	2.311003e-82
68	45	2.455573e-82
68	46	2.273299e-82
68	47	0.000000e+00
68	48	0.000000e+00
68	49	1.566887e-83
68	50	7.125442e-83
68	51	1.465729e-82
68	52	2.326885e-82
68	53	3.135725e-82
68	54	3.713229e-82
68	55	3.919921e-82
68	56	3.887828e-82
68	57	3.606037e-82
68	58	3.276133e-82
68	59	2.749625e-82
68	60	2.351554e-82
68	61	2.543231e-82
68	62	2.329107e-82
68	63	0.000000e+00
68	64	0.000000e+00
68	65	1.613072e-83
68	66	7.094578e-83
68	67	1.492586e-82
68	68	2.392400e-82
68	69	3.150372e-82
68	70	3.743581e-82
68	71	4.015782e-82
68	72	3.868722e-82
68	73	3.537409e-82
68	74	3.211812e-82
68	75	2.709143e-82
68	76	2.265436e-82
68	77	2.398027e-82
68	78	2.225475e-82
68	79	0.000000e+00
68	80	0.000000e+00
68	81	2.180062e-83
68	82	1.099457e-82
68	83	1.874834e-82
68	84	4.187699e-82
68	85	4.845075e-82
68	86	4.255614e-82
68	87	5.441505e-82
68	88	5.577292e-82
68	89	4.689914e-82
68	90	2.498335e-82
68	91	2.161357e-82
68	92	1.353797e-82
68	93	4.529676e-82
68	94	1.972994e-82
68	95	0.000000e+00
68	96	0.000000e+00
68	97	7.288283e-84
68	98	9.404015e-83
68	99	1.114297e-82
68	100	3.174558e-82
68	101	7.064321e-82
68	102	6.053193e-82
68	103	6.709691e-82
68	104	4.708625e-82
68	105	3.932504e-82
68	106	5.741681e-82
68	107	3.616349e-82
68	108	2.000317e-82
68	109	4.714682e-82
68	110	4.599673e-82
68	111	0.000000e+00
68	112	0.000000e+00
68	113	8.919173e-84
68	114	6.307229e-83
68	115	1.499305e-82
68	116	2.532488e-82
68	117	2.915273e-82
68	118	3.651999e-82
68	119	3.827667e-82
68	120	3.485672e-82
68	121	4.716936e-82
68	122	3.932112e-82
68	123	3.440905e-82
68	124	4.329278e-82
68	125	4.762562e-82
68	126	5.116225e-82
68	127	0.000000e+00
68	128	0.000000e+00
68	129	3.384057e-84
68	130	4.152461e-83
68	131	1.432741e-82
68	132	1.798708e-82
68	133	2.365441e-82
68	134	3.610664e-82
68	135	3.054012e-82
68	136	3.665459e-82
68	137	3.379431e-82
68	138	4.078340e-82
68	139	2.095884e-82
68	140	1.792078e-82
68	141	3.252964e-82
68	142	4.177791e-82
68	143	0.000000e+00
68	144	0.000000e+00
68	145	0.000000e+00
69	0	0.000000e+00
69	1	2.162093e-83
69	2	9.466374e-83
69	3	2.010842e-82
69	4	3.145727e-82
69	5	4.302661e-82
69	6	5.077641e-82
69	7	5.525340e-82
69	8	5.305380e-82
69	9	4.844938e-82
69	10	4.401196e-82
69	11	3.709114e-82
69	12	3.091494e-82
69	13	3.283194e-82
69	14	3.064550e-82
69	15	0.000000e+00
69	16	0.000000e+00
69	17	2.215673e-83
69	18	9.481079e-83
69	19	2.045566e-82
69	20	3.158294e-82
69	21	4.321770e-82
69	22	5.127824e-82
69	23	5.629889e-82
69	24	5.295317e-82
69	25	4.786069e-82
69	26	4.337310e-82
69	27	3.661222e-82
69	28	3.009125e-82
69	29	3.143608e-82
69	30	2.963863e-82
69	31	0.000000e+00
69	32	0.000000e+00
69	33	2.158064e-83
69	34	9.684924e-83
69	35	2.032227e-82
69	36	3.185146e-82
69	37	4.350628e-82
69	38	5.159467e-82
69	39	5.562974e-82
69	40	5.390659e-82
69	41	4.946781e-82
69	42	4.470950e-82
69	43	3.776001e-82
69	44	3.182878e-82
69	45	3.391854e-82
69	46	3.162690e-82
69	47	0.000000e+00
69	48	0.000000e+00
69	49	2.084884e-83
69	50	9.590574e-83
69	51	1.979604e-82
69	52	3.141589e-82
69	53	4.292287e-82
69	54	5.068564e-82
69	55	5.393051e-82
69	56	5.352707e-82
69	57	4.969517e-82
69	58	4.497850e-82
69	59	3.776399e-82
69	60	3.239201e-82
69	61	3.512079e-82
69	62	3.239871e-82
69	63	0.000000e+00
69	64	0.000000e+00
69	65	2.147816e-83
69	66	9.554368e-83
69	67	2.015937e-82
69	68	3.150372e-82
69	69	4.389922e-82
69	70	5.107032e-82
69	71	5.522075e-82
69	72	5.323840e-82
69	73	4.869878e-82
69	74	4.406542e-82
69	75	3.717865e-82
69	76	3.119825e-82
69	77	3.312143e-82
69	78	3.096308e-82
69	79	0.000000e+00
69	80	0.000000e+00
69	81	3.026475e-83
69	82	1.509829e-82
69	83	2.494750e-82
69	84	5.734228e-82
69	85	6.617920e-82
69	86	5.820573e-82
69	87	7.444480e-82
69	88	7.609866e-82
69	89	6.451129e-82
69	90	3.368665e-82
69	91	2.913519e-82
69	92	1.756309e-82
69	93	6.254247e-82
69	94	2.777648e-82
69	95	0.000000e+00
69	96	0.000000e+00
69	97	1.084641e-83
69	98	1.310596e-82
69	99	1.610372e-82
69	100	4.409306e-82
69	101	9.678424e-82
69	102	8.147934e-82
69	103	9.239739e-82
69	104	6.626471e-82
69	105	5.515424e-82
69	106	8.076716e-82
69	107	4.951249e-82
69	108	2.857153e-82
69	109	6.611582e-82
69	110	6.488936e-82
69	111	0.000000e+00
69	112	0.000000e+00
69	113	1.258471e-83
69	114	8.663466e-83
69	115	2.038078e-82
69	116	3.413848e-82
69	117	3.953533e-82
69	118	4.944487e-82
69	119	5.270515e-82
69	120	4.815021e-82
69	121	6.461361e-82
69	122	5.464994e-82
69	123	4.816419e-82
69	124	6.042258e-82
69	125	6.637238e-82
69	126	7.155867e-82
69	127	0.000000e+00
69	128	0.000000e+00
69	129	4.647848e-84
69	130	5.794788e-83
69	131	1.960007e-82
69	132	2.429489e-82
69	133	3.271217e-82
69	134	4.942418e-82
69	135	4.180592e-82
69	136	5.060131e-82
69	137	4.757299e-82
69	138	5.719571e-82
69	139	2.918161e-82
69	140	2.512507e-82
69	141	4.509638e-82
69	142	5.864576e-82
69	143	0.000000e+00
69	144	0.000000e+00
69	145	0.000000e+00
70	0	0.000000e+00
70	1	2.543409e-83
70	2	1.124166e-82
70	3	2.388815e-82
70	4	3.738157e-82
70	5	5.102862e-82
70	6	6.133748e-82
70	7	6.668039e-82
70	8	6.462334e-82
70	9	5.915628e-82
70	10	5.416920e-82
70	11	4.590685e-82
70	12	3.814684e-82
70	13	4.133194e-82
70	14	3.893008e-82
70	15	0.000000e+00
70	16	0.000000e+00
70	17	2.593018e-83
70	18	1.128304e-82
70	19	2.425067e-82
70	20	3.756934e-82
70	21	5.122754e-82
70	22	6.192343e-82
70	23	6.795390e-82
70	24	6.449366e-82
70	25	5.840991e-82
70	26	5.338374e-82
70	27	4.530073e-82
70	28	3.709718e-82
70	29	3.952562e-82
70	30	3.763235e-82
70	31	0.000000e+00
70	32	0.000000e+00
70	33	2.545031e-83
70	34	1.149972e-82
70	35	2.414085e-82
70	36	3.783756e-82
70	37	5.159295e-82
70	38	6.234073e-82
70	39	6.714623e-82
70	40	6.564477e-82
70	41	6.044726e-82
70	42	5.503638e-82
70	43	4.671547e-82
70	44	3.930598e-82
70	45	4.273359e-82
70	46	4.018721e-82
70	47	0.000000e+00
70	48	0.000000e+00
70	49	2.470372e-83
70	50	1.136588e-82
70	51	2.355689e-82
70	52	3.727532e-82
70	53	5.091670e-82
70	54	6.127157e-82
70	55	6.509306e-82
70	56	6.518649e-82
70	57	6.076077e-82
70	58	5.537546e-82
70	59	4.672449e-82
70	60	4.004412e-82
70	61	4.431164e-82
70	62	4.119089e-82
70	63	0.000000e+00
70	64	0.000000e+00
70	65	2.529221e-83
70	66	1.134889e-82
70	67	2.393582e-82
70	68	3.743581e-82
70	69	5.107032e-82
70	70	6.269686e-82
70	71	6.665802e-82
70	72	6.483013e-82
70	73	5.948902e-82
70	74	5.424405e-82
70	75	4.599440e-82
70	76	3.851861e-82
70	77	4.171646e-82
70	78	3.933805e-82
70	79	0.000000e+00
70	80	0.000000e+00
70	81	3.422168e-83
70	82	1.758527e-82
70	83	2.967556e-82
70	84	6.648431e-82
70	85	7.686357e-82
70	86	6.861889e-82
70	87	8.911993e-82
70	88	9.283586e-82
70	89	7.919434e-82
70	90	4.151956e-82
70	91	3.358230e-82
70	92	1.981760e-82
70	93	7.695335e-82
70	94	3.537995e-82
70	95	0.000000e+00
70	96	0.000000e+00
70	97	1.155888e-83
70	98	1.477890e-82
70	99	1.757116e-82
70	100	5.098036e-82
70	101	1.161430e-81
70	102	1.001922e-81
70	103	1.132431e-81
70	104	7.651044e-82
70	105	6.292748e-82
70	106	9.488971e-82
70	107	5.985305e-82
70	108	3.072444e-82
70	109	8.051134e-82
70	110	8.398508e-82
70	111	0.000000e+00
70	112	0.000000e+00
70	113	1.411430e-83
70	114	1.020191e-82
70	115	2.333472e-82
70	116	4.001843e-82
70	117	4.551940e-82
70	118	5.863494e-82
70	119	6.115015e-82
70	120	5.588893e-82
70	121	7.896464e-82
70	122	6.689391e-82
70	123	5.868566e-82
70	124	7.457156e-82
70	125	8.297071e-82
70	126	8.879656e-82
70	127	0.000000e+00
70	128	0.000000e+00
70	129	4.742314e-84
70	130	6.793107e-83
70	131	2.284576e-82
70	132	2.812941e-82
70	133	3.770186e-82
70	134	5.824636e-82
70	135	4.940839e-82
70	136	5.835307e-82
70	137	5.573200e-82
70	138	6.675379e-82
70	139	3.445066e-82
70	140	2.903200e-82
70	141	5.468441e-82
70	142	7.179832e-82
70	143	0.000000e+00
70	144	0.000000e+00
70	145	0.000000e+00
71	0	0.000000e+00
71	1	2.729124e-83
71	2	1.205054e-82
71	3	2.553420e-82
71	4	4.007963e-82
71	5	5.516623e-82
71	6	6.623928e-82
71	7	7.292695e-82
71	8	7.103152e-82
71	9	6.514145e-82
71	10	5.990606e-82
71	11	5.072593e-82
71	12	4.238521e-82
71	13	4.600063e-82
71	14	4.357943e-82
71	15	0.000000e+00
71	16	0.000000e+00
71	17	2.782422e-83
71	18	1.207550e-82
71	19	2.591209e-82
71	20	4.022702e-82
71	21	5.531091e-82
71	22	6.679904e-82
71	23	7.422537e-82
71	24	7.080312e-82
71	25	6.425655e-82
71	26	5.892867e-82
71	27	4.999449e-82
71	28	4.112747e-82
71	29	4.395070e-82
71	30	4.208657e-82
71	31	0.000000e+00
71	32	0.000000e+00
71	33	2.729515e-83
71	34	1.232922e-82
71	35	2.583793e-82
71	36	4.060800e-82
71	37	5.580217e-82
71	38	6.736964e-82
71	39	7.347678e-82
71	40	7.222654e-82
71	41	6.657255e-82
71	42	6.090424e-82
71	43	5.166220e-82
71	44	4.371929e-82
71	45	4.757335e-82
71	46	4.499936e-82
71	47	0.000000e+00
71	48	0.000000e+00
71	49	2.650657e-83
71	50	1.220195e-82
71	51	2.523460e-82
71	52	4.006924e-82
71	53	5.514752e-82
71	54	6.630096e-82
71	55	7.132571e-82
71	56	7.182806e-82
71	57	6.698859e-82
71	58	6.138809e-82
71	59	5.173705e-82
71	60	4.464681e-82
71	61	4.936422e-82
71	62	4.615780e-82
71	63	0.000000e+00
71	64	0.000000e+00
71	65	2.712886e-83
71	66	1.216331e-82
71	67	2.560986e-82
71	68	4.015782e-82
71	69	5.522075e-82
71	70	6.665802e-82
71	71	7.402915e-82
71	72	7.129965e-82
71	73	6.550860e-82
71	74	5.999751e-82
71	75	5.084197e-82
71	76	4.281966e-82
71	77	4.642773e-82
71	78	4.403799e-82
71	79	0.000000e+00
71	80	0.000000e+00
71	81	3.696478e-83
71	82	1.907233e-82
71	83	3.081736e-82
71	84	7.180884e-82
71	85	8.313293e-82
71	86	7.436039e-82
71	87	9.713464e-82
71	88	1.009541e-81
71	89	8.652492e-82
71	90	4.569110e-82
71	91	3.776266e-82
71	92	2.260441e-82
71	93	8.457655e-82
71	94	4.054804e-82
71	95	0.000000e+00
71	96	0.000000e+00
71	97	1.201894e-83
71	98	1.617930e-82
71	99	1.962831e-82
71	100	5.593137e-82
71	101	1.274796e-81
71	102	1.095805e-81
71	103	1.236118e-81
71	104	8.691071e-82
71	105	7.093205e-82
71	106	1.077084e-81
71	107	6.688030e-82
71	108	3.463332e-82
71	109	9.128179e-82
71	110	8.923164e-82
71	111	0.000000e+00
71	112	0.000000e+00
71	113	1.495932e-83
71	114	1.093547e-82
71	115	2.511493e-82
71	116	4.222795e-82
71	117	4.842586e-82
71	118	6.231313e-82
71	119	6.620650e-82
71	120	6.076064e-82
71	121	8.531365e-82
71	122	7.321454e-82
71	123	6.441484e-82
71	124	8.240331e-82
71	125	9.276221e-82
71	126	9.868724e-82
71	127	0.000000e+00
71	128	0.000000e+00
71	129	5.410899e-84
71	130	7.167277e-83
71	131	2.419580e-82
71	132	2.996961e-82
71	133	4.050237e-82
71	134	6.270038e-82
71	135	5.293633e-82
71	136	6.296053e-82
71	137	6.121942e-82
71	138	7.435882e-82
71	139	3.733371e-82
71	140	3.290876e-82
71	141	6.083711e-82
71	142	8.021307e-82
71	143	0.000000e+00
71	144	0.000000e+00
71	145	0.000000e+00
72	0	0.000000e+00
72	1	2.611314e-83
72	2	1.160026e-82
72	3	2.451361e-82
72	4	3.859585e-82
72	5	5.320027e-82
72	6	6.439279e-82
72	7	7.130969e-82
72	8	7.038570e-82
72	9	6.457634e-82
72	10	5.986935e-82
72	11	5.099855e-82
72	12	4.264095e-82
72	13	4.663314e-82
72	14	4.452319e-82
72	15	0.000000e+00
72	16	0.000000e+00
72	17	2.658651e-83
72	18	1.162782e-82
72	19	2.482202e-82
72	20	3.870847e-82
72	21	5.332344e-82
72	22	6.485744e-82
72	23	7.252440e-82
72	24	7.008959e-82
72	25	6.358880e-82
72	26	5.882215e-82
72	27	5.019344e-82
72	28	4.121045e-82
72	29	4.446299e-82
72	30	4.293177e-82
72	31	0.000000e+00
72	32	0.000000e+00
72	33	2.614910e-83
72	34	1.186773e-82
72	35	2.483925e-82
72	36	3.913036e-82
72	37	5.379981e-82
72	38	6.554077e-82
72	39	7.186550e-82
72	40	7.161022e-82
72	41	6.606597e-82
72	42	6.089591e-82
72	43	5.195039e-82
72	44	4.404719e-82
72	45	4.825978e-82
72	46	4.600544e-82
72	47	0.000000e+00
72	48	0.000000e+00
72	49	2.543005e-83
72	50	1.173973e-82
72	51	2.431964e-82
72	52	3.864813e-82
72	53	5.317174e-82
72	54	6.460467e-82
72	55	6.982132e-82
72	56	7.130097e-82
72	57	6.660735e-82
72	58	6.145550e-82
72	59	5.209454e-82
72	60	4.516708e-82
72	61	5.017135e-82
72	62	4.725685e-82
72	63	0.000000e+00
72	64	0.000000e+00
72	65	2.597656e-83
72	66	1.170767e-82
72	67	2.460262e-82
72	68	3.868722e-82
72	69	5.323840e-82
72	70	6.483013e-82
72	71	7.129965e-82
72	72	7.181569e-82
72	73	6.497446e-82
72	74	5.997262e-82
72	75	5.110732e-82
72	76	4.309864e-82
72	77	4.707436e-82
72	78	4.500345e-82
72	79	0.000000e+00
72	80	0.000000e+00
72	81	3.361118e-83
72	82	1.827610e-82
72	83	2.907759e-82
72	84	6.873504e-82
72	85	8.027631e-82
72	86	7.300925e-82
72	87	9.604727e-82
72	88	9.857340e-82
72	89	8.607601e-82
72	90	4.739197e-82
72	91	3.856082e-82
72	92	2.245065e-82
72	93	8.426098e-82
72	94	4.308646e-82
72	95	0.000000e+00
72	96	0.000000e+00
72	97	7.770060e-84
72	98	1.518695e-82
72	99	1.852792e-82
72	100	5.433495e-82
72	101	1.270371e-81
72	102	1.096885e-81
72	103	1.272738e-81
72	104	8.802593e-82
72	105	7.306424e-82
72	106	1.103028e-81
72	107	6.885067e-82
72	108	3.573284e-82
72	109	9.280532e-82
72	110	8.525536e-82
72	111	0.000000e+00
72	112	0.000000e+00
72	113	1.331484e-83
72	114	1.049080e-82
72	115	2.373858e-82
72	116	3.932720e-82
72	117	4.459570e-82
72	118	5.938080e-82
72	119	6.272144e-82
72	120	5.814407e-82
72	121	8.436479e-82
72	122	7.240070e-82
72	123	6.417526e-82
72	124	8.114216e-82
72	125	9.469745e-82
72	126	9.856599e-82
72	127	0.000000e+00
72	128	0.000000e+00
72	129	4.718273e-84
72	130	6.635520e-83
72	131	2.252266e-82
72	132	2.791099e-82
72	133	3.794439e-82
72	134	5.930512e-82
72	135	5.047113e-82
72	136	5.924551e-82
72	137	5.900585e-82
72	138	7.250174e-82
72	139	3.617846e-82
72	140	3.280015e-82
72	141	6.185332e-82
72	142	8.052688e-82
72	143	0.000000e+00
72	144	0.000000e+00
72	145	0.000000e+00
73	0	0.000000e+00
73	1	2.404890e-83
73	2	1.064915e-82
73	3	2.240190e-82
73	4	3.529377e-82
73	5	4.866156e-82
73	6	5.910508e-82
73	7	6.550921e-82
73	8	6.472569e-82
73	9	5.976715e-82
73	10	5.558091e-82
73	11	4.750448e-82
73	12	3.972172e-82
73	13	4.323446e-82
73	14	4.105484e-82
73	15	0.000000e+00
73	16	0.000000e+00
73	17	2.443636e-83
73	18	1.067198e-82
73	19	2.270212e-82
73	20	3.541698e-82
73	21	4.872440e-82
73	22	5.955383e-82
73	23	6.658685e-82
73	24	6.445975e-82
73	25	5.884789e-82
73	26	5.459366e-82
73	27	4.675223e-82
73	28	3.842964e-82
73	29	4.122451e-82
73	30	3.959849e-82
73	31	0.000000e+00
73	32	0.000000e+00
73	33	2.408017e-83
73	34	1.089476e-82
73	35	2.267994e-82
73	36	3.577287e-82
73	37	4.922440e-82
73	38	6.013252e-82
73	39	6.603789e-82
73	40	6.583359e-82
73	41	6.115473e-82
73	42	5.654127e-82
73	43	4.840674e-82
73	44	4.099399e-82
73	45	4.474404e-82
73	46	4.241967e-82
73	47	0.000000e+00
73	48	0.000000e+00
73	49	2.346004e-83
73	50	1.078024e-82
73	51	2.218088e-82
73	52	3.530817e-82
73	53	4.870327e-82
73	54	5.924163e-82
73	55	6.420360e-82
73	56	6.553551e-82
73	57	6.166800e-82
73	58	5.708613e-82
73	59	4.855145e-82
73	60	4.199122e-82
73	61	4.652136e-82
73	62	4.356386e-82
73	63	0.000000e+00
73	64	0.000000e+00
73	65	2.391543e-83
73	66	1.074736e-82
73	67	2.247034e-82
73	68	3.537409e-82
73	69	4.869878e-82
73	70	5.948902e-82
73	71	6.550860e-82
73	72	6.497446e-82
73	73	6.129729e-82
73	74	5.568071e-82
73	75	4.761896e-82
73	76	4.012574e-82
73	77	4.364708e-82
73	78	4.149802e-82
73	79	0.000000e+00
73	80	0.000000e+00
73	81	3.092654e-83
73	82	1.683352e-82
73	83	2.627459e-82
73	84	6.280965e-82
73	85	7.301942e-82
73	86	6.598950e-82
73	87	8.814940e-82
73	88	9.064376e-82
73	89	7.859185e-82
73	90	4.343003e-82
73	91	3.530862e-82
73	92	2.103772e-82
73	93	7.687847e-82
73	94	3.935694e-82
73	95	0.000000e+00
73	96	0.000000e+00
73	97	8.207393e-84
73	98	1.361855e-82
73	99	1.725573e-82
73	100	5.090244e-82
73	101	1.176507e-81
73	102	1.023741e-81
73	103	1.155476e-81
73	104	7.908416e-82
73	105	6.697817e-82
73	106	1.025082e-81
73	107	6.356120e-82
73	108	3.020224e-82
73	109	8.488848e-82
73	110	7.921913e-82
73	111	0.000000e+00
73	112	0.000000e+00
73	113	1.206808e-83
73	114	9.459661e-83
73	115	2.148000e-82
73	116	3.597246e-82
73	117	4.083367e-82
73	118	5.461613e-82
73	119	5.759426e-82
73	120	5.339129e-82
73	121	7.737935e-82
73	122	6.677137e-82
73	123	5.829988e-82
73	124	7.430547e-82
73	125	8.676316e-82
73	126	9.127059e-82
73	127	0.000000e+00
73	128	0.000000e+00
73	129	4.162621e-84
73	130	5.877107e-83
73	131	2.078999e-82
73	132	2.585304e-82
73	133	3.478078e-82
73	134	5.516803e-82
73	135	4.639649e-82
73	136	5.486796e-82
73	137	5.389069e-82
73	138	6.686008e-82
73	139	3.319993e-82
73	140	2.967088e-82
73	141	5.637727e-82
73	142	7.311826e-82
73	143	0.000000e+00
73	144	0.000000e+00
73	145	0.000000e+00
74	0	0.000000e+00
74	1	2.195281e-83
74	2	9.659138e-83
74	3	2.026636e-82
74	4	3.203823e-82
74	5	4.403689e-82
74	6	5.389939e-82
74	7	5.997951e-82
74	8	5.975057e-82
74	9	5.532301e-82
74	10	5.212649e-82
74	11	4.463913e-82
74	12	3.735219e-82
74	13	4.094329e-82
74	14	3.900333e-82
74	15	0.000000e+00
74	16	0.000000e+00
74	17	2.224022e-83
74	18	9.671041e-83
74	19	2.052513e-82
74	20	3.217384e-82
74	21	4.405254e-82
74	22	5.428620e-82
74	23	6.089183e-82
74	24	5.948768e-82
74	25	5.443885e-82
74	26	5.110722e-82
74	27	4.391037e-82
74	28	3.607679e-82
74	29	3.899140e-82
74	30	3.758290e-82
74	31	0.000000e+00
74	32	0.000000e+00
74	33	2.199581e-83
74	34	9.887549e-83
74	35	2.050651e-82
74	36	3.247554e-82
74	37	4.454882e-82
74	38	5.483097e-82
74	39	6.050197e-82
74	40	6.077152e-82
74	41	5.662130e-82
74	42	5.307535e-82
74	43	4.549900e-82
74	44	3.857302e-82
74	45	4.240660e-82
74	46	4.033449e-82
74	47	0.000000e+00
74	48	0.000000e+00
74	49	2.148585e-83
74	50	9.791433e-83
74	51	2.006309e-82
74	52	3.202833e-82
74	53	4.411421e-82
74	54	5.404722e-82
74	55	5.890255e-82
74	56	6.050886e-82
74	57	5.713671e-82
74	58	5.369288e-82
74	59	4.564756e-82
74	60	3.958542e-82
74	61	4.414996e-82
74	62	4.146459e-82
74	63	0.000000e+00
74	64	0.000000e+00
74	65	2.183320e-83
74	66	9.750449e-83
74	67	2.031643e-82
74	68	3.211812e-82
74	69	4.406542e-82
74	70	5.424405e-82
74	71	5.999751e-82
74	72	5.997262e-82
74	73	5.568071e-82
74	74	5.335442e-82
74	75	4.474590e-82
74	76	3.774337e-82
74	77	4.135334e-82
74	78	3.944392e-82
74	79	0.000000e+00
74	80	0.000000e+00
74	81	2.718776e-83
74	82	1.514996e-82
74	83	2.311105e-82
74	84	5.552466e-82
74	85	6.568340e-82
74	86	5.989106e-82
74	87	8.119755e-82
74	88	8.393708e-82
74	89	7.191528e-82
74	90	4.109272e-82
74	91	3.336098e-82
74	92	2.100346e-82
74	93	7.133742e-82
74	94	3.808579e-82
74	95	0.000000e+00
74	96	0.000000e+00
74	97	5.987300e-84
74	98	1.158366e-82
74	99	1.441366e-82
74	100	4.567031e-82
74	101	1.089903e-81
74	102	9.649905e-82
74	103	1.069580e-81
74	104	7.259164e-82
74	105	6.036189e-82
74	106	9.691464e-82
74	107	6.160767e-82
74	108	2.658307e-82
74	109	7.961494e-82
74	110	7.156482e-82
74	111	0.000000e+00
74	112	0.000000e+00
74	113	9.817253e-84
74	114	8.356989e-83
74	115	1.911542e-82
74	116	3.181894e-82
74	117	3.603579e-82
74	118	4.894192e-82
74	119	5.149607e-82
74	120	4.740767e-82
74	121	7.068843e-82
74	122	6.198019e-82
74	123	5.271343e-82
74	124	6.855986e-82
74	125	8.177459e-82
74	126	8.480137e-82
74	127	0.000000e+00
74	128	0.000000e+00
74	129	3.459737e-84
74	130	4.996331e-83
74	131	1.849468e-82
74	132	2.332280e-82
74	133	3.082352e-82
74	134	5.081818e-82
74	135	4.216533e-82
74	136	4.920014e-82
74	137	4.831711e-82
74	138	6.154680e-82
74	139	2.998427e-82
74	140	2.690377e-82
74	141	5.263712e-82
74	142	6.736758e-82
74	143	0.000000e+00
74	144	0.000000e+00
74	145	0.000000e+00
75	0	0.000000e+00
75	1	1.844662e-83
75	2	8.229808e-83
75	3	1.717294e-82
75	4	2.702112e-82
75	5	3.715788e-82
75	6	4.568766e-82
75	7	5.082977e-82
75	8	5.092176e-82
75	9	4.729431e-82
75	10	4.464948e-82
75	11	3.874772e-82
75	12	3.242756e-82
75	13	3.515579e-82
75	14	3.321151e-82
75	15	0.000000e+00
75	16	0.000000e+00
75	17	1.864820e-83
75	18	8.260958e-83
75	19	1.739204e-82
75	20	2.713966e-82
75	21	3.715184e-82
75	22	4.598156e-82
75	23	5.158982e-82
75	24	5.066941e-82
75	25	4.648281e-82
75	26	4.376749e-82
75	27	3.806610e-82
75	28	3.129636e-82
75	29	3.347329e-82
75	30	3.199441e-82
75	31	0.000000e+00
75	32	0.000000e+00
75	33	1.851464e-83
75	34	8.417499e-83
75	35	1.738555e-82
75	36	2.739278e-82
75	37	3.759317e-82
75	38	4.650063e-82
75	39	5.127316e-82
75	40	5.179237e-82
75	41	4.844276e-82
75	42	4.545806e-82
75	43	3.951198e-82
75	44	3.348610e-82
75	45	3.641677e-82
75	46	3.433646e-82
75	47	0.000000e+00
75	48	0.000000e+00
75	49	1.813225e-83
75	50	8.315121e-83
75	51	1.701243e-82
75	52	2.701175e-82
75	53	3.724369e-82
75	54	4.587891e-82
75	55	4.993316e-82
75	56	5.160040e-82
75	57	4.894756e-82
75	58	4.599960e-82
75	59	3.970484e-82
75	60	3.438764e-82
75	61	3.792487e-82
75	62	3.530161e-82
75	63	0.000000e+00
75	64	0.000000e+00
75	65	1.836372e-83
75	66	8.305598e-83
75	67	1.722170e-82
75	68	2.709143e-82
75	69	3.717865e-82
75	70	4.599440e-82
75	71	5.084197e-82
75	72	5.110732e-82
75	73	4.761896e-82
75	74	4.474590e-82
75	75	3.987139e-82
75	76	3.276189e-82
75	77	3.551163e-82
75	78	3.357677e-82
75	79	0.000000e+00
75	80	0.000000e+00
75	81	2.223510e-83
75	82	1.281475e-82
75	83	1.924248e-82
75	84	4.676521e-82
75	85	5.525441e-82
75	86	5.072941e-82
75	87	6.910452e-82
75	88	7.025910e-82
75	89	6.124764e-82
75	90	3.600435e-82
75	91	2.950542e-82
75	92	1.819022e-82
75	93	6.071879e-82
75	94	3.268747e-82
75	95	0.000000e+00
75	96	0.000000e+00
75	97	5.561552e-84
75	98	9.822992e-83
75	99	1.243983e-82
75	100	3.906457e-82
75	101	9.341647e-82
75	102	8.161142e-82
75	103	9.302953e-82
75	104	6.076612e-82
75	105	5.447370e-82
75	106	8.475499e-82
75	107	5.415655e-82
75	108	2.178848e-82
75	109	6.851546e-82
75	110	6.132256e-82
75	111	0.000000e+00
75	112	0.000000e+00
75	113	8.064729e-84
75	114	7.145904e-83
75	115	1.583701e-82
75	116	2.611086e-82
75	117	2.961198e-82
75	118	4.126445e-82
75	119	4.304102e-82
75	120	4.018161e-82
75	121	6.058303e-82
75	122	5.242581e-82
75	123	4.446301e-82
75	124	5.655063e-82
75	125	6.987216e-82
75	126	7.165104e-82
75	127	0.000000e+00
75	128	0.000000e+00
75	129	2.711695e-84
75	130	4.267216e-83
75	131	1.569612e-82
75	132	1.952817e-82
75	133	2.578420e-82
75	134	4.180166e-82
75	135	3.524664e-82
75	136	4.081559e-82
75	137	4.124644e-82
75	138	5.186126e-82
75	139	2.561752e-82
75	140	2.346488e-82
75	141	4.541893e-82
75	142	5.665918e-82
75	143	0.000000e+00
75	144	0.000000e+00
75	145	0.000000e+00
76	0	0.000000e+00
76	1	1.567616e-83
76	2	6.924236e-83
76	3	1.435594e-82
76	4	2.259205e-82
76	5	3.117483e-82
76	6	3.826113e-82
76	7	4.280649e-82
76	8	4.294204e-82
76	9	3.986765e-82
76	10	3.765890e-82
76	11	3.268382e-82
76	12	2.771409e-82
76	13	2.964206e-82
76	14	2.790570e-82
76	15	0.000000e+00
76	16	0.000000e+00
76	17	1.589019e-83
76	18	6.946097e-83
76	19	1.454099e-82
76	20	2.267233e-82
76	21	3.119352e-82
76	22	3.852347e-82
76	23	4.346404e-82
76	24	4.274173e-82
76	25	3.921689e-82
76	26	3.691917e-82
76	27	3.213929e-82
76	28	2.675895e-82
76	29	2.822106e-82
76	30	2.689122e-82
76	31	0.000000e+00
76	32	0.000000e+00
76	33	1.571336e-83
76	34	7.080253e-83
76	35	1.454172e-82
76	36	2.291317e-82
76	37	3.154068e-82
76	38	3.894171e-82
76	39	4.318151e-82
76	40	4.367454e-82
76	41	4.080847e-82
76	42	3.834400e-82
76	43	3.331638e-82
76	44	2.861689e-82
76	45	3.070934e-82
76	46	2.884503e-82
76	47	0.000000e+00
76	48	0.000000e+00
76	49	1.535508e-83
76	50	6.996536e-83
76	51	1.423090e-82
76	52	2.261648e-82
76	53	3.122478e-82
76	54	3.840120e-82
76	55	4.203644e-82
76	56	4.349806e-82
76	57	4.119389e-82
76	58	3.879680e-82
76	59	3.344007e-82
76	60	2.937457e-82
76	61	3.197918e-82
76	62	2.964366e-82
76	63	0.000000e+00
76	64	0.000000e+00
76	65	1.559522e-83
76	66	6.985438e-83
76	67	1.440266e-82
76	68	2.265436e-82
76	69	3.119825e-82
76	70	3.851861e-82
76	71	4.281966e-82
76	72	4.309864e-82
76	73	4.012574e-82
76	74	3.774337e-82
76	75	3.276189e-82
76	76	2.903578e-82
76	77	2.994268e-82
76	78	2.820796e-82
76	79	0.000000e+00
76	80	0.000000e+00
76	81	2.003514e-83
76	82	1.101457e-82
76	83	1.612490e-82
76	84	3.942895e-82
76	85	4.646418e-82
76	86	4.267880e-82
76	87	5.817632e-82
76	88	5.870630e-82
76	89	5.140053e-82
76	90	3.032958e-82
76	91	2.623196e-82
76	92	1.669009e-82
76	93	5.128789e-82
76	94	2.699199e-82
76	95	0.000000e+00
76	96	0.000000e+00
76	97	5.953837e-84
76	98	8.458826e-83
76	99	1.145805e-82
76	100	3.346243e-82
76	101	7.788771e-82
76	102	6.792056e-82
76	103	7.647312e-82
76	104	5.316948e-82
76	105	4.767156e-82
76	106	7.335461e-82
76	107	4.647173e-82
76	108	2.008626e-82
76	109	6.033209e-82
76	110	5.308362e-82
76	111	0.000000e+00
76	112	0.000000e+00
76	113	8.048993e-84
76	114	6.154953e-83
76	115	1.350315e-82
76	116	2.194905e-82
76	117	2.486363e-82
76	118	3.436180e-82
76	119	3.705120e-82
76	120	3.439566e-82
76	121	5.014462e-82
76	122	4.425169e-82
76	123	3.784173e-82
76	124	4.765623e-82
76	125	5.944101e-82
76	126	5.936992e-82
76	127	0.000000e+00
76	128	0.000000e+00
76	129	3.338676e-84
76	130	3.733046e-83
76	131	1.317195e-82
76	132	1.655100e-82
76	133	2.166164e-82
76	134	3.447185e-82
76	135	2.960389e-82
76	136	3.468211e-82
76	137	3.565829e-82
76	138	4.437061e-82
76	139	2.212011e-82
76	140	2.111792e-82
76	141	3.899749e-82
76	142	4.710699e-82
76	143	0.000000e+00
76	144	0.000000e+00
76	145	0.000000e+00
77	0	0.000000e+00
77	1	1.548475e-83
77	2	7.207381e-83
77	3	1.499825e-82
77	4	2.393340e-82
77	5	3.313842e-82
77	6	4.143300e-82
77	7	4.642415e-82
77	8	4.695501e-82
77	9	4.339527e-82
77	10	4.128124e-82
77	11	3.545656e-82
77	12	2.959995e-82
77	13	3.498838e-82
77	14	3.490336e-82
77	15	0.000000e+00
77	16	0.000000e+00
77	17	1.566395e-83
77	18	7.244096e-83
77	19	1.515233e-82
77	20	2.405534e-82
77	21	3.314409e-82
77	22	4.168158e-82
77	23	4.711012e-82
77	24	4.679228e-82
77	25	4.270730e-82
77	26	4.048116e-82
77	27	3.487474e-82
77	28	2.852905e-82
77	29	3.329649e-82
77	30	3.365854e-82
77	31	0.000000e+00
77	32	0.000000e+00
77	33	1.552902e-83
77	34	7.370563e-83
77	35	1.518696e-82
77	36	2.423460e-82
77	37	3.347871e-82
77	38	4.217095e-82
77	39	4.681909e-82
77	40	4.768054e-82
77	41	4.437896e-82
77	42	4.200925e-82
77	43	3.610377e-82
77	44	3.061429e-82
77	45	3.624003e-82
77	46	3.607693e-82
77	47	0.000000e+00
77	48	0.000000e+00
77	49	1.519268e-83
77	50	7.268080e-83
77	51	1.489407e-82
77	52	2.386740e-82
77	53	3.313530e-82
77	54	4.163294e-82
77	55	4.558759e-82
77	56	4.740398e-82
77	57	4.475290e-82
77	58	4.247689e-82
77	59	3.620955e-82
77	60	3.148891e-82
77	61	3.775114e-82
77	62	3.706339e-82
77	63	0.000000e+00
77	64	0.000000e+00
77	65	1.540408e-83
77	66	7.274639e-83
77	67	1.503505e-82
77	68	2.398027e-82
77	69	3.312143e-82
77	70	4.171646e-82
77	71	4.642773e-82
77	72	4.707436e-82
77	73	4.364708e-82
77	74	4.135334e-82
77	75	3.551163e-82
77	76	2.994268e-82
77	77	3.584924e-82
77	78	3.528874e-82
77	79	0.000000e+00
77	80	0.000000e+00
77	81	1.922802e-83
77	82	1.155858e-82
77	83	1.678231e-82
77	84	3.996836e-82
77	85	4.792742e-82
77	86	4.426633e-82
77	87	6.121486e-82
77	88	6.692546e-82
77	89	5.873310e-82
77	90	3.291907e-82
77	91	2.163339e-82
77	92	1.187380e-82
77	93	5.892870e-82
77	94	3.462906e-82
77	95	0.000000e+00
77	96	0.000000e+00
77	97	3.948402e-84
77	98	8.012308e-83
77	99	8.684455e-83
77	100	3.288255e-82
77	101	8.601021e-82
77	102	7.530205e-82
77	103	8.647545e-82
77	104	5.353444e-82
77	105	4.135835e-82
77	106	7.522151e-82
77	107	5.031749e-82
77	108	2.070948e-82
77	109	6.672402e-82
77	110	6.484333e-82
77	111	0.000000e+00
77	112	0.000000e+00
77	113	6.796059e-84
77	114	6.225725e-83
77	115	1.355284e-82
77	116	2.219130e-82
77	117	2.431146e-82
77	118	3.261702e-82
77	119	3.406923e-82
77	120	3.262892e-82
77	121	5.385604e-82
77	122	4.934660e-82
77	123	4.320149e-82
77	124	6.042328e-82
77	125	7.282019e-82
77	126	7.402129e-82
77	127	0.000000e+00
77	128	0.000000e+00
77	129	2.385811e-84
77	130	4.031890e-83
77	131	1.280138e-82
77	132	1.484975e-82
77	133	2.214249e-82
77	134	3.634992e-82
77	135	3.007000e-82
77	136	3.237778e-82
77	137	3.443648e-82
77	138	4.532866e-82
77	139	2.280012e-82
77	140	1.992131e-82
77	141	4.318774e-82
77	142	5.836758e-82
77	143	0.000000e+00
77	144	0.000000e+00
77	145	0.000000e+00
78	0	0.000000e+00
78	1	1.371498e-83
78	2	6.657611e-83
78	3	1.378989e-82
78	4	2.222534e-82
78	5	3.101320e-82
78	6	3.906336e-82
78	7	4.404909e-82
78	8	4.493064e-82
78	9	4.129187e-82
78	10	3.939241e-82
78	11	3.354129e-82
78	12	2.786148e-82
78	13	3.495101e-82
78	14	3.642171e-82
78	15	0.000000e+00
78	16	0.000000e+00
78	17	1.391114e-83
78	18	6.690759e-83
78	19	1.392448e-82
78	20	2.233879e-82
78	21	3.103024e-82
78	22	3.926723e-82
78	23	4.469647e-82
78	24	4.483610e-82
78	25	4.064719e-82
78	26	3.862086e-82
78	27	3.302340e-82
78	28	2.679548e-82
78	29	3.326172e-82
78	30	3.513439e-82
78	31	0.000000e+00
78	32	0.000000e+00
78	33	1.374656e-83
78	34	6.807575e-83
78	35	1.396986e-82
78	36	2.248539e-82
78	37	3.128470e-82
78	38	3.976769e-82
78	39	4.440531e-82
78	40	4.555892e-82
78	41	4.218075e-82
78	42	4.007011e-82
78	43	3.412762e-82
78	44	2.885446e-82
78	45	3.619384e-82
78	46	3.765175e-82
78	47	0.000000e+00
78	48	0.000000e+00
78	49	1.341927e-83
78	50	6.709899e-83
78	51	1.370863e-82
78	52	2.213530e-82
78	53	3.093401e-82
78	54	3.929910e-82
78	55	4.322635e-82
78	56	4.520966e-82
78	57	4.250536e-82
78	58	4.051009e-82
78	59	3.417530e-82
78	60	2.974688e-82
78	61	3.769201e-82
78	62	3.867462e-82
78	63	0.000000e+00
78	64	0.000000e+00
78	65	1.364160e-83
78	66	6.718653e-83
78	67	1.382705e-82
78	68	2.225475e-82
78	69	3.096308e-82
78	70	3.933805e-82
78	71	4.403799e-82
78	72	4.500345e-82
78	73	4.149802e-82
78	74	3.944392e-82
78	75	3.357677e-82
78	76	2.820796e-82
78	77	3.528874e-82
78	78	3.719286e-82
78	79	0.000000e+00
78	80	0.000000e+00
78	81	1.577283e-83
78	82	1.067367e-82
78	83	1.440718e-82
78	84	3.577655e-82
78	85	4.362757e-82
78	86	4.054932e-82
78	87	5.688274e-82
78	88	6.387425e-82
78	89	5.667190e-82
78	90	3.120131e-82
78	91	1.649967e-82
78	92	6.836357e-83
78	93	5.789314e-82
78	94	3.713580e-82
78	95	0.000000e+00
78	96	0.000000e+00
78	97	-9.642103e-85
78	98	6.327825e-83
78	99	5.672952e-83
78	100	2.830317e-82
78	101	8.136153e-82
78	102	7.125202e-82
78	103	8.456888e-82
78	104	4.942938e-82
78	105	3.332203e-82
78	106	6.783964e-82
78	107	4.575094e-82
78	108	1.753551e-82
78	109	6.535901e-82
78	110	6.844007e-82
78	111	0.000000e+00
78	112	0.000000e+00
78	113	4.772478e-84
78	114	5.492827e-83
78	115	1.189622e-82
78	116	1.881193e-82
78	117	1.997748e-82
78	118	2.616297e-82
78	119	2.812569e-82
78	120	2.794069e-82
78	121	4.930078e-82
78	122	4.709590e-82
78	123	4.205535e-82
78	124	6.233319e-82
78	125	7.245776e-82
78	126	7.543707e-82
78	127	0.000000e+00
78	128	0.000000e+00
78	129	1.296317e-84
78	130	3.388495e-83
78	131	1.062821e-82
78	132	1.127697e-82
78	133	1.912739e-82
78	134	3.144359e-82
78	135	2.533786e-82
78	136	2.609462e-82
78	137	2.891582e-82
78	138	4.042727e-82
78	139	2.002043e-82
78	140	1.724404e-82
78	141	4.166997e-82
78	142	5.992088e-82
78	143	0.000000e+00
78	144	0.000000e+00
78	145	0.000000e+00
79	0	0.000000e+00
79	1	0.000000e+00
79	2	0.000000e+00
79	3	0.000000e+00
79	4	0.000000e+00
79	5	0.000000e+00
79	6	0.000000e+00
79	7	0.000000e+00
79	8	0.000000e+00
79	9	0.000000e+00
79	10	0.000000e+00
79	11	0.000000e+00
79	12	0.000000e+00
79	13	0.000000e+00
79	14	0.000000e+00
79	15	0.000000e+00
79	16	0.000000e+00
79	17	0.000000e+00
79	18	0.000000e+00
79	19	0.000000e+00
79	20	0.000000e+00
79	21	0.000000e+00
79	22	0.000000e+00
79	23	0.000000e+00
79	24	0.000000e+00
79	25	0.000000e+00
79	26	0.000000e+00
79	27	0.000000e+00
79	28	0.000000e+00
79	29	0.000000e+00
79	30	0.000000e+00
79	31	0.000000e+00
79	32	0.000000e+00
79	33	0.000000e+00
79	34	0.000000e+00
79	35	0.000000e+00
79	36	0.000000e+00
79	37	0.000000e+00
79	38	0.000000e+00
79	39	0.000000e+00
79	40	0.000000e+00
79	41	0.000000e+00
79	42	0.000000e+00
79	43	0.000000e+00
79	44	0.000000e+00
79	45	0.000000e+00
79	46	0.000000e+00
79	47	0.000000e+00
79	48	0.000000e+00
79	49	0.000000e+00
79	50	0.000000e+00
79	51	0.000000e+00
79	52	0.000000e+00
79	53	0.000000e+00
79	54	0.000000e+00
79	55	0.000000e+00
79	56	0.000000e+00
79	57	0.000000e+00
79	58	0.000000e+00
79	59	0.000000e+00
79	60	0.000000e+00
79	61	0.000000e+00
79	62	0.000000e+00
79	63	0.000000e+00
79	64	0.000000e+00
79	65	0.000000e+00
79	66	0.000000e+00
79	67	0.000000e+00
79	68	0.000000e+00
79	69	0.000000e+00
79	70	0.000000e+00
79	71	0.000000e+00
79	72	0.000000e+00
79	73	0.000000e+00
79	74	0.000000e+00
79	75	0.000000e+00
79	76	0.000000e+00
79	77	0.000000e+00
79	78	0.000000e+00
79	79	0.000000e+00
79	80	0.000000e+00
79	81	0.000000e+00
79	82	0.000000e+00
79	83	0.000000e+00
79	84	0.000000e+00
79	85	0.000000e+00
79	86	0.000000e+00
79	87	0.000000e+00
79	88	0.000000e+00
79	89	0.000000e+00
79	90	0.000000e+00
79	91	0.000000e+00
79	92	0.000000e+00
79	93	0.000000e+00
79	94	0.000000e+00
79	95	0.000000e+00
79	96	0.000000e+00
79	97	0.000000e+00
79	98	0.000000e+00
79	99	0.000000e+00
79	100	0.000000e+00
79	101	0.000000e+00
79	102	0.000000e+00
79	103	0.000000e+00
79	104	0.000000e+00
79	105	0.000000e+00
79	106	0.000000e+00
79	107	0.000000e+00
79	108	0.000000e+00
79	109	0.000000e+00
79	110	0.000000e+00
79	111	0.000000e+00
79	112	0.000000e+00
79	113	0.000000e+00
79	114	0.000000e+00
79	115	0.000000e+00
79	116	0.000000e+00
79	117	0.000000e+00
79	118	0.000000e+00
79	119	0.000000e+00
79	120	0.000000e+00
79	121	0.000000e+00
79	122	0.000000e+00
79	123	0.000000e+00
79	124	0.000000e+00
79	125	0.000000e+00
79	126	0.000000e+00
79	127	0.000000e+00
79	128	0.000000e+00
79	129	0.000000e+00
79	130	0.000000e+00
79	131	0.000000e+00
79	132	0.000000e+00
79	133	0.000000e+00
79	134	0.000000e+00
79	135	0.000000e+00
79	136	0.000000e+00
79	137	0.000000e+00
79	138	0.000000e+00
79	139	0.000000e+00
79	140	0.000000e+00
79	141	0.000000e+00
79	142	0.000000e+00
79	143	0.000000e+00
79	144	0.000000e+00
79	145	0.000000e+00
80	0	0.000000e+00
80	1	0.000000e+00
80	2	0.000000e+00
80	3	0.000000e+00
80	4	0.000000e+00
80	5	0.000000e+00
80	6	0.000000e+00
80	7	0.000000e+00
80	8	0.000000e+00
80	9	0.000000e+00
80	10	0.000000e+00
80	11	0.000000e+00
80	12	0.000000e+00
80	13	0.000000e+00
80	14	0.000000e+00
80	15	0.000000e+00
80	16	0.000000e+00
80	17	0.000000e+00
80	18	0.000000e+00
80	19	0.000000e+00
80	20	0.000000e+00
80	21	0.000000e+00
80	22	0.000000e+00
80	23	0.000000e+00
80	24	0.000000e+00
80	25	0.000000e+00
80	26	0.000000e+00
80	27	0.000000e+00
80	28	0.000000e+00
80	29	0.000000e+00
80	30	0.000000e+00
80	31	0.000000e+00
80	32	0.000000e+00
80	33	0.000000e+00
80	34	0.000000e+00
80	35	0.000000e+00
80	36	0.000000e+00
80	37	0.000000e+00
80	38	0.000000e+00
80	39	0.000000e+00
80	40	0.000000e+00
80	41	0.000000e+00
80	42	0.000000e+00
80	43	0.000000e+00
80	44	0.000000e+00
80	45	0.000000e+00
80	46	0.000000e+00
80	47	0.000000e+00
80	48	0.000000e+00
80	49	0.000000e+00
80	50	0.000000e+00
80	51	0.000000e+00
80	52	0.000000e+00
80	53	0.000000e+00
80	54	0.000000e+00
80	55	0.000000e+00
80	56	0.000000e+00
80	57	0.000000e+00
80	58	0.000000e+00
80	59	0.000000e+00
80	60	0.000000e+00
80	61	0.000000e+00
80	62	0.000000e+00
80	63	0.000000e+00
80	64	0.000000e+00
80	65	0.000000e+00
80	66	0.000000e+00
80	67	0.000000e+00
80	68	0.000000e+00
80	69	0.000000e+00
80	70	0.000000e+00
80	71	0.000000e+00
80	72	0.000000e+00
80	73	0.000000e+00
80	74	0.000000e+00
80	75	0.000000e+00
80	76	0.000000e+00
80	77	0.000000e+00
80	78	0.000000e+00
80	79	0.000000e+00
80	80	0.000000e+00
80	81	0.000000e+00
80	82	0.000000e+00
80	83	0.000000e+00
80	84	0.000000e+00
80	85	0.000000e+00
80	86	0.000000e+00
80	87	0.000000e+00
80	88	0.000000e+00
80	89	0.000000e+00
80	90	0.000000e+00
80	91	0.000000e+00
80	92	0.000000e+00
80	93	0.000000e+00
80	94	0.000000e+00
80	95	0.000000e+00
80	96	0.000000e+00
80	97	0.000000e+00
80	98	0.000000e+00
80	99	0.000000e+00
80	100	0.000000e+00
80	101	0.000000e+00
80	102	0.000000e+00
80	103	0.000000e+00
80	104	0.000000e+00
80	105	0.000000e+00
80	106	0.000000e+00
80	107	0.000000e+00
80	108	0.000000e+00
80	109	0.000000e+00
80	110	0.000000e+00
80	111	0.000000e+00
80	112	0.000000e+00
80	113	0.000000e+00
80	114	0.000000e+00
80	115	0.000000e+00
80	116	0.000000e+00
80	117	0.000000e+00
80	118	0.000000e+00
80	119	0.000000e+00
80	120	0.000000e+00
80	121	0.000000e+00
80	122	0.000000e+00
80	123	0.000000e+00
80	124	0.000000e+00
80	125	0.000000e+00
80	126	0.000000e+00
80	127	0.000000e+00
80	128	0.000000e+00
80	129	0.000000e+00
80	130	0.000000e+00
80	131	0.000000e+00
80	132	0.000000e+00
80	133	0.000000e+00
80	134	0.000000e+00
80	135	0.000000e+00
80	136	0.000000e+00
80	137	0.000000e+00
80	138	0.000000e+00
80	139	0.000000e+00
80	140	0.000000e+00
80	141	0.000000e+00
80	142	0.000000e+00
80	143	0.000000e+00
80	144	0.000000e+00
80	145	0.000000e+00
81	0	0.000000e+00
81	1	1.962026e-84
81	2	7.058834e-84
81	3	1.359688e-83
81	4	2.185652e-83
81	5	3.024523e-83
81	6	3.422163e-83
81	7	3.713276e-83
81	8	3.363479e-83
81	9	3.105228e-83
81	10	2.726504e-83
81	11	2.215397e-83
81	12	1.997504e-83
81	13	1.919176e-83
81	14	1.569467e-83
81	15	0.000000e+00
81	16	0.000000e+00
81	17	2.052120e-84
81	18	7.045101e-84
81	19	1.405001e-83
81	20	2.205971e-83
81	21	3.057370e-83
81	22	3.494464e-83
81	23	3.824269e-83
81	24	3.396415e-83
81	25	3.132242e-83
81	26	2.732495e-83
81	27	2.215814e-83
81	28	2.012477e-83
81	29	1.882514e-83
81	30	1.554184e-83
81	31	0.000000e+00
81	32	0.000000e+00
81	33	1.931474e-84
81	34	7.198566e-84
81	35	1.359505e-83
81	36	2.199172e-83
81	37	3.050534e-83
81	38	3.446560e-83
81	39	3.711971e-83
81	40	3.392404e-83
81	41	3.117926e-83
81	42	2.746165e-83
81	43	2.249802e-83
81	44	2.025178e-83
81	45	1.956437e-83
81	46	1.601152e-83
81	47	0.000000e+00
81	48	0.000000e+00
81	49	1.821167e-84
81	50	7.143287e-84
81	51	1.299231e-83
81	52	2.151833e-83
81	53	2.987474e-83
81	54	3.329994e-83
81	55	3.545415e-83
81	56	3.315089e-83
81	57	3.050122e-83
81	58	2.708470e-83
81	59	2.220345e-83
81	60	1.982264e-83
81	61	1.971295e-83
81	62	1.601077e-83
81	63	0.000000e+00
81	64	0.000000e+00
81	65	1.934140e-84
81	66	7.106265e-84
81	67	1.356035e-83
81	68	2.180062e-83
81	69	3.026475e-83
81	70	3.422168e-83
81	71	3.696478e-83
81	72	3.361118e-83
81	73	3.092654e-83
81	74	2.718776e-83
81	75	2.223510e-83
81	76	2.003514e-83
81	77	1.922802e-83
81	78	1.577283e-83
81	79	0.000000e+00
81	80	0.000000e+00
81	81	3.877821e-83
81	82	2.205679e-83
81	83	3.470856e-83
81	84	7.121209e-83
81	85	8.387615e-83
81	86	7.116951e-83
81	87	8.370834e-83
81	88	8.125579e-83
81	89	6.771216e-83
81	90	4.323472e-83
81	91	4.282947e-83
81	92	3.613085e-83
81	93	7.175714e-83
81	94	1.216327e-83
81	95	0.000000e+00
81	96	0.000000e+00
81	97	6.290929e-84
81	98	2.313447e-83
81	99	3.000082e-83
81	100	6.164476e-83
81	101	9.495145e-83
81	102	8.455549e-83
81	103	7.370170e-83
81	104	7.812531e-83
81	105	7.327019e-83
81	106	1.146117e-82
81	107	6.668053e-83
81	108	7.340219e-83
81	109	6.555122e-83
81	110	4.413342e-83
81	111	0.000000e+00
81	112	0.000000e+00
81	113	3.850868e-84
81	114	1.227698e-83
81	115	2.477914e-83
81	116	4.309844e-83
81	117	4.988854e-83
81	118	5.358531e-83
81	119	5.803725e-83
81	120	5.607303e-83
81	121	6.061502e-83
81	122	5.851625e-83
81	123	5.170125e-83
81	124	5.801641e-83
81	125	8.255886e-83
81	126	4.586430e-83
81	127	0.000000e+00
81	128	0.000000e+00
81	129	1.442232e-84
81	130	1.180643e-83
81	131	2.042536e-83
81	132	2.759782e-83
81	133	3.642548e-83
81	134	5.235891e-83
81	135	4.335850e-83
81	136	5.763640e-83
81	137	5.168670e-83
81	138	6.339446e-83
81	139	4.628644e-83
81	140	4.920517e-83
81	141	5.932161e-83
81	142	3.620832e-83
81	143	0.000000e+00
81	144	0.000000e+00
81	145	0.000000e+00
82	0	0.000000e+00
82	1	8.357927e-84
82	2	3.496523e-83
82	3	6.884563e-83
82	4	1.101298e-82
82	5	1.512141e-82
82	6	1.755658e-82
82	7	1.915136e-82
82	8	1.828299e-82
82	9	1.683612e-82
82	10	1.515656e-82
82	11	1.277920e-82
82	12	1.096815e-82
82	13	1.150490e-82
82	14	1.056445e-82
82	15	0.000000e+00
82	16	0.000000e+00
82	17	8.672911e-84
82	18	3.500208e-83
82	19	7.085722e-83
82	20	1.108310e-82
82	21	1.523237e-82
82	22	1.778165e-82
82	23	1.954101e-82
82	24	1.832963e-82
82	25	1.672690e-82
82	26	1.498682e-82
82	27	1.264676e-82
82	28	1.078470e-82
82	29	1.109042e-82
82	30	1.032503e-82
82	31	0.000000e+00
82	32	0.000000e+00
82	33	8.281043e-84
82	34	3.565470e-83
82	35	6.898760e-83
82	36	1.110015e-82
82	37	1.522858e-82
82	38	1.773685e-82
82	39	1.919403e-82
82	40	1.846901e-82
82	41	1.704989e-82
82	42	1.535214e-82
82	43	1.300110e-82
82	44	1.120041e-82
82	45	1.180995e-82
82	46	1.087826e-82
82	47	0.000000e+00
82	48	0.000000e+00
82	49	7.888970e-84
82	50	3.527767e-83
82	51	6.621776e-83
82	52	1.090201e-82
82	53	1.495592e-82
82	54	1.732296e-82
82	55	1.853681e-82
82	56	1.820525e-82
82	57	1.699128e-82
82	58	1.538828e-82
82	59	1.297944e-82
82	60	1.126572e-82
82	61	1.212614e-82
82	62	1.103938e-82
82	63	0.000000e+00
82	64	0.000000e+00
82	65	8.268919e-84
82	66	3.520737e-83
82	67	6.870984e-83
82	68	1.099457e-82
82	69	1.509829e-82
82	70	1.758527e-82
82	71	1.907233e-82
82	72	1.827610e-82
82	73	1.683352e-82
82	74	1.514996e-82
82	75	1.281475e-82
82	76	1.101457e-82
82	77	1.155858e-82
82	78	1.067367e-82
82	79	0.000000e+00
82	80	0.000000e+00
82	81	2.205679e-83
82	82	2.529679e-82
82	83	1.360480e-82
82	84	2.976277e-82
82	85	3.611057e-82
82	86	2.968463e-82
82	87	3.591257e-82
82	88	3.409844e-82
82	89	2.956972e-82
82	90	1.802947e-82
82	91	1.670292e-82
82	92	9.865724e-83
82	93	3.029347e-82
82	94	1.127361e-82
82	95	0.000000e+00
82	96	0.000000e+00
82	97	1.229235e-83
82	98	7.777022e-83
82	99	1.000721e-82
82	100	2.404947e-82
82	101	4.261988e-82
82	102	3.819821e-82
82	103	4.176038e-82
82	104	3.233680e-82
82	105	2.965805e-82
82	106	4.335201e-82
82	107	2.338966e-82
82	108	2.068429e-82
82	109	2.761126e-82
82	110	2.006225e-82
82	111	0.000000e+00
82	112	0.000000e+00
82	113	1.162422e-83
82	114	4.497463e-83
82	115	9.324962e-83
82	116	1.587474e-82
82	117	1.854442e-82
82	118	2.130451e-82
82	119	2.286072e-82
82	120	2.117131e-82
82	121	2.508559e-82
82	122	2.343684e-82
82	123	2.165192e-82
82	124	2.531765e-82
82	125	3.050283e-82
82	126	2.818099e-82
82	127	0.000000e+00
82	128	0.000000e+00
82	129	3.169441e-84
82	130	3.709350e-83
82	131	7.348988e-83
82	132	9.731106e-83
82	133	1.365376e-82
82	134	2.046918e-82
82	135	1.696826e-82
82	136	2.103987e-82
82	137	1.910406e-82
82	138	2.363014e-82
82	139	1.501151e-82
82	140	1.311564e-82
82	141	2.136148e-82
82	142	1.999089e-82
82	143	0.000000e+00
82	144	0.000000e+00
82	145	0.000000e+00
83	0	0.000000e+00
83	1	1.229380e-83
83	2	5.663547e-83
83	3	1.197625e-82
83	4	1.878251e-82
83	5	2.501926e-82
83	6	2.966204e-82
83	7	3.101843e-82
83	8	2.912691e-82
83	9	2.632345e-82
83	10	2.324206e-82
83	11	1.936328e-82
83	12	1.610548e-82
83	13	1.675033e-82
83	14	1.433037e-82
83	15	0.000000e+00
83	16	0.000000e+00
83	17	1.268707e-83
83	18	5.750071e-83
83	19	1.219776e-82
83	20	1.894766e-82
83	21	2.563306e-82
83	22	3.028976e-82
83	23	3.208136e-82
83	24	2.941805e-82
83	25	2.641098e-82
83	26	2.357750e-82
83	27	1.925293e-82
83	28	1.594662e-82
83	29	1.623324e-82
83	30	1.385054e-82
83	31	0.000000e+00
83	32	0.000000e+00
83	33	1.220843e-83
83	34	5.754335e-83
83	35	1.200047e-82
83	36	1.891690e-82
83	37	2.505676e-82
83	38	2.986752e-82
83	39	3.089423e-82
83	40	2.933021e-82
83	41	2.658380e-82
83	42	2.324688e-82
83	43	1.946102e-82
83	44	1.637963e-82
83	45	1.710964e-82
83	46	1.470008e-82
83	47	0.000000e+00
83	48	0.000000e+00
83	49	1.162592e-83
83	50	5.616212e-83
83	51	1.163010e-82
83	52	1.851351e-82
83	53	2.413401e-82
83	54	2.888106e-82
83	55	2.935619e-82
83	56	2.863954e-82
83	57	2.615806e-82
83	58	2.259315e-82
83	59	1.926445e-82
83	60	1.631508e-82
83	61	1.747718e-82
83	62	1.503465e-82
83	63	0.000000e+00
83	64	0.000000e+00
83	65	1.217453e-83
83	66	5.701988e-83
83	67	1.193312e-82
83	68	1.874834e-82
83	69	2.494750e-82
83	70	2.967556e-82
83	71	3.081736e-82
83	72	2.907759e-82
83	73	2.627459e-82
83	74	2.311105e-82
83	75	1.924248e-82
83	76	1.612490e-82
83	77	1.678231e-82
83	78	1.440718e-82
83	79	0.000000e+00
83	80	0.000000e+00
83	81	3.470856e-83
83	82	1.360480e-82
83	83	8.849791e-82
83	84	5.111038e-82
83	85	6.306630e-82
83	86	5.824420e-82
83	87	6.232044e-82
83	88	6.042695e-82
83	89	5.429972e-82
83	90	3.334396e-82
83	91	3.109319e-82
83	92	1.842701e-82
83	93	5.457070e-82
83	94	1.279323e-82
83	95	0.000000e+00
83	96	0.000000e+00
83	97	2.137801e-83
83	98	1.595512e-82
83	99	1.636366e-82
83	100	3.757696e-82
83	101	6.909148e-82
83	102	5.151196e-82
83	103	6.520436e-82
83	104	4.990858e-82
83	105	4.723658e-82
83	106	5.620505e-82
83	107	3.358216e-82
83	108	4.845216e-82
83	109	3.805571e-82
83	110	1.856912e-82
83	111	0.000000e+00
83	112	0.000000e+00
83	113	1.546063e-83
83	114	7.979191e-83
83	115	1.550371e-82
83	116	2.956670e-82
83	117	3.360880e-82
83	118	4.221969e-82
83	119	3.535148e-82
83	120	3.512535e-82
83	121	4.370584e-82
83	122	3.525502e-82
83	123	3.767770e-82
83	124	3.635102e-82
83	125	4.953663e-82
83	126	4.648662e-82
83	127	0.000000e+00
83	128	0.000000e+00
83	129	5.245537e-84
83	130	8.019133e-83
83	131	1.294973e-82
83	132	1.817255e-82
83	133	2.319241e-82
83	134	3.606240e-82
83	135	3.314098e-82
83	136	3.679500e-82
83	137	3.425006e-82
83	138	3.976179e-82
83	139	2.667018e-82
83	140	1.980397e-82
83	141	3.153726e-82
83	142	3.454775e-82
83	143	0.000000e+00
83	144	0.000000e+00
83	145	0.000000e+00
84	0	0.000000e+00
84	1	2.937615e-83
84	2	1.231147e-82
84	3	2.626995e-82
84	4	4.188489e-82
84	5	5.742512e-82
84	6	6.629210e-82
84	7	7.213113e-82
84	8	6.855821e-82
84	9	6.269229e-82
84	10	5.566230e-82
84	11	4.669623e-82
84	12	3.923351e-82
84	13	3.979775e-82
84	14	3.549160e-82
84	15	0.000000e+00
84	16	0.000000e+00
84	17	3.033973e-83
84	18	1.235805e-82
84	19	2.673632e-82
84	20	4.193351e-82
84	21	5.787724e-82
84	22	6.706847e-82
84	23	7.380572e-82
84	24	6.834885e-82
84	25	6.211203e-82
84	26	5.521979e-82
84	27	4.605266e-82
84	28	3.833443e-82
84	29	3.818799e-82
84	30	3.441243e-82
84	31	0.000000e+00
84	32	0.000000e+00
84	33	2.909580e-83
84	34	1.252757e-82
84	35	2.651670e-82
84	36	4.235134e-82
84	37	5.783524e-82
84	38	6.710955e-82
84	39	7.221346e-82
84	40	6.958421e-82
84	41	6.369971e-82
84	42	5.620543e-82
84	43	4.746753e-82
84	44	4.017478e-82
84	45	4.088761e-82
84	46	3.650299e-82
84	47	0.000000e+00
84	48	0.000000e+00
84	49	2.777178e-83
84	50	1.235171e-82
84	51	2.578656e-82
84	52	4.184918e-82
84	53	5.674155e-82
84	54	6.562393e-82
84	55	6.950804e-82
84	56	6.908663e-82
84	57	6.367172e-82
84	58	5.604782e-82
84	59	4.752394e-82
84	60	4.063158e-82
84	61	4.214110e-82
84	62	3.726389e-82
84	63	0.000000e+00
84	64	0.000000e+00
84	65	2.905376e-83
84	66	1.237754e-82
84	67	2.631678e-82
84	68	4.187699e-82
84	69	5.734228e-82
84	70	6.648431e-82
84	71	7.180884e-82
84	72	6.873504e-82
84	73	6.280965e-82
84	74	5.552466e-82
84	75	4.676521e-82
84	76	3.942895e-82
84	77	3.996836e-82
84	78	3.577655e-82
84	79	0.000000e+00
84	80	0.000000e+00
84	81	7.121209e-83
84	82	2.976277e-82
84	83	5.111038e-82
84	84	2.021812e-81
84	85	1.304632e-81
84	86	1.091607e-81
84	87	1.321504e-81
84	88	1.218904e-81
84	89	1.088432e-81
84	90	6.229968e-82
84	91	6.349136e-82
84	92	3.199247e-82
84	93	1.052642e-81
84	94	3.852152e-82
84	95	0.000000e+00
84	96	0.000000e+00
84	97	3.583846e-83
84	98	3.152636e-82
84	99	3.724128e-82
84	100	8.643698e-82
84	101	1.562566e-81
84	102	1.339133e-81
84	103	1.476252e-81
84	104	1.188606e-81
84	105	1.130732e-81
84	106	1.514840e-81
84	107	7.617549e-82
84	108	7.707491e-82
84	109	9.329097e-82
84	110	6.986489e-82
84	111	0.000000e+00
84	112	0.000000e+00
84	113	3.078196e-83
84	114	1.519061e-82
84	115	3.447510e-82
84	116	5.847011e-82
84	117	6.532547e-82
84	118	8.406371e-82
84	119	8.521542e-82
84	120	8.118523e-82
84	121	9.948650e-82
84	122	7.981248e-82
84	123	7.996245e-82
84	124	8.062851e-82
84	125	1.006104e-81
84	126	1.003180e-81
84	127	0.000000e+00
84	128	0.000000e+00
84	129	7.458594e-84
84	130	1.306154e-82
84	131	2.885537e-82
84	132	3.779108e-82
84	133	4.989273e-82
84	134	7.139093e-82
84	135	6.232761e-82
84	136	8.076472e-82
84	137	7.583515e-82
84	138	9.059629e-82
84	139	5.007145e-82
84	140	4.417334e-82
84	141	7.206269e-82
84	142	8.162921e-82
84	143	0.000000e+00
84	144	0.000000e+00
84	145	0.000000e+00
85	0	0.000000e+00
85	1	3.302026e-83
85	2	1.439425e-82
85	3	3.009722e-82
85	4	4.848371e-82
85	5	6.631309e-82
85	6	7.667336e-82
85	7	8.355943e-82
85	8	8.020750e-82
85	9	7.298987e-82
85	10	6.579770e-82
85	11	5.521486e-82
85	12	4.624826e-82
85	13	4.777454e-82
85	14	4.321654e-82
85	15	0.000000e+00
85	16	0.000000e+00
85	17	3.432759e-83
85	18	1.444485e-82
85	19	3.084054e-82
85	20	4.872672e-82
85	21	6.717796e-82
85	22	7.766808e-82
85	23	8.557187e-82
85	24	8.033808e-82
85	25	7.243235e-82
85	26	6.529277e-82
85	27	5.448959e-82
85	28	4.515321e-82
85	29	4.602912e-82
85	30	4.190620e-82
85	31	0.000000e+00
85	32	0.000000e+00
85	33	3.274221e-83
85	34	1.467317e-82
85	35	3.023298e-82
85	36	4.895108e-82
85	37	6.665591e-82
85	38	7.753327e-82
85	39	8.358623e-82
85	40	8.116894e-82
85	41	7.401584e-82
85	42	6.648661e-82
85	43	5.607730e-82
85	44	4.735401e-82
85	45	4.895886e-82
85	46	4.453274e-82
85	47	0.000000e+00
85	48	0.000000e+00
85	49	3.108250e-83
85	50	1.448115e-82
85	51	2.917370e-82
85	52	4.815973e-82
85	53	6.503786e-82
85	54	7.574502e-82
85	55	8.035224e-82
85	56	8.011983e-82
85	57	7.383418e-82
85	58	6.630015e-82
85	59	5.609249e-82
85	60	4.796319e-82
85	61	5.025894e-82
85	62	4.548235e-82
85	63	0.000000e+00
85	64	0.000000e+00
85	65	3.270081e-83
85	66	1.449401e-82
85	67	3.008268e-82
85	68	4.845075e-82
85	69	6.617920e-82
85	70	7.686357e-82
85	71	8.313293e-82
85	72	8.027631e-82
85	73	7.301942e-82
85	74	6.568340e-82
85	75	5.525441e-82
85	76	4.646418e-82
85	77	4.792742e-82
85	78	4.362757e-82
85	79	0.000000e+00
85	80	0.000000e+00
85	81	8.387615e-83
85	82	3.611057e-82
85	83	6.306630e-82
85	84	1.304632e-81
85	85	2.789656e-81
85	86	1.391415e-81
85	87	1.633281e-81
85	88	1.502712e-81
85	89	1.299382e-81
85	90	8.024324e-82
85	91	7.805468e-82
85	92	4.210711e-82
85	93	1.296209e-81
85	94	5.119589e-82
85	95	0.000000e+00
85	96	0.000000e+00
85	97	3.940467e-83
85	98	3.575039e-82
85	99	4.105419e-82
85	100	9.630396e-82
85	101	1.830484e-81
85	102	1.554964e-81
85	103	1.873001e-81
85	104	1.469631e-81
85	105	1.339584e-81
85	106	1.825600e-81
85	107	1.026485e-81
85	108	1.068478e-81
85	109	1.132715e-81
85	110	5.641756e-82
85	111	0.000000e+00
85	112	0.000000e+00
85	113	3.910412e-83
85	114	1.909676e-82
85	115	4.103736e-82
85	116	6.993051e-82
85	117	8.220240e-82
85	118	9.899987e-82
85	119	1.005107e-81
85	120	9.433744e-82
85	121	1.187294e-81
85	122	1.017202e-81
85	123	9.343875e-82
85	124	1.013050e-81
85	125	1.259013e-81
85	126	1.215096e-81
85	127	0.000000e+00
85	128	0.000000e+00
85	129	1.009738e-83
85	130	1.575641e-82
85	131	3.352933e-82
85	132	4.499875e-82
85	133	6.103450e-82
85	134	9.361291e-82
85	135	7.920406e-82
85	136	9.824991e-82
85	137	8.905494e-82
85	138	1.117269e-81
85	139	6.658366e-82
85	140	5.556106e-82
85	141	9.473263e-82
85	142	9.513746e-82
85	143	0.000000e+00
85	144	0.000000e+00
85	145	0.000000e+00
86	0	0.000000e+00
86	1	2.839573e-83
86	2	1.269436e-82
86	3	2.654224e-82
86	4	4.254601e-82
86	5	5.827950e-82
86	6	6.833083e-82
86	7	7.472873e-82
86	8	7.288274e-82
86	9	6.585259e-82
86	10	5.997104e-82
86	11	5.075304e-82
86	12	4.239694e-82
86	13	4.408950e-82
86	14	4.016083e-82
86	15	0.000000e+00
86	16	0.000000e+00
86	17	2.951275e-83
86	18	1.275122e-82
86	19	2.706529e-82
86	20	4.273106e-82
86	21	5.915479e-82
86	22	6.902849e-82
86	23	7.658571e-82
86	24	7.291667e-82
86	25	6.514461e-82
86	26	5.946606e-82
86	27	4.995570e-82
86	28	4.111033e-82
86	29	4.237558e-82
86	30	3.875851e-82
86	31	0.000000e+00
86	32	0.000000e+00
86	33	2.829611e-83
86	34	1.295091e-82
86	35	2.672414e-82
86	36	4.301197e-82
86	37	5.861083e-82
86	38	6.927510e-82
86	39	7.475157e-82
86	40	7.386074e-82
86	41	6.698735e-82
86	42	6.062861e-82
86	43	5.150821e-82
86	44	4.358924e-82
86	45	4.524052e-82
86	46	4.144012e-82
86	47	0.000000e+00
86	48	0.000000e+00
86	49	2.689496e-83
86	50	1.276949e-82
86	51	2.593211e-82
86	52	4.235694e-82
86	53	5.708253e-82
86	54	6.794599e-82
86	55	7.181865e-82
86	56	7.303924e-82
86	57	6.707368e-82
86	58	6.049808e-82
86	59	5.163004e-82
86	60	4.447265e-82
86	61	4.656747e-82
86	62	4.249997e-82
86	63	0.000000e+00
86	64	0.000000e+00
86	65	2.822010e-83
86	66	1.279087e-82
86	67	2.655866e-82
86	68	4.255614e-82
86	69	5.820573e-82
86	70	6.861889e-82
86	71	7.436039e-82
86	72	7.300925e-82
86	73	6.598950e-82
86	74	5.989106e-82
86	75	5.072941e-82
86	76	4.267880e-82
86	77	4.426633e-82
86	78	4.054932e-82
86	79	0.000000e+00
86	80	0.000000e+00
86	81	7.116951e-83
86	82	2.968463e-82
86	83	5.824420e-82
86	84	1.091607e-81
86	85	1.391415e-81
86	86	2.358881e-81
86	87	1.496317e-81
86	88	1.345904e-81
86	89	1.190114e-81
86	90	7.875442e-82
86	91	7.418112e-82
86	92	4.061474e-82
86	93	1.194793e-81
86	94	4.713639e-82
86	95	0.000000e+00
86	96	0.000000e+00
86	97	2.756672e-83
86	98	3.096713e-82
86	99	3.385555e-82
86	100	8.060277e-82
86	101	1.658737e-81
86	102	1.300856e-81
86	103	1.758392e-81
86	104	1.308670e-81
86	105	1.228954e-81
86	106	1.609603e-81
86	107	9.605234e-82
86	108	1.066452e-81
86	109	1.115017e-81
86	110	4.609587e-82
86	111	0.000000e+00
86	112	0.000000e+00
86	113	3.288452e-83
86	114	1.786154e-82
86	115	3.529551e-82
86	116	6.086976e-82
86	117	7.149675e-82
86	118	9.114870e-82
86	119	8.714888e-82
86	120	8.638579e-82
86	121	1.133684e-81
86	122	9.434191e-82
86	123	8.854359e-82
86	124	9.076245e-82
86	125	1.202318e-81
86	126	1.074488e-81
86	127	0.000000e+00
86	128	0.000000e+00
86	129	9.253564e-84
86	130	1.457256e-82
86	131	2.935575e-82
86	132	4.006403e-82
86	133	5.264107e-82
86	134	8.262868e-82
86	135	7.265661e-82
86	136	8.740319e-82
86	137	8.324517e-82
86	138	1.028787e-81
86	139	6.447286e-82
86	140	5.462831e-82
86	141	9.124542e-82
86	142	8.953645e-82
86	143	0.000000e+00
86	144	0.000000e+00
86	145	0.000000e+00
87	0	0.000000e+00
87	1	3.696672e-83
87	2	1.601973e-82
87	3	3.355514e-82
87	4	5.439751e-82
87	5	7.456433e-82
87	6	8.873902e-82
87	7	9.746861e-82
87	8	9.588151e-82
87	9	8.783012e-82
87	10	8.118561e-82
87	11	6.900161e-82
87	12	5.774825e-82
87	13	6.084100e-82
87	14	5.632553e-82
87	15	0.000000e+00
87	16	0.000000e+00
87	17	3.833782e-83
87	18	1.602520e-82
87	19	3.420504e-82
87	20	5.460795e-82
87	21	7.519471e-82
87	22	8.949772e-82
87	23	9.954048e-82
87	24	9.569489e-82
87	25	8.669859e-82
87	26	8.011941e-82
87	27	6.791845e-82
87	28	5.596156e-82
87	29	5.834758e-82
87	30	5.443016e-82
87	31	0.000000e+00
87	32	0.000000e+00
87	33	3.675738e-83
87	34	1.636300e-82
87	35	3.374637e-82
87	36	5.500763e-82
87	37	7.507298e-82
87	38	9.002566e-82
87	39	9.774432e-82
87	40	9.721959e-82
87	41	8.952503e-82
87	42	8.232932e-82
87	43	7.021289e-82
87	44	5.940059e-82
87	45	6.261737e-82
87	46	5.812208e-82
87	47	0.000000e+00
87	48	0.000000e+00
87	49	3.497464e-83
87	50	1.620008e-82
87	51	3.273824e-82
87	52	5.420740e-82
87	53	7.359492e-82
87	54	8.845703e-82
87	55	9.435026e-82
87	56	9.641805e-82
87	57	8.991399e-82
87	58	8.263901e-82
87	59	7.039902e-82
87	60	6.068383e-82
87	61	6.464744e-82
87	62	5.954527e-82
87	63	0.000000e+00
87	64	0.000000e+00
87	65	3.665758e-83
87	66	1.614322e-82
87	67	3.353227e-82
87	68	5.441505e-82
87	69	7.444480e-82
87	70	8.911993e-82
87	71	9.713464e-82
87	72	9.604727e-82
87	73	8.814940e-82
87	74	8.119755e-82
87	75	6.910452e-82
87	76	5.817632e-82
87	77	6.121486e-82
87	78	5.688274e-82
87	79	0.000000e+00
87	80	0.000000e+00
87	81	8.370834e-83
87	82	3.591257e-82
87	83	6.232044e-82
87	84	1.321504e-81
87	85	1.633281e-81
87	86	1.496317e-81
87	87	2.997552e-81
87	88	1.731195e-81
87	89	1.460295e-81
87	90	9.401995e-82
87	91	8.582139e-82
87	92	5.199048e-82
87	93	1.491994e-81
87	94	6.622035e-82
87	95	0.000000e+00
87	96	0.000000e+00
87	97	3.902561e-83
87	98	3.472345e-82
87	99	4.099614e-82
87	100	9.853156e-82
87	101	2.062153e-81
87	102	1.789950e-81
87	103	2.089242e-81
87	104	1.606912e-81
87	105	1.451361e-81
87	106	2.124732e-81
87	107	1.313619e-81
87	108	1.153828e-81
87	109	1.473493e-81
87	110	9.147165e-82
87	111	0.000000e+00
87	112	0.000000e+00
87	113	3.666762e-83
87	114	2.051909e-82
87	115	4.341318e-82
87	116	7.328608e-82
87	117	8.516192e-82
87	118	1.059703e-81
87	119	1.106677e-81
87	120	1.041925e-81
87	121	1.440205e-81
87	122	1.266550e-81
87	123	1.063844e-81
87	124	1.215962e-81
87	125	1.555326e-81
87	126	1.380968e-81
87	127	0.000000e+00
87	128	0.000000e+00
87	129	9.871733e-84
87	130	1.476938e-82
87	131	3.755666e-82
87	132	4.952379e-82
87	133	6.553777e-82
87	134	1.043577e-81
87	135	8.770499e-82
87	136	1.112143e-81
87	137	1.004421e-81
87	138	1.298416e-81
87	139	7.731019e-82
87	140	6.770562e-82
87	141	1.191545e-81
87	142	1.131924e-81
87	143	0.000000e+00
87	144	0.000000e+00
87	145	0.000000e+00
88	0	0.000000e+00
88	1	3.885740e-83
88	2	1.686237e-82
88	3	3.514219e-82
88	4	5.582746e-82
88	5	7.623094e-82
88	6	9.253096e-82
88	7	1.012399e-81
88	8	9.855078e-82
88	9	9.041791e-82
88	10	8.393954e-82
88	11	7.029732e-82
88	12	5.820158e-82
88	13	6.647448e-82
88	14	6.323388e-82
88	15	0.000000e+00
88	16	0.000000e+00
88	17	3.957616e-83
88	18	1.695991e-82
88	19	3.573456e-82
88	20	5.621650e-82
88	21	7.675099e-82
88	22	9.347085e-82
88	23	1.033111e-81
88	24	9.859285e-82
88	25	8.950858e-82
88	26	8.295857e-82
88	27	6.946145e-82
88	28	5.668997e-82
88	29	6.370506e-82
88	30	6.121086e-82
88	31	0.000000e+00
88	32	0.000000e+00
88	33	3.880904e-83
88	34	1.722083e-82
88	35	3.529232e-82
88	36	5.631553e-82
88	37	7.677129e-82
88	38	9.371319e-82
88	39	1.015993e-81
88	40	9.970043e-82
88	41	9.198066e-82
88	42	8.508746e-82
88	43	7.130220e-82
88	44	5.988538e-82
88	45	6.848468e-82
88	46	6.522487e-82
88	47	0.000000e+00
88	48	0.000000e+00
88	49	3.756781e-83
88	50	1.696748e-82
88	51	3.429743e-82
88	52	5.525712e-82
88	53	7.539986e-82
88	54	9.189435e-82
88	55	9.816720e-82
88	56	9.855637e-82
88	57	9.205658e-82
88	58	8.526838e-82
88	59	7.113228e-82
88	60	6.088245e-82
88	61	7.080017e-82
88	62	6.675858e-82
88	63	0.000000e+00
88	64	0.000000e+00
88	65	3.855300e-83
88	66	1.701099e-82
88	67	3.505813e-82
88	68	5.577292e-82
88	69	7.609866e-82
88	70	9.283586e-82
88	71	1.009541e-81
88	72	9.857340e-82
88	73	9.064376e-82
88	74	8.393708e-82
88	75	7.025910e-82
88	76	5.870630e-82
88	77	6.692546e-82
88	78	6.387425e-82
88	79	0.000000e+00
88	80	0.000000e+00
88	81	8.125579e-83
88	82	3.409844e-82
88	83	6.042695e-82
88	84	1.218904e-81
88	85	1.502712e-81
88	86	1.345904e-81
88	87	1.731195e-81
88	88	3.407374e-81
88	89	1.551444e-81
88	90	8.437674e-82
88	91	7.552139e-82
88	92	4.840060e-82
88	93	1.540193e-81
88	94	6.948391e-82
88	95	0.000000e+00
88	96	0.000000e+00
88	97	6.857575e-83
88	98	3.294770e-82
88	99	3.652649e-82
88	100	8.882470e-82
88	101	1.981453e-81
88	102	1.790284e-81
88	103	1.859152e-81
88	104	1.336919e-81
88	105	1.105129e-81
88	106	1.888603e-81
88	107	1.320861e-81
88	108	9.415992e-82
88	109	1.363680e-81
88	110	1.212143e-81
88	111	0.000000e+00
88	112	0.000000e+00
88	113	3.685115e-83
88	114	2.002710e-82
88	115	4.692198e-82
88	116	7.751819e-82
88	117	9.268646e-82
88	118	1.087629e-81
88	119	1.136280e-81
88	120	1.020563e-81
88	121	1.493521e-81
88	122	1.311324e-81
88	123	1.078080e-81
88	124	1.444589e-81
88	125	1.767370e-81
88	126	1.595451e-81
88	127	0.000000e+00
88	128	0.000000e+00
88	129	1.062708e-83
88	130	1.425474e-82
88	131	4.185266e-82
88	132	5.190119e-82
88	133	7.634597e-82
88	134	1.172262e-81
88	135	9.902178e-82
88	136	1.177237e-81
88	137	1.090845e-81
88	138	1.368145e-81
88	139	7.804305e-82
88	140	6.490925e-82
88	141	1.203783e-81
88	142	1.269017e-81
88	143	0.000000e+00
88	144	0.000000e+00
88	145	0.000000e+00
89	0	0.000000e+00
89	1	3.164078e-83
89	2	1.429463e-82
89	3	2.963633e-82
89	4	4.687687e-82
89	5	6.461674e-82
89	6	7.876543e-82
89	7	8.678273e-82
89	8	8.585495e-82
89	9	7.826625e-82
89	10	7.197962e-82
89	11	6.127371e-82
89	12	5.086677e-82
89	13	5.832480e-82
89	14	5.614143e-82
89	15	0.000000e+00
89	16	0.000000e+00
89	17	3.220737e-83
89	18	1.444492e-82
89	19	2.987704e-82
89	20	4.698360e-82
89	21	6.501586e-82
89	22	7.926221e-82
89	23	8.841909e-82
89	24	8.553883e-82
89	25	7.711698e-82
89	26	7.113200e-82
89	27	6.023412e-82
89	28	4.908716e-82
89	29	5.563964e-82
89	30	5.411660e-82
89	31	0.000000e+00
89	32	0.000000e+00
89	33	3.163375e-83
89	34	1.456326e-82
89	35	3.002252e-82
89	36	4.741766e-82
89	37	6.509845e-82
89	38	8.003728e-82
89	39	8.712267e-82
89	40	8.717333e-82
89	41	7.989478e-82
89	42	7.288653e-82
89	43	6.221471e-82
89	44	5.256601e-82
89	45	6.018055e-82
89	46	5.791246e-82
89	47	0.000000e+00
89	48	0.000000e+00
89	49	3.067385e-83
89	50	1.427399e-82
89	51	2.949564e-82
89	52	4.679047e-82
89	53	6.397684e-82
89	54	7.887215e-82
89	55	8.431766e-82
89	56	8.663847e-82
89	57	8.036614e-82
89	58	7.299361e-82
89	59	6.242149e-82
89	60	5.393502e-82
89	61	6.246133e-82
89	62	5.947812e-82
89	63	0.000000e+00
89	64	0.000000e+00
89	65	3.142739e-83
89	66	1.440318e-82
89	67	2.971826e-82
89	68	4.689914e-82
89	69	6.451129e-82
89	70	7.919434e-82
89	71	8.652492e-82
89	72	8.607601e-82
89	73	7.859185e-82
89	74	7.191528e-82
89	75	6.124764e-82
89	76	5.140053e-82
89	77	5.873310e-82
89	78	5.667190e-82
89	79	0.000000e+00
89	80	0.000000e+00
89	81	6.771216e-83
89	82	2.956972e-82
89	83	5.429972e-82
89	84	1.088432e-81
89	85	1.299382e-81
89	86	1.190114e-81
89	87	1.460295e-81
89	88	1.551444e-81
89	89	3.014770e-81
89	90	8.201016e-82
89	91	6.828056e-82
89	92	3.938468e-82
89	93	1.359088e-81
89	94	5.995754e-82
89	95	0.000000e+00
89	96	0.000000e+00
89	97	4.601352e-83
89	98	2.990745e-82
89	99	3.338128e-82
89	100	8.446718e-82
89	101	1.818172e-81
89	102	1.522067e-81
89	103	1.866019e-81
89	104	1.292229e-81
89	105	1.167672e-81
89	106	1.719754e-81
89	107	1.113658e-81
89	108	9.112359e-82
89	109	1.228788e-81
89	110	9.689297e-82
89	111	0.000000e+00
89	112	0.000000e+00
89	113	3.147604e-83
89	114	1.765972e-82
89	115	3.784632e-82
89	116	6.109084e-82
89	117	7.003272e-82
89	118	8.976872e-82
89	119	8.801179e-82
89	120	8.637000e-82
89	121	1.256808e-81
89	122	1.055907e-81
89	123	1.008498e-81
89	124	1.196233e-81
89	125	1.591478e-81
89	126	1.402044e-81
89	127	0.000000e+00
89	128	0.000000e+00
89	129	9.065819e-84
89	130	1.407475e-82
89	131	3.207477e-82
89	132	3.922657e-82
89	133	5.886597e-82
89	134	8.545056e-82
89	135	7.668094e-82
89	136	8.473428e-82
89	137	8.805026e-82
89	138	1.084227e-81
89	139	6.314329e-82
89	140	5.950032e-82
89	141	1.031431e-81
89	142	1.136110e-81
89	143	0.000000e+00
89	144	0.000000e+00
89	145	0.000000e+00
90	0	0.000000e+00
90	1	1.796441e-83
90	2	7.946182e-83
90	3	1.559444e-82
90	4	2.493402e-82
90	5	3.381505e-82
90	6	4.123615e-82
90	7	4.586004e-82
90	8	4.726477e-82
90	9	4.322704e-82
90	10	4.112695e-82
90	11	3.594404e-82
90	12	3.003759e-82
90	13	3.266821e-82
90	14	3.089238e-82
90	15	0.000000e+00
90	16	0.000000e+00
90	17	1.845404e-83
90	18	7.989937e-83
90	19	1.572725e-82
90	20	2.493593e-82
90	21	3.409671e-82
90	22	4.119502e-82
90	23	4.667203e-82
90	24	4.704675e-82
90	25	4.245137e-82
90	26	4.053787e-82
90	27	3.517480e-82
90	28	2.867039e-82
90	29	3.121632e-82
90	30	2.964859e-82
90	31	0.000000e+00
90	32	0.000000e+00
90	33	1.795859e-83
90	34	8.106686e-83
90	35	1.578731e-82
90	36	2.528506e-82
90	37	3.395446e-82
90	38	4.202935e-82
90	39	4.600704e-82
90	40	4.799195e-82
90	41	4.418194e-82
90	42	4.166763e-82
90	43	3.662787e-82
90	44	3.108412e-82
90	45	3.370411e-82
90	46	3.192437e-82
90	47	0.000000e+00
90	48	0.000000e+00
90	49	1.727820e-83
90	50	7.984622e-83
90	51	1.551586e-82
90	52	2.503583e-82
90	53	3.326345e-82
90	54	4.178567e-82
90	55	4.459906e-82
90	56	4.776431e-82
90	57	4.460708e-82
90	58	4.184912e-82
90	59	3.694105e-82
90	60	3.224264e-82
90	61	3.494764e-82
90	62	3.290840e-82
90	63	0.000000e+00
90	64	0.000000e+00
90	65	1.787305e-83
90	66	8.006246e-83
90	67	1.563677e-82
90	68	2.498335e-82
90	69	3.368665e-82
90	70	4.151956e-82
90	71	4.569110e-82
90	72	4.739197e-82
90	73	4.343003e-82
90	74	4.109272e-82
90	75	3.600435e-82
90	76	3.032958e-82
90	77	3.291907e-82
90	78	3.120131e-82
90	79	0.000000e+00
90	80	0.000000e+00
90	81	4.323472e-83
90	82	1.802947e-82
90	83	3.334396e-82
90	84	6.229968e-82
90	85	8.024324e-82
90	86	7.875442e-82
90	87	9.401995e-82
90	88	8.437674e-82
90	89	8.201016e-82
90	90	2.169822e-81
90	91	5.504544e-82
90	92	4.170332e-82
90	93	9.277167e-82
90	94	3.745251e-82
90	95	0.000000e+00
90	96	0.000000e+00
90	97	2.437236e-83
90	98	1.759710e-82
90	99	2.088762e-82
90	100	5.659996e-82
90	101	1.210460e-81
90	102	9.974931e-82
90	103	1.334432e-81
90	104	9.206810e-82
90	105	9.616816e-82
90	106	1.287626e-81
90	107	7.875674e-82
90	108	7.211914e-82
90	109	8.931797e-82
90	110	3.640829e-82
90	111	0.000000e+00
90	112	0.000000e+00
90	113	1.834888e-83
90	114	1.109297e-82
90	115	1.994361e-82
90	116	2.946528e-82
90	117	3.336328e-82
90	118	4.675095e-82
90	119	4.286378e-82
90	120	4.898724e-82
90	121	6.973400e-82
90	122	5.964358e-82
90	123	5.585995e-82
90	124	5.651157e-82
90	125	1.010813e-81
90	126	6.667902e-82
90	127	0.000000e+00
90	128	0.000000e+00
90	129	5.513267e-84
90	130	8.102650e-83
90	131	1.432938e-82
90	132	1.927785e-82
90	133	2.490595e-82
90	134	3.935655e-82
90	135	3.518337e-82
90	136	3.804798e-82
90	137	4.174524e-82
90	138	5.798189e-82
90	139	3.988652e-82
90	140	4.839645e-82
90	141	7.288058e-82
90	142	5.517958e-82
90	143	0.000000e+00
90	144	0.000000e+00
90	145	0.000000e+00
91	0	0.000000e+00
91	1	1.869672e-83
91	2	7.257571e-83
91	3	1.451173e-82
91	4	2.156308e-82
91	5	2.921108e-82
91	6	3.348404e-82
91	7	3.800503e-82
91	8	3.836008e-82
91	9	3.516342e-82
91	10	3.344417e-82
91	11	2.964809e-82
91	12	2.605912e-82
91	13	2.151755e-82
91	14	1.629449e-82
91	15	0.000000e+00
91	16	0.000000e+00
91	17	1.879902e-83
91	18	7.389886e-83
91	19	1.469208e-82
91	20	2.155251e-82
91	21	2.973724e-82
91	22	3.375794e-82
91	23	3.889069e-82
91	24	3.815582e-82
91	25	3.442982e-82
91	26	3.302904e-82
91	27	2.918042e-82
91	28	2.496179e-82
91	29	2.028010e-82
91	30	1.535418e-82
91	31	0.000000e+00
91	32	0.000000e+00
91	33	1.884694e-83
91	34	7.328296e-83
91	35	1.472519e-82
91	36	2.189535e-82
91	37	2.930970e-82
91	38	3.391180e-82
91	39	3.795448e-82
91	40	3.906109e-82
91	41	3.594232e-82
91	42	3.377347e-82
91	43	2.995680e-82
91	44	2.687903e-82
91	45	2.222744e-82
91	46	1.696556e-82
91	47	0.000000e+00
91	48	0.000000e+00
91	49	1.853906e-83
91	50	7.101715e-83
91	51	1.442835e-82
91	52	2.167890e-82
91	53	2.841821e-82
91	54	3.329452e-82
91	55	3.651222e-82
91	56	3.888765e-82
91	57	3.637963e-82
91	58	3.380399e-82
91	59	2.995585e-82
91	60	2.772988e-82
91	61	2.327597e-82
91	62	1.774131e-82
91	63	0.000000e+00
91	64	0.000000e+00
91	65	1.868295e-83
91	66	7.266420e-83
91	67	1.459167e-82
91	68	2.161357e-82
91	69	2.913519e-82
91	70	3.358230e-82
91	71	3.776266e-82
91	72	3.856082e-82
91	73	3.530862e-82
91	74	3.336098e-82
91	75	2.950542e-82
91	76	2.623196e-82
91	77	2.163339e-82
91	78	1.649967e-82
91	79	0.000000e+00
91	80	0.000000e+00
91	81	4.282947e-83
91	82	1.670292e-82
91	83	3.109319e-82
91	84	6.349136e-82
91	85	7.805468e-82
91	86	7.418112e-82
91	87	8.582139e-82
91	88	7.552139e-82
91	89	6.828056e-82
91	90	5.504544e-82
91	91	2.668732e-81
91	92	5.438842e-82
91	93	7.529974e-82
91	94	2.662522e-82
91	95	0.000000e+00
91	96	0.000000e+00
91	97	3.970851e-83
91	98	2.109012e-82
91	99	2.826357e-82
91	100	5.283843e-82
91	101	9.212710e-82
91	102	7.460058e-82
91	103	8.922614e-82
91	104	7.497752e-82
91	105	1.005665e-81
91	106	1.168331e-81
91	107	6.661874e-82
91	108	6.307633e-82
91	109	6.312186e-82
91	110	1.198207e-82
91	111	0.000000e+00
91	112	0.000000e+00
91	113	1.947130e-83
91	114	1.033972e-82
91	115	2.403803e-82
91	116	3.142868e-82
91	117	3.807794e-82
91	118	6.099045e-82
91	119	5.920811e-82
91	120	5.660194e-82
91	121	6.438412e-82
91	122	4.701125e-82
91	123	4.839316e-82
91	124	2.894279e-82
91	125	6.849661e-82
91	126	4.489406e-82
91	127	0.000000e+00
91	128	0.000000e+00
91	129	5.551977e-84
91	130	6.924534e-83
91	131	1.826429e-82
91	132	2.627284e-82
91	133	3.165805e-82
91	134	4.225872e-82
91	135	4.422582e-82
91	136	5.750034e-82
91	137	6.232639e-82
91	138	6.870600e-82
91	139	3.576516e-82
91	140	3.902364e-82
91	141	6.231444e-82
91	142	3.963284e-82
91	143	0.000000e+00
91	144	0.000000e+00
91	145	0.000000e+00
92	0	0.000000e+00
92	1	1.570525e-83
92	2	4.833882e-83
92	3	9.016952e-83
92	4	1.347741e-82
92	5	1.759966e-82
92	6	1.980763e-82
92	7	2.263450e-82
92	8	2.231508e-82
92	9	2.091539e-82
92	10	2.100919e-82
92	11	1.820160e-82
92	12	1.657231e-82
92	13	1.170243e-82
92	14	6.738329e-83
92	15	0.000000e+00
92	16	0.000000e+00
92	17	1.598255e-83
92	18	4.731035e-83
92	19	9.107674e-83
92	20	1.338537e-82
92	21	1.762890e-82
92	22	1.988796e-82
92	23	2.281460e-82
92	24	2.218787e-82
92	25	2.053153e-82
92	26	2.068617e-82
92	27	1.803816e-82
92	28	1.597592e-82
92	29	1.121217e-82
92	30	6.260827e-83
92	31	0.000000e+00
92	32	0.000000e+00
92	33	1.563309e-83
92	34	4.955880e-83
92	35	9.081026e-83
92	36	1.373429e-82
92	37	1.771604e-82
92	38	2.003394e-82
92	39	2.282319e-82
92	40	2.275626e-82
92	41	2.140913e-82
92	42	2.131422e-82
92	43	1.848219e-82
92	44	1.705049e-82
92	45	1.215767e-82
92	46	7.055522e-83
92	47	0.000000e+00
92	48	0.000000e+00
92	49	1.518995e-83
92	50	5.000581e-83
92	51	8.890333e-83
92	52	1.370981e-82
92	53	1.749038e-82
92	54	1.974461e-82
92	55	2.238504e-82
92	56	2.268303e-82
92	57	2.164716e-82
92	58	2.141448e-82
92	59	1.831938e-82
92	60	1.751443e-82
92	61	1.261073e-82
92	62	7.453140e-83
92	63	0.000000e+00
92	64	0.000000e+00
92	65	1.556959e-83
92	66	4.865088e-83
92	67	9.003396e-83
92	68	1.353797e-82
92	69	1.756309e-82
92	70	1.981760e-82
92	71	2.260441e-82
92	72	2.245065e-82
92	73	2.103772e-82
92	74	2.100346e-82
92	75	1.819022e-82
92	76	1.669009e-82
92	77	1.187380e-82
92	78	6.836357e-83
92	79	0.000000e+00
92	80	0.000000e+00
92	81	3.613085e-83
92	82	9.865724e-83
92	83	1.842701e-82
92	84	3.199247e-82
92	85	4.210711e-82
92	86	4.061474e-82
92	87	5.199048e-82
92	88	4.840060e-82
92	89	3.938468e-82
92	90	4.170332e-82
92	91	5.438842e-82
92	92	2.358005e-81
92	93	5.594820e-82
92	94	5.586417e-83
92	95	0.000000e+00
92	96	0.000000e+00
92	97	4.002722e-83
92	98	9.943748e-83
92	99	1.968876e-82
92	100	3.841691e-82
92	101	6.119077e-82
92	102	5.042567e-82
92	103	4.276451e-82
92	104	5.517313e-82
92	105	5.925160e-82
92	106	8.212440e-82
92	107	6.510114e-82
92	108	4.813078e-82
92	109	5.566122e-82
92	110	6.319232e-83
92	111	0.000000e+00
92	112	0.000000e+00
92	113	1.585213e-83
92	114	6.778663e-83
92	115	1.568696e-82
92	116	2.085363e-82
92	117	2.670639e-82
92	118	3.528367e-82
92	119	3.996078e-82
92	120	3.636773e-82
92	121	3.630900e-82
92	122	3.828225e-82
92	123	2.628857e-82
92	124	2.324486e-82
92	125	5.663150e-82
92	126	7.542665e-83
92	127	0.000000e+00
92	128	0.000000e+00
92	129	9.704018e-84
92	130	3.357162e-83
92	131	1.342660e-82
92	132	2.162328e-82
92	133	1.963912e-82
92	134	3.458335e-82
92	135	3.029031e-82
92	136	3.718817e-82
92	137	3.530561e-82
92	138	4.149097e-82
92	139	2.549799e-82
92	140	3.963381e-82
92	141	4.675643e-82
92	142	1.339652e-82
92	143	0.000000e+00
92	144	0.000000e+00
92	145	0.000000e+00
93	0	0.000000e+00
93	1	3.164154e-83
93	2	1.405825e-82
93	3	2.905728e-82
93	4	4.532845e-82
93	5	6.280162e-82
93	6	7.658743e-82
93	7	8.488376e-82
93	8	8.428550e-82
93	9	7.675308e-82
93	10	7.153835e-82
93	11	6.077763e-82
93	12	5.080751e-82
93	13	5.848078e-82
93	14	5.734979e-82
93	15	0.000000e+00
93	16	0.000000e+00
93	17	3.223584e-83
93	18	1.420802e-82
93	19	2.953076e-82
93	20	4.554667e-82
93	21	6.337651e-82
93	22	7.719347e-82
93	23	8.684958e-82
93	24	8.456676e-82
93	25	7.596299e-82
93	26	7.102108e-82
93	27	6.012575e-82
93	28	4.937043e-82
93	29	5.621458e-82
93	30	5.536962e-82
93	31	0.000000e+00
93	32	0.000000e+00
93	33	3.173959e-83
93	34	1.431371e-82
93	35	2.929443e-82
93	36	4.575849e-82
93	37	6.302395e-82
93	38	7.773687e-82
93	39	8.504738e-82
93	40	8.513183e-82
93	41	7.801725e-82
93	42	7.220327e-82
93	43	6.160868e-82
93	44	5.232626e-82
93	45	6.026814e-82
93	46	5.914522e-82
93	47	0.000000e+00
93	48	0.000000e+00
93	49	3.084409e-83
93	50	1.402148e-82
93	51	2.852382e-82
93	52	4.501707e-82
93	53	6.167874e-82
93	54	7.647399e-82
93	55	8.194229e-82
93	56	8.389507e-82
93	57	7.804205e-82
93	58	7.191153e-82
93	59	6.134857e-82
93	60	5.330359e-82
93	61	6.213423e-82
93	62	6.064116e-82
93	63	0.000000e+00
93	64	0.000000e+00
93	65	3.152206e-83
93	66	1.415647e-82
93	67	2.906623e-82
93	68	4.529676e-82
93	69	6.254247e-82
93	70	7.695335e-82
93	71	8.457655e-82
93	72	8.426098e-82
93	73	7.687847e-82
93	74	7.133742e-82
93	75	6.071879e-82
93	76	5.128789e-82
93	77	5.892870e-82
93	78	5.789314e-82
93	79	0.000000e+00
93	80	0.000000e+00
93	81	7.175714e-83
93	82	3.029347e-82
93	83	5.457070e-82
93	84	1.052642e-81
93	85	1.296209e-81
93	86	1.194793e-81
93	87	1.491994e-81
93	88	1.540193e-81
93	89	1.359088e-81
93	90	9.277167e-82
93	91	7.529974e-82
93	92	5.594820e-82
93	93	4.176244e-81
93	94	6.267119e-82
93	95	0.000000e+00
93	96	0.000000e+00
93	97	5.179755e-83
93	98	2.780935e-82
93	99	2.988129e-82
93	100	8.144162e-82
93	101	1.812874e-81
93	102	1.487879e-81
93	103	1.793570e-81
93	104	1.206121e-81
93	105	1.068110e-81
93	106	1.698604e-81
93	107	1.133077e-81
93	108	8.207940e-82
93	109	1.430764e-81
93	110	1.280294e-81
93	111	0.000000e+00
93	112	0.000000e+00
93	113	2.678238e-83
93	114	1.647845e-82
93	115	3.422629e-82
93	116	5.300024e-82
93	117	5.945849e-82
93	118	7.579066e-82
93	119	7.918949e-82
93	120	7.990908e-82
93	121	1.122371e-81
93	122	1.046414e-81
93	123	9.286592e-82
93	124	1.138298e-81
93	125	1.578154e-81
93	126	1.235871e-81
93	127	0.000000e+00
93	128	0.000000e+00
93	129	7.253100e-84
93	130	1.223374e-82
93	131	2.812958e-82
93	132	3.498992e-82
93	133	4.886710e-82
93	134	7.360643e-82
93	135	6.334277e-82
93	136	7.280323e-82
93	137	7.814902e-82
93	138	9.661725e-82
93	139	5.941306e-82
93	140	6.336131e-82
93	141	1.063161e-81
93	142	1.043479e-81
93	143	0.000000e+00
93	144	0.000000e+00
93	145	0.000000e+00
94	0	0.000000e+00
94	1	1.038244e-83
94	2	5.651419e-83
94	3	1.198233e-82
94	4	1.968461e-82
94	5	2.787513e-82
94	6	3.504268e-82
94	7	4.061654e-82
94	8	4.296472e-82
94	9	3.912713e-82
94	10	3.799493e-82
94	11	3.262534e-82
94	12	2.660782e-82
94	13	3.434211e-82
94	14	3.667371e-82
94	15	0.000000e+00
94	16	0.000000e+00
94	17	1.048166e-83
94	18	5.713297e-83
94	19	1.213258e-82
94	20	1.975305e-82
94	21	2.788464e-82
94	22	3.491163e-82
94	23	4.112592e-82
94	24	4.265241e-82
94	25	3.814910e-82
94	26	3.691295e-82
94	27	3.183940e-82
94	28	2.517784e-82
94	29	3.253744e-82
94	30	3.525275e-82
94	31	0.000000e+00
94	32	0.000000e+00
94	33	1.053551e-83
94	34	5.762598e-83
94	35	1.217140e-82
94	36	1.995845e-82
94	37	2.806647e-82
94	38	3.584561e-82
94	39	4.089977e-82
94	40	4.367416e-82
94	41	4.009012e-82
94	42	3.877388e-82
94	43	3.329925e-82
94	44	2.773328e-82
94	45	3.554751e-82
94	46	3.800654e-82
94	47	0.000000e+00
94	48	0.000000e+00
94	49	1.034813e-83
94	50	5.640794e-83
94	51	1.193540e-82
94	52	1.968389e-82
94	53	2.771535e-82
94	54	3.580447e-82
94	55	3.986107e-82
94	56	4.359596e-82
94	57	4.080089e-82
94	58	3.955453e-82
94	59	3.366326e-82
94	60	2.905018e-82
94	61	3.712918e-82
94	62	3.916532e-82
94	63	0.000000e+00
94	64	0.000000e+00
94	65	1.040453e-83
94	66	5.696000e-83
94	67	1.205296e-82
94	68	1.972994e-82
94	69	2.777648e-82
94	70	3.537995e-82
94	71	4.054804e-82
94	72	4.308646e-82
94	73	3.935694e-82
94	74	3.808579e-82
94	75	3.268747e-82
94	76	2.699199e-82
94	77	3.462906e-82
94	78	3.713580e-82
94	79	0.000000e+00
94	80	0.000000e+00
94	81	1.216327e-83
94	82	1.127361e-82
94	83	1.279323e-82
94	84	3.852152e-82
94	85	5.119589e-82
94	86	4.713639e-82
94	87	6.622035e-82
94	88	6.948391e-82
94	89	5.995754e-82
94	90	3.745251e-82
94	91	2.662522e-82
94	92	5.586417e-83
94	93	6.267119e-82
94	94	1.949696e-81
94	95	0.000000e+00
94	96	0.000000e+00
94	97	-3.912091e-85
94	98	8.516151e-83
94	99	5.866819e-83
94	100	2.569704e-82
94	101	8.276811e-82
94	102	7.791817e-82
94	103	1.004879e-81
94	104	5.588309e-82
94	105	4.716389e-82
94	106	8.342307e-82
94	107	5.214588e-82
94	108	2.573481e-82
94	109	6.427355e-82
94	110	5.024140e-82
94	111	0.000000e+00
94	112	0.000000e+00
94	113	2.042529e-84
94	114	5.384664e-83
94	115	1.295319e-82
94	116	1.631645e-82
94	117	1.863344e-82
94	118	2.494900e-82
94	119	2.827621e-82
94	120	2.715315e-82
94	121	5.464527e-82
94	122	4.857086e-82
94	123	4.082155e-82
94	124	5.770274e-82
94	125	7.486880e-82
94	126	7.892848e-82
94	127	0.000000e+00
94	128	0.000000e+00
94	129	-2.914458e-84
94	130	2.440962e-83
94	131	8.771319e-83
94	132	8.698458e-83
94	133	1.990315e-82
94	134	3.013529e-82
94	135	2.435392e-82
94	136	2.745994e-82
94	137	3.104541e-82
94	138	4.722500e-82
94	139	2.248895e-82
94	140	1.897461e-82
94	141	5.166251e-82
94	142	6.165872e-82
94	143	0.000000e+00
94	144	0.000000e+00
94	145	0.000000e+00
95	0	0.000000e+00
95	1	0.000000e+00
95	2	0.000000e+00
95	3	0.000000e+00
95	4	0.000000e+00
95	5	0.000000e+00
95	6	0.000000e+00
95	7	0.000000e+00
95	8	0.000000e+00
95	9	0.000000e+00
95	10	0.000000e+00
95	11	0.000000e+00
95	12	0.000000e+00
95	13	0.000000e+00
95	14	0.000000e+00
95	15	0.000000e+00
95	16	0.000000e+00
95	17	0.000000e+00
95	18	0.000000e+00
95	19	0.000000e+00
95	20	0.000000e+00
95	21	0.000000e+00
95	22	0.000000e+00
95	23	0.000000e+00
95	24	0.000000e+00
95	25	0.000000e+00
95	26	0.000000e+00
95	27	0.000000e+00
95	28	0.000000e+00
95	29	0.000000e+00
95	30	0.000000e+00
95	31	0.000000e+00
95	32	0.000000e+00
95	33	0.000000e+00
95	34	0.000000e+00
95	35	0.000000e+00
95	36	0.000000e+00
95	37	0.000000e+00
95	38	0.000000e+00
95	39	0.000000e+00
95	40	0.000000e+00
95	41	0.000000e+00
95	42	0.000000e+00
95	43	0.000000e+00
95	44	0.000000e+00
95	45	0.000000e+00
95	46	0.000000e+00
95	47	0.000000e+00
95	48	0.000000e+00
95	49	0.000000e+00
95	50	0.000000e+00
95	51	0.000000e+00
95	52	0.000000e+00
95	53	0.000000e+00
95	54	0.000000e+00
95	55	0.000000e+00
95	56	0.000000e+00
95	57	0.000000e+00
95	58	0.000000e+00
95	59	0.000000e+00
95	60	0.000000e+00
95	61	0.000000e+00
95	62	0.000000e+00
95	63	0.000000e+00
95	64	0.000000e+00
95	65	0.000000e+00
95	66	0.000000e+00
95	67	0.000000e+00
95	68	0.000000e+00
95	69	0.000000e+00
95	70	0.000000e+00
95	71	0.000000e+00
95	72	0.000000e+00
95	73	0.000000e+00
95	74	0.000000e+00
95	75	0.000000e+00
95	76	0.000000e+00
95	77	0.000000e+00
95	78	0.000000e+00
95	79	0.000000e+00
95	80	0.000000e+00
95	81	0.000000e+00
95	82	0.000000e+00
95	83	0.000000e+00
95	84	0.000000e+00
95	85	0.000000e+00
95	86	0.000000e+00
95	87	0.000000e+00
95	88	0.000000e+00
95	89	0.000000e+00
95	90	0.000000e+00
95	91	0.000000e+00
95	92	0.000000e+00
95	93	0.000000e+00
95	94	0.000000e+00
95	95	0.000000e+00
95	96	0.000000e+00
95	97	0.000000e+00
95	98	0.000000e+00
95	99	0.000000e+00
95	100	0.000000e+00
95	101	0.000000e+00
95	102	0.000000e+00
95	103	0.000000e+00
95	104	0.000000e+00
95	105	0.000000e+00
95	106	0.000000e+00
95	107	0.000000e+00
95	108	0.000000e+00
95	109	0.000000e+00
95	110	0.000000e+00
95	111	0.000000e+00
95	112	0.000000e+00
95	113	0.000000e+00
95	114	0.000000e+00
95	115	0.000000e+00
95	116	0.000000e+00
95	117	0.000000e+00
95	118	0.000000e+00
95	119	0.000000e+00
95	120	0.000000e+00
95	121	0.000000e+00
95	122	0.000000e+00
95	123	0.000000e+00
95	124	0.000000e+00
95	125	0.000000e+00
95	126	0.000000e+00
95	127	0.000000e+00
95	128	0.000000e+00
95	129	0.000000e+00
95	130	0.000000e+00
95	131	0.000000e+00
95	132	0.000000e+00
95	133	0.000000e+00
95	134	0.000000e+00
95	135	0.000000e+00
95	136	0.000000e+00
95	137	0.000000e+00
95	138	0.000000e+00
95	139	0.000000e+00
95	140	0.000000e+00
95	141	0.000000e+00
95	142	0.000000e+00
95	143	0.000000e+00
95	144	0.000000e+00
95	145	0.000000e+00
96	0	0.000000e+00
96	1	0.000000e+00
96	2	0.000000e+00
96	3	0.000000e+00
96	4	0.000000e+00
96	5	0.000000e+00
96	6	0.000000e+00
96	7	0.000000e+00
96	8	0.000000e+00
96	9	0.000000e+00
96	10	0.000000e+00
96	11	0.000000e+00
96	12	0.000000e+00
96	13	0.000000e+00
96	14	0.000000e+00
96	15	0.000000e+00
96	16	0.000000e+00
96	17	0.000000e+00
96	18	0.000000e+00
96	19	0.000000e+00
96	20	0.000000e+00
96	21	0.000000e+00
96	22	0.000000e+00
96	23	0.000000e+00
96	24	0.000000e+00
96	25	0.000000e+00
96	26	0.000000e+00
96	27	0.000000e+00
96	28	0.000000e+00
96	29	0.000000e+00
96	30	0.000000e+00
96	31	0.000000e+00
96	32	0.000000e+00
96	33	0.000000e+00
96	34	0.000000e+00
96	35	0.000000e+00
96	36	0.000000e+00
96	37	0.000000e+00
96	38	0.000000e+00
96	39	0.000000e+00
96	40	0.000000e+00
96	41	0.000000e+00
96	42	0.000000e+00
96	43	0.000000e+00
96	44	0.000000e+00
96	45	0.000000e+00
96	46	0.000000e+00
96	47	0.000000e+00
96	48	0.000000e+00
96	49	0.000000e+00
96	50	0.000000e+00
96	51	0.000000e+00
96	52	0.000000e+00
96	53	0.000000e+00
96	54	0.000000e+00
96	55	0.000000e+00
96	56	0.000000e+00
96	57	0.000000e+00
96	58	0.000000e+00
96	59	0.000000e+00
96	60	0.000000e+00
96	61	0.000000e+00
96	62	0.000000e+00
96	63	0.000000e+00
96	64	0.000000e+00
96	65	0.000000e+00
96	66	0.000000e+00
96	67	0.000000e+00
96	68	0.000000e+00
96	69	0.000000e+00
96	70	0.000000e+00
96	71	0.000000e+00
96	72	0.000000e+00
96	73	0.000000e+00
96	74	0.000000e+00
96	75	0.000000e+00
96	76	0.000000e+00
96	77	0.000000e+00
96	78	0.000000e+00
96	79	0.000000e+00
96	80	0.000000e+00
96	81	0.000000e+00
96	82	0.000000e+00
96	83	0.000000e+00
96	84	0.000000e+00
96	85	0.000000e+00
96	86	0.000000e+00
96	87	0.000000e+00
96	88	0.000000e+00
96	89	0.000000e+00
96	90	0.000000e+00
96	91	0.000000e+00
96	92	0.000000e+00
96	93	0.000000e+00
96	94	0.000000e+00
96	95	0.000000e+00
96	96	0.000000e+00
96	97	0.000000e+00
96	98	0.000000e+00
96	99	0.000000e+00
96	100	0.000000e+00
96	101	0.000000e+00
96	102	0.000000e+00
96	103	0.000000e+00
96	104	0.000000e+00
96	105	0.000000e+00
96	106	0.000000e+00
96	107	0.000000e+00
96	108	0.000000e+00
96	109	0.000000e+00
96	110	0.000000e+00
96	111	0.000000e+00
96	112	0.000000e+00
96	113	0.000000e+00
96	114	0.000000e+00
96	115	0.000000e+00
96	116	0.000000e+00
96	117	0.000000e+00
96	118	0.000000e+00
96	119	0.000000e+00
96	120	0.000000e+00
96	121	0.000000e+00
96	122	0.000000e+00
96	123	0.000000e+00
96	124	0.000000e+00
96	125	0.000000e+00
96	126	0.000000e+00
96	127	0.000000e+00
96	128	0.000000e+00
96	129	0.000000e+00
96	130	0.000000e+00
96	131	0.000000e+00
96	132	0.000000e+00
96	133	0.000000e+00
96	134	0.000000e+00
96	135	0.000000e+00
96	136	0.000000e+00
96	137	0.000000e+00
96	138	0.000000e+00
96	139	0.000000e+00
96	140	0.000000e+00
96	141	0.000000e+00
96	142	0.000000e+00
96	143	0.000000e+00
96	144	0.000000e+00
96	145	0.000000e+00
97	0	0.000000e+00
97	1	1.021066e-84
97	2	3.440678e-84
97	3	6.104668e-84
97	4	7.554030e-84
97	5	1.099586e-83
97	6	1.187179e-83
97	7	1.235710e-83
97	8	8.200944e-84
97	9	8.703179e-84
97	10	6.256627e-84
97	11	5.660369e-84
97	12	6.070763e-84
97	13	4.138255e-84
97	14	-6.948418e-85
97	15	0.000000e+00
97	16	0.000000e+00
97	17	9.889127e-85
97	18	3.689596e-84
97	19	6.500359e-84
97	20	7.669570e-84
97	21	1.112174e-83
97	22	1.219452e-83
97	23	1.293002e-83
97	24	8.418029e-84
97	25	9.202187e-84
97	26	6.715113e-84
97	27	5.710468e-84
97	28	6.797385e-84
97	29	4.533219e-84
97	30	-2.300988e-85
97	31	0.000000e+00
97	32	0.000000e+00
97	33	1.017900e-84
97	34	3.368589e-84
97	35	5.883074e-84
97	36	7.318763e-84
97	37	1.091705e-83
97	38	1.157427e-83
97	39	1.195458e-83
97	40	7.711784e-84
97	41	8.049552e-84
97	42	5.888145e-84
97	43	5.548183e-84
97	44	5.839089e-84
97	45	3.868580e-84
97	46	-1.154517e-84
97	47	0.000000e+00
97	48	0.000000e+00
97	49	1.024007e-84
97	50	3.068035e-84
97	51	5.346359e-84
97	52	6.921852e-84
97	53	1.057079e-83
97	54	1.081823e-83
97	55	1.097742e-83
97	56	7.096452e-84
97	57	7.132906e-84
97	58	5.177665e-84
97	59	5.402411e-84
97	60	4.850848e-84
97	61	3.318545e-84
97	62	-1.725083e-84
97	63	0.000000e+00
97	64	0.000000e+00
97	65	1.001446e-84
97	66	3.406722e-84
97	67	5.954397e-84
97	68	7.288283e-84
97	69	1.084641e-83
97	70	1.155888e-83
97	71	1.201894e-83
97	72	7.770060e-84
97	73	8.207393e-84
97	74	5.987300e-84
97	75	5.561552e-84
97	76	5.953837e-84
97	77	3.948402e-84
97	78	-9.642103e-85
97	79	0.000000e+00
97	80	0.000000e+00
97	81	6.290929e-84
97	82	1.229235e-83
97	83	2.137801e-83
97	84	3.583846e-83
97	85	3.940467e-83
97	86	2.756672e-83
97	87	3.902561e-83
97	88	6.857575e-83
97	89	4.601352e-83
97	90	2.437236e-83
97	91	3.970851e-83
97	92	4.002722e-83
97	93	5.179755e-83
97	94	-3.912091e-85
97	95	0.000000e+00
97	96	0.000000e+00
97	97	5.717750e-83
97	98	2.675362e-83
97	99	3.693119e-83
97	100	4.331164e-83
97	101	4.653776e-83
97	102	4.156717e-83
97	103	-4.048582e-84
97	104	2.182593e-83
97	105	6.327500e-83
97	106	1.047839e-82
97	107	7.250243e-83
97	108	6.197626e-83
97	109	3.472073e-83
97	110	4.183403e-83
97	111	0.000000e+00
97	112	0.000000e+00
97	113	3.827350e-84
97	114	9.290913e-84
97	115	2.485474e-83
97	116	3.397100e-83
97	117	4.649098e-83
97	118	3.756808e-83
97	119	4.695781e-83
97	120	4.327642e-83
97	121	4.775095e-83
97	122	3.806044e-83
97	123	2.376077e-83
97	124	3.557894e-83
97	125	8.850509e-83
97	126	2.337892e-83
97	127	0.000000e+00
97	128	0.000000e+00
97	129	1.859753e-84
97	130	1.034378e-83
97	131	2.196132e-83
97	132	2.589937e-83
97	133	4.568811e-83
97	134	4.367736e-83
97	135	4.255127e-83
97	136	5.741333e-83
97	137	6.003235e-83
97	138	6.886334e-83
97	139	5.169607e-83
97	140	6.192211e-83
97	141	6.462255e-83
97	142	7.700051e-84
97	143	0.000000e+00
97	144	0.000000e+00
97	145	0.000000e+00
98	0	0.000000e+00
98	1	6.115026e-84
98	2	2.775394e-83
98	3	5.964456e-83
98	4	9.379300e-83
98	5	1.309268e-82
98	6	1.467982e-82
98	7	1.627109e-82
98	8	1.507388e-82
98	9	1.364720e-82
98	10	1.162817e-82
98	11	9.791394e-83
98	12	8.397838e-83
98	13	8.039421e-83
98	14	6.347574e-83
98	15	0.000000e+00
98	16	0.000000e+00
98	17	6.333720e-84
98	18	2.841484e-83
98	19	6.064656e-83
98	20	9.345548e-83
98	21	1.329502e-82
98	22	1.478421e-82
98	23	1.675100e-82
98	24	1.488192e-82
98	25	1.360561e-82
98	26	1.163432e-82
98	27	9.495969e-83
98	28	8.192360e-83
98	29	7.776020e-83
98	30	6.141733e-83
98	31	0.000000e+00
98	32	0.000000e+00
98	33	6.047616e-84
98	34	2.803203e-83
98	35	6.058027e-83
98	36	9.538579e-83
98	37	1.321042e-82
98	38	1.495193e-82
98	39	1.625289e-82
98	40	1.542876e-82
98	41	1.378721e-82
98	42	1.169783e-82
98	43	9.997424e-83
98	44	8.635624e-83
98	45	8.175843e-83
98	46	6.444170e-83
98	47	0.000000e+00
98	48	0.000000e+00
98	49	5.735694e-84
98	50	2.712764e-83
98	51	5.919202e-83
98	52	9.480809e-83
98	53	1.287275e-82
98	54	1.470193e-82
98	55	1.552353e-82
98	56	1.549710e-82
98	57	1.366346e-82
98	58	1.153690e-82
98	59	1.021033e-82
98	60	8.744639e-83
98	61	8.337047e-83
98	62	6.556031e-83
98	63	0.000000e+00
98	64	0.000000e+00
98	65	6.036675e-84
98	66	2.786363e-83
98	67	6.009928e-83
98	68	9.404015e-83
98	69	1.310596e-82
98	70	1.477890e-82
98	71	1.617930e-82
98	72	1.518695e-82
98	73	1.361855e-82
98	74	1.158366e-82
98	75	9.822992e-83
98	76	8.458826e-83
98	77	8.012308e-83
98	78	6.327825e-83
98	79	0.000000e+00
98	80	0.000000e+00
98	81	2.313447e-83
98	82	7.777022e-83
98	83	1.595512e-82
98	84	3.152636e-82
98	85	3.575039e-82
98	86	3.096713e-82
98	87	3.472345e-82
98	88	3.294770e-82
98	89	2.990745e-82
98	90	1.759710e-82
98	91	2.109012e-82
98	92	9.943748e-83
98	93	2.780935e-82
98	94	8.516151e-83
98	95	0.000000e+00
98	96	0.000000e+00
98	97	2.675362e-83
98	98	4.464400e-82
98	99	1.421112e-82
98	100	2.424627e-82
98	101	3.972855e-82
98	102	3.055668e-82
98	103	3.383395e-82
98	104	3.409183e-82
98	105	4.174765e-82
98	106	5.032183e-82
98	107	2.496722e-82
98	108	3.719730e-82
98	109	2.424789e-82
98	110	2.181729e-83
98	111	0.000000e+00
98	112	0.000000e+00
98	113	1.078520e-83
98	114	4.900993e-83
98	115	1.040785e-82
98	116	1.674324e-82
98	117	2.028561e-82
98	118	2.353588e-82
98	119	2.206354e-82
98	120	2.282627e-82
98	121	2.810377e-82
98	122	1.873432e-82
98	123	2.079929e-82
98	124	1.793005e-82
98	125	3.228697e-82
98	126	2.578928e-82
98	127	0.000000e+00
98	128	0.000000e+00
98	129	4.699911e-84
98	130	5.347952e-83
98	131	7.788620e-83
98	132	1.046983e-82
98	133	1.586247e-82
98	134	1.861228e-82
98	135	1.796857e-82
98	136	2.401842e-82
98	137	2.518125e-82
98	138	3.049229e-82
98	139	1.858026e-82
98	140	1.850842e-82
98	141	2.436244e-82
98	142	1.936232e-82
98	143	0.000000e+00
98	144	0.000000e+00
98	145	0.000000e+00
99	0	0.000000e+00
99	1	8.795449e-84
99	2	3.403238e-83
99	3	6.966141e-83
99	4	1.103630e-82
99	5	1.593764e-82
99	6	1.734912e-82
99	7	1.957154e-82
99	8	1.825135e-82
99	9	1.708113e-82
99	10	1.434137e-82
99	11	1.234590e-82
99	12	1.140675e-82
99	13	8.685249e-83
99	14	5.641785e-83
99	15	0.000000e+00
99	16	0.000000e+00
99	17	9.321001e-84
99	18	3.440589e-83
99	19	7.180375e-83
99	20	1.099294e-82
99	21	1.630450e-82
99	22	1.774508e-82
99	23	2.015548e-82
99	24	1.820907e-82
99	25	1.701481e-82
99	26	1.438974e-82
99	27	1.222615e-82
99	28	1.118415e-82
99	29	8.383626e-83
99	30	5.557685e-83
99	31	0.000000e+00
99	32	0.000000e+00
99	33	8.730560e-84
99	34	3.477589e-83
99	35	7.134134e-83
99	36	1.131425e-82
99	37	1.623282e-82
99	38	1.774255e-82
99	39	1.976157e-82
99	40	1.880242e-82
99	41	1.751394e-82
99	42	1.457399e-82
99	43	1.261458e-82
99	44	1.168234e-82
99	45	8.872259e-83
99	46	5.763984e-83
99	47	0.000000e+00
99	48	0.000000e+00
99	49	8.215481e-84
99	50	3.434762e-83
99	51	6.928139e-83
99	52	1.135848e-82
99	53	1.584618e-82
99	54	1.729481e-82
99	55	1.904904e-82
99	56	1.883883e-82
99	57	1.755961e-82
99	58	1.447258e-82
99	59	1.269669e-82
99	60	1.182613e-82
99	61	9.103207e-83
99	62	5.805802e-83
99	63	0.000000e+00
99	64	0.000000e+00
99	65	8.750499e-84
99	66	3.438626e-83
99	67	7.081452e-83
99	68	1.114297e-82
99	69	1.610372e-82
99	70	1.757116e-82
99	71	1.962831e-82
99	72	1.852792e-82
99	73	1.725573e-82
99	74	1.441366e-82
99	75	1.243983e-82
99	76	1.145805e-82
99	77	8.684455e-83
99	78	5.672952e-83
99	79	0.000000e+00
99	80	0.000000e+00
99	81	3.000082e-83
99	82	1.000721e-82
99	83	1.636366e-82
99	84	3.724128e-82
99	85	4.105419e-82
99	86	3.385555e-82
99	87	4.099614e-82
99	88	3.652649e-82
99	89	3.338128e-82
99	90	2.088762e-82
99	91	2.826357e-82
99	92	1.968876e-82
99	93	2.988129e-82
99	94	5.866819e-83
99	95	0.000000e+00
99	96	0.000000e+00
99	97	3.693119e-83
99	98	1.421112e-82
99	99	8.821373e-82
99	100	4.253260e-82
99	101	5.508530e-82
99	102	4.325140e-82
99	103	4.526347e-82
99	104	5.259201e-82
99	105	6.362166e-82
99	106	7.654372e-82
99	107	3.861288e-82
99	108	5.093583e-82
99	109	4.172507e-82
99	110	3.533604e-83
99	111	0.000000e+00
99	112	0.000000e+00
99	113	1.995227e-83
99	114	6.567898e-83
99	115	1.428743e-82
99	116	2.286497e-82
99	117	2.778815e-82
99	118	3.182127e-82
99	119	3.744776e-82
99	120	3.432578e-82
99	121	3.699577e-82
99	122	3.140928e-82
99	123	2.950777e-82
99	124	2.723839e-82
99	125	4.606606e-82
99	126	2.649052e-82
99	127	0.000000e+00
99	128	0.000000e+00
99	129	1.006927e-83
99	130	5.555113e-83
99	131	1.242842e-82
99	132	1.731824e-82
99	133	2.355818e-82
99	134	3.121817e-82
99	135	2.870937e-82
99	136	3.832381e-82
99	137	3.793863e-82
99	138	4.282251e-82
99	139	2.734444e-82
99	140	2.863706e-82
99	141	3.586538e-82
99	142	1.859190e-82
99	143	0.000000e+00
99	144	0.000000e+00
99	145	0.000000e+00
100	0	0.000000e+00
100	1	2.444293e-83
100	2	9.632647e-83
100	3	1.991187e-82
100	4	3.151700e-82
100	5	4.377771e-82
100	6	5.047856e-82
100	7	5.571178e-82
100	8	5.374282e-82
100	9	5.034677e-82
100	10	4.546416e-82
100	11	3.877199e-82
100	12	3.321948e-82
100	13	3.257895e-82
100	14	2.793284e-82
100	15	0.000000e+00
100	16	0.000000e+00
100	17	2.522663e-83
100	18	9.647953e-83
100	19	2.034662e-82
100	20	3.169350e-82
100	21	4.412937e-82
100	22	5.140062e-82
100	23	5.679748e-82
100	24	5.368913e-82
100	25	4.979751e-82
100	26	4.492758e-82
100	27	3.827534e-82
100	28	3.235826e-82
100	29	3.108324e-82
100	30	2.703464e-82
100	31	0.000000e+00
100	32	0.000000e+00
100	33	2.440283e-83
100	34	9.880978e-83
100	35	2.031557e-82
100	36	3.211733e-82
100	37	4.456440e-82
100	38	5.146065e-82
100	39	5.641867e-82
100	40	5.508850e-82
100	41	5.174229e-82
100	42	4.633964e-82
100	43	3.969280e-82
100	44	3.415187e-82
100	45	3.371776e-82
100	46	2.891768e-82
100	47	0.000000e+00
100	48	0.000000e+00
100	49	2.353524e-83
100	50	9.825750e-83
100	51	1.982651e-82
100	52	3.181805e-82
100	53	4.405736e-82
100	54	5.033190e-82
100	55	5.491234e-82
100	56	5.494168e-82
100	57	5.217064e-82
100	58	4.666271e-82
100	59	3.990090e-82
100	60	3.479866e-82
100	61	3.507106e-82
100	62	2.966521e-82
100	63	0.000000e+00
100	64	0.000000e+00
100	65	2.435274e-83
100	66	9.742255e-83
100	67	2.013293e-82
100	68	3.174558e-82
100	69	4.409306e-82
100	70	5.098036e-82
100	71	5.593137e-82
100	72	5.433495e-82
100	73	5.090244e-82
100	74	4.567031e-82
100	75	3.906457e-82
100	76	3.346243e-82
100	77	3.288255e-82
100	78	2.830317e-82
100	79	0.000000e+00
100	80	0.000000e+00
100	81	6.164476e-83
100	82	2.404947e-82
100	83	3.757696e-82
100	84	8.643698e-82
100	85	9.630396e-82
100	86	8.060277e-82
100	87	9.853156e-82
100	88	8.882470e-82
100	89	8.446718e-82
100	90	5.659996e-82
100	91	5.283843e-82
100	92	3.841691e-82
100	93	8.144162e-82
100	94	2.569704e-82
100	95	0.000000e+00
100	96	0.000000e+00
100	97	4.331164e-83
100	98	2.424627e-82
100	99	4.253260e-82
100	100	2.257167e-81
100	101	1.529275e-81
100	102	1.279591e-81
100	103	1.367834e-81
100	104	1.129172e-81
100	105	1.200869e-81
100	106	1.639683e-81
100	107	8.091319e-82
100	108	7.660086e-82
100	109	9.263997e-82
100	110	3.813483e-82
100	111	0.000000e+00
100	112	0.000000e+00
100	113	3.135706e-83
100	114	1.248042e-82
100	115	2.731740e-82
100	116	4.631283e-82
100	117	5.124001e-82
100	118	6.768999e-82
100	119	6.929801e-82
100	120	6.761262e-82
100	121	8.084594e-82
100	122	7.010097e-82
100	123	6.945483e-82
100	124	7.039702e-82
100	125	1.084608e-81
100	126	7.892321e-82
100	127	0.000000e+00
100	128	0.000000e+00
100	129	1.317952e-83
100	130	1.050000e-82
100	131	2.368126e-82
100	132	3.356263e-82
100	133	4.286648e-82
100	134	6.558707e-82
100	135	5.456680e-82
100	136	6.629562e-82
100	137	6.508060e-82
100	138	7.964231e-82
100	139	4.705452e-82
100	140	5.081875e-82
100	141	6.824471e-82
100	142	5.609907e-82
100	143	0.000000e+00
100	144	0.000000e+00
100	145	0.000000e+00
101	0	0.000000e+00
101	1	4.932772e-83
101	2	2.111582e-82
101	3	4.425641e-82
101	4	7.032293e-82
101	5	9.653034e-82
101	6	1.151188e-81
101	7	1.272844e-81
101	8	1.262091e-81
101	9	1.166513e-81
101	10	1.087093e-81
101	11	9.300127e-82
101	12	7.712444e-82
101	13	8.519794e-82
101	14	8.039490e-82
101	15	0.000000e+00
101	16	0.000000e+00
101	17	5.046420e-83
101	18	2.117217e-82
101	19	4.492516e-82
101	20	7.073116e-82
101	21	9.701079e-82
101	22	1.162779e-81
101	23	1.294593e-81
101	24	1.258605e-81
101	25	1.148981e-81
101	26	1.068689e-81
101	27	9.137929e-82
101	28	7.438949e-82
101	29	8.116864e-82
101	30	7.743637e-82
101	31	0.000000e+00
101	32	0.000000e+00
101	33	4.939477e-83
101	34	2.163642e-82
101	35	4.499084e-82
101	36	7.142270e-82
101	37	9.779121e-82
101	38	1.173633e-81
101	39	1.285594e-81
101	40	1.287472e-81
101	41	1.196608e-81
101	42	1.106766e-81
101	43	9.500645e-82
101	44	7.966169e-82
101	45	8.818945e-82
101	46	8.320743e-82
101	47	0.000000e+00
101	48	0.000000e+00
101	49	4.791271e-83
101	50	2.143650e-82
101	51	4.406001e-82
101	52	7.049636e-82
101	53	9.660297e-82
101	54	1.156135e-81
101	55	1.251080e-81
101	56	1.282413e-81
101	57	1.208169e-81
101	58	1.117518e-81
101	59	9.563548e-82
101	60	8.191112e-82
101	61	9.180407e-82
101	62	8.562475e-82
101	63	0.000000e+00
101	64	0.000000e+00
101	65	4.915732e-83
101	66	2.133712e-82
101	67	4.456477e-82
101	68	7.064321e-82
101	69	9.678424e-82
101	70	1.161430e-81
101	71	1.274796e-81
101	72	1.270371e-81
101	73	1.176507e-81
101	74	1.089903e-81
101	75	9.341647e-82
101	76	7.788771e-82
101	77	8.601021e-82
101	78	8.136153e-82
101	79	0.000000e+00
101	80	0.000000e+00
101	81	9.495145e-83
101	82	4.261988e-82
101	83	6.909148e-82
101	84	1.562566e-81
101	85	1.830484e-81
101	86	1.658737e-81
101	87	2.062153e-81
101	88	1.981453e-81
101	89	1.818172e-81
101	90	1.210460e-81
101	91	9.212710e-82
101	92	6.119077e-82
101	93	1.812874e-81
101	94	8.276811e-82
101	95	0.000000e+00
101	96	0.000000e+00
101	97	4.653776e-83
101	98	3.972855e-82
101	99	5.508530e-82
101	100	1.529275e-81
101	101	5.286922e-81
101	102	2.551019e-81
101	103	2.967672e-81
101	104	2.042528e-81
101	105	2.000801e-81
101	106	2.977599e-81
101	107	1.702700e-81
101	108	1.263261e-81
101	109	2.011025e-81
101	110	1.169227e-81
101	111	0.000000e+00
101	112	0.000000e+00
101	113	3.738336e-83
101	114	2.289665e-82
101	115	4.993727e-82
101	116	8.228804e-82
101	117	9.107582e-82
101	118	1.226360e-81
101	119	1.190931e-81
101	120	1.222891e-81
101	121	1.737774e-81
101	122	1.477085e-81
101	123	1.383720e-81
101	124	1.612641e-81
101	125	2.309661e-81
101	126	1.917328e-81
101	127	0.000000e+00
101	128	0.000000e+00
101	129	1.491170e-83
101	130	1.724927e-82
101	131	4.404510e-82
101	132	5.822655e-82
101	133	7.938717e-82
101	134	1.250581e-81
101	135	1.021969e-81
101	136	1.174142e-81
101	137	1.193526e-81
101	138	1.567239e-81
101	139	8.731755e-82
101	140	9.018329e-82
101	141	1.438922e-81
101	142	1.503238e-81
101	143	0.000000e+00
101	144	0.000000e+00
101	145	0.000000e+00
102	0	0.000000e+00
102	1	4.577438e-83
102	2	1.794295e-82
102	3	3.742234e-82
102	4	6.011882e-82
102	5	8.102126e-82
102	6	9.923716e-82
102	7	1.089669e-81
102	8	1.087333e-81
102	9	1.012570e-81
102	10	9.581461e-82
102	11	8.097872e-82
102	12	6.709644e-82
102	13	7.438526e-82
102	14	7.018955e-82
102	15	0.000000e+00
102	16	0.000000e+00
102	17	4.632938e-83
102	18	1.792313e-82
102	19	3.815377e-82
102	20	6.086884e-82
102	21	8.113741e-82
102	22	1.006082e-81
102	23	1.111043e-81
102	24	1.085287e-81
102	25	1.000995e-81
102	26	9.391292e-82
102	27	7.986121e-82
102	28	6.504414e-82
102	29	7.081035e-82
102	30	6.790198e-82
102	31	0.000000e+00
102	32	0.000000e+00
102	33	4.607947e-83
102	34	1.849466e-82
102	35	3.799787e-82
102	36	6.114963e-82
102	37	8.245232e-82
102	38	1.012239e-81
102	39	1.105026e-81
102	40	1.112099e-81
102	41	1.040553e-81
102	42	9.815128e-82
102	43	8.302858e-82
102	44	6.941378e-82
102	45	7.727491e-82
102	46	7.284765e-82
102	47	0.000000e+00
102	48	0.000000e+00
102	49	4.511235e-83
102	50	1.846041e-82
102	51	3.710622e-82
102	52	6.009464e-82
102	53	8.195200e-82
102	54	9.949725e-82
102	55	1.076321e-81
102	56	1.109309e-81
102	57	1.049663e-81
102	58	9.977239e-82
102	59	8.340707e-82
102	60	7.118613e-82
102	61	8.061758e-82
102	62	7.480590e-82
102	63	0.000000e+00
102	64	0.000000e+00
102	65	4.570707e-83
102	66	1.820835e-82
102	67	3.766896e-82
102	68	6.053193e-82
102	69	8.147934e-82
102	70	1.001922e-81
102	71	1.095805e-81
102	72	1.096885e-81
102	73	1.023741e-81
102	74	9.649905e-82
102	75	8.161142e-82
102	76	6.792056e-82
102	77	7.530205e-82
102	78	7.125202e-82
102	79	0.000000e+00
102	80	0.000000e+00
102	81	8.455549e-83
102	82	3.819821e-82
102	83	5.151196e-82
102	84	1.339133e-81
102	85	1.554964e-81
102	86	1.300856e-81
102	87	1.789950e-81
102	88	1.790284e-81
102	89	1.522067e-81
102	90	9.974931e-82
102	91	7.460058e-82
102	92	5.042567e-82
102	93	1.487879e-81
102	94	7.791817e-82
102	95	0.000000e+00
102	96	0.000000e+00
102	97	4.156717e-83
102	98	3.055668e-82
102	99	4.325140e-82
102	100	1.279591e-81
102	101	2.551019e-81
102	102	4.833086e-81
102	103	2.522407e-81
102	104	1.757679e-81
102	105	1.595246e-81
102	106	2.565978e-81
102	107	1.383133e-81
102	108	6.962495e-82
102	109	1.486295e-81
102	110	1.139581e-81
102	111	0.000000e+00
102	112	0.000000e+00
102	113	3.715213e-83
102	114	1.841512e-82
102	115	4.351816e-82
102	116	7.495908e-82
102	117	8.164111e-82
102	118	1.108615e-81
102	119	1.102433e-81
102	120	1.004119e-81
102	121	1.520700e-81
102	122	1.302588e-81
102	123	1.109698e-81
102	124	1.388688e-81
102	125	1.915884e-81
102	126	1.588942e-81
102	127	0.000000e+00
102	128	0.000000e+00
102	129	8.225641e-84
102	130	1.159262e-82
102	131	3.548112e-82
102	132	4.897619e-82
102	133	6.556204e-82
102	134	1.088228e-81
102	135	8.386212e-82
102	136	1.034501e-81
102	137	9.286715e-82
102	138	1.256842e-81
102	139	6.824672e-82
102	140	7.361600e-82
102	141	1.196252e-81
102	142	1.151694e-81
102	143	0.000000e+00
102	144	0.000000e+00
102	145	0.000000e+00
103	0	0.000000e+00
103	1	4.081447e-83
103	2	1.932823e-82
103	3	4.112383e-82
103	4	6.665073e-82
103	5	9.207213e-82
103	6	1.118112e-81
103	7	1.234051e-81
103	8	1.261901e-81
103	9	1.142700e-81
103	10	1.064612e-81
103	11	9.256090e-82
103	12	7.545004e-82
103	13	8.567334e-82
103	14	8.340697e-82
103	15	0.000000e+00
103	16	0.000000e+00
103	17	4.205004e-83
103	18	1.953919e-82
103	19	4.164994e-82
103	20	6.709951e-82
103	21	9.299021e-82
103	22	1.124054e-81
103	23	1.255779e-81
103	24	1.257883e-81
103	25	1.118701e-81
103	26	1.043081e-81
103	27	9.052915e-82
103	28	7.185496e-82
103	29	8.140960e-82
103	30	8.020370e-82
103	31	0.000000e+00
103	32	0.000000e+00
103	33	4.130182e-83
103	34	1.985134e-82
103	35	4.204633e-82
103	36	6.784605e-82
103	37	9.329262e-82
103	38	1.146025e-81
103	39	1.246734e-81
103	40	1.290339e-81
103	41	1.178143e-81
103	42	1.087299e-81
103	43	9.471194e-82
103	44	7.851383e-82
103	45	8.871681e-82
103	46	8.655057e-82
103	47	0.000000e+00
103	48	0.000000e+00
103	49	4.000080e-83
103	50	1.955476e-82
103	51	4.139136e-82
103	52	6.704124e-82
103	53	9.178392e-82
103	54	1.138176e-81
103	55	1.213564e-81
103	56	1.288141e-81
103	57	1.198862e-81
103	58	1.102714e-81
103	59	9.592547e-82
103	60	8.184635e-82
103	61	9.254876e-82
103	62	8.928980e-82
103	63	0.000000e+00
103	64	0.000000e+00
103	65	4.103537e-83
103	66	1.959653e-82
103	67	4.159191e-82
103	68	6.709691e-82
103	69	9.239739e-82
103	70	1.132431e-81
103	71	1.236118e-81
103	72	1.272738e-81
103	73	1.155476e-81
103	74	1.069580e-81
103	75	9.302953e-82
103	76	7.647312e-82
103	77	8.647545e-82
103	78	8.456888e-82
103	79	0.000000e+00
103	80	0.000000e+00
103	81	7.370170e-83
103	82	4.176038e-82
103	83	6.520436e-82
103	84	1.476252e-81
103	85	1.873001e-81
103	86	1.758392e-81
103	87	2.089242e-81
103	88	1.859152e-81
103	89	1.866019e-81
103	90	1.334432e-81
103	91	8.922614e-82
103	92	4.276451e-82
103	93	1.793570e-81
103	94	1.004879e-81
103	95	0.000000e+00
103	96	0.000000e+00
103	97	-4.048582e-84
103	98	3.383395e-82
103	99	4.526347e-82
103	100	1.367834e-81
103	101	2.967672e-81
103	102	2.522407e-81
103	103	6.671032e-81
103	104	2.374977e-81
103	105	2.223093e-81
103	106	2.958217e-81
103	107	1.698441e-81
103	108	1.449747e-81
103	109	1.938205e-81
103	110	7.809698e-82
103	111	0.000000e+00
103	112	0.000000e+00
103	113	3.846830e-83
103	114	2.423826e-82
103	115	4.594394e-82
103	116	7.395865e-82
103	117	8.057954e-82
103	118	1.156288e-81
103	119	1.119671e-81
103	120	1.124934e-81
103	121	1.795527e-81
103	122	1.508754e-81
103	123	1.426208e-81
103	124	1.543938e-81
103	125	2.248560e-81
103	126	1.950219e-81
103	127	0.000000e+00
103	128	0.000000e+00
103	129	7.056576e-84
103	130	1.802501e-82
103	131	3.767666e-82
103	132	4.748215e-82
103	133	6.941714e-82
103	134	1.158574e-81
103	135	9.740892e-82
103	136	9.855347e-82
103	137	1.063610e-81
103	138	1.411317e-81
103	139	8.642396e-82
103	140	8.474919e-82
103	141	1.526854e-81
103	142	1.536906e-81
103	143	0.000000e+00
103	144	0.000000e+00
103	145	0.000000e+00
104	0	0.000000e+00
104	1	3.144706e-83
104	2	1.286173e-82
104	3	2.730437e-82
104	4	4.667063e-82
104	5	6.599904e-82
104	6	7.565551e-82
104	7	8.681445e-82
104	8	8.709986e-82
104	9	7.853656e-82
104	10	7.225962e-82
104	11	6.037080e-82
104	12	5.252062e-82
104	13	5.317304e-82
104	14	4.888088e-82
104	15	0.000000e+00
104	16	0.000000e+00
104	17	3.353945e-83
104	18	1.275451e-82
104	19	2.770150e-82
104	20	4.655174e-82
104	21	6.707356e-82
104	22	7.635324e-82
104	23	8.845238e-82
104	24	8.674441e-82
104	25	7.763109e-82
104	26	7.110405e-82
104	27	5.922585e-82
104	28	5.007588e-82
104	29	5.079404e-82
104	30	4.694134e-82
104	31	0.000000e+00
104	32	0.000000e+00
104	33	3.100894e-83
104	34	1.325369e-82
104	35	2.799347e-82
104	36	4.775801e-82
104	37	6.675662e-82
104	38	7.737517e-82
104	39	8.768219e-82
104	40	8.930499e-82
104	41	8.036134e-82
104	42	7.375701e-82
104	43	6.186408e-82
104	44	5.454408e-82
104	45	5.486243e-82
104	46	5.057281e-82
104	47	0.000000e+00
104	48	0.000000e+00
104	49	2.885518e-83
104	50	1.329227e-82
104	51	2.756901e-82
104	52	4.774277e-82
104	53	6.529375e-82
104	54	7.646568e-82
104	55	8.522244e-82
104	56	8.929787e-82
104	57	8.094855e-82
104	58	7.443360e-82
104	59	6.248308e-82
104	60	5.681806e-82
104	61	5.686831e-82
104	62	5.216248e-82
104	63	0.000000e+00
104	64	0.000000e+00
104	65	3.116680e-83
104	66	1.303208e-82
104	67	2.769671e-82
104	68	4.708625e-82
104	69	6.626471e-82
104	70	7.651044e-82
104	71	8.691071e-82
104	72	8.802593e-82
104	73	7.908416e-82
104	74	7.259164e-82
104	75	6.076612e-82
104	76	5.316948e-82
104	77	5.353444e-82
104	78	4.942938e-82
104	79	0.000000e+00
104	80	0.000000e+00
104	81	7.812531e-83
104	82	3.233680e-82
104	83	4.990858e-82
104	84	1.188606e-81
104	85	1.469631e-81
104	86	1.308670e-81
104	87	1.606912e-81
104	88	1.336919e-81
104	89	1.292229e-81
104	90	9.206810e-82
104	91	7.497752e-82
104	92	5.517313e-82
104	93	1.206121e-81
104	94	5.588309e-82
104	95	0.000000e+00
104	96	0.000000e+00
104	97	2.182593e-83
104	98	3.409183e-82
104	99	5.259201e-82
104	100	1.129172e-81
104	101	2.042528e-81
104	102	1.757679e-81
104	103	2.374977e-81
104	104	5.705327e-81
104	105	1.998655e-81
104	106	2.619207e-81
104	107	1.499458e-81
104	108	1.785182e-81
104	109	1.573945e-81
104	110	3.015499e-83
104	111	0.000000e+00
104	112	0.000000e+00
104	113	4.282545e-83
104	114	1.992567e-82
104	115	3.985665e-82
104	116	6.201378e-82
104	117	7.169913e-82
104	118	8.275241e-82
104	119	9.801892e-82
104	120	9.128581e-82
104	121	1.220097e-81
104	122	1.150342e-81
104	123	1.046761e-81
104	124	1.134160e-81
104	125	1.710888e-81
104	126	1.213237e-81
104	127	0.000000e+00
104	128	0.000000e+00
104	129	2.256000e-83
104	130	1.638837e-82
104	131	3.071832e-82
104	132	4.272366e-82
104	133	5.800119e-82
104	134	9.503001e-82
104	135	7.842578e-82
104	136	9.257572e-82
104	137	8.854054e-82
104	138	1.260698e-81
104	139	7.467178e-82
104	140	8.586669e-82
104	141	1.214365e-81
104	142	1.031627e-81
104	143	0.000000e+00
104	144	0.000000e+00
104	145	0.000000e+00
105	0	0.000000e+00
105	1	2.741756e-83
105	2	1.186841e-82
105	3	2.446539e-82
105	4	3.887855e-82
105	5	5.478389e-82
105	6	6.197859e-82
105	7	7.081326e-82
105	8	7.205944e-82
105	9	6.630985e-82
105	10	6.004108e-82
105	11	5.397492e-82
105	12	4.718150e-82
105	13	4.112220e-82
105	14	3.303145e-82
105	15	0.000000e+00
105	16	0.000000e+00
105	17	2.860776e-83
105	18	1.205783e-82
105	19	2.487426e-82
105	20	3.873999e-82
105	21	5.576934e-82
105	22	6.229203e-82
105	23	7.228313e-82
105	24	7.128336e-82
105	25	6.512215e-82
105	26	5.903616e-82
105	27	5.240180e-82
105	28	4.482740e-82
105	29	3.914047e-82
105	30	3.154884e-82
105	31	0.000000e+00
105	32	0.000000e+00
105	33	2.747495e-83
105	34	1.211515e-82
105	35	2.525660e-82
105	36	3.995233e-82
105	37	5.562107e-82
105	38	6.375132e-82
105	39	7.154788e-82
105	40	7.425203e-82
105	41	6.819914e-82
105	42	6.130013e-82
105	43	5.555676e-82
105	44	4.896597e-82
105	45	4.241308e-82
105	46	3.411827e-82
105	47	0.000000e+00
105	48	0.000000e+00
105	49	2.629011e-83
105	50	1.188191e-82
105	51	2.491921e-82
105	52	4.005993e-82
105	53	5.444088e-82
105	54	6.341510e-82
105	55	6.953701e-82
105	56	7.492855e-82
105	57	6.927056e-82
105	58	6.201832e-82
105	59	5.691222e-82
105	60	5.114817e-82
105	61	4.413076e-82
105	62	3.533044e-82
105	63	0.000000e+00
105	64	0.000000e+00
105	65	2.742857e-83
105	66	1.198611e-82
105	67	2.497151e-82
105	68	3.932504e-82
105	69	5.515424e-82
105	70	6.292748e-82
105	71	7.093205e-82
105	72	7.306424e-82
105	73	6.697817e-82
105	74	6.036189e-82
105	75	5.447370e-82
105	76	4.767156e-82
105	77	4.135835e-82
105	78	3.332203e-82
105	79	0.000000e+00
105	80	0.000000e+00
105	81	7.327019e-83
105	82	2.965805e-82
105	83	4.723658e-82
105	84	1.130732e-81
105	85	1.339584e-81
105	86	1.228954e-81
105	87	1.451361e-81
105	88	1.105129e-81
105	89	1.167672e-81
105	90	9.616816e-82
105	91	1.005665e-81
105	92	5.925160e-82
105	93	1.068110e-81
105	94	4.716389e-82
105	95	0.000000e+00
105	96	0.000000e+00
105	97	6.327500e-83
105	98	4.174765e-82
105	99	6.362166e-82
105	100	1.200869e-81
105	101	2.000801e-81
105	102	1.595246e-81
105	103	2.223093e-81
105	104	1.998655e-81
105	105	6.384334e-81
105	106	2.777376e-81
105	107	1.397439e-81
105	108	1.656047e-81
105	109	1.372451e-81
105	110	-1.972760e-82
105	111	0.000000e+00
105	112	0.000000e+00
105	113	3.999019e-83
105	114	1.915753e-82
105	115	3.819246e-82
105	116	5.271981e-82
105	117	6.307604e-82
105	118	8.402186e-82
105	119	8.846533e-82
105	120	9.403061e-82
105	121	1.188893e-81
105	122	8.641707e-82
105	123	8.929474e-82
105	124	6.540448e-82
105	125	1.550177e-81
105	126	9.706852e-82
105	127	0.000000e+00
105	128	0.000000e+00
105	129	2.103559e-83
105	130	1.612621e-82
105	131	2.829573e-82
105	132	3.949663e-82
105	133	5.657798e-82
105	134	6.928309e-82
105	135	6.736350e-82
105	136	8.645785e-82
105	137	9.649420e-82
105	138	1.261020e-81
105	139	7.619394e-82
105	140	9.534883e-82
105	141	1.213215e-81
105	142	7.167997e-82
105	143	0.000000e+00
105	144	0.000000e+00
105	145	0.000000e+00
106	0	0.000000e+00
106	1	3.959200e-83
106	2	1.636280e-82
106	3	3.437094e-82
106	4	5.691185e-82
106	5	8.027114e-82
106	6	9.368683e-82
106	7	1.073714e-81
106	8	1.091085e-81
106	9	1.015043e-81
106	10	9.629025e-82
106	11	8.395986e-82
106	12	7.246946e-82
106	13	7.457508e-82
106	14	6.704511e-82
106	15	0.000000e+00
106	16	0.000000e+00
106	17	4.141617e-83
106	18	1.644092e-82
106	19	3.499517e-82
106	20	5.702114e-82
106	21	8.071357e-82
106	22	9.414561e-82
106	23	1.087051e-81
106	24	1.079854e-81
106	25	9.961752e-82
106	26	9.381302e-82
106	27	8.178842e-82
106	28	6.919094e-82
106	29	7.083096e-82
106	30	6.462452e-82
106	31	0.000000e+00
106	32	0.000000e+00
106	33	3.943345e-83
106	34	1.678839e-82
106	35	3.513461e-82
106	36	5.818677e-82
106	37	8.166657e-82
106	38	9.607499e-82
106	39	1.088333e-81
106	40	1.120673e-81
106	41	1.043390e-81
106	42	9.869718e-82
106	43	8.643324e-82
106	44	7.522107e-82
106	45	7.719430e-82
106	46	6.938164e-82
106	47	0.000000e+00
106	48	0.000000e+00
106	49	3.753372e-83
106	50	1.663512e-82
106	51	3.447216e-82
106	52	5.791091e-82
106	53	8.089100e-82
106	54	9.547502e-82
106	55	1.066299e-81
106	56	1.128711e-81
106	57	1.060078e-81
106	58	1.007748e-81
106	59	8.810296e-82
106	60	7.826949e-82
106	61	8.054279e-82
106	62	7.135527e-82
106	63	0.000000e+00
106	64	0.000000e+00
106	65	3.943630e-83
106	66	1.655928e-82
106	67	3.480207e-82
106	68	5.741681e-82
106	69	8.076716e-82
106	70	9.488971e-82
106	71	1.077084e-81
106	72	1.103028e-81
106	73	1.025082e-81
106	74	9.691464e-82
106	75	8.475499e-82
106	76	7.335461e-82
106	77	7.522151e-82
106	78	6.783964e-82
106	79	0.000000e+00
106	80	0.000000e+00
106	81	1.146117e-82
106	82	4.335201e-82
106	83	5.620505e-82
106	84	1.514840e-81
106	85	1.825600e-81
106	86	1.609603e-81
106	87	2.124732e-81
106	88	1.888603e-81
106	89	1.719754e-81
106	90	1.287626e-81
106	91	1.168331e-81
106	92	8.212440e-82
106	93	1.698604e-81
106	94	8.342307e-82
106	95	0.000000e+00
106	96	0.000000e+00
106	97	1.047839e-82
106	98	5.032183e-82
106	99	7.654372e-82
106	100	1.639683e-81
106	101	2.977599e-81
106	102	2.565978e-81
106	103	2.958217e-81
106	104	2.619207e-81
106	105	2.777376e-81
106	106	9.912459e-81
106	107	2.369618e-81
106	108	2.137295e-81
106	109	2.198301e-81
106	110	4.882639e-82
106	111	0.000000e+00
106	112	0.000000e+00
106	113	5.759650e-83
106	114	2.471720e-82
106	115	5.518016e-82
106	116	7.952627e-82
106	117	9.227029e-82
106	118	1.119611e-81
106	119	1.295743e-81
106	120	1.270087e-81
106	121	1.791446e-81
106	122	1.579054e-81
106	123	1.324999e-81
106	124	1.448214e-81
106	125	2.582553e-81
106	126	1.661538e-81
106	127	0.000000e+00
106	128	0.000000e+00
106	129	2.880901e-83
106	130	2.127860e-82
106	131	4.442645e-82
106	132	6.010368e-82
106	133	8.694268e-82
106	134	1.274224e-81
106	135	1.059683e-81
106	136	1.325582e-81
106	137	1.354265e-81
106	138	1.904424e-81
106	139	1.146934e-81
106	140	1.285645e-81
106	141	1.853424e-81
106	142	1.241317e-81
106	143	0.000000e+00
106	144	0.000000e+00
106	145	0.000000e+00
107	0	0.000000e+00
107	1	2.456746e-83
107	2	1.010405e-82
107	3	2.104515e-82
107	4	3.578678e-82
107	5	4.920768e-82
107	6	5.897004e-82
107	7	6.654824e-82
107	8	6.820331e-82
107	9	6.283706e-82
107	10	6.118431e-82
107	11	5.379362e-82
107	12	4.576117e-82
107	13	4.984560e-82
107	14	4.523058e-82
107	15	0.000000e+00
107	16	0.000000e+00
107	17	2.601238e-83
107	18	1.016888e-82
107	19	2.143638e-82
107	20	3.602182e-82
107	21	4.991672e-82
107	22	5.942655e-82
107	23	6.765270e-82
107	24	6.806697e-82
107	25	6.196234e-82
107	26	6.017434e-82
107	27	5.275141e-82
107	28	4.382146e-82
107	29	4.774251e-82
107	30	4.367021e-82
107	31	0.000000e+00
107	32	0.000000e+00
107	33	2.446152e-83
107	34	1.044846e-82
107	35	2.142427e-82
107	36	3.659910e-82
107	37	4.994654e-82
107	38	6.055963e-82
107	39	6.754469e-82
107	40	6.982726e-82
107	41	6.470724e-82
107	42	6.264203e-82
107	43	5.513871e-82
107	44	4.762198e-82
107	45	5.151145e-82
107	46	4.677892e-82
107	47	0.000000e+00
107	48	0.000000e+00
107	49	2.297199e-83
107	50	1.037130e-82
107	51	2.100483e-82
107	52	3.631344e-82
107	53	4.907755e-82
107	54	6.018580e-82
107	55	6.603426e-82
107	56	6.978685e-82
107	57	6.550693e-82
107	58	6.340172e-82
107	59	5.579628e-82
107	60	4.952626e-82
107	61	5.341456e-82
107	62	4.805103e-82
107	63	0.000000e+00
107	64	0.000000e+00
107	65	2.447996e-83
107	66	1.029372e-82
107	67	2.124324e-82
107	68	3.616349e-82
107	69	4.951249e-82
107	70	5.985305e-82
107	71	6.688030e-82
107	72	6.885067e-82
107	73	6.356120e-82
107	74	6.160767e-82
107	75	5.415655e-82
107	76	4.647173e-82
107	77	5.031749e-82
107	78	4.575094e-82
107	79	0.000000e+00
107	80	0.000000e+00
107	81	6.668053e-83
107	82	2.338966e-82
107	83	3.358216e-82
107	84	7.617549e-82
107	85	1.026485e-81
107	86	9.605234e-82
107	87	1.313619e-81
107	88	1.320861e-81
107	89	1.113658e-81
107	90	7.875674e-82
107	91	6.661874e-82
107	92	6.510114e-82
107	93	1.133077e-81
107	94	5.214588e-82
107	95	0.000000e+00
107	96	0.000000e+00
107	97	7.250243e-83
107	98	2.496722e-82
107	99	3.861288e-82
107	100	8.091319e-82
107	101	1.702700e-81
107	102	1.383133e-81
107	103	1.698441e-81
107	104	1.499458e-81
107	105	1.397439e-81
107	106	2.369618e-81
107	107	4.574803e-81
107	108	1.545526e-81
107	109	1.526394e-81
107	110	3.268770e-82
107	111	0.000000e+00
107	112	0.000000e+00
107	113	3.599255e-83
107	114	1.643507e-82
107	115	3.625442e-82
107	116	5.351150e-82
107	117	6.562415e-82
107	118	6.733897e-82
107	119	8.335657e-82
107	120	7.735607e-82
107	121	1.210592e-81
107	122	1.199170e-81
107	123	8.351987e-82
107	124	1.157296e-81
107	125	1.821805e-81
107	126	1.030683e-81
107	127	0.000000e+00
107	128	0.000000e+00
107	129	2.216776e-83
107	130	1.280812e-82
107	131	3.380782e-82
107	132	4.291017e-82
107	133	6.146084e-82
107	134	9.914318e-82
107	135	8.154955e-82
107	136	9.196261e-82
107	137	8.826653e-82
107	138	1.239197e-81
107	139	8.083833e-82
107	140	8.405044e-82
107	141	1.341228e-81
107	142	9.086695e-82
107	143	0.000000e+00
107	144	0.000000e+00
107	145	0.000000e+00
108	0	0.000000e+00
108	1	8.094765e-84
108	2	4.140612e-83
108	3	9.138309e-83
108	4	1.975708e-82
108	5	2.853935e-82
108	6	3.019509e-82
108	7	3.496903e-82
108	8	3.530006e-82
108	9	3.023692e-82
108	10	2.666550e-82
108	11	2.186171e-82
108	12	1.993927e-82
108	13	2.105065e-82
108	14	1.760999e-82
108	15	0.000000e+00
108	16	0.000000e+00
108	17	1.070731e-83
108	18	4.166339e-83
108	19	9.072577e-83
108	20	1.939529e-82
108	21	3.046183e-82
108	22	3.032300e-82
108	23	3.617219e-82
108	24	3.516109e-82
108	25	3.039494e-82
108	26	2.738682e-82
108	27	2.124731e-82
108	28	1.860814e-82
108	29	2.050278e-82
108	30	1.691811e-82
108	31	0.000000e+00
108	32	0.000000e+00
108	33	7.297892e-84
108	34	4.260509e-83
108	35	9.409787e-83
108	36	2.036188e-82
108	37	2.840718e-82
108	38	3.109862e-82
108	39	3.479183e-82
108	40	3.626105e-82
108	41	3.059507e-82
108	42	2.671419e-82
108	43	2.209930e-82
108	44	2.071829e-82
108	45	2.101753e-82
108	46	1.788273e-82
108	47	0.000000e+00
108	48	0.000000e+00
108	49	4.732977e-84
108	50	4.217596e-83
108	51	9.498080e-83
108	52	2.075802e-82
108	53	2.623766e-82
108	54	3.100034e-82
108	55	3.307196e-82
108	56	3.628757e-82
108	57	3.017072e-82
108	58	2.557353e-82
108	59	2.261923e-82
108	60	2.201581e-82
108	61	2.120131e-82
108	62	1.833762e-82
108	63	0.000000e+00
108	64	0.000000e+00
108	65	7.798029e-84
108	66	4.205175e-83
108	67	9.311035e-83
108	68	2.000317e-82
108	69	2.857153e-82
108	70	3.072444e-82
108	71	3.463332e-82
108	72	3.573284e-82
108	73	3.020224e-82
108	74	2.658307e-82
108	75	2.178848e-82
108	76	2.008626e-82
108	77	2.070948e-82
108	78	1.753551e-82
108	79	0.000000e+00
108	80	0.000000e+00
108	81	7.340219e-83
108	82	2.068429e-82
108	83	4.845216e-82
108	84	7.707491e-82
108	85	1.068478e-81
108	86	1.066452e-81
108	87	1.153828e-81
108	88	9.415992e-82
108	89	9.112359e-82
108	90	7.211914e-82
108	91	6.307633e-82
108	92	4.813078e-82
108	93	8.207940e-82
108	94	2.573481e-82
108	95	0.000000e+00
108	96	0.000000e+00
108	97	6.197626e-83
108	98	3.719730e-82
108	99	5.093583e-82
108	100	7.660086e-82
108	101	1.263261e-81
108	102	6.962495e-82
108	103	1.449747e-81
108	104	1.785182e-81
108	105	1.656047e-81
108	106	2.137295e-81
108	107	1.545526e-81
108	108	8.250812e-81
108	109	1.312837e-81
108	110	-9.041084e-82
108	111	0.000000e+00
108	112	0.000000e+00
108	113	4.681891e-83
108	114	1.905387e-82
108	115	3.272537e-82
108	116	5.202225e-82
108	117	6.286475e-82
108	118	5.564247e-82
108	119	6.464687e-82
108	120	6.790418e-82
108	121	9.580714e-82
108	122	9.217926e-82
108	123	8.592397e-82
108	124	8.834772e-82
108	125	1.569151e-81
108	126	7.241970e-82
108	127	0.000000e+00
108	128	0.000000e+00
108	129	3.359888e-83
108	130	2.067000e-82
108	131	2.566170e-82
108	132	3.347009e-82
108	133	5.135271e-82
108	134	8.312383e-82
108	135	7.331367e-82
108	136	8.299643e-82
108	137	7.909437e-82
108	138	1.148618e-81
108	139	8.984056e-82
108	140	8.227975e-82
108	141	1.258907e-81
108	142	7.288839e-82
108	143	0.000000e+00
108	144	0.000000e+00
108	145	0.000000e+00
109	0	0.000000e+00
109	1	3.003575e-83
109	2	1.339595e-82
109	3	2.809103e-82
109	4	4.696095e-82
109	5	6.611968e-82
109	6	7.964459e-82
109	7	9.132174e-82
109	8	9.244051e-82
109	9	8.439375e-82
109	10	7.948226e-82
109	11	6.832655e-82
109	12	5.960642e-82
109	13	6.618859e-82
109	14	6.475403e-82
109	15	0.000000e+00
109	16	0.000000e+00
109	17	3.182724e-83
109	18	1.328136e-82
109	19	2.834502e-82
109	20	4.663253e-82
109	21	6.643423e-82
109	22	7.938644e-82
109	23	9.262895e-82
109	24	9.168827e-82
109	25	8.294309e-82
109	26	7.785236e-82
109	27	6.709343e-82
109	28	5.713121e-82
109	29	6.330937e-82
109	30	6.267136e-82
109	31	0.000000e+00
109	32	0.000000e+00
109	33	2.972826e-83
109	34	1.373906e-82
109	35	2.849756e-82
109	36	4.781187e-82
109	37	6.676121e-82
109	38	8.164892e-82
109	39	9.207708e-82
109	40	9.413283e-82
109	41	8.634601e-82
109	42	8.093466e-82
109	43	6.968151e-82
109	44	6.174014e-82
109	45	6.831804e-82
109	46	6.676283e-82
109	47	0.000000e+00
109	48	0.000000e+00
109	49	2.786204e-83
109	50	1.371917e-82
109	51	2.800295e-82
109	52	4.779928e-82
109	53	6.578405e-82
109	54	8.152441e-82
109	55	8.972297e-82
109	56	9.418830e-82
109	57	8.723374e-82
109	58	8.192044e-82
109	59	7.007277e-82
109	60	6.387590e-82
109	61	7.077801e-82
109	62	6.830366e-82
109	63	0.000000e+00
109	64	0.000000e+00
109	65	2.977324e-83
109	66	1.351317e-82
109	67	2.820273e-82
109	68	4.714682e-82
109	69	6.611582e-82
109	70	8.051134e-82
109	71	9.128179e-82
109	72	9.280532e-82
109	73	8.488848e-82
109	74	7.961494e-82
109	75	6.851546e-82
109	76	6.033209e-82
109	77	6.672402e-82
109	78	6.535901e-82
109	79	0.000000e+00
109	80	0.000000e+00
109	81	6.555122e-83
109	82	2.761126e-82
109	83	3.805571e-82
109	84	9.329097e-82
109	85	1.132715e-81
109	86	1.115017e-81
109	87	1.473493e-81
109	88	1.363680e-81
109	89	1.228788e-81
109	90	8.931797e-82
109	91	6.312186e-82
109	92	5.566122e-82
109	93	1.430764e-81
109	94	6.427355e-82
109	95	0.000000e+00
109	96	0.000000e+00
109	97	3.472073e-83
109	98	2.424789e-82
109	99	4.172507e-82
109	100	9.263997e-82
109	101	2.011025e-81
109	102	1.486295e-81
109	103	1.938205e-81
109	104	1.573945e-81
109	105	1.372451e-81
109	106	2.198301e-81
109	107	1.526394e-81
109	108	1.312837e-81
109	109	5.934157e-81
109	110	1.280143e-81
109	111	0.000000e+00
109	112	0.000000e+00
109	113	3.464102e-83
109	114	1.790953e-82
109	115	3.345004e-82
109	116	5.206033e-82
109	117	5.754999e-82
109	118	6.342448e-82
109	119	8.775594e-82
109	120	8.828947e-82
109	121	1.252086e-81
109	122	1.280011e-81
109	123	1.046019e-81
109	124	1.369163e-81
109	125	1.842175e-81
109	126	1.264271e-81
109	127	0.000000e+00
109	128	0.000000e+00
109	129	2.239410e-83
109	130	1.233849e-82
109	131	3.077131e-82
109	132	3.932715e-82
109	133	4.974605e-82
109	134	8.139280e-82
109	135	6.820198e-82
109	136	8.058944e-82
109	137	8.889698e-82
109	138	1.160894e-81
109	139	7.711171e-82
109	140	8.235497e-82
109	141	1.365306e-81
109	142	1.142556e-81
109	143	0.000000e+00
109	144	0.000000e+00
109	145	0.000000e+00
110	0	0.000000e+00
110	1	3.465190e-83
110	2	1.508663e-82
110	3	3.157644e-82
110	4	4.635660e-82
110	5	6.507502e-82
110	6	8.372117e-82
110	7	8.925470e-82
110	8	8.581550e-82
110	9	7.886936e-82
110	10	7.170453e-82
110	11	6.136921e-82
110	12	5.243368e-82
110	13	6.384617e-82
110	14	6.778667e-82
110	15	0.000000e+00
110	16	0.000000e+00
110	17	3.465078e-83
110	18	1.531053e-82
110	19	3.215055e-82
110	20	4.685073e-82
110	21	6.442876e-82
110	22	8.460146e-82
110	23	9.143888e-82
110	24	8.660812e-82
110	25	7.800534e-82
110	26	7.069115e-82
110	27	6.174175e-82
110	28	5.219986e-82
110	29	6.120878e-82
110	30	6.626784e-82
110	31	0.000000e+00
110	32	0.000000e+00
110	33	3.498593e-83
110	34	1.530585e-82
110	35	3.172162e-82
110	36	4.633060e-82
110	37	6.573403e-82
110	38	8.484216e-82
110	39	8.965536e-82
110	40	8.588409e-82
110	41	8.038402e-82
110	42	7.256627e-82
110	43	6.201420e-82
110	44	5.380687e-82
110	45	6.647808e-82
110	46	6.974435e-82
110	47	0.000000e+00
110	48	0.000000e+00
110	49	3.469366e-83
110	50	1.489367e-82
110	51	3.072325e-82
110	52	4.511390e-82
110	53	6.561615e-82
110	54	8.307333e-82
110	55	8.640772e-82
110	56	8.394344e-82
110	57	8.048930e-82
110	58	7.294003e-82
110	59	6.052661e-82
110	60	5.339975e-82
110	61	6.886166e-82
110	62	7.074487e-82
110	63	0.000000e+00
110	64	0.000000e+00
110	65	3.457292e-83
110	66	1.514918e-82
110	67	3.144419e-82
110	68	4.599673e-82
110	69	6.488936e-82
110	70	8.398508e-82
110	71	8.923164e-82
110	72	8.525536e-82
110	73	7.921913e-82
110	74	7.156482e-82
110	75	6.132256e-82
110	76	5.308362e-82
110	77	6.484333e-82
110	78	6.844007e-82
110	79	0.000000e+00
110	80	0.000000e+00
110	81	4.413342e-83
110	82	2.006225e-82
110	83	1.856912e-82
110	84	6.986489e-82
110	85	5.641756e-82
110	86	4.609587e-82
110	87	9.147165e-82
110	88	1.212143e-81
110	89	9.689297e-82
110	90	3.640829e-82
110	91	1.198207e-82
110	92	6.319232e-83
110	93	1.280294e-81
110	94	5.024140e-82
110	95	0.000000e+00
110	96	0.000000e+00
110	97	4.183403e-83
110	98	2.181729e-83
110	99	3.533604e-83
110	100	3.813483e-82
110	101	1.169227e-81
110	102	1.139581e-81
110	103	7.809698e-82
110	104	3.015499e-83
110	105	-1.972760e-82
110	106	4.882639e-82
110	107	3.268770e-82
110	108	-9.041084e-82
110	109	1.280143e-81
110	110	9.111369e-81
110	111	0.000000e+00
110	112	0.000000e+00
110	113	1.576720e-83
110	114	8.110016e-83
110	115	2.160301e-82
110	116	3.403278e-82
110	117	2.554878e-82
110	118	4.417609e-82
110	119	6.626663e-82
110	120	5.985205e-82
110	121	8.377936e-82
110	122	8.533332e-82
110	123	7.131769e-82
110	124	1.111918e-81
110	125	9.745852e-82
110	126	1.050401e-81
110	127	0.000000e+00
110	128	0.000000e+00
110	129	-5.913395e-84
110	130	2.559701e-83
110	131	2.712348e-82
110	132	2.190723e-82
110	133	3.190788e-82
110	134	2.713627e-82
110	135	2.912759e-82
110	136	4.373326e-82
110	137	5.444445e-82
110	138	4.506191e-82
110	139	2.356789e-82
110	140	2.603343e-82
110	141	5.656733e-82
110	142	9.489197e-82
110	143	0.000000e+00
110	144	0.000000e+00
110	145	0.000000e+00
111	0	0.000000e+00
111	1	0.000000e+00
111	2	0.000000e+00
111	3	0.000000e+00
111	4	0.000000e+00
111	5	0.000000e+00
111	6	0.000000e+00
111	7	0.000000e+00
111	8	0.000000e+00
111	9	0.000000e+00
111	10	0.000000e+00
111	11	0.000000e+00
111	12	0.000000e+00
111	13	0.000000e+00
111	14	0.000000e+00
111	15	0.000000e+00
111	16	0.000000e+00
111	17	0.000000e+00
111	18	0.000000e+00
111	19	0.000000e+00
111	20	0.000000e+00
111	21	0.000000e+00
111	22	0.000000e+00
111	23	0.000000e+00
111	24	0.000000e+00
111	25	0.000000e+00
111	26	0.000000e+00
111	27	0.000000e+00
111	28	0.000000e+00
111	29	0.000000e+00
111	30	0.000000e+00
111	31	0.000000e+00
111	32	0.000000e+00
111	33	0.000000e+00
111	34	0.000000e+00
111	35	0.000000e+00
111	36	0.000000e+00
111	37	0.000000e+00
111	38	0.000000e+00
111	39	0.000000e+00
111	40	0.000000e+00
111	41	0.000000e+00
111	42	0.000000e+00
111	43	0.000000e+00
111	44	0.000000e+00
111	45	0.000000e+00
111	46	0.000000e+00
111	47	0.000000e+00
111	48	0.000000e+00
111	49	0.000000e+00
111	50	0.000000e+00
111	51	0.000000e+00
111	52	0.000000e+00
111	53	0.000000e+00
111	54	0.000000e+00
111	55	0.000000e+00
111	56	0.000000e+00
111	57	0.000000e+00
111	58	0.000000e+00
111	59	0.000000e+00
111	60	0.000000e+00
111	61	0.000000e+00
111	62	0.000000e+00
111	63	0.000000e+00
111	64	0.000000e+00
111	65	0.000000e+00
111	66	0.000000e+00
111	67	0.000000e+00
111	68	0.000000e+00
111	69	0.000000e+00
111	70	0.000000e+00
111	71	0.000000e+00
111	72	0.000000e+00
111	73	0.000000e+00
111	74	0.000000e+00
111	75	0.000000e+00
111	76	0.000000e+00
111	77	0.000000e+00
111	78	0.000000e+00
111	79	0.000000e+00
111	80	0.000000e+00
111	81	0.000000e+00
111	82	0.000000e+00
111	83	0.000000e+00
111	84	0.000000e+00
111	85	0.000000e+00
111	86	0.000000e+00
111	87	0.000000e+00
111	88	0.000000e+00
111	89	0.000000e+00
111	90	0.000000e+00
111	91	0.000000e+00
111	92	0.000000e+00
111	93	0.000000e+00
111	94	0.000000e+00
111	95	0.000000e+00
111	96	0.000000e+00
111	97	0.000000e+00
111	98	0.000000e+00
111	99	0.000000e+00
111	100	0.000000e+00
111	101	0.000000e+00
111	102	0.000000e+00
111	103	0.000000e+00
111	104	0.000000e+00
111	105	0.000000e+00
111	106	0.000000e+00
111	107	0.000000e+00
111	108	0.000000e+00
111	109	0.000000e+00
111	110	0.000000e+00
111	111	0.000000e+00
111	112	0.000000e+00
111	113	0.000000e+00
111	114	0.000000e+00
111	115	0.000000e+00
111	116	0.000000e+00
111	117	0.000000e+00
111	118	0.000000e+00
111	119	0.000000e+00
111	120	0.000000e+00
111	121	0.000000e+00
111	122	0.000000e+00
111	123	0.000000e+00
111	124	0.000000e+00
111	125	0.000000e+00
111	126	0.000000e+00
111	127	0.000000e+00
111	128	0.000000e+00
111	129	0.000000e+00
111	130	0.000000e+00
111	131	0.000000e+00
111	132	0.000000e+00
111	133	0.000000e+00
111	134	0.000000e+00
111	135	0.000000e+00
111	136	0.000000e+00
111	137	0.000000e+00
111	138	0.000000e+00
111	139	0.000000e+00
111	140	0.000000e+00
111	141	0.000000e+00
111	142	0.000000e+00
111	143	0.000000e+00
111	144	0.000000e+00
111	145	0.000000e+00
112	0	0.000000e+00
112	1	0.000000e+00
112	2	0.000000e+00
112	3	0.000000e+00
112	4	0.000000e+00
112	5	0.000000e+00
112	6	0.000000e+00
112	7	0.000000e+00
112	8	0.000000e+00
112	9	0.000000e+00
112	10	0.000000e+00
112	11	0.000000e+00
112	12	0.000000e+00
112	13	0.000000e+00
112	14	0.000000e+00
112	15	0.000000e+00
112	16	0.000000e+00
112	17	0.000000e+00
112	18	0.000000e+00
112	19	0.000000e+00
112	20	0.000000e+00
112	21	0.000000e+00
112	22	0.000000e+00
112	23	0.000000e+00
112	24	0.000000e+00
112	25	0.000000e+00
112	26	0.000000e+00
112	27	0.000000e+00
112	28	0.000000e+00
112	29	0.000000e+00
112	30	0.000000e+00
112	31	0.000000e+00
112	32	0.000000e+00
112	33	0.000000e+00
112	34	0.000000e+00
112	35	0.000000e+00
112	36	0.000000e+00
112	37	0.000000e+00
112	38	0.000000e+00
112	39	0.000000e+00
112	40	0.000000e+00
112	41	0.000000e+00
112	42	0.000000e+00
112	43	0.000000e+00
112	44	0.000000e+00
112	45	0.000000e+00
112	46	0.000000e+00
112	47	0.000000e+00
112	48	0.000000e+00
112	49	0.000000e+00
112	50	0.000000e+00
112	51	0.000000e+00
112	52	0.000000e+00
112	53	0.000000e+00
112	54	0.000000e+00
112	55	0.000000e+00
112	56	0.000000e+00
112	57	0.000000e+00
112	58	0.000000e+00
112	59	0.000000e+00
112	60	0.000000e+00
112	61	0.000000e+00
112	62	0.000000e+00
112	63	0.000000e+00
112	64	0.000000e+00
112	65	0.000000e+00
112	66	0.000000e+00
112	67	0.000000e+00
112	68	0.000000e+00
112	69	0.000000e+00
112	70	0.000000e+00
112	71	0.000000e+00
112	72	0.000000e+00
112	73	0.000000e+00
112	74	0.000000e+00
112	75	0.000000e+00
112	76	0.000000e+00
112	77	0.000000e+00
112	78	0.000000e+00
112	79	0.000000e+00
112	80	0.000000e+00
112	81	0.000000e+00
112	82	0.000000e+00
112	83	0.000000e+00
112	84	0.000000e+00
112	85	0.000000e+00
112	86	0.000000e+00
112	87	0.000000e+00
112	88	0.000000e+00
112	89	0.000000e+00
112	90	0.000000e+00
112	91	0.000000e+00
112	92	0.000000e+00
112	93	0.000000e+00
112	94	0.000000e+00
112	95	0.000000e+00
112	96	0.000000e+00
112	97	0.000000e+00
112	98	0.000000e+00
112	99	0.000000e+00
112	100	0.000000e+00
112	101	0.000000e+00
112	102	0.000000e+00
112	103	0.000000e+00
112	104	0.000000e+00
112	105	0.000000e+00
112	106	0.000000e+00
112	107	0.000000e+00
112	108	0.000000e+00
112	109	0.000000e+00
112	110	0.000000e+00
112	111	0.000000e+00
112	112	0.000000e+00
112	113	0.000000e+00
112	114	0.000000e+00
112	115	0.000000e+00
112	116	0.000000e+00
112	117	0.000000e+00
112	118	0.000000e+00
112	119	0.000000e+00
112	120	0.000000e+00
112	121	0.000000e+00
112	122	0.000000e+00
112	123	0.000000e+00
112	124	0.000000e+00
112	125	0.000000e+00
112	126	0.000000e+00
112	127	0.000000e+00
112	128	0.000000e+00
112	129	0.000000e+00
112	130	0.000000e+00
112	131	0.000000e+00
112	132	0.000000e+00
112	133	0.000000e+00
112	134	0.000000e+00
112	135	0.000000e+00
112	136	0.000000e+00
112	137	0.000000e+00
112	138	0.000000e+00
112	139	0.000000e+00
112	140	0.000000e+00
112	141	0.000000e+00
112	142	0.000000e+00
112	143	0.000000e+00
112	144	0.000000e+00
112	145	0.000000e+00
113	0	0.000000e+00
113	1	8.539997e-85
113	2	3.006994e-84
113	3	5.196021e-84
113	4	8.950459e-84
113	5	1.250837e-83
113	6	1.408614e-83
113	7	1.503151e-83
113	8	1.331552e-83
113	9	1.209379e-83
113	10	9.769354e-84
113	11	8.046725e-84
113	12	8.019640e-84
113	13	6.848515e-84
113	14	4.739826e-84
113	15	0.000000e+00
113	16	0.000000e+00
113	17	9.216851e-85
113	18	3.009316e-84
113	19	5.436751e-84
113	20	9.011023e-84
113	21	1.281256e-83
113	22	1.440125e-83
113	23	1.554394e-83
113	24	1.350231e-83
113	25	1.224679e-83
113	26	9.859821e-84
113	27	8.138285e-84
113	28	8.146396e-84
113	29	6.767794e-84
113	30	4.966699e-84
113	31	0.000000e+00
113	32	0.000000e+00
113	33	8.370880e-85
113	34	3.080548e-84
113	35	5.155595e-84
113	36	8.999146e-84
113	37	1.266158e-83
113	38	1.421823e-83
113	39	1.500907e-83
113	40	1.342944e-83
113	41	1.217028e-83
113	42	9.915332e-84
113	43	8.120655e-84
113	44	8.133146e-84
113	45	6.890783e-84
113	46	4.785742e-84
113	47	0.000000e+00
113	48	0.000000e+00
113	49	7.647283e-85
113	50	3.060563e-84
113	51	4.854257e-84
113	52	8.849507e-84
113	53	1.227534e-83
113	54	1.374712e-83
113	55	1.429701e-83
113	56	1.309978e-83
113	57	1.190420e-83
113	58	9.781384e-84
113	59	7.966840e-84
113	60	7.909805e-84
113	61	6.864410e-84
113	62	4.538702e-84
113	63	0.000000e+00
113	64	0.000000e+00
113	65	8.411133e-85
113	66	3.042017e-84
113	67	5.164557e-84
113	68	8.919173e-84
113	69	1.258471e-83
113	70	1.411430e-83
113	71	1.495932e-83
113	72	1.331484e-83
113	73	1.206808e-83
113	74	9.817253e-84
113	75	8.064729e-84
113	76	8.048993e-84
113	77	6.796059e-84
113	78	4.772478e-84
113	79	0.000000e+00
113	80	0.000000e+00
113	81	3.850868e-84
113	82	1.162422e-83
113	83	1.546063e-83
113	84	3.078196e-83
113	85	3.910412e-83
113	86	3.288452e-83
113	87	3.666762e-83
113	88	3.685115e-83
113	89	3.147604e-83
113	90	1.834888e-83
113	91	1.947130e-83
113	92	1.585213e-83
113	93	2.678238e-83
113	94	2.042529e-84
113	95	0.000000e+00
113	96	0.000000e+00
113	97	3.827350e-84
113	98	1.078520e-83
113	99	1.995227e-83
113	100	3.135706e-83
113	101	3.738336e-83
113	102	3.715213e-83
113	103	3.846830e-83
113	104	4.282545e-83
113	105	3.999019e-83
113	106	5.759650e-83
113	107	3.599255e-83
113	108	4.681891e-83
113	109	3.464102e-83
113	110	1.576720e-83
113	111	0.000000e+00
113	112	0.000000e+00
113	113	1.068720e-83
113	114	7.707488e-84
113	115	1.413746e-83
113	116	2.540118e-83
113	117	3.058637e-83
113	118	2.976788e-83
113	119	3.617343e-83
113	120	3.102699e-83
113	121	3.263141e-83
113	122	3.391866e-83
113	123	2.909681e-83
113	124	3.421403e-83
113	125	4.410026e-83
113	126	2.014161e-83
113	127	0.000000e+00
113	128	0.000000e+00
113	129	1.172563e-84
113	130	7.083155e-84
113	131	1.162712e-83
113	132	1.526095e-83
113	133	2.199714e-83
113	134	3.139572e-83
113	135	2.802653e-83
113	136	3.397497e-83
113	137	3.023309e-83
113	138	3.218496e-83
113	139	2.993677e-83
113	140	2.776401e-83
113	141	3.548686e-83
113	142	1.364190e-83
113	143	0.000000e+00
113	144	0.000000e+00
113	145	0.000000e+00
114	0	0.000000e+00
114	1	4.595280e-84
114	2	2.002987e-83
114	3	3.941788e-83
114	4	6.296493e-83
114	5	8.648235e-83
114	6	1.013108e-82
114	7	1.097149e-82
114	8	1.045855e-82
114	9	9.432176e-83
114	10	8.355988e-83
114	11	7.143011e-83
114	12	6.103405e-83
114	13	6.207321e-83
114	14	5.452160e-83
114	15	0.000000e+00
114	16	0.000000e+00
114	17	4.813733e-84
114	18	2.020019e-83
114	19	4.026253e-83
114	20	6.325721e-83
114	21	8.799132e-83
114	22	1.023545e-82
114	23	1.127034e-82
114	24	1.047240e-82
114	25	9.379838e-83
114	26	8.336738e-83
114	27	7.066033e-83
114	28	5.964012e-83
114	29	6.009807e-83
114	30	5.317369e-83
114	31	0.000000e+00
114	32	0.000000e+00
114	33	4.571377e-84
114	34	2.047466e-83
114	35	3.978566e-83
114	36	6.376704e-83
114	37	8.725200e-83
114	38	1.030773e-82
114	39	1.099217e-82
114	40	1.061433e-82
114	41	9.595860e-83
114	42	8.451655e-83
114	43	7.243589e-83
114	44	6.277210e-83
114	45	6.351346e-83
114	46	5.597868e-83
114	47	0.000000e+00
114	48	0.000000e+00
114	49	4.316226e-84
114	50	2.016248e-83
114	51	3.862217e-83
114	52	6.289441e-83
114	53	8.496657e-83
114	54	1.012642e-82
114	55	1.055075e-82
114	56	1.050379e-82
114	57	9.566037e-83
114	58	8.392217e-83
114	59	7.236547e-83
114	60	6.361846e-83
114	61	6.493717e-83
114	62	5.686716e-83
114	63	0.000000e+00
114	64	0.000000e+00
114	65	4.562262e-84
114	66	2.023612e-83
114	67	3.953651e-83
114	68	6.307229e-83
114	69	8.663466e-83
114	70	1.020191e-82
114	71	1.093547e-82
114	72	1.049080e-82
114	73	9.459661e-83
114	74	8.356989e-83
114	75	7.145904e-83
114	76	6.154953e-83
114	77	6.225725e-83
114	78	5.492827e-83
114	79	0.000000e+00
114	80	0.000000e+00
114	81	1.227698e-83
114	82	4.497463e-83
114	83	7.979191e-83
114	84	1.519061e-82
114	85	1.909676e-82
114	86	1.786154e-82
114	87	2.051909e-82
114	88	2.002710e-82
114	89	1.765972e-82
114	90	1.109297e-82
114	91	1.033972e-82
114	92	6.778663e-83
114	93	1.647845e-82
114	94	5.384664e-83
114	95	0.000000e+00
114	96	0.000000e+00
114	97	9.290913e-84
114	98	4.900993e-83
114	99	6.567898e-83
114	100	1.248042e-82
114	101	2.289665e-82
114	102	1.841512e-82
114	103	2.423826e-82
114	104	1.992567e-82
114	105	1.915753e-82
114	106	2.471720e-82
114	107	1.643507e-82
114	108	1.905387e-82
114	109	1.790953e-82
114	110	8.110016e-83
114	111	0.000000e+00
114	112	0.000000e+00
114	113	7.707488e-84
114	114	7.387480e-83
114	115	6.079108e-83
114	116	1.025003e-82
114	117	1.246483e-82
114	118	1.406547e-82
114	119	1.477623e-82
114	120	1.406541e-82
114	121	1.824935e-82
114	122	1.580774e-82
114	123	1.433537e-82
114	124	1.627048e-82
114	125	2.125995e-82
114	126	1.536048e-82
114	127	0.000000e+00
114	128	0.000000e+00
114	129	3.048593e-84
114	130	2.699089e-83
114	131	5.529450e-83
114	132	6.790575e-83
114	133	9.411240e-83
114	134	1.399474e-82
114	135	1.257001e-82
114	136	1.471490e-82
114	137	1.426490e-82
114	138	1.640449e-82
114	139	1.171018e-82
114	140	1.066899e-82
114	141	1.623357e-82
114	142	1.307066e-82
114	143	0.000000e+00
114	144	0.000000e+00
114	145	0.000000e+00
115	0	0.000000e+00
115	1	1.113867e-83
115	2	4.569151e-83
115	3	9.519931e-83
115	4	1.497539e-82
115	5	2.033369e-82
115	6	2.320986e-82
115	7	2.516461e-82
115	8	2.363835e-82
115	9	2.139442e-82
115	10	1.908438e-82
115	11	1.582127e-82
115	12	1.338353e-82
115	13	1.348927e-82
115	14	1.177175e-82
115	15	0.000000e+00
115	16	0.000000e+00
115	17	1.151919e-83
115	18	4.583203e-83
115	19	9.712147e-83
115	20	1.500812e-82
115	21	2.054981e-82
115	22	2.346881e-82
115	23	2.569831e-82
115	24	2.360029e-82
115	25	2.118290e-82
115	26	1.886588e-82
115	27	1.565707e-82
115	28	1.304814e-82
115	29	1.294497e-82
115	30	1.144361e-82
115	31	0.000000e+00
115	32	0.000000e+00
115	33	1.107507e-83
115	34	4.672682e-83
115	35	9.608356e-83
115	36	1.516774e-82
115	37	2.056247e-82
115	38	2.356719e-82
115	39	2.528261e-82
115	40	2.403668e-82
115	41	2.180288e-82
115	42	1.938433e-82
115	43	1.606283e-82
115	44	1.378385e-82
115	45	1.386456e-82
115	46	1.213745e-82
115	47	0.000000e+00
115	48	0.000000e+00
115	49	1.057768e-83
115	50	4.621482e-83
115	51	9.335619e-83
115	52	1.499007e-82
115	53	2.017216e-82
115	54	2.311325e-82
115	55	2.443205e-82
115	56	2.386591e-82
115	57	2.184791e-82
115	58	1.943931e-82
115	59	1.603124e-82
115	60	1.400499e-82
115	61	1.429682e-82
115	62	1.237876e-82
115	63	0.000000e+00
115	64	0.000000e+00
115	65	1.104083e-83
115	66	4.612750e-83
115	67	9.544873e-83
115	68	1.499305e-82
115	69	2.038078e-82
115	70	2.333472e-82
115	71	2.511493e-82
115	72	2.373858e-82
115	73	2.148000e-82
115	74	1.911542e-82
115	75	1.583701e-82
115	76	1.350315e-82
115	77	1.355284e-82
115	78	1.189622e-82
115	79	0.000000e+00
115	80	0.000000e+00
115	81	2.477914e-83
115	82	9.324962e-83
115	83	1.550371e-82
115	84	3.447510e-82
115	85	4.103736e-82
115	86	3.529551e-82
115	87	4.341318e-82
115	88	4.692198e-82
115	89	3.784632e-82
115	90	1.994361e-82
115	91	2.403803e-82
115	92	1.568696e-82
115	93	3.422629e-82
115	94	1.295319e-82
115	95	0.000000e+00
115	96	0.000000e+00
115	97	2.485474e-83
115	98	1.040785e-82
115	99	1.428743e-82
115	100	2.731740e-82
115	101	4.993727e-82
115	102	4.351816e-82
115	103	4.594394e-82
115	104	3.985665e-82
115	105	3.819246e-82
115	106	5.518016e-82
115	107	3.625442e-82
115	108	3.272537e-82
115	109	3.345004e-82
115	110	2.160301e-82
115	111	0.000000e+00
115	112	0.000000e+00
115	113	1.413746e-83
115	114	6.079108e-83
115	115	2.901207e-82
115	116	2.345286e-82
115	117	2.870822e-82
115	118	3.243176e-82
115	119	3.651167e-82
115	120	3.218744e-82
115	121	4.046676e-82
115	122	3.350277e-82
115	123	2.855180e-82
115	124	3.441137e-82
115	125	4.324842e-82
115	126	3.489802e-82
115	127	0.000000e+00
115	128	0.000000e+00
115	129	5.369908e-84
115	130	4.467804e-83
115	131	1.337694e-82
115	132	1.678494e-82
115	133	2.412998e-82
115	134	3.368412e-82
115	135	2.998085e-82
115	136	3.721899e-82
115	137	3.418503e-82
115	138	4.053139e-82
115	139	2.389893e-82
115	140	2.157061e-82
115	141	3.395506e-82
115	142	2.934506e-82
115	143	0.000000e+00
115	144	0.000000e+00
115	145	0.000000e+00
116	0	0.000000e+00
116	1	1.820989e-83
116	2	7.400314e-83
116	3	1.575854e-82
116	4	2.530942e-82
116	5	3.404353e-82
116	6	3.986674e-82
116	7	4.229201e-82
116	8	3.919031e-82
116	9	3.581063e-82
116	10	3.175775e-82
116	11	2.609463e-82
116	12	2.181171e-82
116	13	2.209640e-82
116	14	1.861487e-82
116	15	0.000000e+00
116	16	0.000000e+00
116	17	1.886853e-83
116	18	7.399358e-83
116	19	1.608508e-82
116	20	2.546852e-82
116	21	3.441828e-82
116	22	4.051238e-82
116	23	4.334114e-82
116	24	3.920755e-82
116	25	3.563793e-82
116	26	3.158592e-82
116	27	2.590236e-82
116	28	2.153635e-82
116	29	2.129598e-82
116	30	1.821629e-82
116	31	0.000000e+00
116	32	0.000000e+00
116	33	1.808853e-83
116	34	7.587627e-83
116	35	1.581261e-82
116	36	2.558258e-82
116	37	3.444151e-82
116	38	4.036747e-82
116	39	4.247042e-82
116	40	3.980967e-82
116	41	3.648347e-82
116	42	3.222120e-82
116	43	2.645602e-82
116	44	2.232827e-82
116	45	2.266708e-82
116	46	1.916584e-82
116	47	0.000000e+00
116	48	0.000000e+00
116	49	1.719943e-83
116	50	7.538666e-83
116	51	1.531286e-82
116	52	2.517046e-82
116	53	3.377502e-82
116	54	3.934413e-82
116	55	4.089842e-82
116	56	3.943290e-82
116	57	3.638066e-82
116	58	3.214556e-82
116	59	2.633148e-82
116	60	2.238961e-82
116	61	2.329734e-82
116	62	1.944081e-82
116	63	0.000000e+00
116	64	0.000000e+00
116	65	1.803899e-83
116	66	7.483363e-83
116	67	1.572583e-82
116	68	2.532488e-82
116	69	3.413848e-82
116	70	4.001843e-82
116	71	4.222795e-82
116	72	3.932720e-82
116	73	3.597246e-82
116	74	3.181894e-82
116	75	2.611086e-82
116	76	2.194905e-82
116	77	2.219130e-82
116	78	1.881193e-82
116	79	0.000000e+00
116	80	0.000000e+00
116	81	4.309844e-83
116	82	1.587474e-82
116	83	2.956670e-82
116	84	5.847011e-82
116	85	6.993051e-82
116	86	6.086976e-82
116	87	7.328608e-82
116	88	7.751819e-82
116	89	6.109084e-82
116	90	2.946528e-82
116	91	3.142868e-82
116	92	2.085363e-82
116	93	5.300024e-82
116	94	1.631645e-82
116	95	0.000000e+00
116	96	0.000000e+00
116	97	3.397100e-83
116	98	1.674324e-82
116	99	2.286497e-82
116	100	4.631283e-82
116	101	8.228804e-82
116	102	7.495908e-82
116	103	7.395865e-82
116	104	6.201378e-82
116	105	5.271981e-82
116	106	7.952627e-82
116	107	5.351150e-82
116	108	5.202225e-82
116	109	5.206033e-82
116	110	3.403278e-82
116	111	0.000000e+00
116	112	0.000000e+00
116	113	2.540118e-83
116	114	1.025003e-82
116	115	2.345286e-82
116	116	6.724093e-82
116	117	5.109460e-82
116	118	5.888895e-82
116	119	6.088968e-82
116	120	5.273929e-82
116	121	6.796523e-82
116	122	5.795591e-82
116	123	4.874163e-82
116	124	5.972325e-82
116	125	6.593895e-82
116	126	5.808516e-82
116	127	0.000000e+00
116	128	0.000000e+00
116	129	9.035335e-84
116	130	8.186187e-83
116	131	2.211647e-82
116	132	2.936532e-82
116	133	3.857948e-82
116	134	6.104089e-82
116	135	5.191583e-82
116	136	6.345579e-82
116	137	5.406781e-82
116	138	6.228546e-82
116	139	3.934555e-82
116	140	2.879688e-82
116	141	4.870959e-82
116	142	4.609752e-82
116	143	0.000000e+00
116	144	0.000000e+00
116	145	0.000000e+00
117	0	0.000000e+00
117	1	2.103009e-83
117	2	8.763440e-83
117	3	1.822653e-82
117	4	2.913886e-82
117	5	3.941279e-82
117	6	4.535488e-82
117	7	4.851363e-82
117	8	4.445033e-82
117	9	4.071623e-82
117	10	3.594438e-82
117	11	2.955654e-82
117	12	2.471936e-82
117	13	2.425286e-82
117	14	1.978687e-82
117	15	0.000000e+00
117	16	0.000000e+00
117	17	2.185760e-83
117	18	8.750836e-83
117	19	1.871789e-82
117	20	2.932087e-82
117	21	3.983543e-82
117	22	4.603474e-82
117	23	4.963468e-82
117	24	4.445251e-82
117	25	4.056394e-82
117	26	3.568892e-82
117	27	2.926968e-82
117	28	2.444682e-82
117	29	2.352561e-82
117	30	1.943585e-82
117	31	0.000000e+00
117	32	0.000000e+00
117	33	2.086210e-83
117	34	8.993781e-83
117	35	1.824365e-82
117	36	2.945806e-82
117	37	3.989390e-82
117	38	4.592688e-82
117	39	4.873408e-82
117	40	4.515277e-82
117	41	4.138723e-82
117	42	3.651213e-82
117	43	3.002300e-82
117	44	2.528558e-82
117	45	2.478417e-82
117	46	2.033330e-82
117	47	0.000000e+00
117	48	0.000000e+00
117	49	1.978960e-83
117	50	8.952873e-83
117	51	1.755766e-82
117	52	2.897968e-82
117	53	3.915312e-82
117	54	4.481732e-82
117	55	4.700646e-82
117	56	4.473320e-82
117	57	4.120715e-82
117	58	3.649800e-82
117	59	2.997929e-82
117	60	2.532172e-82
117	61	2.530950e-82
117	62	2.054554e-82
117	63	0.000000e+00
117	64	0.000000e+00
117	65	2.080894e-83
117	66	8.868904e-83
117	67	1.817875e-82
117	68	2.915273e-82
117	69	3.953533e-82
117	70	4.551940e-82
117	71	4.842586e-82
117	72	4.459570e-82
117	73	4.083367e-82
117	74	3.603579e-82
117	75	2.961198e-82
117	76	2.486363e-82
117	77	2.431146e-82
117	78	1.997748e-82
117	79	0.000000e+00
117	80	0.000000e+00
117	81	4.988854e-83
117	82	1.854442e-82
117	83	3.360880e-82
117	84	6.532547e-82
117	85	8.220240e-82
117	86	7.149675e-82
117	87	8.516192e-82
117	88	9.268646e-82
117	89	7.003272e-82
117	90	3.336328e-82
117	91	3.807794e-82
117	92	2.670639e-82
117	93	5.945849e-82
117	94	1.863344e-82
117	95	0.000000e+00
117	96	0.000000e+00
117	97	4.649098e-83
117	98	2.028561e-82
117	99	2.778815e-82
117	100	5.124001e-82
117	101	9.107582e-82
117	102	8.164111e-82
117	103	8.057954e-82
117	104	7.169913e-82
117	105	6.307604e-82
117	106	9.227029e-82
117	107	6.562415e-82
117	108	6.286475e-82
117	109	5.754999e-82
117	110	2.554878e-82
117	111	0.000000e+00
117	112	0.000000e+00
117	113	3.058637e-83
117	114	1.246483e-82
117	115	2.870822e-82
117	116	5.109460e-82
117	117	9.635058e-82
117	118	6.978828e-82
117	119	7.413849e-82
117	120	6.345384e-82
117	121	7.982980e-82
117	122	6.815581e-82
117	123	5.275635e-82
117	124	6.964963e-82
117	125	7.513639e-82
117	126	6.781472e-82
117	127	0.000000e+00
117	128	0.000000e+00
117	129	1.179430e-83
117	130	9.361751e-83
117	131	2.691392e-82
117	132	3.565833e-82
117	133	4.891493e-82
117	134	7.577988e-82
117	135	6.400937e-82
117	136	7.900987e-82
117	137	6.663316e-82
117	138	7.842969e-82
117	139	4.877149e-82
117	140	3.647471e-82
117	141	5.958003e-82
117	142	5.239200e-82
117	143	0.000000e+00
117	144	0.000000e+00
117	145	0.000000e+00
118	0	0.000000e+00
118	1	2.770254e-83
118	2	1.115496e-82
118	3	2.370694e-82
118	4	3.645197e-82
118	5	4.925164e-82
118	6	5.838100e-82
118	7	6.236568e-82
118	8	5.895367e-82
118	9	5.413320e-82
118	10	4.880919e-82
118	11	4.125758e-82
118	12	3.410305e-82
118	13	3.236076e-82
118	14	2.580537e-82
118	15	0.000000e+00
118	16	0.000000e+00
118	17	2.807621e-83
118	18	1.120786e-82
118	19	2.399404e-82
118	20	3.664562e-82
118	21	4.947148e-82
118	22	5.912644e-82
118	23	6.365388e-82
118	24	5.855942e-82
118	25	5.327266e-82
118	26	4.815390e-82
118	27	4.066637e-82
118	28	3.329897e-82
118	29	3.073005e-82
118	30	2.494607e-82
118	31	0.000000e+00
118	32	0.000000e+00
118	33	2.785400e-83
118	34	1.140901e-82
118	35	2.393674e-82
118	36	3.691111e-82
118	37	4.998265e-82
118	38	5.919569e-82
118	39	6.272680e-82
118	40	6.023389e-82
118	41	5.559800e-82
118	42	4.963455e-82
118	43	4.188257e-82
118	44	3.507388e-82
118	45	3.345616e-82
118	46	2.674433e-82
118	47	0.000000e+00
118	48	0.000000e+00
118	49	2.712483e-83
118	50	1.127417e-82
118	51	2.341275e-82
118	52	3.636278e-82
118	53	4.936842e-82
118	54	5.792202e-82
118	55	6.070308e-82
118	56	6.020434e-82
118	57	5.616593e-82
118	58	4.994346e-82
118	59	4.197446e-82
118	60	3.556281e-82
118	61	3.490301e-82
118	62	2.745313e-82
118	63	0.000000e+00
118	64	0.000000e+00
118	65	2.763277e-83
118	66	1.126475e-82
118	67	2.373403e-82
118	68	3.651999e-82
118	69	4.944487e-82
118	70	5.863494e-82
118	71	6.231313e-82
118	72	5.938080e-82
118	73	5.461613e-82
118	74	4.894192e-82
118	75	4.126445e-82
118	76	3.436180e-82
118	77	3.261702e-82
118	78	2.616297e-82
118	79	0.000000e+00
118	80	0.000000e+00
118	81	5.358531e-83
118	82	2.130451e-82
118	83	4.221969e-82
118	84	8.406371e-82
118	85	9.899987e-82
118	86	9.114870e-82
118	87	1.059703e-81
118	88	1.087629e-81
118	89	8.976872e-82
118	90	4.675095e-82
118	91	6.099045e-82
118	92	3.528367e-82
118	93	7.579066e-82
118	94	2.494900e-82
118	95	0.000000e+00
118	96	0.000000e+00
118	97	3.756808e-83
118	98	2.353588e-82
118	99	3.182127e-82
118	100	6.768999e-82
118	101	1.226360e-81
118	102	1.108615e-81
118	103	1.156288e-81
118	104	8.275241e-82
118	105	8.402186e-82
118	106	1.119611e-81
118	107	6.733897e-82
118	108	5.564247e-82
118	109	6.342448e-82
118	110	4.417609e-82
118	111	0.000000e+00
118	112	0.000000e+00
118	113	2.976788e-83
118	114	1.406547e-82
118	115	3.243176e-82
118	116	5.888895e-82
118	117	6.978828e-82
118	118	1.341730e-81
118	119	9.012175e-82
118	120	7.884579e-82
118	121	1.024207e-81
118	122	7.643137e-82
118	123	7.076752e-82
118	124	6.922707e-82
118	125	8.382764e-82
118	126	8.142676e-82
118	127	0.000000e+00
118	128	0.000000e+00
118	129	6.438983e-84
118	130	1.027149e-82
118	131	3.096983e-82
118	132	4.261516e-82
118	133	5.275779e-82
118	134	8.369352e-82
118	135	7.572219e-82
118	136	9.219224e-82
118	137	8.416562e-82
118	138	8.931863e-82
118	139	4.909233e-82
118	140	3.403938e-82
118	141	6.192232e-82
118	142	6.612542e-82
118	143	0.000000e+00
118	144	0.000000e+00
118	145	0.000000e+00
119	0	0.000000e+00
119	1	2.914926e-83
119	2	1.147356e-82
119	3	2.430563e-82
119	4	3.821484e-82
119	5	5.248684e-82
119	6	6.083009e-82
119	7	6.625176e-82
119	8	6.237444e-82
119	9	5.719102e-82
119	10	5.130493e-82
119	11	4.295746e-82
119	12	3.675465e-82
119	13	3.384643e-82
119	14	2.775968e-82
119	15	0.000000e+00
119	16	0.000000e+00
119	17	3.007831e-83
119	18	1.142511e-82
119	19	2.478995e-82
119	20	3.826176e-82
119	21	5.272533e-82
119	22	6.147703e-82
119	23	6.746957e-82
119	24	6.204688e-82
119	25	5.634927e-82
119	26	5.040468e-82
119	27	4.251519e-82
119	28	3.591321e-82
119	29	3.238137e-82
119	30	2.707094e-82
119	31	0.000000e+00
119	32	0.000000e+00
119	33	2.909565e-83
119	34	1.176581e-82
119	35	2.449187e-82
119	36	3.873224e-82
119	37	5.327722e-82
119	38	6.179268e-82
119	39	6.670245e-82
119	40	6.358788e-82
119	41	5.856430e-82
119	42	5.230991e-82
119	43	4.367454e-82
119	44	3.778855e-82
119	45	3.488369e-82
119	46	2.869933e-82
119	47	0.000000e+00
119	48	0.000000e+00
119	49	2.790481e-83
119	50	1.172460e-82
119	51	2.377024e-82
119	52	3.833629e-82
119	53	5.262683e-82
119	54	6.062394e-82
119	55	6.469863e-82
119	56	6.343557e-82
119	57	5.908239e-82
119	58	5.287316e-82
119	59	4.360172e-82
119	60	3.831374e-82
119	61	3.609893e-82
119	62	2.921635e-82
119	63	0.000000e+00
119	64	0.000000e+00
119	65	2.896911e-83
119	66	1.159061e-82
119	67	2.432856e-82
119	68	3.827667e-82
119	69	5.270515e-82
119	70	6.115015e-82
119	71	6.620650e-82
119	72	6.272144e-82
119	73	5.759426e-82
119	74	5.149607e-82
119	75	4.304102e-82
119	76	3.705120e-82
119	77	3.406923e-82
119	78	2.812569e-82
119	79	0.000000e+00
119	80	0.000000e+00
119	81	5.803725e-83
119	82	2.286072e-82
119	83	3.535148e-82
119	84	8.521542e-82
119	85	1.005107e-81
119	86	8.714888e-82
119	87	1.106677e-81
119	88	1.136280e-81
119	89	8.801179e-82
119	90	4.286378e-82
119	91	5.920811e-82
119	92	3.996078e-82
119	93	7.918949e-82
119	94	2.827621e-82
119	95	0.000000e+00
119	96	0.000000e+00
119	97	4.695781e-83
119	98	2.206354e-82
119	99	3.744776e-82
119	100	6.929801e-82
119	101	1.190931e-81
119	102	1.102433e-81
119	103	1.119671e-81
119	104	9.801892e-82
119	105	8.846533e-82
119	106	1.295743e-81
119	107	8.335657e-82
119	108	6.464687e-82
119	109	8.775594e-82
119	110	6.626663e-82
119	111	0.000000e+00
119	112	0.000000e+00
119	113	3.617343e-83
119	114	1.477623e-82
119	115	3.651167e-82
119	116	6.088968e-82
119	117	7.413849e-82
119	118	9.012175e-82
119	119	1.503192e-81
119	120	8.644762e-82
119	121	1.068474e-81
119	122	9.160504e-82
119	123	7.140742e-82
119	124	8.319039e-82
119	125	9.032233e-82
119	126	8.007221e-82
119	127	0.000000e+00
119	128	0.000000e+00
119	129	1.196839e-83
119	130	9.285718e-83
119	131	3.535934e-82
119	132	4.702173e-82
119	133	5.971076e-82
119	134	9.184823e-82
119	135	8.064445e-82
119	136	1.033809e-81
119	137	9.182510e-82
119	138	1.027895e-81
119	139	5.879682e-82
119	140	4.688067e-82
119	141	7.879959e-82
119	142	6.795907e-82
119	143	0.000000e+00
119	144	0.000000e+00
119	145	0.000000e+00
120	0	0.000000e+00
120	1	2.615441e-83
120	2	1.070207e-82
120	3	2.224317e-82
120	4	3.477942e-82
120	5	4.797515e-82
120	6	5.552047e-82
120	7	6.083476e-82
120	8	5.781533e-82
120	9	5.304690e-82
120	10	4.732772e-82
120	11	4.007072e-82
120	12	3.410729e-82
120	13	3.244252e-82
120	14	2.765470e-82
120	15	0.000000e+00
120	16	0.000000e+00
120	17	2.701394e-83
120	18	1.069827e-82
120	19	2.263640e-82
120	20	3.474967e-82
120	21	4.825641e-82
120	22	5.598827e-82
120	23	6.204533e-82
120	24	5.747731e-82
120	25	5.230042e-82
120	26	4.666948e-82
120	27	3.952940e-82
120	28	3.321650e-82
120	29	3.112253e-82
120	30	2.688764e-82
120	31	0.000000e+00
120	32	0.000000e+00
120	33	2.608424e-83
120	34	1.095257e-82
120	35	2.249884e-82
120	36	3.529496e-82
120	37	4.864959e-82
120	38	5.650878e-82
120	39	6.119126e-82
120	40	5.895061e-82
120	41	5.427314e-82
120	42	4.809369e-82
120	43	4.079007e-82
120	44	3.510692e-82
120	45	3.337994e-82
120	46	2.850956e-82
120	47	0.000000e+00
120	48	0.000000e+00
120	49	2.499540e-83
120	50	1.087033e-82
120	51	2.191885e-82
120	52	3.501956e-82
120	53	4.799332e-82
120	54	5.560117e-82
120	55	5.925935e-82
120	56	5.885428e-82
120	57	5.468357e-82
120	58	4.838410e-82
120	59	4.088572e-82
120	60	3.570678e-82
120	61	3.445197e-82
120	62	2.906872e-82
120	63	0.000000e+00
120	64	0.000000e+00
120	65	2.598719e-83
120	66	1.080037e-82
120	67	2.232554e-82
120	68	3.485672e-82
120	69	4.815021e-82
120	70	5.588893e-82
120	71	6.076064e-82
120	72	5.814407e-82
120	73	5.339129e-82
120	74	4.740767e-82
120	75	4.018161e-82
120	76	3.439566e-82
120	77	3.262892e-82
120	78	2.794069e-82
120	79	0.000000e+00
120	80	0.000000e+00
120	81	5.607303e-83
120	82	2.117131e-82
120	83	3.512535e-82
120	84	8.118523e-82
120	85	9.433744e-82
120	86	8.638579e-82
120	87	1.041925e-81
120	88	1.020563e-81
120	89	8.637000e-82
120	90	4.898724e-82
120	91	5.660194e-82
120	92	3.636773e-82
120	93	7.990908e-82
120	94	2.715315e-82
120	95	0.000000e+00
120	96	0.000000e+00
120	97	4.327642e-83
120	98	2.282627e-82
120	99	3.432578e-82
120	100	6.761262e-82
120	101	1.222891e-81
120	102	1.004119e-81
120	103	1.124934e-81
120	104	9.128581e-82
120	105	9.403061e-82
120	106	1.270087e-81
120	107	7.735607e-82
120	108	6.790418e-82
120	109	8.828947e-82
120	110	5.985205e-82
120	111	0.000000e+00
120	112	0.000000e+00
120	113	3.102699e-83
120	114	1.406541e-82
120	115	3.218744e-82
120	116	5.273929e-82
120	117	6.345384e-82
120	118	7.884579e-82
120	119	8.644762e-82
120	120	1.281769e-81
120	121	9.787704e-82
120	122	7.939863e-82
120	123	6.952879e-82
120	124	7.620819e-82
120	125	9.238671e-82
120	126	7.744930e-82
120	127	0.000000e+00
120	128	0.000000e+00
120	129	1.134821e-83
120	130	9.740875e-83
120	131	3.015117e-82
120	132	3.957187e-82
120	133	5.091565e-82
120	134	7.377989e-82
120	135	6.635504e-82
120	136	8.530903e-82
120	137	8.029611e-82
120	138	9.214517e-82
120	139	5.472823e-82
120	140	4.967581e-82
120	141	7.597250e-82
120	142	6.734984e-82
120	143	0.000000e+00
120	144	0.000000e+00
120	145	0.000000e+00
121	0	0.000000e+00
121	1	3.162821e-83
121	2	1.371204e-82
121	3	2.955566e-82
121	4	4.703345e-82
121	5	6.443391e-82
121	6	7.828138e-82
121	7	8.535151e-82
121	8	8.384779e-82
121	9	7.668414e-82
121	10	7.047278e-82
121	11	6.045008e-82
121	12	4.955997e-82
121	13	5.345796e-82
121	14	4.875996e-82
121	15	0.000000e+00
121	16	0.000000e+00
121	17	3.229267e-83
121	18	1.377738e-82
121	19	2.979468e-82
121	20	4.712453e-82
121	21	6.460317e-82
121	22	7.853054e-82
121	23	8.682611e-82
121	24	8.300871e-82
121	25	7.515405e-82
121	26	6.913668e-82
121	27	5.921465e-82
121	28	4.769885e-82
121	29	5.090382e-82
121	30	4.712188e-82
121	31	0.000000e+00
121	32	0.000000e+00
121	33	3.180748e-83
121	34	1.404956e-82
121	35	2.995234e-82
121	36	4.772809e-82
121	37	6.534351e-82
121	38	7.994280e-82
121	39	8.597280e-82
121	40	8.564057e-82
121	41	7.883962e-82
121	42	7.181573e-82
121	43	6.160495e-82
121	44	5.134640e-82
121	45	5.519445e-82
121	46	5.037937e-82
121	47	0.000000e+00
121	48	0.000000e+00
121	49	3.077997e-83
121	50	1.388412e-82
121	51	2.944905e-82
121	52	4.720884e-82
121	53	6.459639e-82
121	54	7.919335e-82
121	55	8.348230e-82
121	56	8.589551e-82
121	57	7.994843e-82
121	58	7.262818e-82
121	59	6.216125e-82
121	60	5.287974e-82
121	61	5.740803e-82
121	62	5.166866e-82
121	63	0.000000e+00
121	64	0.000000e+00
121	65	3.155462e-83
121	66	1.386245e-82
121	67	2.965720e-82
121	68	4.716936e-82
121	69	6.461361e-82
121	70	7.896464e-82
121	71	8.531365e-82
121	72	8.436479e-82
121	73	7.737935e-82
121	74	7.068843e-82
121	75	6.058303e-82
121	76	5.014462e-82
121	77	5.385604e-82
121	78	4.930078e-82
121	79	0.000000e+00
121	80	0.000000e+00
121	81	6.061502e-83
121	82	2.508559e-82
121	83	4.370584e-82
121	84	9.948650e-82
121	85	1.187294e-81
121	86	1.133684e-81
121	87	1.440205e-81
121	88	1.493521e-81
121	89	1.256808e-81
121	90	6.973400e-82
121	91	6.438412e-82
121	92	3.630900e-82
121	93	1.122371e-81
121	94	5.464527e-82
121	95	0.000000e+00
121	96	0.000000e+00
121	97	4.775095e-83
121	98	2.810377e-82
121	99	3.699577e-82
121	100	8.084594e-82
121	101	1.737774e-81
121	102	1.520700e-81
121	103	1.795527e-81
121	104	1.220097e-81
121	105	1.188893e-81
121	106	1.791446e-81
121	107	1.210592e-81
121	108	9.580714e-82
121	109	1.252086e-81
121	110	8.377936e-82
121	111	0.000000e+00
121	112	0.000000e+00
121	113	3.263141e-83
121	114	1.824935e-82
121	115	4.046676e-82
121	116	6.796523e-82
121	117	7.982980e-82
121	118	1.024207e-81
121	119	1.068474e-81
121	120	9.787704e-82
121	121	2.213290e-81
121	122	1.190941e-81
121	123	9.915412e-82
121	124	1.182729e-81
121	125	1.506426e-81
121	126	1.255766e-81
121	127	0.000000e+00
121	128	0.000000e+00
121	129	1.027011e-83
121	130	1.253276e-82
121	131	3.942602e-82
121	132	4.943271e-82
121	133	6.793979e-82
121	134	1.045862e-81
121	135	9.150840e-82
121	136	1.102142e-81
121	137	1.057439e-81
121	138	1.261199e-81
121	139	7.549965e-82
121	140	6.367284e-82
121	141	1.133968e-81
121	142	1.074091e-81
121	143	0.000000e+00
121	144	0.000000e+00
121	145	0.000000e+00
122	0	0.000000e+00
122	1	2.643545e-83
122	2	1.125203e-82
122	3	2.372025e-82
122	4	3.926199e-82
122	5	5.458574e-82
122	6	6.642641e-82
122	7	7.327092e-82
122	8	7.219322e-82
122	9	6.630718e-82
122	10	6.181879e-82
122	11	5.234711e-82
122	12	4.380719e-82
122	13	4.899691e-82
122	14	4.655319e-82
122	15	0.000000e+00
122	16	0.000000e+00
122	17	2.758899e-83
122	18	1.119339e-82
122	19	2.413816e-82
122	20	3.945228e-82
122	21	5.488747e-82
122	22	6.696061e-82
122	23	7.454982e-82
122	24	7.207554e-82
122	25	6.530903e-82
122	26	6.083623e-82
122	27	5.170925e-82
122	28	4.246361e-82
122	29	4.696398e-82
122	30	4.519037e-82
122	31	0.000000e+00
122	32	0.000000e+00
122	33	2.634672e-83
122	34	1.156798e-82
122	35	2.386931e-82
122	36	3.972965e-82
122	37	5.518594e-82
122	38	6.761643e-82
122	39	7.378517e-82
122	40	7.332014e-82
122	41	6.791381e-82
122	42	6.293740e-82
122	43	5.322629e-82
122	44	4.519141e-82
122	45	5.048541e-82
122	46	4.809087e-82
122	47	0.000000e+00
122	48	0.000000e+00
122	49	2.499493e-83
122	50	1.153934e-82
122	51	2.320185e-82
122	52	3.916945e-82
122	53	5.436468e-82
122	54	6.662486e-82
122	55	7.161558e-82
122	56	7.280010e-82
122	57	6.849602e-82
122	58	6.344538e-82
122	59	5.319856e-82
122	60	4.624089e-82
122	61	5.218916e-82
122	62	4.913532e-82
122	63	0.000000e+00
122	64	0.000000e+00
122	65	2.627372e-83
122	66	1.138598e-82
122	67	2.370446e-82
122	68	3.932112e-82
122	69	5.464994e-82
122	70	6.689391e-82
122	71	7.321454e-82
122	72	7.240070e-82
122	73	6.677137e-82
122	74	6.198019e-82
122	75	5.242581e-82
122	76	4.425169e-82
122	77	4.934660e-82
122	78	4.709590e-82
122	79	0.000000e+00
122	80	0.000000e+00
122	81	5.851625e-83
122	82	2.343684e-82
122	83	3.525502e-82
122	84	7.981248e-82
122	85	1.017202e-81
122	86	9.434191e-82
122	87	1.266550e-81
122	88	1.311324e-81
122	89	1.055907e-81
122	90	5.964358e-82
122	91	4.701125e-82
122	92	3.828225e-82
122	93	1.046414e-81
122	94	4.857086e-82
122	95	0.000000e+00
122	96	0.000000e+00
122	97	3.806044e-83
122	98	1.873432e-82
122	99	3.140928e-82
122	100	7.010097e-82
122	101	1.477085e-81
122	102	1.302588e-81
122	103	1.508754e-81
122	104	1.150342e-81
122	105	8.641707e-82
122	106	1.579054e-81
122	107	1.199170e-81
122	108	9.217926e-82
122	109	1.280011e-81
122	110	8.533332e-82
122	111	0.000000e+00
122	112	0.000000e+00
122	113	3.391866e-83
122	114	1.580774e-82
122	115	3.350277e-82
122	116	5.795591e-82
122	117	6.815581e-82
122	118	7.643137e-82
122	119	9.160504e-82
122	120	7.939863e-82
122	121	1.190941e-81
122	122	1.787883e-81
122	123	8.720597e-82
122	124	1.215295e-81
122	125	1.416735e-81
122	126	1.080464e-81
122	127	0.000000e+00
122	128	0.000000e+00
122	129	1.324270e-83
122	130	1.018672e-82
122	131	3.388159e-82
122	132	4.218005e-82
122	133	5.711790e-82
122	134	9.851104e-82
122	135	7.938848e-82
122	136	9.384175e-82
122	137	8.394912e-82
122	138	1.054235e-81
122	139	6.807778e-82
122	140	5.641703e-82
122	141	1.045173e-81
122	142	9.242190e-82
122	143	0.000000e+00
122	144	0.000000e+00
122	145	0.000000e+00
123	0	0.000000e+00
123	1	2.324668e-83
123	2	1.017862e-82
123	3	2.131337e-82
123	4	3.432864e-82
123	5	4.812161e-82
123	6	5.826297e-82
123	7	6.455939e-82
123	8	6.387104e-82
123	9	5.790979e-82
123	10	5.272068e-82
123	11	4.452425e-82
123	12	3.746020e-82
123	13	4.291834e-82
123	14	4.159645e-82
123	15	0.000000e+00
123	16	0.000000e+00
123	17	2.402846e-83
123	18	1.021607e-82
123	19	2.141235e-82
123	20	3.433176e-82
123	21	4.856166e-82
123	22	5.872463e-82
123	23	6.582229e-82
123	24	6.360872e-82
123	25	5.699262e-82
123	26	5.217540e-82
123	27	4.396458e-82
123	28	3.610123e-82
123	29	4.082068e-82
123	30	4.016601e-82
123	31	0.000000e+00
123	32	0.000000e+00
123	33	2.322976e-83
123	34	1.039699e-82
123	35	2.169702e-82
123	36	3.480741e-82
123	37	4.858681e-82
123	38	5.931185e-82
123	39	6.486087e-82
123	40	6.501924e-82
123	41	5.931883e-82
123	42	5.341159e-82
123	43	4.510154e-82
123	44	3.872115e-82
123	45	4.429544e-82
123	46	4.297436e-82
123	47	0.000000e+00
123	48	0.000000e+00
123	49	2.224369e-83
123	50	1.026144e-82
123	51	2.142222e-82
123	52	3.449874e-82
123	53	4.768142e-82
123	54	5.842748e-82
123	55	6.277509e-82
123	56	6.475626e-82
123	57	5.983977e-82
123	58	5.346085e-82
123	59	4.506270e-82
123	60	3.979103e-82
123	61	4.608406e-82
123	62	4.410803e-82
123	63	0.000000e+00
123	64	0.000000e+00
123	65	2.314847e-83
123	66	1.026105e-82
123	67	2.144428e-82
123	68	3.440905e-82
123	69	4.816419e-82
123	70	5.868566e-82
123	71	6.441484e-82
123	72	6.417526e-82
123	73	5.829988e-82
123	74	5.271343e-82
123	75	4.446301e-82
123	76	3.784173e-82
123	77	4.320149e-82
123	78	4.205535e-82
123	79	0.000000e+00
123	80	0.000000e+00
123	81	5.170125e-83
123	82	2.165192e-82
123	83	3.767770e-82
123	84	7.996245e-82
123	85	9.343875e-82
123	86	8.854359e-82
123	87	1.063844e-81
123	88	1.078080e-81
123	89	1.008498e-81
123	90	5.585995e-82
123	91	4.839316e-82
123	92	2.628857e-82
123	93	9.286592e-82
123	94	4.082155e-82
123	95	0.000000e+00
123	96	0.000000e+00
123	97	2.376077e-83
123	98	2.079929e-82
123	99	2.950777e-82
123	100	6.945483e-82
123	101	1.383720e-81
123	102	1.109698e-81
123	103	1.426208e-81
123	104	1.046761e-81
123	105	8.929474e-82
123	106	1.324999e-81
123	107	8.351987e-82
123	108	8.592397e-82
123	109	1.046019e-81
123	110	7.131769e-82
123	111	0.000000e+00
123	112	0.000000e+00
123	113	2.909681e-83
123	114	1.433537e-82
123	115	2.855180e-82
123	116	4.874163e-82
123	117	5.275635e-82
123	118	7.076752e-82
123	119	7.140742e-82
123	120	6.952879e-82
123	121	9.915412e-82
123	122	8.720597e-82
123	123	1.621362e-81
123	124	1.018625e-81
123	125	1.273028e-81
123	126	1.030712e-81
123	127	0.000000e+00
123	128	0.000000e+00
123	129	1.061921e-83
123	130	1.134612e-82
123	131	2.614042e-82
123	132	3.182274e-82
123	133	4.486045e-82
123	134	7.006393e-82
123	135	6.271912e-82
123	136	6.999483e-82
123	137	7.273843e-82
123	138	8.320312e-82
123	139	5.199548e-82
123	140	4.400676e-82
123	141	8.001532e-82
123	142	9.016629e-82
123	143	0.000000e+00
123	144	0.000000e+00
123	145	0.000000e+00
124	0	0.000000e+00
124	1	2.848837e-83
124	2	1.269512e-82
124	3	2.600604e-82
124	4	4.327034e-82
124	5	6.044906e-82
124	6	7.410932e-82
124	7	8.249026e-82
124	8	8.109709e-82
124	9	7.405642e-82
124	10	6.851725e-82
124	11	5.658338e-82
124	12	4.715479e-82
124	13	6.005270e-82
124	14	6.166702e-82
124	15	0.000000e+00
124	16	0.000000e+00
124	17	2.966359e-83
124	18	1.262794e-82
124	19	2.643432e-82
124	20	4.348437e-82
124	21	6.096049e-82
124	22	7.493376e-82
124	23	8.404612e-82
124	24	8.133536e-82
124	25	7.350455e-82
124	26	6.785166e-82
124	27	5.621631e-82
124	28	4.583528e-82
124	29	5.766497e-82
124	30	5.994826e-82
124	31	0.000000e+00
124	32	0.000000e+00
124	33	2.825621e-83
124	34	1.304884e-82
124	35	2.621439e-82
124	36	4.372181e-82
124	37	6.093294e-82
124	38	7.528688e-82
124	39	8.301738e-82
124	40	8.204966e-82
124	41	7.537750e-82
124	42	6.950653e-82
124	43	5.731388e-82
124	44	4.863257e-82
124	45	6.179599e-82
124	46	6.360095e-82
124	47	0.000000e+00
124	48	0.000000e+00
124	49	2.681123e-83
124	50	1.301225e-82
124	51	2.552147e-82
124	52	4.306638e-82
124	53	5.980912e-82
124	54	7.390915e-82
124	55	8.042630e-82
124	56	8.096270e-82
124	57	7.528893e-82
124	58	6.955586e-82
124	59	5.686269e-82
124	60	4.961898e-82
124	61	6.375344e-82
124	62	6.489737e-82
124	63	0.000000e+00
124	64	0.000000e+00
124	65	2.819510e-83
124	66	1.284516e-82
124	67	2.601646e-82
124	68	4.329278e-82
124	69	6.042258e-82
124	70	7.457156e-82
124	71	8.240331e-82
124	72	8.114216e-82
124	73	7.430547e-82
124	74	6.855986e-82
124	75	5.655063e-82
124	76	4.765623e-82
124	77	6.042328e-82
124	78	6.233319e-82
124	79	0.000000e+00
124	80	0.000000e+00
124	81	5.801641e-83
124	82	2.531765e-82
124	83	3.635102e-82
124	84	8.062851e-82
124	85	1.013050e-81
124	86	9.076245e-82
124	87	1.215962e-81
124	88	1.444589e-81
124	89	1.196233e-81
124	90	5.651157e-82
124	91	2.894279e-82
124	92	2.324486e-82
124	93	1.138298e-81
124	94	5.770274e-82
124	95	0.000000e+00
124	96	0.000000e+00
124	97	3.557894e-83
124	98	1.793005e-82
124	99	2.723839e-82
124	100	7.039702e-82
124	101	1.612641e-81
124	102	1.388688e-81
124	103	1.543938e-81
124	104	1.134160e-81
124	105	6.540448e-82
124	106	1.448214e-81
124	107	1.157296e-81
124	108	8.834772e-82
124	109	1.369163e-81
124	110	1.111918e-81
124	111	0.000000e+00
124	112	0.000000e+00
124	113	3.421403e-83
124	114	1.627048e-82
124	115	3.441137e-82
124	116	5.972325e-82
124	117	6.964963e-82
124	118	6.922707e-82
124	119	8.319039e-82
124	120	7.620819e-82
124	121	1.182729e-81
124	122	1.215295e-81
124	123	1.018625e-81
124	124	2.472359e-81
124	125	1.736517e-81
124	126	1.443422e-81
124	127	0.000000e+00
124	128	0.000000e+00
124	129	1.657539e-83
124	130	1.107832e-82
124	131	3.331345e-82
124	132	3.803558e-82
124	133	6.015436e-82
124	134	9.972200e-82
124	135	7.856737e-82
124	136	8.630994e-82
124	137	8.045415e-82
124	138	1.031293e-81
124	139	6.619185e-82
124	140	5.424564e-82
124	141	1.047610e-81
124	142	1.218378e-81
124	143	0.000000e+00
124	144	0.000000e+00
124	145	0.000000e+00
125	0	0.000000e+00
125	1	3.311151e-83
125	2	1.441156e-82
125	3	2.923598e-82
125	4	4.753263e-82
125	5	6.647595e-82
125	6	8.234005e-82
125	7	9.291427e-82
125	8	9.447518e-82
125	9	8.640380e-82
125	10	8.177239e-82
125	11	6.990522e-82
125	12	5.876543e-82
125	13	7.232009e-82
125	14	7.174633e-82
125	15	0.000000e+00
125	16	0.000000e+00
125	17	3.385316e-83
125	18	1.450419e-82
125	19	2.941172e-82
125	20	4.769929e-82
125	21	6.710098e-82
125	22	8.286623e-82
125	23	9.451461e-82
125	24	9.431548e-82
125	25	8.529877e-82
125	26	8.076933e-82
125	27	6.881698e-82
125	28	5.636085e-82
125	29	6.900800e-82
125	30	6.918190e-82
125	31	0.000000e+00
125	32	0.000000e+00
125	33	3.311828e-83
125	34	1.472864e-82
125	35	2.972716e-82
125	36	4.813949e-82
125	37	6.691261e-82
125	38	8.384880e-82
125	39	9.349078e-82
125	40	9.586986e-82
125	41	8.815137e-82
125	42	8.292007e-82
125	43	7.096714e-82
125	44	6.087170e-82
125	45	7.460402e-82
125	46	7.404563e-82
125	47	0.000000e+00
125	48	0.000000e+00
125	49	3.204073e-83
125	50	1.450457e-82
125	51	2.932351e-82
125	52	4.750583e-82
125	53	6.556885e-82
125	54	8.279281e-82
125	55	9.070241e-82
125	56	9.512059e-82
125	57	8.852936e-82
125	58	8.311831e-82
125	59	7.110109e-82
125	60	6.289764e-82
125	61	7.742929e-82
125	62	7.606159e-82
125	63	0.000000e+00
125	64	0.000000e+00
125	65	3.292213e-83
125	66	1.454282e-82
125	67	2.939970e-82
125	68	4.762562e-82
125	69	6.637238e-82
125	70	8.297071e-82
125	71	9.276221e-82
125	72	9.469745e-82
125	73	8.676316e-82
125	74	8.177459e-82
125	75	6.987216e-82
125	76	5.944101e-82
125	77	7.282019e-82
125	78	7.245776e-82
125	79	0.000000e+00
125	80	0.000000e+00
125	81	8.255886e-83
125	82	3.050283e-82
125	83	4.953663e-82
125	84	1.006104e-81
125	85	1.259013e-81
125	86	1.202318e-81
125	87	1.555326e-81
125	88	1.767370e-81
125	89	1.591478e-81
125	90	1.010813e-81
125	91	6.849661e-82
125	92	5.663150e-82
125	93	1.578154e-81
125	94	7.486880e-82
125	95	0.000000e+00
125	96	0.000000e+00
125	97	8.850509e-83
125	98	3.228697e-82
125	99	4.606606e-82
125	100	1.084608e-81
125	101	2.309661e-81
125	102	1.915884e-81
125	103	2.248560e-81
125	104	1.710888e-81
125	105	1.550177e-81
125	106	2.582553e-81
125	107	1.821805e-81
125	108	1.569151e-81
125	109	1.842175e-81
125	110	9.745852e-82
125	111	0.000000e+00
125	112	0.000000e+00
125	113	4.410026e-83
125	114	2.125995e-82
125	115	4.324842e-82
125	116	6.593895e-82
125	117	7.513639e-82
125	118	8.382764e-82
125	119	9.032233e-82
125	120	9.238671e-82
125	121	1.506426e-81
125	122	1.416735e-81
125	123	1.273028e-81
125	124	1.736517e-81
125	125	3.181968e-81
125	126	1.650429e-81
125	127	0.000000e+00
125	128	0.000000e+00
125	129	2.482153e-83
125	130	1.704483e-82
125	131	3.788822e-82
125	132	4.412711e-82
125	133	7.284153e-82
125	134	1.085084e-81
125	135	9.158108e-82
125	136	9.554246e-82
125	137	1.057832e-81
125	138	1.388855e-81
125	139	9.198840e-82
125	140	1.010433e-81
125	141	1.554414e-81
125	142	1.377295e-81
125	143	0.000000e+00
125	144	0.000000e+00
125	145	0.000000e+00
126	0	0.000000e+00
126	1	2.872665e-83
126	2	1.492460e-82
126	3	3.148933e-82
126	4	5.110212e-82
126	5	7.157197e-82
126	6	8.823317e-82
126	7	9.882626e-82
126	8	9.832570e-82
126	9	9.088313e-82
126	10	8.473354e-82
126	11	7.161712e-82
126	12	5.875224e-82
126	13	7.352343e-82
126	14	7.464927e-82
126	15	0.000000e+00
126	16	0.000000e+00
126	17	2.919403e-83
126	18	1.511489e-82
126	19	3.190399e-82
126	20	5.137505e-82
126	21	7.196327e-82
126	22	8.896982e-82
126	23	1.003421e-81
126	24	9.807324e-82
126	25	8.962415e-82
126	26	8.333271e-82
126	27	7.034237e-82
126	28	5.667429e-82
126	29	7.000238e-82
126	30	7.205954e-82
126	31	0.000000e+00
126	32	0.000000e+00
126	33	2.866876e-83
126	34	1.522710e-82
126	35	3.185749e-82
126	36	5.169505e-82
126	37	7.225653e-82
126	38	8.968777e-82
126	39	9.950020e-82
126	40	9.981352e-82
126	41	9.273045e-82
126	42	8.607534e-82
126	43	7.280452e-82
126	44	6.072026e-82
126	45	7.587913e-82
126	46	7.707964e-82
126	47	0.000000e+00
126	48	0.000000e+00
126	49	2.786113e-83
126	50	1.490804e-82
126	51	3.116111e-82
126	52	5.087372e-82
126	53	7.116538e-82
126	54	8.830204e-82
126	55	9.670999e-82
126	56	9.909865e-82
126	57	9.325749e-82
126	58	8.672470e-82
126	59	7.317876e-82
126	60	6.239143e-82
126	61	7.892631e-82
126	62	7.912291e-82
126	63	0.000000e+00
126	64	0.000000e+00
126	65	2.848203e-83
126	66	1.506290e-82
126	67	3.157755e-82
126	68	5.116225e-82
126	69	7.155867e-82
126	70	8.879656e-82
126	71	9.868724e-82
126	72	9.856599e-82
126	73	9.127059e-82
126	74	8.480137e-82
126	75	7.165104e-82
126	76	5.936992e-82
126	77	7.402129e-82
126	78	7.543707e-82
126	79	0.000000e+00
126	80	0.000000e+00
126	81	4.586430e-83
126	82	2.818099e-82
126	83	4.648662e-82
126	84	1.003180e-81
126	85	1.215096e-81
126	86	1.074488e-81
126	87	1.380968e-81
126	88	1.595451e-81
126	89	1.402044e-81
126	90	6.667902e-82
126	91	4.489406e-82
126	92	7.542665e-83
126	93	1.235871e-81
126	94	7.892848e-82
126	95	0.000000e+00
126	96	0.000000e+00
126	97	2.337892e-83
126	98	2.578928e-82
126	99	2.649052e-82
126	100	7.892321e-82
126	101	1.917328e-81
126	102	1.588942e-81
126	103	1.950219e-81
126	104	1.213237e-81
126	105	9.706852e-82
126	106	1.661538e-81
126	107	1.030683e-81
126	108	7.241970e-82
126	109	1.264271e-81
126	110	1.050401e-81
126	111	0.000000e+00
126	112	0.000000e+00
126	113	2.014161e-83
126	114	1.536048e-82
126	115	3.489802e-82
126	116	5.808516e-82
126	117	6.781472e-82
126	118	8.142676e-82
126	119	8.007221e-82
126	120	7.744930e-82
126	121	1.255766e-81
126	122	1.080464e-81
126	123	1.030712e-81
126	124	1.443422e-81
126	125	1.650429e-81
126	126	3.389345e-81
126	127	0.000000e+00
126	128	0.000000e+00
126	129	5.549450e-84
126	130	1.266529e-82
126	131	3.103799e-82
126	132	3.501706e-82
126	133	6.125725e-82
126	134	9.579359e-82
126	135	8.028341e-82
126	136	8.527056e-82
126	137	8.659011e-82
126	138	1.172908e-81
126	139	5.890010e-82
126	140	3.672893e-82
126	141	9.570105e-82
126	142	1.424544e-81
126	143	0.000000e+00
126	144	0.000000e+00
126	145	0.000000e+00
127	0	0.000000e+00
127	1	0.000000e+00
127	2	0.000000e+00
127	3	0.000000e+00
127	4	0.000000e+00
127	5	0.000000e+00
127	6	0.000000e+00
127	7	0.000000e+00
127	8	0.000000e+00
127	9	0.000000e+00
127	10	0.000000e+00
127	11	0.000000e+00
127	12	0.000000e+00
127	13	0.000000e+00
127	14	0.000000e+00
127	15	0.000000e+00
127	16	0.000000e+00
127	17	0.000000e+00
127	18	0.000000e+00
127	19	0.000000e+00
127	20	0.000000e+00
127	21	0.000000e+00
127	22	0.000000e+00
127	23	0.000000e+00
127	24	0.000000e+00
127	25	0.000000e+00
127	26	0.000000e+00
127	27	0.000000e+00
127	28	0.000000e+00
127	29	0.000000e+00
127	30	0.000000e+00
127	31	0.000000e+00
127	32	0.000000e+00
127	33	0.000000e+00
127	34	0.000000e+00
127	35	0.000000e+00
127	36	0.000000e+00
127	37	0.000000e+00
127	38	0.000000e+00
127	39	0.000000e+00
127	40	0.000000e+00
127	41	0.000000e+00
127	42	0.000000e+00
127	43	0.000000e+00
127	44	0.000000e+00
127	45	0.000000e+00
127	46	0.000000e+00
127	47	0.000000e+00
127	48	0.000000e+00
127	49	0.000000e+00
127	50	0.000000e+00
127	51	0.000000e+00
127	52	0.000000e+00
127	53	0.000000e+00
127	54	0.000000e+00
127	55	0.000000e+00
127	56	0.000000e+00
127	57	0.000000e+00
127	58	0.000000e+00
127	59	0.000000e+00
127	60	0.000000e+00
127	61	0.000000e+00
127	62	0.000000e+00
127	63	0.000000e+00
127	64	0.000000e+00
127	65	0.000000e+00
127	66	0.000000e+00
127	67	0.000000e+00
127	68	0.000000e+00
127	69	0.000000e+00
127	70	0.000000e+00
127	71	0.000000e+00
127	72	0.000000e+00
127	73	0.000000e+00
127	74	0.000000e+00
127	75	0.000000e+00
127	76	0.000000e+00
127	77	0.000000e+00
127	78	0.000000e+00
127	79	0.000000e+00
127	80	0.000000e+00
127	81	0.000000e+00
127	82	0.000000e+00
127	83	0.000000e+00
127	84	0.000000e+00
127	85	0.000000e+00
127	86	0.000000e+00
127	87	0.000000e+00
127	88	0.000000e+00
127	89	0.000000e+00
127	90	0.000000e+00
127	91	0.000000e+00
127	92	0.000000e+00
127	93	0.000000e+00
127	94	0.000000e+00
127	95	0.000000e+00
127	96	0.000000e+00
127	97	0.000000e+00
127	98	0.000000e+00
127	99	0.000000e+00
127	100	0.000000e+00
127	101	0.000000e+00
127	102	0.000000e+00
127	103	0.000000e+00
127	104	0.000000e+00
127	105	0.000000e+00
127	106	0.000000e+00
127	107	0.000000e+00
127	108	0.000000e+00
127	109	0.000000e+00
127	110	0.000000e+00
127	111	0.000000e+00
127	112	0.000000e+00
127	113	0.000000e+00
127	114	0.000000e+00
127	115	0.000000e+00
127	116	0.000000e+00
127	117	0.000000e+00
127	118	0.000000e+00
127	119	0.000000e+00
127	120	0.000000e+00
127	121	0.000000e+00
127	122	0.000000e+00
127	123	0.000000e+00
127	124	0.000000e+00
127	125	0.000000e+00
127	126	0.000000e+00
127	127	0.000000e+00
127	128	0.000000e+00
127	129	0.000000e+00
127	130	0.000000e+00
127	131	0.000000e+00
127	132	0.000000e+00
127	133	0.000000e+00
127	134	0.000000e+00
127	135	0.000000e+00
127	136	0.000000e+00
127	137	0.000000e+00
127	138	0.000000e+00
127	139	0.000000e+00
127	140	0.000000e+00
127	141	0.000000e+00
127	142	0.000000e+00
127	143	0.000000e+00
127	144	0.000000e+00
127	145	0.000000e+00
128	0	0.000000e+00
128	1	0.000000e+00
128	2	0.000000e+00
128	3	0.000000e+00
128	4	0.000000e+00
128	5	0.000000e+00
128	6	0.000000e+00
128	7	0.000000e+00
128	8	0.000000e+00
128	9	0.000000e+00
128	10	0.000000e+00
128	11	0.000000e+00
128	12	0.000000e+00
128	13	0.000000e+00
128	14	0.000000e+00
128	15	0.000000e+00
128	16	0.000000e+00
128	17	0.000000e+00
128	18	0.000000e+00
128	19	0.000000e+00
128	20	0.000000e+00
128	21	0.000000e+00
128	22	0.000000e+00
128	23	0.000000e+00
128	24	0.000000e+00
128	25	0.000000e+00
128	26	0.000000e+00
128	27	0.000000e+00
128	28	0.000000e+00
128	29	0.000000e+00
128	30	0.000000e+00
128	31	0.000000e+00
128	32	0.000000e+00
128	33	0.000000e+00
128	34	0.000000e+00
128	35	0.000000e+00
128	36	0.000000e+00
128	37	0.000000e+00
128	38	0.000000e+00
128	39	0.000000e+00
128	40	0.000000e+00
128	41	0.000000e+00
128	42	0.000000e+00
128	43	0.000000e+00
128	44	0.000000e+00
128	45	0.000000e+00
128	46	0.000000e+00
128	47	0.000000e+00
128	48	0.000000e+00
128	49	0.000000e+00
128	50	0.000000e+00
128	51	0.000000e+00
128	52	0.000000e+00
128	53	0.000000e+00
128	54	0.000000e+00
128	55	0.000000e+00
128	56	0.000000e+00
128	57	0.000000e+00
128	58	0.000000e+00
128	59	0.000000e+00
128	60	0.000000e+00
128	61	0.000000e+00
128	62	0.000000e+00
128	63	0.000000e+00
128	64	0.000000e+00
128	65	0.000000e+00
128	66	0.000000e+00
128	67	0.000000e+00
128	68	0.000000e+00
128	69	0.000000e+00
128	70	0.000000e+00
128	71	0.000000e+00
128	72	0.000000e+00
128	73	0.000000e+00
128	74	0.000000e+00
128	75	0.000000e+00
128	76	0.000000e+00
128	77	0.000000e+00
128	78	0.000000e+00
128	79	0.000000e+00
128	80	0.000000e+00
128	81	0.000000e+00
128	82	0.000000e+00
128	83	0.000000e+00
128	84	0.000000e+00
128	85	0.000000e+00
128	86	0.000000e+00
128	87	0.000000e+00
128	88	0.000000e+00
128	89	0.000000e+00
128	90	0.000000e+00
128	91	0.000000e+00
128	92	0.000000e+00
128	93	0.000000e+00
128	94	0.000000e+00
128	95	0.000000e+00
128	96	0.000000e+00
128	97	0.000000e+00
128	98	0.000000e+00
128	99	0.000000e+00
128	100	0.000000e+00
128	101	0.000000e+00
128	102	0.000000e+00
128	103	0.000000e+00
128	104	0.000000e+00
128	105	0.000000e+00
128	106	0.000000e+00
128	107	0.000000e+00
128	108	0.000000e+00
128	109	0.000000e+00
128	110	0.000000e+00
128	111	0.000000e+00
128	112	0.000000e+00
128	113	0.000000e+00
128	114	0.000000e+00
128	115	0.000000e+00
128	116	0.000000e+00
128	117	0.000000e+00
128	118	0.000000e+00
128	119	0.000000e+00
128	120	0.000000e+00
128	121	0.000000e+00
128	122	0.000000e+00
128	123	0.000000e+00
128	124	0.000000e+00
128	125	0.000000e+00
128	126	0.000000e+00
128	127	0.000000e+00
128	128	0.000000e+00
128	129	0.000000e+00
128	130	0.000000e+00
128	131	0.000000e+00
128	132	0.000000e+00
128	133	0.000000e+00
128	134	0.000000e+00
128	135	0.000000e+00
128	136	0.000000e+00
128	137	0.000000e+00
128	138	0.000000e+00
128	139	0.000000e+00
128	140	0.000000e+00
128	141	0.000000e+00
128	142	0.000000e+00
128	143	0.000000e+00
128	144	0.000000e+00
128	145	0.000000e+00
129	0	0.000000e+00
129	1	3.231157e-85
129	2	1.081150e-84
129	3	1.817464e-84
129	4	3.369758e-84
129	5	4.623734e-84
129	6	4.717806e-84
129	7	5.430175e-84
129	8	4.729411e-84
129	9	4.256337e-84
129	10	3.464031e-84
129	11	2.725611e-84
129	12	3.342284e-84
129	13	2.446063e-84
129	14	1.346132e-84
129	15	0.000000e+00
129	16	0.000000e+00
129	17	3.643231e-85
129	18	1.051562e-84
129	19	1.874063e-84
129	20	3.319366e-84
129	21	4.892934e-84
129	22	4.858681e-84
129	23	5.628117e-84
129	24	4.790569e-84
129	25	4.508747e-84
129	26	3.638395e-84
129	27	2.792284e-84
129	28	3.347928e-84
129	29	2.504522e-84
129	30	1.427470e-84
129	31	0.000000e+00
129	32	0.000000e+00
129	33	3.051778e-85
129	34	1.114698e-84
129	35	1.818087e-84
129	36	3.439717e-84
129	37	4.632001e-84
129	38	4.771547e-84
129	39	5.440963e-84
129	40	4.767077e-84
129	41	4.136636e-84
129	42	3.461679e-84
129	43	2.718977e-84
129	44	3.372737e-84
129	45	2.388680e-84
129	46	1.282764e-84
129	47	0.000000e+00
129	48	0.000000e+00
129	49	2.632625e-85
129	50	1.137469e-84
129	51	1.745180e-84
129	52	3.475527e-84
129	53	4.328770e-84
129	54	4.580752e-84
129	55	5.172277e-84
129	56	4.644888e-84
129	57	3.799312e-84
129	58	3.242954e-84
129	59	2.619704e-84
129	60	3.332363e-84
129	61	2.276291e-84
129	62	1.170085e-84
129	63	0.000000e+00
129	64	0.000000e+00
129	65	3.118970e-85
129	66	1.093269e-84
129	67	1.815858e-84
129	68	3.384057e-84
129	69	4.647848e-84
129	70	4.742314e-84
129	71	5.410899e-84
129	72	4.718273e-84
129	73	4.162621e-84
129	74	3.459737e-84
129	75	2.711695e-84
129	76	3.338676e-84
129	77	2.385811e-84
129	78	1.296317e-84
129	79	0.000000e+00
129	80	0.000000e+00
129	81	1.442232e-84
129	82	3.169441e-84
129	83	5.245537e-84
129	84	7.458594e-84
129	85	1.009738e-83
129	86	9.253564e-84
129	87	9.871733e-84
129	88	1.062708e-83
129	89	9.065819e-84
129	90	5.513267e-84
129	91	5.551977e-84
129	92	9.704018e-84
129	93	7.253100e-84
129	94	-2.914458e-84
129	95	0.000000e+00
129	96	0.000000e+00
129	97	1.859753e-84
129	98	4.699911e-84
129	99	1.006927e-83
129	100	1.317952e-83
129	101	1.491170e-83
129	102	8.225641e-84
129	103	7.056576e-84
129	104	2.256000e-83
129	105	2.103559e-83
129	106	2.880901e-83
129	107	2.216776e-83
129	108	3.359888e-83
129	109	2.239410e-83
129	110	-5.913395e-84
129	111	0.000000e+00
129	112	0.000000e+00
129	113	1.172563e-84
129	114	3.048593e-84
129	115	5.369908e-84
129	116	9.035335e-84
129	117	1.179430e-83
129	118	6.438983e-84
129	119	1.196839e-83
129	120	1.134821e-83
129	121	1.027011e-83
129	122	1.324270e-83
129	123	1.061921e-83
129	124	1.657539e-83
129	125	2.482153e-83
129	126	5.549450e-84
129	127	0.000000e+00
129	128	0.000000e+00
129	129	5.113813e-84
129	130	3.146431e-84
129	131	4.854164e-84
129	132	6.686155e-84
129	133	9.510917e-84
129	134	1.301018e-83
129	135	1.120443e-83
129	136	1.297603e-83
129	137	1.292352e-83
129	138	1.624999e-83
129	139	1.459837e-83
129	140	1.691846e-83
129	141	1.788014e-83
129	142	4.986239e-84
129	143	0.000000e+00
129	144	0.000000e+00
129	145	0.000000e+00
130	0	0.000000e+00
130	1	2.375958e-84
130	2	1.206365e-83
130	3	2.513565e-83
130	4	4.145241e-83
130	5	5.776146e-83
130	6	6.747112e-83
130	7	7.209889e-83
130	8	6.612310e-83
130	9	5.894781e-83
130	10	5.017200e-83
130	11	4.269741e-83
130	12	3.698819e-83
130	13	4.041666e-83
130	14	3.391207e-83
130	15	0.000000e+00
130	16	0.000000e+00
130	17	2.537449e-84
130	18	1.249594e-83
130	19	2.558743e-83
130	20	4.179107e-83
130	21	5.937758e-83
130	22	6.847364e-83
130	23	7.457259e-83
130	24	6.627627e-83
130	25	5.939934e-83
130	26	5.088340e-83
130	27	4.194177e-83
130	28	3.663647e-83
130	29	3.938358e-83
130	30	3.323928e-83
130	31	0.000000e+00
130	32	0.000000e+00
130	33	2.333992e-84
130	34	1.222856e-83
130	35	2.541098e-83
130	36	4.193455e-83
130	37	5.824846e-83
130	38	6.854630e-83
130	39	7.191773e-83
130	40	6.714392e-83
130	41	5.940125e-83
130	42	5.029198e-83
130	43	4.323774e-83
130	44	3.796374e-83
130	45	4.105565e-83
130	46	3.442254e-83
130	47	0.000000e+00
130	48	0.000000e+00
130	49	2.150430e-84
130	50	1.172238e-83
130	51	2.477197e-83
130	52	4.121808e-83
130	53	5.618331e-83
130	54	6.700529e-83
130	55	6.836901e-83
130	56	6.636569e-83
130	57	5.824705e-83
130	58	4.893026e-83
130	59	4.365741e-83
130	60	3.791881e-83
130	61	4.162927e-83
130	62	3.472179e-83
130	63	0.000000e+00
130	64	0.000000e+00
130	65	2.344748e-84
130	66	1.217771e-83
130	67	2.523794e-83
130	68	4.152461e-83
130	69	5.794788e-83
130	70	6.793107e-83
130	71	7.167277e-83
130	72	6.635520e-83
130	73	5.877107e-83
130	74	4.996331e-83
130	75	4.267216e-83
130	76	3.733046e-83
130	77	4.031890e-83
130	78	3.388495e-83
130	79	0.000000e+00
130	80	0.000000e+00
130	81	1.180643e-83
130	82	3.709350e-83
130	83	8.019133e-83
130	84	1.306154e-82
130	85	1.575641e-82
130	86	1.457256e-82
130	87	1.476938e-82
130	88	1.425474e-82
130	89	1.407475e-82
130	90	8.102650e-83
130	91	6.924534e-83
130	92	3.357162e-83
130	93	1.223374e-82
130	94	2.440962e-83
130	95	0.000000e+00
130	96	0.000000e+00
130	97	1.034378e-83
130	98	5.347952e-83
130	99	5.555113e-83
130	100	1.050000e-82
130	101	1.724927e-82
130	102	1.159262e-82
130	103	1.802501e-82
130	104	1.638837e-82
130	105	1.612621e-82
130	106	2.127860e-82
130	107	1.280812e-82
130	108	2.067000e-82
130	109	1.233849e-82
130	110	2.559701e-83
130	111	0.000000e+00
130	112	0.000000e+00
130	113	7.083155e-84
130	114	2.699089e-83
130	115	4.467804e-83
130	116	8.186187e-83
130	117	9.361751e-83
130	118	1.027149e-82
130	119	9.285718e-83
130	120	9.740875e-83
130	121	1.253276e-82
130	122	1.018672e-82
130	123	1.134612e-82
130	124	1.107832e-82
130	125	1.704483e-82
130	126	1.266529e-82
130	127	0.000000e+00
130	128	0.000000e+00
130	129	3.146431e-84
130	130	7.796634e-83
130	131	3.949672e-83
130	132	4.790780e-83
130	133	6.950536e-83
130	134	9.852546e-83
130	135	9.312668e-83
130	136	9.655421e-83
130	137	1.046159e-82
130	138	1.231200e-82
130	139	9.782205e-83
130	140	8.067349e-83
130	141	1.136898e-82
130	142	9.655081e-83
130	143	0.000000e+00
130	144	0.000000e+00
130	145	0.000000e+00
131	0	0.000000e+00
131	1	1.043087e-83
131	2	4.312077e-83
131	3	9.198904e-83
131	4	1.432197e-82
131	5	1.954892e-82
131	6	2.274020e-82
131	7	2.423590e-82
131	8	2.248008e-82
131	9	2.067630e-82
131	10	1.849293e-82
131	11	1.570794e-82
131	12	1.308780e-82
131	13	1.273057e-82
131	14	1.052591e-82
131	15	0.000000e+00
131	16	0.000000e+00
131	17	1.070572e-83
131	18	4.350746e-83
131	19	9.414796e-83
131	20	1.445282e-82
131	21	1.979627e-82
131	22	2.314062e-82
131	23	2.482761e-82
131	24	2.259392e-82
131	25	2.051728e-82
131	26	1.839811e-82
131	27	1.565034e-82
131	28	1.290840e-82
131	29	1.228786e-82
131	30	1.025754e-82
131	31	0.000000e+00
131	32	0.000000e+00
131	33	1.042505e-83
131	34	4.410256e-83
131	35	9.257414e-83
131	36	1.446132e-82
131	37	1.976616e-82
131	38	2.303443e-82
131	39	2.434111e-82
131	40	2.276362e-82
131	41	2.110286e-82
131	42	1.871876e-82
131	43	1.588845e-82
131	44	1.339866e-82
131	45	1.307433e-82
131	46	1.083577e-82
131	47	0.000000e+00
131	48	0.000000e+00
131	49	1.005948e-83
131	50	4.340392e-83
131	51	8.954573e-83
131	52	1.418738e-82
131	53	1.936263e-82
131	54	2.244007e-82
131	55	2.344973e-82
131	56	2.242845e-82
131	57	2.111016e-82
131	58	1.864472e-82
131	59	1.574203e-82
131	60	1.344602e-82
131	61	1.342495e-82
131	62	1.102931e-82
131	63	0.000000e+00
131	64	0.000000e+00
131	65	1.037447e-83
131	66	4.356982e-83
131	67	9.205434e-83
131	68	1.432741e-82
131	69	1.960007e-82
131	70	2.284576e-82
131	71	2.419580e-82
131	72	2.252266e-82
131	73	2.078999e-82
131	74	1.849468e-82
131	75	1.569612e-82
131	76	1.317195e-82
131	77	1.280138e-82
131	78	1.062821e-82
131	79	0.000000e+00
131	80	0.000000e+00
131	81	2.042536e-83
131	82	7.348988e-83
131	83	1.294973e-82
131	84	2.885537e-82
131	85	3.352933e-82
131	86	2.935575e-82
131	87	3.755666e-82
131	88	4.185266e-82
131	89	3.207477e-82
131	90	1.432938e-82
131	91	1.826429e-82
131	92	1.342660e-82
131	93	2.812958e-82
131	94	8.771319e-83
131	95	0.000000e+00
131	96	0.000000e+00
131	97	2.196132e-83
131	98	7.788620e-83
131	99	1.242842e-82
131	100	2.368126e-82
131	101	4.404510e-82
131	102	3.548112e-82
131	103	3.767666e-82
131	104	3.071832e-82
131	105	2.829573e-82
131	106	4.442645e-82
131	107	3.380782e-82
131	108	2.566170e-82
131	109	3.077131e-82
131	110	2.712348e-82
131	111	0.000000e+00
131	112	0.000000e+00
131	113	1.162712e-83
131	114	5.529450e-83
131	115	1.337694e-82
131	116	2.211647e-82
131	117	2.691392e-82
131	118	3.096983e-82
131	119	3.535934e-82
131	120	3.015117e-82
131	121	3.942602e-82
131	122	3.388159e-82
131	123	2.614042e-82
131	124	3.331345e-82
131	125	3.788822e-82
131	126	3.103799e-82
131	127	0.000000e+00
131	128	0.000000e+00
131	129	4.854164e-84
131	130	3.949672e-83
131	131	3.064362e-82
131	132	1.784473e-82
131	133	2.367084e-82
131	134	3.575825e-82
131	135	3.074875e-82
131	136	3.727500e-82
131	137	3.379267e-82
131	138	3.811282e-82
131	139	2.231390e-82
131	140	1.749389e-82
131	141	2.956752e-82
131	142	2.746253e-82
131	143	0.000000e+00
131	144	0.000000e+00
131	145	0.000000e+00
132	0	0.000000e+00
132	1	1.373548e-83
132	2	5.313279e-83
132	3	1.148645e-82
132	4	1.795315e-82
132	5	2.418876e-82
132	6	2.800666e-82
132	7	2.997424e-82
132	8	2.777572e-82
132	9	2.567241e-82
132	10	2.326095e-82
132	11	1.950929e-82
132	12	1.644509e-82
132	13	1.475038e-82
132	14	1.113741e-82
132	15	0.000000e+00
132	16	0.000000e+00
132	17	1.406887e-83
132	18	5.300166e-83
132	19	1.171950e-82
132	20	1.805174e-82
132	21	2.437531e-82
132	22	2.844378e-82
132	23	3.055851e-82
132	24	2.772005e-82
132	25	2.539166e-82
132	26	2.296804e-82
132	27	1.933708e-82
132	28	1.615319e-82
132	29	1.417233e-82
132	30	1.082199e-82
132	31	0.000000e+00
132	32	0.000000e+00
132	33	1.371427e-83
132	34	5.452756e-83
132	35	1.154946e-82
132	36	1.818015e-82
132	37	2.453931e-82
132	38	2.838360e-82
132	39	3.019236e-82
132	40	2.828016e-82
132	41	2.627075e-82
132	42	2.365937e-82
132	43	1.980492e-82
132	44	1.685434e-82
132	45	1.518356e-82
132	46	1.151341e-82
132	47	0.000000e+00
132	48	0.000000e+00
132	49	1.323792e-83
132	50	5.428399e-83
132	51	1.119657e-82
132	52	1.791346e-82
132	53	2.417143e-82
132	54	2.769738e-82
132	55	2.925408e-82
132	56	2.810053e-82
132	57	2.639456e-82
132	58	2.377663e-82
132	59	1.973362e-82
132	60	1.699444e-82
132	61	1.566630e-82
132	62	1.175743e-82
132	63	0.000000e+00
132	64	0.000000e+00
132	65	1.364675e-83
132	66	5.372333e-83
132	67	1.147986e-82
132	68	1.798708e-82
132	69	2.429489e-82
132	70	2.812941e-82
132	71	2.996961e-82
132	72	2.791099e-82
132	73	2.585304e-82
132	74	2.332280e-82
132	75	1.952817e-82
132	76	1.655100e-82
132	77	1.484975e-82
132	78	1.127697e-82
132	79	0.000000e+00
132	80	0.000000e+00
132	81	2.759782e-83
132	82	9.731106e-83
132	83	1.817255e-82
132	84	3.779108e-82
132	85	4.499875e-82
132	86	4.006403e-82
132	87	4.952379e-82
132	88	5.190119e-82
132	89	3.922657e-82
132	90	1.927785e-82
132	91	2.627284e-82
132	92	2.162328e-82
132	93	3.498992e-82
132	94	8.698458e-83
132	95	0.000000e+00
132	96	0.000000e+00
132	97	2.589937e-83
132	98	1.046983e-82
132	99	1.731824e-82
132	100	3.356263e-82
132	101	5.822655e-82
132	102	4.897619e-82
132	103	4.748215e-82
132	104	4.272366e-82
132	105	3.949663e-82
132	106	6.010368e-82
132	107	4.291017e-82
132	108	3.347009e-82
132	109	3.932715e-82
132	110	2.190723e-82
132	111	0.000000e+00
132	112	0.000000e+00
132	113	1.526095e-83
132	114	6.790575e-83
132	115	1.678494e-82
132	116	2.936532e-82
132	117	3.565833e-82
132	118	4.261516e-82
132	119	4.702173e-82
132	120	3.957187e-82
132	121	4.943271e-82
132	122	4.218005e-82
132	123	3.182274e-82
132	124	3.803558e-82
132	125	4.412711e-82
132	126	3.501706e-82
132	127	0.000000e+00
132	128	0.000000e+00
132	129	6.686155e-84
132	130	4.790780e-83
132	131	1.784473e-82
132	132	4.211253e-82
132	133	2.901551e-82
132	134	4.692286e-82
132	135	3.986357e-82
132	136	4.895577e-82
132	137	4.283027e-82
132	138	4.895423e-82
132	139	2.812573e-82
132	140	2.250584e-82
132	141	3.521081e-82
132	142	2.934825e-82
132	143	0.000000e+00
132	144	0.000000e+00
132	145	0.000000e+00
133	0	0.000000e+00
133	1	1.659926e-83
133	2	7.078609e-83
133	3	1.510218e-82
133	4	2.364408e-82
133	5	3.261461e-82
133	6	3.749750e-82
133	7	4.056221e-82
133	8	3.781822e-82
133	9	3.461922e-82
133	10	3.077216e-82
133	11	2.578269e-82
133	12	2.150020e-82
133	13	2.206006e-82
133	14	1.893449e-82
133	15	0.000000e+00
133	16	0.000000e+00
133	17	1.707310e-83
133	18	7.149187e-83
133	19	1.548961e-82
133	20	2.384052e-82
133	21	3.304069e-82
133	22	3.813147e-82
133	23	4.147752e-82
133	24	3.794169e-82
133	25	3.432009e-82
133	26	3.049198e-82
133	27	2.553874e-82
133	28	2.109118e-82
133	29	2.120985e-82
133	30	1.841816e-82
133	31	0.000000e+00
133	32	0.000000e+00
133	33	1.658384e-83
133	34	7.236122e-83
133	35	1.521921e-82
133	36	2.388854e-82
133	37	3.299745e-82
133	38	3.802201e-82
133	39	4.077833e-82
133	40	3.838618e-82
133	41	3.530629e-82
133	42	3.123853e-82
133	43	2.613865e-82
133	44	2.208300e-82
133	45	2.263646e-82
133	46	1.951029e-82
133	47	0.000000e+00
133	48	0.000000e+00
133	49	1.596629e-83
133	50	7.117084e-83
133	51	1.470615e-82
133	52	2.344730e-82
133	53	3.231089e-82
133	54	3.708185e-82
133	55	3.935160e-82
133	56	3.790178e-82
133	57	3.534011e-82
133	58	3.125023e-82
133	59	2.607164e-82
133	60	2.229746e-82
133	61	2.330474e-82
133	62	1.989079e-82
133	63	0.000000e+00
133	64	0.000000e+00
133	65	1.649887e-83
133	66	7.152961e-83
133	67	1.513914e-82
133	68	2.365441e-82
133	69	3.271217e-82
133	70	3.770186e-82
133	71	4.050237e-82
133	72	3.794439e-82
133	73	3.478078e-82
133	74	3.082352e-82
133	75	2.578420e-82
133	76	2.166164e-82
133	77	2.214249e-82
133	78	1.912739e-82
133	79	0.000000e+00
133	80	0.000000e+00
133	81	3.642548e-83
133	82	1.365376e-82
133	83	2.319241e-82
133	84	4.989273e-82
133	85	6.103450e-82
133	86	5.264107e-82
133	87	6.553777e-82
133	88	7.634597e-82
133	89	5.886597e-82
133	90	2.490595e-82
133	91	3.165805e-82
133	92	1.963912e-82
133	93	4.886710e-82
133	94	1.990315e-82
133	95	0.000000e+00
133	96	0.000000e+00
133	97	4.568811e-83
133	98	1.586247e-82
133	99	2.355818e-82
133	100	4.286648e-82
133	101	7.938717e-82
133	102	6.556204e-82
133	103	6.941714e-82
133	104	5.800119e-82
133	105	5.657798e-82
133	106	8.694268e-82
133	107	6.146084e-82
133	108	5.135271e-82
133	109	4.974605e-82
133	110	3.190788e-82
133	111	0.000000e+00
133	112	0.000000e+00
133	113	2.199714e-83
133	114	9.411240e-83
133	115	2.412998e-82
133	116	3.857948e-82
133	117	4.891493e-82
133	118	5.275779e-82
133	119	5.971076e-82
133	120	5.091565e-82
133	121	6.793979e-82
133	122	5.711790e-82
133	123	4.486045e-82
133	124	6.015436e-82
133	125	7.284153e-82
133	126	6.125725e-82
133	127	0.000000e+00
133	128	0.000000e+00
133	129	9.510917e-84
133	130	6.950536e-83
133	131	2.367084e-82
133	132	2.901551e-82
133	133	7.517508e-82
133	134	6.269662e-82
133	135	5.398601e-82
133	136	6.573625e-82
133	137	6.018817e-82
133	138	7.119133e-82
133	139	4.116684e-82
133	140	3.345014e-82
133	141	5.422347e-82
133	142	4.871606e-82
133	143	0.000000e+00
133	144	0.000000e+00
133	145	0.000000e+00
134	0	0.000000e+00
134	1	2.477118e-83
134	2	1.018167e-82
134	3	2.204659e-82
134	4	3.606008e-82
134	5	4.925720e-82
134	6	5.798528e-82
134	7	6.273018e-82
134	8	5.907374e-82
134	9	5.478599e-82
134	10	5.064504e-82
134	11	4.179985e-82
134	12	3.425455e-82
134	13	3.616572e-82
134	14	3.100817e-82
134	15	0.000000e+00
134	16	0.000000e+00
134	17	2.561277e-83
134	18	1.014017e-82
134	19	2.257692e-82
134	20	3.644446e-82
134	21	4.974714e-82
134	22	5.899722e-82
134	23	6.380727e-82
134	24	5.922746e-82
134	25	5.418091e-82
134	26	4.994204e-82
134	27	4.141449e-82
134	28	3.354491e-82
134	29	3.468522e-82
134	30	3.010106e-82
134	31	0.000000e+00
134	32	0.000000e+00
134	33	2.467115e-83
134	34	1.048407e-82
134	35	2.207290e-82
134	36	3.642591e-82
134	37	4.988284e-82
134	38	5.871590e-82
134	39	6.321143e-82
134	40	6.003000e-82
134	41	5.606455e-82
134	42	5.158642e-82
134	43	4.239071e-82
134	44	3.513808e-82
134	45	3.716622e-82
134	46	3.211549e-82
134	47	0.000000e+00
134	48	0.000000e+00
134	49	2.359046e-83
134	50	1.046262e-82
134	51	2.129586e-82
134	52	3.567899e-82
134	53	4.899529e-82
134	54	5.723120e-82
134	55	6.134741e-82
134	56	5.931937e-82
134	57	5.632633e-82
134	58	5.189659e-82
134	59	4.223886e-82
134	60	3.557228e-82
134	61	3.839882e-82
134	62	3.285307e-82
134	63	0.000000e+00
134	64	0.000000e+00
134	65	2.459059e-83
134	66	1.032272e-82
134	67	2.198159e-82
134	68	3.610664e-82
134	69	4.942418e-82
134	70	5.824636e-82
134	71	6.270038e-82
134	72	5.930512e-82
134	73	5.516803e-82
134	74	5.081818e-82
134	75	4.180166e-82
134	76	3.447185e-82
134	77	3.634992e-82
134	78	3.144359e-82
134	79	0.000000e+00
134	80	0.000000e+00
134	81	5.235891e-83
134	82	2.046918e-82
134	83	3.606240e-82
134	84	7.139093e-82
134	85	9.361291e-82
134	86	8.262868e-82
134	87	1.043577e-81
134	88	1.172262e-81
134	89	8.545056e-82
134	90	3.935655e-82
134	91	4.225872e-82
134	92	3.458335e-82
134	93	7.360643e-82
134	94	3.013529e-82
134	95	0.000000e+00
134	96	0.000000e+00
134	97	4.367736e-83
134	98	1.861228e-82
134	99	3.121817e-82
134	100	6.558707e-82
134	101	1.250581e-81
134	102	1.088228e-81
134	103	1.158574e-81
134	104	9.503001e-82
134	105	6.928309e-82
134	106	1.274224e-81
134	107	9.914318e-82
134	108	8.312383e-82
134	109	8.139280e-82
134	110	2.713627e-82
134	111	0.000000e+00
134	112	0.000000e+00
134	113	3.139572e-83
134	114	1.399474e-82
134	115	3.368412e-82
134	116	6.104089e-82
134	117	7.577988e-82
134	118	8.369352e-82
134	119	9.184823e-82
134	120	7.377989e-82
134	121	1.045862e-81
134	122	9.851104e-82
134	123	7.006393e-82
134	124	9.972200e-82
134	125	1.085084e-81
134	126	9.579359e-82
134	127	0.000000e+00
134	128	0.000000e+00
134	129	1.301018e-83
134	130	9.852546e-83
134	131	3.575825e-82
134	132	4.692286e-82
134	133	6.269662e-82
134	134	1.496630e-81
134	135	8.863350e-82
134	136	1.029616e-81
134	137	8.520065e-82
134	138	1.050627e-81
134	139	6.154509e-82
134	140	3.930049e-82
134	141	7.880131e-82
134	142	7.459209e-82
134	143	0.000000e+00
134	144	0.000000e+00
134	145	0.000000e+00
135	0	0.000000e+00
135	1	2.114910e-83
135	2	8.925447e-83
135	3	1.919117e-82
135	4	3.049502e-82
135	5	4.164472e-82
135	6	4.915088e-82
135	7	5.300144e-82
135	8	5.022834e-82
135	9	4.605137e-82
135	10	4.204154e-82
135	11	3.532090e-82
135	12	2.938045e-82
135	13	2.991344e-82
135	14	2.501444e-82
135	15	0.000000e+00
135	16	0.000000e+00
135	17	2.180181e-83
135	18	8.963502e-83
135	19	1.950990e-82
135	20	3.068917e-82
135	21	4.213150e-82
135	22	4.989373e-82
135	23	5.399183e-82
135	24	5.020048e-82
135	25	4.542516e-82
135	26	4.152988e-82
135	27	3.494361e-82
135	28	2.863909e-82
135	29	2.855099e-82
135	30	2.423056e-82
135	31	0.000000e+00
135	32	0.000000e+00
135	33	2.113571e-83
135	34	9.153698e-83
135	35	1.931683e-82
135	36	3.084946e-82
135	37	4.218977e-82
135	38	4.984258e-82
135	39	5.333586e-82
135	40	5.111697e-82
135	41	4.720383e-82
135	42	4.277062e-82
135	43	3.573209e-82
135	44	3.022504e-82
135	45	3.078773e-82
135	46	2.588651e-82
135	47	0.000000e+00
135	48	0.000000e+00
135	49	2.026416e-83
135	50	9.053527e-83
135	51	1.879986e-82
135	52	3.035243e-82
135	53	4.136619e-82
135	54	4.870297e-82
135	55	5.167320e-82
135	56	5.070732e-82
135	57	4.754575e-82
135	58	4.294235e-82
135	59	3.564821e-82
135	60	3.072297e-82
135	61	3.194252e-82
135	62	2.651912e-82
135	63	0.000000e+00
135	64	0.000000e+00
135	65	2.103539e-83
135	66	9.032717e-83
135	67	1.918821e-82
135	68	3.054012e-82
135	69	4.180592e-82
135	70	4.940839e-82
135	71	5.293633e-82
135	72	5.047113e-82
135	73	4.639649e-82
135	74	4.216533e-82
135	75	3.524664e-82
135	76	2.960389e-82
135	77	3.007000e-82
135	78	2.533786e-82
135	79	0.000000e+00
135	80	0.000000e+00
135	81	4.335850e-83
135	82	1.696826e-82
135	83	3.314098e-82
135	84	6.232761e-82
135	85	7.920406e-82
135	86	7.265661e-82
135	87	8.770499e-82
135	88	9.902178e-82
135	89	7.668094e-82
135	90	3.518337e-82
135	91	4.422582e-82
135	92	3.029031e-82
135	93	6.334277e-82
135	94	2.435392e-82
135	95	0.000000e+00
135	96	0.000000e+00
135	97	4.255127e-83
135	98	1.796857e-82
135	99	2.870937e-82
135	100	5.456680e-82
135	101	1.021969e-81
135	102	8.386212e-82
135	103	9.740892e-82
135	104	7.842578e-82
135	105	6.736350e-82
135	106	1.059683e-81
135	107	8.154955e-82
135	108	7.331367e-82
135	109	6.820198e-82
135	110	2.912759e-82
135	111	0.000000e+00
135	112	0.000000e+00
135	113	2.802653e-83
135	114	1.257001e-82
135	115	2.998085e-82
135	116	5.191583e-82
135	117	6.400937e-82
135	118	7.572219e-82
135	119	8.064445e-82
135	120	6.635504e-82
135	121	9.150840e-82
135	122	7.938848e-82
135	123	6.271912e-82
135	124	7.856737e-82
135	125	9.158108e-82
135	126	8.028341e-82
135	127	0.000000e+00
135	128	0.000000e+00
135	129	1.120443e-83
135	130	9.312668e-83
135	131	3.074875e-82
135	132	3.986357e-82
135	133	5.398601e-82
135	134	8.863350e-82
135	135	1.103907e-81
135	136	8.846126e-82
135	137	7.912674e-82
135	138	9.086749e-82
135	139	5.337869e-82
135	140	3.527712e-82
135	141	6.754697e-82
135	142	6.514985e-82
135	143	0.000000e+00
135	144	0.000000e+00
135	145	0.000000e+00
136	0	0.000000e+00
136	1	2.680712e-83
136	2	1.069753e-82
136	3	2.301430e-82
136	4	3.661084e-82
136	5	5.039205e-82
136	6	5.808172e-82
136	7	6.303593e-82
136	8	5.895158e-82
136	9	5.451148e-82
136	10	4.904373e-82
136	11	4.080895e-82
136	12	3.449162e-82
136	13	3.225284e-82
136	14	2.578893e-82
136	15	0.000000e+00
136	16	0.000000e+00
136	17	2.783615e-83
136	18	1.067584e-82
136	19	2.356641e-82
136	20	3.678917e-82
136	21	5.092914e-82
136	22	5.906377e-82
136	23	6.445243e-82
136	24	5.893445e-82
136	25	5.396214e-82
136	26	4.848164e-82
136	27	4.047472e-82
136	28	3.387026e-82
136	29	3.095708e-82
136	30	2.513530e-82
136	31	0.000000e+00
136	32	0.000000e+00
136	33	2.669048e-83
136	34	1.097105e-82
136	35	2.311489e-82
136	36	3.705280e-82
136	37	5.107872e-82
136	38	5.886585e-82
136	39	6.337661e-82
136	40	5.999708e-82
136	41	5.573235e-82
136	42	4.990061e-82
136	43	4.137071e-82
136	44	3.533747e-82
136	45	3.310234e-82
136	46	2.662460e-82
136	47	0.000000e+00
136	48	0.000000e+00
136	49	2.537477e-83
136	50	1.091479e-82
136	51	2.233123e-82
136	52	3.651203e-82
136	53	5.012494e-82
136	54	5.735571e-82
136	55	6.116812e-82
136	56	5.950322e-82
136	57	5.591675e-82
136	58	5.008394e-82
136	59	4.119292e-82
136	60	3.562794e-82
136	61	3.413065e-82
136	62	2.709923e-82
136	63	0.000000e+00
136	64	0.000000e+00
136	65	2.660914e-83
136	66	1.081312e-82
136	67	2.300553e-82
136	68	3.665459e-82
136	69	5.060131e-82
136	70	5.835307e-82
136	71	6.296053e-82
136	72	5.924551e-82
136	73	5.486796e-82
136	74	4.920014e-82
136	75	4.081559e-82
136	76	3.468211e-82
136	77	3.237778e-82
136	78	2.609462e-82
136	79	0.000000e+00
136	80	0.000000e+00
136	81	5.763640e-83
136	82	2.103987e-82
136	83	3.679500e-82
136	84	8.076472e-82
136	85	9.824991e-82
136	86	8.740319e-82
136	87	1.112143e-81
136	88	1.177237e-81
136	89	8.473428e-82
136	90	3.804798e-82
136	91	5.750034e-82
136	92	3.718817e-82
136	93	7.280323e-82
136	94	2.745994e-82
136	95	0.000000e+00
136	96	0.000000e+00
136	97	5.741333e-83
136	98	2.401842e-82
136	99	3.832381e-82
136	100	6.629562e-82
136	101	1.174142e-81
136	102	1.034501e-81
136	103	9.855347e-82
136	104	9.257572e-82
136	105	8.645785e-82
136	106	1.325582e-81
136	107	9.196261e-82
136	108	8.299643e-82
136	109	8.058944e-82
136	110	4.373326e-82
136	111	0.000000e+00
136	112	0.000000e+00
136	113	3.397497e-83
136	114	1.471490e-82
136	115	3.721899e-82
136	116	6.345579e-82
136	117	7.900987e-82
136	118	9.219224e-82
136	119	1.033809e-81
136	120	8.530903e-82
136	121	1.102142e-81
136	122	9.384175e-82
136	123	6.999483e-82
136	124	8.630994e-82
136	125	9.554246e-82
136	126	8.527056e-82
136	127	0.000000e+00
136	128	0.000000e+00
136	129	1.297603e-83
136	130	9.655421e-83
136	131	3.727500e-82
136	132	4.895577e-82
136	133	6.573625e-82
136	134	1.029616e-81
136	135	8.846126e-82
136	136	1.682109e-81
136	137	9.845910e-82
136	138	1.145843e-81
136	139	6.520307e-82
136	140	4.567805e-82
136	141	8.124159e-82
136	142	7.152999e-82
136	143	0.000000e+00
136	144	0.000000e+00
136	145	0.000000e+00
137	0	0.000000e+00
137	1	2.409756e-83
137	2	1.019585e-82
137	3	2.203289e-82
137	4	3.371148e-82
137	5	4.737156e-82
137	6	5.530581e-82
137	7	6.130332e-82
137	8	5.861722e-82
137	9	5.352148e-82
137	10	4.823641e-82
137	11	4.130007e-82
137	12	3.532954e-82
137	13	3.425539e-82
137	14	2.862292e-82
137	15	0.000000e+00
137	16	0.000000e+00
137	17	2.464122e-83
137	18	1.032475e-82
137	19	2.236076e-82
137	20	3.378754e-82
137	21	4.787620e-82
137	22	5.596670e-82
137	23	6.265703e-82
137	24	5.834999e-82
137	25	5.271333e-82
137	26	4.759173e-82
137	27	4.074533e-82
137	28	3.432949e-82
137	29	3.263010e-82
137	30	2.766955e-82
137	31	0.000000e+00
137	32	0.000000e+00
137	33	2.424914e-83
137	34	1.039628e-82
137	35	2.236658e-82
137	36	3.419704e-82
137	37	4.803817e-82
137	38	5.630889e-82
137	39	6.163833e-82
137	40	5.982533e-82
137	41	5.482867e-82
137	42	4.900243e-82
137	43	4.184774e-82
137	44	3.644097e-82
137	45	3.529718e-82
137	46	2.954420e-82
137	47	0.000000e+00
137	48	0.000000e+00
137	49	2.352443e-83
137	50	1.018435e-82
137	51	2.187641e-82
137	52	3.380672e-82
137	53	4.714819e-82
137	54	5.523470e-82
137	55	5.950942e-82
137	56	5.964678e-82
137	57	5.527744e-82
137	58	4.921540e-82
137	59	4.187700e-82
137	60	3.712722e-82
137	61	3.665274e-82
137	62	3.026969e-82
137	63	0.000000e+00
137	64	0.000000e+00
137	65	2.407312e-83
137	66	1.028231e-82
137	67	2.216951e-82
137	68	3.379431e-82
137	69	4.757299e-82
137	70	5.573200e-82
137	71	6.121942e-82
137	72	5.900585e-82
137	73	5.389069e-82
137	74	4.831711e-82
137	75	4.124644e-82
137	76	3.565829e-82
137	77	3.443648e-82
137	78	2.891582e-82
137	79	0.000000e+00
137	80	0.000000e+00
137	81	5.168670e-83
137	82	1.910406e-82
137	83	3.425006e-82
137	84	7.583515e-82
137	85	8.905494e-82
137	86	8.324517e-82
137	87	1.004421e-81
137	88	1.090845e-81
137	89	8.805026e-82
137	90	4.174524e-82
137	91	6.232639e-82
137	92	3.530561e-82
137	93	7.814902e-82
137	94	3.104541e-82
137	95	0.000000e+00
137	96	0.000000e+00
137	97	6.003235e-83
137	98	2.518125e-82
137	99	3.793863e-82
137	100	6.508060e-82
137	101	1.193526e-81
137	102	9.286715e-82
137	103	1.063610e-81
137	104	8.854054e-82
137	105	9.649420e-82
137	106	1.354265e-81
137	107	8.826653e-82
137	108	7.909437e-82
137	109	8.889698e-82
137	110	5.444445e-82
137	111	0.000000e+00
137	112	0.000000e+00
137	113	3.023309e-83
137	114	1.426490e-82
137	115	3.418503e-82
137	116	5.406781e-82
137	117	6.663316e-82
137	118	8.416562e-82
137	119	9.182510e-82
137	120	8.029611e-82
137	121	1.057439e-81
137	122	8.394912e-82
137	123	7.273843e-82
137	124	8.045415e-82
137	125	1.057832e-81
137	126	8.659011e-82
137	127	0.000000e+00
137	128	0.000000e+00
137	129	1.292352e-83
137	130	1.046159e-82
137	131	3.379267e-82
137	132	4.283027e-82
137	133	6.018817e-82
137	134	8.520065e-82
137	135	7.912674e-82
137	136	9.845910e-82
137	137	1.530607e-81
137	138	1.082354e-81
137	139	6.014486e-82
137	140	4.915002e-82
137	141	8.125938e-82
137	142	7.530058e-82
137	143	0.000000e+00
137	144	0.000000e+00
137	145	0.000000e+00
138	0	0.000000e+00
138	1	2.729531e-83
138	2	1.181687e-82
138	3	2.539293e-82
138	4	4.066540e-82
138	5	5.698932e-82
138	6	6.624447e-82
138	7	7.443159e-82
138	8	7.208550e-82
138	9	6.649912e-82
138	10	6.138066e-82
138	11	5.175562e-82
138	12	4.394625e-82
138	13	4.511019e-82
138	14	4.002544e-82
138	15	0.000000e+00
138	16	0.000000e+00
138	17	2.822829e-83
138	18	1.186794e-82
138	19	2.586315e-82
138	20	4.074468e-82
138	21	5.749478e-82
138	22	6.682987e-82
138	23	7.569090e-82
138	24	7.168365e-82
138	25	6.553503e-82
138	26	6.019318e-82
138	27	5.079733e-82
138	28	4.245137e-82
138	29	4.307901e-82
138	30	3.861509e-82
138	31	0.000000e+00
138	32	0.000000e+00
138	33	2.718340e-83
138	34	1.208573e-82
138	35	2.569226e-82
138	36	4.128358e-82
138	37	5.776238e-82
138	38	6.747705e-82
138	39	7.497823e-82
138	40	7.353372e-82
138	41	6.795615e-82
138	42	6.253841e-82
138	43	5.271931e-82
138	44	4.538772e-82
138	45	4.642264e-82
138	46	4.132021e-82
138	47	0.000000e+00
138	48	0.000000e+00
138	49	2.601145e-83
138	50	1.193775e-82
138	51	2.503164e-82
138	52	4.082629e-82
138	53	5.678999e-82
138	54	6.642460e-82
138	55	7.276498e-82
138	56	7.334502e-82
138	57	6.844678e-82
138	58	6.320192e-82
138	59	5.308067e-82
138	60	4.656937e-82
138	61	4.809073e-82
138	62	4.240372e-82
138	63	0.000000e+00
138	64	0.000000e+00
138	65	2.709096e-83
138	66	1.192968e-82
138	67	2.550939e-82
138	68	4.078340e-82
138	69	5.719571e-82
138	70	6.675379e-82
138	71	7.435882e-82
138	72	7.250174e-82
138	73	6.686008e-82
138	74	6.154680e-82
138	75	5.186126e-82
138	76	4.437061e-82
138	77	4.532866e-82
138	78	4.042727e-82
138	79	0.000000e+00
138	80	0.000000e+00
138	81	6.339446e-83
138	82	2.363014e-82
138	83	3.976179e-82
138	84	9.059629e-82
138	85	1.117269e-81
138	86	1.028787e-81
138	87	1.298416e-81
138	88	1.368145e-81
138	89	1.084227e-81
138	90	5.798189e-82
138	91	6.870600e-82
138	92	4.149097e-82
138	93	9.661725e-82
138	94	4.722500e-82
138	95	0.000000e+00
138	96	0.000000e+00
138	97	6.886334e-83
138	98	3.049229e-82
138	99	4.282251e-82
138	100	7.964231e-82
138	101	1.567239e-81
138	102	1.256842e-81
138	103	1.411317e-81
138	104	1.260698e-81
138	105	1.261020e-81
138	106	1.904424e-81
138	107	1.239197e-81
138	108	1.148618e-81
138	109	1.160894e-81
138	110	4.506191e-82
138	111	0.000000e+00
138	112	0.000000e+00
138	113	3.218496e-83
138	114	1.640449e-82
138	115	4.053139e-82
138	116	6.228546e-82
138	117	7.842969e-82
138	118	8.931863e-82
138	119	1.027895e-81
138	120	9.214517e-82
138	121	1.261199e-81
138	122	1.054235e-81
138	123	8.320312e-82
138	124	1.031293e-81
138	125	1.388855e-81
138	126	1.172908e-81
138	127	0.000000e+00
138	128	0.000000e+00
138	129	1.624999e-83
138	130	1.231200e-82
138	131	3.811282e-82
138	132	4.895423e-82
138	133	7.119133e-82
138	134	1.050627e-81
138	135	9.086749e-82
138	136	1.145843e-81
138	137	1.082354e-81
138	138	2.148007e-81
138	139	7.711776e-82
138	140	6.646774e-82
138	141	1.093354e-81
138	142	9.448090e-82
138	143	0.000000e+00
138	144	0.000000e+00
138	145	0.000000e+00
139	0	0.000000e+00
139	1	1.348595e-83
139	2	6.069253e-83
139	3	1.254945e-82
139	4	2.092570e-82
139	5	2.907095e-82
139	6	3.414748e-82
139	7	3.743573e-82
139	8	3.609098e-82
139	9	3.307633e-82
139	10	2.990720e-82
139	11	2.556882e-82
139	12	2.193937e-82
139	13	2.278551e-82
139	14	1.987229e-82
139	15	0.000000e+00
139	16	0.000000e+00
139	17	1.439396e-83
139	18	6.093532e-83
139	19	1.288116e-82
139	20	2.099751e-82
139	21	2.959370e-82
139	22	3.441274e-82
139	23	3.832781e-82
139	24	3.607368e-82
139	25	3.280720e-82
139	26	2.963765e-82
139	27	2.515900e-82
139	28	2.135567e-82
139	29	2.206982e-82
139	30	1.944134e-82
139	31	0.000000e+00
139	32	0.000000e+00
139	33	1.335380e-83
139	34	6.224637e-83
139	35	1.259588e-82
139	36	2.119993e-82
139	37	2.941267e-82
139	38	3.484129e-82
139	39	3.756908e-82
139	40	3.663247e-82
139	41	3.369751e-82
139	42	3.039527e-82
139	43	2.600214e-82
139	44	2.258541e-82
139	45	2.324016e-82
139	46	2.039541e-82
139	47	0.000000e+00
139	48	0.000000e+00
139	49	1.234531e-83
139	50	6.161321e-83
139	51	1.214840e-82
139	52	2.092982e-82
139	53	2.863990e-82
139	54	3.435172e-82
139	55	3.617605e-82
139	56	3.631370e-82
139	57	3.369800e-82
139	58	3.041567e-82
139	59	2.615525e-82
139	60	2.299740e-82
139	61	2.372832e-82
139	62	2.065852e-82
139	63	0.000000e+00
139	64	0.000000e+00
139	65	1.336177e-83
139	66	6.142895e-83
139	67	1.255072e-82
139	68	2.095884e-82
139	69	2.918161e-82
139	70	3.445066e-82
139	71	3.733371e-82
139	72	3.617846e-82
139	73	3.319993e-82
139	74	2.998427e-82
139	75	2.561752e-82
139	76	2.212011e-82
139	77	2.280012e-82
139	78	2.002043e-82
139	79	0.000000e+00
139	80	0.000000e+00
139	81	4.628644e-83
139	82	1.501151e-82
139	83	2.667018e-82
139	84	5.007145e-82
139	85	6.658366e-82
139	86	6.447286e-82
139	87	7.731019e-82
139	88	7.804305e-82
139	89	6.314329e-82
139	90	3.988652e-82
139	91	3.576516e-82
139	92	2.549799e-82
139	93	5.941306e-82
139	94	2.248895e-82
139	95	0.000000e+00
139	96	0.000000e+00
139	97	5.169607e-83
139	98	1.858026e-82
139	99	2.734444e-82
139	100	4.705452e-82
139	101	8.731755e-82
139	102	6.824672e-82
139	103	8.642396e-82
139	104	7.467178e-82
139	105	7.619394e-82
139	106	1.146934e-81
139	107	8.083833e-82
139	108	8.984056e-82
139	109	7.711171e-82
139	110	2.356789e-82
139	111	0.000000e+00
139	112	0.000000e+00
139	113	2.993677e-83
139	114	1.171018e-82
139	115	2.389893e-82
139	116	3.934555e-82
139	117	4.877149e-82
139	118	4.909233e-82
139	119	5.879682e-82
139	120	5.472823e-82
139	121	7.549965e-82
139	122	6.807778e-82
139	123	5.199548e-82
139	124	6.619185e-82
139	125	9.198840e-82
139	126	5.890010e-82
139	127	0.000000e+00
139	128	0.000000e+00
139	129	1.459837e-83
139	130	9.782205e-83
139	131	2.231390e-82
139	132	2.812573e-82
139	133	4.116684e-82
139	134	6.154509e-82
139	135	5.337869e-82
139	136	6.520307e-82
139	137	6.014486e-82
139	138	7.711776e-82
139	139	1.181805e-81
139	140	4.990018e-82
139	141	7.530474e-82
139	142	4.801636e-82
139	143	0.000000e+00
139	144	0.000000e+00
139	145	0.000000e+00
140	0	0.000000e+00
140	1	1.532738e-83
140	2	5.848583e-83
140	3	1.121371e-82
140	4	1.781971e-82
140	5	2.501426e-82
140	6	2.862859e-82
140	7	3.289113e-82
140	8	3.257478e-82
140	9	2.956214e-82
140	10	2.682893e-82
140	11	2.327847e-82
140	12	2.081870e-82
140	13	1.981885e-82
140	14	1.717434e-82
140	15	0.000000e+00
140	16	0.000000e+00
140	17	1.599319e-83
140	18	5.812361e-83
140	19	1.143508e-82
140	20	1.770316e-82
140	21	2.525103e-82
140	22	2.859391e-82
140	23	3.359348e-82
140	24	3.238932e-82
140	25	2.928042e-82
140	26	2.642709e-82
140	27	2.276526e-82
140	28	1.997682e-82
140	29	1.926468e-82
140	30	1.661450e-82
140	31	0.000000e+00
140	32	0.000000e+00
140	33	1.523251e-83
140	34	6.003827e-83
140	35	1.147779e-82
140	36	1.820605e-82
140	37	2.537411e-82
140	38	2.947068e-82
140	39	3.317831e-82
140	40	3.328910e-82
140	41	3.011416e-82
140	42	2.732578e-82
140	43	2.390459e-82
140	44	2.164208e-82
140	45	2.032467e-82
140	46	1.759950e-82
140	47	0.000000e+00
140	48	0.000000e+00
140	49	1.447191e-83
140	50	5.997252e-83
140	51	1.122982e-82
140	52	1.818566e-82
140	53	2.492573e-82
140	54	2.937478e-82
140	55	3.208564e-82
140	56	3.323057e-82
140	57	3.013180e-82
140	58	2.746376e-82
140	59	2.417112e-82
140	60	2.235801e-82
140	61	2.068589e-82
140	62	1.796181e-82
140	63	0.000000e+00
140	64	0.000000e+00
140	65	1.518276e-83
140	66	5.910311e-83
140	67	1.137175e-82
140	68	1.792078e-82
140	69	2.512507e-82
140	70	2.903200e-82
140	71	3.290876e-82
140	72	3.280015e-82
140	73	2.967088e-82
140	74	2.690377e-82
140	75	2.346488e-82
140	76	2.111792e-82
140	77	1.992131e-82
140	78	1.724404e-82
140	79	0.000000e+00
140	80	0.000000e+00
140	81	4.920517e-83
140	82	1.311564e-82
140	83	1.980397e-82
140	84	4.417334e-82
140	85	5.556106e-82
140	86	5.462831e-82
140	87	6.770562e-82
140	88	6.490925e-82
140	89	5.950032e-82
140	90	4.839645e-82
140	91	3.902364e-82
140	92	3.963381e-82
140	93	6.336131e-82
140	94	1.897461e-82
140	95	0.000000e+00
140	96	0.000000e+00
140	97	6.192211e-83
140	98	1.850842e-82
140	99	2.863706e-82
140	100	5.081875e-82
140	101	9.018329e-82
140	102	7.361600e-82
140	103	8.474919e-82
140	104	8.586669e-82
140	105	9.534883e-82
140	106	1.285645e-81
140	107	8.405044e-82
140	108	8.227975e-82
140	109	8.235497e-82
140	110	2.603343e-82
140	111	0.000000e+00
140	112	0.000000e+00
140	113	2.776401e-83
140	114	1.066899e-82
140	115	2.157061e-82
140	116	2.879688e-82
140	117	3.647471e-82
140	118	3.403938e-82
140	119	4.688067e-82
140	120	4.967581e-82
140	121	6.367284e-82
140	122	5.641703e-82
140	123	4.400676e-82
140	124	5.424564e-82
140	125	1.010433e-81
140	126	3.672893e-82
140	127	0.000000e+00
140	128	0.000000e+00
140	129	1.691846e-83
140	130	8.067349e-83
140	131	1.749389e-82
140	132	2.250584e-82
140	133	3.345014e-82
140	134	3.930049e-82
140	135	3.527712e-82
140	136	4.567805e-82
140	137	4.915002e-82
140	138	6.646774e-82
140	139	4.990018e-82
140	140	1.395612e-81
140	141	7.855422e-82
140	142	3.606673e-82
140	143	0.000000e+00
140	144	0.000000e+00
140	145	0.000000e+00
141	0	0.000000e+00
141	1	2.153791e-83
141	2	9.552343e-83
141	3	1.944656e-82
141	4	3.244313e-82
141	5	4.510557e-82
141	6	5.410933e-82
141	7	6.097013e-82
141	8	6.163869e-82
141	9	5.608008e-82
141	10	5.254687e-82
141	11	4.534059e-82
141	12	3.851338e-82
141	13	4.298657e-82
141	14	4.128272e-82
141	15	0.000000e+00
141	16	0.000000e+00
141	17	2.262085e-83
141	18	9.604243e-83
141	19	1.974124e-82
141	20	3.243015e-82
141	21	4.567176e-82
141	22	5.406226e-82
141	23	6.212071e-82
141	24	6.133688e-82
141	25	5.515900e-82
141	26	5.168598e-82
141	27	4.447425e-82
141	28	3.684425e-82
141	29	4.122621e-82
141	30	3.993926e-82
141	31	0.000000e+00
141	32	0.000000e+00
141	33	2.144361e-83
141	34	9.775645e-83
141	35	1.968013e-82
141	36	3.294092e-82
141	37	4.546403e-82
141	38	5.541334e-82
141	39	6.128841e-82
141	40	6.269173e-82
141	41	5.734245e-82
141	42	5.344894e-82
141	43	4.617163e-82
141	44	3.997077e-82
141	45	4.416737e-82
141	46	4.256540e-82
141	47	0.000000e+00
141	48	0.000000e+00
141	49	2.021050e-83
141	50	9.643040e-83
141	51	1.923555e-82
141	52	3.266467e-82
141	53	4.441837e-82
141	54	5.518803e-82
141	55	5.935424e-82
141	56	6.246710e-82
141	57	5.784104e-82
141	58	5.383606e-82
141	59	4.649837e-82
141	60	4.143192e-82
141	61	4.556684e-82
141	62	4.356553e-82
141	63	0.000000e+00
141	64	0.000000e+00
141	65	2.139356e-83
141	66	9.648071e-83
141	67	1.952608e-82
141	68	3.252964e-82
141	69	4.509638e-82
141	70	5.468441e-82
141	71	6.083711e-82
141	72	6.185332e-82
141	73	5.637727e-82
141	74	5.263712e-82
141	75	4.541893e-82
141	76	3.899749e-82
141	77	4.318774e-82
141	78	4.166997e-82
141	79	0.000000e+00
141	80	0.000000e+00
141	81	5.932161e-83
141	82	2.136148e-82
141	83	3.153726e-82
141	84	7.206269e-82
141	85	9.473263e-82
141	86	9.124542e-82
141	87	1.191545e-81
141	88	1.203783e-81
141	89	1.031431e-81
141	90	7.288058e-82
141	91	6.231444e-82
141	92	4.675643e-82
141	93	1.063161e-81
141	94	5.166251e-82
141	95	0.000000e+00
141	96	0.000000e+00
141	97	6.462255e-83
141	98	2.436244e-82
141	99	3.586538e-82
141	100	6.824471e-82
141	101	1.438922e-81
141	102	1.196252e-81
141	103	1.526854e-81
141	104	1.214365e-81
141	105	1.213215e-81
141	106	1.853424e-81
141	107	1.341228e-81
141	108	1.258907e-81
141	109	1.365306e-81
141	110	5.656733e-82
141	111	0.000000e+00
141	112	0.000000e+00
141	113	3.548686e-83
141	114	1.623357e-82
141	115	3.395506e-82
141	116	4.870959e-82
141	117	5.958003e-82
141	118	6.192232e-82
141	119	7.879959e-82
141	120	7.597250e-82
141	121	1.133968e-81
141	122	1.045173e-81
141	123	8.001532e-82
141	124	1.047610e-81
141	125	1.554414e-81
141	126	9.570105e-82
141	127	0.000000e+00
141	128	0.000000e+00
141	129	1.788014e-83
141	130	1.136898e-82
141	131	2.956752e-82
141	132	3.521081e-82
141	133	5.422347e-82
141	134	7.880131e-82
141	135	6.754697e-82
141	136	8.124159e-82
141	137	8.125938e-82
141	138	1.093354e-81
141	139	7.530474e-82
141	140	7.855422e-82
141	141	2.320787e-81
141	142	8.397106e-82
141	143	0.000000e+00
141	144	0.000000e+00
141	145	0.000000e+00
142	0	0.000000e+00
142	1	2.498881e-83
142	2	1.201750e-82
142	3	2.564171e-82
142	4	4.167035e-82
142	5	5.868415e-82
142	6	7.121873e-82
142	7	8.036667e-82
142	8	8.022738e-82
142	9	7.275148e-82
142	10	6.743119e-82
142	11	5.673534e-82
142	12	4.652605e-82
142	13	5.797044e-82
142	14	5.933218e-82
142	15	0.000000e+00
142	16	0.000000e+00
142	17	2.573859e-83
142	18	1.210898e-82
142	19	2.580721e-82
142	20	4.169095e-82
142	21	5.921037e-82
142	22	7.174154e-82
142	23	8.194901e-82
142	24	8.007509e-82
142	25	7.176903e-82
142	26	6.666813e-82
142	27	5.592234e-82
142	28	4.469697e-82
142	29	5.526026e-82
142	30	5.717177e-82
142	31	0.000000e+00
142	32	0.000000e+00
142	33	2.490256e-83
142	34	1.228541e-82
142	35	2.611477e-82
142	36	4.226459e-82
142	37	5.914351e-82
142	38	7.256200e-82
142	39	8.078676e-82
142	40	8.154114e-82
142	41	7.431578e-82
142	42	6.828855e-82
142	43	5.751769e-82
142	44	4.823838e-82
142	45	5.982064e-82
142	46	6.124581e-82
142	47	0.000000e+00
142	48	0.000000e+00
142	49	2.387835e-83
142	50	1.207946e-82
142	51	2.576150e-82
142	52	4.184924e-82
142	53	5.801050e-82
142	54	7.157898e-82
142	55	7.816902e-82
142	56	8.097919e-82
142	57	7.470140e-82
142	58	6.833983e-82
142	59	5.752494e-82
142	60	4.975159e-82
142	61	6.212626e-82
142	62	6.294168e-82
142	63	0.000000e+00
142	64	0.000000e+00
142	65	2.480357e-83
142	66	1.213115e-82
142	67	2.582125e-82
142	68	4.177791e-82
142	69	5.864576e-82
142	70	7.179832e-82
142	71	8.021307e-82
142	72	8.052688e-82
142	73	7.311826e-82
142	74	6.736758e-82
142	75	5.665918e-82
142	76	4.710699e-82
142	77	5.836758e-82
142	78	5.992088e-82
142	79	0.000000e+00
142	80	0.000000e+00
142	81	3.620832e-83
142	82	1.999089e-82
142	83	3.454775e-82
142	84	8.162921e-82
142	85	9.513746e-82
142	86	8.953645e-82
142	87	1.131924e-81
142	88	1.269017e-81
142	89	1.136110e-81
142	90	5.517958e-82
142	91	3.963284e-82
142	92	1.339652e-82
142	93	1.043479e-81
142	94	6.165872e-82
142	95	0.000000e+00
142	96	0.000000e+00
142	97	7.700051e-84
142	98	1.936232e-82
142	99	1.859190e-82
142	100	5.609907e-82
142	101	1.503238e-81
142	102	1.151694e-81
142	103	1.536906e-81
142	104	1.031627e-81
142	105	7.167997e-82
142	106	1.241317e-81
142	107	9.086695e-82
142	108	7.288839e-82
142	109	1.142556e-81
142	110	9.489197e-82
142	111	0.000000e+00
142	112	0.000000e+00
142	113	1.364190e-83
142	114	1.307066e-82
142	115	2.934506e-82
142	116	4.609752e-82
142	117	5.239200e-82
142	118	6.612542e-82
142	119	6.795907e-82
142	120	6.734984e-82
142	121	1.074091e-81
142	122	9.242190e-82
142	123	9.016629e-82
142	124	1.218378e-81
142	125	1.377295e-81
142	126	1.424544e-81
142	127	0.000000e+00
142	128	0.000000e+00
142	129	4.986239e-84
142	130	9.655081e-83
142	131	2.746253e-82
142	132	2.934825e-82
142	133	4.871606e-82
142	134	7.459209e-82
142	135	6.514985e-82
142	136	7.152999e-82
142	137	7.530058e-82
142	138	9.448090e-82
142	139	4.801636e-82
142	140	3.606673e-82
142	141	8.397106e-82
142	142	2.806421e-81
142	143	0.000000e+00
142	144	0.000000e+00
142	145	0.000000e+00
143	0	0.000000e+00
143	1	0.000000e+00
143	2	0.000000e+00
143	3	0.000000e+00
143	4	0.000000e+00
143	5	0.000000e+00
143	6	0.000000e+00
143	7	0.000000e+00
143	8	0.000000e+00
143	9	0.000000e+00
143	10	0.000000e+00
143	11	0.000000e+00
143	12	0.000000e+00
143	13	0.000000e+00
143	14	0.000000e+00
143	15	0.000000e+00
143	16	0.000000e+00
143	17	0.000000e+00
143	18	0.000000e+00
143	19	0.000000e+00
143	20	0.000000e+00
143	21	0.000000e+00
143	22	0.000000e+00
143	23	0.000000e+00
143	24	0.000000e+00
143	25	0.000000e+00
143	26	0.000000e+00
143	27	0.000000e+00
143	28	0.000000e+00
143	29	0.000000e+00
143	30	0.000000e+00
143	31	0.000000e+00
143	32	0.000000e+00
143	33	0.000000e+00
143	34	0.000000e+00
143	35	0.000000e+00
143	36	0.000000e+00
143	37	0.000000e+00
143	38	0.000000e+00
143	39	0.000000e+00
143	40	0.000000e+00
143	41	0.000000e+00
143	42	0.000000e+00
143	43	0.000000e+00
143	44	0.000000e+00
143	45	0.000000e+00
143	46	0.000000e+00
143	47	0.000000e+00
143	48	0.000000e+00
143	49	0.000000e+00
143	50	0.000000e+00
143	51	0.000000e+00
143	52	0.000000e+00
143	53	0.000000e+00
143	54	0.000000e+00
143	55	0.000000e+00
143	56	0.000000e+00
143	57	0.000000e+00
143	58	0.000000e+00
143	59	0.000000e+00
143	60	0.000000e+00
143	61	0.000000e+00
143	62	0.000000e+00
143	63	0.000000e+00
143	64	0.000000e+00
143	65	0.000000e+00
143	66	0.000000e+00
143	67	0.000000e+00
143	68	0.000000e+00
143	69	0.000000e+00
143	70	0.000000e+00
143	71	0.000000e+00
143	72	0.000000e+00
143	73	0.000000e+00
143	74	0.000000e+00
143	75	0.000000e+00
143	76	0.000000e+00
143	77	0.000000e+00
143	78	0.000000e+00
143	79	0.000000e+00
143	80	0.000000e+00
143	81	0.000000e+00
143	82	0.000000e+00
143	83	0.000000e+00
143	84	0.000000e+00
143	85	0.000000e+00
143	86	0.000000e+00
143	87	0.000000e+00
143	88	0.000000e+00
143	89	0.000000e+00
143	90	0.000000e+00
143	91	0.000000e+00
143	92	0.000000e+00
143	93	0.000000e+00
143	94	0.000000e+00
143	95	0.000000e+00
143	96	0.000000e+00
143	97	0.000000e+00
143	98	0.000000e+00
143	99	0.000000e+00
143	100	0.000000e+00
143	101	0.000000e+00
143	102	0.000000e+00
143	103	0.000000e+00
143	104	0.000000e+00
143	105	0.000000e+00
143	106	0.000000e+00
143	107	0.000000e+00
143	108	0.000000e+00
143	109	0.000000e+00
143	110	0.000000e+00
143	111	0.000000e+00
143	112	0.000000e+00
143	113	0.000000e+00
143	114	0.000000e+00
143	115	0.000000e+00
143	116	0.000000e+00
143	117	0.000000e+00
143	118	0.000000e+00
143	119	0.000000e+00
143	120	0.000000e+00
143	121	0.000000e+00
143	122	0.000000e+00
143	123	0.000000e+00
143	124	0.000000e+00
143	125	0.000000e+00
143	126	0.000000e+00
143	127	0.000000e+00
143	128	0.000000e+00
143	129	0.000000e+00
143	130	0.000000e+00
143	131	0.000000e+00
143	132	0.000000e+00
143	133	0.000000e+00
143	134	0.000000e+00
143	135	0.000000e+00
143	136	0.000000e+00
143	137	0.000000e+00
143	138	0.000000e+00
143	139	0.000000e+00
143	140	0.000000e+00
143	141	0.000000e+00
143	142	0.000000e+00
143	143	0.000000e+00
143	144	0.000000e+00
143	145	0.000000e+00
144	0	0.000000e+00
144	1	0.000000e+00
144	2	0.000000e+00
144	3	0.000000e+00
144	4	0.000000e+00
144	5	0.000000e+00
144	6	0.000000e+00
144	7	0.000000e+00
144	8	0.000000e+00
144	9	0.000000e+00
144	10	0.000000e+00
144	11	0.000000e+00
144	12	0.000000e+00
144	13	0.000000e+00
144	14	0.000000e+00
144	15	0.000000e+00
144	16	0.000000e+00
144	17	0.000000e+00
144	18	0.000000e+00
144	19	0.000000e+00
144	20	0.000000e+00
144	21	0.000000e+00
144	22	0.000000e+00
144	23	0.000000e+00
144	24	0.000000e+00
144	25	0.000000e+00
144	26	0.000000e+00
144	27	0.000000e+00
144	28	0.000000e+00
144	29	0.000000e+00
144	30	0.000000e+00
144	31	0.000000e+00
144	32	0.000000e+00
144	33	0.000000e+00
144	34	0.000000e+00
144	35	0.000000e+00
144	36	0.000000e+00
144	37	0.000000e+00
144	38	0.000000e+00
144	39	0.000000e+00
144	40	0.000000e+00
144	41	0.000000e+00
144	42	0.000000e+00
144	43	0.000000e+00
144	44	0.000000e+00
144	45	0.000000e+00
144	46	0.000000e+00
144	47	0.000000e+00
144	48	0.000000e+00
144	49	0.000000e+00
144	50	0.000000e+00
144	51	0.000000e+00
144	52	0.000000e+00
144	53	0.000000e+00
144	54	0.000000e+00
144	55	0.000000e+00
144	56	0.000000e+00
144	57	0.000000e+00
144	58	0.000000e+00
144	59	0.000000e+00
144	60	0.000000e+00
144	61	0.000000e+00
144	62	0.000000e+00
144	63	0.000000e+00
144	64	0.000000e+00
144	65	0.000000e+00
144	66	0.000000e+00
144	67	0.000000e+00
144	68	0.000000e+00
144	69	0.000000e+00
144	70	0.000000e+00
144	71	0.000000e+00
144	72	0.000000e+00
144	73	0.000000e+00
144	74	0.000000e+00
144	75	0.000000e+00
144	76	0.000000e+00
144	77	0.000000e+00
144	78	0.000000e+00
144	79	0.000000e+00
144	80	0.000000e+00
144	81	0.000000e+00
144	82	0.000000e+00
144	83	0.000000e+00
144	84	0.000000e+00
144	85	0.000000e+00
144	86	0.000000e+00
144	87	0.000000e+00
144	88	0.000000e+00
144	89	0.000000e+00
144	90	0.000000e+00
144	91	0.000000e+00
144	92	0.000000e+00
144	93	0.000000e+00
144	94	0.000000e+00
144	95	0.000000e+00
144	96	0.000000e+00
144	97	0.000000e+00
144	98	0.000000e+00
144	99	0.000000e+00
144	100	0.000000e+00
144	101	0.000000e+00
144	102	0.000000e+00
144	103	0.000000e+00
144	104	0.000000e+00
144	105	0.000000e+00
144	106	0.000000e+00
144	107	0.000000e+00
144	108	0.000000e+00
144	109	0.000000e+00
144	110	0.000000e+00
144	111	0.000000e+00
144	112	0.000000e+00
144	113	0.000000e+00
144	114	0.000000e+00
144	115	0.000000e+00
144	116	0.000000e+00
144	117	0.000000e+00
144	118	0.000000e+00
144	119	0.000000e+00
144	120	0.000000e+00
144	121	0.000000e+00
144	122	0.000000e+00
144	123	0.000000e+00
144	124	0.000000e+00
144	125	0.000000e+00
144	126	0.000000e+00
144	127	0.000000e+00
144	128	0.000000e+00
144	129	0.000000e+00
144	130	0.000000e+00
144	131	0.000000e+00
144	132	0.000000e+00
144	133	0.000000e+00
144	134	0.000000e+00
144	135	0.000000e+00
144	136	0.000000e+00
144	137	0.000000e+00
144	138	0.000000e+00
144	139	0.000000e+00
144	140	0.000000e+00
144	141	0.000000e+00
144	142	0.000000e+00
144	143	0.000000e+00
144	144	0.000000e+00
144	145	0.000000e+00
145	0	0.000000e+00
145	1	0.000000e+00
145	2	0.000000e+00
145	3	0.000000e+00
145	4	0.000000e+00
145	5	0.000000e+00
145	6	0.000000e+00
145	7	0.000000e+00
145	8	0.000000e+00
145	9	0.000000e+00
145	10	0.000000e+00
145	11	0.000000e+00
145	12	0.000000e+00
145	13	0.000000e+00
145	14	0.000000e+00
145	15	0.000000e+00
145	16	0.000000e+00
145	17	0.000000e+00
145	18	0.000000e+00
145	19	0.000000e+00
145	20	0.000000e+00
145	21	0.000000e+00
145	22	0.000000e+00
145	23	0.000000e+00
145	24	0.000000e+00
145	25	0.000000e+00
145	26	0.000000e+00
145	27	0.000000e+00
145	28	0.000000e+00
145	29	0.000000e+00
145	30	0.000000e+00
145	31	0.000000e+00
145	32	0.000000e+00
145	33	0.000000e+00
145	34	0.000000e+00
145	35	0.000000e+00
145	36	0.000000e+00
145	37	0.000000e+00
145	38	0.000000e+00
145	39	0.000000e+00
145	40	0.000000e+00
145	41	0.000000e+00
145	42	0.000000e+00
145	43	0.000000e+00
145	44	0.000000e+00
145	45	0.000000e+00
145	46	0.000000e+00
145	47	0.000000e+00
145	48	0.000000e+00
145	49	0.000000e+00
145	50	0.000000e+00
145	51	0.000000e+00
145	52	0.000000e+00
145	53	0.000000e+00
145	54	0.000000e+00
145	55	0.000000e+00
145	56	0.000000e+00
145	57	0.000000e+00
145	58	0.000000e+00
145	59	0.000000e+00
145	60	0.000000e+00
145	61	0.000000e+00
145	62	0.000000e+00
145	63	0.000000e+00
145	64	0.000000e+00
145	65	0.000000e+00
145	66	0.000000e+00
145	67	0.000000e+00
145	68	0.000000e+00
145	69	0.000000e+00
145	70	0.000000e+00
145	71	0.000000e+00
145	72	0.000000e+00
145	73	0.000000e+00
145	74	0.000000e+00
145	75	0.000000e+00
145	76	0.000000e+00
145	77	0.000000e+00
145	78	0.000000e+00
145	79	0.000000e+00
145	80	0.000000e+00
145	81	0.000000e+00
145	82	0.000000e+00
145	83	0.000000e+00
145	84	0.000000e+00
145	85	0.000000e+00
145	86	0.000000e+00
145	87	0.000000e+00
145	88	0.000000e+00
145	89	0.000000e+00
145	90	0.000000e+00
145	91	0.000000e+00
145	92	0.000000e+00
145	93	0.000000e+00
145	94	0.000000e+00
145	95	0.000000e+00
145	96	0.000000e+00
145	97	0.000000e+00
145	98	0.000000e+00
145	99	0.000000e+00
145	100	0.000000e+00
145	101	0.000000e+00
145	102	0.000000e+00
145	103	0.000000e+00
145	104	0.000000e+00
145	105	0.000000e+00
145	106	0.000000e+00
145	107	0.000000e+00
145	108	0.000000e+00
145	109	0.000000e+00
145	110	0.000000e+00
145	111	0.000000e+00
145	112	0.000000e+00
145	113	0.000000e+00
145	114	0.000000e+00
145	115	0.000000e+00
145	116	0.000000e+00
145	117	0.000000e+00
145	118	0.000000e+00
145	119	0.000000e+00
145	120	0.000000e+00
145	121	0.000000e+00
145	122	0.000000e+00
145	123	0.000000e+00
145	124	0.000000e+00
145	125	0.000000e+00
145	126	0.000000e+00
145	127	0.000000e+00
145	128	0.000000e+00
145	129	0.000000e+00
145	130	0.000000e+00
145	131	0.000000e+00
145	132	0.000000e+00
145	133	0.000000e+00
145	134	0.000000e+00
145	135	0.000000e+00
145	136	0.000000e+00
145	137	0.000000e+00
145	138	0.000000e+00
145	139	0.000000e+00
145	140	0.000000e+00
145	141	0.000000e+00
145	142	0.000000e+00
145	143	0.000000e+00
145	144	0.000000e+00
145	145	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_covariance_phi.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
1	0	0.000000e+00
1	1	5.053526e-83
1	2	2.365010e-83
1	3	1.089053e-83
1	4	5.403995e-84
1	5	2.517891e-84
1	6	1.397826e-84
1	7	0.000000e+00
1	8	0.000000e+00
1	9	4.968295e-83
1	10	2.348256e-83
1	11	1.098222e-83
1	12	5.394315e-84
1	13	2.526241e-84
1	14	1.400221e-84
1	15	0.000000e+00
1	16	0.000000e+00
1	17	5.108280e-83
1	18	2.404614e-83
1	19	1.094441e-83
1	20	5.473298e-84
1	21	2.537028e-84
1	22	1.412507e-84
1	23	0.000000e+00
1	24	0.000000e+00
1	25	5.103098e-83
1	26	2.395561e-83
1	27	1.071111e-83
1	28	5.416206e-84
1	29	2.498115e-84
1	30	1.393741e-84
1	31	0.000000e+00
1	32	0.000000e+00
1	33	5.033690e-83
1	34	2.372051e-83
1	35	1.085318e-83
1	36	5.406144e-84
1	37	2.511589e-84
1	38	1.396859e-84
1	39	0.000000e+00
1	40	0.000000e+00
1	41	7.466228e-83
1	42	2.865290e-83
1	43	1.378564e-83
1	44	7.527902e-84
1	45	2.701678e-84
1	46	1.156597e-84
1	47	0.000000e+00
1	48	0.000000e+00
1	49	7.841726e-83
1	50	3.693753e-83
1	51	1.282664e-83
1	52	5.082453e-84
1	53	1.812033e-84
1	54	2.461003e-84
1	55	0.000000e+00
1	56	0.000000e+00
1	57	4.338634e-83
1	58	2.567164e-83
1	59	1.444767e-83
1	60	8.012269e-84
1	61	4.441810e-84
1	62	3.911093e-84
1	63	0.000000e+00
1	64	0.000000e+00
1	65	4.398890e-83
1	66	2.108244e-83
1	67	9.485326e-84
1	68	4.512169e-84
1	69	1.625620e-84
1	70	2.122516e-85
1	71	0.000000e+00
1	72	0.000000e+00
1	73	0.000000e+00
2	0	0.000000e+00
2	1	2.365010e-83
2	2	1.295966e-83
2	3	6.246497e-84
2	4	3.151979e-84
2	5	1.447219e-84
2	6	8.038882e-85
2	7	0.000000e+00
2	8	0.000000e+00
2	9	2.341405e-83
2	10	1.281500e-83
2	11	6.297758e-84
2	12	3.159848e-84
2	13	1.446256e-84
2	14	8.078448e-85
2	15	0.000000e+00
2	16	0.000000e+00
2	17	2.408142e-83
2	18	1.310913e-83
2	19	6.282212e-84
2	20	3.185657e-84
2	21	1.461226e-84
2	22	8.104375e-85
2	23	0.000000e+00
2	24	0.000000e+00
2	25	2.406728e-83
2	26	1.305187e-83
2	27	6.154899e-84
2	28	3.139725e-84
2	29	1.445690e-84
2	30	7.974689e-85
2	31	0.000000e+00
2	32	0.000000e+00
2	33	2.373003e-83
2	34	1.293410e-83
2	35	6.228611e-84
2	36	3.150657e-84
2	37	1.444917e-84
2	38	8.025276e-85
2	39	0.000000e+00
2	40	0.000000e+00
2	41	3.393462e-83
2	42	1.457232e-83
2	43	7.270277e-84
2	44	3.775983e-84
2	45	1.372228e-84
2	46	6.447325e-85
2	47	0.000000e+00
2	48	0.000000e+00
2	49	3.742470e-83
2	50	1.906164e-83
2	51	6.658416e-84
2	52	2.007747e-84
2	53	5.141182e-85
2	54	9.848843e-85
2	55	0.000000e+00
2	56	0.000000e+00
2	57	1.747982e-83
2	58	1.213775e-83
2	59	7.527419e-84
2	60	4.097712e-84
2	61	2.401353e-84
2	62	2.123176e-84
2	63	0.000000e+00
2	64	0.000000e+00
2	65	2.034549e-83
2	66	1.017258e-83
2	67	4.857981e-84
2	68	2.255950e-84
2	69	7.475385e-85
2	70	5.167945e-86
2	71	0.000000e+00
2	72	0.000000e+00
2	73	0.000000e+00
3	0	0.000000e+00
3	1	1.089053e-83
3	2	6.246497e-84
3	3	3.202582e-84
3	4	1.650152e-84
3	5	7.725679e-85
3	6	4.290713e-85
3	7	0.000000e+00
3	8	0.000000e+00
3	9	1.079230e-83
3	10	6.214814e-84
3	11	3.193067e-84
3	12	1.654377e-84
3	13	7.703567e-85
3	14	4.314890e-85
3	15	0.000000e+00
3	16	0.000000e+00
3	17	1.108109e-83
3	18	6.350427e-84
3	19	3.191688e-84
3	20	1.668256e-84
3	21	7.807783e-85
3	22	4.324071e-85
3	23	0.000000e+00
3	24	0.000000e+00
3	25	1.106212e-83
3	26	6.318655e-84
3	27	3.132564e-84
3	28	1.644490e-84
3	29	7.743875e-85
3	30	4.252058e-85
3	31	0.000000e+00
3	32	0.000000e+00
3	33	1.092291e-83
3	34	6.267255e-84
3	35	3.163202e-84
3	36	1.649834e-84
3	37	7.716078e-85
3	38	4.282710e-85
3	39	0.000000e+00
3	40	0.000000e+00
3	41	1.547217e-83
3	42	7.053458e-84
3	43	3.743987e-84
3	44	1.910927e-84
3	45	7.366507e-85
3	46	4.041568e-85
3	47	0.000000e+00
3	48	0.000000e+00
3	49	1.741475e-83
3	50	9.053181e-84
3	51	3.475996e-84
3	52	9.227498e-85
3	53	3.525437e-85
3	54	4.542186e-85
3	55	0.000000e+00
3	56	0.000000e+00
3	57	8.098522e-84
3	58	5.887383e-84
3	59	3.753605e-84
3	60	2.044097e-84
3	61	1.216010e-84
3	62	1.157871e-84
3	63	0.000000e+00
3	64	0.000000e+00
3	65	9.509700e-84
3	66	5.003730e-84
3	67	2.523432e-84
3	68	1.211091e-84
3	69	4.298578e-85
3	70	1.591359e-85
3	71	0.000000e+00
3	72	0.000000e+00
3	73	0.000000e+00
4	0	0.000000e+00
4	1	5.403995e-84
4	2	3.151979e-84
4	3	1.650152e-84
4	4	9.009173e-85
4	5	4.273311e-85
4	6	2.420543e-85
4	7	0.000000e+00
4	8	0.000000e+00
4	9	5.358954e-84
4	10	3.135419e-84
4	11	1.658994e-84
4	12	8.921446e-85
4	13	4.254109e-85
4	14	2.433527e-85
4	15	0.000000e+00
4	16	0.000000e+00
4	17	5.496840e-84
4	18	3.204380e-84
4	19	1.661747e-84
4	20	9.002692e-85
4	21	4.322305e-85
4	22	2.441100e-85
4	23	0.000000e+00
4	24	0.000000e+00
4	25	5.483112e-84
4	26	3.188825e-84
4	27	1.633550e-84
4	28	8.877650e-85
4	29	4.294769e-85
4	30	2.401162e-85
4	31	0.000000e+00
4	32	0.000000e+00
4	33	5.419478e-84
4	34	3.162332e-84
4	35	1.646105e-84
4	36	8.902119e-85
4	37	4.269483e-85
4	38	2.417028e-85
4	39	0.000000e+00
4	40	0.000000e+00
4	41	7.691080e-84
4	42	3.554274e-84
4	43	2.009811e-84
4	44	1.016437e-84
4	45	4.180160e-85
4	46	2.474956e-85
4	47	0.000000e+00
4	48	0.000000e+00
4	49	8.880057e-84
4	50	4.528166e-84
4	51	1.890952e-84
4	52	4.801775e-85
4	53	2.433612e-85
4	54	2.342456e-85
4	55	0.000000e+00
4	56	0.000000e+00
4	57	4.210145e-84
4	58	3.018715e-84
4	59	1.924086e-84
4	60	1.057653e-84
4	61	6.378016e-85
4	62	6.460974e-85
4	63	0.000000e+00
4	64	0.000000e+00
4	65	4.678501e-84
4	66	2.576606e-84
4	67	1.339091e-84
4	68	6.764216e-85
4	69	2.489453e-85
4	70	1.495478e-85
4	71	0.000000e+00
4	72	0.000000e+00
4	73	0.000000e+00
5	0	0.000000e+00
5	1	2.517891e-84
5	2	1.447219e-84
5	3	7.725679e-85
5	4	4.273311e-85
5	5	2.204022e-85
5	6	1.253820e-85
5	7	0.000000e+00
5	8	0.000000e+00
5	9	2.498172e-84
5	10	1.440245e-84
5	11	7.765080e-85
5	12	4.271768e-85
5	13	2.150568e-85
5	14	1.256928e-85
5	15	0.000000e+00
5	16	0.000000e+00
5	17	2.559369e-84
5	18	1.470146e-84
5	19	7.779978e-85
5	20	4.329052e-85
5	21	2.187568e-85
5	22	1.266097e-85
5	23	0.000000e+00
5	24	0.000000e+00
5	25	2.550797e-84
5	26	1.461953e-84
5	27	7.648327e-85
5	28	4.281563e-85
5	29	2.175619e-85
5	30	1.249081e-85
5	31	0.000000e+00
5	32	0.000000e+00
5	33	2.523866e-84
5	34	1.451244e-84
5	35	7.706043e-85
5	36	4.277198e-85
5	37	2.160451e-85
5	38	1.252576e-85
5	39	0.000000e+00
5	40	0.000000e+00
5	41	3.699865e-84
5	42	1.677310e-84
5	43	9.848052e-85
5	44	5.161314e-85
5	45	2.426471e-85
5	46	1.422772e-85
5	47	0.000000e+00
5	48	0.000000e+00
5	49	4.296609e-84
5	50	2.152789e-84
5	51	9.337275e-85
5	52	2.680428e-85
5	53	1.586997e-85
5	54	1.285038e-85
5	55	0.000000e+00
5	56	0.000000e+00
5	57	2.124164e-84
5	58	1.462825e-84
5	59	8.929952e-85
5	60	5.039275e-85
5	61	3.026616e-85
5	62	3.497578e-85
5	63	0.000000e+00
5	64	0.000000e+00
5	65	2.277144e-84
5	66	1.266935e-84
5	67	6.477575e-85
5	68	3.376126e-85
5	69	1.317014e-85
5	70	1.098785e-85
5	71	0.000000e+00
5	72	0.000000e+00
5	73	0.000000e+00
6	0	0.000000e+00
6	1	1.397826e-84
6	2	8.038882e-85
6	3	4.290713e-85
6	4	2.420543e-85
6	5	1.253820e-85
6	6	8.016236e-86
6	7	0.000000e+00
6	8	0.000000e+00
6	9	1.389570e-84
6	10	8.013148e-85
6	11	4.321488e-85
6	12	2.426996e-85
6	13	1.246447e-85
6	14	7.846940e-86
6	15	0.000000e+00
6	16	0.000000e+00
6	17	1.418858e-84
6	18	8.149976e-85
6	19	4.315637e-85
6	20	2.447769e-85
6	21	1.269841e-85
6	22	7.917804e-86
6	23	0.000000e+00
6	24	0.000000e+00
6	25	1.410809e-84
6	26	8.085958e-85
6	27	4.231868e-85
6	28	2.412798e-85
6	29	1.263953e-85
6	30	7.816277e-86
6	31	0.000000e+00
6	32	0.000000e+00
6	33	1.400223e-84
6	34	8.050100e-85
6	35	4.276757e-85
6	36	2.421058e-85
6	37	1.253675e-85
6	38	7.830611e-86
6	39	0.000000e+00
6	40	0.000000e+00
6	41	2.143454e-84
6	42	8.995856e-85
6	43	5.436095e-85
6	44	2.879022e-85
6	45	1.425389e-85
6	46	7.842052e-86
6	47	0.000000e+00
6	48	0.000000e+00
6	49	2.499912e-84
6	50	1.175548e-84
6	51	5.190718e-85
6	52	1.616716e-85
6	53	7.601462e-86
6	54	7.122421e-86
6	55	0.000000e+00
6	56	0.000000e+00
6	57	1.166705e-84
6	58	7.869852e-85
6	59	4.620892e-85
6	60	2.662278e-85
6	61	1.660800e-85
6	62	2.075722e-85
6	63	0.000000e+00
6	64	0.000000e+00
6	65	1.192672e-84
6	66	6.639893e-85
6	67	3.199305e-85
6	68	1.846780e-85
6	69	6.373445e-86
6	70	6.360372e-86
6	71	0.000000e+00
6	72	0.000000e+00
6	73	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00
7	8	0.000000e+00
7	9	0.000000e+00
7	10	0.000000e+00
7	11	0.000000e+00
7	12	0.000000e+00
7	13	0.000000e+00
7	14	0.000000e+00
7	15	0.000000e+00
7	16	0.000000e+00
7	17	0.000000e+00
7	18	0.000000e+00
7	19	0.000000e+00
7	20	0.000000e+00
7	21	0.000000e+00
7	22	0.000000e+00
7	23	0.000000e+00
7	24	0.000000e+00
7	25	0.000000e+00
7	26	0.000000e+00
7	27	0.000000e+00
7	28	0.000000e+00
7	29	0.000000e+00
7	30	0.000000e+00
7	31	0.000000e+00
7	32	0.000000e+00
7	33	0.000000e+00
7	34	0.000000e+00
7	35	0.000000e+00
7	36	0.000000e+00
7	37	0.000000e+00
7	38	0.000000e+00
7	39	0.000000e+00
7	40	0.000000e+00
7	41	0.000000e+00
7	42	0.000000e+00
7	43	0.000000e+00
7	44	0.000000e+00
7	45	0.000000e+00
7	46	0.000000e+00
7	47	0.000000e+00
7	48	0.000000e+00
7	49	0.000000e+00
7	50	0.000000e+00
7	51	0.000000e+00
7	52	0.000000e+00
7	53	0.000000e+00
7	54	0.000000e+00
7	55	0.000000e+00
7	56	0.000000e+00
7	57	0.000000e+00
7	58	0.000000e+00
7	59	0.000000e+00
7	60	0.000000e+00
7	61	0.000000e+00
7	62	0.000000e+00
7	63	0.000000e+00
7	64	0.000000e+00
7	65	0.000000e+00
7	66	0.000000e+00
7	67	0.000000e+00
7	68	0.000000e+00
7	69	0.000000e+00
7	70	0.000000e+00
7	71	0.000000e+00
7	72	0.000000e+00
7	73	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
8	10	0.000000e+00
8	11	0.000000e+00
8	12	0.000000e+00
8	13	0.000000e+00
8	14	0.000000e+00
8	15	0.000000e+00
8	16	0.000000e+00
8	17	0.000000e+00
8	18	0.000000e+00
8	19	0.000000e+00
8	20	0.000000e+00
8	21	0.000000e+00
8	22	0.000000e+00
8	23	0.000000e+00
8	24	0.000000e+00
8	25	0.000000e+00
8	26	0.000000e+00
8	27	0.000000e+00
8	28	0.000000e+00
8	29	0.000000e+00
8	30	0.000000e+00
8	31	0.000000e+00
8	32	0.000000e+00
8	33	0.000000e+00
8	34	0.000000e+00
8	35	0.000000e+00
8	36	0.000000e+00
8	37	0.000000e+00
8	38	0.000000e+00
8	39	0.000000e+00
8	40	0.000000e+00
8	41	0.000000e+00
8	42	0.000000e+00
8	43	0.000000e+00
8	44	0.000000e+00
8	45	0.000000e+00
8	46	0.000000e+00
8	47	0.000000e+00
8	48	0.000000e+00
8	49	0.000000e+00
8	50	0.000000e+00
8	51	0.000000e+00
8	52	0.000000e+00
8	53	0.000000e+00
8	54	0.000000e+00
8	55	0.000000e+00
8	56	0.000000e+00
8	57	0.000000e+00
8	58	0.000000e+00
8	59	0.000000e+00
8	60	0.000000e+00
8	61	0.000000e+00
8	62	0.000000e+00
8	63	0.000000e+00
8	64	0.000000e+00
8	65	0.000000e+00
8	66	0.000000e+00
8	67	0.000000e+00
8	68	0.000000e+00
8	69	0.000000e+00
8	70	0.000000e+00
8	71	0.000000e+00
8	72	0.000000e+00
8	73	0.000000e+00
9	0	0.000000e+00
9	1	4.968295e-83
9	2	2.341405e-83
9	3	1.079230e-83
9	4	5.358954e-84
9	5	2.498172e-84
9	6	1.389570e-84
9	7	0.000000e+00
9	8	0.000000e+00
9	9	4.991892e-83
9	10	2.335274e-83
9	11	1.092151e-83
9	12	5.367248e-84
9	13	2.512563e-84
9	14	1.394492e-84
9	15	0.000000e+00
9	16	0.000000e+00
9	17	5.065709e-83
9	18	2.383466e-83
9	19	1.086262e-83
9	20	5.436222e-84
9	21	2.522549e-84
9	22	1.407545e-84
9	23	0.000000e+00
9	24	0.000000e+00
9	25	5.046162e-83
9	26	2.368753e-83
9	27	1.061513e-83
9	28	5.372120e-84
9	29	2.483366e-84
9	30	1.389568e-84
9	31	0.000000e+00
9	32	0.000000e+00
9	33	4.995278e-83
9	34	2.352613e-83
9	35	1.077628e-83
9	36	5.371245e-84
9	37	2.497398e-84
9	38	1.391774e-84
9	39	0.000000e+00
9	40	0.000000e+00
9	41	7.438452e-83
9	42	2.856103e-83
9	43	1.380416e-83
9	44	7.552058e-84
9	45	2.702003e-84
9	46	1.161722e-84
9	47	0.000000e+00
9	48	0.000000e+00
9	49	7.730582e-83
9	50	3.650316e-83
9	51	1.278490e-83
9	52	5.055365e-84
9	53	1.866220e-84
9	54	2.449687e-84
9	55	0.000000e+00
9	56	0.000000e+00
9	57	4.316348e-83
9	58	2.554192e-83
9	59	1.441151e-83
9	60	8.029911e-84
9	61	4.452430e-84
9	62	3.893180e-84
9	63	0.000000e+00
9	64	0.000000e+00
9	65	4.371050e-83
9	66	2.104037e-83
9	67	9.536625e-84
9	68	4.586045e-84
9	69	1.697941e-84
9	70	2.682454e-85
9	71	0.000000e+00
9	72	0.000000e+00
9	73	0.000000e+00
10	0	0.000000e+00
10	1	2.348256e-83
10	2	1.281500e-83
10	3	6.214814e-84
10	4	3.135419e-84
10	5	1.440245e-84
10	6	8.013148e-85
10	7	0.000000e+00
10	8	0.000000e+00
10	9	2.335274e-83
10	10	1.287624e-83
10	11	6.281523e-84
10	12	3.150461e-84
10	13	1.441729e-84
10	14	8.062360e-85
10	15	0.000000e+00
10	16	0.000000e+00
10	17	2.393803e-83
10	18	1.304175e-83
10	19	6.256389e-84
10	20	3.171909e-84
10	21	1.456215e-84
10	22	8.091040e-85
10	23	0.000000e+00
10	24	0.000000e+00
10	25	2.386558e-83
10	26	1.295936e-83
10	27	6.122492e-84
10	28	3.122973e-84
10	29	1.440452e-84
10	30	7.964390e-85
10	31	0.000000e+00
10	32	0.000000e+00
10	33	2.360331e-83
10	34	1.287400e-83
10	35	6.204923e-84
10	36	3.137853e-84
10	37	1.440051e-84
10	38	8.011544e-85
10	39	0.000000e+00
10	40	0.000000e+00
10	41	3.388863e-83
10	42	1.455199e-83
10	43	7.281350e-84
10	44	3.785388e-84
10	45	1.374366e-84
10	46	6.457021e-85
10	47	0.000000e+00
10	48	0.000000e+00
10	49	3.700898e-83
10	50	1.892715e-83
10	51	6.656147e-84
10	52	2.011160e-84
10	53	5.325121e-85
10	54	9.887688e-85
10	55	0.000000e+00
10	56	0.000000e+00
10	57	1.736956e-83
10	58	1.208371e-83
10	59	7.504845e-84
10	60	4.100036e-84
10	61	2.406009e-84
10	62	2.120818e-84
10	63	0.000000e+00
10	64	0.000000e+00
10	65	2.026648e-83
10	66	1.015455e-83
10	67	4.868028e-84
10	68	2.271682e-84
10	69	7.742929e-85
10	70	6.928690e-86
10	71	0.000000e+00
10	72	0.000000e+00
10	73	0.000000e+00
11	0	0.000000e+00
11	1	1.098222e-83
11	2	6.297758e-84
11	3	3.193067e-84
11	4	1.658994e-84
11	5	7.765080e-85
11	6	4.321488e-85
11	7	0.000000e+00
11	8	0.000000e+00
11	9	1.092151e-83
11	10	6.281523e-84
11	11	3.264738e-84
11	12	1.666062e-84
11	13	7.752694e-85
11	14	4.349622e-85
11	15	0.000000e+00
11	16	0.000000e+00
11	17	1.118869e-83
11	18	6.407532e-84
11	19	3.215993e-84
11	20	1.678464e-84
11	21	7.856482e-85
11	22	4.360677e-85
11	23	0.000000e+00
11	24	0.000000e+00
11	25	1.115164e-83
11	26	6.367541e-84
11	27	3.153098e-84
11	28	1.653417e-84
11	29	7.791422e-85
11	30	4.289665e-85
11	31	0.000000e+00
11	32	0.000000e+00
11	33	1.103357e-83
11	34	6.325605e-84
11	35	3.188173e-84
11	36	1.660224e-84
11	37	7.764442e-85
11	38	4.318617e-85
11	39	0.000000e+00
11	40	0.000000e+00
11	41	1.568037e-83
11	42	7.121888e-84
11	43	3.772371e-84
11	44	1.933159e-84
11	45	7.445557e-85
11	46	4.035261e-85
11	47	0.000000e+00
11	48	0.000000e+00
11	49	1.750931e-83
11	50	9.119028e-84
11	51	3.492486e-84
11	52	9.352238e-85
11	53	3.524969e-85
11	54	4.589716e-85
11	55	0.000000e+00
11	56	0.000000e+00
11	57	8.168829e-84
11	58	5.931088e-84
11	59	3.785600e-84
11	60	2.067470e-84
11	61	1.228831e-84
11	62	1.164299e-84
11	63	0.000000e+00
11	64	0.000000e+00
11	65	9.607491e-84
11	66	5.045794e-84
11	67	2.544122e-84
11	68	1.227223e-84
11	69	4.378318e-85
11	70	1.610985e-85
11	71	0.000000e+00
11	72	0.000000e+00
11	73	0.000000e+00
12	0	0.000000e+00
12	1	5.394315e-84
12	2	3.159848e-84
12	3	1.654377e-84
12	4	8.921446e-85
12	5	4.271768e-85
12	6	2.426996e-85
12	7	0.000000e+00
12	8	0.000000e+00
12	9	5.367248e-84
12	10	3.150461e-84
12	11	1.666062e-84
12	12	9.107852e-85
12	13	4.258101e-85
12	14	2.443019e-85
12	15	0.000000e+00
12	16	0.000000e+00
12	17	5.494623e-84
12	18	3.215191e-84
12	19	1.667370e-84
12	20	9.028219e-85
12	21	4.324779e-85
12	22	2.449889e-85
12	23	0.000000e+00
12	24	0.000000e+00
12	25	5.473059e-84
12	26	3.196241e-84
12	27	1.638035e-84
12	28	8.892186e-85
12	29	4.296073e-85
12	30	2.409356e-85
12	31	0.000000e+00
12	32	0.000000e+00
12	33	5.419266e-84
12	34	3.173814e-84
12	35	1.651957e-84
12	36	8.930005e-85
12	37	4.272206e-85
12	38	2.425882e-85
12	39	0.000000e+00
12	40	0.000000e+00
12	41	7.698764e-84
12	42	3.562863e-84
12	43	2.013164e-84
12	44	1.016818e-84
12	45	4.132445e-85
12	46	2.442770e-85
12	47	0.000000e+00
12	48	0.000000e+00
12	49	8.850022e-84
12	50	4.511362e-84
12	51	1.886098e-84
12	52	4.702043e-85
12	53	2.344520e-85
12	54	2.330731e-85
12	55	0.000000e+00
12	56	0.000000e+00
12	57	4.168933e-84
12	58	3.010581e-84
12	59	1.929076e-84
12	60	1.059188e-84
12	61	6.422883e-85
12	62	6.449515e-85
12	63	0.000000e+00
12	64	0.000000e+00
12	65	4.650550e-84
12	66	2.569256e-84
12	67	1.345252e-84
12	68	6.806669e-85
12	69	2.526476e-85
12	70	1.504878e-85
12	71	0.000000e+00
12	72	0.000000e+00
12	73	0.000000e+00
13	0	0.000000e+00
13	1	2.526241e-84
13	2	1.446256e-84
13	3	7.703567e-85
13	4	4.254109e-85
13	5	2.150568e-85
13	6	1.246447e-85
13	7	0.000000e+00
13	8	0.000000e+00
13	9	2.512563e-84
13	10	1.441729e-84
13	11	7.752694e-85
13	12	4.258101e-85
13	13	2.200702e-85
13	14	1.250968e-85
13	15	0.000000e+00
13	16	0.000000e+00
13	17	2.572802e-84
13	18	1.471047e-84
13	19	7.765834e-85
13	20	4.313487e-85
13	21	2.177449e-85
13	22	1.259700e-85
13	23	0.000000e+00
13	24	0.000000e+00
13	25	2.563305e-84
13	26	1.462409e-84
13	27	7.633106e-85
13	28	4.264709e-85
13	29	2.164024e-85
13	30	1.242534e-85
13	31	0.000000e+00
13	32	0.000000e+00
13	33	2.537331e-84
13	34	1.452249e-84
13	35	7.692358e-85
13	36	4.262057e-85
13	37	2.150888e-85
13	38	1.246324e-85
13	39	0.000000e+00
13	40	0.000000e+00
13	41	3.725476e-84
13	42	1.684180e-84
13	43	9.855895e-85
13	44	5.181240e-85
13	45	2.403406e-85
13	46	1.405447e-85
13	47	0.000000e+00
13	48	0.000000e+00
13	49	4.287857e-84
13	50	2.153320e-84
13	51	9.353793e-85
13	52	2.713519e-85
13	53	1.608933e-85
13	54	1.332233e-85
13	55	0.000000e+00
13	56	0.000000e+00
13	57	2.141073e-84
13	58	1.472645e-84
13	59	8.971324e-85
13	60	5.071200e-85
13	61	3.054979e-85
13	62	3.488116e-85
13	63	0.000000e+00
13	64	0.000000e+00
13	65	2.294995e-84
13	66	1.274859e-84
13	67	6.537904e-85
13	68	3.379169e-85
13	69	1.353420e-85
13	70	1.110639e-85
13	71	0.000000e+00
13	72	0.000000e+00
13	73	0.000000e+00
14	0	0.000000e+00
14	1	1.400221e-84
14	2	8.078448e-85
14	3	4.314890e-85
14	4	2.433527e-85
14	5	1.256928e-85
14	6	7.846940e-86
14	7	0.000000e+00
14	8	0.000000e+00
14	9	1.394492e-84
14	10	8.062360e-85
14	11	4.349622e-85
14	12	2.443019e-85
14	13	1.250968e-85
14	14	8.129390e-86
14	15	0.000000e+00
14	16	0.000000e+00
14	17	1.424887e-84
14	18	8.204130e-85
14	19	4.345447e-85
14	20	2.463213e-85
14	21	1.274150e-85
14	22	7.937874e-86
14	23	0.000000e+00
14	24	0.000000e+00
14	25	1.417607e-84
14	26	8.142856e-85
14	27	4.262674e-85
14	28	2.427560e-85
14	29	1.268038e-85
14	30	7.827507e-86
14	31	0.000000e+00
14	32	0.000000e+00
14	33	1.405993e-84
14	34	8.102854e-85
14	35	4.305954e-85
14	36	2.436507e-85
14	37	1.257990e-85
14	38	7.852715e-86
14	39	0.000000e+00
14	40	0.000000e+00
14	41	2.148340e-84
14	42	9.020969e-85
14	43	5.458916e-85
14	44	2.875471e-85
14	45	1.406642e-85
14	46	7.787797e-86
14	47	0.000000e+00
14	48	0.000000e+00
14	49	2.493759e-84
14	50	1.177110e-84
14	51	5.223730e-85
14	52	1.601510e-85
14	53	7.473186e-86
14	54	7.021930e-86
14	55	0.000000e+00
14	56	0.000000e+00
14	57	1.165471e-84
14	58	7.892469e-85
14	59	4.638526e-85
14	60	2.671999e-85
14	61	1.672050e-85
14	62	2.073285e-85
14	63	0.000000e+00
14	64	0.000000e+00
14	65	1.188998e-84
14	66	6.651584e-85
14	67	3.231262e-85
14	68	1.852270e-85
14	69	6.486087e-86
14	70	6.349944e-86
14	71	0.000000e+00
14	72	0.000000e+00
14	73	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00
15	16	0.000000e+00
15	17	0.000000e+00
15	18	0.000000e+00
15	19	0.000000e+00
15	20	0.000000e+00
15	21	0.000000e+00
15	22	0.000000e+00
15	23	0.000000e+00
15	24	0.000000e+00
15	25	0.000000e+00
15	26	0.000000e+00
15	27	0.000000e+00
15	28	0.000000e+00
15	29	0.000000e+00
15	30	0.000000e+00
15	31	0.000000e+00
15	32	0.000000e+00
15	33	0.000000e+00
15	34	0.000000e+00
15	35	0.000000e+00
15	36	0.000000e+00
15	37	0.000000e+00
15	38	0.000000e+00
15	39	0.000000e+00
15	40	0.000000e+00
15	41	0.000000e+00
15	42	0.000000e+00
15	43	0.000000e+00
15	44	0.000000e+00
15	45	0.000000e+00
15	46	0.000000e+00
15	47	0.000000e+00
15	48	0.000000e+00
15	49	0.000000e+00
15	50	0.000000e+00
15	51	0.000000e+00
15	52	0.000000e+00
15	53	0.000000e+00
15	54	0.000000e+00
15	55	0.000000e+00
15	56	0.000000e+00
15	57	0.000000e+00
15	58	0.000000e+00
15	59	0.000000e+00
15	60	0.000000e+00
15	61	0.000000e+00
15	62	0.000000e+00
15	63	0.000000e+00
15	64	0.000000e+00
15	65	0.000000e+00
15	66	0.000000e+00
15	67	0.000000e+00
15	68	0.000000e+00
15	69	0.000000e+00
15	70	0.000000e+00
15	71	0.000000e+00
15	72	0.000000e+00
15	73	0.000000e+00
16	0	0.000000e+00
16	1	0.000000e+00
16	2	0.000000e+00
16	3	0.000000e+00
16	4	0.000000e+00
16	5	0.000000e+00
16	6	0.000000e+00
16	7	0.000000e+00
16	8	0.000000e+00
16	9	0.000000e+00
16	10	0.000000e+00
16	11	0.000000e+00
16	12	0.000000e+00
16	13	0.000000e+00
16	14	0.000000e+00
16	15	0.000000e+00
16	16	0.000000e+00
16	17	0.000000e+00
16	18	0.000000e+00
16	19	0.000000e+00
16	20	0.000000e+00
16	21	0.000000e+00
16	22	0.000000e+00
16	23	0.000000e+00
16	24	0.000000e+00
16	25	0.000000e+00
16	26	0.000000e+00
16	27	0.000000e+00
16	28	0.000000e+00
16	29	0.000000e+00
16	30	0.000000e+00
16	31	0.000000e+00
16	32	0.000000e+00
16	33	0.000000e+00
16	34	0.000000e+00
16	35	0.000000e+00
16	36	0.000000e+00
16	37	0.000000e+00
16	38	0.000000e+00
16	39	0.000000e+00
16	40	0.000000e+00
16	41	0.000000e+00
16	42	0.000000e+00
16	43	0.000000e+00
16	44	0.000000e+00
16	45	0.000000e+00
16	46	0.000000e+00
16	47	0.000000e+00
16	48	0.000000e+00
16	49	0.000000e+00
16	50	0.000000e+00
16	51	0.000000e+00
16	52	0.000000e+00
16	53	0.000000e+00
16	54	0.000000e+00
16	55	0.000000e+00
16	56	0.000000e+00
16	57	0.000000e+00
16	58	0.000000e+00
16	59	0.000000e+00
16	60	0.000000e+00
16	61	0.000000e+00
16	62	0.000000e+00
16	63	0.000000e+00
16	64	0.000000e+00
16	65	0.000000e+00
16	66	0.000000e+00
16	67	0.000000e+00
16	68	0.000000e+00
16	69	0.000000e+00
16	70	0.000000e+00
16	71	0.000000e+00
16	72	0.000000e+00
16	73	0.000000e+00
17	0	0.000000e+00
17	1	5.108280e-83
17	2	2.408142e-83
17	3	1.108109e-83
17	4	5.496840e-84
17	5	2.559369e-84
17	6	1.418858e-84
17	7	0.000000e+00
17	8	0.000000e+00
17	9	5.065709e-83
17	10	2.393803e-83
17	11	1.118869e-83
17	12	5.494623e-84
17	13	2.572802e-84
17	14	1.424887e-84
17	15	0.000000e+00
17	16	0.000000e+00
17	17	5.262071e-83
17	18	2.456225e-83
17	19	1.116370e-83
17	20	5.581189e-84
17	21	2.584435e-84
17	22	1.437104e-84
17	23	0.000000e+00
17	24	0.000000e+00
17	25	5.223192e-83
17	26	2.450248e-83
17	27	1.093478e-83
17	28	5.527139e-84
17	29	2.545166e-84
17	30	1.417725e-84
17	31	0.000000e+00
17	32	0.000000e+00
17	33	5.142010e-83
17	34	2.422017e-83
17	35	1.106783e-83
17	36	5.511551e-84
17	37	2.558358e-84
17	38	1.421226e-84
17	39	0.000000e+00
17	40	0.000000e+00
17	41	7.584801e-83
17	42	2.906506e-83
17	43	1.393400e-83
17	44	7.599830e-84
17	45	2.732305e-84
17	46	1.168393e-84
17	47	0.000000e+00
17	48	0.000000e+00
17	49	7.993104e-83
17	50	3.756493e-83
17	51	1.296483e-83
17	52	5.120516e-84
17	53	1.767542e-84
17	54	2.470983e-84
17	55	0.000000e+00
17	56	0.000000e+00
17	57	4.426537e-83
17	58	2.615927e-83
17	59	1.468426e-83
17	60	8.121129e-84
17	61	4.496450e-84
17	62	3.978353e-84
17	63	0.000000e+00
17	64	0.000000e+00
17	65	4.489739e-83
17	66	2.144026e-83
17	67	9.607071e-84
17	68	4.564736e-84
17	69	1.604428e-84
17	70	1.859171e-85
17	71	0.000000e+00
17	72	0.000000e+00
17	73	0.000000e+00
18	0	0.000000e+00
18	1	2.404614e-83
18	2	1.310913e-83
18	3	6.350427e-84
18	4	3.204380e-84
18	5	1.470146e-84
18	6	8.149976e-85
18	7	0.000000e+00
18	8	0.000000e+00
18	9	2.383466e-83
18	10	1.304175e-83
18	11	6.407532e-84
18	12	3.215191e-84
18	13	1.471047e-84
18	14	8.204130e-85
18	15	0.000000e+00
18	16	0.000000e+00
18	17	2.456225e-83
18	18	1.344139e-83
18	19	6.397563e-84
18	20	3.244009e-84
18	21	1.486520e-84
18	22	8.228959e-85
18	23	0.000000e+00
18	24	0.000000e+00
18	25	2.457967e-83
18	26	1.331818e-83
18	27	6.271892e-84
18	28	3.198969e-84
18	29	1.470854e-84
18	30	8.095885e-85
18	31	0.000000e+00
18	32	0.000000e+00
18	33	2.419468e-83
18	34	1.317998e-83
18	35	6.341785e-84
18	36	3.207869e-84
18	37	1.469867e-84
18	38	8.148857e-85
18	39	0.000000e+00
18	40	0.000000e+00
18	41	3.441628e-83
18	42	1.478945e-83
18	43	7.358679e-84
18	44	3.819043e-84
18	45	1.388862e-84
18	46	6.539308e-85
18	47	0.000000e+00
18	48	0.000000e+00
18	49	3.808944e-83
18	50	1.936854e-83
18	51	6.733194e-84
18	52	2.014958e-84
18	53	4.963761e-85
18	54	9.875695e-85
18	55	0.000000e+00
18	56	0.000000e+00
18	57	1.781266e-83
18	58	1.235747e-83
18	59	7.658482e-84
18	60	4.158045e-84
18	61	2.434682e-84
18	62	2.157294e-84
18	63	0.000000e+00
18	64	0.000000e+00
18	65	2.073046e-83
18	66	1.034693e-83
18	67	4.938806e-84
18	68	2.291399e-84
18	69	7.455871e-85
18	70	4.592967e-86
18	71	0.000000e+00
18	72	0.000000e+00
18	73	0.000000e+00
19	0	0.000000e+00
19	1	1.094441e-83
19	2	6.282212e-84
19	3	3.191688e-84
19	4	1.661747e-84
19	5	7.779978e-85
19	6	4.315637e-85
19	7	0.000000e+00
19	8	0.000000e+00
19	9	1.086262e-83
19	10	6.256389e-84
19	11	3.215993e-84
19	12	1.667370e-84
19	13	7.765834e-85
19	14	4.345447e-85
19	15	0.000000e+00
19	16	0.000000e+00
19	17	1.116370e-83
19	18	6.397563e-84
19	19	3.250755e-84
19	20	1.682071e-84
19	21	7.871363e-85
19	22	4.354399e-85
19	23	0.000000e+00
19	24	0.000000e+00
19	25	1.115133e-83
19	26	6.368626e-84
19	27	3.158145e-84
19	28	1.658578e-84
19	29	7.807216e-85
19	30	4.281574e-85
19	31	0.000000e+00
19	32	0.000000e+00
19	33	1.100235e-83
19	34	6.312905e-84
19	35	3.187375e-84
19	36	1.663355e-84
19	37	7.778795e-85
19	38	4.312785e-85
19	39	0.000000e+00
19	40	0.000000e+00
19	41	1.552643e-83
19	42	7.088589e-84
19	43	3.764901e-84
19	44	1.920020e-84
19	45	7.406641e-85
19	46	4.084782e-85
19	47	0.000000e+00
19	48	0.000000e+00
19	49	1.751024e-83
19	50	9.099081e-84
19	51	3.497799e-84
19	52	9.219203e-85
19	53	3.527112e-85
19	54	4.543081e-85
19	55	0.000000e+00
19	56	0.000000e+00
19	57	8.162623e-84
19	58	5.935407e-84
19	59	3.783337e-84
19	60	2.058477e-84
19	61	1.225743e-84
19	62	1.168541e-84
19	63	0.000000e+00
19	64	0.000000e+00
19	65	9.582007e-84
19	66	5.043052e-84
19	67	2.543770e-84
19	68	1.220228e-84
19	69	4.330963e-85
19	70	1.621479e-85
19	71	0.000000e+00
19	72	0.000000e+00
19	73	0.000000e+00
20	0	0.000000e+00
20	1	5.473298e-84
20	2	3.185657e-84
20	3	1.668256e-84
20	4	9.002692e-85
20	5	4.329052e-85
20	6	2.447769e-85
20	7	0.000000e+00
20	8	0.000000e+00
20	9	5.436222e-84
20	10	3.171909e-84
20	11	1.678464e-84
20	12	9.028219e-85
20	13	4.313487e-85
20	14	2.463213e-85
20	15	0.000000e+00
20	16	0.000000e+00
20	17	5.581189e-84
20	18	3.244009e-84
20	19	1.682071e-84
20	20	9.240233e-85
20	21	4.383052e-85
20	22	2.471264e-85
20	23	0.000000e+00
20	24	0.000000e+00
20	25	5.570466e-84
20	26	3.229778e-84
20	27	1.654055e-84
20	28	8.996414e-85
20	29	4.355401e-85
20	30	2.431078e-85
20	31	0.000000e+00
20	32	0.000000e+00
20	33	5.501633e-84
20	34	3.201010e-84
20	35	1.666068e-84
20	36	9.014668e-85
20	37	4.329404e-85
20	38	2.446794e-85
20	39	0.000000e+00
20	40	0.000000e+00
20	41	7.786373e-84
20	42	3.596299e-84
20	43	2.034870e-84
20	44	1.030772e-84
20	45	4.258476e-85
20	46	2.529273e-85
20	47	0.000000e+00
20	48	0.000000e+00
20	49	8.989382e-84
20	50	4.586227e-84
20	51	1.917880e-84
20	52	4.876888e-85
20	53	2.516822e-85
20	54	2.370730e-85
20	55	0.000000e+00
20	56	0.000000e+00
20	57	4.304435e-84
20	58	3.073596e-84
20	59	1.953603e-84
20	60	1.076280e-84
20	61	6.477406e-85
20	62	6.567980e-85
20	63	0.000000e+00
20	64	0.000000e+00
20	65	4.765520e-84
20	66	2.624491e-84
20	67	1.362194e-84
20	68	6.888652e-85
20	69	2.541351e-85
20	70	1.547296e-85
20	71	0.000000e+00
20	72	0.000000e+00
20	73	0.000000e+00
21	0	0.000000e+00
21	1	2.537028e-84
21	2	1.461226e-84
21	3	7.807783e-85
21	4	4.322305e-85
21	5	2.187568e-85
21	6	1.269841e-85
21	7	0.000000e+00
21	8	0.000000e+00
21	9	2.522549e-84
21	10	1.456215e-84
21	11	7.856482e-85
21	12	4.324779e-85
21	13	2.177449e-85
21	14	1.274150e-85
21	15	0.000000e+00
21	16	0.000000e+00
21	17	2.584435e-84
21	18	1.486520e-84
21	19	7.871363e-85
21	20	4.383052e-85
21	21	2.262348e-85
21	22	1.283638e-85
21	23	0.000000e+00
21	24	0.000000e+00
21	25	2.575827e-84
21	26	1.478294e-84
21	27	7.738005e-85
21	28	4.335229e-85
21	29	2.204408e-85
21	30	1.266494e-85
21	31	0.000000e+00
21	32	0.000000e+00
21	33	2.548579e-84
21	34	1.467392e-84
21	35	7.796591e-85
21	36	4.330532e-85
21	37	2.188224e-85
21	38	1.269889e-85
21	39	0.000000e+00
21	40	0.000000e+00
21	41	3.725772e-84
21	42	1.689667e-84
21	43	9.936023e-85
21	44	5.205435e-85
21	45	2.460618e-85
21	46	1.442852e-85
21	47	0.000000e+00
21	48	0.000000e+00
21	49	4.337604e-84
21	50	2.170252e-84
21	51	9.409074e-85
21	52	2.679780e-85
21	53	1.583274e-85
21	54	1.269558e-85
21	55	0.000000e+00
21	56	0.000000e+00
21	57	2.143341e-84
21	58	1.476122e-84
21	59	9.022199e-85
21	60	5.090803e-85
21	61	3.058221e-85
21	62	3.542164e-85
21	63	0.000000e+00
21	64	0.000000e+00
21	65	2.295485e-84
21	66	1.278591e-84
21	67	6.530739e-85
21	68	3.422935e-85
21	69	1.324659e-85
21	70	1.111892e-85
21	71	0.000000e+00
21	72	0.000000e+00
21	73	0.000000e+00
22	0	0.000000e+00
22	1	1.412507e-84
22	2	8.104375e-85
22	3	4.324071e-85
22	4	2.441100e-85
22	5	1.266097e-85
22	6	7.917804e-86
22	7	0.000000e+00
22	8	0.000000e+00
22	9	1.407545e-84
22	10	8.091040e-85
22	11	4.360677e-85
22	12	2.449889e-85
22	13	1.259700e-85
22	14	7.937874e-86
22	15	0.000000e+00
22	16	0.000000e+00
22	17	1.437104e-84
22	18	8.228959e-85
22	19	4.354399e-85
22	20	2.471264e-85
22	21	1.283638e-85
22	22	8.223692e-86
22	23	0.000000e+00
22	24	0.000000e+00
22	25	1.428852e-84
22	26	8.164160e-85
22	27	4.269475e-85
22	28	2.436257e-85
22	29	1.277870e-85
22	30	7.917096e-86
22	31	0.000000e+00
22	32	0.000000e+00
22	33	1.418252e-84
22	34	8.128131e-85
22	35	4.315235e-85
22	36	2.444214e-85
22	37	1.267235e-85
22	38	7.926242e-86
22	39	0.000000e+00
22	40	0.000000e+00
22	41	2.167374e-84
22	42	9.073538e-85
22	43	5.481669e-85
22	44	2.909060e-85
22	45	1.450403e-85
22	46	7.946154e-86
22	47	0.000000e+00
22	48	0.000000e+00
22	49	2.531176e-84
22	50	1.184729e-84
22	51	5.224902e-85
22	52	1.638887e-85
22	53	7.669691e-86
22	54	7.195203e-86
22	55	0.000000e+00
22	56	0.000000e+00
22	57	1.186504e-84
22	58	7.961557e-85
22	59	4.664680e-85
22	60	2.683507e-85
22	61	1.672295e-85
22	62	2.098883e-85
22	63	0.000000e+00
22	64	0.000000e+00
22	65	1.209334e-84
22	66	6.710450e-85
22	67	3.214235e-85
22	68	1.868441e-85
22	69	6.374192e-86
22	70	6.412773e-86
22	71	0.000000e+00
22	72	0.000000e+00
22	73	0.000000e+00
23	0	0.000000e+00
23	1	0.000000e+00
23	2	0.000000e+00
23	3	0.000000e+00
23	4	0.000000e+00
23	5	0.000000e+00
23	6	0.000000e+00
23	7	0.000000e+00
23	8	0.000000e+00
23	9	0.000000e+00
23	10	0.000000e+00
23	11	0.000000e+00
23	12	0.000000e+00
23	13	0.000000e+00
23	14	0.000000e+00
23	15	0.000000e+00
23	16	0.000000e+00
23	17	0.000000e+00
23	18	0.000000e+00
23	19	0.000000e+00
23	20	0.000000e+00
23	21	0.000000e+00
23	22	0.000000e+00
23	23	0.000000e+00
23	24	0.000000e+00
23	25	0.000000e+00
23	26	0.000000e+00
23	27	0.000000e+00
23	28	0.000000e+00
23	29	0.000000e+00
23	30	0.000000e+00
23	31	0.000000e+00
23	32	0.000000e+00
23	33	0.000000e+00
23	34	0.000000e+00
23	35	0.000000e+00
23	36	0.000000e+00
23	37	0.000000e+00
23	38	0.000000e+00
23	39	0.000000e+00
23	40	0.000000e+00
23	41	0.000000e+00
23	42	0.000000e+00
23	43	0.000000e+00
23	44	0.000000e+00
23	45	0.000000e+00
23	46	0.000000e+00
23	47	0.000000e+00
23	48	0.000000e+00
23	49	0.000000e+00
23	50	0.000000e+00
23	51	0.000000e+00
23	52	0.000000e+00
23	53	0.000000e+00
23	54	0.000000e+00
23	55	0.000000e+00
23	56	0.000000e+00
23	57	0.000000e+00
23	58	0.000000e+00
23	59	0.000000e+00
23	60	0.000000e+00
23	61	0.000000e+00
23	62	0.000000e+00
23	63	0.000000e+00
23	64	0.000000e+00
23	65	0.000000e+00
23	66	0.000000e+00
23	67	0.000000e+00
23	68	0.000000e+00
23	69	0.000000e+00
23	70	0.000000e+00
23	71	0.000000e+00
23	72	0.000000e+00
23	73	0.000000e+00
24	0	0.000000e+00
24	1	0.000000e+00
24	2	0.000000e+00
24	3	0.000000e+00
24	4	0.000000e+00
24	5	0.000000e+00
24	6	0.000000e+00
24	7	0.000000e+00
24	8	0.000000e+00
24	9	0.000000e+00
24	10	0.000000e+00
24	11	0.000000e+00
24	12	0.000000e+00
24	13	0.000000e+00
24	14	0.000000e+00
24	15	0.000000e+00
24	16	0.000000e+00
24	17	0.000000e+00
24	18	0.000000e+00
24	19	0.000000e+00
24	20	0.000000e+00
24	21	0.000000e+00
24	22	0.000000e+00
24	23	0.000000e+00
24	24	0.000000e+00
24	25	0.000000e+00
24	26	0.000000e+00
24	27	0.000000e+00
24	28	0.000000e+00
24	29	0.000000e+00
24	30	0.000000e+00
24	31	0.000000e+00
24	32	0.000000e+00
24	33	0.000000e+00
24	34	0.000000e+00
24	35	0.000000e+00
24	36	0.000000e+00
24	37	0.000000e+00
24	38	0.000000e+00
24	39	0.000000e+00
24	40	0.000000e+00
24	41	0.000000e+00
24	42	0.000000e+00
24	43	0.000000e+00
24	44	0.000000e+00
24	45	0.000000e+00
24	46	0.000000e+00
24	47	0.000000e+00
24	48	0.000000e+00
24	49	0.000000e+00
24	50	0.000000e+00
24	51	0.000000e+00
24	52	0.000000e+00
24	53	0.000000e+00
24	54	0.000000e+00
24	55	0.000000e+00
24	56	0.000000e+00
24	57	0.000000e+00
24	58	0.000000e+00
24	59	0.000000e+00
24	60	0.000000e+00
24	61	0.000000e+00
24	62	0.000000e+00
24	63	0.000000e+00
24	64	0.000000e+00
24	65	0.000000e+00
24	66	0.000000e+00
24	67	0.000000e+00
24	68	0.000000e+00
24	69	0.000000e+00
24	70	0.000000e+00
24	71	0.000000e+00
24	72	0.000000e+00
24	73	0.000000e+00
25	0	0.000000e+00
25	1	5.103098e-83
25	2	2.406728e-83
25	3	1.106212e-83
25	4	5.483112e-84
25	5	2.550797e-84
25	6	1.410809e-84
25	7	0.000000e+00
25	8	0.000000e+00
25	9	5.046162e-83
25	10	2.386558e-83
25	11	1.115164e-83
25	12	5.473059e-84
25	13	2.563305e-84
25	14	1.417607e-84
25	15	0.000000e+00
25	16	0.000000e+00
25	17	5.223192e-83
25	18	2.457967e-83
25	19	1.115133e-83
25	20	5.570466e-84
25	21	2.575827e-84
25	22	1.428852e-84
25	23	0.000000e+00
25	24	0.000000e+00
25	25	5.312262e-83
25	26	2.458616e-83
25	27	1.094086e-83
25	28	5.525019e-84
25	29	2.537299e-84
25	30	1.408770e-84
25	31	0.000000e+00
25	32	0.000000e+00
25	33	5.140495e-83
25	34	2.422065e-83
25	35	1.105067e-83
25	36	5.498950e-84
25	37	2.549650e-84
25	38	1.413258e-84
25	39	0.000000e+00
25	40	0.000000e+00
25	41	7.533783e-83
25	42	2.883408e-83
25	43	1.374474e-83
25	44	7.481192e-84
25	45	2.700034e-84
25	46	1.148217e-84
25	47	0.000000e+00
25	48	0.000000e+00
25	49	8.015678e-83
25	50	3.755983e-83
25	51	1.283114e-83
25	52	5.067296e-84
25	53	1.663514e-84
25	54	2.438753e-84
25	55	0.000000e+00
25	56	0.000000e+00
25	57	4.415028e-83
25	58	2.606882e-83
25	59	1.458396e-83
25	60	8.021709e-84
25	61	4.437557e-84
25	62	3.957513e-84
25	63	0.000000e+00
25	64	0.000000e+00
25	65	4.480510e-83
25	66	2.128970e-83
25	67	9.461935e-84
25	68	4.447577e-84
25	69	1.508970e-84
25	70	1.240203e-85
25	71	0.000000e+00
25	72	0.000000e+00
25	73	0.000000e+00
26	0	0.000000e+00
26	1	2.395561e-83
26	2	1.305187e-83
26	3	6.318655e-84
26	4	3.188825e-84
26	5	1.461953e-84
26	6	8.085958e-85
26	7	0.000000e+00
26	8	0.000000e+00
26	9	2.368753e-83
26	10	1.295936e-83
26	11	6.367541e-84
26	12	3.196241e-84
26	13	1.462409e-84
26	14	8.142856e-85
26	15	0.000000e+00
26	16	0.000000e+00
26	17	2.450248e-83
26	18	1.331818e-83
26	19	6.368626e-84
26	20	3.229778e-84
26	21	1.478294e-84
26	22	8.164160e-85
26	23	0.000000e+00
26	24	0.000000e+00
26	25	2.458616e-83
26	26	1.343278e-83
26	27	6.251605e-84
26	28	3.188568e-84
26	29	1.463033e-84
26	30	8.028871e-85
26	31	0.000000e+00
26	32	0.000000e+00
26	33	2.411910e-83
26	34	1.312903e-83
26	35	6.310916e-84
26	36	3.192888e-84
26	37	1.461629e-84
26	38	8.085313e-85
26	39	0.000000e+00
26	40	0.000000e+00
26	41	3.409052e-83
26	42	1.465730e-83
26	43	7.265675e-84
26	44	3.766536e-84
26	45	1.371670e-84
26	46	6.464836e-85
26	47	0.000000e+00
26	48	0.000000e+00
26	49	3.808778e-83
26	50	1.928882e-83
26	51	6.652093e-84
26	52	1.976896e-84
26	53	4.614776e-85
26	54	9.658556e-85
26	55	0.000000e+00
26	56	0.000000e+00
26	57	1.777435e-83
26	58	1.230751e-83
26	59	7.616106e-84
26	60	4.116970e-84
26	61	2.407189e-84
26	62	2.139921e-84
26	63	0.000000e+00
26	64	0.000000e+00
26	65	2.063490e-83
26	66	1.027718e-83
26	67	4.888104e-84
26	68	2.256854e-84
26	69	7.111995e-85
26	70	2.800411e-86
26	71	0.000000e+00
26	72	0.000000e+00
26	73	0.000000e+00
27	0	0.000000e+00
27	1	1.071111e-83
27	2	6.154899e-84
27	3	3.132564e-84
27	4	1.633550e-84
27	5	7.648327e-85
27	6	4.231868e-85
27	7	0.000000e+00
27	8	0.000000e+00
27	9	1.061513e-83
27	10	6.122492e-84
27	11	3.153098e-84
27	12	1.638035e-84
27	13	7.633106e-85
27	14	4.262674e-85
27	15	0.000000e+00
27	16	0.000000e+00
27	17	1.093478e-83
27	18	6.271892e-84
27	19	3.158145e-84
27	20	1.654055e-84
27	21	7.738005e-85
27	22	4.269475e-85
27	23	0.000000e+00
27	24	0.000000e+00
27	25	1.094086e-83
27	26	6.251605e-84
27	27	3.159070e-84
27	28	1.632094e-84
27	29	7.675748e-85
27	30	4.196338e-85
27	31	0.000000e+00
27	32	0.000000e+00
27	33	1.077208e-83
27	34	6.186875e-84
27	35	3.128693e-84
27	36	1.635354e-84
27	37	7.646752e-85
27	38	4.229063e-85
27	39	0.000000e+00
27	40	0.000000e+00
27	41	1.512359e-83
27	42	6.937525e-84
27	43	3.692337e-84
27	44	1.874857e-84
27	45	7.239485e-85
27	46	4.048662e-85
27	47	0.000000e+00
27	48	0.000000e+00
27	49	1.718025e-83
27	50	8.913259e-84
27	51	3.436333e-84
27	52	8.931325e-85
27	53	3.456706e-85
27	54	4.413515e-85
27	55	0.000000e+00
27	56	0.000000e+00
27	57	8.004065e-84
27	58	5.829399e-84
27	59	3.712347e-84
27	60	2.013118e-84
27	61	1.199864e-84
27	62	1.149786e-84
27	63	0.000000e+00
27	64	0.000000e+00
27	65	9.380798e-84
27	66	4.949247e-84
27	67	2.499131e-84
27	68	1.193143e-84
27	69	4.219836e-85
27	70	1.597780e-85
27	71	0.000000e+00
27	72	0.000000e+00
27	73	0.000000e+00
28	0	0.000000e+00
28	1	5.416206e-84
28	2	3.139725e-84
28	3	1.644490e-84
28	4	8.877650e-85
28	5	4.281563e-85
28	6	2.412798e-85
28	7	0.000000e+00
28	8	0.000000e+00
28	9	5.372120e-84
28	10	3.122973e-84
28	11	1.653417e-84
28	12	8.892186e-85
28	13	4.264709e-85
28	14	2.427560e-85
28	15	0.000000e+00
28	16	0.000000e+00
28	17	5.527139e-84
28	18	3.198969e-84
28	19	1.658578e-84
28	20	8.996414e-85
28	21	4.335229e-85
28	22	2.436257e-85
28	23	0.000000e+00
28	24	0.000000e+00
28	25	5.525019e-84
28	26	3.188568e-84
28	27	1.632094e-84
28	28	9.086127e-85
28	29	4.309139e-85
28	30	2.397106e-85
28	31	0.000000e+00
28	32	0.000000e+00
28	33	5.446173e-84
28	34	3.155670e-84
28	35	1.642485e-84
28	36	8.891535e-85
28	37	4.281854e-85
28	38	2.411973e-85
28	39	0.000000e+00
28	40	0.000000e+00
28	41	7.687487e-84
28	42	3.545624e-84
28	43	2.007691e-84
28	44	1.018519e-84
28	45	4.263761e-85
28	46	2.538230e-85
28	47	0.000000e+00
28	48	0.000000e+00
28	49	8.905708e-84
28	50	4.546791e-84
28	51	1.900280e-84
28	52	4.907681e-85
28	53	2.572415e-85
28	54	2.343420e-85
28	55	0.000000e+00
28	56	0.000000e+00
28	57	4.306307e-84
28	58	3.051476e-84
28	59	1.928331e-84
28	60	1.063780e-84
28	61	6.366152e-85
28	62	6.513561e-85
28	63	0.000000e+00
28	64	0.000000e+00
28	65	4.746207e-84
28	66	2.606132e-84
28	67	1.342428e-84
28	68	6.779997e-85
28	69	2.481532e-85
28	70	1.527291e-85
28	71	0.000000e+00
28	72	0.000000e+00
28	73	0.000000e+00
29	0	0.000000e+00
29	1	2.498115e-84
29	2	1.445690e-84
29	3	7.743875e-85
29	4	4.294769e-85
29	5	2.175619e-85
29	6	1.263953e-85
29	7	0.000000e+00
29	8	0.000000e+00
29	9	2.483366e-84
29	10	1.440452e-84
29	11	7.791422e-85
29	12	4.296073e-85
29	13	2.164024e-85
29	14	1.268038e-85
29	15	0.000000e+00
29	16	0.000000e+00
29	17	2.545166e-84
29	18	1.470854e-84
29	19	7.807216e-85
29	20	4.355401e-85
29	21	2.204408e-85
29	22	1.277870e-85
29	23	0.000000e+00
29	24	0.000000e+00
29	25	2.537299e-84
29	26	1.463033e-84
29	27	7.675748e-85
29	28	4.309139e-85
29	29	2.269189e-85
29	30	1.261040e-85
29	31	0.000000e+00
29	32	0.000000e+00
29	33	2.509721e-84
29	34	1.451847e-84
29	35	7.732854e-85
29	36	4.303026e-85
29	37	2.176482e-85
29	38	1.264107e-85
29	39	0.000000e+00
29	40	0.000000e+00
29	41	3.658330e-84
29	42	1.663473e-84
29	43	9.822493e-85
29	44	5.134529e-85
29	45	2.458871e-85
29	46	1.444838e-85
29	47	0.000000e+00
29	48	0.000000e+00
29	49	4.291883e-84
29	50	2.143594e-84
29	51	9.289298e-85
29	52	2.613537e-85
29	53	1.544221e-85
29	54	1.206679e-85
29	55	0.000000e+00
29	56	0.000000e+00
29	57	2.105950e-84
29	58	1.451943e-84
29	59	8.896919e-85
29	60	5.015328e-85
29	61	3.006594e-85
29	62	3.517490e-85
29	63	0.000000e+00
29	64	0.000000e+00
29	65	2.254389e-84
29	66	1.258455e-84
29	67	6.412915e-85
29	68	3.392880e-85
29	69	1.284966e-85
29	70	1.096925e-85
29	71	0.000000e+00
29	72	0.000000e+00
29	73	0.000000e+00
30	0	0.000000e+00
30	1	1.393741e-84
30	2	7.974689e-85
30	3	4.252058e-85
30	4	2.401162e-85
30	5	1.249081e-85
30	6	7.816277e-86
30	7	0.000000e+00
30	8	0.000000e+00
30	9	1.389568e-84
30	10	7.964390e-85
30	11	4.289665e-85
30	12	2.409356e-85
30	13	1.242534e-85
30	14	7.827507e-86
30	15	0.000000e+00
30	16	0.000000e+00
30	17	1.417725e-84
30	18	8.095885e-85
30	19	4.281574e-85
30	20	2.431078e-85
30	21	1.266494e-85
30	22	7.917096e-86
30	23	0.000000e+00
30	24	0.000000e+00
30	25	1.408770e-84
30	26	8.028871e-85
30	27	4.196338e-85
30	28	2.397106e-85
30	29	1.261040e-85
30	30	8.166283e-86
30	31	0.000000e+00
30	32	0.000000e+00
30	33	1.399311e-84
30	34	7.997445e-85
30	35	4.243451e-85
30	36	2.404296e-85
30	37	1.250238e-85
30	38	7.826184e-86
30	39	0.000000e+00
30	40	0.000000e+00
30	41	2.138995e-84
30	42	8.949377e-85
30	43	5.395600e-85
30	44	2.879938e-85
30	45	1.455295e-85
30	46	7.917282e-86
30	47	0.000000e+00
30	48	0.000000e+00
30	49	2.508104e-84
30	50	1.168700e-84
30	51	5.125377e-85
30	52	1.631371e-85
30	53	7.655658e-86
30	54	7.185990e-86
30	55	0.000000e+00
30	56	0.000000e+00
30	57	1.176591e-84
30	58	7.860478e-85
30	59	4.599930e-85
30	60	2.644941e-85
30	61	1.642965e-85
30	62	2.079568e-85
30	63	0.000000e+00
30	64	0.000000e+00
30	65	1.201693e-84
30	66	6.631401e-85
30	67	3.146614e-85
30	68	1.844442e-85
30	69	6.180785e-86
30	70	6.343693e-86
30	71	0.000000e+00
30	72	0.000000e+00
30	73	0.000000e+00
31	0	0.000000e+00
31	1	0.000000e+00
31	2	0.000000e+00
31	3	0.000000e+00
31	4	0.000000e+00
31	5	0.000000e+00
31	6	0.000000e+00
31	7	0.000000e+00
31	8	0.000000e+00
31	9	0.000000e+00
31	10	0.000000e+00
31	11	0.000000e+00
31	12	0.000000e+00
31	13	0.000000e+00
31	14	0.000000e+00
31	15	0.000000e+00
31	16	0.000000e+00
31	17	0.000000e+00
31	18	0.000000e+00
31	19	0.000000e+00
31	20	0.000000e+00
31	21	0.000000e+00
31	22	0.000000e+00
31	23	0.000000e+00
31	24	0.000000e+00
31	25	0.000000e+00
31	26	0.000000e+00
31	27	0.000000e+00
31	28	0.000000e+00
31	29	0.000000e+00
31	30	0.000000e+00
31	31	0.000000e+00
31	32	0.000000e+00
31	33	0.000000e+00
31	34	0.000000e+00
31	35	0.000000e+00
31	36	0.000000e+00
31	37	0.000000e+00
31	38	0.000000e+00
31	39	0.000000e+00
31	40	0.000000e+00
31	41	0.000000e+00
31	42	0.000000e+00
31	43	0.000000e+00
31	44	0.000000e+00
31	45	0.000000e+00
31	46	0.000000e+00
31	47	0.000000e+00
31	48	0.000000e+00
31	49	0.000000e+00
31	50	0.000000e+00
31	51	0.000000e+00
31	52	0.000000e+00
31	53	0.000000e+00
31	54	0.000000e+00
31	55	0.000000e+00
31	56	0.000000e+00
31	57	0.000000e+00
31	58	0.000000e+00
31	59	0.000000e+00
31	60	0.000000e+00
31	61	0.000000e+00
31	62	0.000000e+00
31	63	0.000000e+00
31	64	0.000000e+00
31	65	0.000000e+00
31	66	0.000000e+00
31	67	0.000000e+00
31	68	0.000000e+00
31	69	0.000000e+00
31	70	0.000000e+00
31	71	0.000000e+00
31	72	0.000000e+00
31	73	0.000000e+00
32	0	0.000000e+00
32	1	0.000000e+00
32	2	0.000000e+00
32	3	0.000000e+00
32	4	0.000000e+00
32	5	0.000000e+00
32	6	0.000000e+00
32	7	0.000000e+00
32	8	0.000000e+00
32	9	0.000000e+00
32	10	0.000000e+00
32	11	0.000000e+00
32	12	0.000000e+00
32	13	0.000000e+00
32	14	0.000000e+00
32	15	0.000000e+00
32	16	0.000000e+00
32	17	0.000000e+00
32	18	0.000000e+00
32	19	0.000000e+00
32	20	0.000000e+00
32	21	0.000000e+00
32	22	0.000000e+00
32	23	0.000000e+00
32	24	0.000000e+00
32	25	0.000000e+00
32	26	0.000000e+00
32	27	0.000000e+00
32	28	0.000000e+00
32	29	0.000000e+00
32	30	0.000000e+00
32	31	0.000000e+00
32	32	0.000000e+00
32	33	0.000000e+00
32	34	0.000000e+00
32	35	0.000000e+00
32	36	0.000000e+00
32	37	0.000000e+00
32	38	0.000000e+00
32	39	0.000000e+00
32	40	0.000000e+00
32	41	0.000000e+00
32	42	0.000000e+00
32	43	0.000000e+00
32	44	0.000000e+00
32	45	0.000000e+00
32	46	0.000000e+00
32	47	0.000000e+00
32	48	0.000000e+00
32	49	0.000000e+00
32	50	0.000000e+00
32	51	0.000000e+00
32	52	0.000000e+00
32	53	0.000000e+00
32	54	0.000000e+00
32	55	0.000000e+00
32	56	0.000000e+00
32	57	0.000000e+00
32	58	0.000000e+00
32	59	0.000000e+00
32	60	0.000000e+00
32	61	0.000000e+00
32	62	0.000000e+00
32	63	0.000000e+00
32	64	0.000000e+00
32	65	0.000000e+00
32	66	0.000000e+00
32	67	0.000000e+00
32	68	0.000000e+00
32	69	0.000000e+00
32	70	0.000000e+00
32	71	0.000000e+00
32	72	0.000000e+00
32	73	0.000000e+00
33	0	0.000000e+00
33	1	5.033690e-83
33	2	2.373003e-83
33	3	1.092291e-83
33	4	5.419478e-84
33	5	2.523866e-84
33	6	1.400223e-84
33	7	0.000000e+00
33	8	0.000000e+00
33	9	4.995278e-83
33	10	2.360331e-83
33	11	1.103357e-83
33	12	5.419266e-84
33	13	2.537331e-84
33	14	1.405993e-84
33	15	0.000000e+00
33	16	0.000000e+00
33	17	5.142010e-83
33	18	2.419468e-83
33	19	1.100235e-83
33	20	5.501633e-84
33	21	2.548579e-84
33	22	1.418252e-84
33	23	0.000000e+00
33	24	0.000000e+00
33	25	5.140495e-83
33	26	2.411910e-83
33	27	1.077208e-83
33	28	5.446173e-84
33	29	2.509721e-84
33	30	1.399311e-84
33	31	0.000000e+00
33	32	0.000000e+00
33	33	5.103372e-83
33	34	2.386222e-83
33	35	1.090921e-83
33	36	5.433551e-84
33	37	2.522919e-84
33	38	1.402545e-84
33	39	0.000000e+00
33	40	0.000000e+00
33	41	7.485691e-83
33	42	2.869429e-83
33	43	1.377861e-83
33	44	7.518857e-84
33	45	2.700781e-84
33	46	1.155605e-84
33	47	0.000000e+00
33	48	0.000000e+00
33	49	7.868296e-83
33	50	3.700822e-83
33	51	1.280656e-83
33	52	5.059136e-84
33	53	1.767916e-84
33	54	2.442710e-84
33	55	0.000000e+00
33	56	0.000000e+00
33	57	4.363836e-83
33	58	2.579420e-83
33	59	1.449376e-83
33	60	8.026779e-84
33	61	4.445013e-84
33	62	3.924301e-84
33	63	0.000000e+00
33	64	0.000000e+00
33	65	4.424281e-83
33	66	2.116051e-83
33	67	9.501257e-84
33	68	4.524678e-84
33	69	1.606584e-84
33	70	1.989981e-85
33	71	0.000000e+00
33	72	0.000000e+00
33	73	0.000000e+00
34	0	0.000000e+00
34	1	2.372051e-83
34	2	1.293410e-83
34	3	6.267255e-84
34	4	3.162332e-84
34	5	1.451244e-84
34	6	8.050100e-85
34	7	0.000000e+00
34	8	0.000000e+00
34	9	2.352613e-83
34	10	1.287400e-83
34	11	6.325605e-84
34	12	3.173814e-84
34	13	1.452249e-84
34	14	8.102854e-85
34	15	0.000000e+00
34	16	0.000000e+00
34	17	2.422017e-83
34	18	1.317998e-83
34	19	6.312905e-84
34	20	3.201010e-84
34	21	1.467392e-84
34	22	8.128131e-85
34	23	0.000000e+00
34	24	0.000000e+00
34	25	2.422065e-83
34	26	1.312903e-83
34	27	6.186875e-84
34	28	3.155670e-84
34	29	1.451847e-84
34	30	7.997445e-85
34	31	0.000000e+00
34	32	0.000000e+00
34	33	2.386222e-83
34	34	1.307447e-83
34	35	6.258448e-84
34	36	3.165587e-84
34	37	1.450985e-84
34	38	8.048896e-85
34	39	0.000000e+00
34	40	0.000000e+00
34	41	3.400141e-83
34	42	1.461096e-83
34	43	7.277690e-84
34	44	3.778581e-84
34	45	1.373722e-84
34	46	6.467162e-85
34	47	0.000000e+00
34	48	0.000000e+00
34	49	3.753676e-83
34	50	1.910883e-83
34	51	6.658135e-84
34	52	1.995392e-84
34	53	4.994976e-85
34	54	9.789487e-85
34	55	0.000000e+00
34	56	0.000000e+00
34	57	1.756816e-83
34	58	1.219545e-83
34	59	7.561856e-84
34	60	4.110492e-84
34	61	2.407984e-84
34	62	2.131446e-84
34	63	0.000000e+00
34	64	0.000000e+00
34	65	2.045583e-83
34	66	1.021906e-83
34	67	4.882516e-84
34	68	2.267274e-84
34	69	7.452814e-85
34	70	5.081721e-86
34	71	0.000000e+00
34	72	0.000000e+00
34	73	0.000000e+00
35	0	0.000000e+00
35	1	1.085318e-83
35	2	6.228611e-84
35	3	3.163202e-84
35	4	1.646105e-84
35	5	7.706043e-85
35	6	4.276757e-85
35	7	0.000000e+00
35	8	0.000000e+00
35	9	1.077628e-83
35	10	6.204923e-84
35	11	3.188173e-84
35	12	1.651957e-84
35	13	7.692358e-85
35	14	4.305954e-85
35	15	0.000000e+00
35	16	0.000000e+00
35	17	1.106783e-83
35	18	6.341785e-84
35	19	3.187375e-84
35	20	1.666068e-84
35	21	7.796591e-85
35	22	4.315235e-85
35	23	0.000000e+00
35	24	0.000000e+00
35	25	1.105067e-83
35	26	6.310916e-84
35	27	3.128693e-84
35	28	1.642485e-84
35	29	7.732854e-85
35	30	4.243451e-85
35	31	0.000000e+00
35	32	0.000000e+00
35	33	1.090921e-83
35	34	6.258448e-84
35	35	3.190700e-84
35	36	1.647618e-84
35	37	7.704977e-85
35	38	4.273929e-85
35	39	0.000000e+00
35	40	0.000000e+00
35	41	1.541612e-83
35	42	7.032828e-84
35	43	3.732859e-84
35	44	1.905524e-84
35	45	7.349457e-85
35	46	4.040144e-85
35	47	0.000000e+00
35	48	0.000000e+00
35	49	1.735454e-83
35	50	9.021210e-84
35	51	3.464136e-84
35	52	9.159405e-85
35	53	3.490473e-85
35	54	4.508806e-85
35	55	0.000000e+00
35	56	0.000000e+00
35	57	8.089218e-84
35	58	5.881119e-84
35	59	3.750280e-84
35	60	2.041508e-84
35	61	1.215074e-84
35	62	1.157281e-84
35	63	0.000000e+00
35	64	0.000000e+00
35	65	9.501365e-84
35	66	4.998804e-84
35	67	2.521472e-84
35	68	1.210865e-84
35	69	4.302450e-85
35	70	1.604398e-85
35	71	0.000000e+00
35	72	0.000000e+00
35	73	0.000000e+00
36	0	0.000000e+00
36	1	5.406144e-84
36	2	3.150657e-84
36	3	1.649834e-84
36	4	8.902119e-85
36	5	4.277198e-85
36	6	2.421058e-85
36	7	0.000000e+00
36	8	0.000000e+00
36	9	5.371245e-84
36	10	3.137853e-84
36	11	1.660224e-84
36	12	8.930005e-85
36	13	4.262057e-85
36	14	2.436507e-85
36	15	0.000000e+00
36	16	0.000000e+00
36	17	5.511551e-84
36	18	3.207869e-84
36	19	1.663355e-84
36	20	9.014668e-85
36	21	4.330532e-85
36	22	2.444214e-85
36	23	0.000000e+00
36	24	0.000000e+00
36	25	5.498950e-84
36	26	3.192888e-84
36	27	1.635354e-84
36	28	8.891535e-85
36	29	4.303026e-85
36	30	2.404296e-85
36	31	0.000000e+00
36	32	0.000000e+00
36	33	5.433551e-84
36	34	3.165587e-84
36	35	1.647618e-84
36	36	9.025775e-85
36	37	4.277577e-85
36	38	2.420073e-85
36	39	0.000000e+00
36	40	0.000000e+00
36	41	7.696105e-84
36	42	3.555017e-84
36	43	2.011045e-84
36	44	1.017932e-84
36	45	4.193870e-85
36	46	2.488194e-85
36	47	0.000000e+00
36	48	0.000000e+00
36	49	8.877592e-84
36	50	4.528344e-84
36	51	1.893641e-84
36	52	4.797920e-85
36	53	2.455436e-85
36	54	2.337577e-85
36	55	0.000000e+00
36	56	0.000000e+00
36	57	4.235990e-84
36	58	3.031024e-84
36	59	1.929372e-84
36	60	1.062198e-84
36	61	6.401702e-85
36	62	6.481979e-85
36	63	0.000000e+00
36	64	0.000000e+00
36	65	4.696092e-84
36	66	2.587556e-84
36	67	1.344799e-84
36	68	6.801175e-85
36	69	2.509587e-85
36	70	1.519976e-85
36	71	0.000000e+00
36	72	0.000000e+00
36	73	0.000000e+00
37	0	0.000000e+00
37	1	2.511589e-84
37	2	1.444917e-84
37	3	7.716078e-85
37	4	4.269483e-85
37	5	2.160451e-85
37	6	1.253675e-85
37	7	0.000000e+00
37	8	0.000000e+00
37	9	2.497398e-84
37	10	1.440051e-84
37	11	7.764442e-85
37	12	4.272206e-85
37	13	2.150888e-85
37	14	1.257990e-85
37	15	0.000000e+00
37	16	0.000000e+00
37	17	2.558358e-84
37	18	1.469867e-84
37	19	7.778795e-85
37	20	4.329404e-85
37	21	2.188224e-85
37	22	1.267235e-85
37	23	0.000000e+00
37	24	0.000000e+00
37	25	2.549650e-84
37	26	1.461629e-84
37	27	7.646752e-85
37	28	4.281854e-85
37	29	2.176482e-85
37	30	1.250238e-85
37	31	0.000000e+00
37	32	0.000000e+00
37	33	2.522919e-84
37	34	1.450985e-84
37	35	7.704977e-85
37	36	4.277577e-85
37	37	2.204123e-85
37	38	1.253688e-85
37	39	0.000000e+00
37	40	0.000000e+00
37	41	3.691048e-84
37	42	1.672911e-84
37	43	9.829372e-85
37	44	5.154076e-85
37	45	2.427047e-85
37	46	1.422187e-85
37	47	0.000000e+00
37	48	0.000000e+00
37	49	4.287544e-84
37	50	2.147102e-84
37	51	9.312971e-85
37	52	2.662279e-85
37	53	1.574980e-85
37	54	1.270800e-85
37	55	0.000000e+00
37	56	0.000000e+00
37	57	2.123181e-84
37	58	1.461870e-84
37	59	8.930572e-85
37	60	5.041385e-85
37	61	3.030514e-85
37	62	3.499248e-85
37	63	0.000000e+00
37	64	0.000000e+00
37	65	2.274503e-84
37	66	1.266221e-84
37	67	6.473539e-85
37	68	3.382855e-85
37	69	1.319567e-85
37	70	1.102384e-85
37	71	0.000000e+00
37	72	0.000000e+00
37	73	0.000000e+00
38	0	0.000000e+00
38	1	1.396859e-84
38	2	8.025276e-85
38	3	4.282710e-85
38	4	2.417028e-85
38	5	1.252576e-85
38	6	7.830611e-86
38	7	0.000000e+00
38	8	0.000000e+00
38	9	1.391774e-84
38	10	8.011544e-85
38	11	4.318617e-85
38	12	2.425882e-85
38	13	1.246324e-85
38	14	7.852715e-86
38	15	0.000000e+00
38	16	0.000000e+00
38	17	1.421226e-84
38	18	8.148857e-85
38	19	4.312785e-85
38	20	2.446794e-85
38	21	1.269889e-85
38	22	7.926242e-86
38	23	0.000000e+00
38	24	0.000000e+00
38	25	1.413258e-84
38	26	8.085313e-85
38	27	4.229063e-85
38	28	2.411973e-85
38	29	1.264107e-85
38	30	7.826184e-86
38	31	0.000000e+00
38	32	0.000000e+00
38	33	1.402545e-84
38	34	8.048896e-85
38	35	4.273929e-85
38	36	2.420073e-85
38	37	1.253688e-85
38	38	8.030032e-86
38	39	0.000000e+00
38	40	0.000000e+00
38	41	2.143418e-84
38	42	8.979899e-85
38	43	5.424286e-85
38	44	2.873989e-85
38	45	1.428052e-85
38	46	7.838501e-86
38	47	0.000000e+00
38	48	0.000000e+00
38	49	2.500362e-84
38	50	1.172210e-84
38	51	5.173529e-85
38	52	1.613711e-85
38	53	7.532645e-86
38	54	7.085900e-86
38	55	0.000000e+00
38	56	0.000000e+00
38	57	1.170416e-84
38	58	7.871664e-85
38	59	4.614774e-85
38	60	2.655240e-85
38	61	1.655758e-85
38	62	2.074816e-85
38	63	0.000000e+00
38	64	0.000000e+00
38	65	1.194082e-84
38	66	6.635119e-85
38	67	3.186297e-85
38	68	1.845565e-85
38	69	6.320368e-86
38	70	6.326575e-86
38	71	0.000000e+00
38	72	0.000000e+00
38	73	0.000000e+00
39	0	0.000000e+00
39	1	0.000000e+00
39	2	0.000000e+00
39	3	0.000000e+00
39	4	0.000000e+00
39	5	0.000000e+00
39	6	0.000000e+00
39	7	0.000000e+00
39	8	0.000000e+00
39	9	0.000000e+00
39	10	0.000000e+00
39	11	0.000000e+00
39	12	0.000000e+00
39	13	0.000000e+00
39	14	0.000000e+00
39	15	0.000000e+00
39	16	0.000000e+00
39	17	0.000000e+00
39	18	0.000000e+00
39	19	0.000000e+00
39	20	0.000000e+00
39	21	0.000000e+00
39	22	0.000000e+00
39	23	0.000000e+00
39	24	0.000000e+00
39	25	0.000000e+00
39	26	0.000000e+00
39	27	0.000000e+00
39	28	0.000000e+00
39	29	0.000000e+00
39	30	0.000000e+00
39	31	0.000000e+00
39	32	0.000000e+00
39	33	0.000000e+00
39	34	0.000000e+00
39	35	0.000000e+00
39	36	0.000000e+00
39	37	0.000000e+00
39	38	0.000000e+00
39	39	0.000000e+00
39	40	0.000000e+00
39	41	0.000000e+00
39	42	0.000000e+00
39	43	0.000000e+00
39	44	0.000000e+00
39	45	0.000000e+00
39	46	0.000000e+00
39	47	0.000000e+00
39	48	0.000000e+00
39	49	0.000000e+00
39	50	0.000000e+00
39	51	0.000000e+00
39	52	0.000000e+00
39	53	0.000000e+00
39	54	0.000000e+00
39	55	0.000000e+00
39	56	0.000000e+00
39	57	0.000000e+00
39	58	0.000000e+00
39	59	0.000000e+00
39	60	0.000000e+00
39	61	0.000000e+00
39	62	0.000000e+00
39	63	0.000000e+00
39	64	0.000000e+00
39	65	0.000000e+00
39	66	0.000000e+00
39	67	0.000000e+00
39	68	0.000000e+00
39	69	0.000000e+00
39	70	0.000000e+00
39	71	0.000000e+00
39	72	0.000000e+00
39	73	0.000000e+00
40	0	0.000000e+00
40	1	0.000000e+00
40	2	0.000000e+00
40	3	0.000000e+00
40	4	0.000000e+00
40	5	0.000000e+00
40	6	0.000000e+00
40	7	0.000000e+00
40	8	0.000000e+00
40	9	0.000000e+00
40	10	0.000000e+00
40	11	0.000000e+00
40	12	0.000000e+00
40	13	0.000000e+00
40	14	0.000000e+00
40	15	0.000000e+00
40	16	0.000000e+00
40	17	0.000000e+00
40	18	0.000000e+00
40	19	0.000000e+00
40	20	0.000000e+00
40	21	0.000000e+00
40	22	0.000000e+00
40	23	0.000000e+00
40	24	0.000000e+00
40	25	0.000000e+00
40	26	0.000000e+00
40	27	0.000000e+00
40	28	0.000000e+00
40	29	0.000000e+00
40	30	0.000000e+00
40	31	0.000000e+00
40	32	0.000000e+00
40	33	0.000000e+00
40	34	0.000000e+00
40	35	0.000000e+00
40	36	0.000000e+00
40	37	0.000000e+00
40	38	0.000000e+00
40	39	0.000000e+00
40	40	0.000000e+00
40	41	0.000000e+00
40	42	0.000000e+00
40	43	0.000000e+00
40	44	0.000000e+00
40	45	0.000000e+00
40	46	0.000000e+00
40	47	0.000000e+00
40	48	0.000000e+00
40	49	0.000000e+00
40	50	0.000000e+00
40	51	0.000000e+00
40	52	0.000000e+00
40	53	0.000000e+00
40	54	0.000000e+00
40	55	0.000000e+00
40	56	0.000000e+00
40	57	0.000000e+00
40	58	0.000000e+00
40	59	0.000000e+00
40	60	0.000000e+00
40	61	0.000000e+00
40	62	0.000000e+00
40	63	0.000000e+00
40	64	0.000000e+00
40	65	0.000000e+00
40	66	0.000000e+00
40	67	0.000000e+00
40	68	0.000000e+00
40	69	0.000000e+00
40	70	0.000000e+00
40	71	0.000000e+00
40	72	0.000000e+00
40	73	0.000000e+00
41	0	0.000000e+00
41	1	7.466228e-83
41	2	3.393462e-83
41	3	1.547217e-83
41	4	7.691080e-84
41	5	3.699865e-84
41	6	2.143454e-84
41	7	0.000000e+00
41	8	0.000000e+00
41	9	7.438452e-83
41	10	3.388863e-83
41	11	1.568037e-83
41	12	7.698764e-84
41	13	3.725476e-84
41	14	2.148340e-84
41	15	0.000000e+00
41	16	0.000000e+00
41	17	7.584801e-83
41	18	3.441628e-83
41	19	1.552643e-83
41	20	7.786373e-84
41	21	3.725772e-84
41	22	2.167374e-84
41	23	0.000000e+00
41	24	0.000000e+00
41	25	7.533783e-83
41	26	3.409052e-83
41	27	1.512359e-83
41	28	7.687487e-84
41	29	3.658330e-84
41	30	2.138995e-84
41	31	0.000000e+00
41	32	0.000000e+00
41	33	7.485691e-83
41	34	3.400141e-83
41	35	1.541612e-83
41	36	7.696105e-84
41	37	3.691048e-84
41	38	2.143418e-84
41	39	0.000000e+00
41	40	0.000000e+00
41	41	1.792594e-82
41	42	5.411784e-83
41	43	2.735371e-83
41	44	1.559142e-83
41	45	7.079422e-84
41	46	3.947369e-84
41	47	0.000000e+00
41	48	0.000000e+00
41	49	1.413053e-82
41	50	6.461376e-83
41	51	2.459776e-83
41	52	1.228932e-83
41	53	4.937873e-84
41	54	5.239924e-84
41	55	0.000000e+00
41	56	0.000000e+00
41	57	7.414915e-83
41	58	4.178998e-83
41	59	2.284739e-83
41	60	1.284194e-83
41	61	7.196081e-84
41	62	1.106375e-83
41	63	0.000000e+00
41	64	0.000000e+00
41	65	6.655606e-83
41	66	3.356370e-83
41	67	1.544646e-83
41	68	7.722336e-84
41	69	3.124997e-84
41	70	3.496112e-84
41	71	0.000000e+00
41	72	0.000000e+00
41	73	0.000000e+00
42	0	0.000000e+00
42	1	2.865290e-83
42	2	1.457232e-83
42	3	7.053458e-84
42	4	3.554274e-84
42	5	1.677310e-84
42	6	8.995856e-85
42	7	0.000000e+00
42	8	0.000000e+00
42	9	2.856103e-83
42	10	1.455199e-83
42	11	7.121888e-84
42	12	3.562863e-84
42	13	1.684180e-84
42	14	9.020969e-85
42	15	0.000000e+00
42	16	0.000000e+00
42	17	2.906506e-83
42	18	1.478945e-83
42	19	7.088589e-84
42	20	3.596299e-84
42	21	1.689667e-84
42	22	9.073538e-85
42	23	0.000000e+00
42	24	0.000000e+00
42	25	2.883408e-83
42	26	1.465730e-83
42	27	6.937525e-84
42	28	3.545624e-84
42	29	1.663473e-84
42	30	8.949377e-85
42	31	0.000000e+00
42	32	0.000000e+00
42	33	2.869429e-83
42	34	1.461096e-83
42	35	7.032828e-84
42	36	3.555017e-84
42	37	1.672911e-84
42	38	8.979899e-85
42	39	0.000000e+00
42	40	0.000000e+00
42	41	5.411784e-83
42	42	3.155574e-83
42	43	1.234073e-83
42	44	6.862475e-84
42	45	3.207210e-84
42	46	2.072382e-84
42	47	0.000000e+00
42	48	0.000000e+00
42	49	5.630480e-83
42	50	2.741122e-83
42	51	1.054193e-83
42	52	4.447604e-84
42	53	2.194125e-84
42	54	1.948219e-84
42	55	0.000000e+00
42	56	0.000000e+00
42	57	2.741224e-83
42	58	1.762601e-83
42	59	1.073931e-83
42	60	5.670656e-84
42	61	3.284833e-84
42	62	5.147966e-84
42	63	0.000000e+00
42	64	0.000000e+00
42	65	2.664300e-83
42	66	1.491296e-83
42	67	8.025058e-84
42	68	3.971390e-84
42	69	1.714758e-84
42	70	2.032830e-84
42	71	0.000000e+00
42	72	0.000000e+00
42	73	0.000000e+00
43	0	0.000000e+00
43	1	1.378564e-83
43	2	7.270277e-84
43	3	3.743987e-84
43	4	2.009811e-84
43	5	9.848052e-85
43	6	5.436095e-85
43	7	0.000000e+00
43	8	0.000000e+00
43	9	1.380416e-83
43	10	7.281350e-84
43	11	3.772371e-84
43	12	2.013164e-84
43	13	9.855895e-85
43	14	5.458916e-85
43	15	0.000000e+00
43	16	0.000000e+00
43	17	1.393400e-83
43	18	7.358679e-84
43	19	3.764901e-84
43	20	2.034870e-84
43	21	9.936023e-85
43	22	5.481669e-85
43	23	0.000000e+00
43	24	0.000000e+00
43	25	1.374474e-83
43	26	7.265675e-84
43	27	3.692337e-84
43	28	2.007691e-84
43	29	9.822493e-85
43	30	5.395600e-85
43	31	0.000000e+00
43	32	0.000000e+00
43	33	1.377861e-83
43	34	7.277690e-84
43	35	3.732859e-84
43	36	2.011045e-84
43	37	9.829372e-85
43	38	5.424286e-85
43	39	0.000000e+00
43	40	0.000000e+00
43	41	2.735371e-83
43	42	1.234073e-83
43	43	1.378651e-83
43	44	4.174561e-84
43	45	2.019861e-84
43	46	1.418674e-84
43	47	0.000000e+00
43	48	0.000000e+00
43	49	2.938636e-83
43	50	1.453540e-83
43	51	6.600070e-84
43	52	2.983021e-84
43	53	1.840050e-84
43	54	1.216118e-84
43	55	0.000000e+00
43	56	0.000000e+00
43	57	1.487871e-83
43	58	9.332573e-84
43	59	5.812509e-84
43	60	3.210429e-84
43	61	1.949269e-84
43	62	3.272447e-84
43	63	0.000000e+00
43	64	0.000000e+00
43	65	1.299357e-83
43	66	8.051369e-84
43	67	4.581621e-84
43	68	2.577696e-84
43	69	1.357528e-84
43	70	1.771642e-84
43	71	0.000000e+00
43	72	0.000000e+00
43	73	0.000000e+00
44	0	0.000000e+00
44	1	7.527902e-84
44	2	3.775983e-84
44	3	1.910927e-84
44	4	1.016437e-84
44	5	5.161314e-85
44	6	2.879022e-85
44	7	0.000000e+00
44	8	0.000000e+00
44	9	7.552058e-84
44	10	3.785388e-84
44	11	1.933159e-84
44	12	1.016818e-84
44	13	5.181240e-85
44	14	2.875471e-85
44	15	0.000000e+00
44	16	0.000000e+00
44	17	7.599830e-84
44	18	3.819043e-84
44	19	1.920020e-84
44	20	1.030772e-84
44	21	5.205435e-85
44	22	2.909060e-85
44	23	0.000000e+00
44	24	0.000000e+00
44	25	7.481192e-84
44	26	3.766536e-84
44	27	1.874857e-84
44	28	1.018519e-84
44	29	5.134529e-85
44	30	2.879938e-85
44	31	0.000000e+00
44	32	0.000000e+00
44	33	7.518857e-84
44	34	3.778581e-84
44	35	1.905524e-84
44	36	1.017932e-84
44	37	5.154076e-85
44	38	2.873989e-85
44	39	0.000000e+00
44	40	0.000000e+00
44	41	1.559142e-83
44	42	6.862475e-84
44	43	4.174561e-84
44	44	5.178150e-84
44	45	1.312062e-84
44	46	8.924388e-85
44	47	0.000000e+00
44	48	0.000000e+00
44	49	1.729796e-83
44	50	8.487942e-84
44	51	3.875458e-84
44	52	2.011043e-84
44	53	1.260973e-84
44	54	8.309701e-85
44	55	0.000000e+00
44	56	0.000000e+00
44	57	8.665983e-84
44	58	5.254977e-84
44	59	3.372160e-84
44	60	1.901324e-84
44	61	1.211821e-84
44	62	2.214898e-84
44	63	0.000000e+00
44	64	0.000000e+00
44	65	7.453393e-84
44	66	4.589967e-84
44	67	2.705846e-84
44	68	1.537887e-84
44	69	9.376363e-85
44	70	1.375723e-84
44	71	0.000000e+00
44	72	0.000000e+00
44	73	0.000000e+00
45	0	0.000000e+00
45	1	2.701678e-84
45	2	1.372228e-84
45	3	7.366507e-85
45	4	4.180160e-85
45	5	2.426471e-85
45	6	1.425389e-85
45	7	0.000000e+00
45	8	0.000000e+00
45	9	2.702003e-84
45	10	1.374366e-84
45	11	7.445557e-85
45	12	4.132445e-85
45	13	2.403406e-85
45	14	1.406642e-85
45	15	0.000000e+00
45	16	0.000000e+00
45	17	2.732305e-84
45	18	1.388862e-84
45	19	7.406641e-85
45	20	4.258476e-85
45	21	2.460618e-85
45	22	1.450403e-85
45	23	0.000000e+00
45	24	0.000000e+00
45	25	2.700034e-84
45	26	1.371670e-84
45	27	7.239485e-85
45	28	4.263761e-85
45	29	2.458871e-85
45	30	1.455295e-85
45	31	0.000000e+00
45	32	0.000000e+00
45	33	2.700781e-84
45	34	1.373722e-84
45	35	7.349457e-85
45	36	4.193870e-85
45	37	2.427047e-85
45	38	1.428052e-85
45	39	0.000000e+00
45	40	0.000000e+00
45	41	7.079422e-84
45	42	3.207210e-84
45	43	2.019861e-84
45	44	1.312062e-84
45	45	1.904499e-84
45	46	6.863858e-85
45	47	0.000000e+00
45	48	0.000000e+00
45	49	9.345081e-84
45	50	4.346195e-84
45	51	2.052916e-84
45	52	1.252075e-84
45	53	6.665553e-85
45	54	3.828469e-85
45	55	0.000000e+00
45	56	0.000000e+00
45	57	3.415983e-84
45	58	1.932009e-84
45	59	1.299520e-84
45	60	6.409947e-85
45	61	4.617931e-85
45	62	1.628644e-84
45	63	0.000000e+00
45	64	0.000000e+00
45	65	2.348271e-84
45	66	1.752091e-84
45	67	1.071148e-84
45	68	6.636888e-85
45	69	3.973978e-85
45	70	9.969363e-85
45	71	0.000000e+00
45	72	0.000000e+00
45	73	0.000000e+00
46	0	0.000000e+00
46	1	1.156597e-84
46	2	6.447325e-85
46	3	4.041568e-85
46	4	2.474956e-85
46	5	1.422772e-85
46	6	7.842052e-86
46	7	0.000000e+00
46	8	0.000000e+00
46	9	1.161722e-84
46	10	6.457021e-85
46	11	4.035261e-85
46	12	2.442770e-85
46	13	1.405447e-85
46	14	7.787797e-86
46	15	0.000000e+00
46	16	0.000000e+00
46	17	1.168393e-84
46	18	6.539308e-85
46	19	4.084782e-85
46	20	2.529273e-85
46	21	1.442852e-85
46	22	7.946154e-86
46	23	0.000000e+00
46	24	0.000000e+00
46	25	1.148217e-84
46	26	6.464836e-85
46	27	4.048662e-85
46	28	2.538230e-85
46	29	1.444838e-85
46	30	7.917282e-86
46	31	0.000000e+00
46	32	0.000000e+00
46	33	1.155605e-84
46	34	6.467162e-85
46	35	4.040144e-85
46	36	2.488194e-85
46	37	1.422187e-85
46	38	7.838501e-86
46	39	0.000000e+00
46	40	0.000000e+00
46	41	3.947369e-84
46	42	2.072382e-84
46	43	1.418674e-84
46	44	8.924388e-85
46	45	6.863858e-85
46	46	9.552907e-85
46	47	0.000000e+00
46	48	0.000000e+00
46	49	6.151911e-84
46	50	2.855661e-84
46	51	1.575216e-84
46	52	8.866970e-85
46	53	5.793755e-85
46	54	2.320543e-85
46	55	0.000000e+00
46	56	0.000000e+00
46	57	2.056270e-84
46	58	1.252853e-84
46	59	8.889039e-85
46	60	4.186251e-85
46	61	3.281132e-85
46	62	1.418942e-84
46	63	0.000000e+00
46	64	0.000000e+00
46	65	1.331849e-84
46	66	1.210894e-84
46	67	8.444360e-85
46	68	5.451376e-85
46	69	3.341558e-85
46	70	9.341987e-85
46	71	0.000000e+00
46	72	0.000000e+00
46	73	0.000000e+00
47	0	0.000000e+00
47	1	0.000000e+00
47	2	0.000000e+00
47	3	0.000000e+00
47	4	0.000000e+00
47	5	0.000000e+00
47	6	0.000000e+00
47	7	0.000000e+00
47	8	0.000000e+00
47	9	0.000000e+00
47	10	0.000000e+00
47	11	0.000000e+00
47	12	0.000000e+00
47	13	0.000000e+00
47	14	0.000000e+00
47	15	0.000000e+00
47	16	0.000000e+00
47	17	0.000000e+00
47	18	0.000000e+00
47	19	0.000000e+00
47	20	0.000000e+00
47	21	0.000000e+00
47	22	0.000000e+00
47	23	0.000000e+00
47	24	0.000000e+00
47	25	0.000000e+00
47	26	0.000000e+00
47	27	0.000000e+00
47	28	0.000000e+00
47	29	0.000000e+00
47	30	0.000000e+00
47	31	0.000000e+00
47	32	0.000000e+00
47	33	0.000000e+00
47	34	0.000000e+00
47	35	0.000000e+00
47	36	0.000000e+00
47	37	0.000000e+00
47	38	0.000000e+00
47	39	0.000000e+00
47	40	0.000000e+00
47	41	0.000000e+00
47	42	0.000000e+00
47	43	0.000000e+00
47	44	0.000000e+00
47	45	0.000000e+00
47	46	0.000000e+00
47	47	0.000000e+00
47	48	0.000000e+00
47	49	0.000000e+00
47	50	0.000000e+00
47	51	0.000000e+00
47	52	0.000000e+00
47	53	0.000000e+00
47	54	0.000000e+00
47	55	0.000000e+00
47	56	0.000000e+00
47	57	0.000000e+00
47	58	0.000000e+00
47	59	0.000000e+00
47	60	0.000000e+00
47	61	0.000000e+00
47	62	0.000000e+00
47	63	0.000000e+00
47	64	0.000000e+00
47	65	0.000000e+00
47	66	0.000000e+00
47	67	0.000000e+00
47	68	0.000000e+00
47	69	0.000000e+00
47	70	0.000000e+00
47	71	0.000000e+00
47	72	0.000000e+00
47	73	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	0.000000e+00
48	3	0.000000e+00
48	4	0.000000e+00
48	5	0.000000e+00
48	6	0.000000e+00
48	7	0.000000e+00
48	8	0.000000e+00
48	9	0.000000e+00
48	10	0.000000e+00
48	11	0.000000e+00
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	0.000000e+00
48	17	0.000000e+00
48	18	0.000000e+00
48	19	0.000000e+00
48	20	0.000000e+00
48	21	0.000000e+00
48	22	0.000000e+00
48	23	0.000000e+00
48	24	0.000000e+00
48	25	0.000000e+00
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	0.000000e+00
48	31	0.000000e+00
48	32	0.000000e+00
48	33	0.000000e+00
48	34	0.000000e+00
48	35	0.000000e+00
48	36	0.000000e+00
48	37	0.000000e+00
48	38	0.000000e+00
48	39	0.000000e+00
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	0.000000e+00
48	45	0.000000e+00
48	46	0.000000e+00
48	47	0.000000e+00
48	48	0.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	0.000000e+00
48	52	0.000000e+00
48	53	0.000000e+00
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	0.000000e+00
48	59	0.000000e+00
48	60	0.000000e+00
48	61	0.000000e+00
48	62	0.000000e+00
48	63	0.000000e+00
48	64	0.000000e+00
48	65	0.000000e+00
48	66	0.000000e+00
48	67	0.000000e+00
48	68	0.000000e+00
48	69	0.000000e+00
48	70	0.000000e+00
48	71	0.000000e+00
48	72	0.000000e+00
48	73	0.000000e+00
49	0	0.000000e+00
49	1	7.841726e-83
49	2	3.742470e-83
49	3	1.741475e-83
49	4	8.880057e-84
49	5	4.296609e-84
49	6	2.499912e-84
49	7	0.000000e+00
49	8	0.000000e+00
49	9	7.730582e-83
49	10	3.700898e-83
49	11	1.750931e-83
49	12	8.850022e-84
49	13	4.287857e-84
49	14	2.493759e-84
49	15	0.000000e+00
49	16	0.000000e+00
49	17	7.993104e-83
49	18	3.808944e-83
49	19	1.751024e-83
49	20	8.989382e-84
49	21	4.337604e-84
49	22	2.531176e-84
49	23	0.000000e+00
49	24	0.000000e+00
49	25	8.015678e-83
49	26	3.808778e-83
49	27	1.718025e-83
49	28	8.905708e-84
49	29	4.291883e-84
49	30	2.508104e-84
49	31	0.000000e+00
49	32	0.000000e+00
49	33	7.868296e-83
49	34	3.753676e-83
49	35	1.735454e-83
49	36	8.877592e-84
49	37	4.287544e-84
49	38	2.500362e-84
49	39	0.000000e+00
49	40	0.000000e+00
49	41	1.413053e-82
49	42	5.630480e-83
49	43	2.938636e-83
49	44	1.729796e-83
49	45	9.345081e-84
49	46	6.151911e-84
49	47	0.000000e+00
49	48	0.000000e+00
49	49	2.953937e-82
49	50	7.841070e-83
49	51	2.824309e-83
49	52	1.436457e-83
49	53	5.258961e-84
49	54	4.699616e-84
49	55	0.000000e+00
49	56	0.000000e+00
49	57	7.484813e-83
49	58	4.496710e-83
49	59	2.666618e-83
49	60	1.365200e-83
49	61	8.831865e-84
49	62	1.946939e-83
49	63	0.000000e+00
49	64	0.000000e+00
49	65	7.598481e-83
49	66	3.803294e-83
49	67	1.755631e-83
49	68	1.002608e-83
49	69	4.111017e-84
49	70	8.125439e-84
49	71	0.000000e+00
49	72	0.000000e+00
49	73	0.000000e+00
50	0	0.000000e+00
50	1	3.693753e-83
50	2	1.906164e-83
50	3	9.053181e-84
50	4	4.528166e-84
50	5	2.152789e-84
50	6	1.175548e-84
50	7	0.000000e+00
50	8	0.000000e+00
50	9	3.650316e-83
50	10	1.892715e-83
50	11	9.119028e-84
50	12	4.511362e-84
50	13	2.153320e-84
50	14	1.177110e-84
50	15	0.000000e+00
50	16	0.000000e+00
50	17	3.756493e-83
50	18	1.936854e-83
50	19	9.099081e-84
50	20	4.586227e-84
50	21	2.170252e-84
50	22	1.184729e-84
50	23	0.000000e+00
50	24	0.000000e+00
50	25	3.755983e-83
50	26	1.928882e-83
50	27	8.913259e-84
50	28	4.546791e-84
50	29	2.143594e-84
50	30	1.168700e-84
50	31	0.000000e+00
50	32	0.000000e+00
50	33	3.700822e-83
50	34	1.910883e-83
50	35	9.021210e-84
50	36	4.528344e-84
50	37	2.147102e-84
50	38	1.172210e-84
50	39	0.000000e+00
50	40	0.000000e+00
50	41	6.461376e-83
50	42	2.741122e-83
50	43	1.453540e-83
50	44	8.487942e-84
50	45	4.346195e-84
50	46	2.855661e-84
50	47	0.000000e+00
50	48	0.000000e+00
50	49	7.841070e-83
50	50	5.887117e-83
50	51	1.487415e-83
50	52	7.112014e-84
50	53	3.000559e-84
50	54	2.556559e-84
50	55	0.000000e+00
50	56	0.000000e+00
50	57	3.280690e-83
50	58	2.151938e-83
50	59	1.327087e-83
50	60	7.181239e-84
50	61	4.659541e-84
50	62	8.751717e-84
50	63	0.000000e+00
50	64	0.000000e+00
50	65	3.619100e-83
50	66	1.872213e-83
50	67	9.177497e-84
50	68	4.675894e-84
50	69	2.331432e-84
50	70	3.690380e-84
50	71	0.000000e+00
50	72	0.000000e+00
50	73	0.000000e+00
51	0	0.000000e+00
51	1	1.282664e-83
51	2	6.658416e-84
51	3	3.475996e-84
51	4	1.890952e-84
51	5	9.337275e-85
51	6	5.190718e-85
51	7	0.000000e+00
51	8	0.000000e+00
51	9	1.278490e-83
51	10	6.656147e-84
51	11	3.492486e-84
51	12	1.886098e-84
51	13	9.353793e-85
51	14	5.223730e-85
51	15	0.000000e+00
51	16	0.000000e+00
51	17	1.296483e-83
51	18	6.733194e-84
51	19	3.497799e-84
51	20	1.917880e-84
51	21	9.409074e-85
51	22	5.224902e-85
51	23	0.000000e+00
51	24	0.000000e+00
51	25	1.283114e-83
51	26	6.652093e-84
51	27	3.436333e-84
51	28	1.900280e-84
51	29	9.289298e-85
51	30	5.125377e-85
51	31	0.000000e+00
51	32	0.000000e+00
51	33	1.280656e-83
51	34	6.658135e-84
51	35	3.464136e-84
51	36	1.893641e-84
51	37	9.312971e-85
51	38	5.173529e-85
51	39	0.000000e+00
51	40	0.000000e+00
51	41	2.459776e-83
51	42	1.054193e-83
51	43	6.600070e-84
51	44	3.875458e-84
51	45	2.052916e-84
51	46	1.575216e-84
51	47	0.000000e+00
51	48	0.000000e+00
51	49	2.824309e-83
51	50	1.487415e-83
51	51	1.479692e-83
51	52	3.752031e-84
51	53	2.350195e-84
51	54	1.476189e-84
51	55	0.000000e+00
51	56	0.000000e+00
51	57	1.342271e-83
51	58	8.423099e-84
51	59	5.241270e-84
51	60	3.072547e-84
51	61	2.170956e-84
51	62	4.291226e-84
51	63	0.000000e+00
51	64	0.000000e+00
51	65	1.176095e-83
51	66	7.188113e-84
51	67	4.068409e-84
51	68	2.151184e-84
51	69	1.473021e-84
51	70	2.491240e-84
51	71	0.000000e+00
51	72	0.000000e+00
51	73	0.000000e+00
52	0	0.000000e+00
52	1	5.082453e-84
52	2	2.007747e-84
52	3	9.227498e-85
52	4	4.801775e-85
52	5	2.680428e-85
52	6	1.616716e-85
52	7	0.000000e+00
52	8	0.000000e+00
52	9	5.055365e-84
52	10	2.011160e-84
52	11	9.352238e-85
52	12	4.702043e-85
52	13	2.713519e-85
52	14	1.601510e-85
52	15	0.000000e+00
52	16	0.000000e+00
52	17	5.120516e-84
52	18	2.014958e-84
52	19	9.219203e-85
52	20	4.876888e-85
52	21	2.679780e-85
52	22	1.638887e-85
52	23	0.000000e+00
52	24	0.000000e+00
52	25	5.067296e-84
52	26	1.976896e-84
52	27	8.931325e-85
52	28	4.907681e-85
52	29	2.613537e-85
52	30	1.631371e-85
52	31	0.000000e+00
52	32	0.000000e+00
52	33	5.059136e-84
52	34	1.995392e-84
52	35	9.159405e-85
52	36	4.797920e-85
52	37	2.662279e-85
52	38	1.613711e-85
52	39	0.000000e+00
52	40	0.000000e+00
52	41	1.228932e-83
52	42	4.447604e-84
52	43	2.983021e-84
52	44	2.011043e-84
52	45	1.252075e-84
52	46	8.866970e-85
52	47	0.000000e+00
52	48	0.000000e+00
52	49	1.436457e-83
52	50	7.112014e-84
52	51	3.752031e-84
52	52	6.447382e-84
52	53	1.447776e-84
52	54	9.988827e-85
52	55	0.000000e+00
52	56	0.000000e+00
52	57	6.726215e-84
52	58	3.221478e-84
52	59	1.729792e-84
52	60	9.472222e-85
52	61	7.303967e-85
52	62	2.507483e-84
52	63	0.000000e+00
52	64	0.000000e+00
52	65	5.162021e-84
52	66	2.781220e-84
52	67	1.370986e-84
52	68	9.087482e-85
52	69	7.670590e-85
52	70	1.631676e-84
52	71	0.000000e+00
52	72	0.000000e+00
52	73	0.000000e+00
53	0	0.000000e+00
53	1	1.812033e-84
53	2	5.141182e-85
53	3	3.525437e-85
53	4	2.433612e-85
53	5	1.586997e-85
53	6	7.601462e-86
53	7	0.000000e+00
53	8	0.000000e+00
53	9	1.866220e-84
53	10	5.325121e-85
53	11	3.524969e-85
53	12	2.344520e-85
53	13	1.608933e-85
53	14	7.473186e-86
53	15	0.000000e+00
53	16	0.000000e+00
53	17	1.767542e-84
53	18	4.963761e-85
53	19	3.527112e-85
53	20	2.516822e-85
53	21	1.583274e-85
53	22	7.669691e-86
53	23	0.000000e+00
53	24	0.000000e+00
53	25	1.663514e-84
53	26	4.614776e-85
53	27	3.456706e-85
53	28	2.572415e-85
53	29	1.544221e-85
53	30	7.655658e-86
53	31	0.000000e+00
53	32	0.000000e+00
53	33	1.767916e-84
53	34	4.994976e-85
53	35	3.490473e-85
53	36	2.455436e-85
53	37	1.574980e-85
53	38	7.532645e-86
53	39	0.000000e+00
53	40	0.000000e+00
53	41	4.937873e-84
53	42	2.194125e-84
53	43	1.840050e-84
53	44	1.260973e-84
53	45	6.665553e-85
53	46	5.793755e-85
53	47	0.000000e+00
53	48	0.000000e+00
53	49	5.258961e-84
53	50	3.000559e-84
53	51	2.350195e-84
53	52	1.447776e-84
53	53	2.810141e-84
53	54	6.137045e-85
53	55	0.000000e+00
53	56	0.000000e+00
53	57	4.707707e-84
53	58	2.317827e-84
53	59	1.266897e-84
53	60	8.710529e-85
53	61	5.543792e-85
53	62	1.440271e-84
53	63	0.000000e+00
53	64	0.000000e+00
53	65	3.186036e-84
53	66	2.204624e-84
53	67	1.464433e-84
53	68	9.189422e-85
53	69	7.684981e-85
53	70	1.303375e-84
53	71	0.000000e+00
53	72	0.000000e+00
53	73	0.000000e+00
54	0	0.000000e+00
54	1	2.461003e-84
54	2	9.848843e-85
54	3	4.542186e-85
54	4	2.342456e-85
54	5	1.285038e-85
54	6	7.122421e-86
54	7	0.000000e+00
54	8	0.000000e+00
54	9	2.449687e-84
54	10	9.887688e-85
54	11	4.589716e-85
54	12	2.330731e-85
54	13	1.332233e-85
54	14	7.021930e-86
54	15	0.000000e+00
54	16	0.000000e+00
54	17	2.470983e-84
54	18	9.875695e-85
54	19	4.543081e-85
54	20	2.370730e-85
54	21	1.269558e-85
54	22	7.195203e-86
54	23	0.000000e+00
54	24	0.000000e+00
54	25	2.438753e-84
54	26	9.658556e-85
54	27	4.413515e-85
54	28	2.343420e-85
54	29	1.206679e-85
54	30	7.185990e-86
54	31	0.000000e+00
54	32	0.000000e+00
54	33	2.442710e-84
54	34	9.789487e-85
54	35	4.508806e-85
54	36	2.337577e-85
54	37	1.270800e-85
54	38	7.085900e-86
54	39	0.000000e+00
54	40	0.000000e+00
54	41	5.239924e-84
54	42	1.948219e-84
54	43	1.216118e-84
54	44	8.309701e-85
54	45	3.828469e-85
54	46	2.320543e-85
54	47	0.000000e+00
54	48	0.000000e+00
54	49	4.699616e-84
54	50	2.556559e-84
54	51	1.476189e-84
54	52	9.988827e-85
54	53	6.137045e-85
54	54	1.748255e-84
54	55	0.000000e+00
54	56	0.000000e+00
54	57	2.885530e-84
54	58	1.514130e-84
54	59	8.171475e-85
54	60	5.264994e-85
54	61	3.835201e-85
54	62	6.786063e-85
54	63	0.000000e+00
54	64	0.000000e+00
54	65	2.562311e-84
54	66	1.262780e-84
54	67	7.085393e-85
54	68	2.723883e-85
54	69	3.459629e-85
54	70	4.861793e-85
54	71	0.000000e+00
54	72	0.000000e+00
54	73	0.000000e+00
55	0	0.000000e+00
55	1	0.000000e+00
55	2	0.000000e+00
55	3	0.000000e+00
55	4	0.000000e+00
55	5	0.000000e+00
55	6	0.000000e+00
55	7	0.000000e+00
55	8	0.000000e+00
55	9	0.000000e+00
55	10	0.000000e+00
55	11	0.000000e+00
55	12	0.000000e+00
55	13	0.000000e+00
55	14	0.000000e+00
55	15	0.000000e+00
55	16	0.000000e+00
55	17	0.000000e+00
55	18	0.000000e+00
55	19	0.000000e+00
55	20	0.000000e+00
55	21	0.000000e+00
55	22	0.000000e+00
55	23	0.000000e+00
55	24	0.000000e+00
55	25	0.000000e+00
55	26	0.000000e+00
55	27	0.000000e+00
55	28	0.000000e+00
55	29	0.000000e+00
55	30	0.000000e+00
55	31	0.000000e+00
55	32	0.000000e+00
55	33	0.000000e+00
55	34	0.000000e+00
55	35	0.000000e+00
55	36	0.000000e+00
55	37	0.000000e+00
55	38	0.000000e+00
55	39	0.000000e+00
55	40	0.000000e+00
55	41	0.000000e+00
55	42	0.000000e+00
55	43	0.000000e+00
55	44	0.000000e+00
55	45	0.000000e+00
55	46	0.000000e+00
55	47	0.000000e+00
55	48	0.000000e+00
55	49	0.000000e+00
55	50	0.000000e+00
55	51	0.000000e+00
55	52	0.000000e+00
55	53	0.000000e+00
55	54	0.000000e+00
55	55	0.000000e+00
55	56	0.000000e+00
55	57	0.000000e+00
55	58	0.000000e+00
55	59	0.000000e+00
55	60	0.000000e+00
55	61	0.000000e+00
55	62	0.000000e+00
55	63	0.000000e+00
55	64	0.000000e+00
55	65	0.000000e+00
55	66	0.000000e+00
55	67	0.000000e+00
55	68	0.000000e+00
55	69	0.000000e+00
55	70	0.000000e+00
55	71	0.000000e+00
55	72	0.000000e+00
55	73	0.000000e+00
56	0	0.000000e+00
56	1	0.000000e+00
56	2	0.000000e+00
56	3	0.000000e+00
56	4	0.000000e+00
56	5	0.000000e+00
56	6	0.000000e+00
56	7	0.000000e+00
56	8	0.000000e+00
56	9	0.000000e+00
56	10	0.000000e+00
56	11	0.000000e+00
56	12	0.000000e+00
56	13	0.000000e+00
56	14	0.000000e+00
56	15	0.000000e+00
56	16	0.000000e+00
56	17	0.000000e+00
56	18	0.000000e+00
56	19	0.000000e+00
56	20	0.000000e+00
56	21	0.000000e+00
56	22	0.000000e+00
56	23	0.000000e+00
56	24	0.000000e+00
56	25	0.000000e+00
56	26	0.000000e+00
56	27	0.000000e+00
56	28	0.000000e+00
56	29	0.000000e+00
56	30	0.000000e+00
56	31	0.000000e+00
56	32	0.000000e+00
56	33	0.000000e+00
56	34	0.000000e+00
56	35	0.000000e+00
56	36	0.000000e+00
56	37	0.000000e+00
56	38	0.000000e+00
56	39	0.000000e+00
56	40	0.000000e+00
56	41	0.000000e+00
56	42	0.000000e+00
56	43	0.000000e+00
56	44	0.000000e+00
56	45	0.000000e+00
56	46	0.000000e+00
56	47	0.000000e+00
56	48	0.000000e+00
56	49	0.000000e+00
56	50	0.000000e+00
56	51	0.000000e+00
56	52	0.000000e+00
56	53	0.000000e+00
56	54	0.000000e+00
56	55	0.000000e+00
56	56	0.000000e+00
56	57	0.000000e+00
56	58	0.000000e+00
56	59	0.000000e+00
56	60	0.000000e+00
56	61	0.000000e+00
56	62	0.000000e+00
56	63	0.000000e+00
56	64	0.000000e+00
56	65	0.000000e+00
56	66	0.000000e+00
56	67	0.000000e+00
56	68	0.000000e+00
56	69	0.000000e+00
56	70	0.000000e+00
56	71	0.000000e+00
56	72	0.000000e+00
56	73	0.000000e+00
57	0	0.000000e+00
57	1	4.338634e-83
57	2	1.747982e-83
57	3	8.098522e-84
57	4	4.210145e-84
57	5	2.124164e-84
57	6	1.166705e-84
57	7	0.000000e+00
57	8	0.000000e+00
57	9	4.316348e-83
57	10	1.736956e-83
57	11	8.168829e-84
57	12	4.168933e-84
57	13	2.141073e-84
57	14	1.165471e-84
57	15	0.000000e+00
57	16	0.000000e+00
57	17	4.426537e-83
57	18	1.781266e-83
57	19	8.162623e-84
57	20	4.304435e-84
57	21	2.143341e-84
57	22	1.186504e-84
57	23	0.000000e+00
57	24	0.000000e+00
57	25	4.415028e-83
57	26	1.777435e-83
57	27	8.004065e-84
57	28	4.306307e-84
57	29	2.105950e-84
57	30	1.176591e-84
57	31	0.000000e+00
57	32	0.000000e+00
57	33	4.363836e-83
57	34	1.756816e-83
57	35	8.089218e-84
57	36	4.235990e-84
57	37	2.123181e-84
57	38	1.170416e-84
57	39	0.000000e+00
57	40	0.000000e+00
57	41	7.414915e-83
57	42	2.741224e-83
57	43	1.487871e-83
57	44	8.665983e-84
57	45	3.415983e-84
57	46	2.056270e-84
57	47	0.000000e+00
57	48	0.000000e+00
57	49	7.484813e-83
57	50	3.280690e-83
57	51	1.342271e-83
57	52	6.726215e-84
57	53	4.707707e-84
57	54	2.885530e-84
57	55	0.000000e+00
57	56	0.000000e+00
57	57	6.613681e-83
57	58	2.831446e-83
57	59	1.442904e-83
57	60	8.552043e-84
57	61	4.213375e-84
57	62	5.794948e-84
57	63	0.000000e+00
57	64	0.000000e+00
57	65	4.664349e-83
57	66	2.359601e-83
57	67	1.122598e-83
57	68	6.400894e-84
57	69	2.777606e-84
57	70	2.917859e-84
57	71	0.000000e+00
57	72	0.000000e+00
57	73	0.000000e+00
58	0	0.000000e+00
58	1	2.567164e-83
58	2	1.213775e-83
58	3	5.887383e-84
58	4	3.018715e-84
58	5	1.462825e-84
58	6	7.869852e-85
58	7	0.000000e+00
58	8	0.000000e+00
58	9	2.554192e-83
58	10	1.208371e-83
58	11	5.931088e-84
58	12	3.010581e-84
58	13	1.472645e-84
58	14	7.892469e-85
58	15	0.000000e+00
58	16	0.000000e+00
58	17	2.615927e-83
58	18	1.235747e-83
58	19	5.935407e-84
58	20	3.073596e-84
58	21	1.476122e-84
58	22	7.961557e-85
58	23	0.000000e+00
58	24	0.000000e+00
58	25	2.606882e-83
58	26	1.230751e-83
58	27	5.829399e-84
58	28	3.051476e-84
58	29	1.451943e-84
58	30	7.860478e-85
58	31	0.000000e+00
58	32	0.000000e+00
58	33	2.579420e-83
58	34	1.219545e-83
58	35	5.881119e-84
58	36	3.031024e-84
58	37	1.461870e-84
58	38	7.871664e-85
58	39	0.000000e+00
58	40	0.000000e+00
58	41	4.178998e-83
58	42	1.762601e-83
58	43	9.332573e-84
58	44	5.254977e-84
58	45	1.932009e-84
58	46	1.252853e-84
58	47	0.000000e+00
58	48	0.000000e+00
58	49	4.496710e-83
58	50	2.151938e-83
58	51	8.423099e-84
58	52	3.221478e-84
58	53	2.317827e-84
58	54	1.514130e-84
58	55	0.000000e+00
58	56	0.000000e+00
58	57	2.831446e-83
58	58	2.037543e-83
58	59	9.923605e-84
58	60	5.790129e-84
58	61	3.232164e-84
58	62	3.883536e-84
58	63	0.000000e+00
58	64	0.000000e+00
58	65	2.875777e-83
58	66	1.506635e-83
58	67	7.458849e-84
58	68	4.037451e-84
58	69	1.803529e-84
58	70	1.686624e-84
58	71	0.000000e+00
58	72	0.000000e+00
58	73	0.000000e+00
59	0	0.000000e+00
59	1	1.444767e-83
59	2	7.527419e-84
59	3	3.753605e-84
59	4	1.924086e-84
59	5	8.929952e-85
59	6	4.620892e-85
59	7	0.000000e+00
59	8	0.000000e+00
59	9	1.441151e-83
59	10	7.504845e-84
59	11	3.785600e-84
59	12	1.929076e-84
59	13	8.971324e-85
59	14	4.638526e-85
59	15	0.000000e+00
59	16	0.000000e+00
59	17	1.468426e-83
59	18	7.658482e-84
59	19	3.783337e-84
59	20	1.953603e-84
59	21	9.022199e-85
59	22	4.664680e-85
59	23	0.000000e+00
59	24	0.000000e+00
59	25	1.458396e-83
59	26	7.616106e-84
59	27	3.712347e-84
59	28	1.928331e-84
59	29	8.896919e-85
59	30	4.599930e-85
59	31	0.000000e+00
59	32	0.000000e+00
59	33	1.449376e-83
59	34	7.561856e-84
59	35	3.750280e-84
59	36	1.929372e-84
59	37	8.930572e-85
59	38	4.614774e-85
59	39	0.000000e+00
59	40	0.000000e+00
59	41	2.284739e-83
59	42	1.073931e-83
59	43	5.812509e-84
59	44	3.372160e-84
59	45	1.299520e-84
59	46	8.889039e-85
59	47	0.000000e+00
59	48	0.000000e+00
59	49	2.666618e-83
59	50	1.327087e-83
59	51	5.241270e-84
59	52	1.729792e-84
59	53	1.266897e-84
59	54	8.171475e-85
59	55	0.000000e+00
59	56	0.000000e+00
59	57	1.442904e-83
59	58	9.923605e-84
59	59	8.490164e-84
59	60	3.743214e-84
59	61	2.330215e-84
59	62	2.549140e-84
59	63	0.000000e+00
59	64	0.000000e+00
59	65	1.490620e-83
59	66	8.625272e-84
59	67	4.801117e-84
59	68	2.583332e-84
59	69	1.333841e-84
59	70	1.263607e-84
59	71	0.000000e+00
59	72	0.000000e+00
59	73	0.000000e+00
60	0	0.000000e+00
60	1	8.012269e-84
60	2	4.097712e-84
60	3	2.044097e-84
60	4	1.057653e-84
60	5	5.039275e-85
60	6	2.662278e-85
60	7	0.000000e+00
60	8	0.000000e+00
60	9	8.029911e-84
60	10	4.100036e-84
60	11	2.067470e-84
60	12	1.059188e-84
60	13	5.071200e-85
60	14	2.671999e-85
60	15	0.000000e+00
60	16	0.000000e+00
60	17	8.121129e-84
60	18	4.158045e-84
60	19	2.058477e-84
60	20	1.076280e-84
60	21	5.090803e-85
60	22	2.683507e-85
60	23	0.000000e+00
60	24	0.000000e+00
60	25	8.021709e-84
60	26	4.116970e-84
60	27	2.013118e-84
60	28	1.063780e-84
60	29	5.015328e-85
60	30	2.644941e-85
60	31	0.000000e+00
60	32	0.000000e+00
60	33	8.026779e-84
60	34	4.110492e-84
60	35	2.041508e-84
60	36	1.062198e-84
60	37	5.041385e-85
60	38	2.655240e-85
60	39	0.000000e+00
60	40	0.000000e+00
60	41	1.284194e-83
60	42	5.670656e-84
60	43	3.210429e-84
60	44	1.901324e-84
60	45	6.409947e-85
60	46	4.186251e-85
60	47	0.000000e+00
60	48	0.000000e+00
60	49	1.365200e-83
60	50	7.181239e-84
60	51	3.072547e-84
60	52	9.472222e-85
60	53	8.710529e-85
60	54	5.264994e-85
60	55	0.000000e+00
60	56	0.000000e+00
60	57	8.552043e-84
60	58	5.790129e-84
60	59	3.743214e-84
60	60	3.215425e-84
60	61	1.465056e-84
60	62	1.322787e-84
60	63	0.000000e+00
60	64	0.000000e+00
60	65	8.673641e-84
60	66	5.035294e-84
60	67	2.708938e-84
60	68	1.503446e-84
60	69	8.265185e-85
60	70	7.025549e-85
60	71	0.000000e+00
60	72	0.000000e+00
60	73	0.000000e+00
61	0	0.000000e+00
61	1	4.441810e-84
61	2	2.401353e-84
61	3	1.216010e-84
61	4	6.378016e-85
61	5	3.026616e-85
61	6	1.660800e-85
61	7	0.000000e+00
61	8	0.000000e+00
61	9	4.452430e-84
61	10	2.406009e-84
61	11	1.228831e-84
61	12	6.422883e-85
61	13	3.054979e-85
61	14	1.672050e-85
61	15	0.000000e+00
61	16	0.000000e+00
61	17	4.496450e-84
61	18	2.434682e-84
61	19	1.225743e-84
61	20	6.477406e-85
61	21	3.058221e-85
61	22	1.672295e-85
61	23	0.000000e+00
61	24	0.000000e+00
61	25	4.437557e-84
61	26	2.407189e-84
61	27	1.199864e-84
61	28	6.366152e-85
61	29	3.006594e-85
61	30	1.642965e-85
61	31	0.000000e+00
61	32	0.000000e+00
61	33	4.445013e-84
61	34	2.407984e-84
61	35	1.215074e-84
61	36	6.401702e-85
61	37	3.030514e-85
61	38	1.655758e-85
61	39	0.000000e+00
61	40	0.000000e+00
61	41	7.196081e-84
61	42	3.284833e-84
61	43	1.949269e-84
61	44	1.211821e-84
61	45	4.617931e-85
61	46	3.281132e-85
61	47	0.000000e+00
61	48	0.000000e+00
61	49	8.831865e-84
61	50	4.659541e-84
61	51	2.170956e-84
61	52	7.303967e-85
61	53	5.543792e-85
61	54	3.835201e-85
61	55	0.000000e+00
61	56	0.000000e+00
61	57	4.213375e-84
61	58	3.232164e-84
61	59	2.330215e-84
61	60	1.465056e-84
61	61	1.570462e-84
61	62	1.055485e-84
61	63	0.000000e+00
61	64	0.000000e+00
61	65	4.407104e-84
61	66	2.777592e-84
61	67	1.546879e-84
61	68	8.701229e-85
61	69	6.127359e-85
61	70	6.003718e-85
61	71	0.000000e+00
61	72	0.000000e+00
61	73	0.000000e+00
62	0	0.000000e+00
62	1	3.911093e-84
62	2	2.123176e-84
62	3	1.157871e-84
62	4	6.460974e-85
62	5	3.497578e-85
62	6	2.075722e-85
62	7	0.000000e+00
62	8	0.000000e+00
62	9	3.893180e-84
62	10	2.120818e-84
62	11	1.164299e-84
62	12	6.449515e-85
62	13	3.488116e-85
62	14	2.073285e-85
62	15	0.000000e+00
62	16	0.000000e+00
62	17	3.978353e-84
62	18	2.157294e-84
62	19	1.168541e-84
62	20	6.567980e-85
62	21	3.542164e-85
62	22	2.098883e-85
62	23	0.000000e+00
62	24	0.000000e+00
62	25	3.957513e-84
62	26	2.139921e-84
62	27	1.149786e-84
62	28	6.513561e-85
62	29	3.517490e-85
62	30	2.079568e-85
62	31	0.000000e+00
62	32	0.000000e+00
62	33	3.924301e-84
62	34	2.131446e-84
62	35	1.157281e-84
62	36	6.481979e-85
62	37	3.499248e-85
62	38	2.074816e-85
62	39	0.000000e+00
62	40	0.000000e+00
62	41	1.106375e-83
62	42	5.147966e-84
62	43	3.272447e-84
62	44	2.214898e-84
62	45	1.628644e-84
62	46	1.418942e-84
62	47	0.000000e+00
62	48	0.000000e+00
62	49	1.946939e-83
62	50	8.751717e-84
62	51	4.291226e-84
62	52	2.507483e-84
62	53	1.440271e-84
62	54	6.786063e-85
62	55	0.000000e+00
62	56	0.000000e+00
62	57	5.794948e-84
62	58	3.883536e-84
62	59	2.549140e-84
62	60	1.322787e-84
62	61	1.055485e-84
62	62	5.215461e-84
62	63	0.000000e+00
62	64	0.000000e+00
62	65	7.050584e-84
62	66	3.937839e-84
62	67	2.270118e-84
62	68	1.446221e-84
62	69	9.149412e-85
62	70	3.013503e-84
62	71	0.000000e+00
62	72	0.000000e+00
62	73	0.000000e+00
63	0	0.000000e+00
63	1	0.000000e+00
63	2	0.000000e+00
63	3	0.000000e+00
63	4	0.000000e+00
63	5	0.000000e+00
63	6	0.000000e+00
63	7	0.000000e+00
63	8	0.000000e+00
63	9	0.000000e+00
63	10	0.000000e+00
63	11	0.000000e+00
63	12	0.000000e+00
63	13	0.000000e+00
63	14	0.000000e+00
63	15	0.000000e+00
63	16	0.000000e+00
63	17	0.000000e+00
63	18	0.000000e+00
63	19	0.000000e+00
63	20	0.000000e+00
63	21	0.000000e+00
63	22	0.000000e+00
63	23	0.000000e+00
63	24	0.000000e+00
63	25	0.000000e+00
63	26	0.000000e+00
63	27	0.000000e+00
63	28	0.000000e+00
63	29	0.000000e+00
63	30	0.000000e+00
63	31	0.000000e+00
63	32	0.000000e+00
63	33	0.000000e+00
63	34	0.000000e+00
63	35	0.000000e+00
63	36	0.000000e+00
63	37	0.000000e+00
63	38	0.000000e+00
63	39	0.000000e+00
63	40	0.000000e+00
63	41	0.000000e+00
63	42	0.000000e+00
63	43	0.000000e+00
63	44	0.000000e+00
63	45	0.000000e+00
63	46	0.000000e+00
63	47	0.000000e+00
63	48	0.000000e+00
63	49	0.000000e+00
63	50	0.000000e+00
63	51	0.000000e+00
63	52	0.000000e+00
63	53	0.000000e+00
63	54	0.000000e+00
63	55	0.000000e+00
63	56	0.000000e+00
63	57	0.000000e+00
63	58	0.000000e+00
63	59	0.000000e+00
63	60	0.000000e+00
63	61	0.000000e+00
63	62	0.000000e+00
63	63	0.000000e+00
63	64	0.000000e+00
63	65	0.000000e+00
63	66	0.000000e+00
63	67	0.000000e+00
63	68	0.000000e+00
63	69	0.000000e+00
63	70	0.000000e+00
63	71	0.000000e+00
63	72	0.000000e+00
63	73	0.000000e+00
64	0	0.000000e+00
64	1	0.000000e+00
64	2	0.000000e+00
64	3	0.000000e+00
64	4	0.000000e+00
64	5	0.000000e+00
64	6	0.000000e+00
64	7	0.000000e+00
64	8	0.000000e+00
64	9	0.000000e+00
64	10	0.000000e+00
64	11	0.000000e+00
64	12	0.000000e+00
64	13	0.000000e+00
64	14	0.000000e+00
64	15	0.000000e+00
64	16	0.000000e+00
64	17	0.000000e+00
64	18	0.000000e+00
64	19	0.000000e+00
64	20	0.000000e+00
64	21	0.000000e+00
64	22	0.000000e+00
64	23	0.000000e+00
64	24	0.000000e+00
64	25	0.000000e+00
64	26	0.000000e+00
64	27	0.000000e+00
64	28	0.000000e+00
64	29	0.000000e+00
64	30	0.000000e+00
64	31	0.000000e+00
64	32	0.000000e+00
64	33	0.000000e+00
64	34	0.000000e+00
64	35	0.000000e+00
64	36	0.000000e+00
64	37	0.000000e+00
64	38	0.000000e+00
64	39	0.000000e+00
64	40	0.000000e+00
64	41	0.000000e+00
64	42	0.000000e+00
64	43	0.000000e+00
64	44	0.000000e+00
64	45	0.000000e+00
64	46	0.000000e+00
64	47	0.000000e+00
64	48	0.000000e+00
64	49	0.000000e+00
64	50	0.000000e+00
64	51	0.000000e+00
64	52	0.000000e+00
64	53	0.000000e+00
64	54	0.000000e+00
64	55	0.000000e+00
64	56	0.000000e+00
64	57	0.000000e+00
64	58	0.000000e+00
64	59	0.000000e+00
64	60	0.000000e+00
64	61	0.000000e+00
64	62	0.000000e+00
64	63	0.000000e+00
64	64	0.000000e+00
64	65	0.000000e+00
64	66	0.000000e+00
64	67	0.000000e+00
64	68	0.000000e+00
64	69	0.000000e+00
64	70	0.000000e+00
64	71	0.000000e+00
64	72	0.000000e+00
64	73	0.000000e+00
65	0	0.000000e+00
65	1	4.398890e-83
65	2	2.034549e-83
65	3	9.509700e-84
65	4	4.678501e-84
65	5	2.277144e-84
65	6	1.192672e-84
65	7	0.000000e+00
65	8	0.000000e+00
65	9	4.371050e-83
65	10	2.026648e-83
65	11	9.607491e-84
65	12	4.650550e-84
65	13	2.294995e-84
65	14	1.188998e-84
65	15	0.000000e+00
65	16	0.000000e+00
65	17	4.489739e-83
65	18	2.073046e-83
65	19	9.582007e-84
65	20	4.765520e-84
65	21	2.295485e-84
65	22	1.209334e-84
65	23	0.000000e+00
65	24	0.000000e+00
65	25	4.480510e-83
65	26	2.063490e-83
65	27	9.380798e-84
65	28	4.746207e-84
65	29	2.254389e-84
65	30	1.201693e-84
65	31	0.000000e+00
65	32	0.000000e+00
65	33	4.424281e-83
65	34	2.045583e-83
65	35	9.501365e-84
65	36	4.696092e-84
65	37	2.274503e-84
65	38	1.194082e-84
65	39	0.000000e+00
65	40	0.000000e+00
65	41	6.655606e-83
65	42	2.664300e-83
65	43	1.299357e-83
65	44	7.453393e-84
65	45	2.348271e-84
65	46	1.331849e-84
65	47	0.000000e+00
65	48	0.000000e+00
65	49	7.598481e-83
65	50	3.619100e-83
65	51	1.176095e-83
65	52	5.162021e-84
65	53	3.186036e-84
65	54	2.562311e-84
65	55	0.000000e+00
65	56	0.000000e+00
65	57	4.664349e-83
65	58	2.875777e-83
65	59	1.490620e-83
65	60	8.673641e-84
65	61	4.407104e-84
65	62	7.050584e-84
65	63	0.000000e+00
65	64	0.000000e+00
65	65	6.757908e-83
65	66	2.600115e-83
65	67	1.108622e-83
65	68	5.624094e-84
65	69	2.130187e-84
65	70	2.362727e-84
65	71	0.000000e+00
65	72	0.000000e+00
65	73	0.000000e+00
66	0	0.000000e+00
66	1	2.108244e-83
66	2	1.017258e-83
66	3	5.003730e-84
66	4	2.576606e-84
66	5	1.266935e-84
66	6	6.639893e-85
66	7	0.000000e+00
66	8	0.000000e+00
66	9	2.104037e-83
66	10	1.015455e-83
66	11	5.045794e-84
66	12	2.569256e-84
66	13	1.274859e-84
66	14	6.651584e-85
66	15	0.000000e+00
66	16	0.000000e+00
66	17	2.144026e-83
66	18	1.034693e-83
66	19	5.043052e-84
66	20	2.624491e-84
66	21	1.278591e-84
66	22	6.710450e-85
66	23	0.000000e+00
66	24	0.000000e+00
66	25	2.128970e-83
66	26	1.027718e-83
66	27	4.949247e-84
66	28	2.606132e-84
66	29	1.258455e-84
66	30	6.631401e-85
66	31	0.000000e+00
66	32	0.000000e+00
66	33	2.116051e-83
66	34	1.021906e-83
66	35	4.998804e-84
66	36	2.587556e-84
66	37	1.266221e-84
66	38	6.635119e-85
66	39	0.000000e+00
66	40	0.000000e+00
66	41	3.356370e-83
66	42	1.491296e-83
66	43	8.051369e-84
66	44	4.589967e-84
66	45	1.752091e-84
66	46	1.210894e-84
66	47	0.000000e+00
66	48	0.000000e+00
66	49	3.803294e-83
66	50	1.872213e-83
66	51	7.188113e-84
66	52	2.781220e-84
66	53	2.204624e-84
66	54	1.262780e-84
66	55	0.000000e+00
66	56	0.000000e+00
66	57	2.359601e-83
66	58	1.506635e-83
66	59	8.625272e-84
66	60	5.035294e-84
66	61	2.777592e-84
66	62	3.937839e-84
66	63	0.000000e+00
66	64	0.000000e+00
66	65	2.600115e-83
66	66	1.599632e-83
66	67	6.964344e-84
66	68	3.786584e-84
66	69	1.795052e-84
66	70	1.988289e-84
66	71	0.000000e+00
66	72	0.000000e+00
66	73	0.000000e+00
67	0	0.000000e+00
67	1	9.485326e-84
67	2	4.857981e-84
67	3	2.523432e-84
67	4	1.339091e-84
67	5	6.477575e-85
67	6	3.199305e-85
67	7	0.000000e+00
67	8	0.000000e+00
67	9	9.536625e-84
67	10	4.868028e-84
67	11	2.544122e-84
67	12	1.345252e-84
67	13	6.537904e-85
67	14	3.231262e-85
67	15	0.000000e+00
67	16	0.000000e+00
67	17	9.607071e-84
67	18	4.938806e-84
67	19	2.543770e-84
67	20	1.362194e-84
67	21	6.530739e-85
67	22	3.214235e-85
67	23	0.000000e+00
67	24	0.000000e+00
67	25	9.461935e-84
67	26	4.888104e-84
67	27	2.499131e-84
67	28	1.342428e-84
67	29	6.412915e-85
67	30	3.146614e-85
67	31	0.000000e+00
67	32	0.000000e+00
67	33	9.501257e-84
67	34	4.882516e-84
67	35	2.521472e-84
67	36	1.344799e-84
67	37	6.473539e-85
67	38	3.186297e-85
67	39	0.000000e+00
67	40	0.000000e+00
67	41	1.544646e-83
67	42	8.025058e-84
67	43	4.581621e-84
67	44	2.705846e-84
67	45	1.071148e-84
67	46	8.444360e-85
67	47	0.000000e+00
67	48	0.000000e+00
67	49	1.755631e-83
67	50	9.177497e-84
67	51	4.068409e-84
67	52	1.370986e-84
67	53	1.464433e-84
67	54	7.085393e-85
67	55	0.000000e+00
67	56	0.000000e+00
67	57	1.122598e-83
67	58	7.458849e-84
67	59	4.801117e-84
67	60	2.708938e-84
67	61	1.546879e-84
67	62	2.270118e-84
67	63	0.000000e+00
67	64	0.000000e+00
67	65	1.108622e-83
67	66	6.964344e-84
67	67	5.987917e-84
67	68	2.388267e-84
67	69	1.377760e-84
67	70	1.647343e-84
67	71	0.000000e+00
67	72	0.000000e+00
67	73	0.000000e+00
68	0	0.000000e+00
68	1	4.512169e-84
68	2	2.255950e-84
68	3	1.211091e-84
68	4	6.764216e-85
68	5	3.376126e-85
68	6	1.846780e-85
68	7	0.000000e+00
68	8	0.000000e+00
68	9	4.586045e-84
68	10	2.271682e-84
68	11	1.227223e-84
68	12	6.806669e-85
68	13	3.379169e-85
68	14	1.852270e-85
68	15	0.000000e+00
68	16	0.000000e+00
68	17	4.564736e-84
68	18	2.291399e-84
68	19	1.220228e-84
68	20	6.888652e-85
68	21	3.422935e-85
68	22	1.868441e-85
68	23	0.000000e+00
68	24	0.000000e+00
68	25	4.447577e-84
68	26	2.256854e-84
68	27	1.193143e-84
68	28	6.779997e-85
68	29	3.392880e-85
68	30	1.844442e-85
68	31	0.000000e+00
68	32	0.000000e+00
68	33	4.524678e-84
68	34	2.267274e-84
68	35	1.210865e-84
68	36	6.801175e-85
68	37	3.382855e-85
68	38	1.845565e-85
68	39	0.000000e+00
68	40	0.000000e+00
68	41	7.722336e-84
68	42	3.971390e-84
68	43	2.577696e-84
68	44	1.537887e-84
68	45	6.636888e-85
68	46	5.451376e-85
68	47	0.000000e+00
68	48	0.000000e+00
68	49	1.002608e-83
68	50	4.675894e-84
68	51	2.151184e-84
68	52	9.087482e-85
68	53	9.189422e-85
68	54	2.723883e-85
68	55	0.000000e+00
68	56	0.000000e+00
68	57	6.400894e-84
68	58	4.037451e-84
68	59	2.583332e-84
68	60	1.503446e-84
68	61	8.701229e-85
68	62	1.446221e-84
68	63	0.000000e+00
68	64	0.000000e+00
68	65	5.624094e-84
68	66	3.786584e-84
68	67	2.388267e-84
68	68	2.606969e-84
68	69	8.447655e-85
68	70	1.150188e-84
68	71	0.000000e+00
68	72	0.000000e+00
68	73	0.000000e+00
69	0	0.000000e+00
69	1	1.625620e-84
69	2	7.475385e-85
69	3	4.298578e-85
69	4	2.489453e-85
69	5	1.317014e-85
69	6	6.373445e-86
69	7	0.000000e+00
69	8	0.000000e+00
69	9	1.697941e-84
69	10	7.742929e-85
69	11	4.378318e-85
69	12	2.526476e-85
69	13	1.353420e-85
69	14	6.486087e-86
69	15	0.000000e+00
69	16	0.000000e+00
69	17	1.604428e-84
69	18	7.455871e-85
69	19	4.330963e-85
69	20	2.541351e-85
69	21	1.324659e-85
69	22	6.374192e-86
69	23	0.000000e+00
69	24	0.000000e+00
69	25	1.508970e-84
69	26	7.111995e-85
69	27	4.219836e-85
69	28	2.481532e-85
69	29	1.284966e-85
69	30	6.180785e-86
69	31	0.000000e+00
69	32	0.000000e+00
69	33	1.606584e-84
69	34	7.452814e-85
69	35	4.302450e-85
69	36	2.509587e-85
69	37	1.319567e-85
69	38	6.320368e-86
69	39	0.000000e+00
69	40	0.000000e+00
69	41	3.124997e-84
69	42	1.714758e-84
69	43	1.357528e-84
69	44	9.376363e-85
69	45	3.973978e-85
69	46	3.341558e-85
69	47	0.000000e+00
69	48	0.000000e+00
69	49	4.111017e-84
69	50	2.331432e-84
69	51	1.473021e-84
69	52	7.670590e-85
69	53	7.684981e-85
69	54	3.459629e-85
69	55	0.000000e+00
69	56	0.000000e+00
69	57	2.777606e-84
69	58	1.803529e-84
69	59	1.333841e-84
69	60	8.265185e-85
69	61	6.127359e-85
69	62	9.149412e-85
69	63	0.000000e+00
69	64	0.000000e+00
69	65	2.130187e-84
69	66	1.795052e-84
69	67	1.377760e-84
69	68	8.447655e-85
69	69	1.295156e-84
69	70	9.197871e-85
69	71	0.000000e+00
69	72	0.000000e+00
69	73	0.000000e+00
70	0	0.000000e+00
70	1	2.122516e-85
70	2	5.167945e-86
70	3	1.591359e-85
70	4	1.495478e-85
70	5	1.098785e-85
70	6	6.360372e-86
70	7	0.000000e+00
70	8	0.000000e+00
70	9	2.682454e-85
70	10	6.928690e-86
70	11	1.610985e-85
70	12	1.504878e-85
70	13	1.110639e-85
70	14	6.349944e-86
70	15	0.000000e+00
70	16	0.000000e+00
70	17	1.859171e-85
70	18	4.592967e-86
70	19	1.621479e-85
70	20	1.547296e-85
70	21	1.111892e-85
70	22	6.412773e-86
70	23	0.000000e+00
70	24	0.000000e+00
70	25	1.240203e-85
70	26	2.800411e-86
70	27	1.597780e-85
70	28	1.527291e-85
70	29	1.096925e-85
70	30	6.343693e-86
70	31	0.000000e+00
70	32	0.000000e+00
70	33	1.989981e-85
70	34	5.081721e-86
70	35	1.604398e-85
70	36	1.519976e-85
70	37	1.102384e-85
70	38	6.326575e-86
70	39	0.000000e+00
70	40	0.000000e+00
70	41	3.496112e-84
70	42	2.032830e-84
70	43	1.771642e-84
70	44	1.375723e-84
70	45	9.969363e-85
70	46	9.341987e-85
70	47	0.000000e+00
70	48	0.000000e+00
70	49	8.125439e-84
70	50	3.690380e-84
70	51	2.491240e-84
70	52	1.631676e-84
70	53	1.303375e-84
70	54	4.861793e-85
70	55	0.000000e+00
70	56	0.000000e+00
70	57	2.917859e-84
70	58	1.686624e-84
70	59	1.263607e-84
70	60	7.025549e-85
70	61	6.003718e-85
70	62	3.013503e-84
70	63	0.000000e+00
70	64	0.000000e+00
70	65	2.362727e-84
70	66	1.988289e-84
70	67	1.647343e-84
70	68	1.150188e-84
70	69	9.197871e-85
70	70	2.689950e-84
70	71	0.000000e+00
70	72	0.000000e+00
70	73	0.000000e+00
71	0	0.000000e+00
71	1	0.000000e+00
71	2	0.000000e+00
71	3	0.000000e+00
71	4	0.000000e+00
71	5	0.000000e+00
71	6	0.000000e+00
71	7	0.000000e+00
71	8	0.000000e+00
71	9	0.000000e+00
71	10	0.000000e+00
71	11	0.000000e+00
71	12	0.000000e+00
71	13	0.000000e+00
71	14	0.000000e+00
71	15	0.000000e+00
71	16	0.000000e+00
71	17	0.000000e+00
71	18	0.000000e+00
71	19	0.000000e+00
71	20	0.000000e+00
71	21	0.000000e+00
71	22	0.000000e+00
71	23	0.000000e+00
71	24	0.000000e+00
71	25	0.000000e+00
71	26	0.000000e+00
71	27	0.000000e+00
71	28	0.000000e+00
71	29	0.000000e+00
71	30	0.000000e+00
71	31	0.000000e+00
71	32	0.000000e+00
71	33	0.000000e+00
71	34	0.000000e+00
71	35	0.000000e+00
71	36	0.000000e+00
71	37	0.000000e+00
71	38	0.000000e+00
71	39	0.000000e+00
71	40	0.000000e+00
71	41	0.000000e+00
71	42	0.000000e+00
71	43	0.000000e+00
71	44	0.000000e+00
71	45	0.000000e+00
71	46	0.000000e+00
71	47	0.000000e+00
71	48	0.000000e+00
71	49	0.000000e+00
71	50	0.000000e+00
71	51	0.000000e+00
71	52	0.000000e+00
71	53	0.000000e+00
71	54	0.000000e+00
71	55	0.000000e+00
71	56	0.000000e+00
71	57	0.000000e+00
71	58	0.000000e+00
71	59	0.000000e+00
71	60	0.000000e+00
71	61	0.000000e+00
71	62	0.000000e+00
71	63	0.000000e+00
71	64	0.000000e+00
71	65	0.000000e+00
71	66	0.000000e+00
71	67	0.000000e+00
71	68	0.000000e+00
71	69	0.000000e+00
71	70	0.000000e+00
71	71	0.000000e+00
71	72	0.000000e+00
71	73	0.000000e+00
72	0	0.000000e+00
72	1	0.000000e+00
72	2	0.000000e+00
72	3	0.000000e+00
72	4	0.000000e+00
72	5	0.000000e+00
72	6	0.000000e+00
72	7	0.000000e+00
72	8	0.000000e+00
72	9	0.000000e+00
72	10	0.000000e+00
72	11	0.000000e+00
72	12	0.000000e+00
72	13	0.000000e+00
72	14	0.000000e+00
72	15	0.000000e+00
72	16	0.000000e+00
72	17	0.000000e+00
72	18	0.000000e+00
72	19	0.000000e+00
72	20	0.000000e+00
72	21	0.000000e+00
72	22	0.000000e+00
72	23	0.000000e+00
72	24	0.000000e+00
72	25	0.000000e+00
72	26	0.000000e+00
72	27	0.000000e+00
72	28	0.000000e+00
72	29	0.000000e+00
72	30	0.000000e+00
72	31	0.000000e+00
72	32	0.000000e+00
72	33	0.000000e+00
72	34	0.000000e+00
72	35	0.000000e+00
72	36	0.000000e+00
72	37	0.000000e+00
72	38	0.000000e+00
72	39	0.000000e+00
72	40	0.000000e+00
72	41	0.000000e+00
72	42	0.000000e+00
72	43	0.000000e+00
72	44	0.000000e+00
72	45	0.000000e+00
72	46	0.000000e+00
72	47	0.000000e+00
72	48	0.000000e+00
72	49	0.000000e+00
72	50	0.000000e+00
72	51	0.000000e+00
72	52	0.000000e+00
72	53	0.000000e+00
72	54	0.000000e+00
72	55	0.000000e+00
72	56	0.000000e+00
72	57	0.000000e+00
72	58	0.000000e+00
72	59	0.000000e+00
72	60	0.000000e+00
72	61	0.000000e+00
72	62	0.000000e+00
72	63	0.000000e+00
72	64	0.000000e+00
72	65	0.000000e+00
72	66	0.000000e+00
72	67	0.000000e+00
72	68	0.000000e+00
72	69	0.000000e+00
72	70	0.000000e+00
72	71	0.000000e+00
72	72	0.000000e+00
72	73	0.000000e+00
73	0	0.000000e+00
73	1	0.000000e+00
73	2	0.000000e+00
73	3	0.000000e+00
73	4	0.000000e+00
73	5	0.000000e+00
73	6	0.000000e+00
73	7	0.000000e+00
73	8	0.000000e+00
73	9	0.000000e+00
73	10	0.000000e+00
73	11	0.000000e+00
73	12	0.000000e+00
73	13	0.000000e+00
73	14	0.000000e+00
73	15	0.000000e+00
73	16	0.000000e+00
73	17	0.000000e+00
73	18	0.000000e+00
73	19	0.000000e+00
73	20	0.000000e+00
73	21	0.000000e+00
73	22	0.000000e+00
73	23	0.000000e+00
73	24	0.000000e+00
73	25	0.000000e+00
73	26	0.000000e+00
73	27	0.000000e+00
73	28	0.000000e+00
73	29	0.000000e+00
73	30	0.000000e+00
73	31	0.000000e+00
73	32	0.000000e+00
73	33	0.000000e+00
73	34	0.000000e+00
73	35	0.000000e+00
73	36	0.000000e+00
73	37	0.000000e+00
73	38	0.000000e+00
73	39	0.000000e+00
73	40	0.000000e+00
73	41	0.000000e+00
73	42	0.000000e+00
73	43	0.000000e+00
73	44	0.000000e+00
73	45	0.000000e+00
73	46	0.000000e+00
73	47	0.000000e+00
73	48	0.000000e+00
73	49	0.000000e+00
73	50	0.000000e+00
73	51	0.000000e+00
73	52	0.000000e+00
73	53	0.000000e+00
73	54	0.000000e+00
73	55	0.000000e+00
73	56	0.000000e+00
73	57	0.000000e+00
73	58	0.000000e+00
73	59	0.000000e+00
73	60	0.000000e+00
73	61	0.000000e+00
73	62	0.000000e+00
73	63	0.000000e+00
73	64	0.000000e+00
73	65	0.000000e+00
73	66	0.000000e+00
73	67	0.000000e+00
73	68	0.000000e+00
73	69	0.000000e+00
73	70	0.000000e+00
73	71	0.000000e+00
73	72	0.000000e+00
73	73	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_covariance_pl.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
0	83	0.000000e+00
0	84	0.000000e+00
0	85	0.000000e+00
0	86	0.000000e+00
0	87	0.000000e+00
0	88	0.000000e+00
0	89	0.000000e+00
0	90	0.000000e+00
0	91	0.000000e+00
1	0	0.000000e+00
1	1	1.693813e-84
1	2	7.415134e-83
1	3	2.296499e-82
1	4	1.888632e-82
1	5	1.500398e-82
1	6	3.991998e-83
1	7	-3.133343e-85
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	1.731404e-84
1	12	8.072468e-83
1	13	2.370145e-82
1	14	1.914142e-82
1	15	1.489541e-82
1	16	3.705424e-83
1	17	-1.009927e-84
1	18	0.000000e+00
1	19	0.000000e+00
1	20	0.000000e+00
1	21	1.696520e-84
1	22	7.106392e-83
1	23	2.259299e-82
1	24	1.888020e-82
1	25	1.531481e-82
1	26	4.207974e-83
1	27	2.469325e-85
1	28	0.000000e+00
1	29	0.000000e+00
1	30	0.000000e+00
1	31	1.636565e-84
1	32	6.255487e-83
1	33	2.138565e-82
1	34	1.834389e-82
1	35	1.526875e-82
1	36	4.440267e-83
1	37	1.135566e-84
1	38	0.000000e+00
1	39	0.000000e+00
1	40	0.000000e+00
1	41	1.688919e-84
1	42	7.237056e-83
1	43	2.261178e-82
1	44	1.875399e-82
1	45	1.509160e-82
1	46	4.046747e-83
1	47	-4.367611e-86
1	48	0.000000e+00
1	49	0.000000e+00
1	50	0.000000e+00
1	51	1.686103e-84
1	52	1.961585e-82
1	53	3.787263e-82
1	54	2.098072e-82
1	55	1.603092e-82
1	56	9.345936e-83
1	57	2.410615e-83
1	58	0.000000e+00
1	59	0.000000e+00
1	60	0.000000e+00
1	61	2.540565e-84
1	62	-4.114650e-83
1	63	8.842370e-83
1	64	2.162956e-82
1	65	3.086752e-82
1	66	1.489121e-82
1	67	4.212611e-83
1	68	0.000000e+00
1	69	0.000000e+00
1	70	1.476540e-86
1	71	2.523155e-84
1	72	1.641761e-82
1	73	5.457123e-82
1	74	5.376430e-82
1	75	4.361043e-82
1	76	1.369586e-82
1	77	-6.543679e-84
1	78	0.000000e+00
1	79	0.000000e+00
1	80	0.000000e+00
1	81	1.852661e-84
1	82	2.054545e-82
1	83	3.502708e-82
1	84	3.885952e-82
1	85	2.431363e-82
1	86	1.391645e-82
1	87	-1.400687e-84
1	88	0.000000e+00
1	89	0.000000e+00
1	90	0.000000e+00
1	91	0.000000e+00
2	0	0.000000e+00
2	1	7.415134e-83
2	2	2.586130e-80
2	3	7.796250e-80
2	4	6.182419e-80
2	5	5.034540e-80
2	6	3.538482e-80
2	7	5.150806e-81
2	8	0.000000e+00
2	9	0.000000e+00
2	10	0.000000e+00
2	11	7.493504e-83
2	12	2.535107e-80
2	13	7.763110e-80
2	14	6.161255e-80
2	15	5.049457e-80
2	16	3.551416e-80
2	17	5.047267e-81
2	18	0.000000e+00
2	19	0.000000e+00
2	20	0.000000e+00
2	21	7.500523e-83
2	22	2.570757e-80
2	23	7.875298e-80
2	24	6.260334e-80
2	25	5.094994e-80
2	26	3.575106e-80
2	27	5.245769e-81
2	28	0.000000e+00
2	29	0.000000e+00
2	30	0.000000e+00
2	31	7.354487e-83
2	32	2.544699e-80
2	33	7.805932e-80
2	34	6.198175e-80
2	35	5.021173e-80
2	36	3.518408e-80
2	37	5.284970e-81
2	38	0.000000e+00
2	39	0.000000e+00
2	40	0.000000e+00
2	41	7.443192e-83
2	42	2.539097e-80
2	43	7.788118e-80
2	44	6.181444e-80
2	45	5.041362e-80
2	46	3.534712e-80
2	47	5.151084e-81
2	48	0.000000e+00
2	49	0.000000e+00
2	50	0.000000e+00
2	51	1.095818e-82
2	52	4.540251e-80
2	53	1.229247e-79
2	54	8.522362e-80
2	55	7.103942e-80
2	56	4.458208e-80
2	57	4.839390e-81
2	58	0.000000e+00
2	59	0.000000e+00
2	60	0.000000e+00
2	61	1.263411e-82
2	62	3.500962e-80
2	63	1.243829e-79
2	64	7.238342e-80
2	65	6.964172e-80
2	66	4.774798e-80
2	67	8.189467e-81
2	68	0.000000e+00
2	69	0.000000e+00
2	70	1.384979e-86
2	71	1.165930e-82
2	72	3.444382e-80
2	73	9.863633e-80
2	74	8.864227e-80
2	75	7.727633e-80
2	76	3.579738e-80
2	77	1.912350e-81
2	78	0.000000e+00
2	79	0.000000e+00
2	80	0.000000e+00
2	81	1.001836e-82
2	82	3.186541e-80
2	83	8.208573e-80
2	84	7.753100e-80
2	85	5.892587e-80
2	86	3.466639e-80
2	87	2.886055e-81
2	88	0.000000e+00
2	89	0.000000e+00
2	90	0.000000e+00
2	91	0.000000e+00
3	0	0.000000e+00
3	1	2.296499e-82
3	2	7.796250e-80
3	3	2.666249e-79
3	4	2.055918e-79
3	5	1.602977e-79
3	6	1.037427e-79
3	7	1.375684e-80
3	8	0.000000e+00
3	9	0.000000e+00
3	10	0.000000e+00
3	11	2.332795e-82
3	12	7.844436e-80
3	13	2.637973e-79
3	14	2.059462e-79
3	15	1.612393e-79
3	16	1.043656e-79
3	17	1.345852e-80
3	18	0.000000e+00
3	19	0.000000e+00
3	20	0.000000e+00
3	21	2.316907e-82
3	22	7.814942e-80
3	23	2.648868e-79
3	24	2.074912e-79
3	25	1.619862e-79
3	26	1.046748e-79
3	27	1.404580e-80
3	28	0.000000e+00
3	29	0.000000e+00
3	30	0.000000e+00
3	31	2.258656e-82
3	32	7.635570e-80
3	33	2.607377e-79
3	34	2.042371e-79
3	35	1.590497e-79
3	36	1.027096e-79
3	37	1.419317e-80
3	38	0.000000e+00
3	39	0.000000e+00
3	40	0.000000e+00
3	41	2.302612e-82
3	42	7.745330e-80
3	43	2.624468e-79
3	44	2.052091e-79
3	45	1.603892e-79
3	46	1.035718e-79
3	47	1.377616e-80
3	48	0.000000e+00
3	49	0.000000e+00
3	50	0.000000e+00
3	51	3.472636e-82
3	52	1.473809e-79
3	53	4.265678e-79
3	54	2.845606e-79
3	55	2.345050e-79
3	56	1.419398e-79
3	57	1.664929e-80
3	58	0.000000e+00
3	59	0.000000e+00
3	60	0.000000e+00
3	61	4.200753e-82
3	62	9.587671e-80
3	63	4.109018e-79
3	64	2.458772e-79
3	65	2.418834e-79
3	66	1.591345e-79
3	67	2.829523e-80
3	68	0.000000e+00
3	69	0.000000e+00
3	70	1.302347e-85
3	71	3.248754e-82
3	72	1.064771e-79
3	73	3.429685e-79
3	74	3.009687e-79
3	75	2.532602e-79
3	76	1.054641e-79
3	77	2.822251e-81
3	78	0.000000e+00
3	79	0.000000e+00
3	80	0.000000e+00
3	81	2.617264e-82
3	82	1.071981e-79
3	83	2.829136e-79
3	84	2.631965e-79
3	85	2.000861e-79
3	86	1.129387e-79
3	87	9.806512e-81
3	88	0.000000e+00
3	89	0.000000e+00
3	90	0.000000e+00
3	91	0.000000e+00
4	0	0.000000e+00
4	1	1.888632e-82
4	2	6.182419e-80
4	3	2.055918e-79
4	4	1.970322e-79
4	5	1.848446e-79
4	6	1.381180e-79
4	7	1.913998e-80
4	8	0.000000e+00
4	9	0.000000e+00
4	10	0.000000e+00
4	11	1.908140e-82
4	12	6.180562e-80
4	13	2.060155e-79
4	14	1.954054e-79
4	15	1.864083e-79
4	16	1.396155e-79
4	17	1.899282e-80
4	18	0.000000e+00
4	19	0.000000e+00
4	20	0.000000e+00
4	21	1.909280e-82
4	22	6.230424e-80
4	23	2.071699e-79
4	24	1.969766e-79
4	25	1.865002e-79
4	26	1.390680e-79
4	27	1.932413e-80
4	28	0.000000e+00
4	29	0.000000e+00
4	30	0.000000e+00
4	31	1.871969e-82
4	32	6.139288e-80
4	33	2.040814e-79
4	34	1.940420e-79
4	35	1.827967e-79
4	36	1.359235e-79
4	37	1.918605e-80
4	38	0.000000e+00
4	39	0.000000e+00
4	40	0.000000e+00
4	41	1.895201e-82
4	42	6.160542e-80
4	43	2.052510e-79
4	44	1.947849e-79
4	45	1.848406e-79
4	46	1.378102e-79
4	47	1.905649e-80
4	48	0.000000e+00
4	49	0.000000e+00
4	50	0.000000e+00
4	51	2.922494e-82
4	52	1.072362e-79
4	53	3.235233e-79
4	54	2.646023e-79
4	55	2.458098e-79
4	56	1.492697e-79
4	57	1.394255e-80
4	58	0.000000e+00
4	59	0.000000e+00
4	60	0.000000e+00
4	61	2.931486e-82
4	62	8.484446e-80
4	63	3.079672e-79
4	64	2.165224e-79
4	65	2.245442e-79
4	66	1.548520e-79
4	67	2.167448e-80
4	68	0.000000e+00
4	69	0.000000e+00
4	70	-5.155384e-85
4	71	2.309890e-82
4	72	7.375229e-80
4	73	2.392277e-79
4	74	2.239458e-79
4	75	2.161967e-79
4	76	1.075032e-79
4	77	5.116865e-81
4	78	0.000000e+00
4	79	0.000000e+00
4	80	0.000000e+00
4	81	1.905360e-82
4	82	7.693650e-80
4	83	2.096187e-79
4	84	2.005127e-79
4	85	1.765072e-79
4	86	9.810443e-80
4	87	5.697073e-81
4	88	0.000000e+00
4	89	0.000000e+00
4	90	0.000000e+00
4	91	0.000000e+00
5	0	0.000000e+00
5	1	1.500398e-82
5	2	5.034540e-80
5	3	1.602977e-79
5	4	1.848446e-79
5	5	2.195986e-79
5	6	1.836990e-79
5	7	2.691540e-80
5	8	0.000000e+00
5	9	0.000000e+00
5	10	0.000000e+00
5	11	1.503997e-82
5	12	4.995757e-80
5	13	1.605709e-79
5	14	1.852776e-79
5	15	2.201558e-79
5	16	1.856920e-79
5	17	2.682030e-80
5	18	0.000000e+00
5	19	0.000000e+00
5	20	0.000000e+00
5	21	1.521700e-82
5	22	5.109310e-80
5	23	1.619017e-79
5	24	1.868218e-79
5	25	2.200486e-79
5	26	1.850033e-79
5	27	2.704875e-80
5	28	0.000000e+00
5	29	0.000000e+00
5	30	0.000000e+00
5	31	1.503372e-82
5	32	5.086093e-80
5	33	1.597381e-79
5	34	1.841402e-79
5	35	2.157222e-79
5	36	1.809627e-79
5	37	2.669287e-80
5	38	0.000000e+00
5	39	0.000000e+00
5	40	0.000000e+00
5	41	1.507747e-82
5	42	5.037722e-80
5	43	1.603534e-79
5	44	1.847433e-79
5	45	2.181647e-79
5	46	1.833338e-79
5	47	2.673272e-80
5	48	0.000000e+00
5	49	0.000000e+00
5	50	0.000000e+00
5	51	2.384097e-82
5	52	7.489836e-80
5	53	2.365573e-79
5	54	2.528610e-79
5	55	2.562701e-79
5	56	1.670099e-79
5	57	1.248504e-80
5	58	0.000000e+00
5	59	0.000000e+00
5	60	0.000000e+00
5	61	1.523352e-82
5	62	7.400155e-80
5	63	2.150543e-79
5	64	1.935238e-79
5	65	2.039387e-79
5	66	1.488416e-79
5	67	1.793413e-80
5	68	0.000000e+00
5	69	0.000000e+00
5	70	-8.732835e-85
5	71	1.404675e-82
5	72	5.078336e-80
5	73	1.687371e-79
5	74	1.793898e-79
5	75	1.958043e-79
5	76	1.242924e-79
5	77	9.242640e-81
5	78	0.000000e+00
5	79	0.000000e+00
5	80	0.000000e+00
5	81	1.194400e-82
5	82	5.413410e-80
5	83	1.609697e-79
5	84	1.582832e-79
5	85	1.665400e-79
5	86	9.539746e-80
5	87	4.478190e-81
5	88	0.000000e+00
5	89	0.000000e+00
5	90	0.000000e+00
5	91	0.000000e+00
6	0	0.000000e+00
6	1	3.991998e-83
6	2	3.538482e-80
6	3	1.037427e-79
6	4	1.381180e-79
6	5	1.836990e-79
6	6	1.722563e-79
6	7	2.690125e-80
6	8	0.000000e+00
6	9	0.000000e+00
6	10	0.000000e+00
6	11	3.732810e-83
6	12	3.440347e-80
6	13	1.032363e-79
6	14	1.380516e-79
6	15	1.852782e-79
6	16	1.730861e-79
6	17	2.684959e-80
6	18	0.000000e+00
6	19	0.000000e+00
6	20	0.000000e+00
6	21	4.145746e-83
6	22	3.640857e-80
6	23	1.055515e-79
6	24	1.399166e-79
6	25	1.852808e-79
6	26	1.725972e-79
6	27	2.696781e-80
6	28	0.000000e+00
6	29	0.000000e+00
6	30	0.000000e+00
6	31	4.356075e-83
6	32	3.710185e-80
6	33	1.050570e-79
6	34	1.383950e-79
6	35	1.818193e-79
6	36	1.689968e-79
6	37	2.654199e-80
6	38	0.000000e+00
6	39	0.000000e+00
6	40	0.000000e+00
6	41	4.050399e-83
6	42	3.566023e-80
6	43	1.042941e-79
6	44	1.382223e-79
6	45	1.837113e-79
6	46	1.710291e-79
6	47	2.667959e-80
6	48	0.000000e+00
6	49	0.000000e+00
6	50	0.000000e+00
6	51	1.084183e-82
6	52	4.380108e-80
6	53	1.459485e-79
6	54	1.980175e-79
6	55	2.108341e-79
6	56	1.458717e-79
6	57	9.192327e-81
6	58	0.000000e+00
6	59	0.000000e+00
6	60	0.000000e+00
6	61	-1.009229e-83
6	62	6.601134e-80
6	63	1.448425e-79
6	64	1.481868e-79
6	65	1.540155e-79
6	66	1.219405e-79
6	67	1.217412e-80
6	68	0.000000e+00
6	69	0.000000e+00
6	70	-1.379888e-84
6	71	9.122700e-84
6	72	3.068571e-80
6	73	8.980126e-80
6	74	1.151984e-79
6	75	1.422434e-79
6	76	1.101484e-79
6	77	1.091814e-80
6	78	0.000000e+00
6	79	0.000000e+00
6	80	0.000000e+00
6	81	4.522625e-83
6	82	2.847965e-80
6	83	1.018855e-79
6	84	1.066730e-79
6	85	1.300320e-79
6	86	7.946936e-80
6	87	4.770251e-81
6	88	0.000000e+00
6	89	0.000000e+00
6	90	0.000000e+00
6	91	0.000000e+00
7	0	0.000000e+00
7	1	-3.133343e-85
7	2	5.150806e-81
7	3	1.375684e-80
7	4	1.913998e-80
7	5	2.691540e-80
7	6	2.690125e-80
7	7	4.674729e-81
7	8	0.000000e+00
7	9	0.000000e+00
7	10	0.000000e+00
7	11	-8.792070e-85
7	12	4.921564e-81
7	13	1.355423e-80
7	14	1.902184e-80
7	15	2.712477e-80
7	16	2.712408e-80
7	17	4.596771e-81
7	18	0.000000e+00
7	19	0.000000e+00
7	20	0.000000e+00
7	21	-9.942432e-86
7	22	5.360158e-81
7	23	1.411768e-80
7	24	1.946148e-80
7	25	2.716153e-80
7	26	2.713814e-80
7	27	4.620539e-81
7	28	0.000000e+00
7	29	0.000000e+00
7	30	0.000000e+00
7	31	4.625497e-85
7	32	5.566414e-81
7	33	1.421694e-80
7	34	1.937235e-80
7	35	2.668878e-80
7	36	2.663729e-80
7	37	4.550817e-81
7	38	0.000000e+00
7	39	0.000000e+00
7	40	0.000000e+00
7	41	-2.178321e-85
7	42	5.221984e-81
7	43	1.390167e-80
7	44	1.919047e-80
7	45	2.692820e-80
7	46	2.687359e-80
7	47	4.570816e-81
7	48	0.000000e+00
7	49	0.000000e+00
7	50	0.000000e+00
7	51	1.070516e-83
7	52	5.753855e-81
7	53	1.959411e-80
7	54	2.946409e-80
7	55	3.164017e-80
7	56	2.354191e-80
7	57	1.900523e-81
7	58	0.000000e+00
7	59	0.000000e+00
7	60	0.000000e+00
7	61	-9.030820e-84
7	62	1.113158e-80
7	63	2.164495e-80
7	64	2.231655e-80
7	65	2.287103e-80
7	66	1.887401e-80
7	67	1.771518e-81
7	68	0.000000e+00
7	69	0.000000e+00
7	70	-2.094468e-85
7	71	-4.126102e-84
7	72	4.769707e-81
7	73	1.074588e-80
7	74	1.573699e-80
7	75	2.113387e-80
7	76	1.941609e-80
7	77	2.717063e-81
7	78	0.000000e+00
7	79	0.000000e+00
7	80	0.000000e+00
7	81	3.970076e-84
7	82	3.091136e-81
7	83	1.304376e-80
7	84	1.507802e-80
7	85	1.991583e-80
7	86	1.368273e-80
7	87	1.467547e-81
7	88	0.000000e+00
7	89	0.000000e+00
7	90	0.000000e+00
7	91	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
8	10	0.000000e+00
8	11	0.000000e+00
8	12	0.000000e+00
8	13	0.000000e+00
8	14	0.000000e+00
8	15	0.000000e+00
8	16	0.000000e+00
8	17	0.000000e+00
8	18	0.000000e+00
8	19	0.000000e+00
8	20	0.000000e+00
8	21	0.000000e+00
8	22	0.000000e+00
8	23	0.000000e+00
8	24	0.000000e+00
8	25	0.000000e+00
8	26	0.000000e+00
8	27	0.000000e+00
8	28	0.000000e+00
8	29	0.000000e+00
8	30	0.000000e+00
8	31	0.000000e+00
8	32	0.000000e+00
8	33	0.000000e+00
8	34	0.000000e+00
8	35	0.000000e+00
8	36	0.000000e+00
8	37	0.000000e+00
8	38	0.000000e+00
8	39	0.000000e+00
8	40	0.000000e+00
8	41	0.000000e+00
8	42	0.000000e+00
8	43	0.000000e+00
8	44	0.000000e+00
8	45	0.000000e+00
8	46	0.000000e+00
8	47	0.000000e+00
8	48	0.000000e+00
8	49	0.000000e+00
8	50	0.000000e+00
8	51	0.000000e+00
8	52	0.000000e+00
8	53	0.000000e+00
8	54	0.000000e+00
8	55	0.000000e+00
8	56	0.000000e+00
8	57	0.000000e+00
8	58	0.000000e+00
8	59	0.000000e+00
8	60	0.000000e+00
8	61	0.000000e+00
8	62	0.000000e+00
8	63	0.000000e+00
8	64	0.000000e+00
8	65	0.000000e+00
8	66	0.000000e+00
8	67	0.000000e+00
8	68	0.000000e+00
8	69	0.000000e+00
8	70	0.000000e+00
8	71	0.000000e+00
8	72	0.000000e+00
8	73	0.000000e+00
8	74	0.000000e+00
8	75	0.000000e+00
8	76	0.000000e+00
8	77	0.000000e+00
8	78	0.000000e+00
8	79	0.000000e+00
8	80	0.000000e+00
8	81	0.000000e+00
8	82	0.000000e+00
8	83	0.000000e+00
8	84	0.000000e+00
8	85	0.000000e+00
8	86	0.000000e+00
8	87	0.000000e+00
8	88	0.000000e+00
8	89	0.000000e+00
8	90	0.000000e+00
8	91	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00
9	10	0.000000e+00
9	11	0.000000e+00
9	12	0.000000e+00
9	13	0.000000e+00
9	14	0.000000e+00
9	15	0.000000e+00
9	16	0.000000e+00
9	17	0.000000e+00
9	18	0.000000e+00
9	19	0.000000e+00
9	20	0.000000e+00
9	21	0.000000e+00
9	22	0.000000e+00
9	23	0.000000e+00
9	24	0.000000e+00
9	25	0.000000e+00
9	26	0.000000e+00
9	27	0.000000e+00
9	28	0.000000e+00
9	29	0.000000e+00
9	30	0.000000e+00
9	31	0.000000e+00
9	32	0.000000e+00
9	33	0.000000e+00
9	34	0.000000e+00
9	35	0.000000e+00
9	36	0.000000e+00
9	37	0.000000e+00
9	38	0.000000e+00
9	39	0.000000e+00
9	40	0.000000e+00
9	41	0.000000e+00
9	42	0.000000e+00
9	43	0.000000e+00
9	44	0.000000e+00
9	45	0.000000e+00
9	46	0.000000e+00
9	47	0.000000e+00
9	48	0.000000e+00
9	49	0.000000e+00
9	50	0.000000e+00
9	51	0.000000e+00
9	52	0.000000e+00
9	53	0.000000e+00
9	54	0.000000e+00
9	55	0.000000e+00
9	56	0.000000e+00
9	57	0.000000e+00
9	58	0.000000e+00
9	59	0.000000e+00
9	60	0.000000e+00
9	61	0.000000e+00
9	62	0.000000e+00
9	63	0.000000e+00
9	64	0.000000e+00
9	65	0.000000e+00
9	66	0.000000e+00
9	67	0.000000e+00
9	68	0.000000e+00
9	69	0.000000e+00
9	70	0.000000e+00
9	71	0.000000e+00
9	72	0.000000e+00
9	73	0.000000e+00
9	74	0.000000e+00
9	75	0.000000e+00
9	76	0.000000e+00
9	77	0.000000e+00
9	78	0.000000e+00
9	79	0.000000e+00
9	80	0.000000e+00
9	81	0.000000e+00
9	82	0.000000e+00
9	83	0.000000e+00
9	84	0.000000e+00
9	85	0.000000e+00
9	86	0.000000e+00
9	87	0.000000e+00
9	88	0.000000e+00
9	89	0.000000e+00
9	90	0.000000e+00
9	91	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00
10	11	0.000000e+00
10	12	0.000000e+00
10	13	0.000000e+00
10	14	0.000000e+00
10	15	0.000000e+00
10	16	0.000000e+00
10	17	0.000000e+00
10	18	0.000000e+00
10	19	0.000000e+00
10	20	0.000000e+00
10	21	0.000000e+00
10	22	0.000000e+00
10	23	0.000000e+00
10	24	0.000000e+00
10	25	0.000000e+00
10	26	0.000000e+00
10	27	0.000000e+00
10	28	0.000000e+00
10	29	0.000000e+00
10	30	0.000000e+00
10	31	0.000000e+00
10	32	0.000000e+00
10	33	0.000000e+00
10	34	0.000000e+00
10	35	0.000000e+00
10	36	0.000000e+00
10	37	0.000000e+00
10	38	0.000000e+00
10	39	0.000000e+00
10	40	0.000000e+00
10	41	0.000000e+00
10	42	0.000000e+00
10	43	0.000000e+00
10	44	0.000000e+00
10	45	0.000000e+00
10	46	0.000000e+00
10	47	0.000000e+00
10	48	0.000000e+00
10	49	0.000000e+00
10	50	0.000000e+00
10	51	0.000000e+00
10	52	0.000000e+00
10	53	0.000000e+00
10	54	0.000000e+00
10	55	0.000000e+00
10	56	0.000000e+00
10	57	0.000000e+00
10	58	0.000000e+00
10	59	0.000000e+00
10	60	0.000000e+00
10	61	0.000000e+00
10	62	0.000000e+00
10	63	0.000000e+00
10	64	0.000000e+00
10	65	0.000000e+00
10	66	0.000000e+00
10	67	0.000000e+00
10	68	0.000000e+00
10	69	0.000000e+00
10	70	0.000000e+00
10	71	0.000000e+00
10	72	0.000000e+00
10	73	0.000000e+00
10	74	0.000000e+00
10	75	0.000000e+00
10	76	0.000000e+00
10	77	0.000000e+00
10	78	0.000000e+00
10	79	0.000000e+00
10	80	0.000000e+00
10	81	0.000000e+00
10	82	0.000000e+00
10	83	0.000000e+00
10	84	0.000000e+00
10	85	0.000000e+00
10	86	0.000000e+00
10	87	0.000000e+00
10	88	0.000000e+00
10	89	0.000000e+00
10	90	0.000000e+00
10	91	0.000000e+00
11	0	0.000000e+00
11	1	1.731404e-84
11	2	7.493504e-83
11	3	2.332795e-82
11	4	1.908140e-82
11	5	1.503997e-82
11	6	3.732810e-83
11	7	-8.792070e-85
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	1.791426e-84
11	12	8.209102e-83
11	13	2.421168e-82
11	14	1.942603e-82
11	15	1.497885e-82
11	16	3.458288e-83
11	17	-1.575321e-84
11	18	0.000000e+00
11	19	0.000000e+00
11	20	0.000000e+00
11	21	1.742755e-84
11	22	7.189816e-83
11	23	2.299546e-82
11	24	1.911059e-82
11	25	1.538406e-82
11	26	3.969460e-83
11	27	-2.903226e-85
11	28	0.000000e+00
11	29	0.000000e+00
11	30	0.000000e+00
11	31	1.680375e-84
11	32	6.298471e-83
11	33	2.170366e-82
11	34	1.853238e-82
11	35	1.532391e-82
11	36	4.210691e-83
11	37	6.305444e-85
11	38	0.000000e+00
11	39	0.000000e+00
11	40	0.000000e+00
11	41	1.735146e-84
11	42	7.330271e-83
11	43	2.303037e-82
11	44	1.899259e-82
11	45	1.516239e-82
11	46	3.808028e-83
11	47	-5.819423e-85
11	48	0.000000e+00
11	49	0.000000e+00
11	50	0.000000e+00
11	51	1.729411e-84
11	52	2.005693e-82
11	53	3.867514e-82
11	54	2.127575e-82
11	55	1.610982e-82
11	56	9.363475e-83
11	57	2.511507e-83
11	58	0.000000e+00
11	59	0.000000e+00
11	60	0.000000e+00
11	61	2.614467e-84
11	62	-4.470291e-83
11	63	8.647528e-83
11	64	2.211507e-82
11	65	3.164548e-82
11	66	1.502381e-82
11	67	4.308125e-83
11	68	0.000000e+00
11	69	0.000000e+00
11	70	1.532665e-86
11	71	2.580769e-84
11	72	1.671563e-82
11	73	5.581145e-82
11	74	5.496289e-82
11	75	4.450952e-82
11	76	1.390371e-82
11	77	-6.717080e-84
11	78	0.000000e+00
11	79	0.000000e+00
11	80	0.000000e+00
11	81	1.891430e-84
11	82	2.094411e-82
11	83	3.568733e-82
11	84	3.964043e-82
11	85	2.477397e-82
11	86	1.429895e-82
11	87	-1.016177e-84
11	88	0.000000e+00
11	89	0.000000e+00
11	90	0.000000e+00
11	91	0.000000e+00
12	0	0.000000e+00
12	1	8.072468e-83
12	2	2.535107e-80
12	3	7.844436e-80
12	4	6.180562e-80
12	5	4.995757e-80
12	6	3.440347e-80
12	7	4.921564e-81
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	8.209102e-83
12	12	2.599225e-80
12	13	7.871268e-80
12	14	6.198464e-80
12	15	5.033786e-80
12	16	3.463375e-80
12	17	4.826212e-81
12	18	0.000000e+00
12	19	0.000000e+00
12	20	0.000000e+00
12	21	8.177170e-83
12	22	2.561921e-80
12	23	7.939742e-80
12	24	6.271350e-80
12	25	5.067288e-80
12	26	3.482314e-80
12	27	5.022956e-81
12	28	0.000000e+00
12	29	0.000000e+00
12	30	0.000000e+00
12	31	7.988854e-83
12	32	2.520904e-80
12	33	7.837677e-80
12	34	6.190244e-80
12	35	4.984178e-80
12	36	3.423696e-80
12	37	5.065419e-81
12	38	0.000000e+00
12	39	0.000000e+00
12	40	0.000000e+00
12	41	8.121242e-83
12	42	2.534325e-80
12	43	7.860155e-80
12	44	6.197413e-80
12	45	5.015958e-80
12	46	3.443650e-80
12	47	4.930793e-81
12	48	0.000000e+00
12	49	0.000000e+00
12	50	0.000000e+00
12	51	1.165660e-82
12	52	4.610521e-80
12	53	1.246588e-79
12	54	8.585207e-80
12	55	7.097725e-80
12	56	4.438252e-80
12	57	4.939280e-81
12	58	0.000000e+00
12	59	0.000000e+00
12	60	0.000000e+00
12	61	1.366506e-82
12	62	3.349626e-80
12	63	1.235066e-79
12	64	7.240976e-80
12	65	6.993790e-80
12	66	4.737131e-80
12	67	8.358995e-81
12	68	0.000000e+00
12	69	0.000000e+00
12	70	7.881474e-86
12	71	1.264198e-82
12	72	3.480067e-80
12	73	1.015568e-79
12	74	9.120311e-80
12	75	7.875151e-80
12	76	3.554037e-80
12	77	1.687403e-81
12	78	0.000000e+00
12	79	0.000000e+00
12	80	0.000000e+00
12	81	1.072375e-82
12	82	3.287010e-80
12	83	8.443007e-80
12	84	7.970395e-80
12	85	5.997672e-80
12	86	3.516284e-80
12	87	2.906255e-81
12	88	0.000000e+00
12	89	0.000000e+00
12	90	0.000000e+00
12	91	0.000000e+00
13	0	0.000000e+00
13	1	2.370145e-82
13	2	7.763110e-80
13	3	2.637973e-79
13	4	2.060155e-79
13	5	1.605709e-79
13	6	1.032363e-79
13	7	1.355423e-80
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	2.421168e-82
13	12	7.871268e-80
13	13	2.704938e-79
13	14	2.075778e-79
13	15	1.622824e-79
13	16	1.042446e-79
13	17	1.329250e-80
13	18	0.000000e+00
13	19	0.000000e+00
13	20	0.000000e+00
13	21	2.396525e-82
13	22	7.797562e-80
13	23	2.659840e-79
13	24	2.083947e-79
13	25	1.626290e-79
13	26	1.043528e-79
13	27	1.385738e-80
13	28	0.000000e+00
13	29	0.000000e+00
13	30	0.000000e+00
13	31	2.330241e-82
13	32	7.585901e-80
13	33	2.609086e-79
13	34	2.045992e-79
13	35	1.593707e-79
13	36	1.022447e-79
13	37	1.399281e-80
13	38	0.000000e+00
13	39	0.000000e+00
13	40	0.000000e+00
13	41	2.383136e-82
13	42	7.736663e-80
13	43	2.637672e-79
13	44	2.062434e-79
13	45	1.611000e-79
13	46	1.032902e-79
13	47	1.359410e-80
13	48	0.000000e+00
13	49	0.000000e+00
13	50	0.000000e+00
13	51	3.569094e-82
13	52	1.488585e-79
13	53	4.311816e-79
13	54	2.885326e-79
13	55	2.366991e-79
13	56	1.428221e-79
13	57	1.693896e-80
13	58	0.000000e+00
13	59	0.000000e+00
13	60	0.000000e+00
13	61	4.314871e-82
13	62	9.379861e-80
13	63	4.104552e-79
13	64	2.466607e-79
13	65	2.431906e-79
13	66	1.585037e-79
13	67	2.840818e-80
13	68	0.000000e+00
13	69	0.000000e+00
13	70	1.873039e-85
13	71	3.342845e-82
13	72	1.065110e-79
13	73	3.462984e-79
13	74	3.046162e-79
13	75	2.559690e-79
13	76	1.056702e-79
13	77	2.672844e-81
13	78	0.000000e+00
13	79	0.000000e+00
13	80	0.000000e+00
13	81	2.700309e-82
13	82	1.081041e-79
13	83	2.866238e-79
13	84	2.668091e-79
13	85	2.029078e-79
13	86	1.145885e-79
13	87	9.867270e-81
13	88	0.000000e+00
13	89	0.000000e+00
13	90	0.000000e+00
13	91	0.000000e+00
14	0	0.000000e+00
14	1	1.914142e-82
14	2	6.161255e-80
14	3	2.059462e-79
14	4	1.954054e-79
14	5	1.852776e-79
14	6	1.380516e-79
14	7	1.902184e-80
14	8	0.000000e+00
14	9	0.000000e+00
14	10	0.000000e+00
14	11	1.942603e-82
14	12	6.198464e-80
14	13	2.075778e-79
14	14	1.993500e-79
14	15	1.873463e-79
14	16	1.398303e-79
14	17	1.890019e-80
14	18	0.000000e+00
14	19	0.000000e+00
14	20	0.000000e+00
14	21	1.938965e-82
14	22	6.221323e-80
14	23	2.080024e-79
14	24	1.976631e-79
14	25	1.871995e-79
14	26	1.391226e-79
14	27	1.921506e-80
14	28	0.000000e+00
14	29	0.000000e+00
14	30	0.000000e+00
14	31	1.897410e-82
14	32	6.110369e-80
14	33	2.043625e-79
14	34	1.943238e-79
14	35	1.832954e-79
14	36	1.358598e-79
14	37	1.906752e-80
14	38	0.000000e+00
14	39	0.000000e+00
14	40	0.000000e+00
14	41	1.925493e-82
14	42	6.156729e-80
14	43	2.062128e-79
14	44	1.955670e-79
14	45	1.855764e-79
14	46	1.378957e-79
14	47	1.895158e-80
14	48	0.000000e+00
14	49	0.000000e+00
14	50	0.000000e+00
14	51	2.969926e-82
14	52	1.080876e-79
14	53	3.263411e-79
14	54	2.672719e-79
14	55	2.477094e-79
14	56	1.499501e-79
14	57	1.401439e-80
14	58	0.000000e+00
14	59	0.000000e+00
14	60	0.000000e+00
14	61	2.964249e-82
14	62	8.356374e-80
14	63	3.071208e-79
14	64	2.180602e-79
14	65	2.254320e-79
14	66	1.545060e-79
14	67	2.175246e-80
14	68	0.000000e+00
14	69	0.000000e+00
14	70	-4.851381e-85
14	71	2.378433e-82
14	72	7.386105e-80
14	73	2.421500e-79
14	74	2.273200e-79
14	75	2.181862e-79
14	76	1.076208e-79
14	77	4.919746e-81
14	78	0.000000e+00
14	79	0.000000e+00
14	80	0.000000e+00
14	81	1.973241e-82
14	82	7.790257e-80
14	83	2.125994e-79
14	84	2.036891e-79
14	85	1.786583e-79
14	86	9.935471e-80
14	87	5.691020e-81
14	88	0.000000e+00
14	89	0.000000e+00
14	90	0.000000e+00
14	91	0.000000e+00
15	0	0.000000e+00
15	1	1.489541e-82
15	2	5.049457e-80
15	3	1.612393e-79
15	4	1.864083e-79
15	5	2.201558e-79
15	6	1.852782e-79
15	7	2.712477e-80
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	1.497885e-82
15	12	5.033786e-80
15	13	1.622824e-79
15	14	1.873463e-79
15	15	2.244152e-79
15	16	1.874708e-79
15	17	2.704421e-80
15	18	0.000000e+00
15	19	0.000000e+00
15	20	0.000000e+00
15	21	1.513375e-82
15	22	5.134240e-80
15	23	1.631917e-79
15	24	1.886507e-79
15	25	2.221570e-79
15	26	1.866748e-79
15	27	2.726714e-80
15	28	0.000000e+00
15	29	0.000000e+00
15	30	0.000000e+00
15	31	1.493625e-82
15	32	5.100521e-80
15	33	1.606913e-79
15	34	1.857553e-79
15	35	2.175985e-79
15	36	1.825236e-79
15	37	2.690349e-80
15	38	0.000000e+00
15	39	0.000000e+00
15	40	0.000000e+00
15	41	1.499920e-82
15	42	5.064872e-80
15	43	1.617130e-79
15	44	1.865995e-79
15	45	2.203002e-79
15	46	1.850091e-79
15	47	2.695044e-80
15	48	0.000000e+00
15	49	0.000000e+00
15	50	0.000000e+00
15	51	2.388366e-82
15	52	7.547341e-80
15	53	2.388639e-79
15	54	2.560389e-79
15	55	2.592311e-79
15	56	1.690785e-79
15	57	1.266768e-80
15	58	0.000000e+00
15	59	0.000000e+00
15	60	0.000000e+00
15	61	1.494707e-82
15	62	7.417591e-80
15	63	2.164968e-79
15	64	1.945396e-79
15	65	2.050624e-79
15	66	1.501413e-79
15	67	1.804068e-80
15	68	0.000000e+00
15	69	0.000000e+00
15	70	-9.113879e-85
15	71	1.387907e-82
15	72	5.076177e-80
15	73	1.694795e-79
15	74	1.798408e-79
15	75	1.971058e-79
15	76	1.252644e-79
15	77	9.213759e-81
15	78	0.000000e+00
15	79	0.000000e+00
15	80	0.000000e+00
15	81	1.182639e-82
15	82	5.420199e-80
15	83	1.624401e-79
15	84	1.595011e-79
15	85	1.683922e-79
15	86	9.649350e-80
15	87	4.612693e-81
15	88	0.000000e+00
15	89	0.000000e+00
15	90	0.000000e+00
15	91	0.000000e+00
16	0	0.000000e+00
16	1	3.705424e-83
16	2	3.551416e-80
16	3	1.043656e-79
16	4	1.396155e-79
16	5	1.856920e-79
16	6	1.730861e-79
16	7	2.712408e-80
16	8	0.000000e+00
16	9	0.000000e+00
16	10	0.000000e+00
16	11	3.458288e-83
16	12	3.463375e-80
16	13	1.042446e-79
16	14	1.398303e-79
16	15	1.874708e-79
16	16	1.762669e-79
16	17	2.708754e-80
16	18	0.000000e+00
16	19	0.000000e+00
16	20	0.000000e+00
16	21	3.873754e-83
16	22	3.660249e-80
16	23	1.063757e-79
16	24	1.415518e-79
16	25	1.873749e-79
16	26	1.743985e-79
16	27	2.719130e-80
16	28	0.000000e+00
16	29	0.000000e+00
16	30	0.000000e+00
16	31	4.091424e-83
16	32	3.726400e-80
16	33	1.057280e-79
16	34	1.398934e-79
16	35	1.838007e-79
16	36	1.706759e-79
16	37	2.675008e-80
16	38	0.000000e+00
16	39	0.000000e+00
16	40	0.000000e+00
16	41	3.780292e-83
16	42	3.585879e-80
16	43	1.051474e-79
16	44	1.398686e-79
16	45	1.858056e-79
16	46	1.728379e-79
16	47	2.690351e-80
16	48	0.000000e+00
16	49	0.000000e+00
16	50	0.000000e+00
16	51	1.072658e-82
16	52	4.395785e-80
16	53	1.471803e-79
16	54	2.005386e-79
16	55	2.136406e-79
16	56	1.472417e-79
16	57	9.198724e-81
16	58	0.000000e+00
16	59	0.000000e+00
16	60	0.000000e+00
16	61	-1.594467e-83
16	62	6.657006e-80
16	63	1.458486e-79
16	64	1.491482e-79
16	65	1.549075e-79
16	66	1.226028e-79
16	67	1.216223e-80
16	68	0.000000e+00
16	69	0.000000e+00
16	70	-1.456354e-84
16	71	5.410143e-84
16	72	3.052125e-80
16	73	8.988319e-80
16	74	1.156018e-79
16	75	1.433566e-79
16	76	1.109044e-79
16	77	1.103788e-80
16	78	0.000000e+00
16	79	0.000000e+00
16	80	0.000000e+00
16	81	4.436379e-83
16	82	2.876280e-80
16	83	1.032588e-79
16	84	1.079264e-79
16	85	1.314517e-79
16	86	8.003358e-80
16	87	4.663643e-81
16	88	0.000000e+00
16	89	0.000000e+00
16	90	0.000000e+00
16	91	0.000000e+00
17	0	0.000000e+00
17	1	-1.009927e-84
17	2	5.047267e-81
17	3	1.345852e-80
17	4	1.899282e-80
17	5	2.682030e-80
17	6	2.684959e-80
17	7	4.596771e-81
17	8	0.000000e+00
17	9	0.000000e+00
17	10	0.000000e+00
17	11	-1.575321e-84
17	12	4.826212e-81
17	13	1.329250e-80
17	14	1.890019e-80
17	15	2.704421e-80
17	16	2.708754e-80
17	17	4.671715e-81
17	18	0.000000e+00
17	19	0.000000e+00
17	20	0.000000e+00
17	21	-7.827599e-85
17	22	5.261935e-81
17	23	1.383361e-80
17	24	1.932496e-80
17	25	2.707427e-80
17	26	2.708644e-80
17	27	4.605700e-81
17	28	0.000000e+00
17	29	0.000000e+00
17	30	0.000000e+00
17	31	-1.990057e-85
17	32	5.468037e-81
17	33	1.392122e-80
17	34	1.922721e-80
17	35	2.659831e-80
17	36	2.657585e-80
17	37	4.531382e-81
17	38	0.000000e+00
17	39	0.000000e+00
17	40	0.000000e+00
17	41	-8.982188e-85
17	42	5.125303e-81
17	43	1.362420e-80
17	44	1.905787e-80
17	45	2.684311e-80
17	46	2.682543e-80
17	47	4.557223e-81
17	48	0.000000e+00
17	49	0.000000e+00
17	50	0.000000e+00
17	51	1.006392e-83
17	52	5.584836e-81
17	53	1.914935e-80
17	54	2.936807e-80
17	55	3.162599e-80
17	56	2.341846e-80
17	57	1.863665e-81
17	58	0.000000e+00
17	59	0.000000e+00
17	60	0.000000e+00
17	61	-1.027391e-83
17	62	1.096689e-80
17	63	2.123721e-80
17	64	2.199279e-80
17	65	2.259336e-80
17	66	1.858701e-80
17	67	1.693391e-81
17	68	0.000000e+00
17	69	0.000000e+00
17	70	-2.192845e-85
17	71	-5.190209e-84
17	72	4.600981e-81
17	73	1.023753e-80
17	74	1.536958e-80
17	75	2.087178e-80
17	76	1.927814e-80
17	77	2.725134e-81
17	78	0.000000e+00
17	79	0.000000e+00
17	80	0.000000e+00
17	81	3.429259e-84
17	82	2.929086e-81
17	83	1.270675e-80
17	84	1.478307e-80
17	85	1.977574e-80
17	86	1.355000e-80
17	87	1.412571e-81
17	88	0.000000e+00
17	89	0.000000e+00
17	90	0.000000e+00
17	91	0.000000e+00
18	0	0.000000e+00
18	1	0.000000e+00
18	2	0.000000e+00
18	3	0.000000e+00
18	4	0.000000e+00
18	5	0.000000e+00
18	6	0.000000e+00
18	7	0.000000e+00
18	8	0.000000e+00
18	9	0.000000e+00
18	10	0.000000e+00
18	11	0.000000e+00
18	12	0.000000e+00
18	13	0.000000e+00
18	14	0.000000e+00
18	15	0.000000e+00
18	16	0.000000e+00
18	17	0.000000e+00
18	18	0.000000e+00
18	19	0.000000e+00
18	20	0.000000e+00
18	21	0.000000e+00
18	22	0.000000e+00
18	23	0.000000e+00
18	24	0.000000e+00
18	25	0.000000e+00
18	26	0.000000e+00
18	27	0.000000e+00
18	28	0.000000e+00
18	29	0.000000e+00
18	30	0.000000e+00
18	31	0.000000e+00
18	32	0.000000e+00
18	33	0.000000e+00
18	34	0.000000e+00
18	35	0.000000e+00
18	36	0.000000e+00
18	37	0.000000e+00
18	38	0.000000e+00
18	39	0.000000e+00
18	40	0.000000e+00
18	41	0.000000e+00
18	42	0.000000e+00
18	43	0.000000e+00
18	44	0.000000e+00
18	45	0.000000e+00
18	46	0.000000e+00
18	47	0.000000e+00
18	48	0.000000e+00
18	49	0.000000e+00
18	50	0.000000e+00
18	51	0.000000e+00
18	52	0.000000e+00
18	53	0.000000e+00
18	54	0.000000e+00
18	55	0.000000e+00
18	56	0.000000e+00
18	57	0.000000e+00
18	58	0.000000e+00
18	59	0.000000e+00
18	60	0.000000e+00
18	61	0.000000e+00
18	62	0.000000e+00
18	63	0.000000e+00
18	64	0.000000e+00
18	65	0.000000e+00
18	66	0.000000e+00
18	67	0.000000e+00
18	68	0.000000e+00
18	69	0.000000e+00
18	70	0.000000e+00
18	71	0.000000e+00
18	72	0.000000e+00
18	73	0.000000e+00
18	74	0.000000e+00
18	75	0.000000e+00
18	76	0.000000e+00
18	77	0.000000e+00
18	78	0.000000e+00
18	79	0.000000e+00
18	80	0.000000e+00
18	81	0.000000e+00
18	82	0.000000e+00
18	83	0.000000e+00
18	84	0.000000e+00
18	85	0.000000e+00
18	86	0.000000e+00
18	87	0.000000e+00
18	88	0.000000e+00
18	89	0.000000e+00
18	90	0.000000e+00
18	91	0.000000e+00
19	0	0.000000e+00
19	1	0.000000e+00
19	2	0.000000e+00
19	3	0.000000e+00
19	4	0.000000e+00
19	5	0.000000e+00
19	6	0.000000e+00
19	7	0.000000e+00
19	8	0.000000e+00
19	9	0.000000e+00
19	10	0.000000e+00
19	11	0.000000e+00
19	12	0.000000e+00
19	13	0.000000e+00
19	14	0.000000e+00
19	15	0.000000e+00
19	16	0.000000e+00
19	17	0.000000e+00
19	18	0.000000e+00
19	19	0.000000e+00
19	20	0.000000e+00
19	21	0.000000e+00
19	22	0.000000e+00
19	23	0.000000e+00
19	24	0.000000e+00
19	25	0.000000e+00
19	26	0.000000e+00
19	27	0.000000e+00
19	28	0.000000e+00
19	29	0.000000e+00
19	30	0.000000e+00
19	31	0.000000e+00
19	32	0.000000e+00
19	33	0.000000e+00
19	34	0.000000e+00
19	35	0.000000e+00
19	36	0.000000e+00
19	37	0.000000e+00
19	38	0.000000e+00
19	39	0.000000e+00
19	40	0.000000e+00
19	41	0.000000e+00
19	42	0.000000e+00
19	43	0.000000e+00
19	44	0.000000e+00
19	45	0.000000e+00
19	46	0.000000e+00
19	47	0.000000e+00
19	48	0.000000e+00
19	49	0.000000e+00
19	50	0.000000e+00
19	51	0.000000e+00
19	52	0.000000e+00
19	53	0.000000e+00
19	54	0.000000e+00
19	55	0.000000e+00
19	56	0.000000e+00
19	57	0.000000e+00
19	58	0.000000e+00
19	59	0.000000e+00
19	60	0.000000e+00
19	61	0.000000e+00
19	62	0.000000e+00
19	63	0.000000e+00
19	64	0.000000e+00
19	65	0.000000e+00
19	66	0.000000e+00
19	67	0.000000e+00
19	68	0.000000e+00
19	69	0.000000e+00
19	70	0.000000e+00
19	71	0.000000e+00
19	72	0.000000e+00
19	73	0.000000e+00
19	74	0.000000e+00
19	75	0.000000e+00
19	76	0.000000e+00
19	77	0.000000e+00
19	78	0.000000e+00
19	79	0.000000e+00
19	80	0.000000e+00
19	81	0.000000e+00
19	82	0.000000e+00
19	83	0.000000e+00
19	84	0.000000e+00
19	85	0.000000e+00
19	86	0.000000e+00
19	87	0.000000e+00
19	88	0.000000e+00
19	89	0.000000e+00
19	90	0.000000e+00
19	91	0.000000e+00
20	0	0.000000e+00
20	1	0.000000e+00
20	2	0.000000e+00
20	3	0.000000e+00
20	4	0.000000e+00
20	5	0.000000e+00
20	6	0.000000e+00
20	7	0.000000e+00
20	8	0.000000e+00
20	9	0.000000e+00
20	10	0.000000e+00
20	11	0.000000e+00
20	12	0.000000e+00
20	13	0.000000e+00
20	14	0.000000e+00
20	15	0.000000e+00
20	16	0.000000e+00
20	17	0.000000e+00
20	18	0.000000e+00
20	19	0.000000e+00
20	20	0.000000e+00
20	21	0.000000e+00
20	22	0.000000e+00
20	23	0.000000e+00
20	24	0.000000e+00
20	25	0.000000e+00
20	26	0.000000e+00
20	27	0.000000e+00
20	28	0.000000e+00
20	29	0.000000e+00
20	30	0.000000e+00
20	31	0.000000e+00
20	32	0.000000e+00
20	33	0.000000e+00
20	34	0.000000e+00
20	35	0.000000e+00
20	36	0.000000e+00
20	37	0.000000e+00
20	38	0.000000e+00
20	39	0.000000e+00
20	40	0.000000e+00
20	41	0.000000e+00
20	42	0.000000e+00
20	43	0.000000e+00
20	44	0.000000e+00
20	45	0.000000e+00
20	46	0.000000e+00
20	47	0.000000e+00
20	48	0.000000e+00
20	49	0.000000e+00
20	50	0.000000e+00
20	51	0.000000e+00
20	52	0.000000e+00
20	53	0.000000e+00
20	54	0.000000e+00
20	55	0.000000e+00
20	56	0.000000e+00
20	57	0.000000e+00
20	58	0.000000e+00
20	59	0.000000e+00
20	60	0.000000e+00
20	61	0.000000e+00
20	62	0.000000e+00
20	63	0.000000e+00
20	64	0.000000e+00
20	65	0.000000e+00
20	66	0.000000e+00
20	67	0.000000e+00
20	68	0.000000e+00
20	69	0.000000e+00
20	70	0.000000e+00
20	71	0.000000e+00
20	72	0.000000e+00
20	73	0.000000e+00
20	74	0.000000e+00
20	75	0.000000e+00
20	76	0.000000e+00
20	77	0.000000e+00
20	78	0.000000e+00
20	79	0.000000e+00
20	80	0.000000e+00
20	81	0.000000e+00
20	82	0.000000e+00
20	83	0.000000e+00
20	84	0.000000e+00
20	85	0.000000e+00
20	86	0.000000e+00
20	87	0.000000e+00
20	88	0.000000e+00
20	89	0.000000e+00
20	90	0.000000e+00
20	91	0.000000e+00
21	0	0.000000e+00
21	1	1.696520e-84
21	2	7.500523e-83
21	3	2.316907e-82
21	4	1.909280e-82
21	5	1.521700e-82
21	6	4.145746e-83
21	7	-9.942432e-86
21	8	0.000000e+00
21	9	0.000000e+00
21	10	0.000000e+00
21	11	1.742755e-84
21	12	8.177170e-83
21	13	2.396525e-82
21	14	1.938965e-82
21	15	1.513375e-82
21	16	3.873754e-83
21	17	-7.827599e-85
21	18	0.000000e+00
21	19	0.000000e+00
21	20	0.000000e+00
21	21	1.717085e-84
21	22	7.220157e-83
21	23	2.289174e-82
21	24	1.915254e-82
21	25	1.557284e-82
21	26	4.385355e-83
21	27	4.849586e-85
21	28	0.000000e+00
21	29	0.000000e+00
21	30	0.000000e+00
21	31	1.648057e-84
21	32	6.373235e-83
21	33	2.170283e-82
21	34	1.862698e-82
21	35	1.553540e-82
21	36	4.620168e-83
21	37	1.375631e-84
21	38	0.000000e+00
21	39	0.000000e+00
21	40	0.000000e+00
21	41	1.700359e-84
21	42	7.348076e-83
21	43	2.290146e-82
21	44	1.901892e-82
21	45	1.534357e-82
21	46	4.220520e-83
21	47	1.891531e-85
21	48	0.000000e+00
21	49	0.000000e+00
21	50	0.000000e+00
21	51	1.697396e-84
21	52	1.977091e-82
21	53	3.816734e-82
21	54	2.118739e-82
21	55	1.623770e-82
21	56	9.475036e-83
21	57	2.408362e-83
21	58	0.000000e+00
21	59	0.000000e+00
21	60	0.000000e+00
21	61	2.553457e-84
21	62	-4.109063e-83
21	63	8.868768e-83
21	64	2.173717e-82
21	65	3.101088e-82
21	66	1.500084e-82
21	67	4.226443e-83
21	68	0.000000e+00
21	69	0.000000e+00
21	70	1.480421e-86
21	71	2.542154e-84
21	72	1.662083e-82
21	73	5.511844e-82
21	74	5.431755e-82
21	75	4.405100e-82
21	76	1.387437e-82
21	77	-6.528086e-84
21	78	0.000000e+00
21	79	0.000000e+00
21	80	0.000000e+00
21	81	1.869747e-84
21	82	2.077378e-82
21	83	3.543810e-82
21	84	3.929772e-82
21	85	2.462714e-82
21	86	1.405993e-82
21	87	-1.507907e-84
21	88	0.000000e+00
21	89	0.000000e+00
21	90	0.000000e+00
21	91	0.000000e+00
22	0	0.000000e+00
22	1	7.106392e-83
22	2	2.570757e-80
22	3	7.814942e-80
22	4	6.230424e-80
22	5	5.109310e-80
22	6	3.640857e-80
22	7	5.360158e-81
22	8	0.000000e+00
22	9	0.000000e+00
22	10	0.000000e+00
22	11	7.189816e-83
22	12	2.561921e-80
22	13	7.797562e-80
22	14	6.221323e-80
22	15	5.134240e-80
22	16	3.660249e-80
22	17	5.261935e-81
22	18	0.000000e+00
22	19	0.000000e+00
22	20	0.000000e+00
22	21	7.220157e-83
22	22	2.656023e-80
22	23	7.937632e-80
22	24	6.337694e-80
22	25	5.187405e-80
22	26	3.687278e-80
22	27	5.464687e-81
22	28	0.000000e+00
22	29	0.000000e+00
22	30	0.000000e+00
22	31	7.096174e-83
22	32	2.592440e-80
22	33	7.885894e-80
22	34	6.285362e-80
22	35	5.117303e-80
22	36	3.630635e-80
22	37	5.502312e-81
22	38	0.000000e+00
22	39	0.000000e+00
22	40	0.000000e+00
22	41	7.160871e-83
22	42	2.575776e-80
22	43	7.844607e-80
22	44	6.254558e-80
22	45	5.131553e-80
22	46	3.645152e-80
22	47	5.366869e-81
22	48	0.000000e+00
22	49	0.000000e+00
22	50	0.000000e+00
22	51	1.066612e-82
22	52	4.537556e-80
22	53	1.228207e-79
22	54	8.559521e-80
22	55	7.180503e-80
22	56	4.521501e-80
22	57	4.851813e-81
22	58	0.000000e+00
22	59	0.000000e+00
22	60	0.000000e+00
22	61	1.206125e-82
22	62	3.598938e-80
22	63	1.249048e-79
22	64	7.248946e-80
22	65	6.961742e-80
22	66	4.813304e-80
22	67	8.097632e-81
22	68	0.000000e+00
22	69	0.000000e+00
22	70	-2.040598e-86
22	71	1.130042e-82
22	72	3.472739e-80
22	73	9.826525e-80
22	74	8.827936e-80
22	75	7.748240e-80
22	76	3.650724e-80
22	77	2.103864e-81
22	78	0.000000e+00
22	79	0.000000e+00
22	80	0.000000e+00
22	81	9.787054e-83
22	82	3.170395e-80
22	83	8.191191e-80
22	84	7.734091e-80
22	85	5.916869e-80
22	86	3.495793e-80
22	87	2.937950e-81
22	88	0.000000e+00
22	89	0.000000e+00
22	90	0.000000e+00
22	91	0.000000e+00
23	0	0.000000e+00
23	1	2.259299e-82
23	2	7.875298e-80
23	3	2.648868e-79
23	4	2.071699e-79
23	5	1.619017e-79
23	6	1.055515e-79
23	7	1.411768e-80
23	8	0.000000e+00
23	9	0.000000e+00
23	10	0.000000e+00
23	11	2.299546e-82
23	12	7.939742e-80
23	13	2.659840e-79
23	14	2.080024e-79
23	15	1.631917e-79
23	16	1.063757e-79
23	17	1.383361e-80
23	18	0.000000e+00
23	19	0.000000e+00
23	20	0.000000e+00
23	21	2.289174e-82
23	22	7.937632e-80
23	23	2.715500e-79
23	24	2.099941e-79
23	25	1.641647e-79
23	26	1.067954e-79
23	27	1.444073e-80
23	28	0.000000e+00
23	29	0.000000e+00
23	30	0.000000e+00
23	31	2.235319e-82
23	32	7.774852e-80
23	33	2.641298e-79
23	34	2.069834e-79
23	35	1.613421e-79
23	36	1.048611e-79
23	37	1.459373e-80
23	38	0.000000e+00
23	39	0.000000e+00
23	40	0.000000e+00
23	41	2.274097e-82
23	42	7.861461e-80
23	43	2.652155e-79
23	44	2.075971e-79
23	45	1.625044e-79
23	46	1.056503e-79
23	47	1.416274e-80
23	48	0.000000e+00
23	49	0.000000e+00
23	50	0.000000e+00
23	51	3.439784e-82
23	52	1.477700e-79
23	53	4.275148e-79
23	54	2.852186e-79
23	55	2.360916e-79
23	56	1.431825e-79
23	57	1.662173e-80
23	58	0.000000e+00
23	59	0.000000e+00
23	60	0.000000e+00
23	61	4.118147e-82
23	62	9.755595e-80
23	63	4.122308e-79
23	64	2.463743e-79
23	65	2.421994e-79
23	66	1.604277e-79
23	67	2.823851e-80
23	68	0.000000e+00
23	69	0.000000e+00
23	70	8.731855e-86
23	71	3.243585e-82
23	72	1.079952e-79
23	73	3.455131e-79
23	74	3.026944e-79
23	75	2.551684e-79
23	76	1.069234e-79
23	77	2.994862e-81
23	78	0.000000e+00
23	79	0.000000e+00
23	80	0.000000e+00
23	81	2.616465e-82
23	82	1.079984e-79
23	83	2.847283e-79
23	84	2.646624e-79
23	85	2.012681e-79
23	86	1.137306e-79
23	87	9.908942e-81
23	88	0.000000e+00
23	89	0.000000e+00
23	90	0.000000e+00
23	91	0.000000e+00
24	0	0.000000e+00
24	1	1.888020e-82
24	2	6.260334e-80
24	3	2.074912e-79
24	4	1.969766e-79
24	5	1.868218e-79
24	6	1.399166e-79
24	7	1.946148e-80
24	8	0.000000e+00
24	9	0.000000e+00
24	10	0.000000e+00
24	11	1.911059e-82
24	12	6.271350e-80
24	13	2.083947e-79
24	14	1.976631e-79
24	15	1.886507e-79
24	16	1.415518e-79
24	17	1.932496e-80
24	18	0.000000e+00
24	19	0.000000e+00
24	20	0.000000e+00
24	21	1.915254e-82
24	22	6.337694e-80
24	23	2.099941e-79
24	24	2.018196e-79
24	25	1.888739e-79
24	26	1.410888e-79
24	27	1.966985e-80
24	28	0.000000e+00
24	29	0.000000e+00
24	30	0.000000e+00
24	31	1.880000e-82
24	32	6.255729e-80
24	33	2.071544e-79
24	34	1.968196e-79
24	35	1.852124e-79
24	36	1.379598e-79
24	37	1.953392e-80
24	38	0.000000e+00
24	39	0.000000e+00
24	40	0.000000e+00
24	41	1.900578e-82
24	42	6.263549e-80
24	43	2.079662e-79
24	44	1.972940e-79
24	45	1.871683e-79
24	46	1.397937e-79
24	47	1.939584e-80
24	48	0.000000e+00
24	49	0.000000e+00
24	50	0.000000e+00
24	51	2.925709e-82
24	52	1.080044e-79
24	53	3.255314e-79
24	54	2.662135e-79
24	55	2.478201e-79
24	56	1.508131e-79
24	57	1.407401e-80
24	58	0.000000e+00
24	59	0.000000e+00
24	60	0.000000e+00
24	61	2.915019e-82
24	62	8.611535e-80
24	63	3.102204e-79
24	64	2.168824e-79
24	65	2.254000e-79
24	66	1.560813e-79
24	67	2.169926e-80
24	68	0.000000e+00
24	69	0.000000e+00
24	70	-5.495246e-85
24	71	2.300437e-82
24	72	7.494517e-80
24	73	2.413382e-79
24	74	2.252188e-79
24	75	2.182622e-79
24	76	1.090850e-79
24	77	5.346927e-81
24	78	0.000000e+00
24	79	0.000000e+00
24	80	0.000000e+00
24	81	1.892589e-82
24	82	7.754354e-80
24	83	2.113542e-79
24	84	2.017816e-79
24	85	1.780005e-79
24	86	9.899567e-80
24	87	5.820813e-81
24	88	0.000000e+00
24	89	0.000000e+00
24	90	0.000000e+00
24	91	0.000000e+00
25	0	0.000000e+00
25	1	1.531481e-82
25	2	5.094994e-80
25	3	1.619862e-79
25	4	1.865002e-79
25	5	2.200486e-79
25	6	1.852808e-79
25	7	2.716153e-80
25	8	0.000000e+00
25	9	0.000000e+00
25	10	0.000000e+00
25	11	1.538406e-82
25	12	5.067288e-80
25	13	1.626290e-79
25	14	1.871995e-79
25	15	2.221570e-79
25	16	1.873749e-79
25	17	2.707427e-80
25	18	0.000000e+00
25	19	0.000000e+00
25	20	0.000000e+00
25	21	1.557284e-82
25	22	5.187405e-80
25	23	1.641647e-79
25	24	1.888739e-79
25	25	2.237278e-79
25	26	1.867314e-79
25	27	2.730934e-80
25	28	0.000000e+00
25	29	0.000000e+00
25	30	0.000000e+00
25	31	1.538976e-82
25	32	5.167017e-80
25	33	1.620916e-79
25	34	1.862330e-79
25	35	2.178807e-79
25	36	1.826851e-79
25	37	2.695263e-80
25	38	0.000000e+00
25	39	0.000000e+00
25	40	0.000000e+00
25	41	1.542816e-82
25	42	5.113805e-80
25	43	1.625574e-79
25	44	1.867491e-79
25	45	2.202431e-79
25	46	1.850359e-79
25	47	2.698905e-80
25	48	0.000000e+00
25	49	0.000000e+00
25	50	0.000000e+00
25	51	2.423002e-82
25	52	7.579739e-80
25	53	2.389471e-79
25	54	2.547510e-79
25	55	2.583763e-79
25	56	1.682514e-79
25	57	1.255436e-80
25	58	0.000000e+00
25	59	0.000000e+00
25	60	0.000000e+00
25	61	1.563292e-82
25	62	7.453645e-80
25	63	2.165305e-79
25	64	1.952488e-79
25	65	2.057583e-79
25	66	1.498599e-79
25	67	1.803629e-80
25	68	0.000000e+00
25	69	0.000000e+00
25	70	-8.688781e-85
25	71	1.444671e-82
25	72	5.185093e-80
25	73	1.716409e-79
25	74	1.823443e-79
25	75	1.984496e-79
25	76	1.257083e-79
25	77	9.384971e-81
25	78	0.000000e+00
25	79	0.000000e+00
25	80	0.000000e+00
25	81	1.235959e-82
25	82	5.512093e-80
25	83	1.633434e-79
25	84	1.606511e-79
25	85	1.684144e-79
25	86	9.655932e-80
25	87	4.514278e-81
25	88	0.000000e+00
25	89	0.000000e+00
25	90	0.000000e+00
25	91	0.000000e+00
26	0	0.000000e+00
26	1	4.207974e-83
26	2	3.575106e-80
26	3	1.046748e-79
26	4	1.390680e-79
26	5	1.850033e-79
26	6	1.725972e-79
26	7	2.713814e-80
26	8	0.000000e+00
26	9	0.000000e+00
26	10	0.000000e+00
26	11	3.969460e-83
26	12	3.482314e-80
26	13	1.043528e-79
26	14	1.391226e-79
26	15	1.866748e-79
26	16	1.743985e-79
26	17	2.708644e-80
26	18	0.000000e+00
26	19	0.000000e+00
26	20	0.000000e+00
26	21	4.385355e-83
26	22	3.687278e-80
26	23	1.067954e-79
26	24	1.410888e-79
26	25	1.867314e-79
26	26	1.750258e-79
26	27	2.721461e-80
26	28	0.000000e+00
26	29	0.000000e+00
26	30	0.000000e+00
26	31	4.592366e-83
26	32	3.758663e-80
26	33	1.063601e-79
26	34	1.396096e-79
26	35	1.832777e-79
26	36	1.703868e-79
26	37	2.679144e-80
26	38	0.000000e+00
26	39	0.000000e+00
26	40	0.000000e+00
26	41	4.287521e-83
26	42	3.611133e-80
26	43	1.055025e-79
26	44	1.393630e-79
26	45	1.851388e-79
26	46	1.723780e-79
26	47	2.692206e-80
26	48	0.000000e+00
26	49	0.000000e+00
26	50	0.000000e+00
26	51	1.108267e-82
26	52	4.431888e-80
26	53	1.472183e-79
26	54	1.993195e-79
26	55	2.121421e-79
26	56	1.470932e-79
26	57	9.349088e-81
26	58	0.000000e+00
26	59	0.000000e+00
26	60	0.000000e+00
26	61	-7.419885e-84
26	62	6.643020e-80
26	63	1.456411e-79
26	64	1.494291e-79
26	65	1.553685e-79
26	66	1.230112e-79
26	67	1.228935e-80
26	68	0.000000e+00
26	69	0.000000e+00
26	70	-1.352253e-84
26	71	1.199008e-83
26	72	3.133031e-80
26	73	9.138583e-80
26	74	1.168753e-79
26	75	1.438399e-79
26	76	1.113769e-79
26	77	1.102959e-80
26	78	0.000000e+00
26	79	0.000000e+00
26	80	0.000000e+00
26	81	4.681943e-83
26	82	2.878920e-80
26	83	1.028269e-79
26	84	1.076973e-79
26	85	1.311471e-79
26	86	8.041219e-80
26	87	4.925949e-81
26	88	0.000000e+00
26	89	0.000000e+00
26	90	0.000000e+00
26	91	0.000000e+00
27	0	0.000000e+00
27	1	2.469325e-85
27	2	5.245769e-81
27	3	1.404580e-80
27	4	1.932413e-80
27	5	2.704875e-80
27	6	2.696781e-80
27	7	4.620539e-81
27	8	0.000000e+00
27	9	0.000000e+00
27	10	0.000000e+00
27	11	-2.903226e-85
27	12	5.022956e-81
27	13	1.385738e-80
27	14	1.921506e-80
27	15	2.726714e-80
27	16	2.719130e-80
27	17	4.605700e-81
27	18	0.000000e+00
27	19	0.000000e+00
27	20	0.000000e+00
27	21	4.849586e-85
27	22	5.464687e-81
27	23	1.444073e-80
27	24	1.966985e-80
27	25	2.730934e-80
27	26	2.721461e-80
27	27	4.707286e-81
27	28	0.000000e+00
27	29	0.000000e+00
27	30	0.000000e+00
27	31	1.031853e-84
27	32	5.670674e-81
27	33	1.454752e-80
27	34	1.958652e-80
27	35	2.683680e-80
27	36	2.671819e-80
27	37	4.565672e-81
27	38	0.000000e+00
27	39	0.000000e+00
27	40	0.000000e+00
27	41	3.627492e-85
27	42	5.324867e-81
27	43	1.421815e-80
27	44	1.939382e-80
27	45	2.707351e-80
27	46	2.694732e-80
27	47	4.582502e-81
27	48	0.000000e+00
27	49	0.000000e+00
27	50	0.000000e+00
27	51	1.126299e-83
27	52	5.911736e-81
27	53	1.999655e-80
27	54	2.961867e-80
27	55	3.175226e-80
27	56	2.367248e-80
27	57	1.931397e-81
27	58	0.000000e+00
27	59	0.000000e+00
27	60	0.000000e+00
27	61	-8.172425e-84
27	62	1.126116e-80
27	63	2.198299e-80
27	64	2.255046e-80
27	65	2.307702e-80
27	66	1.905185e-80
27	67	1.817904e-81
27	68	0.000000e+00
27	69	0.000000e+00
27	70	-2.032618e-85
27	71	-3.277362e-84
27	72	4.927567e-81
27	73	1.122541e-80
27	74	1.606063e-80
27	75	2.140881e-80
27	76	1.953922e-80
27	77	2.715396e-81
27	78	0.000000e+00
27	79	0.000000e+00
27	80	0.000000e+00
27	81	4.349437e-84
27	82	3.230326e-81
27	83	1.336764e-80
27	84	1.534307e-80
27	85	2.007111e-80
27	86	1.380179e-80
27	87	1.494810e-81
27	88	0.000000e+00
27	89	0.000000e+00
27	90	0.000000e+00
27	91	0.000000e+00
28	0	0.000000e+00
28	1	0.000000e+00
28	2	0.000000e+00
28	3	0.000000e+00
28	4	0.000000e+00
28	5	0.000000e+00
28	6	0.000000e+00
28	7	0.000000e+00
28	8	0.000000e+00
28	9	0.000000e+00
28	10	0.000000e+00
28	11	0.000000e+00
28	12	0.000000e+00
28	13	0.000000e+00
28	14	0.000000e+00
28	15	0.000000e+00
28	16	0.000000e+00
28	17	0.000000e+00
28	18	0.000000e+00
28	19	0.000000e+00
28	20	0.000000e+00
28	21	0.000000e+00
28	22	0.000000e+00
28	23	0.000000e+00
28	24	0.000000e+00
28	25	0.000000e+00
28	26	0.000000e+00
28	27	0.000000e+00
28	28	0.000000e+00
28	29	0.000000e+00
28	30	0.000000e+00
28	31	0.000000e+00
28	32	0.000000e+00
28	33	0.000000e+00
28	34	0.000000e+00
28	35	0.000000e+00
28	36	0.000000e+00
28	37	0.000000e+00
28	38	0.000000e+00
28	39	0.000000e+00
28	40	0.000000e+00
28	41	0.000000e+00
28	42	0.000000e+00
28	43	0.000000e+00
28	44	0.000000e+00
28	45	0.000000e+00
28	46	0.000000e+00
28	47	0.000000e+00
28	48	0.000000e+00
28	49	0.000000e+00
28	50	0.000000e+00
28	51	0.000000e+00
28	52	0.000000e+00
28	53	0.000000e+00
28	54	0.000000e+00
28	55	0.000000e+00
28	56	0.000000e+00
28	57	0.000000e+00
28	58	0.000000e+00
28	59	0.000000e+00
28	60	0.000000e+00
28	61	0.000000e+00
28	62	0.000000e+00
28	63	0.000000e+00
28	64	0.000000e+00
28	65	0.000000e+00
28	66	0.000000e+00
28	67	0.000000e+00
28	68	0.000000e+00
28	69	0.000000e+00
28	70	0.000000e+00
28	71	0.000000e+00
28	72	0.000000e+00
28	73	0.000000e+00
28	74	0.000000e+00
28	75	0.000000e+00
28	76	0.000000e+00
28	77	0.000000e+00
28	78	0.000000e+00
28	79	0.000000e+00
28	80	0.000000e+00
28	81	0.000000e+00
28	82	0.000000e+00
28	83	0.000000e+00
28	84	0.000000e+00
28	85	0.000000e+00
28	86	0.000000e+00
28	87	0.000000e+00
28	88	0.000000e+00
28	89	0.000000e+00
28	90	0.000000e+00
28	91	0.000000e+00
29	0	0.000000e+00
29	1	0.000000e+00
29	2	0.000000e+00
29	3	0.000000e+00
29	4	0.000000e+00
29	5	0.000000e+00
29	6	0.000000e+00
29	7	0.000000e+00
29	8	0.000000e+00
29	9	0.000000e+00
29	10	0.000000e+00
29	11	0.000000e+00
29	12	0.000000e+00
29	13	0.000000e+00
29	14	0.000000e+00
29	15	0.000000e+00
29	16	0.000000e+00
29	17	0.000000e+00
29	18	0.000000e+00
29	19	0.000000e+00
29	20	0.000000e+00
29	21	0.000000e+00
29	22	0.000000e+00
29	23	0.000000e+00
29	24	0.000000e+00
29	25	0.000000e+00
29	26	0.000000e+00
29	27	0.000000e+00
29	28	0.000000e+00
29	29	0.000000e+00
29	30	0.000000e+00
29	31	0.000000e+00
29	32	0.000000e+00
29	33	0.000000e+00
29	34	0.000000e+00
29	35	0.000000e+00
29	36	0.000000e+00
29	37	0.000000e+00
29	38	0.000000e+00
29	39	0.000000e+00
29	40	0.000000e+00
29	41	0.000000e+00
29	42	0.000000e+00
29	43	0.000000e+00
29	44	0.000000e+00
29	45	0.000000e+00
29	46	0.000000e+00
29	47	0.000000e+00
29	48	0.000000e+00
29	49	0.000000e+00
29	50	0.000000e+00
29	51	0.000000e+00
29	52	0.000000e+00
29	53	0.000000e+00
29	54	0.000000e+00
29	55	0.000000e+00
29	56	0.000000e+00
29	57	0.000000e+00
29	58	0.000000e+00
29	59	0.000000e+00
29	60	0.000000e+00
29	61	0.000000e+00
29	62	0.000000e+00
29	63	0.000000e+00
29	64	0.000000e+00
29	65	0.000000e+00
29	66	0.000000e+00
29	67	0.000000e+00
29	68	0.000000e+00
29	69	0.000000e+00
29	70	0.000000e+00
29	71	0.000000e+00
29	72	0.000000e+00
29	73	0.000000e+00
29	74	0.000000e+00
29	75	0.000000e+00
29	76	0.000000e+00
29	77	0.000000e+00
29	78	0.000000e+00
29	79	0.000000e+00
29	80	0.000000e+00
29	81	0.000000e+00
29	82	0.000000e+00
29	83	0.000000e+00
29	84	0.000000e+00
29	85	0.000000e+00
29	86	0.000000e+00
29	87	0.000000e+00
29	88	0.000000e+00
29	89	0.000000e+00
29	90	0.000000e+00
29	91	0.000000e+00
30	0	0.000000e+00
30	1	0.000000e+00
30	2	0.000000e+00
30	3	0.000000e+00
30	4	0.000000e+00
30	5	0.000000e+00
30	6	0.000000e+00
30	7	0.000000e+00
30	8	0.000000e+00
30	9	0.000000e+00
30	10	0.000000e+00
30	11	0.000000e+00
30	12	0.000000e+00
30	13	0.000000e+00
30	14	0.000000e+00
30	15	0.000000e+00
30	16	0.000000e+00
30	17	0.000000e+00
30	18	0.000000e+00
30	19	0.000000e+00
30	20	0.000000e+00
30	21	0.000000e+00
30	22	0.000000e+00
30	23	0.000000e+00
30	24	0.000000e+00
30	25	0.000000e+00
30	26	0.000000e+00
30	27	0.000000e+00
30	28	0.000000e+00
30	29	0.000000e+00
30	30	0.000000e+00
30	31	0.000000e+00
30	32	0.000000e+00
30	33	0.000000e+00
30	34	0.000000e+00
30	35	0.000000e+00
30	36	0.000000e+00
30	37	0.000000e+00
30	38	0.000000e+00
30	39	0.000000e+00
30	40	0.000000e+00
30	41	0.000000e+00
30	42	0.000000e+00
30	43	0.000000e+00
30	44	0.000000e+00
30	45	0.000000e+00
30	46	0.000000e+00
30	47	0.000000e+00
30	48	0.000000e+00
30	49	0.000000e+00
30	50	0.000000e+00
30	51	0.000000e+00
30	52	0.000000e+00
30	53	0.000000e+00
30	54	0.000000e+00
30	55	0.000000e+00
30	56	0.000000e+00
30	57	0.000000e+00
30	58	0.000000e+00
30	59	0.000000e+00
30	60	0.000000e+00
30	61	0.000000e+00
30	62	0.000000e+00
30	63	0.000000e+00
30	64	0.000000e+00
30	65	0.000000e+00
30	66	0.000000e+00
30	67	0.000000e+00
30	68	0.000000e+00
30	69	0.000000e+00
30	70	0.000000e+00
30	71	0.000000e+00
30	72	0.000000e+00
30	73	0.000000e+00
30	74	0.000000e+00
30	75	0.000000e+00
30	76	0.000000e+00
30	77	0.000000e+00
30	78	0.000000e+00
30	79	0.000000e+00
30	80	0.000000e+00
30	81	0.000000e+00
30	82	0.000000e+00
30	83	0.000000e+00
30	84	0.000000e+00
30	85	0.000000e+00
30	86	0.000000e+00
30	87	0.000000e+00
30	88	0.000000e+00
30	89	0.000000e+00
30	90	0.000000e+00
30	91	0.000000e+00
31	0	0.000000e+00
31	1	1.636565e-84
31	2	7.354487e-83
31	3	2.258656e-82
31	4	1.871969e-82
31	5	1.503372e-82
31	6	4.356075e-83
31	7	4.625497e-85
31	8	0.000000e+00
31	9	0.000000e+00
31	10	0.000000e+00
31	11	1.680375e-84
31	12	7.988854e-83
31	13	2.330241e-82
31	14	1.897410e-82
31	15	1.493625e-82
31	16	4.091424e-83
31	17	-1.990057e-85
31	18	0.000000e+00
31	19	0.000000e+00
31	20	0.000000e+00
31	21	1.648057e-84
31	22	7.096174e-83
31	23	2.235319e-82
31	24	1.880000e-82
31	25	1.538976e-82
31	26	4.592366e-83
31	27	1.031853e-84
31	28	0.000000e+00
31	29	0.000000e+00
31	30	0.000000e+00
31	31	1.604988e-84
31	32	6.298868e-83
31	33	2.126367e-82
31	34	1.832514e-82
31	35	1.536941e-82
31	36	4.817792e-83
31	37	1.883911e-84
31	38	0.000000e+00
31	39	0.000000e+00
31	40	0.000000e+00
31	41	1.640382e-84
31	42	7.212455e-83
31	43	2.234478e-82
31	44	1.865767e-82
31	45	1.516003e-82
31	46	4.428583e-83
31	47	7.389894e-85
31	48	0.000000e+00
31	49	0.000000e+00
31	50	0.000000e+00
31	51	1.639789e-84
31	52	1.916290e-82
31	53	3.704959e-82
31	54	2.069499e-82
31	55	1.600626e-82
31	56	9.360513e-83
31	57	2.287839e-83
31	58	0.000000e+00
31	59	0.000000e+00
31	60	0.000000e+00
31	61	2.457755e-84
31	62	-3.743694e-83
31	63	8.903397e-83
31	64	2.101320e-82
31	65	2.993254e-82
31	66	1.468245e-82
31	67	4.079883e-83
31	68	0.000000e+00
31	69	0.000000e+00
31	70	1.411556e-86
31	71	2.461356e-84
31	72	1.620688e-82
31	73	5.344536e-82
31	74	5.268339e-82
31	75	4.281070e-82
31	76	1.357642e-82
31	77	-6.206002e-84
31	78	0.000000e+00
31	79	0.000000e+00
31	80	0.000000e+00
31	81	1.814012e-84
31	82	2.021137e-82
31	83	3.450410e-82
31	84	3.820685e-82
31	85	2.397877e-82
31	86	1.357261e-82
31	87	-1.836488e-84
31	88	0.000000e+00
31	89	0.000000e+00
31	90	0.000000e+00
31	91	0.000000e+00
32	0	0.000000e+00
32	1	6.255487e-83
32	2	2.544699e-80
32	3	7.635570e-80
32	4	6.139288e-80
32	5	5.086093e-80
32	6	3.710185e-80
32	7	5.566414e-81
32	8	0.000000e+00
32	9	0.000000e+00
32	10	0.000000e+00
32	11	6.298471e-83
32	12	2.520904e-80
32	13	7.585901e-80
32	14	6.110369e-80
32	15	5.100521e-80
32	16	3.726400e-80
32	17	5.468037e-81
32	18	0.000000e+00
32	19	0.000000e+00
32	20	0.000000e+00
32	21	6.373235e-83
32	22	2.592440e-80
32	23	7.774852e-80
32	24	6.255729e-80
32	25	5.167017e-80
32	26	3.758663e-80
32	27	5.670674e-81
32	28	0.000000e+00
32	29	0.000000e+00
32	30	0.000000e+00
32	31	6.298868e-83
32	32	2.667325e-80
32	33	7.761247e-80
32	34	6.225747e-80
32	35	5.108270e-80
32	36	3.704762e-80
32	37	5.703934e-81
32	38	0.000000e+00
32	39	0.000000e+00
32	40	0.000000e+00
32	41	6.312873e-83
32	42	2.553569e-80
32	43	7.674071e-80
32	44	6.167747e-80
32	45	5.109063e-80
32	46	3.714934e-80
32	47	5.570888e-81
32	48	0.000000e+00
32	49	0.000000e+00
32	50	0.000000e+00
32	51	9.727960e-83
32	52	4.393370e-80
32	53	1.190751e-79
32	54	8.371378e-80
32	55	7.095436e-80
32	56	4.488134e-80
32	57	4.674263e-81
32	58	0.000000e+00
32	59	0.000000e+00
32	60	0.000000e+00
32	61	1.065266e-82
32	62	3.708819e-80
32	63	1.235236e-79
32	64	7.113954e-80
32	65	6.802240e-80
32	66	4.768046e-80
32	67	7.732076e-81
32	68	0.000000e+00
32	69	0.000000e+00
32	70	-9.276661e-86
32	71	1.007253e-82
32	72	3.396098e-80
32	73	9.385373e-80
32	74	8.439302e-80
32	75	7.498343e-80
32	76	3.648420e-80
32	77	2.365744e-81
32	78	0.000000e+00
32	79	0.000000e+00
32	80	0.000000e+00
32	81	8.882684e-83
32	82	3.019523e-80
32	83	7.832867e-80
32	84	7.399896e-80
32	85	5.732456e-80
32	86	3.403593e-80
32	87	2.890464e-81
32	88	0.000000e+00
32	89	0.000000e+00
32	90	0.000000e+00
32	91	0.000000e+00
33	0	0.000000e+00
33	1	2.138565e-82
33	2	7.805932e-80
33	3	2.607377e-79
33	4	2.040814e-79
33	5	1.597381e-79
33	6	1.050570e-79
33	7	1.421694e-80
33	8	0.000000e+00
33	9	0.000000e+00
33	10	0.000000e+00
33	11	2.170366e-82
33	12	7.837677e-80
33	13	2.609086e-79
33	14	2.043625e-79
33	15	1.606913e-79
33	16	1.057280e-79
33	17	1.392122e-80
33	18	0.000000e+00
33	19	0.000000e+00
33	20	0.000000e+00
33	21	2.170283e-82
33	22	7.885894e-80
33	23	2.641298e-79
33	24	2.071544e-79
33	25	1.620916e-79
33	26	1.063601e-79
33	27	1.454752e-80
33	28	0.000000e+00
33	29	0.000000e+00
33	30	0.000000e+00
33	31	2.126367e-82
33	32	7.761247e-80
33	33	2.676771e-79
33	34	2.047766e-79
33	35	1.596434e-79
33	36	1.045939e-79
33	37	1.471161e-80
33	38	0.000000e+00
33	39	0.000000e+00
33	40	0.000000e+00
33	41	2.154324e-82
33	42	7.800473e-80
33	43	2.612934e-79
33	44	2.046307e-79
33	45	1.603711e-79
33	46	1.051801e-79
33	47	1.426472e-80
33	48	0.000000e+00
33	49	0.000000e+00
33	50	0.000000e+00
33	51	3.283723e-82
33	52	1.442558e-79
33	53	4.171639e-79
33	54	2.775456e-79
33	55	2.311378e-79
33	56	1.406835e-79
33	57	1.606298e-80
33	58	0.000000e+00
33	59	0.000000e+00
33	60	0.000000e+00
33	61	3.905541e-82
33	62	9.834751e-80
33	63	4.060312e-79
33	64	2.415862e-79
33	65	2.369330e-79
33	66	1.586769e-79
33	67	2.758174e-80
33	68	0.000000e+00
33	69	0.000000e+00
33	70	1.063931e-86
33	71	3.105269e-82
33	72	1.069831e-79
33	73	3.385333e-79
33	74	2.956857e-79
33	75	2.497547e-79
33	76	1.057826e-79
33	77	3.149629e-81
33	78	0.000000e+00
33	79	0.000000e+00
33	80	0.000000e+00
33	81	2.497235e-82
33	82	1.059399e-79
33	83	2.779656e-79
33	84	2.581191e-79
33	85	1.962441e-79
33	86	1.107948e-79
33	87	9.748746e-81
33	88	0.000000e+00
33	89	0.000000e+00
33	90	0.000000e+00
33	91	0.000000e+00
34	0	0.000000e+00
34	1	1.834389e-82
34	2	6.198175e-80
34	3	2.042371e-79
34	4	1.940420e-79
34	5	1.841402e-79
34	6	1.383950e-79
34	7	1.937235e-80
34	8	0.000000e+00
34	9	0.000000e+00
34	10	0.000000e+00
34	11	1.853238e-82
34	12	6.190244e-80
34	13	2.045992e-79
34	14	1.943238e-79
34	15	1.857553e-79
34	16	1.398934e-79
34	17	1.922721e-80
34	18	0.000000e+00
34	19	0.000000e+00
34	20	0.000000e+00
34	21	1.862698e-82
34	22	6.285362e-80
34	23	2.069834e-79
34	24	1.968196e-79
34	25	1.862330e-79
34	26	1.396096e-79
34	27	1.958652e-80
34	28	0.000000e+00
34	29	0.000000e+00
34	30	0.000000e+00
34	31	1.832514e-82
34	32	6.225747e-80
34	33	2.047766e-79
34	34	1.981564e-79
34	35	1.828231e-79
34	36	1.366409e-79
34	37	1.946219e-80
34	38	0.000000e+00
34	39	0.000000e+00
34	40	0.000000e+00
34	41	1.847496e-82
34	42	6.206175e-80
34	43	2.048336e-79
34	44	1.944516e-79
34	45	1.845049e-79
34	46	1.382936e-79
34	47	1.931076e-80
34	48	0.000000e+00
34	49	0.000000e+00
34	50	0.000000e+00
34	51	2.837923e-82
34	52	1.056962e-79
34	53	3.182760e-79
34	54	2.600616e-79
34	55	2.428471e-79
34	56	1.483314e-79
34	57	1.382287e-80
34	58	0.000000e+00
34	59	0.000000e+00
34	60	0.000000e+00
34	61	2.825958e-82
34	62	8.608368e-80
34	63	3.059139e-79
34	64	2.116600e-79
34	65	2.208766e-79
34	66	1.540613e-79
34	67	2.121765e-80
34	68	0.000000e+00
34	69	0.000000e+00
34	70	-5.784237e-85
34	71	2.203747e-82
34	72	7.411233e-80
34	73	2.357882e-79
34	74	2.192224e-79
34	75	2.138985e-79
34	76	1.079195e-79
34	77	5.527438e-81
34	78	0.000000e+00
34	79	0.000000e+00
34	80	0.000000e+00
34	81	1.798055e-82
34	82	7.571632e-80
34	83	2.060456e-79
34	84	1.962671e-79
34	85	1.738015e-79
34	86	9.658932e-80
34	87	5.780506e-81
34	88	0.000000e+00
34	89	0.000000e+00
34	90	0.000000e+00
34	91	0.000000e+00
35	0	0.000000e+00
35	1	1.526875e-82
35	2	5.021173e-80
35	3	1.590497e-79
35	4	1.827967e-79
35	5	2.157222e-79
35	6	1.818193e-79
35	7	2.668878e-80
35	8	0.000000e+00
35	9	0.000000e+00
35	10	0.000000e+00
35	11	1.532391e-82
35	12	4.984178e-80
35	13	1.593707e-79
35	14	1.832954e-79
35	15	2.175985e-79
35	16	1.838007e-79
35	17	2.659831e-80
35	18	0.000000e+00
35	19	0.000000e+00
35	20	0.000000e+00
35	21	1.553540e-82
35	22	5.117303e-80
35	23	1.613421e-79
35	24	1.852124e-79
35	25	2.178807e-79
35	26	1.832777e-79
35	27	2.683680e-80
35	28	0.000000e+00
35	29	0.000000e+00
35	30	0.000000e+00
35	31	1.536941e-82
35	32	5.108270e-80
35	33	1.596434e-79
35	34	1.828231e-79
35	35	2.164021e-79
35	36	1.793852e-79
35	37	2.649113e-80
35	38	0.000000e+00
35	39	0.000000e+00
35	40	0.000000e+00
35	41	1.538639e-82
35	42	5.041940e-80
35	43	1.596744e-79
35	44	1.830769e-79
35	45	2.159434e-79
35	46	1.815932e-79
35	47	2.652008e-80
35	48	0.000000e+00
35	49	0.000000e+00
35	50	0.000000e+00
35	51	2.395046e-82
35	52	7.437420e-80
35	53	2.339046e-79
35	54	2.487622e-79
35	55	2.527015e-79
35	56	1.643846e-79
35	57	1.221063e-80
35	58	0.000000e+00
35	59	0.000000e+00
35	60	0.000000e+00
35	61	1.572656e-82
35	62	7.343092e-80
35	63	2.119461e-79
35	64	1.917811e-79
35	65	2.021406e-79
35	66	1.466766e-79
35	67	1.764684e-80
35	68	0.000000e+00
35	69	0.000000e+00
35	70	-8.216120e-85
35	71	1.453804e-82
35	72	5.147703e-80
35	73	1.693399e-79
35	74	1.802927e-79
35	75	1.953787e-79
35	76	1.236158e-79
35	77	9.356981e-81
35	78	0.000000e+00
35	79	0.000000e+00
35	80	0.000000e+00
35	81	1.244441e-82
35	82	5.456404e-80
35	83	1.603849e-79
35	84	1.579927e-79
35	85	1.649171e-79
35	86	9.455415e-80
35	87	4.326788e-81
35	88	0.000000e+00
35	89	0.000000e+00
35	90	0.000000e+00
35	91	0.000000e+00
36	0	0.000000e+00
36	1	4.440267e-83
36	2	3.518408e-80
36	3	1.027096e-79
36	4	1.359235e-79
36	5	1.809627e-79
36	6	1.689968e-79
36	7	2.663729e-80
36	8	0.000000e+00
36	9	0.000000e+00
36	10	0.000000e+00
36	11	4.210691e-83
36	12	3.423696e-80
36	13	1.022447e-79
36	14	1.358598e-79
36	15	1.825236e-79
36	16	1.706759e-79
36	17	2.657585e-80
36	18	0.000000e+00
36	19	0.000000e+00
36	20	0.000000e+00
36	21	4.620168e-83
36	22	3.630635e-80
36	23	1.048611e-79
36	24	1.379598e-79
36	25	1.826851e-79
36	26	1.703868e-79
36	27	2.671819e-80
36	28	0.000000e+00
36	29	0.000000e+00
36	30	0.000000e+00
36	31	4.817792e-83
36	32	3.704762e-80
36	33	1.045939e-79
36	34	1.366409e-79
36	35	1.793852e-79
36	36	1.686740e-79
36	37	2.631549e-80
36	38	0.000000e+00
36	39	0.000000e+00
36	40	0.000000e+00
36	41	4.521307e-83
36	42	3.554712e-80
36	43	1.035495e-79
36	44	1.362390e-79
36	45	1.811075e-79
36	46	1.687999e-79
36	47	2.642797e-80
36	48	0.000000e+00
36	49	0.000000e+00
36	50	0.000000e+00
36	51	1.107138e-82
36	52	4.361556e-80
36	53	1.441602e-79
36	54	1.945374e-79
36	55	2.069817e-79
36	56	1.441534e-79
36	57	9.250050e-81
36	58	0.000000e+00
36	59	0.000000e+00
36	60	0.000000e+00
36	61	-1.930274e-84
36	62	6.502043e-80
36	63	1.424284e-79
36	64	1.465927e-79
36	65	1.525699e-79
36	66	1.209026e-79
36	67	1.212799e-80
36	68	0.000000e+00
36	69	0.000000e+00
36	70	-1.257358e-84
36	71	1.592131e-83
36	72	3.121665e-80
36	73	9.043748e-80
36	74	1.153621e-79
36	75	1.412844e-79
36	76	1.095346e-79
36	77	1.080666e-80
36	78	0.000000e+00
36	79	0.000000e+00
36	80	0.000000e+00
36	81	4.739614e-83
36	82	2.821619e-80
36	83	1.004208e-79
36	84	1.053640e-79
36	85	1.283741e-79
36	86	7.906297e-80
36	87	5.006898e-81
36	88	0.000000e+00
36	89	0.000000e+00
36	90	0.000000e+00
36	91	0.000000e+00
37	0	0.000000e+00
37	1	1.135566e-84
37	2	5.284970e-81
37	3	1.419317e-80
37	4	1.918605e-80
37	5	2.669287e-80
37	6	2.654199e-80
37	7	4.550817e-81
37	8	0.000000e+00
37	9	0.000000e+00
37	10	0.000000e+00
37	11	6.305444e-85
37	12	5.065419e-81
37	13	1.399281e-80
37	14	1.906752e-80
37	15	2.690349e-80
37	16	2.675008e-80
37	17	4.531382e-81
37	18	0.000000e+00
37	19	0.000000e+00
37	20	0.000000e+00
37	21	1.375631e-84
37	22	5.502312e-81
37	23	1.459373e-80
37	24	1.953392e-80
37	25	2.695263e-80
37	26	2.679144e-80
37	27	4.565672e-81
37	28	0.000000e+00
37	29	0.000000e+00
37	30	0.000000e+00
37	31	1.883911e-84
37	32	5.703934e-81
37	33	1.471161e-80
37	34	1.946219e-80
37	35	2.649113e-80
37	36	2.631549e-80
37	37	4.630167e-81
37	38	0.000000e+00
37	39	0.000000e+00
37	40	0.000000e+00
37	41	1.251577e-84
37	42	5.363035e-81
37	43	1.436634e-80
37	44	1.925713e-80
37	45	2.671815e-80
37	46	2.652458e-80
37	47	4.514557e-81
37	48	0.000000e+00
37	49	0.000000e+00
37	50	0.000000e+00
37	51	1.188752e-83
37	52	6.033409e-81
37	53	2.023030e-80
37	54	2.923512e-80
37	55	3.123486e-80
37	56	2.341552e-80
37	57	1.943863e-81
37	58	0.000000e+00
37	59	0.000000e+00
37	60	0.000000e+00
37	61	-6.438530e-84
37	62	1.125484e-80
37	63	2.209342e-80
37	64	2.254468e-80
37	65	2.302290e-80
37	66	1.907234e-80
37	67	1.880941e-81
37	68	0.000000e+00
37	69	0.000000e+00
37	70	-1.876921e-85
37	71	-1.867741e-84
37	72	5.067686e-81
37	73	1.172820e-80
37	74	1.626799e-80
37	75	2.138452e-80
37	76	1.935269e-80
37	77	2.648650e-81
37	78	0.000000e+00
37	79	0.000000e+00
37	80	0.000000e+00
37	81	4.956527e-84
37	82	3.390238e-81
37	83	1.359712e-80
37	84	1.546846e-80
37	85	1.991899e-80
37	86	1.373371e-80
37	87	1.533200e-81
37	88	0.000000e+00
37	89	0.000000e+00
37	90	0.000000e+00
37	91	0.000000e+00
38	0	0.000000e+00
38	1	0.000000e+00
38	2	0.000000e+00
38	3	0.000000e+00
38	4	0.000000e+00
38	5	0.000000e+00
38	6	0.000000e+00
38	7	0.000000e+00
38	8	0.000000e+00
38	9	0.000000e+00
38	10	0.000000e+00
38	11	0.000000e+00
38	12	0.000000e+00
38	13	0.000000e+00
38	14	0.000000e+00
38	15	0.000000e+00
38	16	0.000000e+00
38	17	0.000000e+00
38	18	0.000000e+00
38	19	0.000000e+00
38	20	0.000000e+00
38	21	0.000000e+00
38	22	0.000000e+00
38	23	0.000000e+00
38	24	0.000000e+00
38	25	0.000000e+00
38	26	0.000000e+00
38	27	0.000000e+00
38	28	0.000000e+00
38	29	0.000000e+00
38	30	0.000000e+00
38	31	0.000000e+00
38	32	0.000000e+00
38	33	0.000000e+00
38	34	0.000000e+00
38	35	0.000000e+00
38	36	0.000000e+00
38	37	0.000000e+00
38	38	0.000000e+00
38	39	0.000000e+00
38	40	0.000000e+00
38	41	0.000000e+00
38	42	0.000000e+00
38	43	0.000000e+00
38	44	0.000000e+00
38	45	0.000000e+00
38	46	0.000000e+00
38	47	0.000000e+00
38	48	0.000000e+00
38	49	0.000000e+00
38	50	0.000000e+00
38	51	0.000000e+00
38	52	0.000000e+00
38	53	0.000000e+00
38	54	0.000000e+00
38	55	0.000000e+00
38	56	0.000000e+00
38	57	0.000000e+00
38	58	0.000000e+00
38	59	0.000000e+00
38	60	0.000000e+00
38	61	0.000000e+00
38	62	0.000000e+00
38	63	0.000000e+00
38	64	0.000000e+00
38	65	0.000000e+00
38	66	0.000000e+00
38	67	0.000000e+00
38	68	0.000000e+00
38	69	0.000000e+00
38	70	0.000000e+00
38	71	0.000000e+00
38	72	0.000000e+00
38	73	0.000000e+00
38	74	0.000000e+00
38	75	0.000000e+00
38	76	0.000000e+00
38	77	0.000000e+00
38	78	0.000000e+00
38	79	0.000000e+00
38	80	0.000000e+00
38	81	0.000000e+00
38	82	0.000000e+00
38	83	0.000000e+00
38	84	0.000000e+00
38	85	0.000000e+00
38	86	0.000000e+00
38	87	0.000000e+00
38	88	0.000000e+00
38	89	0.000000e+00
38	90	0.000000e+00
38	91	0.000000e+00
39	0	0.000000e+00
39	1	0.000000e+00
39	2	0.000000e+00
39	3	0.000000e+00
39	4	0.000000e+00
39	5	0.000000e+00
39	6	0.000000e+00
39	7	0.000000e+00
39	8	0.000000e+00
39	9	0.000000e+00
39	10	0.000000e+00
39	11	0.000000e+00
39	12	0.000000e+00
39	13	0.000000e+00
39	14	0.000000e+00
39	15	0.000000e+00
39	16	0.000000e+00
39	17	0.000000e+00
39	18	0.000000e+00
39	19	0.000000e+00
39	20	0.000000e+00
39	21	0.000000e+00
39	22	0.000000e+00
39	23	0.000000e+00
39	24	0.000000e+00
39	25	0.000000e+00
39	26	0.000000e+00
39	27	0.000000e+00
39	28	0.000000e+00
39	29	0.000000e+00
39	30	0.000000e+00
39	31	0.000000e+00
39	32	0.000000e+00
39	33	0.000000e+00
39	34	0.000000e+00
39	35	0.000000e+00
39	36	0.000000e+00
39	37	0.000000e+00
39	38	0.000000e+00
39	39	0.000000e+00
39	40	0.000000e+00
39	41	0.000000e+00
39	42	0.000000e+00
39	43	0.000000e+00
39	44	0.000000e+00
39	45	0.000000e+00
39	46	0.000000e+00
39	47	0.000000e+00
39	48	0.000000e+00
39	49	0.000000e+00
39	50	0.000000e+00
39	51	0.000000e+00
39	52	0.000000e+00
39	53	0.000000e+00
39	54	0.000000e+00
39	55	0.000000e+00
39	56	0.000000e+00
39	57	0.000000e+00
39	58	0.000000e+00
39	59	0.000000e+00
39	60	0.000000e+00
39	61	0.000000e+00
39	62	0.000000e+00
39	63	0.000000e+00
39	64	0.000000e+00
39	65	0.000000e+00
39	66	0.000000e+00
39	67	0.000000e+00
39	68	0.000000e+00
39	69	0.000000e+00
39	70	0.000000e+00
39	71	0.000000e+00
39	72	0.000000e+00
39	73	0.000000e+00
39	74	0.000000e+00
39	75	0.000000e+00
39	76	0.000000e+00
39	77	0.000000e+00
39	78	0.000000e+00
39	79	0.000000e+00
39	80	0.000000e+00
39	81	0.000000e+00
39	82	0.000000e+00
39	83	0.000000e+00
39	84	0.000000e+00
39	85	0.000000e+00
39	86	0.000000e+00
39	87	0.000000e+00
39	88	0.000000e+00
39	89	0.000000e+00
39	90	0.000000e+00
39	91	0.000000e+00
40	0	0.000000e+00
40	1	0.000000e+00
40	2	0.000000e+00
40	3	0.000000e+00
40	4	0.000000e+00
40	5	0.000000e+00
40	6	0.000000e+00
40	7	0.000000e+00
40	8	0.000000e+00
40	9	0.000000e+00
40	10	0.000000e+00
40	11	0.000000e+00
40	12	0.000000e+00
40	13	0.000000e+00
40	14	0.000000e+00
40	15	0.000000e+00
40	16	0.000000e+00
40	17	0.000000e+00
40	18	0.000000e+00
40	19	0.000000e+00
40	20	0.000000e+00
40	21	0.000000e+00
40	22	0.000000e+00
40	23	0.000000e+00
40	24	0.000000e+00
40	25	0.000000e+00
40	26	0.000000e+00
40	27	0.000000e+00
40	28	0.000000e+00
40	29	0.000000e+00
40	30	0.000000e+00
40	31	0.000000e+00
40	32	0.000000e+00
40	33	0.000000e+00
40	34	0.000000e+00
40	35	0.000000e+00
40	36	0.000000e+00
40	37	0.000000e+00
40	38	0.000000e+00
40	39	0.000000e+00
40	40	0.000000e+00
40	41	0.000000e+00
40	42	0.000000e+00
40	43	0.000000e+00
40	44	0.000000e+00
40	45	0.000000e+00
40	46	0.000000e+00
40	47	0.000000e+00
40	48	0.000000e+00
40	49	0.000000e+00
40	50	0.000000e+00
40	51	0.000000e+00
40	52	0.000000e+00
40	53	0.000000e+00
40	54	0.000000e+00
40	55	0.000000e+00
40	56	0.000000e+00
40	57	0.000000e+00
40	58	0.000000e+00
40	59	0.000000e+00
40	60	0.000000e+00
40	61	0.000000e+00
40	62	0.000000e+00
40	63	0.000000e+00
40	64	0.000000e+00
40	65	0.000000e+00
40	66	0.000000e+00
40	67	0.000000e+00
40	68	0.000000e+00
40	69	0.000000e+00
40	70	0.000000e+00
40	71	0.000000e+00
40	72	0.000000e+00
40	73	0.000000e+00
40	74	0.000000e+00
40	75	0.000000e+00
40	76	0.000000e+00
40	77	0.000000e+00
40	78	0.000000e+00
40	79	0.000000e+00
40	80	0.000000e+00
40	81	0.000000e+00
40	82	0.000000e+00
40	83	0.000000e+00
40	84	0.000000e+00
40	85	0.000000e+00
40	86	0.000000e+00
40	87	0.000000e+00
40	88	0.000000e+00
40	89	0.000000e+00
40	90	0.000000e+00
40	91	0.000000e+00
41	0	0.000000e+00
41	1	1.688919e-84
41	2	7.443192e-83
41	3	2.302612e-82
41	4	1.895201e-82
41	5	1.507747e-82
41	6	4.050399e-83
41	7	-2.178321e-85
41	8	0.000000e+00
41	9	0.000000e+00
41	10	0.000000e+00
41	11	1.735146e-84
41	12	8.121242e-83
41	13	2.383136e-82
41	14	1.925493e-82
41	15	1.499920e-82
41	16	3.780292e-83
41	17	-8.982188e-85
41	18	0.000000e+00
41	19	0.000000e+00
41	20	0.000000e+00
41	21	1.700359e-84
41	22	7.160871e-83
41	23	2.274097e-82
41	24	1.900578e-82
41	25	1.542816e-82
41	26	4.287521e-83
41	27	3.627492e-85
41	28	0.000000e+00
41	29	0.000000e+00
41	30	0.000000e+00
41	31	1.640382e-84
41	32	6.312873e-83
41	33	2.154324e-82
41	34	1.847496e-82
41	35	1.538639e-82
41	36	4.521307e-83
41	37	1.251577e-84
41	38	0.000000e+00
41	39	0.000000e+00
41	40	0.000000e+00
41	41	1.701173e-84
41	42	7.289964e-83
41	43	2.275506e-82
41	44	1.887595e-82
41	45	1.520211e-82
41	46	4.124562e-83
41	47	6.982829e-86
41	48	0.000000e+00
41	49	0.000000e+00
41	50	0.000000e+00
41	51	1.689333e-84
41	52	1.966903e-82
41	53	3.797381e-82
41	54	2.105299e-82
41	55	1.610599e-82
41	56	9.393641e-83
41	57	2.410093e-83
41	58	0.000000e+00
41	59	0.000000e+00
41	60	0.000000e+00
41	61	2.543860e-84
41	62	-4.129652e-83
41	63	8.793480e-83
41	64	2.165168e-82
41	65	3.089627e-82
41	66	1.489979e-82
41	67	4.208363e-83
41	68	0.000000e+00
41	69	0.000000e+00
41	70	1.477949e-86
41	71	2.528165e-84
41	72	1.650538e-82
41	73	5.480254e-82
41	74	5.399626e-82
41	75	4.378892e-82
41	76	1.378066e-82
41	77	-6.486819e-84
41	78	0.000000e+00
41	79	0.000000e+00
41	80	0.000000e+00
41	81	1.858029e-84
41	82	2.063434e-82
41	83	3.519750e-82
41	84	3.904427e-82
41	85	2.446048e-82
41	86	1.399637e-82
41	87	-1.382734e-84
41	88	0.000000e+00
41	89	0.000000e+00
41	90	0.000000e+00
41	91	0.000000e+00
42	0	0.000000e+00
42	1	7.237056e-83
42	2	2.539097e-80
42	3	7.745330e-80
42	4	6.160542e-80
42	5	5.037722e-80
42	6	3.566023e-80
42	7	5.221984e-81
42	8	0.000000e+00
42	9	0.000000e+00
42	10	0.000000e+00
42	11	7.330271e-83
42	12	2.534325e-80
42	13	7.736663e-80
42	14	6.156729e-80
42	15	5.064872e-80
42	16	3.585879e-80
42	17	5.125303e-81
42	18	0.000000e+00
42	19	0.000000e+00
42	20	0.000000e+00
42	21	7.348076e-83
42	22	2.575776e-80
42	23	7.861461e-80
42	24	6.263549e-80
42	25	5.113805e-80
42	26	3.611133e-80
42	27	5.324867e-81
42	28	0.000000e+00
42	29	0.000000e+00
42	30	0.000000e+00
42	31	7.212455e-83
42	32	2.553569e-80
42	33	7.800473e-80
42	34	6.206175e-80
42	35	5.041940e-80
42	36	3.554712e-80
42	37	5.363035e-81
42	38	0.000000e+00
42	39	0.000000e+00
42	40	0.000000e+00
42	41	7.289964e-83
42	42	2.584618e-80
42	43	7.771968e-80
42	44	6.183015e-80
42	45	5.059367e-80
42	46	3.570085e-80
42	47	5.229114e-81
42	48	0.000000e+00
42	49	0.000000e+00
42	50	0.000000e+00
42	51	1.076432e-82
42	52	4.508389e-80
42	53	1.219967e-79
42	54	8.481363e-80
42	55	7.094682e-80
42	56	4.461135e-80
42	57	4.819053e-81
42	58	0.000000e+00
42	59	0.000000e+00
42	60	0.000000e+00
42	61	1.227402e-82
42	62	3.514003e-80
42	63	1.234132e-79
42	64	7.177653e-80
42	65	6.901408e-80
42	66	4.750986e-80
42	67	8.066087e-81
42	68	0.000000e+00
42	69	0.000000e+00
42	70	2.654963e-88
42	71	1.146611e-82
42	72	3.441265e-80
42	73	9.796984e-80
42	74	8.801728e-80
42	75	7.699641e-80
42	76	3.597875e-80
42	77	2.004530e-81
42	78	0.000000e+00
42	79	0.000000e+00
42	80	0.000000e+00
42	81	9.886328e-83
42	82	3.162532e-80
42	83	8.159758e-80
42	84	7.705813e-80
42	85	5.876230e-80
42	86	3.466363e-80
42	87	2.901416e-81
42	88	0.000000e+00
42	89	0.000000e+00
42	90	0.000000e+00
42	91	0.000000e+00
43	0	0.000000e+00
43	1	2.261178e-82
43	2	7.788118e-80
43	3	2.624468e-79
43	4	2.052510e-79
43	5	1.603534e-79
43	6	1.042941e-79
43	7	1.390167e-80
43	8	0.000000e+00
43	9	0.000000e+00
43	10	0.000000e+00
43	11	2.303037e-82
43	12	7.860155e-80
43	13	2.637672e-79
43	14	2.062128e-79
43	15	1.617130e-79
43	16	1.051474e-79
43	17	1.362420e-80
43	18	0.000000e+00
43	19	0.000000e+00
43	20	0.000000e+00
43	21	2.290146e-82
43	22	7.844607e-80
43	23	2.652155e-79
43	24	2.079662e-79
43	25	1.625574e-79
43	26	1.055025e-79
43	27	1.421815e-80
43	28	0.000000e+00
43	29	0.000000e+00
43	30	0.000000e+00
43	31	2.234478e-82
43	32	7.674071e-80
43	33	2.612934e-79
43	34	2.048336e-79
43	35	1.596744e-79
43	36	1.035495e-79
43	37	1.436634e-80
43	38	0.000000e+00
43	39	0.000000e+00
43	40	0.000000e+00
43	41	2.275506e-82
43	42	7.771968e-80
43	43	2.661193e-79
43	44	2.056360e-79
43	45	1.609362e-79
43	46	1.043826e-79
43	47	1.394525e-80
43	48	0.000000e+00
43	49	0.000000e+00
43	50	0.000000e+00
43	51	3.435226e-82
43	52	1.467210e-79
43	53	4.245950e-79
43	54	2.834992e-79
43	55	2.342944e-79
43	56	1.419576e-79
43	57	1.652958e-80
43	58	0.000000e+00
43	59	0.000000e+00
43	60	0.000000e+00
43	61	4.120856e-82
43	62	9.607195e-80
43	63	4.084732e-79
43	64	2.443927e-79
43	65	2.403884e-79
43	66	1.587705e-79
43	67	2.802982e-80
43	68	0.000000e+00
43	69	0.000000e+00
43	70	1.016069e-85
43	71	3.235297e-82
43	72	1.067907e-79
43	73	3.426901e-79
43	74	3.004619e-79
43	75	2.531778e-79
43	76	1.058060e-79
43	77	2.902473e-81
43	78	0.000000e+00
43	79	0.000000e+00
43	80	0.000000e+00
43	81	2.611475e-82
43	82	1.070977e-79
43	83	2.826513e-79
43	84	2.628278e-79
43	85	1.999057e-79
43	86	1.129278e-79
43	87	9.808221e-81
43	88	0.000000e+00
43	89	0.000000e+00
43	90	0.000000e+00
43	91	0.000000e+00
44	0	0.000000e+00
44	1	1.875399e-82
44	2	6.181444e-80
44	3	2.052091e-79
44	4	1.947849e-79
44	5	1.847433e-79
44	6	1.382223e-79
44	7	1.919047e-80
44	8	0.000000e+00
44	9	0.000000e+00
44	10	0.000000e+00
44	11	1.899259e-82
44	12	6.197413e-80
44	13	2.062434e-79
44	14	1.955670e-79
44	15	1.865995e-79
44	16	1.398686e-79
44	17	1.905787e-80
44	18	0.000000e+00
44	19	0.000000e+00
44	20	0.000000e+00
44	21	1.901892e-82
44	22	6.254558e-80
44	23	2.075971e-79
44	24	1.972940e-79
44	25	1.867491e-79
44	26	1.393630e-79
44	27	1.939382e-80
44	28	0.000000e+00
44	29	0.000000e+00
44	30	0.000000e+00
44	31	1.865767e-82
44	32	6.167747e-80
44	33	2.046307e-79
44	34	1.944516e-79
44	35	1.830769e-79
44	36	1.362390e-79
44	37	1.925713e-80
44	38	0.000000e+00
44	39	0.000000e+00
44	40	0.000000e+00
44	41	1.887595e-82
44	42	6.183015e-80
44	43	2.056360e-79
44	44	1.971358e-79
44	45	1.850760e-79
44	46	1.380935e-79
44	47	1.912447e-80
44	48	0.000000e+00
44	49	0.000000e+00
44	50	0.000000e+00
44	51	2.906805e-82
44	52	1.069887e-79
44	53	3.225804e-79
44	54	2.638778e-79
44	55	2.454087e-79
44	56	1.491971e-79
44	57	1.393098e-80
44	58	0.000000e+00
44	59	0.000000e+00
44	60	0.000000e+00
44	61	2.897142e-82
44	62	8.478365e-80
44	63	3.066666e-79
44	64	2.149804e-79
44	65	2.232028e-79
44	66	1.542624e-79
44	67	2.150281e-80
44	68	0.000000e+00
44	69	0.000000e+00
44	70	-5.323870e-85
44	71	2.292819e-82
44	72	7.400705e-80
44	73	2.391632e-79
44	74	2.234639e-79
44	75	2.161628e-79
44	76	1.077750e-79
44	77	5.219360e-81
44	78	0.000000e+00
44	79	0.000000e+00
44	80	0.000000e+00
44	81	1.888794e-82
44	82	7.686933e-80
44	83	2.095740e-79
44	84	2.002116e-79
44	85	1.763967e-79
44	86	9.809525e-80
44	87	5.744525e-81
44	88	0.000000e+00
44	89	0.000000e+00
44	90	0.000000e+00
44	91	0.000000e+00
45	0	0.000000e+00
45	1	1.509160e-82
45	2	5.041362e-80
45	3	1.603892e-79
45	4	1.848406e-79
45	5	2.181647e-79
45	6	1.837113e-79
45	7	2.692820e-80
45	8	0.000000e+00
45	9	0.000000e+00
45	10	0.000000e+00
45	11	1.516239e-82
45	12	5.015958e-80
45	13	1.611000e-79
45	14	1.855764e-79
45	15	2.203002e-79
45	16	1.858056e-79
45	17	2.684311e-80
45	18	0.000000e+00
45	19	0.000000e+00
45	20	0.000000e+00
45	21	1.534357e-82
45	22	5.131553e-80
45	23	1.625044e-79
45	24	1.871683e-79
45	25	2.202431e-79
45	26	1.851388e-79
45	27	2.707351e-80
45	28	0.000000e+00
45	29	0.000000e+00
45	30	0.000000e+00
45	31	1.516003e-82
45	32	5.109063e-80
45	33	1.603711e-79
45	34	1.845049e-79
45	35	2.159434e-79
45	36	1.811075e-79
45	37	2.671815e-80
45	38	0.000000e+00
45	39	0.000000e+00
45	40	0.000000e+00
45	41	1.520211e-82
45	42	5.059367e-80
45	43	1.609362e-79
45	44	1.850760e-79
45	45	2.197896e-79
45	46	1.834633e-79
45	47	2.675666e-80
45	48	0.000000e+00
45	49	0.000000e+00
45	50	0.000000e+00
45	51	2.393696e-82
45	52	7.504728e-80
45	53	2.367826e-79
45	54	2.527640e-79
45	55	2.562993e-79
45	56	1.669580e-79
45	57	1.245844e-80
45	58	0.000000e+00
45	59	0.000000e+00
45	60	0.000000e+00
45	61	1.535538e-82
45	62	7.385602e-80
45	63	2.146359e-79
45	64	1.934010e-79
45	65	2.038256e-79
45	66	1.485714e-79
45	67	1.786392e-80
45	68	0.000000e+00
45	69	0.000000e+00
45	70	-8.701027e-85
45	71	1.418807e-82
45	72	5.116681e-80
45	73	1.696005e-79
45	74	1.801870e-79
45	75	1.964325e-79
45	76	1.245611e-79
45	77	9.287526e-81
45	78	0.000000e+00
45	79	0.000000e+00
45	80	0.000000e+00
45	81	1.213516e-82
45	82	5.441835e-80
45	83	1.616483e-79
45	84	1.589621e-79
45	85	1.669223e-79
45	86	9.569585e-80
45	87	4.488960e-81
45	88	0.000000e+00
45	89	0.000000e+00
45	90	0.000000e+00
45	91	0.000000e+00
46	0	0.000000e+00
46	1	4.046747e-83
46	2	3.534712e-80
46	3	1.035718e-79
46	4	1.378102e-79
46	5	1.833338e-79
46	6	1.710291e-79
46	7	2.687359e-80
46	8	0.000000e+00
46	9	0.000000e+00
46	10	0.000000e+00
46	11	3.808028e-83
46	12	3.443650e-80
46	13	1.032902e-79
46	14	1.378957e-79
46	15	1.850091e-79
46	16	1.728379e-79
46	17	2.682543e-80
46	18	0.000000e+00
46	19	0.000000e+00
46	20	0.000000e+00
46	21	4.220520e-83
46	22	3.645152e-80
46	23	1.056503e-79
46	24	1.397937e-79
46	25	1.850359e-79
46	26	1.723780e-79
46	27	2.694732e-80
46	28	0.000000e+00
46	29	0.000000e+00
46	30	0.000000e+00
46	31	4.428583e-83
46	32	3.714934e-80
46	33	1.051801e-79
46	34	1.382936e-79
46	35	1.815932e-79
46	36	1.687999e-79
46	37	2.652458e-80
46	38	0.000000e+00
46	39	0.000000e+00
46	40	0.000000e+00
46	41	4.124562e-83
46	42	3.570085e-80
46	43	1.043826e-79
46	44	1.380935e-79
46	45	1.834633e-79
46	46	1.717742e-79
46	47	2.665858e-80
46	48	0.000000e+00
46	49	0.000000e+00
46	50	0.000000e+00
46	51	1.088385e-82
46	52	4.379862e-80
46	53	1.457447e-79
46	54	1.976297e-79
46	55	2.103992e-79
46	56	1.457066e-79
46	57	9.224270e-81
46	58	0.000000e+00
46	59	0.000000e+00
46	60	0.000000e+00
46	61	-9.276584e-84
46	62	6.581582e-80
46	63	1.442343e-79
46	64	1.479357e-79
46	65	1.537794e-79
46	66	1.217762e-79
46	67	1.214452e-80
46	68	0.000000e+00
46	69	0.000000e+00
46	70	-1.360609e-84
46	71	1.048245e-83
46	72	3.085369e-80
46	73	9.018643e-80
46	74	1.155052e-79
46	75	1.423279e-79
46	76	1.101808e-79
46	77	1.091506e-80
46	78	0.000000e+00
46	79	0.000000e+00
46	80	0.000000e+00
46	81	4.587358e-83
46	82	2.849898e-80
46	83	1.019144e-79
46	84	1.067059e-79
46	85	1.299382e-79
46	86	7.955737e-80
46	87	4.827763e-81
46	88	0.000000e+00
46	89	0.000000e+00
46	90	0.000000e+00
46	91	0.000000e+00
47	0	0.000000e+00
47	1	-4.367611e-86
47	2	5.151084e-81
47	3	1.377616e-80
47	4	1.905649e-80
47	5	2.673272e-80
47	6	2.667959e-80
47	7	4.570816e-81
47	8	0.000000e+00
47	9	0.000000e+00
47	10	0.000000e+00
47	11	-5.819423e-85
47	12	4.930793e-81
47	13	1.359410e-80
47	14	1.895158e-80
47	15	2.695044e-80
47	16	2.690351e-80
47	17	4.557223e-81
47	18	0.000000e+00
47	19	0.000000e+00
47	20	0.000000e+00
47	21	1.891531e-85
47	22	5.366869e-81
47	23	1.416274e-80
47	24	1.939584e-80
47	25	2.698905e-80
47	26	2.692206e-80
47	27	4.582502e-81
47	28	0.000000e+00
47	29	0.000000e+00
47	30	0.000000e+00
47	31	7.389894e-85
47	32	5.570888e-81
47	33	1.426472e-80
47	34	1.931076e-80
47	35	2.652008e-80
47	36	2.642797e-80
47	37	4.514557e-81
47	38	0.000000e+00
47	39	0.000000e+00
47	40	0.000000e+00
47	41	6.982829e-86
47	42	5.229114e-81
47	43	1.394525e-80
47	44	1.912447e-80
47	45	2.675666e-80
47	46	2.665858e-80
47	47	4.600047e-81
47	48	0.000000e+00
47	49	0.000000e+00
47	50	0.000000e+00
47	51	1.087414e-83
47	52	5.778238e-81
47	53	1.960619e-80
47	54	2.926323e-80
47	55	3.140087e-80
47	56	2.338864e-80
47	57	1.898138e-81
47	58	0.000000e+00
47	59	0.000000e+00
47	60	0.000000e+00
47	61	-8.557291e-84
47	62	1.109534e-80
47	63	2.160685e-80
47	64	2.221258e-80
47	65	2.274523e-80
47	66	1.877444e-80
47	67	1.775631e-81
47	68	0.000000e+00
47	69	0.000000e+00
47	70	-2.051014e-85
47	71	-3.734249e-84
47	72	4.805066e-81
47	73	1.088525e-80
47	74	1.573273e-80
47	75	2.106631e-80
47	76	1.929148e-80
47	77	2.688829e-81
47	78	0.000000e+00
47	79	0.000000e+00
47	80	0.000000e+00
47	81	4.041249e-84
47	82	3.126662e-81
47	83	1.308023e-80
47	84	1.505365e-80
47	85	1.979860e-80
47	86	1.360919e-80
47	87	1.465307e-81
47	88	0.000000e+00
47	89	0.000000e+00
47	90	0.000000e+00
47	91	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	0.000000e+00
48	3	0.000000e+00
48	4	0.000000e+00
48	5	0.000000e+00
48	6	0.000000e+00
48	7	0.000000e+00
48	8	0.000000e+00
48	9	0.000000e+00
48	10	0.000000e+00
48	11	0.000000e+00
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	0.000000e+00
48	17	0.000000e+00
48	18	0.000000e+00
48	19	0.000000e+00
48	20	0.000000e+00
48	21	0.000000e+00
48	22	0.000000e+00
48	23	0.000000e+00
48	24	0.000000e+00
48	25	0.000000e+00
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	0.000000e+00
48	31	0.000000e+00
48	32	0.000000e+00
48	33	0.000000e+00
48	34	0.000000e+00
48	35	0.000000e+00
48	36	0.000000e+00
48	37	0.000000e+00
48	38	0.000000e+00
48	39	0.000000e+00
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	0.000000e+00
48	45	0.000000e+00
48	46	0.000000e+00
48	47	0.000000e+00
48	48	0.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	0.000000e+00
48	52	0.000000e+00
48	53	0.000000e+00
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	0.000000e+00
48	59	0.000000e+00
48	60	0.000000e+00
48	61	0.000000e+00
48	62	0.000000e+00
48	63	0.000000e+00
48	64	0.000000e+00
48	65	0.000000e+00
48	66	0.000000e+00
48	67	0.000000e+00
48	68	0.000000e+00
48	69	0.000000e+00
48	70	0.000000e+00
48	71	0.000000e+00
48	72	0.000000e+00
48	73	0.000000e+00
48	74	0.000000e+00
48	75	0.000000e+00
48	76	0.000000e+00
48	77	0.000000e+00
48	78	0.000000e+00
48	79	0.000000e+00
48	80	0.000000e+00
48	81	0.000000e+00
48	82	0.000000e+00
48	83	0.000000e+00
48	84	0.000000e+00
48	85	0.000000e+00
48	86	0.000000e+00
48	87	0.000000e+00
48	88	0.000000e+00
48	89	0.000000e+00
48	90	0.000000e+00
48	91	0.000000e+00
49	0	0.000000e+00
49	1	0.000000e+00
49	2	0.000000e+00
49	3	0.000000e+00
49	4	0.000000e+00
49	5	0.000000e+00
49	6	0.000000e+00
49	7	0.000000e+00
49	8	0.000000e+00
49	9	0.000000e+00
49	10	0.000000e+00
49	11	0.000000e+00
49	12	0.000000e+00
49	13	0.000000e+00
49	14	0.000000e+00
49	15	0.000000e+00
49	16	0.000000e+00
49	17	0.000000e+00
49	18	0.000000e+00
49	19	0.000000e+00
49	20	0.000000e+00
49	21	0.000000e+00
49	22	0.000000e+00
49	23	0.000000e+00
49	24	0.000000e+00
49	25	0.000000e+00
49	26	0.000000e+00
49	27	0.000000e+00
49	28	0.000000e+00
49	29	0.000000e+00
49	30	0.000000e+00
49	31	0.000000e+00
49	32	0.000000e+00
49	33	0.000000e+00
49	34	0.000000e+00
49	35	0.000000e+00
49	36	0.000000e+00
49	37	0.000000e+00
49	38	0.000000e+00
49	39	0.000000e+00
49	40	0.000000e+00
49	41	0.000000e+00
49	42	0.000000e+00
49	43	0.000000e+00
49	44	0.000000e+00
49	45	0.000000e+00
49	46	0.000000e+00
49	47	0.000000e+00
49	48	0.000000e+00
49	49	0.000000e+00
49	50	0.000000e+00
49	51	0.000000e+00
49	52	0.000000e+00
49	53	0.000000e+00
49	54	0.000000e+00
49	55	0.000000e+00
49	56	0.000000e+00
49	57	0.000000e+00
49	58	0.000000e+00
49	59	0.000000e+00
49	60	0.000000e+00
49	61	0.000000e+00
49	62	0.000000e+00
49	63	0.000000e+00
49	64	0.000000e+00
49	65	0.000000e+00
49	66	0.000000e+00
49	67	0.000000e+00
49	68	0.000000e+00
49	69	0.000000e+00
49	70	0.000000e+00
49	71	0.000000e+00
49	72	0.000000e+00
49	73	0.000000e+00
49	74	0.000000e+00
49	75	0.000000e+00
49	76	0.000000e+00
49	77	0.000000e+00
49	78	0.000000e+00
49	79	0.000000e+00
49	80	0.000000e+00
49	81	0.000000e+00
49	82	0.000000e+00
49	83	0.000000e+00
49	84	0.000000e+00
49	85	0.000000e+00
49	86	0.000000e+00
49	87	0.000000e+00
49	88	0.000000e+00
49	89	0.000000e+00
49	90	0.000000e+00
49	91	0.000000e+00
50	0	0.000000e+00
50	1	0.000000e+00
50	2	0.000000e+00
50	3	0.000000e+00
50	4	0.000000e+00
50	5	0.000000e+00
50	6	0.000000e+00
50	7	0.000000e+00
50	8	0.000000e+00
50	9	0.000000e+00
50	10	0.000000e+00
50	11	0.000000e+00
50	12	0.000000e+00
50	13	0.000000e+00
50	14	0.000000e+00
50	15	0.000000e+00
50	16	0.000000e+00
50	17	0.000000e+00
50	18	0.000000e+00
50	19	0.000000e+00
50	20	0.000000e+00
50	21	0.000000e+00
50	22	0.000000e+00
50	23	0.000000e+00
50	24	0.000000e+00
50	25	0.000000e+00
50	26	0.000000e+00
50	27	0.000000e+00
50	28	0.000000e+00
50	29	0.000000e+00
50	30	0.000000e+00
50	31	0.000000e+00
50	32	0.000000e+00
50	33	0.000000e+00
50	34	0.000000e+00
50	35	0.000000e+00
50	36	0.000000e+00
50	37	0.000000e+00
50	38	0.000000e+00
50	39	0.000000e+00
50	40	0.000000e+00
50	41	0.000000e+00
50	42	0.000000e+00
50	43	0.000000e+00
50	44	0.000000e+00
50	45	0.000000e+00
50	46	0.000000e+00
50	47	0.000000e+00
50	48	0.000000e+00
50	49	0.000000e+00
50	50	0.000000e+00
50	51	0.000000e+00
50	52	0.000000e+00
50	53	0.000000e+00
50	54	0.000000e+00
50	55	0.000000e+00
50	56	0.000000e+00
50	57	0.000000e+00
50	58	0.000000e+00
50	59	0.000000e+00
50	60	0.000000e+00
50	61	0.000000e+00
50	62	0.000000e+00
50	63	0.000000e+00
50	64	0.000000e+00
50	65	0.000000e+00
50	66	0.000000e+00
50	67	0.000000e+00
50	68	0.000000e+00
50	69	0.000000e+00
50	70	0.000000e+00
50	71	0.000000e+00
50	72	0.000000e+00
50	73	0.000000e+00
50	74	0.000000e+00
50	75	0.000000e+00
50	76	0.000000e+00
50	77	0.000000e+00
50	78	0.000000e+00
50	79	0.000000e+00
50	80	0.000000e+00
50	81	0.000000e+00
50	82	0.000000e+00
50	83	0.000000e+00
50	84	0.000000e+00
50	85	0.000000e+00
50	86	0.000000e+00
50	87	0.000000e+00
50	88	0.000000e+00
50	89	0.000000e+00
50	90	0.000000e+00
50	91	0.000000e+00
51	0	0.000000e+00
51	1	1.686103e-84
51	2	1.095818e-82
51	3	3.472636e-82
51	4	2.922494e-82
51	5	2.384097e-82
51	6	1.084183e-82
51	7	1.070516e-83
51	8	0.000000e+00
51	9	0.000000e+00
51	10	0.000000e+00
51	11	1.729411e-84
51	12	1.165660e-82
51	13	3.569094e-82
51	14	2.969926e-82
51	15	2.388366e-82
51	16	1.072658e-82
51	17	1.006392e-83
51	18	0.000000e+00
51	19	0.000000e+00
51	20	0.000000e+00
51	21	1.697396e-84
51	22	1.066612e-82
51	23	3.439784e-82
51	24	2.925709e-82
51	25	2.423002e-82
51	26	1.108267e-82
51	27	1.126299e-83
51	28	0.000000e+00
51	29	0.000000e+00
51	30	0.000000e+00
51	31	1.639789e-84
51	32	9.727960e-83
51	33	3.283723e-82
51	34	2.837923e-82
51	35	2.395046e-82
51	36	1.107138e-82
51	37	1.188752e-83
51	38	0.000000e+00
51	39	0.000000e+00
51	40	0.000000e+00
51	41	1.689333e-84
51	42	1.076432e-82
51	43	3.435226e-82
51	44	2.906805e-82
51	45	2.393696e-82
51	46	1.088385e-82
51	47	1.087414e-83
51	48	0.000000e+00
51	49	0.000000e+00
51	50	0.000000e+00
51	51	2.571191e-84
51	52	3.028876e-82
51	53	7.129466e-82
51	54	4.730722e-82
51	55	3.868570e-82
51	56	2.340625e-82
51	57	5.044700e-83
51	58	0.000000e+00
51	59	0.000000e+00
51	60	0.000000e+00
51	61	2.627495e-84
51	62	3.917455e-83
51	63	3.765594e-82
51	64	4.071477e-82
51	65	4.717175e-82
51	66	2.621373e-82
51	67	5.976875e-83
51	68	0.000000e+00
51	69	0.000000e+00
51	70	1.265541e-86
51	71	2.666383e-84
51	72	2.179207e-82
51	73	7.150940e-82
51	74	7.114541e-82
51	75	6.026196e-82
51	76	2.322383e-82
51	77	6.001938e-84
51	78	0.000000e+00
51	79	0.000000e+00
51	80	0.000000e+00
51	81	1.930923e-84
51	82	2.555268e-82
51	83	5.002093e-82
51	84	5.404702e-82
51	85	3.594810e-82
51	86	2.178461e-82
51	87	8.603715e-84
51	88	0.000000e+00
51	89	0.000000e+00
51	90	0.000000e+00
51	91	0.000000e+00
52	0	0.000000e+00
52	1	1.961585e-82
52	2	4.540251e-80
52	3	1.473809e-79
52	4	1.072362e-79
52	5	7.489836e-80
52	6	4.380108e-80
52	7	5.753855e-81
52	8	0.000000e+00
52	9	0.000000e+00
52	10	0.000000e+00
52	11	2.005693e-82
52	12	4.610521e-80
52	13	1.488585e-79
52	14	1.080876e-79
52	15	7.547341e-80
52	16	4.395785e-80
52	17	5.584836e-81
52	18	0.000000e+00
52	19	0.000000e+00
52	20	0.000000e+00
52	21	1.977091e-82
52	22	4.537556e-80
52	23	1.477700e-79
52	24	1.080044e-79
52	25	7.579739e-80
52	26	4.431888e-80
52	27	5.911736e-81
52	28	0.000000e+00
52	29	0.000000e+00
52	30	0.000000e+00
52	31	1.916290e-82
52	32	4.393370e-80
52	33	1.442558e-79
52	34	1.056962e-79
52	35	7.437420e-80
52	36	4.361556e-80
52	37	6.033409e-81
52	38	0.000000e+00
52	39	0.000000e+00
52	40	0.000000e+00
52	41	1.966903e-82
52	42	4.508389e-80
52	43	1.467210e-79
52	44	1.069887e-79
52	45	7.504728e-80
52	46	4.379862e-80
52	47	5.778238e-81
52	48	0.000000e+00
52	49	0.000000e+00
52	50	0.000000e+00
52	51	3.028876e-82
52	52	1.877190e-79
52	53	3.191848e-79
52	54	2.054798e-79
52	55	1.536879e-79
52	56	9.587773e-80
52	57	1.584151e-80
52	58	0.000000e+00
52	59	0.000000e+00
52	60	0.000000e+00
52	61	3.937992e-82
52	62	5.990988e-80
52	63	2.693418e-79
52	64	1.612469e-79
52	65	1.538535e-79
52	66	9.913607e-80
52	67	1.787848e-80
52	68	0.000000e+00
52	69	0.000000e+00
52	70	8.853328e-85
52	71	3.734465e-82
52	72	7.256759e-80
52	73	2.241134e-79
52	74	2.123763e-79
52	75	1.743589e-79
52	76	7.506233e-80
52	77	4.193277e-81
52	78	0.000000e+00
52	79	0.000000e+00
52	80	0.000000e+00
52	81	2.973757e-82
52	82	6.527516e-80
52	83	1.720896e-79
52	84	1.734586e-79
52	85	1.292606e-79
52	86	7.981322e-80
52	87	8.285564e-81
52	88	0.000000e+00
52	89	0.000000e+00
52	90	0.000000e+00
52	91	0.000000e+00
53	0	0.000000e+00
53	1	3.787263e-82
53	2	1.229247e-79
53	3	4.265678e-79
53	4	3.235233e-79
53	5	2.365573e-79
53	6	1.459485e-79
53	7	1.959411e-80
53	8	0.000000e+00
53	9	0.000000e+00
53	10	0.000000e+00
53	11	3.867514e-82
53	12	1.246588e-79
53	13	4.311816e-79
53	14	3.263411e-79
53	15	2.388639e-79
53	16	1.471803e-79
53	17	1.914935e-80
53	18	0.000000e+00
53	19	0.000000e+00
53	20	0.000000e+00
53	21	3.816734e-82
53	22	1.228207e-79
53	23	4.275148e-79
53	24	3.255314e-79
53	25	2.389471e-79
53	26	1.472183e-79
53	27	1.999655e-80
53	28	0.000000e+00
53	29	0.000000e+00
53	30	0.000000e+00
53	31	3.704959e-82
53	32	1.190751e-79
53	33	4.171639e-79
53	34	3.182760e-79
53	35	2.339046e-79
53	36	1.441602e-79
53	37	2.023030e-80
53	38	0.000000e+00
53	39	0.000000e+00
53	40	0.000000e+00
53	41	3.797381e-82
53	42	1.219967e-79
53	43	4.245950e-79
53	44	3.225804e-79
53	45	2.367826e-79
53	46	1.457447e-79
53	47	1.960619e-80
53	48	0.000000e+00
53	49	0.000000e+00
53	50	0.000000e+00
53	51	7.129466e-82
53	52	3.191848e-79
53	53	1.295285e-78
53	54	6.154320e-79
53	55	4.797455e-79
53	56	2.897365e-79
53	57	4.511052e-80
53	58	0.000000e+00
53	59	0.000000e+00
53	60	0.000000e+00
53	61	8.606822e-82
53	62	1.713603e-79
53	63	8.139850e-79
53	64	4.946551e-79
53	65	4.693286e-79
53	66	2.933674e-79
53	67	4.888762e-80
53	68	0.000000e+00
53	69	0.000000e+00
53	70	2.580299e-85
53	71	6.462270e-82
53	72	1.825210e-79
53	73	5.938123e-79
53	74	5.566220e-79
53	75	4.697177e-79
53	76	2.137870e-79
53	77	1.610135e-80
53	78	0.000000e+00
53	79	0.000000e+00
53	80	0.000000e+00
53	81	4.864974e-82
53	82	1.613110e-79
53	83	4.630200e-79
53	84	4.574403e-79
53	85	3.642692e-79
53	86	2.226765e-79
53	87	2.505286e-80
53	88	0.000000e+00
53	89	0.000000e+00
53	90	0.000000e+00
53	91	0.000000e+00
54	0	0.000000e+00
54	1	2.098072e-82
54	2	8.522362e-80
54	3	2.845606e-79
54	4	2.646023e-79
54	5	2.528610e-79
54	6	1.980175e-79
54	7	2.946409e-80
54	8	0.000000e+00
54	9	0.000000e+00
54	10	0.000000e+00
54	11	2.127575e-82
54	12	8.585207e-80
54	13	2.885326e-79
54	14	2.672719e-79
54	15	2.560389e-79
54	16	2.005386e-79
54	17	2.936807e-80
54	18	0.000000e+00
54	19	0.000000e+00
54	20	0.000000e+00
54	21	2.118739e-82
54	22	8.559521e-80
54	23	2.852186e-79
54	24	2.662135e-79
54	25	2.547510e-79
54	26	1.993195e-79
54	27	2.961867e-80
54	28	0.000000e+00
54	29	0.000000e+00
54	30	0.000000e+00
54	31	2.069499e-82
54	32	8.371378e-80
54	33	2.775456e-79
54	34	2.600616e-79
54	35	2.487622e-79
54	36	1.945374e-79
54	37	2.923512e-80
54	38	0.000000e+00
54	39	0.000000e+00
54	40	0.000000e+00
54	41	2.105299e-82
54	42	8.481363e-80
54	43	2.834992e-79
54	44	2.638778e-79
54	45	2.527640e-79
54	46	1.976297e-79
54	47	2.926323e-80
54	48	0.000000e+00
54	49	0.000000e+00
54	50	0.000000e+00
54	51	4.730722e-82
54	52	2.054798e-79
54	53	6.154320e-79
54	54	7.223323e-79
54	55	4.368239e-79
54	56	2.807933e-79
54	57	3.654101e-80
54	58	0.000000e+00
54	59	0.000000e+00
54	60	0.000000e+00
54	61	4.295349e-82
54	62	1.412966e-79
54	63	5.362394e-79
54	64	3.786329e-79
54	65	3.705603e-79
54	66	2.546912e-79
54	67	3.352864e-80
54	68	0.000000e+00
54	69	0.000000e+00
54	70	-7.126070e-85
54	71	3.952219e-82
54	72	1.126721e-79
54	73	3.673446e-79
54	74	3.816910e-79
54	75	3.552342e-79
54	76	1.989875e-79
54	77	1.780712e-80
54	78	0.000000e+00
54	79	0.000000e+00
54	80	0.000000e+00
54	81	3.075143e-82
54	82	9.624553e-80
54	83	3.025687e-79
54	84	3.140167e-79
54	85	2.890063e-79
54	86	1.822226e-79
54	87	1.834733e-80
54	88	0.000000e+00
54	89	0.000000e+00
54	90	0.000000e+00
54	91	0.000000e+00
55	0	0.000000e+00
55	1	1.603092e-82
55	2	7.103942e-80
55	3	2.345050e-79
55	4	2.458098e-79
55	5	2.562701e-79
55	6	2.108341e-79
55	7	3.164017e-80
55	8	0.000000e+00
55	9	0.000000e+00
55	10	0.000000e+00
55	11	1.610982e-82
55	12	7.097725e-80
55	13	2.366991e-79
55	14	2.477094e-79
55	15	2.592311e-79
55	16	2.136406e-79
55	17	3.162599e-80
55	18	0.000000e+00
55	19	0.000000e+00
55	20	0.000000e+00
55	21	1.623770e-82
55	22	7.180503e-80
55	23	2.360916e-79
55	24	2.478201e-79
55	25	2.583763e-79
55	26	2.121421e-79
55	27	3.175226e-80
55	28	0.000000e+00
55	29	0.000000e+00
55	30	0.000000e+00
55	31	1.600626e-82
55	32	7.095436e-80
55	33	2.311378e-79
55	34	2.428471e-79
55	35	2.527015e-79
55	36	2.069817e-79
55	37	3.123486e-80
55	38	0.000000e+00
55	39	0.000000e+00
55	40	0.000000e+00
55	41	1.610599e-82
55	42	7.094682e-80
55	43	2.342944e-79
55	44	2.454087e-79
55	45	2.562993e-79
55	46	2.103992e-79
55	47	3.140087e-80
55	48	0.000000e+00
55	49	0.000000e+00
55	50	0.000000e+00
55	51	3.868570e-82
55	52	1.536879e-79
55	53	4.797455e-79
55	54	4.368239e-79
55	55	6.092407e-79
55	56	2.716677e-79
55	57	3.122364e-80
55	58	0.000000e+00
55	59	0.000000e+00
55	60	0.000000e+00
55	61	3.274094e-82
55	62	1.262007e-79
55	63	4.264184e-79
55	64	3.427769e-79
55	65	3.493070e-79
55	66	2.443647e-79
55	67	2.729116e-80
55	68	0.000000e+00
55	69	0.000000e+00
55	70	-1.202010e-84
55	71	2.456625e-82
55	72	8.421679e-80
55	73	2.721282e-79
55	74	2.912113e-79
55	75	3.015220e-79
55	76	1.852943e-79
55	77	1.725445e-80
55	78	0.000000e+00
55	79	0.000000e+00
55	80	0.000000e+00
55	81	1.964535e-82
55	82	7.017956e-80
55	83	2.328229e-79
55	84	2.467782e-79
55	85	2.520777e-79
55	86	1.628912e-79
55	87	1.444041e-80
55	88	0.000000e+00
55	89	0.000000e+00
55	90	0.000000e+00
55	91	0.000000e+00
56	0	0.000000e+00
56	1	9.345936e-83
56	2	4.458208e-80
56	3	1.419398e-79
56	4	1.492697e-79
56	5	1.670099e-79
56	6	1.458717e-79
56	7	2.354191e-80
56	8	0.000000e+00
56	9	0.000000e+00
56	10	0.000000e+00
56	11	9.363475e-83
56	12	4.438252e-80
56	13	1.428221e-79
56	14	1.499501e-79
56	15	1.690785e-79
56	16	1.472417e-79
56	17	2.341846e-80
56	18	0.000000e+00
56	19	0.000000e+00
56	20	0.000000e+00
56	21	9.475036e-83
56	22	4.521501e-80
56	23	1.431825e-79
56	24	1.508131e-79
56	25	1.682514e-79
56	26	1.470932e-79
56	27	2.367248e-80
56	28	0.000000e+00
56	29	0.000000e+00
56	30	0.000000e+00
56	31	9.360513e-83
56	32	4.488134e-80
56	33	1.406835e-79
56	34	1.483314e-79
56	35	1.643846e-79
56	36	1.441534e-79
56	37	2.341552e-80
56	38	0.000000e+00
56	39	0.000000e+00
56	40	0.000000e+00
56	41	9.393641e-83
56	42	4.461135e-80
56	43	1.419576e-79
56	44	1.491971e-79
56	45	1.669580e-79
56	46	1.457066e-79
56	47	2.338864e-80
56	48	0.000000e+00
56	49	0.000000e+00
56	50	0.000000e+00
56	51	2.340625e-82
56	52	9.587773e-80
56	53	2.897365e-79
56	54	2.807933e-79
56	55	2.716677e-79
56	56	3.352257e-79
56	57	2.500952e-80
56	58	0.000000e+00
56	59	0.000000e+00
56	60	0.000000e+00
56	61	1.939663e-82
56	62	8.554793e-80
56	63	2.573135e-79
56	64	2.179680e-79
56	65	2.175725e-79
56	66	1.654436e-79
56	67	1.933018e-80
56	68	0.000000e+00
56	69	0.000000e+00
56	70	-3.900630e-85
56	71	1.765036e-82
56	72	5.722066e-80
56	73	1.807501e-79
56	74	1.922456e-79
56	75	1.983026e-79
56	76	1.380888e-79
56	77	1.432049e-80
56	78	0.000000e+00
56	79	0.000000e+00
56	80	0.000000e+00
56	81	1.332415e-82
56	82	4.549242e-80
56	83	1.534588e-79
56	84	1.672384e-79
56	85	1.756850e-79
56	86	1.189030e-79
56	87	1.510465e-80
56	88	0.000000e+00
56	89	0.000000e+00
56	90	0.000000e+00
56	91	0.000000e+00
57	0	0.000000e+00
57	1	2.410615e-83
57	2	4.839390e-81
57	3	1.664929e-80
57	4	1.394255e-80
57	5	1.248504e-80
57	6	9.192327e-81
57	7	1.900523e-81
57	8	0.000000e+00
57	9	0.000000e+00
57	10	0.000000e+00
57	11	2.511507e-83
57	12	4.939280e-81
57	13	1.693896e-80
57	14	1.401439e-80
57	15	1.266768e-80
57	16	9.198724e-81
57	17	1.863665e-81
57	18	0.000000e+00
57	19	0.000000e+00
57	20	0.000000e+00
57	21	2.408362e-83
57	22	4.851813e-81
57	23	1.662173e-80
57	24	1.407401e-80
57	25	1.255436e-80
57	26	9.349088e-81
57	27	1.931397e-81
57	28	0.000000e+00
57	29	0.000000e+00
57	30	0.000000e+00
57	31	2.287839e-83
57	32	4.674263e-81
57	33	1.606298e-80
57	34	1.382287e-80
57	35	1.221063e-80
57	36	9.250050e-81
57	37	1.943863e-81
57	38	0.000000e+00
57	39	0.000000e+00
57	40	0.000000e+00
57	41	2.410093e-83
57	42	4.819053e-81
57	43	1.652958e-80
57	44	1.393098e-80
57	45	1.245844e-80
57	46	9.224270e-81
57	47	1.898138e-81
57	48	0.000000e+00
57	49	0.000000e+00
57	50	0.000000e+00
57	51	5.044700e-83
57	52	1.584151e-80
57	53	4.511052e-80
57	54	3.654101e-80
57	55	3.122364e-80
57	56	2.500952e-80
57	57	3.032800e-80
57	58	0.000000e+00
57	59	0.000000e+00
57	60	0.000000e+00
57	61	5.503749e-83
57	62	9.503907e-81
57	63	3.352407e-80
57	64	2.772644e-80
57	65	2.766247e-80
57	66	1.935789e-80
57	67	3.046062e-81
57	68	0.000000e+00
57	69	0.000000e+00
57	70	4.516569e-85
57	71	5.684590e-83
57	72	8.511668e-81
57	73	2.910047e-80
57	74	2.852509e-80
57	75	2.936768e-80
57	76	2.263371e-80
57	77	4.821809e-81
57	78	0.000000e+00
57	79	0.000000e+00
57	80	0.000000e+00
57	81	1.930320e-83
57	82	6.257233e-81
57	83	2.158971e-80
57	84	2.445269e-80
57	85	2.121928e-80
57	86	1.903952e-80
57	87	4.629045e-81
57	88	0.000000e+00
57	89	0.000000e+00
57	90	0.000000e+00
57	91	0.000000e+00
58	0	0.000000e+00
58	1	0.000000e+00
58	2	0.000000e+00
58	3	0.000000e+00
58	4	0.000000e+00
58	5	0.000000e+00
58	6	0.000000e+00
58	7	0.000000e+00
58	8	0.000000e+00
58	9	0.000000e+00
58	10	0.000000e+00
58	11	0.000000e+00
58	12	0.000000e+00
58	13	0.000000e+00
58	14	0.000000e+00
58	15	0.000000e+00
58	16	0.000000e+00
58	17	0.000000e+00
58	18	0.000000e+00
58	19	0.000000e+00
58	20	0.000000e+00
58	21	0.000000e+00
58	22	0.000000e+00
58	23	0.000000e+00
58	24	0.000000e+00
58	25	0.000000e+00
58	26	0.000000e+00
58	27	0.000000e+00
58	28	0.000000e+00
58	29	0.000000e+00
58	30	0.000000e+00
58	31	0.000000e+00
58	32	0.000000e+00
58	33	0.000000e+00
58	34	0.000000e+00
58	35	0.000000e+00
58	36	0.000000e+00
58	37	0.000000e+00
58	38	0.000000e+00
58	39	0.000000e+00
58	40	0.000000e+00
58	41	0.000000e+00
58	42	0.000000e+00
58	43	0.000000e+00
58	44	0.000000e+00
58	45	0.000000e+00
58	46	0.000000e+00
58	47	0.000000e+00
58	48	0.000000e+00
58	49	0.000000e+00
58	50	0.000000e+00
58	51	0.000000e+00
58	52	0.000000e+00
58	53	0.000000e+00
58	54	0.000000e+00
58	55	0.000000e+00
58	56	0.000000e+00
58	57	0.000000e+00
58	58	0.000000e+00
58	59	0.000000e+00
58	60	0.000000e+00
58	61	0.000000e+00
58	62	0.000000e+00
58	63	0.000000e+00
58	64	0.000000e+00
58	65	0.000000e+00
58	66	0.000000e+00
58	67	0.000000e+00
58	68	0.000000e+00
58	69	0.000000e+00
58	70	0.000000e+00
58	71	0.000000e+00
58	72	0.000000e+00
58	73	0.000000e+00
58	74	0.000000e+00
58	75	0.000000e+00
58	76	0.000000e+00
58	77	0.000000e+00
58	78	0.000000e+00
58	79	0.000000e+00
58	80	0.000000e+00
58	81	0.000000e+00
58	82	0.000000e+00
58	83	0.000000e+00
58	84	0.000000e+00
58	85	0.000000e+00
58	86	0.000000e+00
58	87	0.000000e+00
58	88	0.000000e+00
58	89	0.000000e+00
58	90	0.000000e+00
58	91	0.000000e+00
59	0	0.000000e+00
59	1	0.000000e+00
59	2	0.000000e+00
59	3	0.000000e+00
59	4	0.000000e+00
59	5	0.000000e+00
59	6	0.000000e+00
59	7	0.000000e+00
59	8	0.000000e+00
59	9	0.000000e+00
59	10	0.000000e+00
59	11	0.000000e+00
59	12	0.000000e+00
59	13	0.000000e+00
59	14	0.000000e+00
59	15	0.000000e+00
59	16	0.000000e+00
59	17	0.000000e+00
59	18	0.000000e+00
59	19	0.000000e+00
59	20	0.000000e+00
59	21	0.000000e+00
59	22	0.000000e+00
59	23	0.000000e+00
59	24	0.000000e+00
59	25	0.000000e+00
59	26	0.000000e+00
59	27	0.000000e+00
59	28	0.000000e+00
59	29	0.000000e+00
59	30	0.000000e+00
59	31	0.000000e+00
59	32	0.000000e+00
59	33	0.000000e+00
59	34	0.000000e+00
59	35	0.000000e+00
59	36	0.000000e+00
59	37	0.000000e+00
59	38	0.000000e+00
59	39	0.000000e+00
59	40	0.000000e+00
59	41	0.000000e+00
59	42	0.000000e+00
59	43	0.000000e+00
59	44	0.000000e+00
59	45	0.000000e+00
59	46	0.000000e+00
59	47	0.000000e+00
59	48	0.000000e+00
59	49	0.000000e+00
59	50	0.000000e+00
59	51	0.000000e+00
59	52	0.000000e+00
59	53	0.000000e+00
59	54	0.000000e+00
59	55	0.000000e+00
59	56	0.000000e+00
59	57	0.000000e+00
59	58	0.000000e+00
59	59	0.000000e+00
59	60	0.000000e+00
59	61	0.000000e+00
59	62	0.000000e+00
59	63	0.000000e+00
59	64	0.000000e+00
59	65	0.000000e+00
59	66	0.000000e+00
59	67	0.000000e+00
59	68	0.000000e+00
59	69	0.000000e+00
59	70	0.000000e+00
59	71	0.000000e+00
59	72	0.000000e+00
59	73	0.000000e+00
59	74	0.000000e+00
59	75	0.000000e+00
59	76	0.000000e+00
59	77	0.000000e+00
59	78	0.000000e+00
59	79	0.000000e+00
59	80	0.000000e+00
59	81	0.000000e+00
59	82	0.000000e+00
59	83	0.000000e+00
59	84	0.000000e+00
59	85	0.000000e+00
59	86	0.000000e+00
59	87	0.000000e+00
59	88	0.000000e+00
59	89	0.000000e+00
59	90	0.000000e+00
59	91	0.000000e+00
60	0	0.000000e+00
60	1	0.000000e+00
60	2	0.000000e+00
60	3	0.000000e+00
60	4	0.000000e+00
60	5	0.000000e+00
60	6	0.000000e+00
60	7	0.000000e+00
60	8	0.000000e+00
60	9	0.000000e+00
60	10	0.000000e+00
60	11	0.000000e+00
60	12	0.000000e+00
60	13	0.000000e+00
60	14	0.000000e+00
60	15	0.000000e+00
60	16	0.000000e+00
60	17	0.000000e+00
60	18	0.000000e+00
60	19	0.000000e+00
60	20	0.000000e+00
60	21	0.000000e+00
60	22	0.000000e+00
60	23	0.000000e+00
60	24	0.000000e+00
60	25	0.000000e+00
60	26	0.000000e+00
60	27	0.000000e+00
60	28	0.000000e+00
60	29	0.000000e+00
60	30	0.000000e+00
60	31	0.000000e+00
60	32	0.000000e+00
60	33	0.000000e+00
60	34	0.000000e+00
60	35	0.000000e+00
60	36	0.000000e+00
60	37	0.000000e+00
60	38	0.000000e+00
60	39	0.000000e+00
60	40	0.000000e+00
60	41	0.000000e+00
60	42	0.000000e+00
60	43	0.000000e+00
60	44	0.000000e+00
60	45	0.000000e+00
60	46	0.000000e+00
60	47	0.000000e+00
60	48	0.000000e+00
60	49	0.000000e+00
60	50	0.000000e+00
60	51	0.000000e+00
60	52	0.000000e+00
60	53	0.000000e+00
60	54	0.000000e+00
60	55	0.000000e+00
60	56	0.000000e+00
60	57	0.000000e+00
60	58	0.000000e+00
60	59	0.000000e+00
60	60	0.000000e+00
60	61	0.000000e+00
60	62	0.000000e+00
60	63	0.000000e+00
60	64	0.000000e+00
60	65	0.000000e+00
60	66	0.000000e+00
60	67	0.000000e+00
60	68	0.000000e+00
60	69	0.000000e+00
60	70	0.000000e+00
60	71	0.000000e+00
60	72	0.000000e+00
60	73	0.000000e+00
60	74	0.000000e+00
60	75	0.000000e+00
60	76	0.000000e+00
60	77	0.000000e+00
60	78	0.000000e+00
60	79	0.000000e+00
60	80	0.000000e+00
60	81	0.000000e+00
60	82	0.000000e+00
60	83	0.000000e+00
60	84	0.000000e+00
60	85	0.000000e+00
60	86	0.000000e+00
60	87	0.000000e+00
60	88	0.000000e+00
60	89	0.000000e+00
60	90	0.000000e+00
60	91	0.000000e+00
61	0	0.000000e+00
61	1	2.540565e-84
61	2	1.263411e-82
61	3	4.200753e-82
61	4	2.931486e-82
61	5	1.523352e-82
61	6	-1.009229e-83
61	7	-9.030820e-84
61	8	0.000000e+00
61	9	0.000000e+00
61	10	0.000000e+00
61	11	2.614467e-84
61	12	1.366506e-82
61	13	4.314871e-82
61	14	2.964249e-82
61	15	1.494707e-82
61	16	-1.594467e-83
61	17	-1.027391e-83
61	18	0.000000e+00
61	19	0.000000e+00
61	20	0.000000e+00
61	21	2.553457e-84
61	22	1.206125e-82
61	23	4.118147e-82
61	24	2.915019e-82
61	25	1.563292e-82
61	26	-7.419885e-84
61	27	-8.172425e-84
61	28	0.000000e+00
61	29	0.000000e+00
61	30	0.000000e+00
61	31	2.457755e-84
61	32	1.065266e-82
61	33	3.905541e-82
61	34	2.825958e-82
61	35	1.572656e-82
61	36	-1.930274e-84
61	37	-6.438530e-84
61	38	0.000000e+00
61	39	0.000000e+00
61	40	0.000000e+00
61	41	2.543860e-84
61	42	1.227402e-82
61	43	4.120856e-82
61	44	2.897142e-82
61	45	1.535538e-82
61	46	-9.276584e-84
61	47	-8.557291e-84
61	48	0.000000e+00
61	49	0.000000e+00
61	50	0.000000e+00
61	51	2.627495e-84
61	52	3.937992e-82
61	53	8.606822e-82
61	54	4.295349e-82
61	55	3.274094e-82
61	56	1.939663e-82
61	57	5.503749e-83
61	58	0.000000e+00
61	59	0.000000e+00
61	60	0.000000e+00
61	61	6.254433e-84
61	62	2.075006e-83
61	63	4.577159e-82
61	64	5.712643e-82
61	65	7.112331e-82
61	66	3.611048e-82
61	67	8.476821e-83
61	68	0.000000e+00
61	69	0.000000e+00
61	70	2.054119e-86
61	71	3.478752e-84
61	72	2.802858e-82
61	73	9.049543e-82
61	74	8.636531e-82
61	75	7.052903e-82
61	76	2.187013e-82
61	77	-1.228851e-83
61	78	0.000000e+00
61	79	0.000000e+00
61	80	0.000000e+00
61	81	2.791231e-84
61	82	3.233956e-82
61	83	5.824131e-82
61	84	6.791972e-82
61	85	4.591229e-82
61	86	3.007074e-82
61	87	2.022489e-83
61	88	0.000000e+00
61	89	0.000000e+00
61	90	0.000000e+00
61	91	0.000000e+00
62	0	0.000000e+00
62	1	-4.114650e-83
62	2	3.500962e-80
62	3	9.587671e-80
62	4	8.484446e-80
62	5	7.400155e-80
62	6	6.601134e-80
62	7	1.113158e-80
62	8	0.000000e+00
62	9	0.000000e+00
62	10	0.000000e+00
62	11	-4.470291e-83
62	12	3.349626e-80
62	13	9.379861e-80
62	14	8.356374e-80
62	15	7.417591e-80
62	16	6.657006e-80
62	17	1.096689e-80
62	18	0.000000e+00
62	19	0.000000e+00
62	20	0.000000e+00
62	21	-4.109063e-83
62	22	3.598938e-80
62	23	9.755595e-80
62	24	8.611535e-80
62	25	7.453645e-80
62	26	6.643020e-80
62	27	1.126116e-80
62	28	0.000000e+00
62	29	0.000000e+00
62	30	0.000000e+00
62	31	-3.743694e-83
62	32	3.708819e-80
62	33	9.834751e-80
62	34	8.608368e-80
62	35	7.343092e-80
62	36	6.502043e-80
62	37	1.125484e-80
62	38	0.000000e+00
62	39	0.000000e+00
62	40	0.000000e+00
62	41	-4.129652e-83
62	42	3.514003e-80
62	43	9.607195e-80
62	44	8.478365e-80
62	45	7.385602e-80
62	46	6.581582e-80
62	47	1.109534e-80
62	48	0.000000e+00
62	49	0.000000e+00
62	50	0.000000e+00
62	51	3.917455e-83
62	52	5.990988e-80
62	53	1.713603e-79
62	54	1.412966e-79
62	55	1.262007e-79
62	56	8.554793e-80
62	57	9.503907e-81
62	58	0.000000e+00
62	59	0.000000e+00
62	60	0.000000e+00
62	61	2.075006e-83
62	62	2.622377e-79
62	63	2.231300e-79
62	64	1.324769e-79
62	65	1.157181e-79
62	66	8.364435e-80
62	67	1.106190e-80
62	68	0.000000e+00
62	69	0.000000e+00
62	70	-1.488048e-84
62	71	-4.935932e-83
62	72	3.812372e-80
62	73	8.425687e-80
62	74	7.051708e-80
62	75	8.471493e-80
62	76	5.432128e-80
62	77	5.902858e-81
62	78	0.000000e+00
62	79	0.000000e+00
62	80	0.000000e+00
62	81	-1.767142e-83
62	82	2.545840e-80
62	83	7.804844e-80
62	84	7.653672e-80
62	85	6.849360e-80
62	86	4.667670e-80
62	87	4.699116e-81
62	88	0.000000e+00
62	89	0.000000e+00
62	90	0.000000e+00
62	91	0.000000e+00
63	0	0.000000e+00
63	1	8.842370e-83
63	2	1.243829e-79
63	3	4.109018e-79
63	4	3.079672e-79
63	5	2.150543e-79
63	6	1.448425e-79
63	7	2.164495e-80
63	8	0.000000e+00
63	9	0.000000e+00
63	10	0.000000e+00
63	11	8.647528e-83
63	12	1.235066e-79
63	13	4.104552e-79
63	14	3.071208e-79
63	15	2.164968e-79
63	16	1.458486e-79
63	17	2.123721e-80
63	18	0.000000e+00
63	19	0.000000e+00
63	20	0.000000e+00
63	21	8.868768e-83
63	22	1.249048e-79
63	23	4.122308e-79
63	24	3.102204e-79
63	25	2.165305e-79
63	26	1.456411e-79
63	27	2.198299e-80
63	28	0.000000e+00
63	29	0.000000e+00
63	30	0.000000e+00
63	31	8.903397e-83
63	32	1.235236e-79
63	33	4.060312e-79
63	34	3.059139e-79
63	35	2.119461e-79
63	36	1.424284e-79
63	37	2.209342e-80
63	38	0.000000e+00
63	39	0.000000e+00
63	40	0.000000e+00
63	41	8.793480e-83
63	42	1.234132e-79
63	43	4.084732e-79
63	44	3.066666e-79
63	45	2.146359e-79
63	46	1.442343e-79
63	47	2.160685e-80
63	48	0.000000e+00
63	49	0.000000e+00
63	50	0.000000e+00
63	51	3.765594e-82
63	52	2.693418e-79
63	53	8.139850e-79
63	54	5.362394e-79
63	55	4.264184e-79
63	56	2.573135e-79
63	57	3.352407e-80
63	58	0.000000e+00
63	59	0.000000e+00
63	60	0.000000e+00
63	61	4.577159e-82
63	62	2.231300e-79
63	63	2.321033e-78
63	64	4.614910e-79
63	65	4.226251e-79
63	66	2.588164e-79
63	67	3.856826e-80
63	68	0.000000e+00
63	69	0.000000e+00
63	70	-2.902977e-84
63	71	7.908377e-83
63	72	1.624443e-79
63	73	4.797851e-79
63	74	4.123565e-79
63	75	3.719115e-79
63	76	1.762902e-79
63	77	1.417484e-80
63	78	0.000000e+00
63	79	0.000000e+00
63	80	0.000000e+00
63	81	9.864788e-83
63	82	1.275104e-79
63	83	3.916645e-79
63	84	3.714021e-79
63	85	2.987217e-79
63	86	1.798345e-79
63	87	2.151003e-80
63	88	0.000000e+00
63	89	0.000000e+00
63	90	0.000000e+00
63	91	0.000000e+00
64	0	0.000000e+00
64	1	2.162956e-82
64	2	7.238342e-80
64	3	2.458772e-79
64	4	2.165224e-79
64	5	1.935238e-79
64	6	1.481868e-79
64	7	2.231655e-80
64	8	0.000000e+00
64	9	0.000000e+00
64	10	0.000000e+00
64	11	2.211507e-82
64	12	7.240976e-80
64	13	2.466607e-79
64	14	2.180602e-79
64	15	1.945396e-79
64	16	1.491482e-79
64	17	2.199279e-80
64	18	0.000000e+00
64	19	0.000000e+00
64	20	0.000000e+00
64	21	2.173717e-82
64	22	7.248946e-80
64	23	2.463743e-79
64	24	2.168824e-79
64	25	1.952488e-79
64	26	1.494291e-79
64	27	2.255046e-80
64	28	0.000000e+00
64	29	0.000000e+00
64	30	0.000000e+00
64	31	2.101320e-82
64	32	7.113954e-80
64	33	2.415862e-79
64	34	2.116600e-79
64	35	1.917811e-79
64	36	1.465927e-79
64	37	2.254468e-80
64	38	0.000000e+00
64	39	0.000000e+00
64	40	0.000000e+00
64	41	2.165168e-82
64	42	7.177653e-80
64	43	2.443927e-79
64	44	2.149804e-79
64	45	1.934010e-79
64	46	1.479357e-79
64	47	2.221258e-80
64	48	0.000000e+00
64	49	0.000000e+00
64	50	0.000000e+00
64	51	4.071477e-82
64	52	1.612469e-79
64	53	4.946551e-79
64	54	3.786329e-79
64	55	3.427769e-79
64	56	2.179680e-79
64	57	2.772644e-80
64	58	0.000000e+00
64	59	0.000000e+00
64	60	0.000000e+00
64	61	5.712643e-82
64	62	1.324769e-79
64	63	4.614910e-79
64	64	8.906130e-79
64	65	3.738753e-79
64	66	2.296979e-79
64	67	3.117369e-80
64	68	0.000000e+00
64	69	0.000000e+00
64	70	3.195094e-85
64	71	2.558816e-82
64	72	9.698351e-80
64	73	3.167511e-79
64	74	3.164094e-79
64	75	2.789280e-79
64	76	1.481047e-79
64	77	8.347581e-81
64	78	0.000000e+00
64	79	0.000000e+00
64	80	0.000000e+00
64	81	2.512351e-82
64	82	8.554914e-80
64	83	2.469726e-79
64	84	2.679824e-79
64	85	2.381241e-79
64	86	1.611996e-79
64	87	1.722926e-80
64	88	0.000000e+00
64	89	0.000000e+00
64	90	0.000000e+00
64	91	0.000000e+00
65	0	0.000000e+00
65	1	3.086752e-82
65	2	6.964172e-80
65	3	2.418834e-79
65	4	2.245442e-79
65	5	2.039387e-79
65	6	1.540155e-79
65	7	2.287103e-80
65	8	0.000000e+00
65	9	0.000000e+00
65	10	0.000000e+00
65	11	3.164548e-82
65	12	6.993790e-80
65	13	2.431906e-79
65	14	2.254320e-79
65	15	2.050624e-79
65	16	1.549075e-79
65	17	2.259336e-80
65	18	0.000000e+00
65	19	0.000000e+00
65	20	0.000000e+00
65	21	3.101088e-82
65	22	6.961742e-80
65	23	2.421994e-79
65	24	2.254000e-79
65	25	2.057583e-79
65	26	1.553685e-79
65	27	2.307702e-80
65	28	0.000000e+00
65	29	0.000000e+00
65	30	0.000000e+00
65	31	2.993254e-82
65	32	6.802240e-80
65	33	2.369330e-79
65	34	2.208766e-79
65	35	2.021406e-79
65	36	1.525699e-79
65	37	2.302290e-80
65	38	0.000000e+00
65	39	0.000000e+00
65	40	0.000000e+00
65	41	3.089627e-82
65	42	6.901408e-80
65	43	2.403884e-79
65	44	2.232028e-79
65	45	2.038256e-79
65	46	1.537794e-79
65	47	2.274523e-80
65	48	0.000000e+00
65	49	0.000000e+00
65	50	0.000000e+00
65	51	4.717175e-82
65	52	1.538535e-79
65	53	4.693286e-79
65	54	3.705603e-79
65	55	3.493070e-79
65	56	2.175725e-79
65	57	2.766247e-80
65	58	0.000000e+00
65	59	0.000000e+00
65	60	0.000000e+00
65	61	7.112331e-82
65	62	1.157181e-79
65	63	4.226251e-79
65	64	3.738753e-79
65	65	6.772510e-79
65	66	2.491129e-79
65	67	3.348613e-80
65	68	0.000000e+00
65	69	0.000000e+00
65	70	1.073996e-84
65	71	3.541580e-82
65	72	9.569576e-80
65	73	3.121035e-79
65	74	3.146150e-79
65	75	2.915206e-79
65	76	1.488897e-79
65	77	6.414903e-81
65	78	0.000000e+00
65	79	0.000000e+00
65	80	0.000000e+00
65	81	3.052714e-82
65	82	8.631114e-80
65	83	2.385965e-79
65	84	2.568020e-79
65	85	2.394892e-79
65	86	1.582708e-79
65	87	1.487225e-80
65	88	0.000000e+00
65	89	0.000000e+00
65	90	0.000000e+00
65	91	0.000000e+00
66	0	0.000000e+00
66	1	1.489121e-82
66	2	4.774798e-80
66	3	1.591345e-79
66	4	1.548520e-79
66	5	1.488416e-79
66	6	1.219405e-79
66	7	1.887401e-80
66	8	0.000000e+00
66	9	0.000000e+00
66	10	0.000000e+00
66	11	1.502381e-82
66	12	4.737131e-80
66	13	1.585037e-79
66	14	1.545060e-79
66	15	1.501413e-79
66	16	1.226028e-79
66	17	1.858701e-80
66	18	0.000000e+00
66	19	0.000000e+00
66	20	0.000000e+00
66	21	1.500084e-82
66	22	4.813304e-80
66	23	1.604277e-79
66	24	1.560813e-79
66	25	1.498599e-79
66	26	1.230112e-79
66	27	1.905185e-80
66	28	0.000000e+00
66	29	0.000000e+00
66	30	0.000000e+00
66	31	1.468245e-82
66	32	4.768046e-80
66	33	1.586769e-79
66	34	1.540613e-79
66	35	1.466766e-79
66	36	1.209026e-79
66	37	1.907234e-80
66	38	0.000000e+00
66	39	0.000000e+00
66	40	0.000000e+00
66	41	1.489979e-82
66	42	4.750986e-80
66	43	1.587705e-79
66	44	1.542624e-79
66	45	1.485714e-79
66	46	1.217762e-79
66	47	1.877444e-80
66	48	0.000000e+00
66	49	0.000000e+00
66	50	0.000000e+00
66	51	2.621373e-82
66	52	9.913607e-80
66	53	2.933674e-79
66	54	2.546912e-79
66	55	2.443647e-79
66	56	1.654436e-79
66	57	1.935789e-80
66	58	0.000000e+00
66	59	0.000000e+00
66	60	0.000000e+00
66	61	3.611048e-82
66	62	8.364435e-80
66	63	2.588164e-79
66	64	2.296979e-79
66	65	2.491129e-79
66	66	3.849932e-79
66	67	2.751817e-80
66	68	0.000000e+00
66	69	0.000000e+00
66	70	3.482622e-86
66	71	2.733369e-82
66	72	6.080486e-80
66	73	1.961984e-79
66	74	2.040733e-79
66	75	1.933153e-79
66	76	1.071646e-79
66	77	1.728237e-81
66	78	0.000000e+00
66	79	0.000000e+00
66	80	0.000000e+00
66	81	2.570667e-82
66	82	5.173056e-80
66	83	1.550813e-79
66	84	1.649701e-79
66	85	1.571202e-79
66	86	1.097856e-79
66	87	1.335199e-80
66	88	0.000000e+00
66	89	0.000000e+00
66	90	0.000000e+00
66	91	0.000000e+00
67	0	0.000000e+00
67	1	4.212611e-83
67	2	8.189467e-81
67	3	2.829523e-80
67	4	2.167448e-80
67	5	1.793413e-80
67	6	1.217412e-80
67	7	1.771518e-81
67	8	0.000000e+00
67	9	0.000000e+00
67	10	0.000000e+00
67	11	4.308125e-83
67	12	8.358995e-81
67	13	2.840818e-80
67	14	2.175246e-80
67	15	1.804068e-80
67	16	1.216223e-80
67	17	1.693391e-81
67	18	0.000000e+00
67	19	0.000000e+00
67	20	0.000000e+00
67	21	4.226443e-83
67	22	8.097632e-81
67	23	2.823851e-80
67	24	2.169926e-80
67	25	1.803629e-80
67	26	1.228935e-80
67	27	1.817904e-81
67	28	0.000000e+00
67	29	0.000000e+00
67	30	0.000000e+00
67	31	4.079883e-83
67	32	7.732076e-81
67	33	2.758174e-80
67	34	2.121765e-80
67	35	1.764684e-80
67	36	1.212799e-80
67	37	1.880941e-81
67	38	0.000000e+00
67	39	0.000000e+00
67	40	0.000000e+00
67	41	4.208363e-83
67	42	8.066087e-81
67	43	2.802982e-80
67	44	2.150281e-80
67	45	1.786392e-80
67	46	1.214452e-80
67	47	1.775631e-81
67	48	0.000000e+00
67	49	0.000000e+00
67	50	0.000000e+00
67	51	5.976875e-83
67	52	1.787848e-80
67	53	4.888762e-80
67	54	3.352864e-80
67	55	2.729116e-80
67	56	1.933018e-80
67	57	3.046062e-81
67	58	0.000000e+00
67	59	0.000000e+00
67	60	0.000000e+00
67	61	8.476821e-83
67	62	1.106190e-80
67	63	3.856826e-80
67	64	3.117369e-80
67	65	3.348613e-80
67	66	2.751817e-80
67	67	2.381751e-80
67	68	0.000000e+00
67	69	0.000000e+00
67	70	8.204149e-86
67	71	6.353619e-83
67	72	1.293503e-80
67	73	4.502960e-80
67	74	4.046921e-80
67	75	3.295979e-80
67	76	1.238657e-80
67	77	-7.306750e-82
67	78	0.000000e+00
67	79	0.000000e+00
67	80	0.000000e+00
67	81	5.898998e-83
67	82	1.611164e-80
67	83	3.759269e-80
67	84	3.585991e-80
67	85	2.662244e-80
67	86	1.693205e-80
67	87	2.004170e-81
67	88	0.000000e+00
67	89	0.000000e+00
67	90	0.000000e+00
67	91	0.000000e+00
68	0	0.000000e+00
68	1	0.000000e+00
68	2	0.000000e+00
68	3	0.000000e+00
68	4	0.000000e+00
68	5	0.000000e+00
68	6	0.000000e+00
68	7	0.000000e+00
68	8	0.000000e+00
68	9	0.000000e+00
68	10	0.000000e+00
68	11	0.000000e+00
68	12	0.000000e+00
68	13	0.000000e+00
68	14	0.000000e+00
68	15	0.000000e+00
68	16	0.000000e+00
68	17	0.000000e+00
68	18	0.000000e+00
68	19	0.000000e+00
68	20	0.000000e+00
68	21	0.000000e+00
68	22	0.000000e+00
68	23	0.000000e+00
68	24	0.000000e+00
68	25	0.000000e+00
68	26	0.000000e+00
68	27	0.000000e+00
68	28	0.000000e+00
68	29	0.000000e+00
68	30	0.000000e+00
68	31	0.000000e+00
68	32	0.000000e+00
68	33	0.000000e+00
68	34	0.000000e+00
68	35	0.000000e+00
68	36	0.000000e+00
68	37	0.000000e+00
68	38	0.000000e+00
68	39	0.000000e+00
68	40	0.000000e+00
68	41	0.000000e+00
68	42	0.000000e+00
68	43	0.000000e+00
68	44	0.000000e+00
68	45	0.000000e+00
68	46	0.000000e+00
68	47	0.000000e+00
68	48	0.000000e+00
68	49	0.000000e+00
68	50	0.000000e+00
68	51	0.000000e+00
68	52	0.000000e+00
68	53	0.000000e+00
68	54	0.000000e+00
68	55	0.000000e+00
68	56	0.000000e+00
68	57	0.000000e+00
68	58	0.000000e+00
68	59	0.000000e+00
68	60	0.000000e+00
68	61	0.000000e+00
68	62	0.000000e+00
68	63	0.000000e+00
68	64	0.000000e+00
68	65	0.000000e+00
68	66	0.000000e+00
68	67	0.000000e+00
68	68	0.000000e+00
68	69	0.000000e+00
68	70	0.000000e+00
68	71	0.000000e+00
68	72	0.000000e+00
68	73	0.000000e+00
68	74	0.000000e+00
68	75	0.000000e+00
68	76	0.000000e+00
68	77	0.000000e+00
68	78	0.000000e+00
68	79	0.000000e+00
68	80	0.000000e+00
68	81	0.000000e+00
68	82	0.000000e+00
68	83	0.000000e+00
68	84	0.000000e+00
68	85	0.000000e+00
68	86	0.000000e+00
68	87	0.000000e+00
68	88	0.000000e+00
68	89	0.000000e+00
68	90	0.000000e+00
68	91	0.000000e+00
69	0	0.000000e+00
69	1	0.000000e+00
69	2	0.000000e+00
69	3	0.000000e+00
69	4	0.000000e+00
69	5	0.000000e+00
69	6	0.000000e+00
69	7	0.000000e+00
69	8	0.000000e+00
69	9	0.000000e+00
69	10	0.000000e+00
69	11	0.000000e+00
69	12	0.000000e+00
69	13	0.000000e+00
69	14	0.000000e+00
69	15	0.000000e+00
69	16	0.000000e+00
69	17	0.000000e+00
69	18	0.000000e+00
69	19	0.000000e+00
69	20	0.000000e+00
69	21	0.000000e+00
69	22	0.000000e+00
69	23	0.000000e+00
69	24	0.000000e+00
69	25	0.000000e+00
69	26	0.000000e+00
69	27	0.000000e+00
69	28	0.000000e+00
69	29	0.000000e+00
69	30	0.000000e+00
69	31	0.000000e+00
69	32	0.000000e+00
69	33	0.000000e+00
69	34	0.000000e+00
69	35	0.000000e+00
69	36	0.000000e+00
69	37	0.000000e+00
69	38	0.000000e+00
69	39	0.000000e+00
69	40	0.000000e+00
69	41	0.000000e+00
69	42	0.000000e+00
69	43	0.000000e+00
69	44	0.000000e+00
69	45	0.000000e+00
69	46	0.000000e+00
69	47	0.000000e+00
69	48	0.000000e+00
69	49	0.000000e+00
69	50	0.000000e+00
69	51	0.000000e+00
69	52	0.000000e+00
69	53	0.000000e+00
69	54	0.000000e+00
69	55	0.000000e+00
69	56	0.000000e+00
69	57	0.000000e+00
69	58	0.000000e+00
69	59	0.000000e+00
69	60	0.000000e+00
69	61	0.000000e+00
69	62	0.000000e+00
69	63	0.000000e+00
69	64	0.000000e+00
69	65	0.000000e+00
69	66	0.000000e+00
69	67	0.000000e+00
69	68	0.000000e+00
69	69	0.000000e+00
69	70	0.000000e+00
69	71	0.000000e+00
69	72	0.000000e+00
69	73	0.000000e+00
69	74	0.000000e+00
69	75	0.000000e+00
69	76	0.000000e+00
69	77	0.000000e+00
69	78	0.000000e+00
69	79	0.000000e+00
69	80	0.000000e+00
69	81	0.000000e+00
69	82	0.000000e+00
69	83	0.000000e+00
69	84	0.000000e+00
69	85	0.000000e+00
69	86	0.000000e+00
69	87	0.000000e+00
69	88	0.000000e+00
69	89	0.000000e+00
69	90	0.000000e+00
69	91	0.000000e+00
70	0	0.000000e+00
70	1	1.476540e-86
70	2	1.384979e-86
70	3	1.302347e-85
70	4	-5.155384e-85
70	5	-8.732835e-85
70	6	-1.379888e-84
70	7	-2.094468e-85
70	8	0.000000e+00
70	9	0.000000e+00
70	10	0.000000e+00
70	11	1.532665e-86
70	12	7.881474e-86
70	13	1.873039e-85
70	14	-4.851381e-85
70	15	-9.113879e-85
70	16	-1.456354e-84
70	17	-2.192845e-85
70	18	0.000000e+00
70	19	0.000000e+00
70	20	0.000000e+00
70	21	1.480421e-86
70	22	-2.040598e-86
70	23	8.731855e-86
70	24	-5.495246e-85
70	25	-8.688781e-85
70	26	-1.352253e-84
70	27	-2.032618e-85
70	28	0.000000e+00
70	29	0.000000e+00
70	30	0.000000e+00
70	31	1.411556e-86
70	32	-9.276661e-86
70	33	1.063931e-86
70	34	-5.784237e-85
70	35	-8.216120e-85
70	36	-1.257358e-84
70	37	-1.876921e-85
70	38	0.000000e+00
70	39	0.000000e+00
70	40	0.000000e+00
70	41	1.477949e-86
70	42	2.654963e-88
70	43	1.016069e-85
70	44	-5.323870e-85
70	45	-8.701027e-85
70	46	-1.360609e-84
70	47	-2.051014e-85
70	48	0.000000e+00
70	49	0.000000e+00
70	50	0.000000e+00
70	51	1.265541e-86
70	52	8.853328e-85
70	53	2.580299e-85
70	54	-7.126070e-85
70	55	-1.202010e-84
70	56	-3.900630e-85
70	57	4.516569e-85
70	58	0.000000e+00
70	59	0.000000e+00
70	60	0.000000e+00
70	61	2.054119e-86
70	62	-1.488048e-84
70	63	-2.902977e-84
70	64	3.195094e-85
70	65	1.073996e-84
70	66	3.482622e-86
70	67	8.204149e-86
70	68	0.000000e+00
70	69	0.000000e+00
70	70	5.432744e-88
70	71	3.244945e-86
70	72	1.064919e-84
70	73	4.507342e-84
70	74	4.839182e-84
70	75	2.915397e-84
70	76	7.188284e-85
70	77	-4.650152e-87
70	78	0.000000e+00
70	79	0.000000e+00
70	80	0.000000e+00
70	81	1.718418e-86
70	82	9.315207e-85
70	83	9.155850e-85
70	84	1.733195e-84
70	85	-3.184266e-85
70	86	4.089318e-85
70	87	1.409253e-85
70	88	0.000000e+00
70	89	0.000000e+00
70	90	0.000000e+00
70	91	0.000000e+00
71	0	0.000000e+00
71	1	2.523155e-84
71	2	1.165930e-82
71	3	3.248754e-82
71	4	2.309890e-82
71	5	1.404675e-82
71	6	9.122700e-84
71	7	-4.126102e-84
71	8	0.000000e+00
71	9	0.000000e+00
71	10	0.000000e+00
71	11	2.580769e-84
71	12	1.264198e-82
71	13	3.342845e-82
71	14	2.378433e-82
71	15	1.387907e-82
71	16	5.410143e-84
71	17	-5.190209e-84
71	18	0.000000e+00
71	19	0.000000e+00
71	20	0.000000e+00
71	21	2.542154e-84
71	22	1.130042e-82
71	23	3.243585e-82
71	24	2.300437e-82
71	25	1.444671e-82
71	26	1.199008e-83
71	27	-3.277362e-84
71	28	0.000000e+00
71	29	0.000000e+00
71	30	0.000000e+00
71	31	2.461356e-84
71	32	1.007253e-82
71	33	3.105269e-82
71	34	2.203747e-82
71	35	1.453804e-82
71	36	1.592131e-83
71	37	-1.867741e-84
71	38	0.000000e+00
71	39	0.000000e+00
71	40	0.000000e+00
71	41	2.528165e-84
71	42	1.146611e-82
71	43	3.235297e-82
71	44	2.292819e-82
71	45	1.418807e-82
71	46	1.048245e-83
71	47	-3.734249e-84
71	48	0.000000e+00
71	49	0.000000e+00
71	50	0.000000e+00
71	51	2.666383e-84
71	52	3.734465e-82
71	53	6.462270e-82
71	54	3.952219e-82
71	55	2.456625e-82
71	56	1.765036e-82
71	57	5.684590e-83
71	58	0.000000e+00
71	59	0.000000e+00
71	60	0.000000e+00
71	61	3.478752e-84
71	62	-4.935932e-83
71	63	7.908377e-83
71	64	2.558816e-82
71	65	3.541580e-82
71	66	2.733369e-82
71	67	6.353619e-83
71	68	0.000000e+00
71	69	0.000000e+00
71	70	3.244945e-86
71	71	6.539490e-84
71	72	3.479074e-82
71	73	1.149684e-81
71	74	1.186053e-81
71	75	8.589716e-82
71	76	2.540265e-82
71	77	-1.400511e-83
71	78	0.000000e+00
71	79	0.000000e+00
71	80	0.000000e+00
71	81	4.181129e-84
71	82	4.050014e-82
71	83	7.068829e-82
71	84	8.170657e-82
71	85	3.868264e-82
71	86	2.164776e-82
71	87	6.727956e-85
71	88	0.000000e+00
71	89	0.000000e+00
71	90	0.000000e+00
71	91	0.000000e+00
72	0	0.000000e+00
72	1	1.641761e-82
72	2	3.444382e-80
72	3	1.064771e-79
72	4	7.375229e-80
72	5	5.078336e-80
72	6	3.068571e-80
72	7	4.769707e-81
72	8	0.000000e+00
72	9	0.000000e+00
72	10	0.000000e+00
72	11	1.671563e-82
72	12	3.480067e-80
72	13	1.065110e-79
72	14	7.386105e-80
72	15	5.076177e-80
72	16	3.052125e-80
72	17	4.600981e-81
72	18	0.000000e+00
72	19	0.000000e+00
72	20	0.000000e+00
72	21	1.662083e-82
72	22	3.472739e-80
72	23	1.079952e-79
72	24	7.494517e-80
72	25	5.185093e-80
72	26	3.133031e-80
72	27	4.927567e-81
72	28	0.000000e+00
72	29	0.000000e+00
72	30	0.000000e+00
72	31	1.620688e-82
72	32	3.396098e-80
72	33	1.069831e-79
72	34	7.411233e-80
72	35	5.147703e-80
72	36	3.121665e-80
72	37	5.067686e-81
72	38	0.000000e+00
72	39	0.000000e+00
72	40	0.000000e+00
72	41	1.650538e-82
72	42	3.441265e-80
72	43	1.067907e-79
72	44	7.400705e-80
72	45	5.116681e-80
72	46	3.085369e-80
72	47	4.805066e-81
72	48	0.000000e+00
72	49	0.000000e+00
72	50	0.000000e+00
72	51	2.179207e-82
72	52	7.256759e-80
72	53	1.825210e-79
72	54	1.126721e-79
72	55	8.421679e-80
72	56	5.722066e-80
72	57	8.511668e-81
72	58	0.000000e+00
72	59	0.000000e+00
72	60	0.000000e+00
72	61	2.802858e-82
72	62	3.812372e-80
72	63	1.624443e-79
72	64	9.698351e-80
72	65	9.569576e-80
72	66	6.080486e-80
72	67	1.293503e-80
72	68	0.000000e+00
72	69	0.000000e+00
72	70	1.064919e-84
72	71	3.479074e-82
72	72	8.773276e-80
72	73	1.882672e-79
72	74	1.686787e-79
72	75	1.287328e-79
72	76	4.934756e-80
72	77	8.754800e-82
72	78	0.000000e+00
72	79	0.000000e+00
72	80	0.000000e+00
72	81	2.786681e-82
72	82	6.551204e-80
72	83	1.479087e-79
72	84	1.463755e-79
72	85	9.943806e-80
72	86	5.479707e-80
72	87	4.794708e-81
72	88	0.000000e+00
72	89	0.000000e+00
72	90	0.000000e+00
72	91	0.000000e+00
73	0	0.000000e+00
73	1	5.457123e-82
73	2	9.863633e-80
73	3	3.429685e-79
73	4	2.392277e-79
73	5	1.687371e-79
73	6	8.980126e-80
73	7	1.074588e-80
73	8	0.000000e+00
73	9	0.000000e+00
73	10	0.000000e+00
73	11	5.581145e-82
73	12	1.015568e-79
73	13	3.462984e-79
73	14	2.421500e-79
73	15	1.694795e-79
73	16	8.988319e-80
73	17	1.023753e-80
73	18	0.000000e+00
73	19	0.000000e+00
73	20	0.000000e+00
73	21	5.511844e-82
73	22	9.826525e-80
73	23	3.455131e-79
73	24	2.413382e-79
73	25	1.716409e-79
73	26	9.138583e-80
73	27	1.122541e-80
73	28	0.000000e+00
73	29	0.000000e+00
73	30	0.000000e+00
73	31	5.344536e-82
73	32	9.385373e-80
73	33	3.385333e-79
73	34	2.357882e-79
73	35	1.693399e-79
73	36	9.043748e-80
73	37	1.172820e-80
73	38	0.000000e+00
73	39	0.000000e+00
73	40	0.000000e+00
73	41	5.480254e-82
73	42	9.796984e-80
73	43	3.426901e-79
73	44	2.391632e-79
73	45	1.696005e-79
73	46	9.018643e-80
73	47	1.088525e-80
73	48	0.000000e+00
73	49	0.000000e+00
73	50	0.000000e+00
73	51	7.150940e-82
73	52	2.241134e-79
73	53	5.938123e-79
73	54	3.673446e-79
73	55	2.721282e-79
73	56	1.807501e-79
73	57	2.910047e-80
73	58	0.000000e+00
73	59	0.000000e+00
73	60	0.000000e+00
73	61	9.049543e-82
73	62	8.425687e-80
73	63	4.797851e-79
73	64	3.167511e-79
73	65	3.121035e-79
73	66	1.961984e-79
73	67	4.502960e-80
73	68	0.000000e+00
73	69	0.000000e+00
73	70	4.507342e-84
73	71	1.149684e-81
73	72	1.882672e-79
73	73	7.958282e-79
73	74	5.750232e-79
73	75	4.194034e-79
73	76	1.372541e-79
73	77	-5.507421e-81
73	78	0.000000e+00
73	79	0.000000e+00
73	80	0.000000e+00
73	81	8.684948e-82
73	82	2.200152e-79
73	83	5.059637e-79
73	84	4.923157e-79
73	85	3.257059e-79
73	86	1.697785e-79
73	87	1.428273e-80
73	88	0.000000e+00
73	89	0.000000e+00
73	90	0.000000e+00
73	91	0.000000e+00
74	0	0.000000e+00
74	1	5.376430e-82
74	2	8.864227e-80
74	3	3.009687e-79
74	4	2.239458e-79
74	5	1.793898e-79
74	6	1.151984e-79
74	7	1.573699e-80
74	8	0.000000e+00
74	9	0.000000e+00
74	10	0.000000e+00
74	11	5.496289e-82
74	12	9.120311e-80
74	13	3.046162e-79
74	14	2.273200e-79
74	15	1.798408e-79
74	16	1.156018e-79
74	17	1.536958e-80
74	18	0.000000e+00
74	19	0.000000e+00
74	20	0.000000e+00
74	21	5.431755e-82
74	22	8.827936e-80
74	23	3.026944e-79
74	24	2.252188e-79
74	25	1.823443e-79
74	26	1.168753e-79
74	27	1.606063e-80
74	28	0.000000e+00
74	29	0.000000e+00
74	30	0.000000e+00
74	31	5.268339e-82
74	32	8.439302e-80
74	33	2.956857e-79
74	34	2.192224e-79
74	35	1.802927e-79
74	36	1.153621e-79
74	37	1.626799e-80
74	38	0.000000e+00
74	39	0.000000e+00
74	40	0.000000e+00
74	41	5.399626e-82
74	42	8.801728e-80
74	43	3.004619e-79
74	44	2.234639e-79
74	45	1.801870e-79
74	46	1.155052e-79
74	47	1.573273e-80
74	48	0.000000e+00
74	49	0.000000e+00
74	50	0.000000e+00
74	51	7.114541e-82
74	52	2.123763e-79
74	53	5.566220e-79
74	54	3.816910e-79
74	55	2.912113e-79
74	56	1.922456e-79
74	57	2.852509e-80
74	58	0.000000e+00
74	59	0.000000e+00
74	60	0.000000e+00
74	61	8.636531e-82
74	62	7.051708e-80
74	63	4.123565e-79
74	64	3.164094e-79
74	65	3.146150e-79
74	66	2.040733e-79
74	67	4.046921e-80
74	68	0.000000e+00
74	69	0.000000e+00
74	70	4.839182e-84
74	71	1.186053e-81
74	72	1.686787e-79
74	73	5.750232e-79
74	74	6.628949e-79
74	75	4.146765e-79
74	76	1.587544e-79
74	77	8.320165e-82
74	78	0.000000e+00
74	79	0.000000e+00
74	80	0.000000e+00
74	81	9.362433e-82
74	82	1.897499e-79
74	83	4.460298e-79
74	84	4.550345e-79
74	85	3.122836e-79
74	86	1.759717e-79
74	87	1.461482e-80
74	88	0.000000e+00
74	89	0.000000e+00
74	90	0.000000e+00
74	91	0.000000e+00
75	0	0.000000e+00
75	1	4.361043e-82
75	2	7.727633e-80
75	3	2.532602e-79
75	4	2.161967e-79
75	5	1.958043e-79
75	6	1.422434e-79
75	7	2.113387e-80
75	8	0.000000e+00
75	9	0.000000e+00
75	10	0.000000e+00
75	11	4.450952e-82
75	12	7.875151e-80
75	13	2.559690e-79
75	14	2.181862e-79
75	15	1.971058e-79
75	16	1.433566e-79
75	17	2.087178e-80
75	18	0.000000e+00
75	19	0.000000e+00
75	20	0.000000e+00
75	21	4.405100e-82
75	22	7.748240e-80
75	23	2.551684e-79
75	24	2.182622e-79
75	25	1.984496e-79
75	26	1.438399e-79
75	27	2.140881e-80
75	28	0.000000e+00
75	29	0.000000e+00
75	30	0.000000e+00
75	31	4.281070e-82
75	32	7.498343e-80
75	33	2.497547e-79
75	34	2.138985e-79
75	35	1.953787e-79
75	36	1.412844e-79
75	37	2.138452e-80
75	38	0.000000e+00
75	39	0.000000e+00
75	40	0.000000e+00
75	41	4.378892e-82
75	42	7.699641e-80
75	43	2.531778e-79
75	44	2.161628e-79
75	45	1.964325e-79
75	46	1.423279e-79
75	47	2.106631e-80
75	48	0.000000e+00
75	49	0.000000e+00
75	50	0.000000e+00
75	51	6.026196e-82
75	52	1.743589e-79
75	53	4.697177e-79
75	54	3.552342e-79
75	55	3.015220e-79
75	56	1.983026e-79
75	57	2.936768e-80
75	58	0.000000e+00
75	59	0.000000e+00
75	60	0.000000e+00
75	61	7.052903e-82
75	62	8.471493e-80
75	63	3.719115e-79
75	64	2.789280e-79
75	65	2.915206e-79
75	66	1.933153e-79
75	67	3.295979e-80
75	68	0.000000e+00
75	69	0.000000e+00
75	70	2.915397e-84
75	71	8.589716e-82
75	72	1.287328e-79
75	73	4.194034e-79
75	74	4.146765e-79
75	75	4.342006e-79
75	76	1.712584e-79
75	77	1.248458e-80
75	78	0.000000e+00
75	79	0.000000e+00
75	80	0.000000e+00
75	81	6.642860e-82
75	82	1.372022e-79
75	83	3.360747e-79
75	84	3.482945e-79
75	85	2.651706e-79
75	86	1.575350e-79
75	87	1.404252e-80
75	88	0.000000e+00
75	89	0.000000e+00
75	90	0.000000e+00
75	91	0.000000e+00
76	0	0.000000e+00
76	1	1.369586e-82
76	2	3.579738e-80
76	3	1.054641e-79
76	4	1.075032e-79
76	5	1.242924e-79
76	6	1.101484e-79
76	7	1.941609e-80
76	8	0.000000e+00
76	9	0.000000e+00
76	10	0.000000e+00
76	11	1.390371e-82
76	12	3.554037e-80
76	13	1.056702e-79
76	14	1.076208e-79
76	15	1.252644e-79
76	16	1.109044e-79
76	17	1.927814e-80
76	18	0.000000e+00
76	19	0.000000e+00
76	20	0.000000e+00
76	21	1.387437e-82
76	22	3.650724e-80
76	23	1.069234e-79
76	24	1.090850e-79
76	25	1.257083e-79
76	26	1.113769e-79
76	27	1.953922e-80
76	28	0.000000e+00
76	29	0.000000e+00
76	30	0.000000e+00
76	31	1.357642e-82
76	32	3.648420e-80
76	33	1.057826e-79
76	34	1.079195e-79
76	35	1.236158e-79
76	36	1.095346e-79
76	37	1.935269e-80
76	38	0.000000e+00
76	39	0.000000e+00
76	40	0.000000e+00
76	41	1.378066e-82
76	42	3.597875e-80
76	43	1.058060e-79
76	44	1.077750e-79
76	45	1.245611e-79
76	46	1.101808e-79
76	47	1.929148e-80
76	48	0.000000e+00
76	49	0.000000e+00
76	50	0.000000e+00
76	51	2.322383e-82
76	52	7.506233e-80
76	53	2.137870e-79
76	54	1.989875e-79
76	55	1.852943e-79
76	56	1.380888e-79
76	57	2.263371e-80
76	58	0.000000e+00
76	59	0.000000e+00
76	60	0.000000e+00
76	61	2.187013e-82
76	62	5.432128e-80
76	63	1.762902e-79
76	64	1.481047e-79
76	65	1.488897e-79
76	66	1.071646e-79
76	67	1.238657e-80
76	68	0.000000e+00
76	69	0.000000e+00
76	70	7.188284e-85
76	71	2.540265e-82
76	72	4.934756e-80
76	73	1.372541e-79
76	74	1.587544e-79
76	75	1.712584e-79
76	76	1.883536e-79
76	77	2.421049e-80
76	78	0.000000e+00
76	79	0.000000e+00
76	80	0.000000e+00
76	81	1.868920e-82
76	82	3.398999e-80
76	83	1.116472e-79
76	84	1.320894e-79
76	85	1.339277e-79
76	86	1.005291e-79
76	87	1.592277e-80
76	88	0.000000e+00
76	89	0.000000e+00
76	90	0.000000e+00
76	91	0.000000e+00
77	0	0.000000e+00
77	1	-6.543679e-84
77	2	1.912350e-81
77	3	2.822251e-81
77	4	5.116865e-81
77	5	9.242640e-81
77	6	1.091814e-80
77	7	2.717063e-81
77	8	0.000000e+00
77	9	0.000000e+00
77	10	0.000000e+00
77	11	-6.717080e-84
77	12	1.687403e-81
77	13	2.672844e-81
77	14	4.919746e-81
77	15	9.213759e-81
77	16	1.103788e-80
77	17	2.725134e-81
77	18	0.000000e+00
77	19	0.000000e+00
77	20	0.000000e+00
77	21	-6.528086e-84
77	22	2.103864e-81
77	23	2.994862e-81
77	24	5.346927e-81
77	25	9.384971e-81
77	26	1.102959e-80
77	27	2.715396e-81
77	28	0.000000e+00
77	29	0.000000e+00
77	30	0.000000e+00
77	31	-6.206002e-84
77	32	2.365744e-81
77	33	3.149629e-81
77	34	5.527438e-81
77	35	9.356981e-81
77	36	1.080666e-80
77	37	2.648650e-81
77	38	0.000000e+00
77	39	0.000000e+00
77	40	0.000000e+00
77	41	-6.486819e-84
77	42	2.004530e-81
77	43	2.902473e-81
77	44	5.219360e-81
77	45	9.287526e-81
77	46	1.091506e-80
77	47	2.688829e-81
77	48	0.000000e+00
77	49	0.000000e+00
77	50	0.000000e+00
77	51	6.001938e-84
77	52	4.193277e-81
77	53	1.610135e-80
77	54	1.780712e-80
77	55	1.725445e-80
77	56	1.432049e-80
77	57	4.821809e-81
77	58	0.000000e+00
77	59	0.000000e+00
77	60	0.000000e+00
77	61	-1.228851e-83
77	62	5.902858e-81
77	63	1.417484e-80
77	64	8.347581e-81
77	65	6.414903e-81
77	66	1.728237e-81
77	67	-7.306750e-82
77	68	0.000000e+00
77	69	0.000000e+00
77	70	-4.650152e-87
77	71	-1.400511e-83
77	72	8.754800e-82
77	73	-5.507421e-81
77	74	8.320165e-82
77	75	1.248458e-80
77	76	2.421049e-80
77	77	1.314758e-80
77	78	0.000000e+00
77	79	0.000000e+00
77	80	0.000000e+00
77	81	-1.928463e-83
77	82	-4.525797e-81
77	83	-2.502674e-81
77	84	2.269443e-81
77	85	8.836430e-81
77	86	1.232664e-80
77	87	3.673123e-81
77	88	0.000000e+00
77	89	0.000000e+00
77	90	0.000000e+00
77	91	0.000000e+00
78	0	0.000000e+00
78	1	0.000000e+00
78	2	0.000000e+00
78	3	0.000000e+00
78	4	0.000000e+00
78	5	0.000000e+00
78	6	0.000000e+00
78	7	0.000000e+00
78	8	0.000000e+00
78	9	0.000000e+00
78	10	0.000000e+00
78	11	0.000000e+00
78	12	0.000000e+00
78	13	0.000000e+00
78	14	0.000000e+00
78	15	0.000000e+00
78	16	0.000000e+00
78	17	0.000000e+00
78	18	0.000000e+00
78	19	0.000000e+00
78	20	0.000000e+00
78	21	0.000000e+00
78	22	0.000000e+00
78	23	0.000000e+00
78	24	0.000000e+00
78	25	0.000000e+00
78	26	0.000000e+00
78	27	0.000000e+00
78	28	0.000000e+00
78	29	0.000000e+00
78	30	0.000000e+00
78	31	0.000000e+00
78	32	0.000000e+00
78	33	0.000000e+00
78	34	0.000000e+00
78	35	0.000000e+00
78	36	0.000000e+00
78	37	0.000000e+00
78	38	0.000000e+00
78	39	0.000000e+00
78	40	0.000000e+00
78	41	0.000000e+00
78	42	0.000000e+00
78	43	0.000000e+00
78	44	0.000000e+00
78	45	0.000000e+00
78	46	0.000000e+00
78	47	0.000000e+00
78	48	0.000000e+00
78	49	0.000000e+00
78	50	0.000000e+00
78	51	0.000000e+00
78	52	0.000000e+00
78	53	0.000000e+00
78	54	0.000000e+00
78	55	0.000000e+00
78	56	0.000000e+00
78	57	0.000000e+00
78	58	0.000000e+00
78	59	0.000000e+00
78	60	0.000000e+00
78	61	0.000000e+00
78	62	0.000000e+00
78	63	0.000000e+00
78	64	0.000000e+00
78	65	0.000000e+00
78	66	0.000000e+00
78	67	0.000000e+00
78	68	0.000000e+00
78	69	0.000000e+00
78	70	0.000000e+00
78	71	0.000000e+00
78	72	0.000000e+00
78	73	0.000000e+00
78	74	0.000000e+00
78	75	0.000000e+00
78	76	0.000000e+00
78	77	0.000000e+00
78	78	0.000000e+00
78	79	0.000000e+00
78	80	0.000000e+00
78	81	0.000000e+00
78	82	0.000000e+00
78	83	0.000000e+00
78	84	0.000000e+00
78	85	0.000000e+00
78	86	0.000000e+00
78	87	0.000000e+00
78	88	0.000000e+00
78	89	0.000000e+00
78	90	0.000000e+00
78	91	0.000000e+00
79	0	0.000000e+00
79	1	0.000000e+00
79	2	0.000000e+00
79	3	0.000000e+00
79	4	0.000000e+00
79	5	0.000000e+00
79	6	0.000000e+00
79	7	0.000000e+00
79	8	0.000000e+00
79	9	0.000000e+00
79	10	0.000000e+00
79	11	0.000000e+00
79	12	0.000000e+00
79	13	0.000000e+00
79	14	0.000000e+00
79	15	0.000000e+00
79	16	0.000000e+00
79	17	0.000000e+00
79	18	0.000000e+00
79	19	0.000000e+00
79	20	0.000000e+00
79	21	0.000000e+00
79	22	0.000000e+00
79	23	0.000000e+00
79	24	0.000000e+00
79	25	0.000000e+00
79	26	0.000000e+00
79	27	0.000000e+00
79	28	0.000000e+00
79	29	0.000000e+00
79	30	0.000000e+00
79	31	0.000000e+00
79	32	0.000000e+00
79	33	0.000000e+00
79	34	0.000000e+00
79	35	0.000000e+00
79	36	0.000000e+00
79	37	0.000000e+00
79	38	0.000000e+00
79	39	0.000000e+00
79	40	0.000000e+00
79	41	0.000000e+00
79	42	0.000000e+00
79	43	0.000000e+00
79	44	0.000000e+00
79	45	0.000000e+00
79	46	0.000000e+00
79	47	0.000000e+00
79	48	0.000000e+00
79	49	0.000000e+00
79	50	0.000000e+00
79	51	0.000000e+00
79	52	0.000000e+00
79	53	0.000000e+00
79	54	0.000000e+00
79	55	0.000000e+00
79	56	0.000000e+00
79	57	0.000000e+00
79	58	0.000000e+00
79	59	0.000000e+00
79	60	0.000000e+00
79	61	0.000000e+00
79	62	0.000000e+00
79	63	0.000000e+00
79	64	0.000000e+00
79	65	0.000000e+00
79	66	0.000000e+00
79	67	0.000000e+00
79	68	0.000000e+00
79	69	0.000000e+00
79	70	0.000000e+00
79	71	0.000000e+00
79	72	0.000000e+00
79	73	0.000000e+00
79	74	0.000000e+00
79	75	0.000000e+00
79	76	0.000000e+00
79	77	0.000000e+00
79	78	0.000000e+00
79	79	0.000000e+00
79	80	0.000000e+00
79	81	0.000000e+00
79	82	0.000000e+00
79	83	0.000000e+00
79	84	0.000000e+00
79	85	0.000000e+00
79	86	0.000000e+00
79	87	0.000000e+00
79	88	0.000000e+00
79	89	0.000000e+00
79	90	0.000000e+00
79	91	0.000000e+00
80	0	0.000000e+00
80	1	0.000000e+00
80	2	0.000000e+00
80	3	0.000000e+00
80	4	0.000000e+00
80	5	0.000000e+00
80	6	0.000000e+00
80	7	0.000000e+00
80	8	0.000000e+00
80	9	0.000000e+00
80	10	0.000000e+00
80	11	0.000000e+00
80	12	0.000000e+00
80	13	0.000000e+00
80	14	0.000000e+00
80	15	0.000000e+00
80	16	0.000000e+00
80	17	0.000000e+00
80	18	0.000000e+00
80	19	0.000000e+00
80	20	0.000000e+00
80	21	0.000000e+00
80	22	0.000000e+00
80	23	0.000000e+00
80	24	0.000000e+00
80	25	0.000000e+00
80	26	0.000000e+00
80	27	0.000000e+00
80	28	0.000000e+00
80	29	0.000000e+00
80	30	0.000000e+00
80	31	0.000000e+00
80	32	0.000000e+00
80	33	0.000000e+00
80	34	0.000000e+00
80	35	0.000000e+00
80	36	0.000000e+00
80	37	0.000000e+00
80	38	0.000000e+00
80	39	0.000000e+00
80	40	0.000000e+00
80	41	0.000000e+00
80	42	0.000000e+00
80	43	0.000000e+00
80	44	0.000000e+00
80	45	0.000000e+00
80	46	0.000000e+00
80	47	0.000000e+00
80	48	0.000000e+00
80	49	0.000000e+00
80	50	0.000000e+00
80	51	0.000000e+00
80	52	0.000000e+00
80	53	0.000000e+00
80	54	0.000000e+00
80	55	0.000000e+00
80	56	0.000000e+00
80	57	0.000000e+00
80	58	0.000000e+00
80	59	0.000000e+00
80	60	0.000000e+00
80	61	0.000000e+00
80	62	0.000000e+00
80	63	0.000000e+00
80	64	0.000000e+00
80	65	0.000000e+00
80	66	0.000000e+00
80	67	0.000000e+00
80	68	0.000000e+00
80	69	0.000000e+00
80	70	0.000000e+00
80	71	0.000000e+00
80	72	0.000000e+00
80	73	0.000000e+00
80	74	0.000000e+00
80	75	0.000000e+00
80	76	0.000000e+00
80	77	0.000000e+00
80	78	0.000000e+00
80	79	0.000000e+00
80	80	0.000000e+00
80	81	0.000000e+00
80	82	0.000000e+00
80	83	0.000000e+00
80	84	0.000000e+00
80	85	0.000000e+00
80	86	0.000000e+00
80	87	0.000000e+00
80	88	0.000000e+00
80	89	0.000000e+00
80	90	0.000000e+00
80	91	0.000000e+00
81	0	0.000000e+00
81	1	1.852661e-84
81	2	1.001836e-82
81	3	2.617264e-82
81	4	1.905360e-82
81	5	1.194400e-82
81	6	4.522625e-83
81	7	3.970076e-84
81	8	0.000000e+00
81	9	0.000000e+00
81	10	0.000000e+00
81	11	1.891430e-84
81	12	1.072375e-82
81	13	2.700309e-82
81	14	1.973241e-82
81	15	1.182639e-82
81	16	4.436379e-83
81	17	3.429259e-84
81	18	0.000000e+00
81	19	0.000000e+00
81	20	0.000000e+00
81	21	1.869747e-84
81	22	9.787054e-83
81	23	2.616465e-82
81	24	1.892589e-82
81	25	1.235959e-82
81	26	4.681943e-83
81	27	4.349437e-84
81	28	0.000000e+00
81	29	0.000000e+00
81	30	0.000000e+00
81	31	1.814012e-84
81	32	8.882684e-83
81	33	2.497235e-82
81	34	1.798055e-82
81	35	1.244441e-82
81	36	4.739614e-83
81	37	4.956527e-84
81	38	0.000000e+00
81	39	0.000000e+00
81	40	0.000000e+00
81	41	1.858029e-84
81	42	9.886328e-83
81	43	2.611475e-82
81	44	1.888794e-82
81	45	1.213516e-82
81	46	4.587358e-83
81	47	4.041249e-84
81	48	0.000000e+00
81	49	0.000000e+00
81	50	0.000000e+00
81	51	1.930923e-84
81	52	2.973757e-82
81	53	4.864974e-82
81	54	3.075143e-82
81	55	1.964535e-82
81	56	1.332415e-82
81	57	1.930320e-83
81	58	0.000000e+00
81	59	0.000000e+00
81	60	0.000000e+00
81	61	2.791231e-84
81	62	-1.767142e-83
81	63	9.864788e-83
81	64	2.512351e-82
81	65	3.052714e-82
81	66	2.570667e-82
81	67	5.898998e-83
81	68	0.000000e+00
81	69	0.000000e+00
81	70	1.718418e-86
81	71	4.181129e-84
81	72	2.786681e-82
81	73	8.684948e-82
81	74	9.362433e-82
81	75	6.642860e-82
81	76	1.868920e-82
81	77	-1.928463e-83
81	78	0.000000e+00
81	79	0.000000e+00
81	80	0.000000e+00
81	81	4.565361e-84
81	82	3.588791e-82
81	83	6.425942e-82
81	84	7.591541e-82
81	85	4.324545e-82
81	86	2.319665e-82
81	87	-1.092080e-84
81	88	0.000000e+00
81	89	0.000000e+00
81	90	0.000000e+00
81	91	0.000000e+00
82	0	0.000000e+00
82	1	2.054545e-82
82	2	3.186541e-80
82	3	1.071981e-79
82	4	7.693650e-80
82	5	5.413410e-80
82	6	2.847965e-80
82	7	3.091136e-81
82	8	0.000000e+00
82	9	0.000000e+00
82	10	0.000000e+00
82	11	2.094411e-82
82	12	3.287010e-80
82	13	1.081041e-79
82	14	7.790257e-80
82	15	5.420199e-80
82	16	2.876280e-80
82	17	2.929086e-81
82	18	0.000000e+00
82	19	0.000000e+00
82	20	0.000000e+00
82	21	2.077378e-82
82	22	3.170395e-80
82	23	1.079984e-79
82	24	7.754354e-80
82	25	5.512093e-80
82	26	2.878920e-80
82	27	3.230326e-81
82	28	0.000000e+00
82	29	0.000000e+00
82	30	0.000000e+00
82	31	2.021137e-82
82	32	3.019523e-80
82	33	1.059399e-79
82	34	7.571632e-80
82	35	5.456404e-80
82	36	2.821619e-80
82	37	3.390238e-81
82	38	0.000000e+00
82	39	0.000000e+00
82	40	0.000000e+00
82	41	2.063434e-82
82	42	3.162532e-80
82	43	1.070977e-79
82	44	7.686933e-80
82	45	5.441835e-80
82	46	2.849898e-80
82	47	3.126662e-81
82	48	0.000000e+00
82	49	0.000000e+00
82	50	0.000000e+00
82	51	2.555268e-82
82	52	6.527516e-80
82	53	1.613110e-79
82	54	9.624553e-80
82	55	7.017956e-80
82	56	4.549242e-80
82	57	6.257233e-81
82	58	0.000000e+00
82	59	0.000000e+00
82	60	0.000000e+00
82	61	3.233956e-82
82	62	2.545840e-80
82	63	1.275104e-79
82	64	8.554914e-80
82	65	8.631114e-80
82	66	5.173056e-80
82	67	1.611164e-80
82	68	0.000000e+00
82	69	0.000000e+00
82	70	9.315207e-85
82	71	4.050014e-82
82	72	6.551204e-80
82	73	2.200152e-79
82	74	1.897499e-79
82	75	1.372022e-79
82	76	3.398999e-80
82	77	-4.525797e-81
82	78	0.000000e+00
82	79	0.000000e+00
82	80	0.000000e+00
82	81	3.588791e-82
82	82	1.308860e-79
82	83	1.950876e-79
82	84	1.884093e-79
82	85	1.193748e-79
82	86	5.134633e-80
82	87	1.495193e-81
82	88	0.000000e+00
82	89	0.000000e+00
82	90	0.000000e+00
82	91	0.000000e+00
83	0	0.000000e+00
83	1	3.502708e-82
83	2	8.208573e-80
83	3	2.829136e-79
83	4	2.096187e-79
83	5	1.609697e-79
83	6	1.018855e-79
83	7	1.304376e-80
83	8	0.000000e+00
83	9	0.000000e+00
83	10	0.000000e+00
83	11	3.568733e-82
83	12	8.443007e-80
83	13	2.866238e-79
83	14	2.125994e-79
83	15	1.624401e-79
83	16	1.032588e-79
83	17	1.270675e-80
83	18	0.000000e+00
83	19	0.000000e+00
83	20	0.000000e+00
83	21	3.543810e-82
83	22	8.191191e-80
83	23	2.847283e-79
83	24	2.113542e-79
83	25	1.633434e-79
83	26	1.028269e-79
83	27	1.336764e-80
83	28	0.000000e+00
83	29	0.000000e+00
83	30	0.000000e+00
83	31	3.450410e-82
83	32	7.832867e-80
83	33	2.779656e-79
83	34	2.060456e-79
83	35	1.603849e-79
83	36	1.004208e-79
83	37	1.359712e-80
83	38	0.000000e+00
83	39	0.000000e+00
83	40	0.000000e+00
83	41	3.519750e-82
83	42	8.159758e-80
83	43	2.826513e-79
83	44	2.095740e-79
83	45	1.616483e-79
83	46	1.019144e-79
83	47	1.308023e-80
83	48	0.000000e+00
83	49	0.000000e+00
83	50	0.000000e+00
83	51	5.002093e-82
83	52	1.720896e-79
83	53	4.630200e-79
83	54	3.025687e-79
83	55	2.328229e-79
83	56	1.534588e-79
83	57	2.158971e-80
83	58	0.000000e+00
83	59	0.000000e+00
83	60	0.000000e+00
83	61	5.824131e-82
83	62	7.804844e-80
83	63	3.916645e-79
83	64	2.469726e-79
83	65	2.385965e-79
83	66	1.550813e-79
83	67	3.759269e-80
83	68	0.000000e+00
83	69	0.000000e+00
83	70	9.155850e-85
83	71	7.068829e-82
83	72	1.479087e-79
83	73	5.059637e-79
83	74	4.460298e-79
83	75	3.360747e-79
83	76	1.116472e-79
83	77	-2.502674e-81
83	78	0.000000e+00
83	79	0.000000e+00
83	80	0.000000e+00
83	81	6.425942e-82
83	82	1.950876e-79
83	83	5.728918e-79
83	84	4.356706e-79
83	85	2.966776e-79
83	86	1.458020e-79
83	87	1.132322e-80
83	88	0.000000e+00
83	89	0.000000e+00
83	90	0.000000e+00
83	91	0.000000e+00
84	0	0.000000e+00
84	1	3.885952e-82
84	2	7.753100e-80
84	3	2.631965e-79
84	4	2.005127e-79
84	5	1.582832e-79
84	6	1.066730e-79
84	7	1.507802e-80
84	8	0.000000e+00
84	9	0.000000e+00
84	10	0.000000e+00
84	11	3.964043e-82
84	12	7.970395e-80
84	13	2.668091e-79
84	14	2.036891e-79
84	15	1.595011e-79
84	16	1.079264e-79
84	17	1.478307e-80
84	18	0.000000e+00
84	19	0.000000e+00
84	20	0.000000e+00
84	21	3.929772e-82
84	22	7.734091e-80
84	23	2.646624e-79
84	24	2.017816e-79
84	25	1.606511e-79
84	26	1.076973e-79
84	27	1.534307e-80
84	28	0.000000e+00
84	29	0.000000e+00
84	30	0.000000e+00
84	31	3.820685e-82
84	32	7.399896e-80
84	33	2.581191e-79
84	34	1.962671e-79
84	35	1.579927e-79
84	36	1.053640e-79
84	37	1.546846e-80
84	38	0.000000e+00
84	39	0.000000e+00
84	40	0.000000e+00
84	41	3.904427e-82
84	42	7.705813e-80
84	43	2.628278e-79
84	44	2.002116e-79
84	45	1.589621e-79
84	46	1.067059e-79
84	47	1.505365e-80
84	48	0.000000e+00
84	49	0.000000e+00
84	50	0.000000e+00
84	51	5.404702e-82
84	52	1.734586e-79
84	53	4.574403e-79
84	54	3.140167e-79
84	55	2.467782e-79
84	56	1.672384e-79
84	57	2.445269e-80
84	58	0.000000e+00
84	59	0.000000e+00
84	60	0.000000e+00
84	61	6.791972e-82
84	62	7.653672e-80
84	63	3.714021e-79
84	64	2.679824e-79
84	65	2.568020e-79
84	66	1.649701e-79
84	67	3.585991e-80
84	68	0.000000e+00
84	69	0.000000e+00
84	70	1.733195e-84
84	71	8.170657e-82
84	72	1.463755e-79
84	73	4.923157e-79
84	74	4.550345e-79
84	75	3.482945e-79
84	76	1.320894e-79
84	77	2.269443e-81
84	78	0.000000e+00
84	79	0.000000e+00
84	80	0.000000e+00
84	81	7.591541e-82
84	82	1.884093e-79
84	83	4.356706e-79
84	84	5.265626e-79
84	85	3.112184e-79
84	86	1.626706e-79
84	87	1.415972e-80
84	88	0.000000e+00
84	89	0.000000e+00
84	90	0.000000e+00
84	91	0.000000e+00
85	0	0.000000e+00
85	1	2.431363e-82
85	2	5.892587e-80
85	3	2.000861e-79
85	4	1.765072e-79
85	5	1.665400e-79
85	6	1.300320e-79
85	7	1.991583e-80
85	8	0.000000e+00
85	9	0.000000e+00
85	10	0.000000e+00
85	11	2.477397e-82
85	12	5.997672e-80
85	13	2.029078e-79
85	14	1.786583e-79
85	15	1.683922e-79
85	16	1.314517e-79
85	17	1.977574e-80
85	18	0.000000e+00
85	19	0.000000e+00
85	20	0.000000e+00
85	21	2.462714e-82
85	22	5.916869e-80
85	23	2.012681e-79
85	24	1.780005e-79
85	25	1.684144e-79
85	26	1.311471e-79
85	27	2.007111e-80
85	28	0.000000e+00
85	29	0.000000e+00
85	30	0.000000e+00
85	31	2.397877e-82
85	32	5.732456e-80
85	33	1.962441e-79
85	34	1.738015e-79
85	35	1.649171e-79
85	36	1.283741e-79
85	37	1.991899e-80
85	38	0.000000e+00
85	39	0.000000e+00
85	40	0.000000e+00
85	41	2.446048e-82
85	42	5.876230e-80
85	43	1.999057e-79
85	44	1.763967e-79
85	45	1.669223e-79
85	46	1.299382e-79
85	47	1.979860e-80
85	48	0.000000e+00
85	49	0.000000e+00
85	50	0.000000e+00
85	51	3.594810e-82
85	52	1.292606e-79
85	53	3.642692e-79
85	54	2.890063e-79
85	55	2.520777e-79
85	56	1.756850e-79
85	57	2.121928e-80
85	58	0.000000e+00
85	59	0.000000e+00
85	60	0.000000e+00
85	61	4.591229e-82
85	62	6.849360e-80
85	63	2.987217e-79
85	64	2.381241e-79
85	65	2.394892e-79
85	66	1.571202e-79
85	67	2.662244e-80
85	68	0.000000e+00
85	69	0.000000e+00
85	70	-3.184266e-85
85	71	3.868264e-82
85	72	9.943806e-80
85	73	3.257059e-79
85	74	3.122836e-79
85	75	2.651706e-79
85	76	1.339277e-79
85	77	8.836430e-81
85	78	0.000000e+00
85	79	0.000000e+00
85	80	0.000000e+00
85	81	4.324545e-82
85	82	1.193748e-79
85	83	2.966776e-79
85	84	3.112184e-79
85	85	3.347104e-79
85	86	1.527211e-79
85	87	1.504383e-80
85	88	0.000000e+00
85	89	0.000000e+00
85	90	0.000000e+00
85	91	0.000000e+00
86	0	0.000000e+00
86	1	1.391645e-82
86	2	3.466639e-80
86	3	1.129387e-79
86	4	9.810443e-80
86	5	9.539746e-80
86	6	7.946936e-80
86	7	1.368273e-80
86	8	0.000000e+00
86	9	0.000000e+00
86	10	0.000000e+00
86	11	1.429895e-82
86	12	3.516284e-80
86	13	1.145885e-79
86	14	9.935471e-80
86	15	9.649350e-80
86	16	8.003358e-80
86	17	1.355000e-80
86	18	0.000000e+00
86	19	0.000000e+00
86	20	0.000000e+00
86	21	1.405993e-82
86	22	3.495793e-80
86	23	1.137306e-79
86	24	9.899567e-80
86	25	9.655932e-80
86	26	8.041219e-80
86	27	1.380179e-80
86	28	0.000000e+00
86	29	0.000000e+00
86	30	0.000000e+00
86	31	1.357261e-82
86	32	3.403593e-80
86	33	1.107948e-79
86	34	9.658932e-80
86	35	9.455415e-80
86	36	7.906297e-80
86	37	1.373371e-80
86	38	0.000000e+00
86	39	0.000000e+00
86	40	0.000000e+00
86	41	1.399637e-82
86	42	3.466363e-80
86	43	1.129278e-79
86	44	9.809525e-80
86	45	9.569585e-80
86	46	7.955737e-80
86	47	1.360919e-80
86	48	0.000000e+00
86	49	0.000000e+00
86	50	0.000000e+00
86	51	2.178461e-82
86	52	7.981322e-80
86	53	2.226765e-79
86	54	1.822226e-79
86	55	1.628912e-79
86	56	1.189030e-79
86	57	1.903952e-80
86	58	0.000000e+00
86	59	0.000000e+00
86	60	0.000000e+00
86	61	3.007074e-82
86	62	4.667670e-80
86	63	1.798345e-79
86	64	1.611996e-79
86	65	1.582708e-79
86	66	1.097856e-79
86	67	1.693205e-80
86	68	0.000000e+00
86	69	0.000000e+00
86	70	4.089318e-85
86	71	2.164776e-82
86	72	5.479707e-80
86	73	1.697785e-79
86	74	1.759717e-79
86	75	1.575350e-79
86	76	1.005291e-79
86	77	1.232664e-80
86	78	0.000000e+00
86	79	0.000000e+00
86	80	0.000000e+00
86	81	2.319665e-82
86	82	5.134633e-80
86	83	1.458020e-79
86	84	1.626706e-79
86	85	1.527211e-79
86	86	1.477589e-79
86	87	1.549806e-80
86	88	0.000000e+00
86	89	0.000000e+00
86	90	0.000000e+00
86	91	0.000000e+00
87	0	0.000000e+00
87	1	-1.400687e-84
87	2	2.886055e-81
87	3	9.806512e-81
87	4	5.697073e-81
87	5	4.478190e-81
87	6	4.770251e-81
87	7	1.467547e-81
87	8	0.000000e+00
87	9	0.000000e+00
87	10	0.000000e+00
87	11	-1.016177e-84
87	12	2.906255e-81
87	13	9.867270e-81
87	14	5.691020e-81
87	15	4.612693e-81
87	16	4.663643e-81
87	17	1.412571e-81
87	18	0.000000e+00
87	19	0.000000e+00
87	20	0.000000e+00
87	21	-1.507907e-84
87	22	2.937950e-81
87	23	9.908942e-81
87	24	5.820813e-81
87	25	4.514278e-81
87	26	4.925949e-81
87	27	1.494810e-81
87	28	0.000000e+00
87	29	0.000000e+00
87	30	0.000000e+00
87	31	-1.836488e-84
87	32	2.890464e-81
87	33	9.748746e-81
87	34	5.780506e-81
87	35	4.326788e-81
87	36	5.006898e-81
87	37	1.533200e-81
87	38	0.000000e+00
87	39	0.000000e+00
87	40	0.000000e+00
87	41	-1.382734e-84
87	42	2.901416e-81
87	43	9.808221e-81
87	44	5.744525e-81
87	45	4.488960e-81
87	46	4.827763e-81
87	47	1.465307e-81
87	48	0.000000e+00
87	49	0.000000e+00
87	50	0.000000e+00
87	51	8.603715e-84
87	52	8.285564e-81
87	53	2.505286e-80
87	54	1.834733e-80
87	55	1.444041e-80
87	56	1.510465e-80
87	57	4.629045e-81
87	58	0.000000e+00
87	59	0.000000e+00
87	60	0.000000e+00
87	61	2.022489e-83
87	62	4.699116e-81
87	63	2.151003e-80
87	64	1.722926e-80
87	65	1.487225e-80
87	66	1.335199e-80
87	67	2.004170e-81
87	68	0.000000e+00
87	69	0.000000e+00
87	70	1.409253e-85
87	71	6.727956e-85
87	72	4.794708e-81
87	73	1.428273e-80
87	74	1.461482e-80
87	75	1.404252e-80
87	76	1.592277e-80
87	77	3.673123e-81
87	78	0.000000e+00
87	79	0.000000e+00
87	80	0.000000e+00
87	81	-1.092080e-84
87	82	1.495193e-81
87	83	1.132322e-80
87	84	1.415972e-80
87	85	1.504383e-80
87	86	1.549806e-80
87	87	9.405242e-81
87	88	0.000000e+00
87	89	0.000000e+00
87	90	0.000000e+00
87	91	0.000000e+00
88	0	0.000000e+00
88	1	0.000000e+00
88	2	0.000000e+00
88	3	0.000000e+00
88	4	0.000000e+00
88	5	0.000000e+00
88	6	0.000000e+00
88	7	0.000000e+00
88	8	0.000000e+00
88	9	0.000000e+00
88	10	0.000000e+00
88	11	0.000000e+00
88	12	0.000000e+00
88	13	0.000000e+00
88	14	0.000000e+00
88	15	0.000000e+00
88	16	0.000000e+00
88	17	0.000000e+00
88	18	0.000000e+00
88	19	0.000000e+00
88	20	0.000000e+00
88	21	0.000000e+00
88	22	0.000000e+00
88	23	0.000000e+00
88	24	0.000000e+00
88	25	0.000000e+00
88	26	0.000000e+00
88	27	0.000000e+00
88	28	0.000000e+00
88	29	0.000000e+00
88	30	0.000000e+00
88	31	0.000000e+00
88	32	0.000000e+00
88	33	0.000000e+00
88	34	0.000000e+00
88	35	0.000000e+00
88	36	0.000000e+00
88	37	0.000000e+00
88	38	0.000000e+00
88	39	0.000000e+00
88	40	0.000000e+00
88	41	0.000000e+00
88	42	0.000000e+00
88	43	0.000000e+00
88	44	0.000000e+00
88	45	0.000000e+00
88	46	0.000000e+00
88	47	0.000000e+00
88	48	0.000000e+00
88	49	0.000000e+00
88	50	0.000000e+00
88	51	0.000000e+00
88	52	0.000000e+00
88	53	0.000000e+00
88	54	0.000000e+00
88	55	0.000000e+00
88	56	0.000000e+00
88	57	0.000000e+00
88	58	0.000000e+00
88	59	0.000000e+00
88	60	0.000000e+00
88	61	0.000000e+00
88	62	0.000000e+00
88	63	0.000000e+00
88	64	0.000000e+00
88	65	0.000000e+00
88	66	0.000000e+00
88	67	0.000000e+00
88	68	0.000000e+00
88	69	0.000000e+00
88	70	0.000000e+00
88	71	0.000000e+00
88	72	0.000000e+00
88	73	0.000000e+00
88	74	0.000000e+00
88	75	0.000000e+00
88	76	0.000000e+00
88	77	0.000000e+00
88	78	0.000000e+00
88	79	0.000000e+00
88	80	0.000000e+00
88	81	0.000000e+00
88	82	0.000000e+00
88	83	0.000000e+00
88	84	0.000000e+00
88	85	0.000000e+00
88	86	0.000000e+00
88	87	0.000000e+00
88	88	0.000000e+00
88	89	0.000000e+00
88	90	0.000000e+00
88	91	0.000000e+00
89	0	0.000000e+00
89	1	0.000000e+00
89	2	0.000000e+00
89	3	0.000000e+00
89	4	0.000000e+00
89	5	0.000000e+00
89	6	0.000000e+00
89	7	0.000000e+00
89	8	0.000000e+00
89	9	0.000000e+00
89	10	0.000000e+00
89	11	0.000000e+00
89	12	0.000000e+00
89	13	0.000000e+00
89	14	0.000000e+00
89	15	0.000000e+00
89	16	0.000000e+00
89	17	0.000000e+00
89	18	0.000000e+00
89	19	0.000000e+00
89	20	0.000000e+00
89	21	0.000000e+00
89	22	0.000000e+00
89	23	0.000000e+00
89	24	0.000000e+00
89	25	0.000000e+00
89	26	0.000000e+00
89	27	0.000000e+00
89	28	0.000000e+00
89	29	0.000000e+00
89	30	0.000000e+00
89	31	0.000000e+00
89	32	0.000000e+00
89	33	0.000000e+00
89	34	0.000000e+00
89	35	0.000000e+00
89	36	0.000000e+00
89	37	0.000000e+00
89	38	0.000000e+00
89	39	0.000000e+00
89	40	0.000000e+00
89	41	0.000000e+00
89	42	0.000000e+00
89	43	0.000000e+00
89	44	0.000000e+00
89	45	0.000000e+00
89	46	0.000000e+00
89	47	0.000000e+00
89	48	0.000000e+00
89	49	0.000000e+00
89	50	0.000000e+00
89	51	0.000000e+00
89	52	0.000000e+00
89	53	0.000000e+00
89	54	0.000000e+00
89	55	0.000000e+00
89	56	0.000000e+00
89	57	0.000000e+00
89	58	0.000000e+00
89	59	0.000000e+00
89	60	0.000000e+00
89	61	0.000000e+00
89	62	0.000000e+00
89	63	0.000000e+00
89	64	0.000000e+00
89	65	0.000000e+00
89	66	0.000000e+00
89	67	0.000000e+00
89	68	0.000000e+00
89	69	0.000000e+00
89	70	0.000000e+00
89	71	0.000000e+00
89	72	0.000000e+00
89	73	0.000000e+00
89	74	0.000000e+00
89	75	0.000000e+00
89	76	0.000000e+00
89	77	0.000000e+00
89	78	0.000000e+00
89	79	0.000000e+00
89	80	0.000000e+00
89	81	0.000000e+00
89	82	0.000000e+00
89	83	0.000000e+00
89	84	0.000000e+00
89	85	0.000000e+00
89	86	0.000000e+00
89	87	0.000000e+00
89	88	0.000000e+00
89	89	0.000000e+00
89	90	0.000000e+00
89	91	0.000000e+00
90	0	0.000000e+00
90	1	0.000000e+00
90	2	0.000000e+00
90	3	0.000000e+00
90	4	0.000000e+00
90	5	0.000000e+00
90	6	0.000000e+00
90	7	0.000000e+00
90	8	0.000000e+00
90	9	0.000000e+00
90	10	0.000000e+00
90	11	0.000000e+00
90	12	0.000000e+00
90	13	0.000000e+00
90	14	0.000000e+00
90	15	0.000000e+00
90	16	0.000000e+00
90	17	0.000000e+00
90	18	0.000000e+00
90	19	0.000000e+00
90	20	0.000000e+00
90	21	0.000000e+00
90	22	0.000000e+00
90	23	0.000000e+00
90	24	0.000000e+00
90	25	0.000000e+00
90	26	0.000000e+00
90	27	0.000000e+00
90	28	0.000000e+00
90	29	0.000000e+00
90	30	0.000000e+00
90	31	0.000000e+00
90	32	0.000000e+00
90	33	0.000000e+00
90	34	0.000000e+00
90	35	0.000000e+00
90	36	0.000000e+00
90	37	0.000000e+00
90	38	0.000000e+00
90	39	0.000000e+00
90	40	0.000000e+00
90	41	0.000000e+00
90	42	0.000000e+00
90	43	0.000000e+00
90	44	0.000000e+00
90	45	0.000000e+00
90	46	0.000000e+00
90	47	0.000000e+00
90	48	0.000000e+00
90	49	0.000000e+00
90	50	0.000000e+00
90	51	0.000000e+00
90	52	0.000000e+00
90	53	0.000000e+00
90	54	0.000000e+00
90	55	0.000000e+00
90	56	0.000000e+00
90	57	0.000000e+00
90	58	0.000000e+00
90	59	0.000000e+00
90	60	0.000000e+00
90	61	0.000000e+00
90	62	0.000000e+00
90	63	0.000000e+00
90	64	0.000000e+00
90	65	0.000000e+00
90	66	0.000000e+00
90	67	0.000000e+00
90	68	0.000000e+00
90	69	0.000000e+00
90	70	0.000000e+00
90	71	0.000000e+00
90	72	0.000000e+00
90	73	0.000000e+00
90	74	0.000000e+00
90	75	0.000000e+00
90	76	0.000000e+00
90	77	0.000000e+00
90	78	0.000000e+00
90	79	0.000000e+00
90	80	0.000000e+00
90	81	0.000000e+00
90	82	0.000000e+00
90	83	0.000000e+00
90	84	0.000000e+00
90	85	0.000000e+00
90	86	0.000000e+00
90	87	0.000000e+00
90	88	0.000000e+00
90	89	0.000000e+00
90	90	0.000000e+00
90	91	0.000000e+00
91	0	0.000000e+00
91	1	0.000000e+00
91	2	0.000000e+00
91	3	0.000000e+00
91	4	0.000000e+00
91	5	0.000000e+00
91	6	0.000000e+00
91	7	0.000000e+00
91	8	0.000000e+00
91	9	0.000000e+00
91	10	0.000000e+00
91	11	0.000000e+00
91	12	0.000000e+00
91	13	0.000000e+00
91	14	0.000000e+00
91	15	0.000000e+00
91	16	0.000000e+00
91	17	0.000000e+00
91	18	0.000000e+00
91	19	0.000000e+00
91	20	0.000000e+00
91	21	0.000000e+00
91	22	0.000000e+00
91	23	0.000000e+00
91	24	0.000000e+00
91	25	0.000000e+00
91	26	0.000000e+00
91	27	0.000000e+00
91	28	0.000000e+00
91	29	0.000000e+00
91	30	0.000000e+00
91	31	0.000000e+00
91	32	0.000000e+00
91	33	0.000000e+00
91	34	0.000000e+00
91	35	0.000000e+00
91	36	0.000000e+00
91	37	0.000000e+00
91	38	0.000000e+00
91	39	0.000000e+00
91	40	0.000000e+00
91	41	0.000000e+00
91	42	0.000000e+00
91	43	0.000000e+00
91	44	0.000000e+00
91	45	0.000000e+00
91	46	0.000000e+00
91	47	0.000000e+00
91	48	0.000000e+00
91	49	0.000000e+00
91	50	0.000000e+00
91	51	0.000000e+00
91	52	0.000000e+00
91	53	0.000000e+00
91	54	0.000000e+00
91	55	0.000000e+00
91	56	0.000000e+00
91	57	0.000000e+00
91	58	0.000000e+00
91	59	0.000000e+00
91	60	0.000000e+00
91	61	0.000000e+00
91	62	0.000000e+00
91	63	0.000000e+00
91	64	0.000000e+00
91	65	0.000000e+00
91	66	0.000000e+00
91	67	0.000000e+00
91	68	0.000000e+00
91	69	0.000000e+00
91	70	0.000000e+00
91	71	0.000000e+00
91	72	0.000000e+00
91	73	0.000000e+00
91	74	0.000000e+00
91	75	0.000000e+00
91	76	0.000000e+00
91	77	0.000000e+00
91	78	0.000000e+00
91	79	0.000000e+00
91	80	0.000000e+00
91	81	0.000000e+00
91	82	0.000000e+00
91	83	0.000000e+00
91	84	0.000000e+00
91	85	0.000000e+00
91	86	0.000000e+00
91	87	0.000000e+00
91	88	0.000000e+00
91	89	0.000000e+00
91	90	0.000000e+00
91	91	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_covariance_pn.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
0	83	0.000000e+00
0	84	0.000000e+00
0	85	0.000000e+00
0	86	0.000000e+00
0	87	0.000000e+00
0	88	0.000000e+00
0	89	0.000000e+00
0	90	0.000000e+00
0	91	0.000000e+00
0	92	0.000000e+00
0	93	0.000000e+00
0	94	0.000000e+00
0	95	0.000000e+00
0	96	0.000000e+00
0	97	0.000000e+00
0	98	0.000000e+00
0	99	0.000000e+00
0	100	0.000000e+00
0	101	0.000000e+00
0	102	0.000000e+00
0	103	0.000000e+00
0	104	0.000000e+00
0	105	0.000000e+00
0	106	0.000000e+00
0	107	0.000000e+00
0	108	0.000000e+00
0	109	0.000000e+00
1	0	0.000000e+00
1	1	1.640024e-80
1	2	5.295981e-80
1	3	2.543158e-80
1	4	1.873571e-80
1	5	1.728765e-80
1	6	1.347432e-80
1	7	1.030589e-80
1	8	5.760875e-81
1	9	7.825501e-82
1	10	2.013715e-84
1	11	0.000000e+00
1	12	0.000000e+00
1	13	1.553280e-80
1	14	5.233535e-80
1	15	2.539537e-80
1	16	1.886738e-80
1	17	1.713699e-80
1	18	1.345799e-80
1	19	1.026487e-80
1	20	5.605391e-81
1	21	7.862075e-82
1	22	2.208569e-84
1	23	0.000000e+00
1	24	0.000000e+00
1	25	1.556757e-80
1	26	5.365011e-80
1	27	2.589996e-80
1	28	1.879904e-80
1	29	1.760020e-80
1	30	1.370075e-80
1	31	1.042765e-80
1	32	5.895500e-81
1	33	7.823649e-82
1	34	2.256499e-84
1	35	0.000000e+00
1	36	0.000000e+00
1	37	1.527685e-80
1	38	5.356629e-80
1	39	2.561423e-80
1	40	1.842589e-80
1	41	1.752168e-80
1	42	1.354717e-80
1	43	1.030819e-80
1	44	5.986883e-81
1	45	7.657416e-82
1	46	2.287708e-84
1	47	0.000000e+00
1	48	0.000000e+00
1	49	1.541512e-80
1	50	5.290320e-80
1	51	2.556702e-80
1	52	1.865297e-80
1	53	1.733738e-80
1	54	1.352652e-80
1	55	1.029178e-80
1	56	5.780133e-81
1	57	7.740605e-82
1	58	2.235989e-84
1	59	0.000000e+00
1	60	0.000000e+00
1	61	1.657986e-80
1	62	8.717238e-80
1	63	3.299810e-80
1	64	3.281010e-80
1	65	3.634209e-80
1	66	2.093321e-80
1	67	1.450118e-80
1	68	9.004798e-81
1	69	1.784661e-81
1	70	7.686083e-84
1	71	0.000000e+00
1	72	0.000000e+00
1	73	1.310129e-80
1	74	7.847235e-80
1	75	3.852113e-80
1	76	2.718700e-80
1	77	3.058014e-80
1	78	2.758773e-80
1	79	3.023620e-80
1	80	1.700764e-80
1	81	3.708645e-81
1	82	7.114057e-84
1	83	0.000000e+00
1	84	0.000000e+00
1	85	1.529537e-80
1	86	5.593053e-80
1	87	5.223232e-80
1	88	3.005959e-80
1	89	2.728880e-80
1	90	2.135035e-80
1	91	2.318612e-80
1	92	2.211179e-80
1	93	4.793593e-81
1	94	5.009790e-84
1	95	0.000000e+00
1	96	0.000000e+00
1	97	1.477810e-80
1	98	3.414695e-80
1	99	3.624841e-80
1	100	2.522161e-80
1	101	2.723419e-80
1	102	1.835003e-80
1	103	1.368480e-80
1	104	1.330067e-80
1	105	5.397115e-81
1	106	9.613351e-84
1	107	0.000000e+00
1	108	0.000000e+00
1	109	0.000000e+00
2	0	0.000000e+00
2	1	5.295981e-80
2	2	2.127218e-79
2	3	1.112301e-79
2	4	8.935114e-80
2	5	8.955999e-80
2	6	7.130351e-80
2	7	5.391596e-80
2	8	2.854706e-80
2	9	3.876036e-81
2	10	9.263964e-84
2	11	0.000000e+00
2	12	0.000000e+00
2	13	5.345709e-80
2	14	2.081922e-79
2	15	1.113402e-79
2	16	9.014749e-80
2	17	8.965349e-80
2	18	7.157942e-80
2	19	5.400055e-80
2	20	2.804219e-80
2	21	3.909287e-81
2	22	1.089057e-83
2	23	0.000000e+00
2	24	0.000000e+00
2	25	5.319751e-80
2	26	2.125950e-79
2	27	1.129404e-79
2	28	8.955432e-80
2	29	9.070865e-80
2	30	7.205302e-80
2	31	5.444012e-80
2	32	2.911388e-80
2	33	3.848955e-81
2	34	9.925605e-84
2	35	0.000000e+00
2	36	0.000000e+00
2	37	5.201213e-80
2	38	2.117917e-79
2	39	1.113589e-79
2	40	8.760543e-80
2	41	8.947908e-80
2	42	7.085757e-80
2	43	5.357375e-80
2	44	2.931233e-80
2	45	3.746552e-81
2	46	9.215661e-84
2	47	0.000000e+00
2	48	0.000000e+00
2	49	5.275749e-80
2	50	2.098123e-79
2	51	1.115911e-79
2	52	8.892517e-80
2	53	8.962975e-80
2	54	7.130129e-80
2	55	5.381296e-80
2	56	2.861757e-80
2	57	3.822636e-81
2	58	1.006434e-83
2	59	0.000000e+00
2	60	0.000000e+00
2	61	6.449795e-80
2	62	3.608714e-79
2	63	1.466719e-79
2	64	1.465640e-79
2	65	1.591019e-79
2	66	8.943941e-80
2	67	6.679502e-80
2	68	4.669705e-80
2	69	1.015452e-80
2	70	4.246999e-83
2	71	0.000000e+00
2	72	0.000000e+00
2	73	4.109225e-80
2	74	3.298948e-79
2	75	1.859361e-79
2	76	1.426226e-79
2	77	1.459090e-79
2	78	1.055430e-79
2	79	1.118515e-79
2	80	5.367811e-80
2	81	1.111646e-80
2	82	-2.068431e-84
2	83	0.000000e+00
2	84	0.000000e+00
2	85	4.577107e-80
2	86	2.144667e-79
2	87	2.113305e-79
2	88	1.236923e-79
2	89	1.041251e-79
2	90	9.158550e-80
2	91	1.088121e-79
2	92	9.623658e-80
2	93	2.102590e-80
2	94	4.830762e-83
2	95	0.000000e+00
2	96	0.000000e+00
2	97	4.496679e-80
2	98	1.257918e-79
2	99	1.467856e-79
2	100	1.056399e-79
2	101	1.042163e-79
2	102	8.114529e-80
2	103	6.918471e-80
2	104	6.151539e-80
2	105	2.273294e-80
2	106	3.014674e-83
2	107	0.000000e+00
2	108	0.000000e+00
2	109	0.000000e+00
3	0	0.000000e+00
3	1	2.543158e-80
3	2	1.112301e-79
3	3	8.645158e-80
3	4	8.077320e-80
3	5	9.075637e-80
3	6	7.331383e-80
3	7	5.444644e-80
3	8	2.690523e-80
3	9	3.831429e-81
3	10	9.238908e-84
3	11	0.000000e+00
3	12	0.000000e+00
3	13	2.583208e-80
3	14	1.101285e-79
3	15	8.460474e-80
3	16	8.129334e-80
3	17	9.144777e-80
3	18	7.384678e-80
3	19	5.464740e-80
3	20	2.661041e-80
3	21	3.850331e-81
3	22	1.078516e-83
3	23	0.000000e+00
3	24	0.000000e+00
3	25	2.545150e-80
3	26	1.127637e-79
3	27	8.628604e-80
3	28	8.129306e-80
3	29	9.163769e-80
3	30	7.374212e-80
3	31	5.501668e-80
3	32	2.742215e-80
3	33	3.803562e-81
3	34	9.444561e-84
3	35	0.000000e+00
3	36	0.000000e+00
3	37	2.465551e-80
3	38	1.123480e-79
3	39	8.549084e-80
3	40	7.982742e-80
3	41	8.990368e-80
3	42	7.226326e-80
3	43	5.415021e-80
3	44	2.746273e-80
3	45	3.713278e-81
3	46	8.489186e-84
3	47	0.000000e+00
3	48	0.000000e+00
3	49	2.528209e-80
3	50	1.112201e-79
3	51	8.517708e-80
3	52	8.062100e-80
3	53	9.073289e-80
3	54	7.307862e-80
3	55	5.441497e-80
3	56	2.699386e-80
3	57	3.780554e-81
3	58	9.660535e-84
3	59	0.000000e+00
3	60	0.000000e+00
3	61	2.885796e-80
3	62	1.793591e-79
3	63	1.022079e-79
3	64	1.144555e-79
3	65	1.215187e-79
3	66	6.875941e-80
3	67	5.642911e-80
3	68	4.516428e-80
3	69	1.070092e-80
3	70	4.346739e-83
3	71	0.000000e+00
3	72	0.000000e+00
3	73	1.790409e-80
3	74	1.774262e-79
3	75	1.386817e-79
3	76	1.126249e-79
3	77	1.141308e-79
3	78	7.385845e-80
3	79	8.207779e-80
3	80	2.115618e-80
3	81	4.618170e-81
3	82	-3.055833e-83
3	83	0.000000e+00
3	84	0.000000e+00
3	85	1.994041e-80
3	86	9.054060e-80
3	87	1.184971e-79
3	88	8.189018e-80
3	89	6.996258e-80
3	90	7.893412e-80
3	91	9.643187e-80
3	92	7.780144e-80
3	93	1.675969e-80
3	94	5.859446e-83
3	95	0.000000e+00
3	96	0.000000e+00
3	97	1.797987e-80
3	98	6.472524e-80
3	99	8.695083e-80
3	100	7.132663e-80
3	101	7.212464e-80
3	102	6.627601e-80
3	103	6.445631e-80
3	104	4.883667e-80
3	105	1.585233e-80
3	106	1.138857e-83
3	107	0.000000e+00
3	108	0.000000e+00
3	109	0.000000e+00
4	0	0.000000e+00
4	1	1.873571e-80
4	2	8.935114e-80
4	3	8.077320e-80
4	4	8.913425e-80
4	5	1.030835e-79
4	6	8.305827e-80
4	7	6.108341e-80
4	8	2.891569e-80
4	9	4.213866e-81
4	10	9.977483e-84
4	11	0.000000e+00
4	12	0.000000e+00
4	13	1.906168e-80
4	14	8.862820e-80
4	15	8.071169e-80
4	16	8.820578e-80
4	17	1.040034e-79
4	18	8.382501e-80
4	19	6.145161e-80
4	20	2.870198e-80
4	21	4.254042e-81
4	22	1.103500e-83
4	23	0.000000e+00
4	24	0.000000e+00
4	25	1.872859e-80
4	26	9.066231e-80
4	27	8.221223e-80
4	28	8.841992e-80
4	29	1.040196e-79
4	30	8.336045e-80
4	31	6.168609e-80
4	32	2.947788e-80
4	33	4.176843e-81
4	34	9.884408e-84
4	35	0.000000e+00
4	36	0.000000e+00
4	37	1.810949e-80
4	38	9.018066e-80
4	39	8.142197e-80
4	40	8.697671e-80
4	41	1.019776e-79
4	42	8.151439e-80
4	43	6.059949e-80
4	44	2.943681e-80
4	45	4.059011e-81
4	46	9.065675e-84
4	47	0.000000e+00
4	48	0.000000e+00
4	49	1.861267e-80
4	50	8.943355e-80
4	51	8.117826e-80
4	52	8.764496e-80
4	53	1.030434e-79
4	54	8.267342e-80
4	55	6.104437e-80
4	56	2.903447e-80
4	57	4.157950e-81
4	58	1.006793e-83
4	59	0.000000e+00
4	60	0.000000e+00
4	61	2.086073e-80
4	62	1.390486e-79
4	63	9.340201e-80
4	64	1.130805e-79
4	65	1.220273e-79
4	66	7.192375e-80
4	67	5.600681e-80
4	68	4.618596e-80
4	69	1.129497e-80
4	70	4.834980e-83
4	71	0.000000e+00
4	72	0.000000e+00
4	73	1.216958e-80
4	74	1.531638e-79
4	75	1.259428e-79
4	76	1.173247e-79
4	77	1.158488e-79
4	78	6.591604e-80
4	79	7.421777e-80
4	80	8.666314e-81
4	81	3.585271e-81
4	82	-5.064526e-83
4	83	0.000000e+00
4	84	0.000000e+00
4	85	1.391391e-80
4	86	6.647208e-80
4	87	9.882536e-80
4	88	7.538294e-80
4	89	6.427136e-80
4	90	8.138454e-80
4	91	9.776077e-80
4	92	7.522858e-80
4	93	1.564515e-80
4	94	6.242299e-83
4	95	0.000000e+00
4	96	0.000000e+00
4	97	1.387060e-80
4	98	5.422625e-80
4	99	7.510197e-80
4	100	6.088883e-80
4	101	6.628150e-80
4	102	6.685664e-80
4	103	6.672881e-80
4	104	4.716820e-80
4	105	1.442063e-80
4	106	1.330151e-83
4	107	0.000000e+00
4	108	0.000000e+00
4	109	0.000000e+00
5	0	0.000000e+00
5	1	1.728765e-80
5	2	8.955999e-80
5	3	9.075637e-80
5	4	1.030835e-79
5	5	1.300100e-79
5	6	1.076425e-79
5	7	7.955849e-80
5	8	3.689766e-80
5	9	5.300119e-81
5	10	1.323556e-83
5	11	0.000000e+00
5	12	0.000000e+00
5	13	1.757253e-80
5	14	8.881122e-80
5	15	9.056584e-80
5	16	1.035002e-79
5	17	1.301784e-79
5	18	1.086874e-79
5	19	7.993839e-80
5	20	3.666407e-80
5	21	5.331718e-81
5	22	1.448030e-83
5	23	0.000000e+00
5	24	0.000000e+00
5	25	1.732840e-80
5	26	9.107274e-80
5	27	9.258450e-80
5	28	1.039952e-79
5	29	1.300225e-79
5	30	1.079436e-79
5	31	8.044085e-80
5	32	3.759191e-80
5	33	5.257761e-81
5	34	1.310770e-83
5	35	0.000000e+00
5	36	0.000000e+00
5	37	1.679721e-80
5	38	9.067945e-80
5	39	9.191322e-80
5	40	1.024541e-79
5	41	1.273602e-79
5	42	1.055088e-79
5	43	7.917136e-80
5	44	3.750443e-80
5	45	5.127295e-81
5	46	1.212518e-83
5	47	0.000000e+00
5	48	0.000000e+00
5	49	1.720433e-80
5	50	8.979016e-80
5	51	9.136071e-80
5	52	1.030471e-79
5	53	1.288395e-79
5	54	1.070822e-79
5	55	7.956922e-80
5	56	3.703901e-80
5	57	5.232387e-81
5	58	1.331498e-83
5	59	0.000000e+00
5	60	0.000000e+00
5	61	1.816143e-80
5	62	1.377696e-79
5	63	1.040521e-79
5	64	1.296290e-79
5	65	1.417037e-79
5	66	8.705697e-80
5	67	7.043473e-80
5	68	5.675201e-80
5	69	1.449787e-80
5	70	6.438633e-83
5	71	0.000000e+00
5	72	0.000000e+00
5	73	1.051461e-80
5	74	1.638221e-79
5	75	1.391760e-79
5	76	1.374014e-79
5	77	1.398455e-79
5	78	7.544406e-80
5	79	8.710155e-80
5	80	-1.882269e-81
5	81	1.920059e-81
5	82	-5.671300e-83
5	83	0.000000e+00
5	84	0.000000e+00
5	85	1.229200e-80
5	86	6.421950e-80
5	87	1.041503e-79
5	88	8.494962e-80
5	89	7.343156e-80
5	90	1.031203e-79
5	91	1.234235e-79
5	92	8.986397e-80
5	93	1.779023e-80
5	94	7.962031e-83
5	95	0.000000e+00
5	96	0.000000e+00
5	97	1.222435e-80
5	98	5.403410e-80
5	99	8.099531e-80
5	100	7.082515e-80
5	101	7.782717e-80
5	102	8.377764e-80
5	103	8.695671e-80
5	104	5.673928e-80
5	105	1.486802e-80
5	106	2.117283e-84
5	107	0.000000e+00
5	108	0.000000e+00
5	109	0.000000e+00
6	0	0.000000e+00
6	1	1.347432e-80
6	2	7.130351e-80
6	3	7.331383e-80
6	4	8.305827e-80
6	5	1.076425e-79
6	6	9.554230e-80
6	7	7.085236e-80
6	8	3.328724e-80
6	9	4.732325e-81
6	10	1.236991e-83
6	11	0.000000e+00
6	12	0.000000e+00
6	13	1.367977e-80
6	14	7.063906e-80
6	15	7.317362e-80
6	16	8.340190e-80
6	17	1.086779e-79
6	18	9.562439e-80
6	19	7.103770e-80
6	20	3.304716e-80
6	21	4.741379e-81
6	22	1.346601e-83
6	23	0.000000e+00
6	24	0.000000e+00
6	25	1.355205e-80
6	26	7.252414e-80
6	27	7.484299e-80
6	28	8.375758e-80
6	29	1.087227e-79
6	30	9.497967e-80
6	31	7.170067e-80
6	32	3.389251e-80
6	33	4.702681e-81
6	34	1.240126e-83
6	35	0.000000e+00
6	36	0.000000e+00
6	37	1.318279e-80
6	38	7.228873e-80
6	39	7.429724e-80
6	40	8.249572e-80
6	41	1.066028e-79
6	42	9.286170e-80
6	43	7.073038e-80
6	44	3.383832e-80
6	45	4.606263e-81
6	46	1.159700e-83
6	47	0.000000e+00
6	48	0.000000e+00
6	49	1.344145e-80
6	50	7.148883e-80
6	51	7.384310e-80
6	52	8.301561e-80
6	53	1.076985e-79
6	54	9.422167e-80
6	55	7.088158e-80
6	56	3.339378e-80
6	57	4.675465e-81
6	58	1.254257e-83
6	59	0.000000e+00
6	60	0.000000e+00
6	61	1.466439e-80
6	62	1.095156e-79
6	63	8.615279e-80
6	64	1.077539e-79
6	65	1.191898e-79
6	66	7.647044e-80
6	67	6.313496e-80
6	68	4.636819e-80
6	69	1.225343e-80
6	70	6.032280e-83
6	71	0.000000e+00
6	72	0.000000e+00
6	73	8.263302e-81
6	74	1.310751e-79
6	75	1.126617e-79
6	76	1.120606e-79
6	77	1.149645e-79
6	78	6.047277e-80
6	79	7.772304e-80
6	80	-3.558608e-81
6	81	9.471631e-82
6	82	-2.865559e-83
6	83	0.000000e+00
6	84	0.000000e+00
6	85	1.059706e-80
6	86	5.247703e-80
6	87	8.643364e-80
6	88	7.268537e-80
6	89	6.454980e-80
6	90	9.255240e-80
6	91	1.110954e-79
6	92	7.836751e-80
6	93	1.435043e-80
6	94	6.255932e-83
6	95	0.000000e+00
6	96	0.000000e+00
6	97	9.163889e-81
6	98	4.300003e-80
6	99	6.963806e-80
6	100	6.663979e-80
6	101	7.138619e-80
6	102	7.705220e-80
6	103	8.060345e-80
6	104	5.028376e-80
6	105	1.175160e-80
6	106	-1.491581e-84
6	107	0.000000e+00
6	108	0.000000e+00
6	109	0.000000e+00
7	0	0.000000e+00
7	1	1.030589e-80
7	2	5.391596e-80
7	3	5.444644e-80
7	4	6.108341e-80
7	5	7.955849e-80
7	6	7.085236e-80
7	7	5.545491e-80
7	8	2.641973e-80
7	9	4.026528e-81
7	10	1.036769e-83
7	11	0.000000e+00
7	12	0.000000e+00
7	13	1.046042e-80
7	14	5.342078e-80
7	15	5.440500e-80
7	16	6.132353e-80
7	17	8.045163e-80
7	18	7.151603e-80
7	19	5.492398e-80
7	20	2.621013e-80
7	21	4.019391e-81
7	22	1.128097e-83
7	23	0.000000e+00
7	24	0.000000e+00
7	25	1.038304e-80
7	26	5.482019e-80
7	27	5.556745e-80
7	28	6.160684e-80
7	29	8.033093e-80
7	30	7.108336e-80
7	31	5.545421e-80
7	32	2.690761e-80
7	33	4.006309e-81
7	34	1.057457e-83
7	35	0.000000e+00
7	36	0.000000e+00
7	37	1.011079e-80
7	38	5.462782e-80
7	39	5.508952e-80
7	40	6.069056e-80
7	41	7.864111e-80
7	42	6.952559e-80
7	43	5.471548e-80
7	44	2.688777e-80
7	45	3.937964e-81
7	46	1.001048e-83
7	47	0.000000e+00
7	48	0.000000e+00
7	49	1.029523e-80
7	50	5.404218e-80
7	51	5.483798e-80
7	52	6.105545e-80
7	53	7.960641e-80
7	54	7.050179e-80
7	55	5.482061e-80
7	56	2.650729e-80
7	57	3.978379e-81
7	58	1.065886e-83
7	59	0.000000e+00
7	60	0.000000e+00
7	61	1.071408e-80
7	62	8.498179e-80
7	63	6.603744e-80
7	64	8.237315e-80
7	65	9.110155e-80
7	66	6.009184e-80
7	67	4.824942e-80
7	68	3.575054e-80
7	69	9.321001e-81
7	70	4.526848e-83
7	71	0.000000e+00
7	72	0.000000e+00
7	73	6.136641e-81
7	74	9.651009e-80
7	75	8.563245e-80
7	76	8.728363e-80
7	77	9.277452e-80
7	78	5.225225e-80
7	79	6.280019e-80
7	80	-1.542941e-81
7	81	1.261082e-81
7	82	-1.261530e-83
7	83	0.000000e+00
7	84	0.000000e+00
7	85	8.164938e-81
7	86	3.980385e-80
7	87	6.609082e-80
7	88	5.484035e-80
7	89	5.102746e-80
7	90	7.322060e-80
7	91	8.695165e-80
7	92	6.150368e-80
7	93	1.116405e-80
7	94	4.698738e-83
7	95	0.000000e+00
7	96	0.000000e+00
7	97	6.630698e-81
7	98	3.140532e-80
7	99	5.299673e-80
7	100	5.201349e-80
7	101	5.580006e-80
7	102	5.999918e-80
7	103	6.168819e-80
7	104	3.930753e-80
7	105	9.314354e-81
7	106	4.243894e-84
7	107	0.000000e+00
7	108	0.000000e+00
7	109	0.000000e+00
8	0	0.000000e+00
8	1	5.760875e-81
8	2	2.854706e-80
8	3	2.690523e-80
8	4	2.891569e-80
8	5	3.689766e-80
8	6	3.328724e-80
8	7	2.641973e-80
8	8	1.471738e-80
8	9	2.487445e-81
8	10	6.173105e-84
8	11	0.000000e+00
8	12	0.000000e+00
8	13	5.854511e-81
8	14	2.826245e-80
8	15	2.689521e-80
8	16	2.913262e-80
8	17	3.734396e-80
8	18	3.355353e-80
8	19	2.645348e-80
8	20	1.432234e-80
8	21	2.460750e-81
8	22	6.839185e-84
8	23	0.000000e+00
8	24	0.000000e+00
8	25	5.791342e-81
8	26	2.896098e-80
8	27	2.744632e-80
8	28	2.912707e-80
8	29	3.724829e-80
8	30	3.346463e-80
8	31	2.677272e-80
8	32	1.481157e-80
8	33	2.485506e-81
8	34	6.520513e-84
8	35	0.000000e+00
8	36	0.000000e+00
8	37	5.625351e-81
8	38	2.884876e-80
8	39	2.719672e-80
8	40	2.858562e-80
8	41	3.641829e-80
8	42	3.278549e-80
8	43	2.645511e-80
8	44	1.489227e-80
8	45	2.466973e-81
8	46	6.234600e-84
8	47	0.000000e+00
8	48	0.000000e+00
8	49	5.745608e-81
8	50	2.855569e-80
8	51	2.709060e-80
8	52	2.888962e-80
8	53	3.691868e-80
8	54	3.316864e-80
8	55	2.645406e-80
8	56	1.457398e-80
8	57	2.460064e-81
8	58	6.543396e-84
8	59	0.000000e+00
8	60	0.000000e+00
8	61	5.930185e-81
8	62	4.655564e-80
8	63	3.381522e-80
8	64	4.091558e-80
8	65	4.819481e-80
8	66	3.183692e-80
8	67	2.249929e-80
8	68	1.677112e-80
8	69	4.350961e-81
8	70	2.096971e-83
8	71	0.000000e+00
8	72	0.000000e+00
8	73	3.890169e-81
8	74	4.691703e-80
8	75	4.401702e-80
8	76	4.232374e-80
8	77	4.735119e-80
8	78	3.077531e-80
8	79	3.593026e-80
8	80	3.891907e-81
8	81	2.171658e-81
8	82	6.817072e-84
8	83	0.000000e+00
8	84	0.000000e+00
8	85	4.510352e-81
8	86	2.065100e-80
8	87	3.327839e-80
8	88	2.645449e-80
8	89	2.764907e-80
8	90	3.657540e-80
8	91	4.146947e-80
8	92	2.913345e-80
8	93	5.529764e-81
8	94	1.737102e-83
8	95	0.000000e+00
8	96	0.000000e+00
8	97	4.045684e-81
8	98	1.683033e-80
8	99	2.658157e-80
8	100	2.553985e-80
8	101	2.847006e-80
8	102	2.915501e-80
8	103	2.814656e-80
8	104	1.823534e-80
8	105	4.548703e-81
8	106	5.374776e-84
8	107	0.000000e+00
8	108	0.000000e+00
8	109	0.000000e+00
9	0	0.000000e+00
9	1	7.825501e-82
9	2	3.876036e-81
9	3	3.831429e-81
9	4	4.213866e-81
9	5	5.300119e-81
9	6	4.732325e-81
9	7	4.026528e-81
9	8	2.487445e-81
9	9	5.558229e-82
9	10	1.273166e-84
9	11	0.000000e+00
9	12	0.000000e+00
9	13	8.019736e-82
9	14	3.826084e-81
9	15	3.829142e-81
9	16	4.259479e-81
9	17	5.387867e-81
9	18	4.771161e-81
9	19	4.043828e-81
9	20	2.446737e-81
9	21	5.328434e-82
9	22	1.380881e-84
9	23	0.000000e+00
9	24	0.000000e+00
9	25	7.832998e-82
9	26	3.934107e-81
9	27	3.906691e-81
9	28	4.248306e-81
9	29	5.336255e-81
9	30	4.760841e-81
9	31	4.082852e-81
9	32	2.541219e-81
9	33	5.395228e-82
9	34	1.380435e-84
9	35	0.000000e+00
9	36	0.000000e+00
9	37	7.530072e-82
9	38	3.929857e-81
9	39	3.874054e-81
9	40	4.158581e-81
9	41	5.191689e-81
9	42	4.662992e-81
9	43	4.027057e-81
9	44	2.562969e-81
9	45	5.363415e-82
9	46	1.367587e-84
9	47	0.000000e+00
9	48	0.000000e+00
9	49	7.789358e-82
9	50	3.875824e-81
9	51	3.856490e-81
9	52	4.214180e-81
9	53	5.297557e-81
9	54	4.717551e-81
9	55	4.037148e-81
9	56	2.498931e-81
9	57	5.334218e-82
9	58	1.372196e-84
9	59	0.000000e+00
9	60	0.000000e+00
9	61	6.902128e-82
9	62	6.865215e-81
9	63	5.067006e-81
9	64	6.270758e-81
9	65	7.625945e-81
9	66	5.181979e-81
9	67	3.046700e-81
9	68	2.379871e-81
9	69	6.996973e-82
9	70	2.571536e-84
9	71	0.000000e+00
9	72	0.000000e+00
9	73	4.703726e-82
9	74	5.931758e-81
9	75	6.334654e-81
9	76	6.542130e-81
9	77	8.108796e-81
9	78	5.787359e-81
9	79	5.909117e-81
9	80	8.613255e-82
9	81	5.076346e-82
9	82	2.430763e-84
9	83	0.000000e+00
9	84	0.000000e+00
9	85	4.353143e-82
9	86	2.326128e-81
9	87	4.226388e-81
9	88	3.226866e-81
9	89	4.261341e-81
9	90	5.518363e-81
9	91	5.661232e-81
9	92	4.024492e-81
9	93	7.732568e-82
9	94	2.241621e-84
9	95	0.000000e+00
9	96	0.000000e+00
9	97	5.133903e-82
9	98	1.948866e-81
9	99	3.191431e-81
9	100	3.205434e-81
9	101	4.052218e-81
9	102	3.859718e-81
9	103	3.383124e-81
9	104	2.159438e-81
9	105	5.656015e-82
9	106	1.149403e-84
9	107	0.000000e+00
9	108	0.000000e+00
9	109	0.000000e+00
10	0	0.000000e+00
10	1	2.013715e-84
10	2	9.263964e-84
10	3	9.238908e-84
10	4	9.977483e-84
10	5	1.323556e-83
10	6	1.236991e-83
10	7	1.036769e-83
10	8	6.173105e-84
10	9	1.273166e-84
10	10	1.137935e-85
10	11	0.000000e+00
10	12	0.000000e+00
10	13	2.060435e-84
10	14	9.139388e-84
10	15	9.232555e-84
10	16	1.012137e-83
10	17	1.344935e-83
10	18	1.247107e-83
10	19	1.037949e-83
10	20	6.083114e-84
10	21	1.253468e-84
10	22	3.818767e-87
10	23	0.000000e+00
10	24	0.000000e+00
10	25	2.023743e-84
10	26	9.425134e-84
10	27	9.442077e-84
10	28	1.005478e-83
10	29	1.333708e-83
10	30	1.244154e-83
10	31	1.052790e-83
10	32	6.296282e-84
10	33	1.274087e-84
10	34	3.816843e-87
10	35	0.000000e+00
10	36	0.000000e+00
10	37	1.952101e-84
10	38	9.430588e-84
10	39	9.375553e-84
10	40	9.811137e-84
10	41	1.298424e-83
10	42	1.218789e-83
10	43	1.041715e-83
10	44	6.335471e-84
10	45	1.271003e-84
10	46	3.784357e-87
10	47	0.000000e+00
10	48	0.000000e+00
10	49	2.008915e-84
10	50	9.281160e-84
10	51	9.317698e-84
10	52	9.985328e-84
10	53	1.323508e-83
10	54	1.232945e-83
10	55	1.040093e-83
10	56	6.195131e-84
10	57	1.258928e-84
10	58	3.795526e-87
10	59	0.000000e+00
10	60	0.000000e+00
10	61	1.583400e-84
10	62	1.682792e-83
10	63	1.363171e-83
10	64	1.598877e-83
10	65	1.980984e-83
10	66	1.533998e-83
10	67	9.857893e-84
10	68	6.559316e-84
10	69	1.943217e-84
10	70	6.730458e-87
10	71	0.000000e+00
10	72	0.000000e+00
10	73	1.555636e-84
10	74	1.604513e-83
10	75	1.613068e-83
10	76	1.769132e-83
10	77	2.131720e-83
10	78	1.590745e-83
10	79	1.557064e-83
10	80	1.841397e-84
10	81	8.554236e-85
10	82	4.209829e-87
10	83	0.000000e+00
10	84	0.000000e+00
10	85	1.932173e-84
10	86	6.584722e-84
10	87	1.104313e-83
10	88	9.477890e-84
10	89	1.278928e-83
10	90	1.658145e-83
10	91	1.704130e-83
10	92	1.172281e-83
10	93	2.210866e-84
10	94	8.629981e-87
10	95	0.000000e+00
10	96	0.000000e+00
10	97	1.421859e-84
10	98	5.276279e-84
10	99	9.387464e-84
10	100	1.024196e-83
10	101	1.222802e-83
10	102	1.234399e-83
10	103	1.100716e-83
10	104	6.658909e-84
10	105	1.443380e-84
10	106	3.086512e-90
10	107	0.000000e+00
10	108	0.000000e+00
10	109	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00
11	12	0.000000e+00
11	13	0.000000e+00
11	14	0.000000e+00
11	15	0.000000e+00
11	16	0.000000e+00
11	17	0.000000e+00
11	18	0.000000e+00
11	19	0.000000e+00
11	20	0.000000e+00
11	21	0.000000e+00
11	22	0.000000e+00
11	23	0.000000e+00
11	24	0.000000e+00
11	25	0.000000e+00
11	26	0.000000e+00
11	27	0.000000e+00
11	28	0.000000e+00
11	29	0.000000e+00
11	30	0.000000e+00
11	31	0.000000e+00
11	32	0.000000e+00
11	33	0.000000e+00
11	34	0.000000e+00
11	35	0.000000e+00
11	36	0.000000e+00
11	37	0.000000e+00
11	38	0.000000e+00
11	39	0.000000e+00
11	40	0.000000e+00
11	41	0.000000e+00
11	42	0.000000e+00
11	43	0.000000e+00
11	44	0.000000e+00
11	45	0.000000e+00
11	46	0.000000e+00
11	47	0.000000e+00
11	48	0.000000e+00
11	49	0.000000e+00
11	50	0.000000e+00
11	51	0.000000e+00
11	52	0.000000e+00
11	53	0.000000e+00
11	54	0.000000e+00
11	55	0.000000e+00
11	56	0.000000e+00
11	57	0.000000e+00
11	58	0.000000e+00
11	59	0.000000e+00
11	60	0.000000e+00
11	61	0.000000e+00
11	62	0.000000e+00
11	63	0.000000e+00
11	64	0.000000e+00
11	65	0.000000e+00
11	66	0.000000e+00
11	67	0.000000e+00
11	68	0.000000e+00
11	69	0.000000e+00
11	70	0.000000e+00
11	71	0.000000e+00
11	72	0.000000e+00
11	73	0.000000e+00
11	74	0.000000e+00
11	75	0.000000e+00
11	76	0.000000e+00
11	77	0.000000e+00
11	78	0.000000e+00
11	79	0.000000e+00
11	80	0.000000e+00
11	81	0.000000e+00
11	82	0.000000e+00
11	83	0.000000e+00
11	84	0.000000e+00
11	85	0.000000e+00
11	86	0.000000e+00
11	87	0.000000e+00
11	88	0.000000e+00
11	89	0.000000e+00
11	90	0.000000e+00
11	91	0.000000e+00
11	92	0.000000e+00
11	93	0.000000e+00
11	94	0.000000e+00
11	95	0.000000e+00
11	96	0.000000e+00
11	97	0.000000e+00
11	98	0.000000e+00
11	99	0.000000e+00
11	100	0.000000e+00
11	101	0.000000e+00
11	102	0.000000e+00
11	103	0.000000e+00
11	104	0.000000e+00
11	105	0.000000e+00
11	106	0.000000e+00
11	107	0.000000e+00
11	108	0.000000e+00
11	109	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
12	14	0.000000e+00
12	15	0.000000e+00
12	16	0.000000e+00
12	17	0.000000e+00
12	18	0.000000e+00
12	19	0.000000e+00
12	20	0.000000e+00
12	21	0.000000e+00
12	22	0.000000e+00
12	23	0.000000e+00
12	24	0.000000e+00
12	25	0.000000e+00
12	26	0.000000e+00
12	27	0.000000e+00
12	28	0.000000e+00
12	29	0.000000e+00
12	30	0.000000e+00
12	31	0.000000e+00
12	32	0.000000e+00
12	33	0.000000e+00
12	34	0.000000e+00
12	35	0.000000e+00
12	36	0.000000e+00
12	37	0.000000e+00
12	38	0.000000e+00
12	39	0.000000e+00
12	40	0.000000e+00
12	41	0.000000e+00
12	42	0.000000e+00
12	43	0.000000e+00
12	44	0.000000e+00
12	45	0.000000e+00
12	46	0.000000e+00
12	47	0.000000e+00
12	48	0.000000e+00
12	49	0.000000e+00
12	50	0.000000e+00
12	51	0.000000e+00
12	52	0.000000e+00
12	53	0.000000e+00
12	54	0.000000e+00
12	55	0.000000e+00
12	56	0.000000e+00
12	57	0.000000e+00
12	58	0.000000e+00
12	59	0.000000e+00
12	60	0.000000e+00
12	61	0.000000e+00
12	62	0.000000e+00
12	63	0.000000e+00
12	64	0.000000e+00
12	65	0.000000e+00
12	66	0.000000e+00
12	67	0.000000e+00
12	68	0.000000e+00
12	69	0.000000e+00
12	70	0.000000e+00
12	71	0.000000e+00
12	72	0.000000e+00
12	73	0.000000e+00
12	74	0.000000e+00
12	75	0.000000e+00
12	76	0.000000e+00
12	77	0.000000e+00
12	78	0.000000e+00
12	79	0.000000e+00
12	80	0.000000e+00
12	81	0.000000e+00
12	82	0.000000e+00
12	83	0.000000e+00
12	84	0.000000e+00
12	85	0.000000e+00
12	86	0.000000e+00
12	87	0.000000e+00
12	88	0.000000e+00
12	89	0.000000e+00
12	90	0.000000e+00
12	91	0.000000e+00
12	92	0.000000e+00
12	93	0.000000e+00
12	94	0.000000e+00
12	95	0.000000e+00
12	96	0.000000e+00
12	97	0.000000e+00
12	98	0.000000e+00
12	99	0.000000e+00
12	100	0.000000e+00
12	101	0.000000e+00
12	102	0.000000e+00
12	103	0.000000e+00
12	104	0.000000e+00
12	105	0.000000e+00
12	106	0.000000e+00
12	107	0.000000e+00
12	108	0.000000e+00
12	109	0.000000e+00
13	0	0.000000e+00
13	1	1.553280e-80
13	2	5.345709e-80
13	3	2.583208e-80
13	4	1.906168e-80
13	5	1.757253e-80
13	6	1.367977e-80
13	7	1.046042e-80
13	8	5.854511e-81
13	9	8.019736e-82
13	10	2.060435e-84
13	11	0.000000e+00
13	12	0.000000e+00
13	13	1.702297e-80
13	14	5.314301e-80
13	15	2.597502e-80
13	16	1.934140e-80
13	17	1.753439e-80
13	18	1.375045e-80
13	19	1.047950e-80
13	20	5.721691e-81
13	21	8.086511e-82
13	22	2.293766e-84
13	23	0.000000e+00
13	24	0.000000e+00
13	25	1.570826e-80
13	26	5.430549e-80
13	27	2.638854e-80
13	28	1.918963e-80
13	29	1.794594e-80
13	30	1.394730e-80
13	31	1.061454e-80
13	32	6.010544e-81
13	33	8.042102e-82
13	34	2.322339e-84
13	35	0.000000e+00
13	36	0.000000e+00
13	37	1.537671e-80
13	38	5.409296e-80
13	39	2.602215e-80
13	40	1.874658e-80
13	41	1.782027e-80
13	42	1.375362e-80
13	43	1.047035e-80
13	44	6.098640e-81
13	45	7.869749e-82
13	46	2.338896e-84
13	47	0.000000e+00
13	48	0.000000e+00
13	49	1.556418e-80
13	50	5.358108e-80
13	51	2.606721e-80
13	52	1.905591e-80
13	53	1.768959e-80
13	54	1.377966e-80
13	55	1.048231e-80
13	56	5.894151e-81
13	57	7.957619e-82
13	58	2.305361e-84
13	59	0.000000e+00
13	60	0.000000e+00
13	61	1.680958e-80
13	62	8.840140e-80
13	63	3.381261e-80
13	64	3.362785e-80
13	65	3.723192e-80
13	66	2.150571e-80
13	67	1.500602e-80
13	68	9.310453e-81
13	69	1.857609e-81
13	70	7.716241e-84
13	71	0.000000e+00
13	72	0.000000e+00
13	73	1.308912e-80
13	74	7.902117e-80
13	75	3.907763e-80
13	76	2.727311e-80
13	77	3.065840e-80
13	78	2.789280e-80
13	79	3.053649e-80
13	80	1.730285e-80
13	81	3.780666e-81
13	82	6.737175e-84
13	83	0.000000e+00
13	84	0.000000e+00
13	85	1.533448e-80
13	86	5.619405e-80
13	87	5.284383e-80
13	88	3.044691e-80
13	89	2.788963e-80
13	90	2.165310e-80
13	91	2.348980e-80
13	92	2.263281e-80
13	93	4.931897e-81
13	94	5.245072e-84
13	95	0.000000e+00
13	96	0.000000e+00
13	97	1.482657e-80
13	98	3.446863e-80
13	99	3.672184e-80
13	100	2.563453e-80
13	101	2.777811e-80
13	102	1.874740e-80
13	103	1.412183e-80
13	104	1.368373e-80
13	105	5.560903e-81
13	106	9.667699e-84
13	107	0.000000e+00
13	108	0.000000e+00
13	109	0.000000e+00
14	0	0.000000e+00
14	1	5.233535e-80
14	2	2.081922e-79
14	3	1.101285e-79
14	4	8.862820e-80
14	5	8.881122e-80
14	6	7.063906e-80
14	7	5.342078e-80
14	8	2.826245e-80
14	9	3.826084e-81
14	10	9.139388e-84
14	11	0.000000e+00
14	12	0.000000e+00
14	13	5.314301e-80
14	14	2.106519e-79
14	15	1.109837e-79
14	16	8.998595e-80
14	17	8.935942e-80
14	18	7.121573e-80
14	19	5.372962e-80
14	20	2.784940e-80
14	21	3.867185e-81
14	22	1.083971e-83
14	23	0.000000e+00
14	24	0.000000e+00
14	25	5.272383e-80
14	26	2.110041e-79
14	27	1.120957e-79
14	28	8.905640e-80
14	29	9.015459e-80
14	30	7.153549e-80
14	31	5.405187e-80
14	32	2.889711e-80
14	33	3.810432e-81
14	34	9.838805e-84
14	35	0.000000e+00
14	36	0.000000e+00
14	37	5.143037e-80
14	38	2.095969e-79
14	39	1.101645e-79
14	40	8.686377e-80
14	41	8.874050e-80
14	42	7.023645e-80
14	43	5.310543e-80
14	44	2.908315e-80
14	45	3.711633e-81
14	46	9.098836e-84
14	47	0.000000e+00
14	48	0.000000e+00
14	49	5.231880e-80
14	50	2.083957e-79
14	51	1.108418e-79
14	52	8.849447e-80
14	53	8.913119e-80
14	54	7.081967e-80
14	55	5.344935e-80
14	56	2.840726e-80
14	57	3.783672e-81
14	58	9.986331e-84
14	59	0.000000e+00
14	60	0.000000e+00
14	61	6.395950e-80
14	62	3.588471e-79
14	63	1.462663e-79
14	64	1.458639e-79
14	65	1.594109e-79
14	66	8.942928e-80
14	67	6.635808e-80
14	68	4.655981e-80
14	69	1.006081e-80
14	70	4.174340e-83
14	71	0.000000e+00
14	72	0.000000e+00
14	73	4.052809e-80
14	74	3.262099e-79
14	75	1.839150e-79
14	76	1.409245e-79
14	77	1.438818e-79
14	78	1.042414e-79
14	79	1.102966e-79
14	80	5.320451e-80
14	81	1.119008e-80
14	82	-2.041503e-84
14	83	0.000000e+00
14	84	0.000000e+00
14	85	4.534978e-80
14	86	2.126396e-79
14	87	2.098072e-79
14	88	1.229630e-79
14	89	1.039163e-79
14	90	9.115424e-80
14	91	1.076384e-79
14	92	9.539524e-80
14	93	2.089974e-80
14	94	4.656397e-83
14	95	0.000000e+00
14	96	0.000000e+00
14	97	4.486190e-80
14	98	1.255339e-79
14	99	1.458640e-79
14	100	1.048905e-79
14	101	1.041443e-79
14	102	8.157907e-80
14	103	6.944201e-80
14	104	6.164680e-80
14	105	2.271731e-80
14	106	3.040827e-83
14	107	0.000000e+00
14	108	0.000000e+00
14	109	0.000000e+00
15	0	0.000000e+00
15	1	2.539537e-80
15	2	1.113402e-79
15	3	8.460474e-80
15	4	8.071169e-80
15	5	9.056584e-80
15	6	7.317362e-80
15	7	5.440500e-80
15	8	2.689521e-80
15	9	3.829142e-81
15	10	9.232555e-84
15	11	0.000000e+00
15	12	0.000000e+00
15	13	2.597502e-80
15	14	1.109837e-79
15	15	8.725334e-80
15	16	8.156836e-80
15	17	9.152279e-80
15	18	7.387530e-80
15	19	5.473429e-80
15	20	2.665335e-80
15	21	3.855852e-81
15	22	1.084062e-83
15	23	0.000000e+00
15	24	0.000000e+00
15	25	2.549662e-80
15	26	1.131288e-79
15	27	8.625730e-80
15	28	8.133825e-80
15	29	9.155116e-80
15	30	7.368639e-80
15	31	5.503007e-80
15	32	2.744927e-80
15	33	3.805756e-81
15	34	9.461979e-84
15	35	0.000000e+00
15	36	0.000000e+00
15	37	2.462785e-80
15	38	1.123382e-79
15	39	8.519497e-80
15	40	7.969999e-80
15	41	8.969404e-80
15	42	7.214592e-80
15	43	5.411001e-80
15	44	2.747749e-80
15	45	3.713542e-81
15	46	8.476014e-84
15	47	0.000000e+00
15	48	0.000000e+00
15	49	2.534532e-80
15	50	1.116745e-79
15	51	8.521158e-80
15	52	8.070882e-80
15	53	9.067757e-80
15	54	7.304082e-80
15	55	5.444167e-80
15	56	2.702342e-80
15	57	3.783212e-81
15	58	9.686511e-84
15	59	0.000000e+00
15	60	0.000000e+00
15	61	2.901536e-80
15	62	1.805005e-79
15	63	1.028492e-79
15	64	1.150336e-79
15	65	1.224265e-79
15	66	6.927313e-80
15	67	5.645558e-80
15	68	4.531912e-80
15	69	1.071865e-80
15	70	4.346915e-83
15	71	0.000000e+00
15	72	0.000000e+00
15	73	1.789462e-80
15	74	1.770295e-79
15	75	1.389223e-79
15	76	1.129720e-79
15	77	1.142455e-79
15	78	7.377425e-80
15	79	8.196070e-80
15	80	2.167766e-80
15	81	4.769535e-81
15	82	-3.082350e-83
15	83	0.000000e+00
15	84	0.000000e+00
15	85	2.000747e-80
15	86	9.071698e-80
15	87	1.189283e-79
15	88	8.228063e-80
15	89	7.025596e-80
15	90	7.905976e-80
15	91	9.666119e-80
15	92	7.851937e-80
15	93	1.697310e-80
15	94	5.780020e-83
15	95	0.000000e+00
15	96	0.000000e+00
15	97	1.829496e-80
15	98	6.551143e-80
15	99	8.771430e-80
15	100	7.195170e-80
15	101	7.252079e-80
15	102	6.706930e-80
15	103	6.509914e-80
15	104	4.965583e-80
15	105	1.622375e-80
15	106	1.221125e-83
15	107	0.000000e+00
15	108	0.000000e+00
15	109	0.000000e+00
16	0	0.000000e+00
16	1	1.886738e-80
16	2	9.014749e-80
16	3	8.129334e-80
16	4	8.820578e-80
16	5	1.035002e-79
16	6	8.340190e-80
16	7	6.132353e-80
16	8	2.913262e-80
16	9	4.259479e-81
16	10	1.012137e-83
16	11	0.000000e+00
16	12	0.000000e+00
16	13	1.934140e-80
16	14	8.998595e-80
16	15	8.156836e-80
16	16	9.082850e-80
16	17	1.046348e-79
16	18	8.431462e-80
16	19	6.180054e-80
16	20	2.895365e-80
16	21	4.301432e-81
16	22	1.126292e-83
16	23	0.000000e+00
16	24	0.000000e+00
16	25	1.891447e-80
16	26	9.165857e-80
16	27	8.284107e-80
16	28	8.892203e-80
16	29	1.045078e-79
16	30	8.376874e-80
16	31	6.197058e-80
16	32	2.972536e-80
16	33	4.225969e-81
16	34	1.005288e-83
16	35	0.000000e+00
16	36	0.000000e+00
16	37	1.822313e-80
16	38	9.088598e-80
16	39	8.186412e-80
16	40	8.726013e-80
16	41	1.023484e-79
16	42	8.185197e-80
16	43	6.083131e-80
16	44	2.967671e-80
16	45	4.110017e-81
16	46	9.192078e-84
16	47	0.000000e+00
16	48	0.000000e+00
16	49	1.881411e-80
16	50	9.048797e-80
16	51	8.184194e-80
16	52	8.819595e-80
16	53	1.035546e-79
16	54	8.309400e-80
16	55	6.133901e-80
16	56	2.928021e-80
16	57	4.206088e-81
16	58	1.024682e-83
16	59	0.000000e+00
16	60	0.000000e+00
16	61	2.119412e-80
16	62	1.415563e-79
16	63	9.523965e-80
16	64	1.143916e-79
16	65	1.235915e-79
16	66	7.301055e-80
16	67	5.653370e-80
16	68	4.696126e-80
16	69	1.151333e-80
16	70	4.830753e-83
16	71	0.000000e+00
16	72	0.000000e+00
16	73	1.214982e-80
16	74	1.540494e-79
16	75	1.264680e-79
16	76	1.172696e-79
16	77	1.162373e-79
16	78	6.666885e-80
16	79	7.439208e-80
16	80	9.413335e-81
16	81	3.713449e-81
16	82	-5.181978e-83
16	83	0.000000e+00
16	84	0.000000e+00
16	85	1.398829e-80
16	86	6.716082e-80
16	87	9.989606e-80
16	88	7.587111e-80
16	89	6.456694e-80
16	90	8.147838e-80
16	91	9.813016e-80
16	92	7.615193e-80
16	93	1.597271e-80
16	94	6.365370e-83
16	95	0.000000e+00
16	96	0.000000e+00
16	97	1.420006e-80
16	98	5.513521e-80
16	99	7.611801e-80
16	100	6.170767e-80
16	101	6.704684e-80
16	102	6.732013e-80
16	103	6.721586e-80
16	104	4.788168e-80
16	105	1.467296e-80
16	106	1.353062e-83
16	107	0.000000e+00
16	108	0.000000e+00
16	109	0.000000e+00
17	0	0.000000e+00
17	1	1.713699e-80
17	2	8.965349e-80
17	3	9.144777e-80
17	4	1.040034e-79
17	5	1.301784e-79
17	6	1.086779e-79
17	7	8.045163e-80
17	8	3.734396e-80
17	9	5.387867e-81
17	10	1.344935e-83
17	11	0.000000e+00
17	12	0.000000e+00
17	13	1.753439e-80
17	14	8.935942e-80
17	15	9.152279e-80
17	16	1.046348e-79
17	17	1.332874e-79
17	18	1.098495e-79
17	19	8.091852e-80
17	20	3.714383e-80
17	21	5.423028e-81
17	22	1.481671e-83
17	23	0.000000e+00
17	24	0.000000e+00
17	25	1.722877e-80
17	26	9.135830e-80
17	27	9.338591e-80
17	28	1.050069e-79
17	29	1.313923e-79
17	30	1.090271e-79
17	31	8.138633e-80
17	32	3.807024e-80
17	33	5.347528e-81
17	34	1.335771e-83
17	35	0.000000e+00
17	36	0.000000e+00
17	37	1.665308e-80
17	38	9.075549e-80
17	39	9.258082e-80
17	40	1.033516e-79
17	41	1.285637e-79
17	42	1.065167e-79
17	43	8.007192e-80
17	44	3.797256e-80
17	45	5.214972e-81
17	46	1.231430e-83
17	47	0.000000e+00
17	48	0.000000e+00
17	49	1.711660e-80
17	50	9.012200e-80
17	51	9.218391e-80
17	52	1.040736e-79
17	53	1.302326e-79
17	54	1.081709e-79
17	55	8.051288e-80
17	56	3.751263e-80
17	57	5.321845e-81
17	58	1.358169e-83
17	59	0.000000e+00
17	60	0.000000e+00
17	61	1.803245e-80
17	62	1.387843e-79
17	63	1.052381e-79
17	64	1.310581e-79
17	65	1.428946e-79
17	66	8.748679e-80
17	67	7.114219e-80
17	68	5.788248e-80
17	69	1.476438e-80
17	70	6.500860e-83
17	71	0.000000e+00
17	72	0.000000e+00
17	73	1.025784e-80
17	74	1.640450e-79
17	75	1.405131e-79
17	76	1.384203e-79
17	77	1.410976e-79
17	78	7.618916e-80
17	79	8.678669e-80
17	80	-2.620642e-81
17	81	1.744269e-81
17	82	-5.847585e-83
17	83	0.000000e+00
17	84	0.000000e+00
17	85	1.206437e-80
17	86	6.353534e-80
17	87	1.043330e-79
17	88	8.532239e-80
17	89	7.378933e-80
17	90	1.041438e-79
17	91	1.248914e-79
17	92	9.128034e-80
17	93	1.818635e-80
17	94	8.088624e-83
17	95	0.000000e+00
17	96	0.000000e+00
17	97	1.209169e-80
17	98	5.411754e-80
17	99	8.148022e-80
17	100	7.132949e-80
17	101	7.807165e-80
17	102	8.472930e-80
17	103	8.812522e-80
17	104	5.782367e-80
17	105	1.519014e-80
17	106	1.436291e-84
17	107	0.000000e+00
17	108	0.000000e+00
17	109	0.000000e+00
18	0	0.000000e+00
18	1	1.345799e-80
18	2	7.157942e-80
18	3	7.384678e-80
18	4	8.382501e-80
18	5	1.086874e-79
18	6	9.562439e-80
18	7	7.151603e-80
18	8	3.355353e-80
18	9	4.771161e-81
18	10	1.247107e-83
18	11	0.000000e+00
18	12	0.000000e+00
18	13	1.375045e-80
18	14	7.121573e-80
18	15	7.387530e-80
18	16	8.431462e-80
18	17	1.098495e-79
18	18	9.784378e-80
18	19	7.176312e-80
18	20	3.333943e-80
18	21	4.785053e-81
18	22	1.361534e-83
18	23	0.000000e+00
18	24	0.000000e+00
18	25	1.356890e-80
18	26	7.294340e-80
18	27	7.545991e-80
18	28	8.458441e-80
18	29	1.098287e-79
18	30	9.591726e-80
18	31	7.239940e-80
18	32	3.418007e-80
18	33	4.742520e-81
18	34	1.251300e-83
18	35	0.000000e+00
18	36	0.000000e+00
18	37	1.315926e-80
18	38	7.258013e-80
18	39	7.483607e-80
18	40	8.324310e-80
18	41	1.076370e-79
18	42	9.369606e-80
18	43	7.139582e-80
18	44	3.411637e-80
18	45	4.642920e-81
18	46	1.168308e-83
18	47	0.000000e+00
18	48	0.000000e+00
18	49	1.346834e-80
18	50	7.193384e-80
18	51	7.446901e-80
18	52	8.385226e-80
18	53	1.088066e-79
18	54	9.517261e-80
18	55	7.157935e-80
18	56	3.367880e-80
18	57	4.715863e-81
18	58	1.266160e-83
18	59	0.000000e+00
18	60	0.000000e+00
18	61	1.487011e-80
18	62	1.101392e-79
18	63	8.701395e-80
18	64	1.089280e-79
18	65	1.201317e-79
18	66	7.726294e-80
18	67	6.392328e-80
18	68	4.686086e-80
18	69	1.243504e-80
18	70	6.065575e-83
18	71	0.000000e+00
18	72	0.000000e+00
18	73	8.040485e-81
18	74	1.317408e-79
18	75	1.125824e-79
18	76	1.119292e-79
18	77	1.148923e-79
18	78	6.063261e-80
18	79	7.783647e-80
18	80	-4.160019e-81
18	81	8.428455e-82
18	82	-3.005734e-83
18	83	0.000000e+00
18	84	0.000000e+00
18	85	1.059132e-80
18	86	5.258051e-80
18	87	8.695052e-80
18	88	7.314224e-80
18	89	6.533359e-80
18	90	9.345470e-80
18	91	1.120958e-79
18	92	7.931775e-80
18	93	1.451397e-80
18	94	6.329018e-83
18	95	0.000000e+00
18	96	0.000000e+00
18	97	9.181651e-81
18	98	4.319931e-80
18	99	7.032710e-80
18	100	6.726244e-80
18	101	7.211828e-80
18	102	7.777650e-80
18	103	8.157076e-80
18	104	5.076279e-80
18	105	1.190610e-80
18	106	-1.999973e-84
18	107	0.000000e+00
18	108	0.000000e+00
18	109	0.000000e+00
19	0	0.000000e+00
19	1	1.026487e-80
19	2	5.400055e-80
19	3	5.464740e-80
19	4	6.145161e-80
19	5	7.993839e-80
19	6	7.103770e-80
19	7	5.492398e-80
19	8	2.645348e-80
19	9	4.043828e-81
19	10	1.037949e-83
19	11	0.000000e+00
19	12	0.000000e+00
19	13	1.047950e-80
19	14	5.372962e-80
19	15	5.473429e-80
19	16	6.180054e-80
19	17	8.091852e-80
19	18	7.176312e-80
19	19	5.604895e-80
19	20	2.626486e-80
19	21	4.039406e-81
19	22	1.129901e-83
19	23	0.000000e+00
19	24	0.000000e+00
19	25	1.036771e-80
19	26	5.500975e-80
19	27	5.582506e-80
19	28	6.201973e-80
19	29	8.074631e-80
19	30	7.129415e-80
19	31	5.561361e-80
19	32	2.695588e-80
19	33	4.024754e-81
19	34	1.058682e-83
19	35	0.000000e+00
19	36	0.000000e+00
19	37	1.006997e-80
19	38	5.472014e-80
19	39	5.528626e-80
19	40	6.104633e-80
19	41	7.901206e-80
19	42	6.970541e-80
19	43	5.483614e-80
19	44	2.692850e-80
19	45	3.955048e-81
19	46	1.001911e-83
19	47	0.000000e+00
19	48	0.000000e+00
19	49	1.028666e-80
19	50	5.425184e-80
19	51	5.510567e-80
19	52	6.147638e-80
19	53	8.002847e-80
19	54	7.071740e-80
19	55	5.498737e-80
19	56	2.655608e-80
19	57	3.996907e-81
19	58	1.067282e-83
19	59	0.000000e+00
19	60	0.000000e+00
19	61	1.073319e-80
19	62	8.534890e-80
19	63	6.644888e-80
19	64	8.292208e-80
19	65	9.167791e-80
19	66	6.030578e-80
19	67	4.836748e-80
19	68	3.600186e-80
19	69	9.377250e-81
19	70	4.490440e-83
19	71	0.000000e+00
19	72	0.000000e+00
19	73	6.027042e-81
19	74	9.680008e-80
19	75	8.585550e-80
19	76	8.754060e-80
19	77	9.316908e-80
19	78	5.243218e-80
19	79	6.273362e-80
19	80	-1.649665e-81
19	81	1.274105e-81
19	82	-1.443363e-83
19	83	0.000000e+00
19	84	0.000000e+00
19	85	7.998658e-81
19	86	3.977963e-80
19	87	6.628209e-80
19	88	5.483022e-80
19	89	5.105995e-80
19	90	7.319273e-80
19	91	8.690480e-80
19	92	6.160902e-80
19	93	1.120409e-80
19	94	4.733985e-83
19	95	0.000000e+00
19	96	0.000000e+00
19	97	6.621216e-81
19	98	3.146849e-80
19	99	5.302923e-80
19	100	5.190310e-80
19	101	5.590866e-80
19	102	5.994565e-80
19	103	6.176670e-80
19	104	3.945759e-80
19	105	9.365635e-81
19	106	4.584649e-84
19	107	0.000000e+00
19	108	0.000000e+00
19	109	0.000000e+00
20	0	0.000000e+00
20	1	5.605391e-81
20	2	2.804219e-80
20	3	2.661041e-80
20	4	2.870198e-80
20	5	3.666407e-80
20	6	3.304716e-80
20	7	2.621013e-80
20	8	1.432234e-80
20	9	2.446737e-81
20	10	6.083114e-84
20	11	0.000000e+00
20	12	0.000000e+00
20	13	5.721691e-81
20	14	2.784940e-80
20	15	2.665335e-80
20	16	2.895365e-80
20	17	3.714383e-80
20	18	3.333943e-80
20	19	2.626486e-80
20	20	1.438805e-80
20	21	2.423293e-81
20	22	6.746301e-84
20	23	0.000000e+00
20	24	0.000000e+00
20	25	5.652974e-81
20	26	2.852848e-80
20	27	2.718158e-80
20	28	2.894103e-80
20	29	3.703557e-80
20	30	3.323526e-80
20	31	2.657095e-80
20	32	1.460987e-80
20	33	2.444966e-81
20	34	6.421549e-84
20	35	0.000000e+00
20	36	0.000000e+00
20	37	5.486534e-81
20	38	2.841324e-80
20	39	2.692309e-80
20	40	2.839971e-80
20	41	3.620254e-80
20	42	3.255175e-80
20	43	2.624886e-80
20	44	1.467922e-80
20	45	2.424920e-81
20	46	6.133568e-84
20	47	0.000000e+00
20	48	0.000000e+00
20	49	5.609591e-81
20	50	2.813113e-80
20	51	2.683240e-80
20	52	2.870662e-80
20	53	3.671031e-80
20	54	3.294422e-80
20	55	2.625706e-80
20	56	1.437776e-80
20	57	2.420504e-81
20	58	6.446720e-84
20	59	0.000000e+00
20	60	0.000000e+00
20	61	5.849129e-81
20	62	4.589340e-80
20	63	3.353038e-80
20	64	4.060966e-80
20	65	4.745665e-80
20	66	3.135493e-80
20	67	2.231523e-80
20	68	1.670263e-80
20	69	4.349197e-81
20	70	2.071200e-83
20	71	0.000000e+00
20	72	0.000000e+00
20	73	3.741866e-81
20	74	4.626735e-80
20	75	4.333264e-80
20	76	4.193214e-80
20	77	4.680318e-80
20	78	3.024523e-80
20	79	3.521450e-80
20	80	3.613808e-81
20	81	2.048752e-81
20	82	5.270144e-84
20	83	0.000000e+00
20	84	0.000000e+00
20	85	4.385702e-81
20	86	2.027809e-80
20	87	3.290725e-80
20	88	2.623089e-80
20	89	2.720275e-80
20	90	3.616643e-80
20	91	4.125969e-80
20	92	2.911744e-80
20	93	5.520535e-81
20	94	1.773925e-83
20	95	0.000000e+00
20	96	0.000000e+00
20	97	3.931564e-81
20	98	1.653344e-80
20	99	2.638627e-80
20	100	2.539705e-80
20	101	2.801152e-80
20	102	2.882521e-80
20	103	2.798641e-80
20	104	1.822449e-80
20	105	4.573957e-81
20	106	5.336257e-84
20	107	0.000000e+00
20	108	0.000000e+00
20	109	0.000000e+00
21	0	0.000000e+00
21	1	7.862075e-82
21	2	3.909287e-81
21	3	3.850331e-81
21	4	4.254042e-81
21	5	5.331718e-81
21	6	4.741379e-81
21	7	4.019391e-81
21	8	2.460750e-81
21	9	5.328434e-82
21	10	1.253468e-84
21	11	0.000000e+00
21	12	0.000000e+00
21	13	8.086511e-82
21	14	3.867185e-81
21	15	3.855852e-81
21	16	4.301432e-81
21	17	5.423028e-81
21	18	4.785053e-81
21	19	4.039406e-81
21	20	2.423293e-81
21	21	5.504135e-82
21	22	1.359827e-84
21	23	0.000000e+00
21	24	0.000000e+00
21	25	7.893183e-82
21	26	3.980409e-81
21	27	3.929040e-81
21	28	4.292713e-81
21	29	5.371708e-81
21	30	4.770995e-81
21	31	4.076580e-81
21	32	2.515003e-81
21	33	5.323082e-82
21	34	1.357240e-84
21	35	0.000000e+00
21	36	0.000000e+00
21	37	7.586143e-82
21	38	3.979306e-81
21	39	3.893011e-81
21	40	4.204785e-81
21	41	5.226873e-81
21	42	4.670703e-81
21	43	4.019830e-81
21	44	2.534868e-81
21	45	5.274912e-82
21	46	1.343375e-84
21	47	0.000000e+00
21	48	0.000000e+00
21	49	7.850249e-82
21	50	3.920796e-81
21	51	3.879468e-81
21	52	4.257715e-81
21	53	5.332569e-81
21	54	4.728351e-81
21	55	4.031324e-81
21	56	2.473434e-81
21	57	5.267303e-82
21	58	1.349736e-84
21	59	0.000000e+00
21	60	0.000000e+00
21	61	7.249466e-82
21	62	6.875450e-81
21	63	5.061841e-81
21	64	6.324408e-81
21	65	7.604680e-81
21	66	5.123508e-81
21	67	3.050734e-81
21	68	2.371738e-81
21	69	7.100936e-82
21	70	2.598936e-84
21	71	0.000000e+00
21	72	0.000000e+00
21	73	4.748334e-82
21	74	6.012224e-81
21	75	6.367016e-81
21	76	6.607096e-81
21	77	8.125987e-81
21	78	5.689046e-81
21	79	5.773814e-81
21	80	8.221008e-82
21	81	4.854286e-82
21	82	2.153730e-84
21	83	0.000000e+00
21	84	0.000000e+00
21	85	4.399237e-82
21	86	2.355848e-81
21	87	4.270440e-81
21	88	3.259410e-81
21	89	4.214481e-81
21	90	5.460088e-81
21	91	5.671022e-81
21	92	4.132225e-81
21	93	8.059854e-82
21	94	2.332942e-84
21	95	0.000000e+00
21	96	0.000000e+00
21	97	5.283975e-82
21	98	2.004476e-81
21	99	3.293835e-81
21	100	3.257679e-81
21	101	4.005000e-81
21	102	3.843806e-81
21	103	3.380289e-81
21	104	2.226556e-81
21	105	6.147250e-82
21	106	1.132224e-84
21	107	0.000000e+00
21	108	0.000000e+00
21	109	0.000000e+00
22	0	0.000000e+00
22	1	2.208569e-84
22	2	1.089057e-83
22	3	1.078516e-83
22	4	1.103500e-83
22	5	1.448030e-83
22	6	1.346601e-83
22	7	1.128097e-83
22	8	6.839185e-84
22	9	1.380881e-84
22	10	3.818767e-87
22	11	0.000000e+00
22	12	0.000000e+00
22	13	2.293766e-84
22	14	1.083971e-83
22	15	1.084062e-83
22	16	1.126292e-83
22	17	1.481671e-83
22	18	1.361534e-83
22	19	1.129901e-83
22	20	6.746301e-84
22	21	1.359827e-84
22	22	1.795675e-85
22	23	0.000000e+00
22	24	0.000000e+00
22	25	2.210796e-84
22	26	1.108434e-83
22	27	1.101916e-83
22	28	1.111575e-83
22	29	1.456591e-83
22	30	1.354032e-83
22	31	1.146603e-83
22	32	6.972936e-84
22	33	1.380099e-84
22	34	4.223256e-87
22	35	0.000000e+00
22	36	0.000000e+00
22	37	2.097644e-84
22	38	1.101107e-83
22	39	1.088885e-83
22	40	1.078610e-83
22	41	1.407631e-83
22	42	1.322880e-83
22	43	1.134677e-83
22	44	7.010064e-84
22	45	1.376201e-84
22	46	4.046218e-87
22	47	0.000000e+00
22	48	0.000000e+00
22	49	2.201215e-84
22	50	1.093219e-83
22	51	1.088637e-83
22	52	1.105394e-83
22	53	1.447627e-83
22	54	1.342658e-83
22	55	1.132718e-83
22	56	6.862295e-84
22	57	1.364242e-84
22	58	4.239196e-87
22	59	0.000000e+00
22	60	0.000000e+00
22	61	2.083568e-84
22	62	2.133326e-83
22	63	1.616234e-83
22	64	1.842834e-83
22	65	2.142519e-83
22	66	1.644617e-83
22	67	1.168716e-83
22	68	8.197243e-84
22	69	2.243686e-84
22	70	7.704651e-87
22	71	0.000000e+00
22	72	0.000000e+00
22	73	1.605829e-84
22	74	1.857959e-83
22	75	1.946986e-83
22	76	1.936636e-83
22	77	2.297562e-83
22	78	1.733966e-83
22	79	1.559669e-83
22	80	1.743868e-84
22	81	5.087308e-85
22	82	1.918124e-87
22	83	0.000000e+00
22	84	0.000000e+00
22	85	1.919807e-84
22	86	6.609984e-84
22	87	1.199666e-83
22	88	1.071468e-83
22	89	1.414536e-83
22	90	1.797722e-83
22	91	1.958137e-83
22	92	1.419119e-83
22	93	2.838308e-84
22	94	1.022362e-86
22	95	0.000000e+00
22	96	0.000000e+00
22	97	9.725543e-85
22	98	5.245953e-84
22	99	1.044019e-83
22	100	1.192346e-83
22	101	1.273602e-83
22	102	1.398921e-83
22	103	1.307902e-83
22	104	8.202449e-84
22	105	1.953068e-84
22	106	-1.700642e-87
22	107	0.000000e+00
22	108	0.000000e+00
22	109	0.000000e+00
23	0	0.000000e+00
23	1	0.000000e+00
23	2	0.000000e+00
23	3	0.000000e+00
23	4	0.000000e+00
23	5	0.000000e+00
23	6	0.000000e+00
23	7	0.000000e+00
23	8	0.000000e+00
23	9	0.000000e+00
23	10	0.000000e+00
23	11	0.000000e+00
23	12	0.000000e+00
23	13	0.000000e+00
23	14	0.000000e+00
23	15	0.000000e+00
23	16	0.000000e+00
23	17	0.000000e+00
23	18	0.000000e+00
23	19	0.000000e+00
23	20	0.000000e+00
23	21	0.000000e+00
23	22	0.000000e+00
23	23	0.000000e+00
23	24	0.000000e+00
23	25	0.000000e+00
23	26	0.000000e+00
23	27	0.000000e+00
23	28	0.000000e+00
23	29	0.000000e+00
23	30	0.000000e+00
23	31	0.000000e+00
23	32	0.000000e+00
23	33	0.000000e+00
23	34	0.000000e+00
23	35	0.000000e+00
23	36	0.000000e+00
23	37	0.000000e+00
23	38	0.000000e+00
23	39	0.000000e+00
23	40	0.000000e+00
23	41	0.000000e+00
23	42	0.000000e+00
23	43	0.000000e+00
23	44	0.000000e+00
23	45	0.000000e+00
23	46	0.000000e+00
23	47	0.000000e+00
23	48	0.000000e+00
23	49	0.000000e+00
23	50	0.000000e+00
23	51	0.000000e+00
23	52	0.000000e+00
23	53	0.000000e+00
23	54	0.000000e+00
23	55	0.000000e+00
23	56	0.000000e+00
23	57	0.000000e+00
23	58	0.000000e+00
23	59	0.000000e+00
23	60	0.000000e+00
23	61	0.000000e+00
23	62	0.000000e+00
23	63	0.000000e+00
23	64	0.000000e+00
23	65	0.000000e+00
23	66	0.000000e+00
23	67	0.000000e+00
23	68	0.000000e+00
23	69	0.000000e+00
23	70	0.000000e+00
23	71	0.000000e+00
23	72	0.000000e+00
23	73	0.000000e+00
23	74	0.000000e+00
23	75	0.000000e+00
23	76	0.000000e+00
23	77	0.000000e+00
23	78	0.000000e+00
23	79	0.000000e+00
23	80	0.000000e+00
23	81	0.000000e+00
23	82	0.000000e+00
23	83	0.000000e+00
23	84	0.000000e+00
23	85	0.000000e+00
23	86	0.000000e+00
23	87	0.000000e+00
23	88	0.000000e+00
23	89	0.000000e+00
23	90	0.000000e+00
23	91	0.000000e+00
23	92	0.000000e+00
23	93	0.000000e+00
23	94	0.000000e+00
23	95	0.000000e+00
23	96	0.000000e+00
23	97	0.000000e+00
23	98	0.000000e+00
23	99	0.000000e+00
23	100	0.000000e+00
23	101	0.000000e+00
23	102	0.000000e+00
23	103	0.000000e+00
23	104	0.000000e+00
23	105	0.000000e+00
23	106	0.000000e+00
23	107	0.000000e+00
23	108	0.000000e+00
23	109	0.000000e+00
24	0	0.000000e+00
24	1	0.000000e+00
24	2	0.000000e+00
24	3	0.000000e+00
24	4	0.000000e+00
24	5	0.000000e+00
24	6	0.000000e+00
24	7	0.000000e+00
24	8	0.000000e+00
24	9	0.000000e+00
24	10	0.000000e+00
24	11	0.000000e+00
24	12	0.000000e+00
24	13	0.000000e+00
24	14	0.000000e+00
24	15	0.000000e+00
24	16	0.000000e+00
24	17	0.000000e+00
24	18	0.000000e+00
24	19	0.000000e+00
24	20	0.000000e+00
24	21	0.000000e+00
24	22	0.000000e+00
24	23	0.000000e+00
24	24	0.000000e+00
24	25	0.000000e+00
24	26	0.000000e+00
24	27	0.000000e+00
24	28	0.000000e+00
24	29	0.000000e+00
24	30	0.000000e+00
24	31	0.000000e+00
24	32	0.000000e+00
24	33	0.000000e+00
24	34	0.000000e+00
24	35	0.000000e+00
24	36	0.000000e+00
24	37	0.000000e+00
24	38	0.000000e+00
24	39	0.000000e+00
24	40	0.000000e+00
24	41	0.000000e+00
24	42	0.000000e+00
24	43	0.000000e+00
24	44	0.000000e+00
24	45	0.000000e+00
24	46	0.000000e+00
24	47	0.000000e+00
24	48	0.000000e+00
24	49	0.000000e+00
24	50	0.000000e+00
24	51	0.000000e+00
24	52	0.000000e+00
24	53	0.000000e+00
24	54	0.000000e+00
24	55	0.000000e+00
24	56	0.000000e+00
24	57	0.000000e+00
24	58	0.000000e+00
24	59	0.000000e+00
24	60	0.000000e+00
24	61	0.000000e+00
24	62	0.000000e+00
24	63	0.000000e+00
24	64	0.000000e+00
24	65	0.000000e+00
24	66	0.000000e+00
24	67	0.000000e+00
24	68	0.000000e+00
24	69	0.000000e+00
24	70	0.000000e+00
24	71	0.000000e+00
24	72	0.000000e+00
24	73	0.000000e+00
24	74	0.000000e+00
24	75	0.000000e+00
24	76	0.000000e+00
24	77	0.000000e+00
24	78	0.000000e+00
24	79	0.000000e+00
24	80	0.000000e+00
24	81	0.000000e+00
24	82	0.000000e+00
24	83	0.000000e+00
24	84	0.000000e+00
24	85	0.000000e+00
24	86	0.000000e+00
24	87	0.000000e+00
24	88	0.000000e+00
24	89	0.000000e+00
24	90	0.000000e+00
24	91	0.000000e+00
24	92	0.000000e+00
24	93	0.000000e+00
24	94	0.000000e+00
24	95	0.000000e+00
24	96	0.000000e+00
24	97	0.000000e+00
24	98	0.000000e+00
24	99	0.000000e+00
24	100	0.000000e+00
24	101	0.000000e+00
24	102	0.000000e+00
24	103	0.000000e+00
24	104	0.000000e+00
24	105	0.000000e+00
24	106	0.000000e+00
24	107	0.000000e+00
24	108	0.000000e+00
24	109	0.000000e+00
25	0	0.000000e+00
25	1	1.556757e-80
25	2	5.319751e-80
25	3	2.545150e-80
25	4	1.872859e-80
25	5	1.732840e-80
25	6	1.355205e-80
25	7	1.038304e-80
25	8	5.791342e-81
25	9	7.832998e-82
25	10	2.023743e-84
25	11	0.000000e+00
25	12	0.000000e+00
25	13	1.570826e-80
25	14	5.272383e-80
25	15	2.549662e-80
25	16	1.891447e-80
25	17	1.722877e-80
25	18	1.356890e-80
25	19	1.036771e-80
25	20	5.652974e-81
25	21	7.893183e-82
25	22	2.210796e-84
25	23	0.000000e+00
25	24	0.000000e+00
25	25	1.687477e-80
25	26	5.414914e-80
25	27	2.606351e-80
25	28	1.889489e-80
25	29	1.772978e-80
25	30	1.384151e-80
25	31	1.054946e-80
25	32	5.952203e-81
25	33	7.859572e-82
25	34	2.268377e-84
25	35	0.000000e+00
25	36	0.000000e+00
25	37	1.550255e-80
25	38	5.412955e-80
25	39	2.581453e-80
25	40	1.855280e-80
25	41	1.767328e-80
25	42	1.370536e-80
25	43	1.044021e-80
25	44	6.048627e-81
25	45	7.695022e-82
25	46	2.306918e-84
25	47	0.000000e+00
25	48	0.000000e+00
25	49	1.561490e-80
25	50	5.337586e-80
25	51	2.571736e-80
25	52	1.873859e-80
25	53	1.745793e-80
25	54	1.365993e-80
25	55	1.040857e-80
25	56	5.834404e-81
25	57	7.775199e-82
25	58	2.245952e-84
25	59	0.000000e+00
25	60	0.000000e+00
25	61	1.660893e-80
25	62	8.741706e-80
25	63	3.288741e-80
25	64	3.277040e-80
25	65	3.628948e-80
25	66	2.092316e-80
25	67	1.444209e-80
25	68	8.988296e-81
25	69	1.765767e-81
25	70	7.870203e-84
25	71	0.000000e+00
25	72	0.000000e+00
25	73	1.326075e-80
25	74	7.864358e-80
25	75	3.837803e-80
25	76	2.729147e-80
25	77	3.082484e-80
25	78	2.767597e-80
25	79	3.047555e-80
25	80	1.692171e-80
25	81	3.694340e-81
25	82	7.537576e-84
25	83	0.000000e+00
25	84	0.000000e+00
25	85	1.559053e-80
25	86	5.665328e-80
25	87	5.273317e-80
25	88	3.036745e-80
25	89	2.750620e-80
25	90	2.165535e-80
25	91	2.347472e-80
25	92	2.221256e-80
25	93	4.791043e-81
25	94	4.745264e-84
25	95	0.000000e+00
25	96	0.000000e+00
25	97	1.504951e-80
25	98	3.455466e-80
25	99	3.658217e-80
25	100	2.545493e-80
25	101	2.752245e-80
25	102	1.856850e-80
25	103	1.381164e-80
25	104	1.335605e-80
25	105	5.388507e-81
25	106	9.730310e-84
25	107	0.000000e+00
25	108	0.000000e+00
25	109	0.000000e+00
26	0	0.000000e+00
26	1	5.365011e-80
26	2	2.125950e-79
26	3	1.127637e-79
26	4	9.066231e-80
26	5	9.107274e-80
26	6	7.252414e-80
26	7	5.482019e-80
26	8	2.896098e-80
26	9	3.934107e-81
26	10	9.425134e-84
26	11	0.000000e+00
26	12	0.000000e+00
26	13	5.430549e-80
26	14	2.110041e-79
26	15	1.131288e-79
26	16	9.165857e-80
26	17	9.135830e-80
26	18	7.294340e-80
26	19	5.500975e-80
26	20	2.852848e-80
26	21	3.980409e-81
26	22	1.108434e-83
26	23	0.000000e+00
26	24	0.000000e+00
26	25	5.414914e-80
26	26	2.188368e-79
26	27	1.150801e-79
26	28	9.128337e-80
26	29	9.258139e-80
26	30	7.351763e-80
26	31	5.552523e-80
26	32	2.963488e-80
26	33	3.915423e-81
26	34	1.009798e-83
26	35	0.000000e+00
26	36	0.000000e+00
26	37	5.301228e-80
26	38	2.155635e-79
26	39	1.136920e-79
26	40	8.945199e-80
26	41	9.142613e-80
26	42	7.236063e-80
26	43	5.468738e-80
26	44	2.984477e-80
26	45	3.808574e-81
26	46	9.378495e-84
26	47	0.000000e+00
26	48	0.000000e+00
26	49	5.367953e-80
26	50	2.130832e-79
26	51	1.136454e-79
26	52	9.059778e-80
26	53	9.144948e-80
26	54	7.273087e-80
26	55	5.487319e-80
26	56	2.912607e-80
26	57	3.889373e-81
26	58	1.024004e-83
26	59	0.000000e+00
26	60	0.000000e+00
26	61	6.514951e-80
26	62	3.645523e-79
26	63	1.481004e-79
26	64	1.484170e-79
26	65	1.602761e-79
26	66	9.010204e-80
26	67	6.771119e-80
26	68	4.755954e-80
26	69	1.036356e-80
26	70	4.352624e-83
26	71	0.000000e+00
26	72	0.000000e+00
26	73	4.155620e-80
26	74	3.329293e-79
26	75	1.877096e-79
26	76	1.444999e-79
26	77	1.480628e-79
26	78	1.066424e-79
26	79	1.130057e-79
26	80	5.361797e-80
26	81	1.097203e-80
26	82	-3.798050e-84
26	83	0.000000e+00
26	84	0.000000e+00
26	85	4.666516e-80
26	86	2.175951e-79
26	87	2.144987e-79
26	88	1.257495e-79
26	89	1.055161e-79
26	90	9.310629e-80
26	91	1.110327e-79
26	92	9.806219e-80
26	93	2.142037e-80
26	94	5.006315e-83
26	95	0.000000e+00
26	96	0.000000e+00
26	97	4.563301e-80
26	98	1.274649e-79
26	99	1.490087e-79
26	100	1.073606e-79
26	101	1.056586e-79
26	102	8.213949e-80
26	103	7.018187e-80
26	104	6.240437e-80
26	105	2.304302e-80
26	106	2.998646e-83
26	107	0.000000e+00
26	108	0.000000e+00
26	109	0.000000e+00
27	0	0.000000e+00
27	1	2.589996e-80
27	2	1.129404e-79
27	3	8.628604e-80
27	4	8.221223e-80
27	5	9.258450e-80
27	6	7.484299e-80
27	7	5.556745e-80
27	8	2.744632e-80
27	9	3.906691e-81
27	10	9.442077e-84
27	11	0.000000e+00
27	12	0.000000e+00
27	13	2.638854e-80
27	14	1.120957e-79
27	15	8.625730e-80
27	16	8.284107e-80
27	17	9.338591e-80
27	18	7.545991e-80
27	19	5.582506e-80
27	20	2.718158e-80
27	21	3.929040e-81
27	22	1.101916e-83
27	23	0.000000e+00
27	24	0.000000e+00
27	25	2.606351e-80
27	26	1.150801e-79
27	27	9.012930e-80
27	28	8.297372e-80
27	29	9.367401e-80
27	30	7.540804e-80
27	31	5.624835e-80
27	32	2.802860e-80
27	33	3.884418e-81
27	34	9.658875e-84
27	35	0.000000e+00
27	36	0.000000e+00
27	37	2.528950e-80
27	38	1.148508e-79
27	39	8.752147e-80
27	40	8.156510e-80
27	41	9.196366e-80
27	42	7.393162e-80
27	43	5.539182e-80
27	44	2.808163e-80
27	45	3.794470e-81
27	46	8.692292e-84
27	47	0.000000e+00
27	48	0.000000e+00
27	49	2.587710e-80
27	50	1.134464e-79
27	51	8.701549e-80
27	52	8.226218e-80
27	53	9.272952e-80
27	54	7.471758e-80
27	55	5.562439e-80
27	56	2.758725e-80
27	57	3.860346e-81
27	58	9.877020e-84
27	59	0.000000e+00
27	60	0.000000e+00
27	61	2.920070e-80
27	62	1.819684e-79
27	63	1.037171e-79
27	64	1.162619e-79
27	65	1.232872e-79
27	66	6.984015e-80
27	67	5.758872e-80
27	68	4.610622e-80
27	69	1.090776e-80
27	70	4.444474e-83
27	71	0.000000e+00
27	72	0.000000e+00
27	73	1.816916e-80
27	74	1.799083e-79
27	75	1.404677e-79
27	76	1.140660e-79
27	77	1.160493e-79
27	78	7.512047e-80
27	79	8.357002e-80
27	80	2.095537e-80
27	81	4.566841e-81
27	82	-3.092372e-83
27	83	0.000000e+00
27	84	0.000000e+00
27	85	2.046879e-80
27	86	9.245132e-80
27	87	1.208241e-79
27	88	8.351665e-80
27	89	7.145175e-80
27	90	8.068362e-80
27	91	9.840156e-80
27	92	7.906144e-80
27	93	1.700484e-80
27	94	6.005056e-83
27	95	0.000000e+00
27	96	0.000000e+00
27	97	1.832900e-80
27	98	6.581337e-80
27	99	8.839818e-80
27	100	7.258678e-80
27	101	7.372334e-80
27	102	6.752119e-80
27	103	6.572503e-80
27	104	4.948851e-80
27	105	1.594655e-80
27	106	1.087146e-83
27	107	0.000000e+00
27	108	0.000000e+00
27	109	0.000000e+00
28	0	0.000000e+00
28	1	1.879904e-80
28	2	8.955432e-80
28	3	8.129306e-80
28	4	8.841992e-80
28	5	1.039952e-79
28	6	8.375758e-80
28	7	6.160684e-80
28	8	2.912707e-80
28	9	4.248306e-81
28	10	1.005478e-83
28	11	0.000000e+00
28	12	0.000000e+00
28	13	1.918963e-80
28	14	8.905640e-80
28	15	8.133825e-80
28	16	8.892203e-80
28	17	1.050069e-79
28	18	8.458441e-80
28	19	6.201973e-80
28	20	2.894103e-80
28	21	4.292713e-81
28	22	1.111575e-83
28	23	0.000000e+00
28	24	0.000000e+00
28	25	1.889489e-80
28	26	9.128337e-80
28	27	8.297372e-80
28	28	9.079272e-80
28	29	1.050738e-79
28	30	8.415417e-80
28	31	6.228532e-80
28	32	2.973427e-80
28	33	4.215577e-81
28	34	9.967893e-84
28	35	0.000000e+00
28	36	0.000000e+00
28	37	1.829654e-80
28	38	9.091735e-80
28	39	8.226056e-80
28	40	8.788876e-80
28	41	1.030458e-79
28	42	8.231750e-80
28	43	6.120727e-80
28	44	2.969984e-80
28	45	4.096756e-81
28	46	9.152423e-84
28	47	0.000000e+00
28	48	0.000000e+00
28	49	1.876981e-80
28	50	9.001110e-80
28	51	8.190804e-80
28	52	8.845485e-80
28	53	1.040772e-79
28	54	8.345268e-80
28	55	6.163185e-80
28	56	2.928488e-80
28	57	4.196419e-81
28	58	1.015066e-83
28	59	0.000000e+00
28	60	0.000000e+00
28	61	2.075720e-80
28	62	1.391682e-79
28	63	9.348113e-80
28	64	1.135987e-79
28	65	1.224365e-79
28	66	7.209202e-80
28	67	5.639914e-80
28	68	4.653348e-80
28	69	1.136035e-80
28	70	4.886231e-83
28	71	0.000000e+00
28	72	0.000000e+00
28	73	1.217286e-80
28	74	1.534237e-79
28	75	1.266438e-79
28	76	1.182223e-79
28	77	1.167448e-79
28	78	6.625863e-80
28	79	7.477764e-80
28	80	8.172969e-81
28	81	3.512639e-81
28	82	-5.084023e-83
28	83	0.000000e+00
28	84	0.000000e+00
28	85	1.403455e-80
28	86	6.678639e-80
28	87	9.933408e-80
28	88	7.587007e-80
28	89	6.486127e-80
28	90	8.230699e-80
28	91	9.869049e-80
28	92	7.569530e-80
28	93	1.572367e-80
28	94	6.277836e-83
28	95	0.000000e+00
28	96	0.000000e+00
28	97	1.390403e-80
28	98	5.440264e-80
28	99	7.534026e-80
28	100	6.105873e-80
28	101	6.666227e-80
28	102	6.733873e-80
28	103	6.725144e-80
28	104	4.733369e-80
28	105	1.443988e-80
28	106	1.289319e-83
28	107	0.000000e+00
28	108	0.000000e+00
28	109	0.000000e+00
29	0	0.000000e+00
29	1	1.760020e-80
29	2	9.070865e-80
29	3	9.163769e-80
29	4	1.040196e-79
29	5	1.300225e-79
29	6	1.087227e-79
29	7	8.033093e-80
29	8	3.724829e-80
29	9	5.336255e-81
29	10	1.333708e-83
29	11	0.000000e+00
29	12	0.000000e+00
29	13	1.794594e-80
29	14	9.015459e-80
29	15	9.155116e-80
29	16	1.045078e-79
29	17	1.313923e-79
29	18	1.098287e-79
29	19	8.074631e-80
29	20	3.703557e-80
29	21	5.371708e-81
29	22	1.456591e-83
29	23	0.000000e+00
29	24	0.000000e+00
29	25	1.772978e-80
29	26	9.258139e-80
29	27	9.367401e-80
29	28	1.050738e-79
29	29	1.326249e-79
29	30	1.091087e-79
29	31	8.127981e-80
29	32	3.798311e-80
29	33	5.297622e-81
29	34	1.320650e-83
29	35	0.000000e+00
29	36	0.000000e+00
29	37	1.720896e-80
29	38	9.226968e-80
29	39	9.304541e-80
29	40	1.035634e-79
29	41	1.287060e-79
29	42	1.066676e-79
29	43	8.001420e-80
29	44	3.790155e-80
29	45	5.166325e-81
29	46	1.223199e-83
29	47	0.000000e+00
29	48	0.000000e+00
29	49	1.759667e-80
29	50	9.125280e-80
29	51	9.241962e-80
29	52	1.041032e-79
29	53	1.301163e-79
29	54	1.082313e-79
29	55	8.039355e-80
29	56	3.742236e-80
29	57	5.271924e-81
29	58	1.341044e-83
29	59	0.000000e+00
29	60	0.000000e+00
29	61	1.850062e-80
29	62	1.393869e-79
29	63	1.049292e-79
29	64	1.307894e-79
29	65	1.431745e-79
29	66	8.820248e-80
29	67	7.116910e-80
29	68	5.702535e-80
29	69	1.455910e-80
29	70	6.528874e-83
29	71	0.000000e+00
29	72	0.000000e+00
29	73	1.074947e-80
29	74	1.655598e-79
29	75	1.400313e-79
29	76	1.386823e-79
29	77	1.410926e-79
29	78	7.606874e-80
29	79	8.850155e-80
29	80	-1.681887e-81
29	81	2.029590e-81
29	82	-5.621853e-83
29	83	0.000000e+00
29	84	0.000000e+00
29	85	1.273101e-80
29	86	6.581025e-80
29	87	1.058587e-79
29	88	8.630173e-80
29	89	7.467731e-80
29	90	1.044191e-79
29	91	1.247858e-79
29	92	9.065421e-80
29	93	1.786647e-80
29	94	7.979189e-83
29	95	0.000000e+00
29	96	0.000000e+00
29	97	1.255881e-80
29	98	5.496027e-80
29	99	8.218644e-80
29	100	7.189422e-80
29	101	7.915929e-80
29	102	8.489224e-80
29	103	8.796680e-80
29	104	5.721682e-80
29	105	1.497584e-80
29	106	2.580697e-84
29	107	0.000000e+00
29	108	0.000000e+00
29	109	0.000000e+00
30	0	0.000000e+00
30	1	1.370075e-80
30	2	7.205302e-80
30	3	7.374212e-80
30	4	8.336045e-80
30	5	1.079436e-79
30	6	9.497967e-80
30	7	7.108336e-80
30	8	3.346463e-80
30	9	4.760841e-81
30	10	1.244154e-83
30	11	0.000000e+00
30	12	0.000000e+00
30	13	1.394730e-80
30	14	7.153549e-80
30	15	7.368639e-80
30	16	8.376874e-80
30	17	1.090271e-79
30	18	9.591726e-80
30	19	7.129415e-80
30	20	3.323526e-80
30	21	4.770995e-81
30	22	1.354032e-83
30	23	0.000000e+00
30	24	0.000000e+00
30	25	1.384151e-80
30	26	7.351763e-80
30	27	7.540804e-80
30	28	8.415417e-80
30	29	1.091087e-79
30	30	9.626913e-80
30	31	7.197449e-80
30	32	3.409802e-80
30	33	4.734220e-81
30	34	1.247938e-83
30	35	0.000000e+00
30	36	0.000000e+00
30	37	1.348083e-80
30	38	7.332716e-80
30	39	7.488317e-80
30	40	8.290423e-80
30	41	1.070052e-79
30	42	9.324608e-80
30	43	7.101010e-80
30	44	3.405260e-80
30	45	4.638760e-81
30	46	1.167674e-83
30	47	0.000000e+00
30	48	0.000000e+00
30	49	1.372383e-80
30	50	7.245401e-80
30	51	7.439314e-80
30	52	8.340292e-80
30	53	1.080733e-79
30	54	9.455888e-80
30	55	7.114896e-80
30	56	3.359415e-80
30	57	4.706247e-81
30	58	1.261911e-83
30	59	0.000000e+00
30	60	0.000000e+00
30	61	1.481493e-80
30	62	1.108023e-79
30	63	8.671616e-80
30	64	1.083353e-79
30	65	1.200645e-79
30	66	7.697409e-80
30	67	6.336924e-80
30	68	4.659286e-80
30	69	1.227112e-80
30	70	6.075993e-83
30	71	0.000000e+00
30	72	0.000000e+00
30	73	8.510387e-81
30	74	1.319223e-79
30	75	1.138116e-79
30	76	1.130936e-79
30	77	1.160467e-79
30	78	6.099136e-80
30	79	7.849702e-80
30	80	-3.051984e-81
30	81	1.049501e-81
30	82	-2.792728e-83
30	83	0.000000e+00
30	84	0.000000e+00
30	85	1.085338e-80
30	86	5.339025e-80
30	87	8.743466e-80
30	88	7.335308e-80
30	89	6.502836e-80
30	90	9.298909e-80
30	91	1.116287e-79
30	92	7.874746e-80
30	93	1.445966e-80
30	94	6.255971e-83
30	95	0.000000e+00
30	96	0.000000e+00
30	97	9.402944e-81
30	98	4.365829e-80
30	99	7.027112e-80
30	100	6.715959e-80
30	101	7.195791e-80
30	102	7.751150e-80
30	103	8.091353e-80
30	104	5.062899e-80
30	105	1.184685e-80
30	106	-1.109643e-84
30	107	0.000000e+00
30	108	0.000000e+00
30	109	0.000000e+00
31	0	0.000000e+00
31	1	1.042765e-80
31	2	5.444012e-80
31	3	5.501668e-80
31	4	6.168609e-80
31	5	8.044085e-80
31	6	7.170067e-80
31	7	5.545421e-80
31	8	2.677272e-80
31	9	4.082852e-81
31	10	1.052790e-83
31	11	0.000000e+00
31	12	0.000000e+00
31	13	1.061454e-80
31	14	5.405187e-80
31	15	5.503007e-80
31	16	6.197058e-80
31	17	8.138633e-80
31	18	7.239940e-80
31	19	5.561361e-80
31	20	2.657095e-80
31	21	4.076580e-81
31	22	1.146603e-83
31	23	0.000000e+00
31	24	0.000000e+00
31	25	1.054946e-80
31	26	5.552523e-80
31	27	5.624835e-80
31	28	6.228532e-80
31	29	8.127981e-80
31	30	7.197449e-80
31	31	5.692405e-80
31	32	2.728399e-80
31	33	4.064511e-81
31	34	1.075125e-83
31	35	0.000000e+00
31	36	0.000000e+00
31	37	1.028127e-80
31	38	5.536674e-80
31	39	5.579211e-80
31	40	6.137719e-80
31	41	7.957843e-80
31	42	7.040546e-80
31	43	5.543340e-80
31	44	2.726850e-80
31	45	3.996022e-81
31	46	1.017998e-83
31	47	0.000000e+00
31	48	0.000000e+00
31	49	1.045748e-80
31	50	5.472613e-80
31	51	5.550234e-80
31	52	6.172250e-80
31	53	8.054309e-80
31	54	7.138289e-80
31	55	5.552405e-80
31	56	2.687695e-80
31	57	4.035929e-81
31	58	1.083603e-83
31	59	0.000000e+00
31	60	0.000000e+00
31	61	1.081016e-80
31	62	8.599519e-80
31	63	6.672058e-80
31	64	8.321064e-80
31	65	9.204116e-80
31	66	6.082016e-80
31	67	4.890604e-80
31	68	3.617547e-80
31	69	9.430237e-81
31	70	4.594144e-83
31	71	0.000000e+00
31	72	0.000000e+00
31	73	6.198614e-81
31	74	9.734445e-80
31	75	8.636309e-80
31	76	8.807444e-80
31	77	9.373032e-80
31	78	5.293386e-80
31	79	6.360370e-80
31	80	-1.657645e-81
31	81	1.260375e-81
31	82	-1.200319e-83
31	83	0.000000e+00
31	84	0.000000e+00
31	85	8.334442e-81
31	86	4.035659e-80
31	87	6.687880e-80
31	88	5.553108e-80
31	89	5.180625e-80
31	90	7.425426e-80
31	91	8.808338e-80
31	92	6.224074e-80
31	93	1.128976e-80
31	94	4.745822e-83
31	95	0.000000e+00
31	96	0.000000e+00
31	97	6.706149e-81
31	98	3.173270e-80
31	99	5.358241e-80
31	100	5.266662e-80
31	101	5.656425e-80
31	102	6.083494e-80
31	103	6.249581e-80
31	104	3.974996e-80
31	105	9.387735e-81
31	106	4.062253e-84
31	107	0.000000e+00
31	108	0.000000e+00
31	109	0.000000e+00
32	0	0.000000e+00
32	1	5.895500e-81
32	2	2.911388e-80
32	3	2.742215e-80
32	4	2.947788e-80
32	5	3.759191e-80
32	6	3.389251e-80
32	7	2.690761e-80
32	8	1.481157e-80
32	9	2.541219e-81
32	10	6.296282e-84
32	11	0.000000e+00
32	12	0.000000e+00
32	13	6.010544e-81
32	14	2.889711e-80
32	15	2.744927e-80
32	16	2.972536e-80
32	17	3.807024e-80
32	18	3.418007e-80
32	19	2.695588e-80
32	20	1.460987e-80
32	21	2.515003e-81
32	22	6.972936e-84
32	23	0.000000e+00
32	24	0.000000e+00
32	25	5.952203e-81
32	26	2.963488e-80
32	27	2.802860e-80
32	28	2.973427e-80
32	29	3.798311e-80
32	30	3.409802e-80
32	31	2.728399e-80
32	32	1.533415e-80
32	33	2.540469e-81
32	34	6.651942e-84
32	35	0.000000e+00
32	36	0.000000e+00
32	37	5.785685e-81
32	38	2.953394e-80
32	39	2.778466e-80
32	40	2.919083e-80
32	41	3.714360e-80
32	42	3.341106e-80
32	43	2.696152e-80
32	44	1.520162e-80
32	45	2.521525e-81
32	46	6.363160e-84
32	47	0.000000e+00
32	48	0.000000e+00
32	49	5.903983e-81
32	50	2.921559e-80
32	51	2.766222e-80
32	52	2.948883e-80
32	53	3.764500e-80
32	54	3.379466e-80
32	55	2.695842e-80
32	56	1.487158e-80
32	57	2.514408e-81
32	58	6.674449e-84
32	59	0.000000e+00
32	60	0.000000e+00
32	61	6.017769e-81
32	62	4.739195e-80
32	63	3.437486e-80
32	64	4.166248e-80
32	65	4.919211e-80
32	66	3.244040e-80
32	67	2.285889e-80
32	68	1.706614e-80
32	69	4.421429e-81
32	70	2.136514e-83
32	71	0.000000e+00
32	72	0.000000e+00
32	73	3.992548e-81
32	74	4.776027e-80
32	75	4.490731e-80
32	76	4.319956e-80
32	77	4.828393e-80
32	78	3.130943e-80
32	79	3.657526e-80
32	80	3.900282e-81
32	81	2.219740e-81
32	82	7.042583e-84
32	83	0.000000e+00
32	84	0.000000e+00
32	85	4.631812e-81
32	86	2.109981e-80
32	87	3.391008e-80
32	88	2.695898e-80
32	89	2.819010e-80
32	90	3.725935e-80
32	91	4.216494e-80
32	92	2.957138e-80
32	93	5.616993e-81
32	94	1.757635e-83
32	95	0.000000e+00
32	96	0.000000e+00
32	97	4.160811e-81
32	98	1.720843e-80
32	99	2.701917e-80
32	100	2.592551e-80
32	101	2.906136e-80
32	102	2.970540e-80
32	103	2.860417e-80
32	104	1.850104e-80
32	105	4.607693e-81
32	106	5.534955e-84
32	107	0.000000e+00
32	108	0.000000e+00
32	109	0.000000e+00
33	0	0.000000e+00
33	1	7.823649e-82
33	2	3.848955e-81
33	3	3.803562e-81
33	4	4.176843e-81
33	5	5.257761e-81
33	6	4.702681e-81
33	7	4.006309e-81
33	8	2.485506e-81
33	9	5.395228e-82
33	10	1.274087e-84
33	11	0.000000e+00
33	12	0.000000e+00
33	13	8.042102e-82
33	14	3.810432e-81
33	15	3.805756e-81
33	16	4.225969e-81
33	17	5.347528e-81
33	18	4.742520e-81
33	19	4.024754e-81
33	20	2.444966e-81
33	21	5.323082e-82
33	22	1.380099e-84
33	23	0.000000e+00
33	24	0.000000e+00
33	25	7.859572e-82
33	26	3.915423e-81
33	27	3.884418e-81
33	28	4.215577e-81
33	29	5.297622e-81
33	30	4.734220e-81
33	31	4.064511e-81
33	32	2.540469e-81
33	33	5.572300e-82
33	34	1.383102e-84
33	35	0.000000e+00
33	36	0.000000e+00
33	37	7.559290e-82
33	38	3.909778e-81
33	39	3.853310e-81
33	40	4.127056e-81
33	41	5.155105e-81
33	42	4.638237e-81
33	43	4.009499e-81
33	44	2.563163e-81
33	45	5.373808e-82
33	46	1.372304e-84
33	47	0.000000e+00
33	48	0.000000e+00
33	49	7.815173e-82
33	50	3.857897e-81
33	51	3.834248e-81
33	52	4.181571e-81
33	53	5.258987e-81
33	54	4.690830e-81
33	55	4.018791e-81
33	56	2.498026e-81
33	57	5.336382e-82
33	58	1.374109e-84
33	59	0.000000e+00
33	60	0.000000e+00
33	61	6.741105e-82
33	62	6.818213e-81
33	63	5.025336e-81
33	64	6.206411e-81
33	65	7.608553e-81
33	66	5.178565e-81
33	67	3.022867e-81
33	68	2.351136e-81
33	69	6.872097e-82
33	70	2.548303e-84
33	71	0.000000e+00
33	72	0.000000e+00
33	73	4.754573e-82
33	74	5.876111e-81
33	75	6.282133e-81
33	76	6.496575e-81
33	77	8.050874e-81
33	78	5.796675e-81
33	79	5.970984e-81
33	80	8.757498e-82
33	81	5.236258e-82
33	82	2.610517e-84
33	83	0.000000e+00
33	84	0.000000e+00
33	85	4.469873e-82
33	86	2.338996e-81
33	87	4.212615e-81
33	88	3.209693e-81
33	89	4.294315e-81
33	90	5.542846e-81
33	91	5.632222e-81
33	92	3.944729e-81
33	93	7.500311e-82
33	94	2.125663e-84
33	95	0.000000e+00
33	96	0.000000e+00
33	97	5.189763e-82
33	98	1.943286e-81
33	99	3.152318e-81
33	100	3.164740e-81
33	101	4.071513e-81
33	102	3.856636e-81
33	103	3.364628e-81
33	104	2.118009e-81
33	105	5.433582e-82
33	106	1.203142e-84
33	107	0.000000e+00
33	108	0.000000e+00
33	109	0.000000e+00
34	0	0.000000e+00
34	1	2.256499e-84
34	2	9.925605e-84
34	3	9.444561e-84
34	4	9.884408e-84
34	5	1.310770e-83
34	6	1.240126e-83
34	7	1.057457e-83
34	8	6.520513e-84
34	9	1.380435e-84
34	10	3.816843e-87
34	11	0.000000e+00
34	12	0.000000e+00
34	13	2.322339e-84
34	14	9.838805e-84
34	15	9.461979e-84
34	16	1.005288e-83
34	17	1.335771e-83
34	18	1.251300e-83
34	19	1.058682e-83
34	20	6.421549e-84
34	21	1.357240e-84
34	22	4.223256e-87
34	23	0.000000e+00
34	24	0.000000e+00
34	25	2.268377e-84
34	26	1.009798e-83
34	27	9.658875e-84
34	28	9.967893e-84
34	29	1.320650e-83
34	30	1.247938e-83
34	31	1.075125e-83
34	32	6.651942e-84
34	33	1.383102e-84
34	34	1.696022e-85
34	35	0.000000e+00
34	36	0.000000e+00
34	37	2.177893e-84
34	38	1.007100e-83
34	39	9.578306e-84
34	40	9.711252e-84
34	41	1.282223e-83
34	42	1.221842e-83
34	43	1.064355e-83
34	44	6.698960e-84
34	45	1.381919e-84
34	46	4.211756e-87
34	47	0.000000e+00
34	48	0.000000e+00
34	49	2.254152e-84
34	50	9.952634e-84
34	51	9.535755e-84
34	52	9.902364e-84
34	53	1.311227e-83
34	54	1.236762e-83
34	55	1.061925e-83
34	56	6.544129e-84
34	57	1.365815e-84
34	58	4.211549e-87
34	59	0.000000e+00
34	60	0.000000e+00
34	61	1.865948e-84
34	62	1.880367e-83
34	63	1.436585e-83
34	64	1.660806e-83
34	65	2.076804e-83
34	66	1.631637e-83
34	67	1.050233e-83
34	68	6.666302e-84
34	69	1.959111e-84
34	70	6.575595e-87
34	71	0.000000e+00
34	72	0.000000e+00
34	73	1.783534e-84
34	74	1.678764e-83
34	75	1.662097e-83
34	76	1.808174e-83
34	77	2.185687e-83
34	78	1.727370e-83
34	79	1.651654e-83
34	80	2.246929e-84
34	81	9.821880e-85
34	82	6.513313e-87
34	83	0.000000e+00
34	84	0.000000e+00
34	85	2.298776e-84
34	86	7.224736e-84
34	87	1.160751e-83
34	88	9.950234e-84
34	89	1.432282e-83
34	90	1.775667e-83
34	91	1.770441e-83
34	92	1.215323e-83
34	93	2.273552e-84
34	94	7.959070e-87
34	95	0.000000e+00
34	96	0.000000e+00
34	97	1.527869e-84
34	98	5.456477e-84
34	99	9.830118e-84
34	100	1.079087e-83
34	101	1.305355e-83
34	102	1.318312e-83
34	103	1.152843e-83
34	104	7.048201e-84
34	105	1.524863e-84
34	106	2.589609e-88
34	107	0.000000e+00
34	108	0.000000e+00
34	109	0.000000e+00
35	0	0.000000e+00
35	1	0.000000e+00
35	2	0.000000e+00
35	3	0.000000e+00
35	4	0.000000e+00
35	5	0.000000e+00
35	6	0.000000e+00
35	7	0.000000e+00
35	8	0.000000e+00
35	9	0.000000e+00
35	10	0.000000e+00
35	11	0.000000e+00
35	12	0.000000e+00
35	13	0.000000e+00
35	14	0.000000e+00
35	15	0.000000e+00
35	16	0.000000e+00
35	17	0.000000e+00
35	18	0.000000e+00
35	19	0.000000e+00
35	20	0.000000e+00
35	21	0.000000e+00
35	22	0.000000e+00
35	23	0.000000e+00
35	24	0.000000e+00
35	25	0.000000e+00
35	26	0.000000e+00
35	27	0.000000e+00
35	28	0.000000e+00
35	29	0.000000e+00
35	30	0.000000e+00
35	31	0.000000e+00
35	32	0.000000e+00
35	33	0.000000e+00
35	34	0.000000e+00
35	35	0.000000e+00
35	36	0.000000e+00
35	37	0.000000e+00
35	38	0.000000e+00
35	39	0.000000e+00
35	40	0.000000e+00
35	41	0.000000e+00
35	42	0.000000e+00
35	43	0.000000e+00
35	44	0.000000e+00
35	45	0.000000e+00
35	46	0.000000e+00
35	47	0.000000e+00
35	48	0.000000e+00
35	49	0.000000e+00
35	50	0.000000e+00
35	51	0.000000e+00
35	52	0.000000e+00
35	53	0.000000e+00
35	54	0.000000e+00
35	55	0.000000e+00
35	56	0.000000e+00
35	57	0.000000e+00
35	58	0.000000e+00
35	59	0.000000e+00
35	60	0.000000e+00
35	61	0.000000e+00
35	62	0.000000e+00
35	63	0.000000e+00
35	64	0.000000e+00
35	65	0.000000e+00
35	66	0.000000e+00
35	67	0.000000e+00
35	68	0.000000e+00
35	69	0.000000e+00
35	70	0.000000e+00
35	71	0.000000e+00
35	72	0.000000e+00
35	73	0.000000e+00
35	74	0.000000e+00
35	75	0.000000e+00
35	76	0.000000e+00
35	77	0.000000e+00
35	78	0.000000e+00
35	79	0.000000e+00
35	80	0.000000e+00
35	81	0.000000e+00
35	82	0.000000e+00
35	83	0.000000e+00
35	84	0.000000e+00
35	85	0.000000e+00
35	86	0.000000e+00
35	87	0.000000e+00
35	88	0.000000e+00
35	89	0.000000e+00
35	90	0.000000e+00
35	91	0.000000e+00
35	92	0.000000e+00
35	93	0.000000e+00
35	94	0.000000e+00
35	95	0.000000e+00
35	96	0.000000e+00
35	97	0.000000e+00
35	98	0.000000e+00
35	99	0.000000e+00
35	100	0.000000e+00
35	101	0.000000e+00
35	102	0.000000e+00
35	103	0.000000e+00
35	104	0.000000e+00
35	105	0.000000e+00
35	106	0.000000e+00
35	107	0.000000e+00
35	108	0.000000e+00
35	109	0.000000e+00
36	0	0.000000e+00
36	1	0.000000e+00
36	2	0.000000e+00
36	3	0.000000e+00
36	4	0.000000e+00
36	5	0.000000e+00
36	6	0.000000e+00
36	7	0.000000e+00
36	8	0.000000e+00
36	9	0.000000e+00
36	10	0.000000e+00
36	11	0.000000e+00
36	12	0.000000e+00
36	13	0.000000e+00
36	14	0.000000e+00
36	15	0.000000e+00
36	16	0.000000e+00
36	17	0.000000e+00
36	18	0.000000e+00
36	19	0.000000e+00
36	20	0.000000e+00
36	21	0.000000e+00
36	22	0.000000e+00
36	23	0.000000e+00
36	24	0.000000e+00
36	25	0.000000e+00
36	26	0.000000e+00
36	27	0.000000e+00
36	28	0.000000e+00
36	29	0.000000e+00
36	30	0.000000e+00
36	31	0.000000e+00
36	32	0.000000e+00
36	33	0.000000e+00
36	34	0.000000e+00
36	35	0.000000e+00
36	36	0.000000e+00
36	37	0.000000e+00
36	38	0.000000e+00
36	39	0.000000e+00
36	40	0.000000e+00
36	41	0.000000e+00
36	42	0.000000e+00
36	43	0.000000e+00
36	44	0.000000e+00
36	45	0.000000e+00
36	46	0.000000e+00
36	47	0.000000e+00
36	48	0.000000e+00
36	49	0.000000e+00
36	50	0.000000e+00
36	51	0.000000e+00
36	52	0.000000e+00
36	53	0.000000e+00
36	54	0.000000e+00
36	55	0.000000e+00
36	56	0.000000e+00
36	57	0.000000e+00
36	58	0.000000e+00
36	59	0.000000e+00
36	60	0.000000e+00
36	61	0.000000e+00
36	62	0.000000e+00
36	63	0.000000e+00
36	64	0.000000e+00
36	65	0.000000e+00
36	66	0.000000e+00
36	67	0.000000e+00
36	68	0.000000e+00
36	69	0.000000e+00
36	70	0.000000e+00
36	71	0.000000e+00
36	72	0.000000e+00
36	73	0.000000e+00
36	74	0.000000e+00
36	75	0.000000e+00
36	76	0.000000e+00
36	77	0.000000e+00
36	78	0.000000e+00
36	79	0.000000e+00
36	80	0.000000e+00
36	81	0.000000e+00
36	82	0.000000e+00
36	83	0.000000e+00
36	84	0.000000e+00
36	85	0.000000e+00
36	86	0.000000e+00
36	87	0.000000e+00
36	88	0.000000e+00
36	89	0.000000e+00
36	90	0.000000e+00
36	91	0.000000e+00
36	92	0.000000e+00
36	93	0.000000e+00
36	94	0.000000e+00
36	95	0.000000e+00
36	96	0.000000e+00
36	97	0.000000e+00
36	98	0.000000e+00
36	99	0.000000e+00
36	100	0.000000e+00
36	101	0.000000e+00
36	102	0.000000e+00
36	103	0.000000e+00
36	104	0.000000e+00
36	105	0.000000e+00
36	106	0.000000e+00
36	107	0.000000e+00
36	108	0.000000e+00
36	109	0.000000e+00
37	0	0.000000e+00
37	1	1.527685e-80
37	2	5.201213e-80
37	3	2.465551e-80
37	4	1.810949e-80
37	5	1.679721e-80
37	6	1.318279e-80
37	7	1.011079e-80
37	8	5.625351e-81
37	9	7.530072e-82
37	10	1.952101e-84
37	11	0.000000e+00
37	12	0.000000e+00
37	13	1.537671e-80
37	14	5.143037e-80
37	15	2.462785e-80
37	16	1.822313e-80
37	17	1.665308e-80
37	18	1.315926e-80
37	19	1.006997e-80
37	20	5.486534e-81
37	21	7.586143e-82
37	22	2.097644e-84
37	23	0.000000e+00
37	24	0.000000e+00
37	25	1.550255e-80
37	26	5.301228e-80
37	27	2.528950e-80
37	28	1.829654e-80
37	29	1.720896e-80
37	30	1.348083e-80
37	31	1.028127e-80
37	32	5.785685e-81
37	33	7.559290e-82
37	34	2.177893e-84
37	35	0.000000e+00
37	36	0.000000e+00
37	37	1.708577e-80
37	38	5.313342e-80
37	39	2.512998e-80
37	40	1.803478e-80
37	41	1.720567e-80
37	42	1.338989e-80
37	43	1.019978e-80
37	44	5.885417e-81
37	45	7.402621e-82
37	46	2.233334e-84
37	47	0.000000e+00
37	48	0.000000e+00
37	49	1.533311e-80
37	50	5.222001e-80
37	51	2.493359e-80
37	52	1.812783e-80
37	53	1.693171e-80
37	54	1.329311e-80
37	55	1.013707e-80
37	56	5.669669e-81
37	57	7.477234e-82
37	58	2.151384e-84
37	59	0.000000e+00
37	60	0.000000e+00
37	61	1.617562e-80
37	62	8.515781e-80
37	63	3.160190e-80
37	64	3.149368e-80
37	65	3.491980e-80
37	66	2.009814e-80
37	67	1.372433e-80
37	68	8.538061e-81
37	69	1.660699e-81
37	70	7.816812e-84
37	71	0.000000e+00
37	72	0.000000e+00
37	73	1.311882e-80
37	74	7.701638e-80
37	75	3.710195e-80
37	76	2.681121e-80
37	77	3.033106e-80
37	78	2.690448e-80
37	79	2.972497e-80
37	80	1.629550e-80
37	81	3.558960e-81
37	82	7.970337e-84
37	83	0.000000e+00
37	84	0.000000e+00
37	85	1.544039e-80
37	86	5.600268e-80
37	87	5.167617e-80
37	88	2.972531e-80
37	89	2.665291e-80
37	90	2.117993e-80
37	91	2.294814e-80
37	92	2.141095e-80
37	93	4.577366e-81
37	94	4.355087e-84
37	95	0.000000e+00
37	96	0.000000e+00
37	97	1.490164e-80
37	98	3.395361e-80
37	99	3.577908e-80
37	100	2.481833e-80
37	101	2.677024e-80
37	102	1.803866e-80
37	103	1.326177e-80
37	104	1.282325e-80
37	105	5.146177e-81
37	106	9.609864e-84
37	107	0.000000e+00
37	108	0.000000e+00
37	109	0.000000e+00
38	0	0.000000e+00
38	1	5.356629e-80
38	2	2.117917e-79
38	3	1.123480e-79
38	4	9.018066e-80
38	5	9.067945e-80
38	6	7.228873e-80
38	7	5.462782e-80
38	8	2.884876e-80
38	9	3.929857e-81
38	10	9.430588e-84
38	11	0.000000e+00
38	12	0.000000e+00
38	13	5.409296e-80
38	14	2.095969e-79
38	15	1.123382e-79
38	16	9.088598e-80
38	17	9.075549e-80
38	18	7.258013e-80
38	19	5.472014e-80
38	20	2.841324e-80
38	21	3.979306e-81
38	22	1.101107e-83
38	23	0.000000e+00
38	24	0.000000e+00
38	25	5.412955e-80
38	26	2.155635e-79
38	27	1.148508e-79
38	28	9.091735e-80
38	29	9.226968e-80
38	30	7.332716e-80
38	31	5.536674e-80
38	32	2.953394e-80
38	33	3.909778e-81
38	34	1.007100e-83
38	35	0.000000e+00
38	36	0.000000e+00
38	37	5.313342e-80
38	38	2.205402e-79
38	39	1.138928e-79
38	40	8.939505e-80
38	41	9.134114e-80
38	42	7.230280e-80
38	43	5.463084e-80
38	44	2.975477e-80
38	45	3.799253e-81
38	46	9.391001e-84
38	47	0.000000e+00
38	48	0.000000e+00
38	49	5.362289e-80
38	50	2.124539e-79
38	51	1.133173e-79
38	52	9.015830e-80
38	53	9.108422e-80
38	54	7.250676e-80
38	55	5.469302e-80
38	56	2.902354e-80
38	57	3.884801e-81
38	58	1.020282e-83
38	59	0.000000e+00
38	60	0.000000e+00
38	61	6.487751e-80
38	62	3.620755e-79
38	63	1.465566e-79
38	64	1.472442e-79
38	65	1.575985e-79
38	66	8.878329e-80
38	67	6.729448e-80
38	68	4.717518e-80
38	69	1.035887e-80
38	70	4.384913e-83
38	71	0.000000e+00
38	72	0.000000e+00
38	73	4.150078e-80
38	74	3.317191e-79
38	75	1.866619e-79
38	76	1.441317e-79
38	77	1.479637e-79
38	78	1.061952e-79
38	79	1.127309e-79
38	80	5.298245e-80
38	81	1.062279e-80
38	82	-4.583189e-84
38	83	0.000000e+00
38	84	0.000000e+00
38	85	4.667890e-80
38	86	2.174005e-79
38	87	2.139617e-79
38	88	1.252773e-79
38	89	1.045982e-79
38	90	9.258086e-80
38	91	1.111844e-79
38	92	9.795465e-80
38	93	2.132976e-80
38	94	5.168306e-83
38	95	0.000000e+00
38	96	0.000000e+00
38	97	4.527662e-80
38	98	1.263912e-79
38	99	1.484640e-79
38	100	1.070686e-79
38	101	1.045952e-79
38	102	8.073510e-80
38	103	6.912474e-80
38	104	6.160699e-80
38	105	2.280950e-80
38	106	2.927796e-83
38	107	0.000000e+00
38	108	0.000000e+00
38	109	0.000000e+00
39	0	0.000000e+00
39	1	2.561423e-80
39	2	1.113589e-79
39	3	8.549084e-80
39	4	8.142197e-80
39	5	9.191322e-80
39	6	7.429724e-80
39	7	5.508952e-80
39	8	2.719672e-80
39	9	3.874054e-81
39	10	9.375553e-84
39	11	0.000000e+00
39	12	0.000000e+00
39	13	2.602215e-80
39	14	1.101645e-79
39	15	8.519497e-80
39	16	8.186412e-80
39	17	9.258082e-80
39	18	7.483607e-80
39	19	5.528626e-80
39	20	2.692309e-80
39	21	3.893011e-81
39	22	1.088885e-83
39	23	0.000000e+00
39	24	0.000000e+00
39	25	2.581453e-80
39	26	1.136920e-79
39	27	8.752147e-80
39	28	8.226056e-80
39	29	9.304541e-80
39	30	7.488317e-80
39	31	5.579211e-80
39	32	2.778466e-80
39	33	3.853310e-81
39	34	9.578306e-84
39	35	0.000000e+00
39	36	0.000000e+00
39	37	2.512998e-80
39	38	1.138928e-79
39	39	9.028585e-80
39	40	8.105830e-80
39	41	9.148312e-80
39	42	7.348931e-80
39	43	5.500410e-80
39	44	2.785336e-80
39	45	3.766873e-81
39	46	8.651625e-84
39	47	0.000000e+00
39	48	0.000000e+00
39	49	2.560795e-80
39	50	1.119677e-79
39	51	8.628344e-80
39	52	8.150530e-80
39	53	9.207337e-80
39	54	7.417699e-80
39	55	5.515746e-80
39	56	2.734321e-80
39	57	3.828718e-81
39	58	9.785684e-84
39	59	0.000000e+00
39	60	0.000000e+00
39	61	2.863582e-80
39	62	1.786199e-79
39	63	1.019175e-79
39	64	1.144581e-79
39	65	1.209605e-79
39	66	6.853893e-80
39	67	5.704699e-80
39	68	4.560550e-80
39	69	1.080598e-80
39	70	4.410046e-83
39	71	0.000000e+00
39	72	0.000000e+00
39	73	1.789456e-80
39	74	1.777635e-79
39	75	1.384524e-79
39	76	1.122109e-79
39	77	1.144423e-79
39	78	7.421702e-80
39	79	8.265460e-80
39	80	1.988324e-80
39	81	4.290630e-81
39	82	-3.044841e-83
39	83	0.000000e+00
39	84	0.000000e+00
39	85	2.025448e-80
39	86	9.138973e-80
39	87	1.192770e-79
39	88	8.236581e-80
39	89	7.056944e-80
39	90	7.992754e-80
39	91	9.733089e-80
39	92	7.758787e-80
39	93	1.663462e-80
39	94	6.052224e-83
39	95	0.000000e+00
39	96	0.000000e+00
39	97	1.783670e-80
39	98	6.437634e-80
39	99	8.674769e-80
39	100	7.123002e-80
39	101	7.272796e-80
39	102	6.612819e-80
39	103	6.452297e-80
39	104	4.817225e-80
39	105	1.537195e-80
39	106	9.684367e-84
39	107	0.000000e+00
39	108	0.000000e+00
39	109	0.000000e+00
40	0	0.000000e+00
40	1	1.842589e-80
40	2	8.760543e-80
40	3	7.982742e-80
40	4	8.697671e-80
40	5	1.024541e-79
40	6	8.249572e-80
40	7	6.069056e-80
40	8	2.858562e-80
40	9	4.158581e-81
40	10	9.811137e-84
40	11	0.000000e+00
40	12	0.000000e+00
40	13	1.874658e-80
40	14	8.686377e-80
40	15	7.969999e-80
40	16	8.726013e-80
40	17	1.033516e-79
40	18	8.324310e-80
40	19	6.104633e-80
40	20	2.839971e-80
40	21	4.204785e-81
40	22	1.078610e-83
40	23	0.000000e+00
40	24	0.000000e+00
40	25	1.855280e-80
40	26	8.945199e-80
40	27	8.156510e-80
40	28	8.788876e-80
40	29	1.035634e-79
40	30	8.290423e-80
40	31	6.137719e-80
40	32	2.919083e-80
40	33	4.127056e-81
40	34	9.711252e-84
40	35	0.000000e+00
40	36	0.000000e+00
40	37	1.803478e-80
40	38	8.939505e-80
40	39	8.105830e-80
40	40	8.927316e-80
40	41	1.016746e-79
40	42	8.116061e-80
40	43	6.036485e-80
40	44	2.916556e-80
40	45	4.007664e-81
40	46	8.947731e-84
40	47	0.000000e+00
40	48	0.000000e+00
40	49	1.841222e-80
40	50	8.812913e-80
40	51	8.047162e-80
40	52	8.703828e-80
40	53	1.025529e-79
40	54	8.219637e-80
40	55	6.071953e-80
40	56	2.874737e-80
40	57	4.108989e-81
40	58	9.881276e-84
40	59	0.000000e+00
40	60	0.000000e+00
40	61	2.014098e-80
40	62	1.350747e-79
40	63	9.055540e-80
40	64	1.109914e-79
40	65	1.194557e-79
40	66	7.015143e-80
40	67	5.527830e-80
40	68	4.528010e-80
40	69	1.102387e-80
40	70	4.838088e-83
40	71	0.000000e+00
40	72	0.000000e+00
40	73	1.200855e-80
40	74	1.504570e-79
40	75	1.244084e-79
40	76	1.167878e-79
40	77	1.149523e-79
40	78	6.469370e-80
40	79	7.366334e-80
40	80	7.137570e-81
40	81	3.311662e-81
40	82	-4.916110e-83
40	83	0.000000e+00
40	84	0.000000e+00
40	85	1.383714e-80
40	86	6.551310e-80
40	87	9.729763e-80
40	88	7.459673e-80
40	89	6.399414e-80
40	90	8.144153e-80
40	91	9.731680e-80
40	92	7.396223e-80
40	93	1.522931e-80
40	94	6.091930e-83
40	95	0.000000e+00
40	96	0.000000e+00
40	97	1.344838e-80
40	98	5.295317e-80
40	99	7.353261e-80
40	100	5.956475e-80
40	101	6.522736e-80
40	102	6.615415e-80
40	103	6.604722e-80
40	104	4.609016e-80
40	105	1.401996e-80
40	106	1.235857e-83
40	107	0.000000e+00
40	108	0.000000e+00
40	109	0.000000e+00
41	0	0.000000e+00
41	1	1.752168e-80
41	2	8.947908e-80
41	3	8.990368e-80
41	4	1.019776e-79
41	5	1.273602e-79
41	6	1.066028e-79
41	7	7.864111e-80
41	8	3.641829e-80
41	9	5.191689e-81
41	10	1.298424e-83
41	11	0.000000e+00
41	12	0.000000e+00
41	13	1.782027e-80
41	14	8.874050e-80
41	15	8.969404e-80
41	16	1.023484e-79
41	17	1.285637e-79
41	18	1.076370e-79
41	19	7.901206e-80
41	20	3.620254e-80
41	21	5.226873e-81
41	22	1.407631e-83
41	23	0.000000e+00
41	24	0.000000e+00
41	25	1.767328e-80
41	26	9.142613e-80
41	27	9.196366e-80
41	28	1.030458e-79
41	29	1.287060e-79
41	30	1.070052e-79
41	31	7.957843e-80
41	32	3.714360e-80
41	33	5.155105e-81
41	34	1.282223e-83
41	35	0.000000e+00
41	36	0.000000e+00
41	37	1.720567e-80
41	38	9.134114e-80
41	39	9.148312e-80
41	40	1.016746e-79
41	41	1.283826e-79
41	42	1.046645e-79
41	43	7.837185e-80
41	44	3.707374e-80
41	45	5.027161e-81
41	46	1.192175e-83
41	47	0.000000e+00
41	48	0.000000e+00
41	49	1.752841e-80
41	50	9.006017e-80
41	51	9.069732e-80
41	52	1.020671e-79
41	53	1.274769e-79
41	54	1.061300e-79
41	55	7.870151e-80
41	56	3.659266e-80
41	57	5.129978e-81
41	58	1.300642e-83
41	59	0.000000e+00
41	60	0.000000e+00
41	61	1.839568e-80
41	62	1.366726e-79
41	63	1.025470e-79
41	64	1.279567e-79
41	65	1.404648e-79
41	66	8.689677e-80
41	67	6.972584e-80
41	68	5.525918e-80
41	69	1.413316e-80
41	70	6.407032e-83
41	71	0.000000e+00
41	72	0.000000e+00
41	73	1.083997e-80
41	74	1.631697e-79
41	75	1.368872e-79
41	76	1.360848e-79
41	77	1.382530e-79
41	78	7.439892e-80
41	79	8.791595e-80
41	80	-1.059679e-81
41	81	2.167518e-81
41	82	-5.379257e-83
41	83	0.000000e+00
41	84	0.000000e+00
41	85	1.286083e-80
41	86	6.594784e-80
41	87	1.047054e-79
41	88	8.514724e-80
41	89	7.368643e-80
41	90	1.024754e-79
41	91	1.221609e-79
41	92	8.832370e-80
41	93	1.726373e-80
41	94	7.764235e-83
41	95	0.000000e+00
41	96	0.000000e+00
41	97	1.257814e-80
41	98	5.434980e-80
41	99	8.091585e-80
41	100	7.074971e-80
41	101	7.826082e-80
41	102	8.318361e-80
41	103	8.599914e-80
41	104	5.555604e-80
41	105	1.448871e-80
41	106	3.284420e-84
41	107	0.000000e+00
41	108	0.000000e+00
41	109	0.000000e+00
42	0	0.000000e+00
42	1	1.354717e-80
42	2	7.085757e-80
42	3	7.226326e-80
42	4	8.151439e-80
42	5	1.055088e-79
42	6	9.286170e-80
42	7	6.952559e-80
42	8	3.278549e-80
42	9	4.662992e-81
42	10	1.218789e-83
42	11	0.000000e+00
42	12	0.000000e+00
42	13	1.375362e-80
42	14	7.023645e-80
42	15	7.214592e-80
42	16	8.185197e-80
42	17	1.065167e-79
42	18	9.369606e-80
42	19	6.970541e-80
42	20	3.255175e-80
42	21	4.670703e-81
42	22	1.322880e-83
42	23	0.000000e+00
42	24	0.000000e+00
42	25	1.370536e-80
42	26	7.236063e-80
42	27	7.393162e-80
42	28	8.231750e-80
42	29	1.066676e-79
42	30	9.324608e-80
42	31	7.040546e-80
42	32	3.341106e-80
42	33	4.638237e-81
42	34	1.221842e-83
42	35	0.000000e+00
42	36	0.000000e+00
42	37	1.338989e-80
42	38	7.230280e-80
42	39	7.348931e-80
42	40	8.116061e-80
42	41	1.046645e-79
42	42	9.278890e-80
42	43	6.948702e-80
42	44	3.337716e-80
42	45	4.547133e-81
42	46	1.145102e-83
42	47	0.000000e+00
42	48	0.000000e+00
42	49	1.357809e-80
42	50	7.128091e-80
42	51	7.291943e-80
42	52	8.156561e-80
42	53	1.056417e-79
42	54	9.246797e-80
42	55	6.959053e-80
42	56	3.291530e-80
42	57	4.610003e-81
42	58	1.234894e-83
42	59	0.000000e+00
42	60	0.000000e+00
42	61	1.442921e-80
42	62	1.088725e-79
42	63	8.480926e-80
42	64	1.058650e-79
42	65	1.177075e-79
42	66	7.528351e-80
42	67	6.183267e-80
42	68	4.554497e-80
42	69	1.193827e-80
42	70	5.979712e-83
42	71	0.000000e+00
42	72	0.000000e+00
42	73	8.632545e-81
42	74	1.294378e-79
42	75	1.125439e-79
42	76	1.119152e-79
42	77	1.147146e-79
42	78	5.991957e-80
42	79	7.737951e-80
42	80	-2.392649e-81
42	81	1.138533e-81
42	82	-2.604782e-83
42	83	0.000000e+00
42	84	0.000000e+00
42	85	1.077572e-80
42	86	5.278601e-80
42	87	8.603531e-80
42	88	7.212943e-80
42	89	6.352517e-80
42	90	9.098991e-80
42	91	1.093269e-79
42	92	7.689388e-80
42	93	1.413772e-80
42	94	6.102778e-83
42	95	0.000000e+00
42	96	0.000000e+00
42	97	9.315797e-81
42	98	4.305399e-80
42	99	6.885790e-80
42	100	6.584370e-80
42	101	7.047260e-80
42	102	7.593692e-80
42	103	7.903314e-80
42	104	4.961678e-80
42	105	1.157295e-80
42	106	-5.212814e-85
42	107	0.000000e+00
42	108	0.000000e+00
42	109	0.000000e+00
43	0	0.000000e+00
43	1	1.030819e-80
43	2	5.357375e-80
43	3	5.415021e-80
43	4	6.059949e-80
43	5	7.917136e-80
43	6	7.073038e-80
43	7	5.471548e-80
43	8	2.645511e-80
43	9	4.027057e-81
43	10	1.041715e-83
43	11	0.000000e+00
43	12	0.000000e+00
43	13	1.047035e-80
43	14	5.310543e-80
43	15	5.411001e-80
43	16	6.083131e-80
43	17	8.007192e-80
43	18	7.139582e-80
43	19	5.483614e-80
43	20	2.624886e-80
43	21	4.019830e-81
43	22	1.134677e-83
43	23	0.000000e+00
43	24	0.000000e+00
43	25	1.044021e-80
43	26	5.468738e-80
43	27	5.539182e-80
43	28	6.120727e-80
43	29	8.001420e-80
43	30	7.101010e-80
43	31	5.543340e-80
43	32	2.696152e-80
43	33	4.009499e-81
43	34	1.064355e-83
43	35	0.000000e+00
43	36	0.000000e+00
43	37	1.019978e-80
43	38	5.463084e-80
43	39	5.500410e-80
43	40	6.036485e-80
43	41	7.837185e-80
43	42	6.948702e-80
43	43	5.595649e-80
43	44	2.695399e-80
43	45	3.943095e-81
43	46	1.008083e-83
43	47	0.000000e+00
43	48	0.000000e+00
43	49	1.034249e-80
43	50	5.387594e-80
43	51	5.464282e-80
43	52	6.064224e-80
43	53	7.927914e-80
43	54	7.042007e-80
43	55	5.478758e-80
43	56	2.655797e-80
43	57	3.981071e-81
43	58	1.072595e-83
43	59	0.000000e+00
43	60	0.000000e+00
43	61	1.062108e-80
43	62	8.455817e-80
43	63	6.554038e-80
43	64	8.172103e-80
43	65	9.034832e-80
43	66	5.994635e-80
43	67	4.830158e-80
43	68	3.558087e-80
43	69	9.285415e-81
43	70	4.584220e-83
43	71	0.000000e+00
43	72	0.000000e+00
43	73	6.163625e-81
43	74	9.558711e-80
43	75	8.495566e-80
43	76	8.663562e-80
43	77	9.221859e-80
43	78	5.217555e-80
43	79	6.294537e-80
43	80	-1.595800e-81
43	81	1.223851e-81
43	82	-9.983997e-84
43	83	0.000000e+00
43	84	0.000000e+00
43	85	8.381929e-81
43	86	3.985867e-80
43	87	6.592349e-80
43	88	5.488310e-80
43	89	5.122748e-80
43	90	7.348896e-80
43	91	8.719291e-80
43	92	6.152372e-80
43	93	1.114679e-80
43	94	4.669973e-83
43	95	0.000000e+00
43	96	0.000000e+00
43	97	6.612266e-81
43	98	3.124877e-80
43	99	5.292160e-80
43	100	5.217859e-80
43	101	5.582494e-80
43	102	6.021045e-80
43	103	6.175903e-80
43	104	3.917904e-80
43	105	9.240167e-81
43	106	3.602235e-84
43	107	0.000000e+00
43	108	0.000000e+00
43	109	0.000000e+00
44	0	0.000000e+00
44	1	5.986883e-81
44	2	2.931233e-80
44	3	2.746273e-80
44	4	2.943681e-80
44	5	3.750443e-80
44	6	3.383832e-80
44	7	2.688777e-80
44	8	1.489227e-80
44	9	2.562969e-81
44	10	6.335471e-84
44	11	0.000000e+00
44	12	0.000000e+00
44	13	6.098640e-81
44	14	2.908315e-80
44	15	2.747749e-80
44	16	2.967671e-80
44	17	3.797256e-80
44	18	3.411637e-80
44	19	2.692850e-80
44	20	1.467922e-80
44	21	2.534868e-81
44	22	7.010064e-84
44	23	0.000000e+00
44	24	0.000000e+00
44	25	6.048627e-81
44	26	2.984477e-80
44	27	2.808163e-80
44	28	2.969984e-80
44	29	3.790155e-80
44	30	3.405260e-80
44	31	2.726850e-80
44	32	1.520162e-80
44	33	2.563163e-81
44	34	6.698960e-84
44	35	0.000000e+00
44	36	0.000000e+00
44	37	5.885417e-81
44	38	2.975477e-80
44	39	2.785336e-80
44	40	2.916556e-80
44	41	3.707374e-80
44	42	3.337716e-80
44	43	2.695399e-80
44	44	1.566441e-80
44	45	2.545750e-81
44	46	6.415416e-84
44	47	0.000000e+00
44	48	0.000000e+00
44	49	5.997961e-81
44	50	2.941880e-80
44	51	2.771036e-80
44	52	2.945173e-80
44	53	3.756117e-80
44	54	3.374626e-80
44	55	2.694042e-80
44	56	1.495410e-80
44	57	2.536320e-81
44	58	6.718752e-84
44	59	0.000000e+00
44	60	0.000000e+00
44	61	6.024296e-81
44	62	4.755632e-80
44	63	3.431644e-80
44	64	4.159548e-80
44	65	4.950690e-80
44	66	3.261873e-80
44	67	2.281732e-80
44	68	1.698251e-80
44	69	4.383917e-81
44	70	2.145944e-83
44	71	0.000000e+00
44	72	0.000000e+00
44	73	4.092236e-81
44	74	4.786878e-80
44	75	4.517219e-80
44	76	4.323745e-80
44	77	4.839494e-80
44	78	3.149936e-80
44	79	3.691351e-80
44	80	4.071326e-81
44	81	2.314747e-81
44	82	8.535864e-84
44	83	0.000000e+00
44	84	0.000000e+00
44	85	4.722068e-81
44	86	2.129435e-80
44	87	3.399206e-80
44	88	2.696039e-80
44	89	2.840801e-80
44	90	3.737241e-80
44	91	4.201688e-80
44	92	2.931385e-80
44	93	5.575236e-81
44	94	1.703588e-83
44	95	0.000000e+00
44	96	0.000000e+00
44	97	4.243053e-81
44	98	1.736923e-80
44	99	2.697485e-80
44	100	2.582419e-80
44	101	2.928201e-80
44	102	2.978621e-80
44	103	2.850487e-80
44	104	1.834057e-80
44	105	4.539404e-81
44	106	5.546079e-84
44	107	0.000000e+00
44	108	0.000000e+00
44	109	0.000000e+00
45	0	0.000000e+00
45	1	7.657416e-82
45	2	3.746552e-81
45	3	3.713278e-81
45	4	4.059011e-81
45	5	5.127295e-81
45	6	4.606263e-81
45	7	3.937964e-81
45	8	2.466973e-81
45	9	5.363415e-82
45	10	1.271003e-84
45	11	0.000000e+00
45	12	0.000000e+00
45	13	7.869749e-82
45	14	3.711633e-81
45	15	3.713542e-81
45	16	4.110017e-81
45	17	5.214972e-81
45	18	4.642920e-81
45	19	3.955048e-81
45	20	2.424920e-81
45	21	5.274912e-82
45	22	1.376201e-84
45	23	0.000000e+00
45	24	0.000000e+00
45	25	7.695022e-82
45	26	3.808574e-81
45	27	3.794470e-81
45	28	4.096756e-81
45	29	5.166325e-81
45	30	4.638760e-81
45	31	3.996022e-81
45	32	2.521525e-81
45	33	5.373808e-82
45	34	1.381919e-84
45	35	0.000000e+00
45	36	0.000000e+00
45	37	7.402621e-82
45	38	3.799253e-81
45	39	3.766873e-81
45	40	4.007664e-81
45	41	5.027161e-81
45	42	4.547133e-81
45	43	3.943095e-81
45	44	2.545750e-81
45	45	5.642883e-82
45	46	1.372738e-84
45	47	0.000000e+00
45	48	0.000000e+00
45	49	7.650811e-82
45	50	3.753517e-81
45	51	3.744683e-81
45	52	4.064334e-81
45	53	5.128700e-81
45	54	4.595467e-81
45	55	3.950678e-81
45	56	2.479116e-81
45	57	5.306630e-82
45	58	1.372214e-84
45	59	0.000000e+00
45	60	0.000000e+00
45	61	6.301442e-82
45	62	6.696324e-81
45	63	4.943546e-81
45	64	6.038706e-81
45	65	7.501150e-81
45	66	5.158670e-81
45	67	2.965466e-81
45	68	2.313899e-81
45	69	6.631602e-82
45	70	2.476238e-84
45	71	0.000000e+00
45	72	0.000000e+00
45	73	4.633190e-82
45	74	5.682652e-81
45	75	6.123499e-81
45	76	6.305142e-81
45	77	7.872338e-81
45	78	5.786023e-81
45	79	6.006054e-81
45	80	9.120121e-82
45	81	5.412452e-82
45	82	2.855181e-84
45	83	0.000000e+00
45	84	0.000000e+00
45	85	4.400011e-82
45	86	2.284503e-81
45	87	4.108165e-81
45	88	3.129496e-81
45	89	4.274707e-81
45	90	5.502324e-81
45	91	5.517815e-81
45	92	3.764497e-81
45	93	7.036387e-82
45	94	1.992133e-84
45	95	0.000000e+00
45	96	0.000000e+00
45	97	5.002504e-82
45	98	1.865764e-81
45	99	3.003470e-81
45	100	3.058949e-81
45	101	4.054379e-81
45	102	3.808871e-81
45	103	3.307104e-81
45	104	2.013287e-81
45	105	4.855493e-82
45	106	1.219816e-84
45	107	0.000000e+00
45	108	0.000000e+00
45	109	0.000000e+00
46	0	0.000000e+00
46	1	2.287708e-84
46	2	9.215661e-84
46	3	8.489186e-84
46	4	9.065675e-84
46	5	1.212518e-83
46	6	1.159700e-83
46	7	1.001048e-83
46	8	6.234600e-84
46	9	1.367587e-84
46	10	3.784357e-87
46	11	0.000000e+00
46	12	0.000000e+00
46	13	2.338896e-84
46	14	9.098836e-84
46	15	8.476014e-84
46	16	9.192078e-84
46	17	1.231430e-83
46	18	1.168308e-83
46	19	1.001911e-83
46	20	6.133568e-84
46	21	1.343375e-84
46	22	4.046218e-87
46	23	0.000000e+00
46	24	0.000000e+00
46	25	2.306918e-84
46	26	9.378495e-84
46	27	8.692292e-84
46	28	9.152423e-84
46	29	1.223199e-83
46	30	1.167674e-83
46	31	1.017998e-83
46	32	6.363160e-84
46	33	1.372304e-84
46	34	4.211756e-87
46	35	0.000000e+00
46	36	0.000000e+00
46	37	2.233334e-84
46	38	9.391001e-84
46	39	8.651625e-84
46	40	8.947731e-84
46	41	1.192175e-83
46	42	1.145102e-83
46	43	1.008083e-83
46	44	6.415416e-84
46	45	1.372738e-84
46	46	3.343265e-85
46	47	0.000000e+00
46	48	0.000000e+00
46	49	2.289058e-84
46	50	9.236132e-84
46	51	8.574818e-84
46	52	9.084065e-84
46	53	1.213488e-83
46	54	1.156718e-83
46	55	1.005391e-83
46	56	6.258551e-84
46	57	1.354304e-84
46	58	4.155865e-87
46	59	0.000000e+00
46	60	0.000000e+00
46	61	1.705503e-84
46	62	1.697021e-83
46	63	1.307445e-83
46	64	1.528460e-83
46	65	2.011562e-83
46	66	1.603445e-83
46	67	9.604579e-84
46	68	5.633463e-84
46	69	1.776655e-84
46	70	5.710833e-87
46	71	0.000000e+00
46	72	0.000000e+00
46	73	1.904068e-84
46	74	1.548298e-83
46	75	1.454351e-83
46	76	1.705784e-83
46	77	2.092590e-83
46	78	1.704251e-83
46	79	1.686777e-83
46	80	2.482574e-84
46	81	1.254452e-84
46	82	9.101753e-87
46	83	0.000000e+00
46	84	0.000000e+00
46	85	2.549638e-84
46	86	7.587617e-84
46	87	1.123081e-83
46	88	9.332227e-84
46	89	1.421531e-83
46	90	1.737883e-83
46	91	1.625458e-83
46	92	1.070693e-83
46	93	1.892172e-84
46	94	6.631442e-87
46	95	0.000000e+00
46	96	0.000000e+00
46	97	1.922744e-84
46	98	5.571164e-84
46	99	9.313771e-84
46	100	9.904889e-84
46	101	1.310360e-83
46	102	1.243378e-83
46	103	1.030569e-83
46	104	6.159875e-84
46	105	1.209965e-84
46	106	1.403300e-87
46	107	0.000000e+00
46	108	0.000000e+00
46	109	0.000000e+00
47	0	0.000000e+00
47	1	0.000000e+00
47	2	0.000000e+00
47	3	0.000000e+00
47	4	0.000000e+00
47	5	0.000000e+00
47	6	0.000000e+00
47	7	0.000000e+00
47	8	0.000000e+00
47	9	0.000000e+00
47	10	0.000000e+00
47	11	0.000000e+00
47	12	0.000000e+00
47	13	0.000000e+00
47	14	0.000000e+00
47	15	0.000000e+00
47	16	0.000000e+00
47	17	0.000000e+00
47	18	0.000000e+00
47	19	0.000000e+00
47	20	0.000000e+00
47	21	0.000000e+00
47	22	0.000000e+00
47	23	0.000000e+00
47	24	0.000000e+00
47	25	0.000000e+00
47	26	0.000000e+00
47	27	0.000000e+00
47	28	0.000000e+00
47	29	0.000000e+00
47	30	0.000000e+00
47	31	0.000000e+00
47	32	0.000000e+00
47	33	0.000000e+00
47	34	0.000000e+00
47	35	0.000000e+00
47	36	0.000000e+00
47	37	0.000000e+00
47	38	0.000000e+00
47	39	0.000000e+00
47	40	0.000000e+00
47	41	0.000000e+00
47	42	0.000000e+00
47	43	0.000000e+00
47	44	0.000000e+00
47	45	0.000000e+00
47	46	0.000000e+00
47	47	0.000000e+00
47	48	0.000000e+00
47	49	0.000000e+00
47	50	0.000000e+00
47	51	0.000000e+00
47	52	0.000000e+00
47	53	0.000000e+00
47	54	0.000000e+00
47	55	0.000000e+00
47	56	0.000000e+00
47	57	0.000000e+00
47	58	0.000000e+00
47	59	0.000000e+00
47	60	0.000000e+00
47	61	0.000000e+00
47	62	0.000000e+00
47	63	0.000000e+00
47	64	0.000000e+00
47	65	0.000000e+00
47	66	0.000000e+00
47	67	0.000000e+00
47	68	0.000000e+00
47	69	0.000000e+00
47	70	0.000000e+00
47	71	0.000000e+00
47	72	0.000000e+00
47	73	0.000000e+00
47	74	0.000000e+00
47	75	0.000000e+00
47	76	0.000000e+00
47	77	0.000000e+00
47	78	0.000000e+00
47	79	0.000000e+00
47	80	0.000000e+00
47	81	0.000000e+00
47	82	0.000000e+00
47	83	0.000000e+00
47	84	0.000000e+00
47	85	0.000000e+00
47	86	0.000000e+00
47	87	0.000000e+00
47	88	0.000000e+00
47	89	0.000000e+00
47	90	0.000000e+00
47	91	0.000000e+00
47	92	0.000000e+00
47	93	0.000000e+00
47	94	0.000000e+00
47	95	0.000000e+00
47	96	0.000000e+00
47	97	0.000000e+00
47	98	0.000000e+00
47	99	0.000000e+00
47	100	0.000000e+00
47	101	0.000000e+00
47	102	0.000000e+00
47	103	0.000000e+00
47	104	0.000000e+00
47	105	0.000000e+00
47	106	0.000000e+00
47	107	0.000000e+00
47	108	0.000000e+00
47	109	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	0.000000e+00
48	3	0.000000e+00
48	4	0.000000e+00
48	5	0.000000e+00
48	6	0.000000e+00
48	7	0.000000e+00
48	8	0.000000e+00
48	9	0.000000e+00
48	10	0.000000e+00
48	11	0.000000e+00
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	0.000000e+00
48	17	0.000000e+00
48	18	0.000000e+00
48	19	0.000000e+00
48	20	0.000000e+00
48	21	0.000000e+00
48	22	0.000000e+00
48	23	0.000000e+00
48	24	0.000000e+00
48	25	0.000000e+00
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	0.000000e+00
48	31	0.000000e+00
48	32	0.000000e+00
48	33	0.000000e+00
48	34	0.000000e+00
48	35	0.000000e+00
48	36	0.000000e+00
48	37	0.000000e+00
48	38	0.000000e+00
48	39	0.000000e+00
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	0.000000e+00
48	45	0.000000e+00
48	46	0.000000e+00
48	47	0.000000e+00
48	48	0.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	0.000000e+00
48	52	0.000000e+00
48	53	0.000000e+00
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	0.000000e+00
48	59	0.000000e+00
48	60	0.000000e+00
48	61	0.000000e+00
48	62	0.000000e+00
48	63	0.000000e+00
48	64	0.000000e+00
48	65	0.000000e+00
48	66	0.000000e+00
48	67	0.000000e+00
48	68	0.000000e+00
48	69	0.000000e+00
48	70	0.000000e+00
48	71	0.000000e+00
48	72	0.000000e+00
48	73	0.000000e+00
48	74	0.000000e+00
48	75	0.000000e+00
48	76	0.000000e+00
48	77	0.000000e+00
48	78	0.000000e+00
48	79	0.000000e+00
48	80	0.000000e+00
48	81	0.000000e+00
48	82	0.000000e+00
48	83	0.000000e+00
48	84	0.000000e+00
48	85	0.000000e+00
48	86	0.000000e+00
48	87	0.000000e+00
48	88	0.000000e+00
48	89	0.000000e+00
48	90	0.000000e+00
48	91	0.000000e+00
48	92	0.000000e+00
48	93	0.000000e+00
48	94	0.000000e+00
48	95	0.000000e+00
48	96	0.000000e+00
48	97	0.000000e+00
48	98	0.000000e+00
48	99	0.000000e+00
48	100	0.000000e+00
48	101	0.000000e+00
48	102	0.000000e+00
48	103	0.000000e+00
48	104	0.000000e+00
48	105	0.000000e+00
48	106	0.000000e+00
48	107	0.000000e+00
48	108	0.000000e+00
48	109	0.000000e+00
49	0	0.000000e+00
49	1	1.541512e-80
49	2	5.275749e-80
49	3	2.528209e-80
49	4	1.861267e-80
49	5	1.720433e-80
49	6	1.344145e-80
49	7	1.029523e-80
49	8	5.745608e-81
49	9	7.789358e-82
49	10	2.008915e-84
49	11	0.000000e+00
49	12	0.000000e+00
49	13	1.556418e-80
49	14	5.231880e-80
49	15	2.534532e-80
49	16	1.881411e-80
49	17	1.711660e-80
49	18	1.346834e-80
49	19	1.028666e-80
49	20	5.609591e-81
49	21	7.850249e-82
49	22	2.201215e-84
49	23	0.000000e+00
49	24	0.000000e+00
49	25	1.561490e-80
49	26	5.367953e-80
49	27	2.587710e-80
49	28	1.876981e-80
49	29	1.759667e-80
49	30	1.372383e-80
49	31	1.045748e-80
49	32	5.903983e-81
49	33	7.815173e-82
49	34	2.254152e-84
49	35	0.000000e+00
49	36	0.000000e+00
49	37	1.533311e-80
49	38	5.362289e-80
49	39	2.560795e-80
49	40	1.841222e-80
49	41	1.752841e-80
49	42	1.357809e-80
49	43	1.034249e-80
49	44	5.997961e-81
49	45	7.650811e-82
49	46	2.289058e-84
49	47	0.000000e+00
49	48	0.000000e+00
49	49	1.646856e-80
49	50	5.292314e-80
49	51	2.553913e-80
49	52	1.861930e-80
49	53	1.733034e-80
49	54	1.354674e-80
49	55	1.031968e-80
49	56	5.787619e-81
49	57	7.731576e-82
49	58	2.232719e-84
49	59	0.000000e+00
49	60	0.000000e+00
49	61	1.649622e-80
49	62	8.679868e-80
49	63	3.275278e-80
49	64	3.262178e-80
49	65	3.613226e-80
49	66	2.084052e-80
49	67	1.440722e-80
49	68	8.955274e-81
49	69	1.764479e-81
49	70	7.761196e-84
49	71	0.000000e+00
49	72	0.000000e+00
49	73	1.310154e-80
49	74	7.800147e-80
49	75	3.815633e-80
49	76	2.704305e-80
49	77	3.050386e-80
49	78	2.745724e-80
49	79	3.020955e-80
49	80	1.684047e-80
49	81	3.680388e-81
49	82	7.344011e-84
49	83	0.000000e+00
49	84	0.000000e+00
49	85	1.539129e-80
49	86	5.605685e-80
49	87	5.227605e-80
49	88	3.009970e-80
49	89	2.732300e-80
49	90	2.144588e-80
49	91	2.324209e-80
49	92	2.206559e-80
49	93	4.767036e-81
49	94	4.786739e-84
49	95	0.000000e+00
49	96	0.000000e+00
49	97	1.486246e-80
49	98	3.421424e-80
49	99	3.626328e-80
49	100	2.524244e-80
49	101	2.731722e-80
49	102	1.842302e-80
49	103	1.373255e-80
49	104	1.328762e-80
49	105	5.368468e-81
49	106	9.659403e-84
49	107	0.000000e+00
49	108	0.000000e+00
49	109	0.000000e+00
50	0	0.000000e+00
50	1	5.290320e-80
50	2	2.098123e-79
50	3	1.112201e-79
50	4	8.943355e-80
50	5	8.979016e-80
50	6	7.148883e-80
50	7	5.404218e-80
50	8	2.855569e-80
50	9	3.875824e-81
50	10	9.281160e-84
50	11	0.000000e+00
50	12	0.000000e+00
50	13	5.358108e-80
50	14	2.083957e-79
50	15	1.116745e-79
50	16	9.048797e-80
50	17	9.012200e-80
50	18	7.193384e-80
50	19	5.425184e-80
50	20	2.813113e-80
50	21	3.920796e-81
50	22	1.093219e-83
50	23	0.000000e+00
50	24	0.000000e+00
50	25	5.337586e-80
50	26	2.130832e-79
50	27	1.134464e-79
50	28	9.001110e-80
50	29	9.125280e-80
50	30	7.245401e-80
50	31	5.472613e-80
50	32	2.921559e-80
50	33	3.857897e-81
50	34	9.952634e-84
50	35	0.000000e+00
50	36	0.000000e+00
50	37	5.222001e-80
50	38	2.124539e-79
50	39	1.119677e-79
50	40	8.812913e-80
50	41	9.006017e-80
50	42	7.128091e-80
50	43	5.387594e-80
50	44	2.941880e-80
50	45	3.753517e-81
50	46	9.236132e-84
50	47	0.000000e+00
50	48	0.000000e+00
50	49	5.292314e-80
50	50	2.128090e-79
50	51	1.120601e-79
50	52	8.935561e-80
50	53	9.015232e-80
50	54	7.168829e-80
50	55	5.408958e-80
50	56	2.871532e-80
50	57	3.831991e-81
50	58	1.009436e-83
50	59	0.000000e+00
50	60	0.000000e+00
50	61	6.433310e-80
50	62	3.601217e-79
50	63	1.463884e-79
50	64	1.465600e-79
50	65	1.586227e-79
50	66	8.913194e-80
50	67	6.681964e-80
50	68	4.691241e-80
50	69	1.020868e-80
50	70	4.276498e-83
50	71	0.000000e+00
50	72	0.000000e+00
50	73	4.097373e-80
50	74	3.286134e-79
50	75	1.852733e-79
50	76	1.424943e-79
50	77	1.458724e-79
50	78	1.051772e-79
50	79	1.114229e-79
50	80	5.304131e-80
50	81	1.090531e-80
50	82	-3.454973e-84
50	83	0.000000e+00
50	84	0.000000e+00
50	85	4.597956e-80
50	86	2.146685e-79
50	87	2.116472e-79
50	88	1.240717e-79
50	89	1.042370e-79
50	90	9.187774e-80
50	91	1.093693e-79
50	92	9.664949e-80
50	93	2.111974e-80
50	94	4.895105e-83
50	95	0.000000e+00
50	96	0.000000e+00
50	97	4.505563e-80
50	98	1.259251e-79
50	99	1.470520e-79
50	100	1.059230e-79
50	101	1.043993e-79
50	102	8.128370e-80
50	103	6.939494e-80
50	104	6.168959e-80
50	105	2.276973e-80
50	106	2.978785e-83
50	107	0.000000e+00
50	108	0.000000e+00
50	109	0.000000e+00
51	0	0.000000e+00
51	1	2.556702e-80
51	2	1.115911e-79
51	3	8.517708e-80
51	4	8.117826e-80
51	5	9.136071e-80
51	6	7.384310e-80
51	7	5.483798e-80
51	8	2.709060e-80
51	9	3.856490e-81
51	10	9.317698e-84
51	11	0.000000e+00
51	12	0.000000e+00
51	13	2.606721e-80
51	14	1.108418e-79
51	15	8.521158e-80
51	16	8.184194e-80
51	17	9.218391e-80
51	18	7.446901e-80
51	19	5.510567e-80
51	20	2.683240e-80
51	21	3.879468e-81
51	22	1.088637e-83
51	23	0.000000e+00
51	24	0.000000e+00
51	25	2.571736e-80
51	26	1.136454e-79
51	27	8.701549e-80
51	28	8.190804e-80
51	29	9.241962e-80
51	30	7.439314e-80
51	31	5.550234e-80
51	32	2.766222e-80
51	33	3.834248e-81
51	34	9.535755e-84
51	35	0.000000e+00
51	36	0.000000e+00
51	37	2.493359e-80
51	38	1.133173e-79
51	39	8.628344e-80
51	40	8.047162e-80
51	41	9.069732e-80
51	42	7.291943e-80
51	43	5.464282e-80
51	44	2.771036e-80
51	45	3.744683e-81
51	46	8.574818e-84
51	47	0.000000e+00
51	48	0.000000e+00
51	49	2.553913e-80
51	50	1.120601e-79
51	51	8.766563e-80
51	52	8.121802e-80
51	53	9.149748e-80
51	54	7.371730e-80
51	55	5.489067e-80
51	56	2.722786e-80
51	57	3.810686e-81
51	58	9.752947e-84
51	59	0.000000e+00
51	60	0.000000e+00
51	61	2.889188e-80
51	62	1.799961e-79
51	63	1.025844e-79
51	64	1.149541e-79
51	65	1.219626e-79
51	66	6.907698e-80
51	67	5.685964e-80
51	68	4.554036e-80
51	69	1.077348e-80
51	70	4.386391e-83
51	71	0.000000e+00
51	72	0.000000e+00
51	73	1.794717e-80
51	74	1.776989e-79
51	75	1.388989e-79
51	76	1.127830e-79
51	77	1.146072e-79
51	78	7.417923e-80
51	79	8.249106e-80
51	80	2.089247e-80
51	81	4.559326e-81
51	82	-3.059417e-83
51	83	0.000000e+00
51	84	0.000000e+00
51	85	2.019265e-80
51	86	9.125392e-80
51	87	1.193410e-79
51	88	8.250066e-80
51	89	7.057144e-80
51	90	7.964209e-80
51	91	9.717472e-80
51	92	7.824356e-80
51	93	1.684673e-80
51	94	5.909784e-83
51	95	0.000000e+00
51	96	0.000000e+00
51	97	1.814482e-80
51	98	6.513735e-80
51	99	8.744327e-80
51	100	7.177723e-80
51	101	7.280236e-80
51	102	6.680890e-80
51	103	6.500023e-80
51	104	4.907339e-80
51	105	1.585455e-80
51	106	1.099600e-83
51	107	0.000000e+00
51	108	0.000000e+00
51	109	0.000000e+00
52	0	0.000000e+00
52	1	1.865297e-80
52	2	8.892517e-80
52	3	8.062100e-80
52	4	8.764496e-80
52	5	1.030471e-79
52	6	8.301561e-80
52	7	6.105545e-80
52	8	2.888962e-80
52	9	4.214180e-81
52	10	9.985328e-84
52	11	0.000000e+00
52	12	0.000000e+00
52	13	1.905591e-80
52	14	8.849447e-80
52	15	8.070882e-80
52	16	8.819595e-80
52	17	1.040736e-79
52	18	8.385226e-80
52	19	6.147638e-80
52	20	2.870662e-80
52	21	4.257715e-81
52	22	1.105394e-83
52	23	0.000000e+00
52	24	0.000000e+00
52	25	1.873859e-80
52	26	9.059778e-80
52	27	8.226218e-80
52	28	8.845485e-80
52	29	1.041032e-79
52	30	8.340292e-80
52	31	6.172250e-80
52	32	2.948883e-80
52	33	4.181571e-81
52	34	9.902364e-84
52	35	0.000000e+00
52	36	0.000000e+00
52	37	1.812783e-80
52	38	9.015830e-80
52	39	8.150530e-80
52	40	8.703828e-80
52	41	1.020671e-79
52	42	8.156561e-80
52	43	6.064224e-80
52	44	2.945173e-80
52	45	4.064334e-81
52	46	9.084065e-84
52	47	0.000000e+00
52	48	0.000000e+00
52	49	1.861930e-80
52	50	8.935561e-80
52	51	8.121802e-80
52	52	8.908149e-80
52	53	1.031231e-79
52	54	8.271235e-80
52	55	6.107835e-80
52	56	2.904404e-80
52	57	4.162451e-81
52	58	1.008598e-83
52	59	0.000000e+00
52	60	0.000000e+00
52	61	2.067223e-80
52	62	1.384771e-79
52	63	9.306130e-80
52	64	1.128168e-79
52	65	1.216354e-79
52	66	7.167448e-80
52	67	5.598884e-80
52	68	4.623546e-80
52	69	1.129777e-80
52	70	4.837685e-83
52	71	0.000000e+00
52	72	0.000000e+00
52	73	1.206443e-80
52	74	1.522896e-79
52	75	1.255426e-79
52	76	1.170481e-79
52	77	1.156606e-79
52	78	6.575361e-80
52	79	7.405188e-80
52	80	8.309552e-81
52	81	3.507583e-81
52	82	-5.063001e-83
52	83	0.000000e+00
52	84	0.000000e+00
52	85	1.390871e-80
52	86	6.631037e-80
52	87	9.862594e-80
52	88	7.525564e-80
52	89	6.427612e-80
52	90	8.148713e-80
52	91	9.780780e-80
52	92	7.517617e-80
52	93	1.563990e-80
52	94	6.245836e-83
52	95	0.000000e+00
52	96	0.000000e+00
52	97	1.383634e-80
52	98	5.408328e-80
52	99	7.488016e-80
52	100	6.071498e-80
52	101	6.620444e-80
52	102	6.680200e-80
52	103	6.672500e-80
52	104	4.705711e-80
52	105	1.436149e-80
52	106	1.285688e-83
52	107	0.000000e+00
52	108	0.000000e+00
52	109	0.000000e+00
53	0	0.000000e+00
53	1	1.733738e-80
53	2	8.962975e-80
53	3	9.073289e-80
53	4	1.030434e-79
53	5	1.288395e-79
53	6	1.076985e-79
53	7	7.960641e-80
53	8	3.691868e-80
53	9	5.297557e-81
53	10	1.323508e-83
53	11	0.000000e+00
53	12	0.000000e+00
53	13	1.768959e-80
53	14	8.913119e-80
53	15	9.067757e-80
53	16	1.035546e-79
53	17	1.302326e-79
53	18	1.088066e-79
53	19	8.002847e-80
53	20	3.671031e-80
53	21	5.332569e-81
53	22	1.447627e-83
53	23	0.000000e+00
53	24	0.000000e+00
53	25	1.745793e-80
53	26	9.144948e-80
53	27	9.272952e-80
53	28	1.040772e-79
53	29	1.301163e-79
53	30	1.080733e-79
53	31	8.054309e-80
53	32	3.764500e-80
53	33	5.258987e-81
53	34	1.311227e-83
53	35	0.000000e+00
53	36	0.000000e+00
53	37	1.693171e-80
53	38	9.108422e-80
53	39	9.207337e-80
53	40	1.025529e-79
53	41	1.274769e-79
53	42	1.056417e-79
53	43	7.927914e-80
53	44	3.756117e-80
53	45	5.128700e-81
53	46	1.213488e-83
53	47	0.000000e+00
53	48	0.000000e+00
53	49	1.733034e-80
53	50	9.015232e-80
53	51	9.149748e-80
53	52	1.031231e-79
53	53	1.301158e-79
53	54	1.072083e-79
53	55	7.966781e-80
53	56	3.709013e-80
53	57	5.233512e-81
53	58	1.331779e-83
53	59	0.000000e+00
53	60	0.000000e+00
53	61	1.822340e-80
53	62	1.378998e-79
53	63	1.040023e-79
53	64	1.296268e-79
53	65	1.417933e-79
53	66	8.724403e-80
53	67	7.049099e-80
53	68	5.664972e-80
53	69	1.446335e-80
53	70	6.460742e-83
53	71	0.000000e+00
53	72	0.000000e+00
53	73	1.054817e-80
53	74	1.637033e-79
53	75	1.388310e-79
53	76	1.373158e-79
53	77	1.397788e-79
53	78	7.538843e-80
53	79	8.734143e-80
53	80	-1.860175e-81
53	81	1.950604e-81
53	82	-5.609674e-83
53	83	0.000000e+00
53	84	0.000000e+00
53	85	1.245890e-80
53	86	6.471897e-80
53	87	1.045421e-79
53	88	8.527115e-80
53	89	7.378954e-80
53	90	1.033761e-79
53	91	1.236082e-79
53	92	8.989821e-80
53	93	1.775181e-80
53	94	7.928648e-83
53	95	0.000000e+00
53	96	0.000000e+00
53	97	1.233376e-80
53	98	5.424732e-80
53	99	8.123103e-80
53	100	7.108800e-80
53	101	7.821445e-80
53	102	8.404458e-80
53	103	8.715620e-80
53	104	5.677216e-80
53	105	1.486213e-80
53	106	2.313205e-84
53	107	0.000000e+00
53	108	0.000000e+00
53	109	0.000000e+00
54	0	0.000000e+00
54	1	1.352652e-80
54	2	7.130129e-80
54	3	7.307862e-80
54	4	8.267342e-80
54	5	1.070822e-79
54	6	9.422167e-80
54	7	7.050179e-80
54	8	3.316864e-80
54	9	4.717551e-81
54	10	1.232945e-83
54	11	0.000000e+00
54	12	0.000000e+00
54	13	1.377966e-80
54	14	7.081967e-80
54	15	7.304082e-80
54	16	8.309400e-80
54	17	1.081709e-79
54	18	9.517261e-80
54	19	7.071740e-80
54	20	3.294422e-80
54	21	4.728351e-81
54	22	1.342658e-83
54	23	0.000000e+00
54	24	0.000000e+00
54	25	1.365993e-80
54	26	7.273087e-80
54	27	7.471758e-80
54	28	8.345268e-80
54	29	1.082313e-79
54	30	9.455888e-80
54	31	7.138289e-80
54	32	3.379466e-80
54	33	4.690830e-81
54	34	1.236762e-83
54	35	0.000000e+00
54	36	0.000000e+00
54	37	1.329311e-80
54	38	7.250676e-80
54	39	7.417699e-80
54	40	8.219637e-80
54	41	1.061300e-79
54	42	9.246797e-80
54	43	7.042007e-80
54	44	3.374626e-80
54	45	4.595467e-81
54	46	1.156718e-83
54	47	0.000000e+00
54	48	0.000000e+00
54	49	1.354674e-80
54	50	7.168829e-80
54	51	7.371730e-80
54	52	8.271235e-80
54	53	1.072083e-79
54	54	9.466971e-80
54	55	7.056614e-80
54	56	3.329604e-80
54	57	4.663379e-81
54	58	1.250771e-83
54	59	0.000000e+00
54	60	0.000000e+00
54	61	1.468846e-80
54	62	1.096692e-79
54	63	8.596469e-80
54	64	1.074391e-79
54	65	1.189721e-79
54	66	7.630962e-80
54	67	6.289937e-80
54	68	4.620846e-80
54	69	1.218764e-80
54	70	6.020549e-83
54	71	0.000000e+00
54	72	0.000000e+00
54	73	8.346831e-81
54	74	1.306920e-79
54	75	1.125619e-79
54	76	1.118722e-79
54	77	1.147763e-79
54	78	6.032598e-80
54	79	7.763320e-80
54	80	-3.238923e-81
54	81	1.000259e-81
54	82	-2.802276e-83
54	83	0.000000e+00
54	84	0.000000e+00
54	85	1.070008e-80
54	86	5.275177e-80
54	87	8.653543e-80
54	88	7.264135e-80
54	89	6.448707e-80
54	90	9.222107e-80
54	91	1.106873e-79
54	92	7.811762e-80
54	93	1.433350e-80
54	94	6.209715e-83
54	95	0.000000e+00
54	96	0.000000e+00
54	97	9.271076e-81
54	98	4.316971e-80
54	99	6.962853e-80
54	100	6.655933e-80
54	101	7.132232e-80
54	102	7.685171e-80
54	103	8.029816e-80
54	104	5.018704e-80
54	105	1.174777e-80
54	106	-1.299354e-84
54	107	0.000000e+00
54	108	0.000000e+00
54	109	0.000000e+00
55	0	0.000000e+00
55	1	1.029178e-80
55	2	5.381296e-80
55	3	5.441497e-80
55	4	6.104437e-80
55	5	7.956922e-80
55	6	7.088158e-80
55	7	5.482061e-80
55	8	2.645406e-80
55	9	4.037148e-81
55	10	1.040093e-83
55	11	0.000000e+00
55	12	0.000000e+00
55	13	1.048231e-80
55	14	5.344935e-80
55	15	5.444167e-80
55	16	6.133901e-80
55	17	8.051288e-80
55	18	7.157935e-80
55	19	5.498737e-80
55	20	2.625706e-80
55	21	4.031324e-81
55	22	1.132718e-83
55	23	0.000000e+00
55	24	0.000000e+00
55	25	1.040857e-80
55	26	5.487319e-80
55	27	5.562439e-80
55	28	6.163185e-80
55	29	8.039355e-80
55	30	7.114896e-80
55	31	5.552405e-80
55	32	2.695842e-80
55	33	4.018791e-81
55	34	1.061925e-83
55	35	0.000000e+00
55	36	0.000000e+00
55	37	1.013707e-80
55	38	5.469302e-80
55	39	5.515746e-80
55	40	6.071953e-80
55	41	7.870151e-80
55	42	6.959053e-80
55	43	5.478758e-80
55	44	2.694042e-80
55	45	3.950678e-81
55	46	1.005391e-83
55	47	0.000000e+00
55	48	0.000000e+00
55	49	1.031968e-80
55	50	5.408958e-80
55	51	5.489067e-80
55	52	6.107835e-80
55	53	7.966781e-80
55	54	7.056614e-80
55	55	5.558556e-80
55	56	2.655681e-80
55	57	3.990635e-81
55	58	1.070354e-83
55	59	0.000000e+00
55	60	0.000000e+00
55	61	1.068671e-80
55	62	8.503537e-80
55	63	6.602980e-80
55	64	8.235228e-80
55	65	9.103571e-80
55	66	6.013570e-80
55	67	4.834986e-80
55	68	3.581220e-80
55	69	9.334887e-81
55	70	4.531047e-83
55	71	0.000000e+00
55	72	0.000000e+00
55	73	6.089205e-81
55	74	9.624904e-80
55	75	8.538999e-80
55	76	8.706948e-80
55	77	9.270936e-80
55	78	5.236349e-80
55	79	6.284821e-80
55	80	-1.620578e-81
55	81	1.253665e-81
55	82	-1.235980e-83
55	83	0.000000e+00
55	84	0.000000e+00
55	85	8.182279e-81
55	86	3.983554e-80
55	87	6.611951e-80
55	88	5.483952e-80
55	89	5.115594e-80
55	90	7.332846e-80
55	91	8.702451e-80
55	92	6.156497e-80
55	93	1.117691e-80
55	94	4.703225e-83
55	95	0.000000e+00
55	96	0.000000e+00
55	97	6.617539e-81
55	98	3.135630e-80
55	99	5.296855e-80
55	100	5.201229e-80
55	101	5.586524e-80
55	102	6.005289e-80
55	103	6.175063e-80
55	104	3.932269e-80
55	105	9.305070e-81
55	106	4.124678e-84
55	107	0.000000e+00
55	108	0.000000e+00
55	109	0.000000e+00
56	0	0.000000e+00
56	1	5.780133e-81
56	2	2.861757e-80
56	3	2.699386e-80
56	4	2.903447e-80
56	5	3.703901e-80
56	6	3.339378e-80
56	7	2.650729e-80
56	8	1.457398e-80
56	9	2.498931e-81
56	10	6.195131e-84
56	11	0.000000e+00
56	12	0.000000e+00
56	13	5.894151e-81
56	14	2.840726e-80
56	15	2.702342e-80
56	16	2.928021e-80
56	17	3.751263e-80
56	18	3.367880e-80
56	19	2.655608e-80
56	20	1.437776e-80
56	21	2.473434e-81
56	22	6.862295e-84
56	23	0.000000e+00
56	24	0.000000e+00
56	25	5.834404e-81
56	26	2.912607e-80
56	27	2.758725e-80
56	28	2.928488e-80
56	29	3.742236e-80
56	30	3.359415e-80
56	31	2.687695e-80
56	32	1.487158e-80
56	33	2.498026e-81
56	34	6.544129e-84
56	35	0.000000e+00
56	36	0.000000e+00
56	37	5.669669e-81
56	38	2.902354e-80
56	39	2.734321e-80
56	40	2.874737e-80
56	41	3.659266e-80
56	42	3.291530e-80
56	43	2.655797e-80
56	44	1.495410e-80
56	45	2.479116e-81
56	46	6.258551e-84
56	47	0.000000e+00
56	48	0.000000e+00
56	49	5.787619e-81
56	50	2.871532e-80
56	51	2.722786e-80
56	52	2.904404e-80
56	53	3.709013e-80
56	54	3.329604e-80
56	55	2.655681e-80
56	56	1.483149e-80
56	57	2.472500e-81
56	58	6.566806e-84
56	59	0.000000e+00
56	60	0.000000e+00
56	61	5.922661e-81
56	62	4.663591e-80
56	63	3.387235e-80
56	64	4.104709e-80
56	65	4.837989e-80
56	66	3.191674e-80
56	67	2.252959e-80
56	68	1.682481e-80
56	69	4.363296e-81
56	70	2.103126e-83
56	71	0.000000e+00
56	72	0.000000e+00
56	73	3.905044e-81
56	74	4.699631e-80
56	75	4.417218e-80
56	76	4.253869e-80
56	77	4.753737e-80
56	78	3.079916e-80
56	79	3.596408e-80
56	80	3.816053e-81
56	81	2.167496e-81
56	82	6.676488e-84
56	83	0.000000e+00
56	84	0.000000e+00
56	85	4.533839e-81
56	86	2.072894e-80
56	87	3.337718e-80
56	88	2.654733e-80
56	89	2.772399e-80
56	90	3.668389e-80
56	91	4.157128e-80
56	92	2.918426e-80
56	93	5.541456e-81
56	94	1.742382e-83
56	95	0.000000e+00
56	96	0.000000e+00
56	97	4.072300e-81
56	98	1.690352e-80
56	99	2.662100e-80
56	100	2.556412e-80
56	101	2.857193e-80
56	102	2.924080e-80
56	103	2.819874e-80
56	104	1.825866e-80
56	105	4.553123e-81
56	106	5.429886e-84
56	107	0.000000e+00
56	108	0.000000e+00
56	109	0.000000e+00
57	0	0.000000e+00
57	1	7.740605e-82
57	2	3.822636e-81
57	3	3.780554e-81
57	4	4.157950e-81
57	5	5.232387e-81
57	6	4.675465e-81
57	7	3.978379e-81
57	8	2.460064e-81
57	9	5.334218e-82
57	10	1.258928e-84
57	11	0.000000e+00
57	12	0.000000e+00
57	13	7.957619e-82
57	14	3.783672e-81
57	15	3.783212e-81
57	16	4.206088e-81
57	17	5.321845e-81
57	18	4.715863e-81
57	19	3.996907e-81
57	20	2.420504e-81
57	21	5.267303e-82
57	22	1.364242e-84
57	23	0.000000e+00
57	24	0.000000e+00
57	25	7.775199e-82
57	26	3.889373e-81
57	27	3.860346e-81
57	28	4.196419e-81
57	29	5.271924e-81
57	30	4.706247e-81
57	31	4.035929e-81
57	32	2.514408e-81
57	33	5.336382e-82
57	34	1.365815e-84
57	35	0.000000e+00
57	36	0.000000e+00
57	37	7.477234e-82
57	38	3.884801e-81
57	39	3.828718e-81
57	40	4.108989e-81
57	41	5.129978e-81
57	42	4.610003e-81
57	43	3.981071e-81
57	44	2.536320e-81
57	45	5.306630e-82
57	46	1.354304e-84
57	47	0.000000e+00
57	48	0.000000e+00
57	49	7.731576e-82
57	50	3.831991e-81
57	51	3.810686e-81
57	52	4.162451e-81
57	53	5.233512e-81
57	54	4.663379e-81
57	55	3.990635e-81
57	56	2.472500e-81
57	57	5.436963e-82
57	58	1.357255e-84
57	59	0.000000e+00
57	60	0.000000e+00
57	61	6.756409e-82
57	62	6.758994e-81
57	63	4.987020e-81
57	64	6.176096e-81
57	65	7.540226e-81
57	66	5.121194e-81
57	67	3.005266e-81
57	68	2.336764e-81
57	69	6.861841e-82
57	70	2.543081e-84
57	71	0.000000e+00
57	72	0.000000e+00
57	73	4.691213e-82
57	74	5.849630e-81
57	75	6.245237e-81
57	76	6.463003e-81
57	77	7.996619e-81
57	78	5.720115e-81
57	79	5.875669e-81
57	80	8.469300e-82
57	81	5.088491e-82
57	82	2.496509e-84
57	83	0.000000e+00
57	84	0.000000e+00
57	85	4.392779e-82
57	86	2.315399e-81
57	87	4.183357e-81
57	88	3.191552e-81
57	89	4.240901e-81
57	90	5.483326e-81
57	91	5.597821e-81
57	92	3.949057e-81
57	93	7.542684e-82
57	94	2.153089e-84
57	95	0.000000e+00
57	96	0.000000e+00
57	97	5.130043e-82
57	98	1.933380e-81
57	99	3.150687e-81
57	100	3.157055e-81
57	101	4.023862e-81
57	102	3.824413e-81
57	103	3.345262e-81
57	104	2.121998e-81
57	105	5.517127e-82
57	106	1.166371e-84
57	107	0.000000e+00
57	108	0.000000e+00
57	109	0.000000e+00
58	0	0.000000e+00
58	1	2.235989e-84
58	2	1.006434e-83
58	3	9.660535e-84
58	4	1.006793e-83
58	5	1.331498e-83
58	6	1.254257e-83
58	7	1.065886e-83
58	8	6.543396e-84
58	9	1.372196e-84
58	10	3.795526e-87
58	11	0.000000e+00
58	12	0.000000e+00
58	13	2.305361e-84
58	14	9.986331e-84
58	15	9.686511e-84
58	16	1.024682e-83
58	17	1.358169e-83
58	18	1.266160e-83
58	19	1.067282e-83
58	20	6.446720e-84
58	21	1.349736e-84
58	22	4.239196e-87
58	23	0.000000e+00
58	24	0.000000e+00
58	25	2.245952e-84
58	26	1.024004e-83
58	27	9.877020e-84
58	28	1.015066e-83
58	29	1.341044e-83
58	30	1.261911e-83
58	31	1.083603e-83
58	32	6.674449e-84
58	33	1.374109e-84
58	34	4.211549e-87
58	35	0.000000e+00
58	36	0.000000e+00
58	37	2.151384e-84
58	38	1.020282e-83
58	39	9.785684e-84
58	40	9.881276e-84
58	41	1.300642e-83
58	42	1.234894e-83
58	43	1.072595e-83
58	44	6.718752e-84
58	45	1.372214e-84
58	46	4.155865e-87
58	47	0.000000e+00
58	48	0.000000e+00
58	49	2.232719e-84
58	50	1.009436e-83
58	51	9.752947e-84
58	52	1.008598e-83
58	53	1.331779e-83
58	54	1.250771e-83
58	55	1.070354e-83
58	56	6.566806e-84
58	57	1.357255e-84
58	58	1.541246e-85
58	59	0.000000e+00
58	60	0.000000e+00
58	61	1.895215e-84
58	62	1.918736e-83
58	63	1.463341e-83
58	64	1.687424e-83
58	65	2.076654e-83
58	66	1.622648e-83
58	67	1.065328e-83
58	68	6.930682e-84
58	69	2.005246e-84
58	70	6.744572e-87
58	71	0.000000e+00
58	72	0.000000e+00
58	73	1.740601e-84
58	74	1.703628e-83
58	75	1.707237e-83
58	76	1.826370e-83
58	77	2.198218e-83
58	78	1.723038e-83
58	79	1.625898e-83
58	80	2.126716e-84
58	81	8.821957e-85
58	82	5.513657e-87
58	83	0.000000e+00
58	84	0.000000e+00
58	85	2.219639e-84
58	86	7.069476e-84
58	87	1.161706e-83
58	88	1.004249e-83
58	89	1.419854e-83
58	90	1.771606e-83
58	91	1.799836e-83
58	92	1.250948e-83
58	93	2.379301e-84
58	94	8.385127e-87
58	95	0.000000e+00
58	96	0.000000e+00
58	97	1.418130e-84
58	98	5.396921e-84
58	99	9.908868e-84
58	100	1.095107e-83
58	101	1.290734e-83
58	102	1.326377e-83
58	103	1.175887e-83
58	104	7.248440e-84
58	105	1.608805e-84
58	106	-8.744738e-89
58	107	0.000000e+00
58	108	0.000000e+00
58	109	0.000000e+00
59	0	0.000000e+00
59	1	0.000000e+00
59	2	0.000000e+00
59	3	0.000000e+00
59	4	0.000000e+00
59	5	0.000000e+00
59	6	0.000000e+00
59	7	0.000000e+00
59	8	0.000000e+00
59	9	0.000000e+00
59	10	0.000000e+00
59	11	0.000000e+00
59	12	0.000000e+00
59	13	0.000000e+00
59	14	0.000000e+00
59	15	0.000000e+00
59	16	0.000000e+00
59	17	0.000000e+00
59	18	0.000000e+00
59	19	0.000000e+00
59	20	0.000000e+00
59	21	0.000000e+00
59	22	0.000000e+00
59	23	0.000000e+00
59	24	0.000000e+00
59	25	0.000000e+00
59	26	0.000000e+00
59	27	0.000000e+00
59	28	0.000000e+00
59	29	0.000000e+00
59	30	0.000000e+00
59	31	0.000000e+00
59	32	0.000000e+00
59	33	0.000000e+00
59	34	0.000000e+00
59	35	0.000000e+00
59	36	0.000000e+00
59	37	0.000000e+00
59	38	0.000000e+00
59	39	0.000000e+00
59	40	0.000000e+00
59	41	0.000000e+00
59	42	0.000000e+00
59	43	0.000000e+00
59	44	0.000000e+00
59	45	0.000000e+00
59	46	0.000000e+00
59	47	0.000000e+00
59	48	0.000000e+00
59	49	0.000000e+00
59	50	0.000000e+00
59	51	0.000000e+00
59	52	0.000000e+00
59	53	0.000000e+00
59	54	0.000000e+00
59	55	0.000000e+00
59	56	0.000000e+00
59	57	0.000000e+00
59	58	0.000000e+00
59	59	0.000000e+00
59	60	0.000000e+00
59	61	0.000000e+00
59	62	0.000000e+00
59	63	0.000000e+00
59	64	0.000000e+00
59	65	0.000000e+00
59	66	0.000000e+00
59	67	0.000000e+00
59	68	0.000000e+00
59	69	0.000000e+00
59	70	0.000000e+00
59	71	0.000000e+00
59	72	0.000000e+00
59	73	0.000000e+00
59	74	0.000000e+00
59	75	0.000000e+00
59	76	0.000000e+00
59	77	0.000000e+00
59	78	0.000000e+00
59	79	0.000000e+00
59	80	0.000000e+00
59	81	0.000000e+00
59	82	0.000000e+00
59	83	0.000000e+00
59	84	0.000000e+00
59	85	0.000000e+00
59	86	0.000000e+00
59	87	0.000000e+00
59	88	0.000000e+00
59	89	0.000000e+00
59	90	0.000000e+00
59	91	0.000000e+00
59	92	0.000000e+00
59	93	0.000000e+00
59	94	0.000000e+00
59	95	0.000000e+00
59	96	0.000000e+00
59	97	0.000000e+00
59	98	0.000000e+00
59	99	0.000000e+00
59	100	0.000000e+00
59	101	0.000000e+00
59	102	0.000000e+00
59	103	0.000000e+00
59	104	0.000000e+00
59	105	0.000000e+00
59	106	0.000000e+00
59	107	0.000000e+00
59	108	0.000000e+00
59	109	0.000000e+00
60	0	0.000000e+00
60	1	0.000000e+00
60	2	0.000000e+00
60	3	0.000000e+00
60	4	0.000000e+00
60	5	0.000000e+00
60	6	0.000000e+00
60	7	0.000000e+00
60	8	0.000000e+00
60	9	0.000000e+00
60	10	0.000000e+00
60	11	0.000000e+00
60	12	0.000000e+00
60	13	0.000000e+00
60	14	0.000000e+00
60	15	0.000000e+00
60	16	0.000000e+00
60	17	0.000000e+00
60	18	0.000000e+00
60	19	0.000000e+00
60	20	0.000000e+00
60	21	0.000000e+00
60	22	0.000000e+00
60	23	0.000000e+00
60	24	0.000000e+00
60	25	0.000000e+00
60	26	0.000000e+00
60	27	0.000000e+00
60	28	0.000000e+00
60	29	0.000000e+00
60	30	0.000000e+00
60	31	0.000000e+00
60	32	0.000000e+00
60	33	0.000000e+00
60	34	0.000000e+00
60	35	0.000000e+00
60	36	0.000000e+00
60	37	0.000000e+00
60	38	0.000000e+00
60	39	0.000000e+00
60	40	0.000000e+00
60	41	0.000000e+00
60	42	0.000000e+00
60	43	0.000000e+00
60	44	0.000000e+00
60	45	0.000000e+00
60	46	0.000000e+00
60	47	0.000000e+00
60	48	0.000000e+00
60	49	0.000000e+00
60	50	0.000000e+00
60	51	0.000000e+00
60	52	0.000000e+00
60	53	0.000000e+00
60	54	0.000000e+00
60	55	0.000000e+00
60	56	0.000000e+00
60	57	0.000000e+00
60	58	0.000000e+00
60	59	0.000000e+00
60	60	0.000000e+00
60	61	0.000000e+00
60	62	0.000000e+00
60	63	0.000000e+00
60	64	0.000000e+00
60	65	0.000000e+00
60	66	0.000000e+00
60	67	0.000000e+00
60	68	0.000000e+00
60	69	0.000000e+00
60	70	0.000000e+00
60	71	0.000000e+00
60	72	0.000000e+00
60	73	0.000000e+00
60	74	0.000000e+00
60	75	0.000000e+00
60	76	0.000000e+00
60	77	0.000000e+00
60	78	0.000000e+00
60	79	0.000000e+00
60	80	0.000000e+00
60	81	0.000000e+00
60	82	0.000000e+00
60	83	0.000000e+00
60	84	0.000000e+00
60	85	0.000000e+00
60	86	0.000000e+00
60	87	0.000000e+00
60	88	0.000000e+00
60	89	0.000000e+00
60	90	0.000000e+00
60	91	0.000000e+00
60	92	0.000000e+00
60	93	0.000000e+00
60	94	0.000000e+00
60	95	0.000000e+00
60	96	0.000000e+00
60	97	0.000000e+00
60	98	0.000000e+00
60	99	0.000000e+00
60	100	0.000000e+00
60	101	0.000000e+00
60	102	0.000000e+00
60	103	0.000000e+00
60	104	0.000000e+00
60	105	0.000000e+00
60	106	0.000000e+00
60	107	0.000000e+00
60	108	0.000000e+00
60	109	0.000000e+00
61	0	0.000000e+00
61	1	1.657986e-80
61	2	6.449795e-80
61	3	2.885796e-80
61	4	2.086073e-80
61	5	1.816143e-80
61	6	1.466439e-80
61	7	1.071408e-80
61	8	5.930185e-81
61	9	6.902128e-82
61	10	1.583400e-84
61	11	0.000000e+00
61	12	0.000000e+00
61	13	1.680958e-80
61	14	6.395950e-80
61	15	2.901536e-80
61	16	2.119412e-80
61	17	1.803245e-80
61	18	1.487011e-80
61	19	1.073319e-80
61	20	5.849129e-81
61	21	7.249466e-82
61	22	2.083568e-84
61	23	0.000000e+00
61	24	0.000000e+00
61	25	1.660893e-80
61	26	6.514951e-80
61	27	2.920070e-80
61	28	2.075720e-80
61	29	1.850062e-80
61	30	1.481493e-80
61	31	1.081016e-80
61	32	6.017769e-81
61	33	6.741105e-82
61	34	1.865948e-84
61	35	0.000000e+00
61	36	0.000000e+00
61	37	1.617562e-80
61	38	6.487751e-80
61	39	2.863582e-80
61	40	2.014098e-80
61	41	1.839568e-80
61	42	1.442921e-80
61	43	1.062108e-80
61	44	6.024296e-81
61	45	6.301442e-82
61	46	1.705503e-84
61	47	0.000000e+00
61	48	0.000000e+00
61	49	1.649622e-80
61	50	6.433310e-80
61	51	2.889188e-80
61	52	2.067223e-80
61	53	1.822340e-80
61	54	1.468846e-80
61	55	1.068671e-80
61	56	5.922661e-81
61	57	6.756409e-82
61	58	1.895215e-84
61	59	0.000000e+00
61	60	0.000000e+00
61	61	1.097076e-79
61	62	1.365456e-79
61	63	5.190399e-80
61	64	5.066661e-80
61	65	5.211010e-80
61	66	3.198599e-80
61	67	2.499040e-80
61	68	1.291580e-80
61	69	2.836864e-81
61	70	1.280395e-83
61	71	0.000000e+00
61	72	0.000000e+00
61	73	1.344235e-80
61	74	1.111107e-79
61	75	5.396172e-80
61	76	3.656715e-80
61	77	3.300816e-80
61	78	2.659229e-80
61	79	3.014140e-80
61	80	2.243894e-80
61	81	3.833519e-81
61	82	4.060759e-84
61	83	0.000000e+00
61	84	0.000000e+00
61	85	1.534040e-80
61	86	7.459738e-80
61	87	7.076642e-80
61	88	4.070804e-80
61	89	3.525672e-80
61	90	2.238390e-80
61	91	2.759977e-80
61	92	2.917383e-80
61	93	6.107167e-81
61	94	1.000745e-83
61	95	0.000000e+00
61	96	0.000000e+00
61	97	1.317717e-80
61	98	3.869735e-80
61	99	4.760204e-80
61	100	3.494294e-80
61	101	3.261101e-80
61	102	2.289897e-80
61	103	1.926863e-80
61	104	1.899528e-80
61	105	7.347165e-81
61	106	9.823184e-84
61	107	0.000000e+00
61	108	0.000000e+00
61	109	0.000000e+00
62	0	0.000000e+00
62	1	8.717238e-80
62	2	3.608714e-79
62	3	1.793591e-79
62	4	1.390486e-79
62	5	1.377696e-79
62	6	1.095156e-79
62	7	8.498179e-80
62	8	4.655564e-80
62	9	6.865215e-81
62	10	1.682792e-83
62	11	0.000000e+00
62	12	0.000000e+00
62	13	8.840140e-80
62	14	3.588471e-79
62	15	1.805005e-79
62	16	1.415563e-79
62	17	1.387843e-79
62	18	1.101392e-79
62	19	8.534890e-80
62	20	4.589340e-80
62	21	6.875450e-81
62	22	2.133326e-83
62	23	0.000000e+00
62	24	0.000000e+00
62	25	8.741706e-80
62	26	3.645523e-79
62	27	1.819684e-79
62	28	1.391682e-79
62	29	1.393869e-79
62	30	1.108023e-79
62	31	8.599519e-80
62	32	4.739195e-80
62	33	6.818213e-81
62	34	1.880367e-83
62	35	0.000000e+00
62	36	0.000000e+00
62	37	8.515781e-80
62	38	3.620755e-79
62	39	1.786199e-79
62	40	1.350747e-79
62	41	1.366726e-79
62	42	1.088725e-79
62	43	8.455817e-80
62	44	4.755632e-80
62	45	6.696324e-81
62	46	1.697021e-83
62	47	0.000000e+00
62	48	0.000000e+00
62	49	8.679868e-80
62	50	3.601217e-79
62	51	1.799961e-79
62	52	1.384771e-79
62	53	1.378998e-79
62	54	1.096692e-79
62	55	8.503537e-80
62	56	4.663591e-80
62	57	6.758994e-81
62	58	1.918736e-83
62	59	0.000000e+00
62	60	0.000000e+00
62	61	1.365456e-79
62	62	1.049616e-78
62	63	3.109790e-79
62	64	2.987551e-79
62	65	3.133022e-79
62	66	2.119914e-79
62	67	1.685710e-79
62	68	1.082013e-79
62	69	2.144176e-80
62	70	1.066608e-82
62	71	0.000000e+00
62	72	0.000000e+00
62	73	6.954919e-80
62	74	6.516066e-79
62	75	3.595962e-79
62	76	3.011637e-79
62	77	2.872279e-79
62	78	2.057209e-79
62	79	2.072167e-79
62	80	1.138899e-79
62	81	2.224882e-80
62	82	1.439571e-83
62	83	0.000000e+00
62	84	0.000000e+00
62	85	7.017056e-80
62	86	4.052062e-79
62	87	3.801261e-79
62	88	2.223087e-79
62	89	1.981560e-79
62	90	1.530065e-79
62	91	1.927694e-79
62	92	1.776982e-79
62	93	3.847237e-80
62	94	1.011934e-82
62	95	0.000000e+00
62	96	0.000000e+00
62	97	5.604326e-80
62	98	1.858721e-79
62	99	2.275851e-79
62	100	1.719160e-79
62	101	1.705712e-79
62	102	1.437745e-79
62	103	1.306869e-79
62	104	1.114211e-79
62	105	3.948227e-80
62	106	5.260973e-83
62	107	0.000000e+00
62	108	0.000000e+00
62	109	0.000000e+00
63	0	0.000000e+00
63	1	3.299810e-80
63	2	1.466719e-79
63	3	1.022079e-79
63	4	9.340201e-80
63	5	1.040521e-79
63	6	8.615279e-80
63	7	6.603744e-80
63	8	3.381522e-80
63	9	5.067006e-81
63	10	1.363171e-83
63	11	0.000000e+00
63	12	0.000000e+00
63	13	3.381261e-80
63	14	1.462663e-79
63	15	1.028492e-79
63	16	9.523965e-80
63	17	1.052381e-79
63	18	8.701395e-80
63	19	6.644888e-80
63	20	3.353038e-80
63	21	5.061841e-81
63	22	1.616234e-83
63	23	0.000000e+00
63	24	0.000000e+00
63	25	3.288741e-80
63	26	1.481004e-79
63	27	1.037171e-79
63	28	9.348113e-80
63	29	1.049292e-79
63	30	8.671616e-80
63	31	6.672058e-80
63	32	3.437486e-80
63	33	5.025336e-81
63	34	1.436585e-83
63	35	0.000000e+00
63	36	0.000000e+00
63	37	3.160190e-80
63	38	1.465566e-79
63	39	1.019175e-79
63	40	9.055540e-80
63	41	1.025470e-79
63	42	8.480926e-80
63	43	6.554038e-80
63	44	3.431644e-80
63	45	4.943546e-81
63	46	1.307445e-83
63	47	0.000000e+00
63	48	0.000000e+00
63	49	3.275278e-80
63	50	1.463884e-79
63	51	1.025844e-79
63	52	9.306130e-80
63	53	1.040023e-79
63	54	8.596469e-80
63	55	6.602980e-80
63	56	3.387235e-80
63	57	4.987020e-81
63	58	1.463341e-83
63	59	0.000000e+00
63	60	0.000000e+00
63	61	5.190399e-80
63	62	3.109790e-79
63	63	2.931099e-79
63	64	1.834899e-79
63	65	1.961544e-79
63	66	1.308317e-79
63	67	1.023621e-79
63	68	7.424525e-80
63	69	1.760715e-80
63	70	6.099029e-83
63	71	0.000000e+00
63	72	0.000000e+00
63	73	2.630036e-80
63	74	2.727850e-79
63	75	2.114732e-79
63	76	1.773332e-79
63	77	1.756376e-79
63	78	1.167373e-79
63	79	1.141589e-79
63	80	4.200359e-80
63	81	6.558907e-81
63	82	-3.502119e-83
63	83	0.000000e+00
63	84	0.000000e+00
63	85	2.741892e-80
63	86	1.418507e-79
63	87	1.797881e-79
63	88	1.231798e-79
63	89	1.119952e-79
63	90	1.115420e-79
63	91	1.366058e-79
63	92	1.163485e-79
63	93	2.562855e-80
63	94	1.076003e-82
63	95	0.000000e+00
63	96	0.000000e+00
63	97	2.008394e-80
63	98	8.552887e-80
63	99	1.262622e-79
63	100	1.115267e-79
63	101	1.114525e-79
63	102	1.001342e-79
63	103	9.624382e-80
63	104	7.415333e-80
63	105	2.237476e-80
63	106	2.146504e-83
63	107	0.000000e+00
63	108	0.000000e+00
63	109	0.000000e+00
64	0	0.000000e+00
64	1	3.281010e-80
64	2	1.465640e-79
64	3	1.144555e-79
64	4	1.130805e-79
64	5	1.296290e-79
64	6	1.077539e-79
64	7	8.237315e-80
64	8	4.091558e-80
64	9	6.270758e-81
64	10	1.598877e-83
64	11	0.000000e+00
64	12	0.000000e+00
64	13	3.362785e-80
64	14	1.458639e-79
64	15	1.150336e-79
64	16	1.143916e-79
64	17	1.310581e-79
64	18	1.089280e-79
64	19	8.292208e-80
64	20	4.060966e-80
64	21	6.324408e-81
64	22	1.842834e-83
64	23	0.000000e+00
64	24	0.000000e+00
64	25	3.277040e-80
64	26	1.484170e-79
64	27	1.162619e-79
64	28	1.135987e-79
64	29	1.307894e-79
64	30	1.083353e-79
64	31	8.321064e-80
64	32	4.166248e-80
64	33	6.206411e-81
64	34	1.660806e-83
64	35	0.000000e+00
64	36	0.000000e+00
64	37	3.149368e-80
64	38	1.472442e-79
64	39	1.144581e-79
64	40	1.109914e-79
64	41	1.279567e-79
64	42	1.058650e-79
64	43	8.172103e-80
64	44	4.159548e-80
64	45	6.038706e-81
64	46	1.528460e-83
64	47	0.000000e+00
64	48	0.000000e+00
64	49	3.262178e-80
64	50	1.465600e-79
64	51	1.149541e-79
64	52	1.128168e-79
64	53	1.296268e-79
64	54	1.074391e-79
64	55	8.235228e-80
64	56	4.104709e-80
64	57	6.176096e-81
64	58	1.687424e-83
64	59	0.000000e+00
64	60	0.000000e+00
64	61	5.066661e-80
64	62	2.987551e-79
64	63	1.834899e-79
64	64	3.663130e-79
64	65	2.227660e-79
64	66	1.480690e-79
64	67	1.177800e-79
64	68	8.322877e-80
64	69	1.999211e-80
64	70	8.267049e-83
64	71	0.000000e+00
64	72	0.000000e+00
64	73	2.673664e-80
64	74	2.776105e-79
64	75	2.431961e-79
64	76	2.138078e-79
64	77	2.072096e-79
64	78	1.223978e-79
64	79	1.302318e-79
64	80	3.688333e-80
64	81	5.474324e-81
64	82	-4.032434e-83
64	83	0.000000e+00
64	84	0.000000e+00
64	85	2.625225e-80
64	86	1.274705e-79
64	87	1.803630e-79
64	88	1.356236e-79
64	89	1.270906e-79
64	90	1.341780e-79
64	91	1.618965e-79
64	92	1.346492e-79
64	93	2.833768e-80
64	94	1.114715e-82
64	95	0.000000e+00
64	96	0.000000e+00
64	97	1.704482e-80
64	98	8.102260e-80
64	99	1.272982e-79
64	100	1.208121e-79
64	101	1.254578e-79
64	102	1.170852e-79
64	103	1.164679e-79
64	104	8.573912e-80
64	105	2.540732e-80
64	106	1.652739e-83
64	107	0.000000e+00
64	108	0.000000e+00
64	109	0.000000e+00
65	0	0.000000e+00
65	1	3.634209e-80
65	2	1.591019e-79
65	3	1.215187e-79
65	4	1.220273e-79
65	5	1.417037e-79
65	6	1.191898e-79
65	7	9.110155e-80
65	8	4.819481e-80
65	9	7.625945e-81
65	10	1.980984e-83
65	11	0.000000e+00
65	12	0.000000e+00
65	13	3.723192e-80
65	14	1.594109e-79
65	15	1.224265e-79
65	16	1.235915e-79
65	17	1.428946e-79
65	18	1.201317e-79
65	19	9.167791e-80
65	20	4.745665e-80
65	21	7.604680e-81
65	22	2.142519e-83
65	23	0.000000e+00
65	24	0.000000e+00
65	25	3.628948e-80
65	26	1.602761e-79
65	27	1.232872e-79
65	28	1.224365e-79
65	29	1.431745e-79
65	30	1.200645e-79
65	31	9.204116e-80
65	32	4.919211e-80
65	33	7.608553e-81
65	34	2.076804e-83
65	35	0.000000e+00
65	36	0.000000e+00
65	37	3.491980e-80
65	38	1.575985e-79
65	39	1.209605e-79
65	40	1.194557e-79
65	41	1.404648e-79
65	42	1.177075e-79
65	43	9.034832e-80
65	44	4.950690e-80
65	45	7.501150e-81
65	46	2.011562e-83
65	47	0.000000e+00
65	48	0.000000e+00
65	49	3.613226e-80
65	50	1.586227e-79
65	51	1.219626e-79
65	52	1.216354e-79
65	53	1.417933e-79
65	54	1.189721e-79
65	55	9.103571e-80
65	56	4.837989e-80
65	57	7.540226e-81
65	58	2.076654e-83
65	59	0.000000e+00
65	60	0.000000e+00
65	61	5.211010e-80
65	62	3.133022e-79
65	63	1.961544e-79
65	64	2.227660e-79
65	65	4.767705e-79
65	66	1.925480e-79
65	67	1.271186e-79
65	68	8.117442e-80
65	69	1.894448e-80
65	70	8.288429e-83
65	71	0.000000e+00
65	72	0.000000e+00
65	73	3.356518e-80
65	74	3.093783e-79
65	75	2.656983e-79
65	76	2.470121e-79
65	77	2.459556e-79
65	78	1.483446e-79
65	79	1.578700e-79
65	80	4.593611e-80
65	81	1.315303e-80
65	82	1.118372e-84
65	83	0.000000e+00
65	84	0.000000e+00
65	85	3.280067e-80
65	86	1.511584e-79
65	87	2.040316e-79
65	88	1.556028e-79
65	89	1.584768e-79
65	90	1.618108e-79
65	91	1.670668e-79
65	92	1.217610e-79
65	93	2.517826e-80
65	94	9.173033e-83
65	95	0.000000e+00
65	96	0.000000e+00
65	97	2.528023e-80
65	98	1.045683e-79
65	99	1.432418e-79
65	100	1.286291e-79
65	101	1.592337e-79
65	102	1.461443e-79
65	103	1.276931e-79
65	104	8.837645e-80
65	105	2.312821e-80
65	106	2.440858e-83
65	107	0.000000e+00
65	108	0.000000e+00
65	109	0.000000e+00
66	0	0.000000e+00
66	1	2.093321e-80
66	2	8.943941e-80
66	3	6.875941e-80
66	4	7.192375e-80
66	5	8.705697e-80
66	6	7.647044e-80
66	7	6.009184e-80
66	8	3.183692e-80
66	9	5.181979e-81
66	10	1.533998e-83
66	11	0.000000e+00
66	12	0.000000e+00
66	13	2.150571e-80
66	14	8.942928e-80
66	15	6.927313e-80
66	16	7.301055e-80
66	17	8.748679e-80
66	18	7.726294e-80
66	19	6.030578e-80
66	20	3.135493e-80
66	21	5.123508e-81
66	22	1.644617e-83
66	23	0.000000e+00
66	24	0.000000e+00
66	25	2.092316e-80
66	26	9.010204e-80
66	27	6.984015e-80
66	28	7.209202e-80
66	29	8.820248e-80
66	30	7.697409e-80
66	31	6.082016e-80
66	32	3.244040e-80
66	33	5.178565e-81
66	34	1.631637e-83
66	35	0.000000e+00
66	36	0.000000e+00
66	37	2.009814e-80
66	38	8.878329e-80
66	39	6.853893e-80
66	40	7.015143e-80
66	41	8.689677e-80
66	42	7.528351e-80
66	43	5.994635e-80
66	44	3.261873e-80
66	45	5.158670e-81
66	46	1.603445e-83
66	47	0.000000e+00
66	48	0.000000e+00
66	49	2.084052e-80
66	50	8.913194e-80
66	51	6.907698e-80
66	52	7.167448e-80
66	53	8.724403e-80
66	54	7.630962e-80
66	55	6.013570e-80
66	56	3.191674e-80
66	57	5.121194e-81
66	58	1.622648e-83
66	59	0.000000e+00
66	60	0.000000e+00
66	61	3.198599e-80
66	62	2.119914e-79
66	63	1.308317e-79
66	64	1.480690e-79
66	65	1.925480e-79
66	66	3.201112e-79
66	67	1.162059e-79
66	68	5.999257e-80
66	69	1.194040e-80
66	70	7.538571e-83
66	71	0.000000e+00
66	72	0.000000e+00
66	73	1.760430e-80
66	74	2.006175e-79
66	75	1.636342e-79
66	76	1.821724e-79
66	77	1.839458e-79
66	78	1.198705e-79
66	79	1.239985e-79
66	80	4.238234e-80
66	81	1.202454e-80
66	82	1.840335e-83
66	83	0.000000e+00
66	84	0.000000e+00
66	85	1.888210e-80
66	86	9.512898e-80
66	87	1.259660e-79
66	88	1.053922e-79
66	89	1.281123e-79
66	90	1.189972e-79
66	91	1.195107e-79
66	92	8.670976e-80
66	93	1.590373e-80
66	94	6.797419e-83
66	95	0.000000e+00
66	96	0.000000e+00
66	97	5.430613e-81
66	98	4.407870e-80
66	99	7.603277e-80
66	100	7.951850e-80
66	101	1.127307e-79
66	102	1.126576e-79
66	103	1.037777e-79
66	104	6.363981e-80
66	105	1.609892e-80
66	106	2.072364e-83
66	107	0.000000e+00
66	108	0.000000e+00
66	109	0.000000e+00
67	0	0.000000e+00
67	1	1.450118e-80
67	2	6.679502e-80
67	3	5.642911e-80
67	4	5.600681e-80
67	5	7.043473e-80
67	6	6.313496e-80
67	7	4.824942e-80
67	8	2.249929e-80
67	9	3.046700e-81
67	10	9.857893e-84
67	11	0.000000e+00
67	12	0.000000e+00
67	13	1.500602e-80
67	14	6.635808e-80
67	15	5.645558e-80
67	16	5.653370e-80
67	17	7.114219e-80
67	18	6.392328e-80
67	19	4.836748e-80
67	20	2.231523e-80
67	21	3.050734e-81
67	22	1.168716e-83
67	23	0.000000e+00
67	24	0.000000e+00
67	25	1.444209e-80
67	26	6.771119e-80
67	27	5.758872e-80
67	28	5.639914e-80
67	29	7.116910e-80
67	30	6.336924e-80
67	31	4.890604e-80
67	32	2.285889e-80
67	33	3.022867e-81
67	34	1.050233e-83
67	35	0.000000e+00
67	36	0.000000e+00
67	37	1.372433e-80
67	38	6.729448e-80
67	39	5.704699e-80
67	40	5.527830e-80
67	41	6.972584e-80
67	42	6.183267e-80
67	43	4.830158e-80
67	44	2.281732e-80
67	45	2.965466e-81
67	46	9.604579e-84
67	47	0.000000e+00
67	48	0.000000e+00
67	49	1.440722e-80
67	50	6.681964e-80
67	51	5.685964e-80
67	52	5.598884e-80
67	53	7.049099e-80
67	54	6.289937e-80
67	55	4.834986e-80
67	56	2.252959e-80
67	57	3.005266e-81
67	58	1.065328e-83
67	59	0.000000e+00
67	60	0.000000e+00
67	61	2.499040e-80
67	62	1.685710e-79
67	63	1.023621e-79
67	64	1.177800e-79
67	65	1.271186e-79
67	66	1.162059e-79
67	67	2.471507e-79
67	68	5.555975e-80
67	69	1.150104e-80
67	70	7.014173e-83
67	71	0.000000e+00
67	72	0.000000e+00
67	73	1.005711e-80
67	74	1.558087e-79
67	75	1.338670e-79
67	76	1.329917e-79
67	77	1.255898e-79
67	78	7.056661e-80
67	79	7.509532e-80
67	80	1.448361e-80
67	81	1.898786e-81
67	82	-1.036112e-83
67	83	0.000000e+00
67	84	0.000000e+00
67	85	1.040477e-80
67	86	6.098388e-80
67	87	8.901642e-80
67	88	7.743751e-80
67	89	9.109858e-80
67	90	8.845452e-80
67	91	1.044115e-79
67	92	8.134859e-80
67	93	1.508117e-80
67	94	7.330126e-83
67	95	0.000000e+00
67	96	0.000000e+00
67	97	-4.416037e-81
67	98	2.036936e-80
67	99	5.343793e-80
67	100	6.430064e-80
67	101	7.897694e-80
67	102	8.373332e-80
67	103	9.009781e-80
67	104	5.398194e-80
67	105	1.350603e-80
67	106	-1.130064e-83
67	107	0.000000e+00
67	108	0.000000e+00
67	109	0.000000e+00
68	0	0.000000e+00
68	1	9.004798e-81
68	2	4.669705e-80
68	3	4.516428e-80
68	4	4.618596e-80
68	5	5.675201e-80
68	6	4.636819e-80
68	7	3.575054e-80
68	8	1.677112e-80
68	9	2.379871e-81
68	10	6.559316e-84
68	11	0.000000e+00
68	12	0.000000e+00
68	13	9.310453e-81
68	14	4.655981e-80
68	15	4.531912e-80
68	16	4.696126e-80
68	17	5.788248e-80
68	18	4.686086e-80
68	19	3.600186e-80
68	20	1.670263e-80
68	21	2.371738e-81
68	22	8.197243e-84
68	23	0.000000e+00
68	24	0.000000e+00
68	25	8.988296e-81
68	26	4.755954e-80
68	27	4.610622e-80
68	28	4.653348e-80
68	29	5.702535e-80
68	30	4.659286e-80
68	31	3.617547e-80
68	32	1.706614e-80
68	33	2.351136e-81
68	34	6.666302e-84
68	35	0.000000e+00
68	36	0.000000e+00
68	37	8.538061e-81
68	38	4.717518e-80
68	39	4.560550e-80
68	40	4.528010e-80
68	41	5.525918e-80
68	42	4.554497e-80
68	43	3.558087e-80
68	44	1.698251e-80
68	45	2.313899e-81
68	46	5.633463e-84
68	47	0.000000e+00
68	48	0.000000e+00
68	49	8.955274e-81
68	50	4.691241e-80
68	51	4.554036e-80
68	52	4.623546e-80
68	53	5.664972e-80
68	54	4.620846e-80
68	55	3.581220e-80
68	56	1.682481e-80
68	57	2.336764e-81
68	58	6.930682e-84
68	59	0.000000e+00
68	60	0.000000e+00
68	61	1.291580e-80
68	62	1.082013e-79
68	63	7.424525e-80
68	64	8.322877e-80
68	65	8.117442e-80
68	66	5.999257e-80
68	67	5.555975e-80
68	68	7.828673e-80
68	69	1.063255e-80
68	70	4.151718e-83
68	71	0.000000e+00
68	72	0.000000e+00
68	73	5.440945e-81
68	74	9.837171e-80
68	75	1.038874e-79
68	76	9.642376e-80
68	77	9.177977e-80
68	78	5.258495e-80
68	79	4.588112e-80
68	80	6.059822e-81
68	81	3.337557e-83
68	82	-4.432322e-83
68	83	0.000000e+00
68	84	0.000000e+00
68	85	5.418407e-81
68	86	3.435117e-80
68	87	6.085768e-80
68	88	4.940247e-80
68	89	4.142144e-80
68	90	5.276164e-80
68	91	7.410357e-80
68	92	6.287684e-80
68	93	1.489247e-80
68	94	7.523968e-83
68	95	0.000000e+00
68	96	0.000000e+00
68	97	5.851066e-83
68	98	2.023832e-80
68	99	4.107506e-80
68	100	4.100130e-80
68	101	3.997353e-80
68	102	4.615294e-80
68	103	5.202245e-80
68	104	3.950665e-80
68	105	1.146823e-80
68	106	6.130536e-84
68	107	0.000000e+00
68	108	0.000000e+00
68	109	0.000000e+00
69	0	0.000000e+00
69	1	1.784661e-81
69	2	1.015452e-80
69	3	1.070092e-80
69	4	1.129497e-80
69	5	1.449787e-80
69	6	1.225343e-80
69	7	9.321001e-81
69	8	4.350961e-81
69	9	6.996973e-82
69	10	1.943217e-84
69	11	0.000000e+00
69	12	0.000000e+00
69	13	1.857609e-81
69	14	1.006081e-80
69	15	1.071865e-80
69	16	1.151333e-80
69	17	1.476438e-80
69	18	1.243504e-80
69	19	9.377250e-81
69	20	4.349197e-81
69	21	7.100936e-82
69	22	2.243686e-84
69	23	0.000000e+00
69	24	0.000000e+00
69	25	1.765767e-81
69	26	1.036356e-80
69	27	1.090776e-80
69	28	1.136035e-80
69	29	1.455910e-80
69	30	1.227112e-80
69	31	9.430237e-81
69	32	4.421429e-81
69	33	6.872097e-82
69	34	1.959111e-84
69	35	0.000000e+00
69	36	0.000000e+00
69	37	1.660699e-81
69	38	1.035887e-80
69	39	1.080598e-80
69	40	1.102387e-80
69	41	1.413316e-80
69	42	1.193827e-80
69	43	9.285415e-81
69	44	4.383917e-81
69	45	6.631602e-82
69	46	1.776655e-84
69	47	0.000000e+00
69	48	0.000000e+00
69	49	1.764479e-81
69	50	1.020868e-80
69	51	1.077348e-80
69	52	1.129777e-80
69	53	1.446335e-80
69	54	1.218764e-80
69	55	9.334887e-81
69	56	4.363296e-81
69	57	6.861841e-82
69	58	2.005246e-84
69	59	0.000000e+00
69	60	0.000000e+00
69	61	2.836864e-81
69	62	2.144176e-80
69	63	1.760715e-80
69	64	1.999211e-80
69	65	1.894448e-80
69	66	1.194040e-80
69	67	1.150104e-80
69	68	1.063255e-80
69	69	6.245717e-81
69	70	8.064712e-84
69	71	0.000000e+00
69	72	0.000000e+00
69	73	1.006946e-81
69	74	2.097612e-80
69	75	2.359578e-80
69	76	2.151641e-80
69	77	2.172614e-80
69	78	1.264402e-80
69	79	1.103298e-80
69	80	1.749751e-82
69	81	-4.589166e-82
69	82	-1.052366e-83
69	83	0.000000e+00
69	84	0.000000e+00
69	85	1.118195e-81
69	86	7.347719e-81
69	87	1.420180e-80
69	88	1.091092e-80
69	89	8.180265e-81
69	90	1.308840e-80
69	91	1.828068e-80
69	92	1.594962e-80
69	93	3.868200e-81
69	94	2.134723e-83
69	95	0.000000e+00
69	96	0.000000e+00
69	97	7.396739e-82
69	98	6.050323e-81
69	99	1.176267e-80
69	100	1.154596e-80
69	101	9.782260e-81
69	102	1.006575e-80
69	103	1.111549e-80
69	104	8.920884e-81
69	105	2.591989e-81
69	106	-1.873079e-84
69	107	0.000000e+00
69	108	0.000000e+00
69	109	0.000000e+00
70	0	0.000000e+00
70	1	7.686083e-84
70	2	4.246999e-83
70	3	4.346739e-83
70	4	4.834980e-83
70	5	6.438633e-83
70	6	6.032280e-83
70	7	4.526848e-83
70	8	2.096971e-83
70	9	2.571536e-84
70	10	6.730458e-87
70	11	0.000000e+00
70	12	0.000000e+00
70	13	7.716241e-84
70	14	4.174340e-83
70	15	4.346915e-83
70	16	4.830753e-83
70	17	6.500860e-83
70	18	6.065575e-83
70	19	4.490440e-83
70	20	2.071200e-83
70	21	2.598936e-84
70	22	7.704651e-87
70	23	0.000000e+00
70	24	0.000000e+00
70	25	7.870203e-84
70	26	4.352624e-83
70	27	4.444474e-83
70	28	4.886231e-83
70	29	6.528874e-83
70	30	6.075993e-83
70	31	4.594144e-83
70	32	2.136514e-83
70	33	2.548303e-84
70	34	6.575595e-87
70	35	0.000000e+00
70	36	0.000000e+00
70	37	7.816812e-84
70	38	4.384913e-83
70	39	4.410046e-83
70	40	4.838088e-83
70	41	6.407032e-83
70	42	5.979712e-83
70	43	4.584220e-83
70	44	2.145944e-83
70	45	2.476238e-84
70	46	5.710833e-87
70	47	0.000000e+00
70	48	0.000000e+00
70	49	7.761196e-84
70	50	4.276498e-83
70	51	4.386391e-83
70	52	4.837685e-83
70	53	6.460742e-83
70	54	6.020549e-83
70	55	4.531047e-83
70	56	2.103126e-83
70	57	2.543081e-84
70	58	6.744572e-87
70	59	0.000000e+00
70	60	0.000000e+00
70	61	1.280395e-83
70	62	1.066608e-82
70	63	6.099029e-83
70	64	8.267049e-83
70	65	8.288429e-83
70	66	7.538571e-83
70	67	7.014173e-83
70	68	4.151718e-83
70	69	8.064712e-84
70	70	9.842121e-84
70	71	0.000000e+00
70	72	0.000000e+00
70	73	5.896922e-84
70	74	1.045720e-82
70	75	1.070453e-82
70	76	1.184280e-82
70	77	9.471341e-83
70	78	3.115171e-83
70	79	5.336138e-83
70	80	8.321804e-84
70	81	2.470565e-84
70	82	6.382103e-86
70	83	0.000000e+00
70	84	0.000000e+00
70	85	2.958839e-84
70	86	2.690788e-83
70	87	4.433433e-83
70	88	5.553542e-83
70	89	4.567753e-83
70	90	5.246260e-83
70	91	7.956462e-83
70	92	6.280849e-83
70	93	1.114846e-83
70	94	4.160950e-86
70	95	0.000000e+00
70	96	0.000000e+00
70	97	-9.778353e-84
70	98	-2.653548e-84
70	99	1.757339e-83
70	100	3.623464e-83
70	101	4.318458e-83
70	102	5.674458e-83
70	103	6.816690e-83
70	104	4.259211e-83
70	105	1.088648e-83
70	106	3.868497e-87
70	107	0.000000e+00
70	108	0.000000e+00
70	109	0.000000e+00
71	0	0.000000e+00
71	1	0.000000e+00
71	2	0.000000e+00
71	3	0.000000e+00
71	4	0.000000e+00
71	5	0.000000e+00
71	6	0.000000e+00
71	7	0.000000e+00
71	8	0.000000e+00
71	9	0.000000e+00
71	10	0.000000e+00
71	11	0.000000e+00
71	12	0.000000e+00
71	13	0.000000e+00
71	14	0.000000e+00
71	15	0.000000e+00
71	16	0.000000e+00
71	17	0.000000e+00
71	18	0.000000e+00
71	19	0.000000e+00
71	20	0.000000e+00
71	21	0.000000e+00
71	22	0.000000e+00
71	23	0.000000e+00
71	24	0.000000e+00
71	25	0.000000e+00
71	26	0.000000e+00
71	27	0.000000e+00
71	28	0.000000e+00
71	29	0.000000e+00
71	30	0.000000e+00
71	31	0.000000e+00
71	32	0.000000e+00
71	33	0.000000e+00
71	34	0.000000e+00
71	35	0.000000e+00
71	36	0.000000e+00
71	37	0.000000e+00
71	38	0.000000e+00
71	39	0.000000e+00
71	40	0.000000e+00
71	41	0.000000e+00
71	42	0.000000e+00
71	43	0.000000e+00
71	44	0.000000e+00
71	45	0.000000e+00
71	46	0.000000e+00
71	47	0.000000e+00
71	48	0.000000e+00
71	49	0.000000e+00
71	50	0.000000e+00
71	51	0.000000e+00
71	52	0.000000e+00
71	53	0.000000e+00
71	54	0.000000e+00
71	55	0.000000e+00
71	56	0.000000e+00
71	57	0.000000e+00
71	58	0.000000e+00
71	59	0.000000e+00
71	60	0.000000e+00
71	61	0.000000e+00
71	62	0.000000e+00
71	63	0.000000e+00
71	64	0.000000e+00
71	65	0.000000e+00
71	66	0.000000e+00
71	67	0.000000e+00
71	68	0.000000e+00
71	69	0.000000e+00
71	70	0.000000e+00
71	71	0.000000e+00
71	72	0.000000e+00
71	73	0.000000e+00
71	74	0.000000e+00
71	75	0.000000e+00
71	76	0.000000e+00
71	77	0.000000e+00
71	78	0.000000e+00
71	79	0.000000e+00
71	80	0.000000e+00
71	81	0.000000e+00
71	82	0.000000e+00
71	83	0.000000e+00
71	84	0.000000e+00
71	85	0.000000e+00
71	86	0.000000e+00
71	87	0.000000e+00
71	88	0.000000e+00
71	89	0.000000e+00
71	90	0.000000e+00
71	91	0.000000e+00
71	92	0.000000e+00
71	93	0.000000e+00
71	94	0.000000e+00
71	95	0.000000e+00
71	96	0.000000e+00
71	97	0.000000e+00
71	98	0.000000e+00
71	99	0.000000e+00
71	100	0.000000e+00
71	101	0.000000e+00
71	102	0.000000e+00
71	103	0.000000e+00
71	104	0.000000e+00
71	105	0.000000e+00
71	106	0.000000e+00
71	107	0.000000e+00
71	108	0.000000e+00
71	109	0.000000e+00
72	0	0.000000e+00
72	1	0.000000e+00
72	2	0.000000e+00
72	3	0.000000e+00
72	4	0.000000e+00
72	5	0.000000e+00
72	6	0.000000e+00
72	7	0.000000e+00
72	8	0.000000e+00
72	9	0.000000e+00
72	10	0.000000e+00
72	11	0.000000e+00
72	12	0.000000e+00
72	13	0.000000e+00
72	14	0.000000e+00
72	15	0.000000e+00
72	16	0.000000e+00
72	17	0.000000e+00
72	18	0.000000e+00
72	19	0.000000e+00
72	20	0.000000e+00
72	21	0.000000e+00
72	22	0.000000e+00
72	23	0.000000e+00
72	24	0.000000e+00
72	25	0.000000e+00
72	26	0.000000e+00
72	27	0.000000e+00
72	28	0.000000e+00
72	29	0.000000e+00
72	30	0.000000e+00
72	31	0.000000e+00
72	32	0.000000e+00
72	33	0.000000e+00
72	34	0.000000e+00
72	35	0.000000e+00
72	36	0.000000e+00
72	37	0.000000e+00
72	38	0.000000e+00
72	39	0.000000e+00
72	40	0.000000e+00
72	41	0.000000e+00
72	42	0.000000e+00
72	43	0.000000e+00
72	44	0.000000e+00
72	45	0.000000e+00
72	46	0.000000e+00
72	47	0.000000e+00
72	48	0.000000e+00
72	49	0.000000e+00
72	50	0.000000e+00
72	51	0.000000e+00
72	52	0.000000e+00
72	53	0.000000e+00
72	54	0.000000e+00
72	55	0.000000e+00
72	56	0.000000e+00
72	57	0.000000e+00
72	58	0.000000e+00
72	59	0.000000e+00
72	60	0.000000e+00
72	61	0.000000e+00
72	62	0.000000e+00
72	63	0.000000e+00
72	64	0.000000e+00
72	65	0.000000e+00
72	66	0.000000e+00
72	67	0.000000e+00
72	68	0.000000e+00
72	69	0.000000e+00
72	70	0.000000e+00
72	71	0.000000e+00
72	72	0.000000e+00
72	73	0.000000e+00
72	74	0.000000e+00
72	75	0.000000e+00
72	76	0.000000e+00
72	77	0.000000e+00
72	78	0.000000e+00
72	79	0.000000e+00
72	80	0.000000e+00
72	81	0.000000e+00
72	82	0.000000e+00
72	83	0.000000e+00
72	84	0.000000e+00
72	85	0.000000e+00
72	86	0.000000e+00
72	87	0.000000e+00
72	88	0.000000e+00
72	89	0.000000e+00
72	90	0.000000e+00
72	91	0.000000e+00
72	92	0.000000e+00
72	93	0.000000e+00
72	94	0.000000e+00
72	95	0.000000e+00
72	96	0.000000e+00
72	97	0.000000e+00
72	98	0.000000e+00
72	99	0.000000e+00
72	100	0.000000e+00
72	101	0.000000e+00
72	102	0.000000e+00
72	103	0.000000e+00
72	104	0.000000e+00
72	105	0.000000e+00
72	106	0.000000e+00
72	107	0.000000e+00
72	108	0.000000e+00
72	109	0.000000e+00
73	0	0.000000e+00
73	1	1.310129e-80
73	2	4.109225e-80
73	3	1.790409e-80
73	4	1.216958e-80
73	5	1.051461e-80
73	6	8.263302e-81
73	7	6.136641e-81
73	8	3.890169e-81
73	9	4.703726e-82
73	10	1.555636e-84
73	11	0.000000e+00
73	12	0.000000e+00
73	13	1.308912e-80
73	14	4.052809e-80
73	15	1.789462e-80
73	16	1.214982e-80
73	17	1.025784e-80
73	18	8.040485e-81
73	19	6.027042e-81
73	20	3.741866e-81
73	21	4.748334e-82
73	22	1.605829e-84
73	23	0.000000e+00
73	24	0.000000e+00
73	25	1.326075e-80
73	26	4.155620e-80
73	27	1.816916e-80
73	28	1.217286e-80
73	29	1.074947e-80
73	30	8.510387e-81
73	31	6.198614e-81
73	32	3.992548e-81
73	33	4.754573e-82
73	34	1.783534e-84
73	35	0.000000e+00
73	36	0.000000e+00
73	37	1.311882e-80
73	38	4.150078e-80
73	39	1.789456e-80
73	40	1.200855e-80
73	41	1.083997e-80
73	42	8.632545e-81
73	43	6.163625e-81
73	44	4.092236e-81
73	45	4.633190e-82
73	46	1.904068e-84
73	47	0.000000e+00
73	48	0.000000e+00
73	49	1.310154e-80
73	50	4.097373e-80
73	51	1.794717e-80
73	52	1.206443e-80
73	53	1.054817e-80
73	54	8.346831e-81
73	55	6.089205e-81
73	56	3.905044e-81
73	57	4.691213e-82
73	58	1.740601e-84
73	59	0.000000e+00
73	60	0.000000e+00
73	61	1.344235e-80
73	62	6.954919e-80
73	63	2.630036e-80
73	64	2.673664e-80
73	65	3.356518e-80
73	66	1.760430e-80
73	67	1.005711e-80
73	68	5.440945e-81
73	69	1.006946e-81
73	70	5.896922e-84
73	71	0.000000e+00
73	72	0.000000e+00
73	73	1.651371e-79
73	74	6.773664e-80
73	75	3.563676e-80
73	76	2.797095e-80
73	77	2.893793e-80
73	78	2.312830e-80
73	79	2.585317e-80
73	80	1.425116e-80
73	81	2.990579e-81
73	82	9.820022e-84
73	83	0.000000e+00
73	84	0.000000e+00
73	85	1.484646e-80
73	86	4.668869e-80
73	87	4.086300e-80
73	88	2.561724e-80
73	89	2.352549e-80
73	90	1.814925e-80
73	91	1.759461e-80
73	92	1.475967e-80
73	93	3.066547e-81
73	94	-2.456371e-84
73	95	0.000000e+00
73	96	0.000000e+00
73	97	1.434463e-80
73	98	2.997346e-80
73	99	2.831582e-80
73	100	2.100035e-80
73	101	2.409162e-80
73	102	1.578922e-80
73	103	9.739025e-81
73	104	8.741135e-81
73	105	3.258474e-81
73	106	7.118115e-84
73	107	0.000000e+00
73	108	0.000000e+00
73	109	0.000000e+00
74	0	0.000000e+00
74	1	7.847235e-80
74	2	3.298948e-79
74	3	1.774262e-79
74	4	1.531638e-79
74	5	1.638221e-79
74	6	1.310751e-79
74	7	9.651009e-80
74	8	4.691703e-80
74	9	5.931758e-81
74	10	1.604513e-83
74	11	0.000000e+00
74	12	0.000000e+00
74	13	7.902117e-80
74	14	3.262099e-79
74	15	1.770295e-79
74	16	1.540494e-79
74	17	1.640450e-79
74	18	1.317408e-79
74	19	9.680008e-80
74	20	4.626735e-80
74	21	6.012224e-81
74	22	1.857959e-83
74	23	0.000000e+00
74	24	0.000000e+00
74	25	7.864358e-80
74	26	3.329293e-79
74	27	1.799083e-79
74	28	1.534237e-79
74	29	1.655598e-79
74	30	1.319223e-79
74	31	9.734445e-80
74	32	4.776027e-80
74	33	5.876111e-81
74	34	1.678764e-83
74	35	0.000000e+00
74	36	0.000000e+00
74	37	7.701638e-80
74	38	3.317191e-79
74	39	1.777635e-79
74	40	1.504570e-79
74	41	1.631697e-79
74	42	1.294378e-79
74	43	9.558711e-80
74	44	4.786878e-80
74	45	5.682652e-81
74	46	1.548298e-83
74	47	0.000000e+00
74	48	0.000000e+00
74	49	7.800147e-80
74	50	3.286134e-79
74	51	1.776989e-79
74	52	1.522896e-79
74	53	1.637033e-79
74	54	1.306920e-79
74	55	9.624904e-80
74	56	4.699631e-80
74	57	5.849630e-81
74	58	1.703628e-83
74	59	0.000000e+00
74	60	0.000000e+00
74	61	1.111107e-79
74	62	6.516066e-79
74	63	2.727850e-79
74	64	2.776105e-79
74	65	3.093783e-79
74	66	2.006175e-79
74	67	1.558087e-79
74	68	9.837171e-80
74	69	2.097612e-80
74	70	1.045720e-82
74	71	0.000000e+00
74	72	0.000000e+00
74	73	6.773664e-80
74	74	1.524127e-78
74	75	3.704685e-79
74	76	3.129900e-79
74	77	2.800515e-79
74	78	1.712273e-79
74	79	1.660736e-79
74	80	6.019383e-80
74	81	1.299692e-80
74	82	-4.204152e-83
74	83	0.000000e+00
74	84	0.000000e+00
74	85	6.690547e-80
74	86	3.679446e-79
74	87	3.523789e-79
74	88	2.162065e-79
74	89	1.916783e-79
74	90	1.674554e-79
74	91	1.903046e-79
74	92	1.541496e-79
74	93	3.195260e-80
74	94	1.174636e-82
74	95	0.000000e+00
74	96	0.000000e+00
74	97	5.930840e-80
74	98	1.886638e-79
74	99	2.279068e-79
74	100	1.645264e-79
74	101	1.820298e-79
74	102	1.530871e-79
74	103	1.389970e-79
74	104	1.023443e-79
74	105	3.155811e-80
74	106	3.165319e-83
74	107	0.000000e+00
74	108	0.000000e+00
74	109	0.000000e+00
75	0	0.000000e+00
75	1	3.852113e-80
75	2	1.859361e-79
75	3	1.386817e-79
75	4	1.259428e-79
75	5	1.391760e-79
75	6	1.126617e-79
75	7	8.563245e-80
75	8	4.401702e-80
75	9	6.334654e-81
75	10	1.613068e-83
75	11	0.000000e+00
75	12	0.000000e+00
75	13	3.907763e-80
75	14	1.839150e-79
75	15	1.389223e-79
75	16	1.264680e-79
75	17	1.405131e-79
75	18	1.125824e-79
75	19	8.585550e-80
75	20	4.333264e-80
75	21	6.367016e-81
75	22	1.946986e-83
75	23	0.000000e+00
75	24	0.000000e+00
75	25	3.837803e-80
75	26	1.877096e-79
75	27	1.404677e-79
75	28	1.266438e-79
75	29	1.400313e-79
75	30	1.138116e-79
75	31	8.636309e-80
75	32	4.490731e-80
75	33	6.282133e-81
75	34	1.662097e-83
75	35	0.000000e+00
75	36	0.000000e+00
75	37	3.710195e-80
75	38	1.866619e-79
75	39	1.384524e-79
75	40	1.244084e-79
75	41	1.368872e-79
75	42	1.125439e-79
75	43	8.495566e-80
75	44	4.517219e-80
75	45	6.123499e-81
75	46	1.454351e-83
75	47	0.000000e+00
75	48	0.000000e+00
75	49	3.815633e-80
75	50	1.852733e-79
75	51	1.388989e-79
75	52	1.255426e-79
75	53	1.388310e-79
75	54	1.125619e-79
75	55	8.538999e-80
75	56	4.417218e-80
75	57	6.245237e-81
75	58	1.707237e-83
75	59	0.000000e+00
75	60	0.000000e+00
75	61	5.396172e-80
75	62	3.595962e-79
75	63	2.114732e-79
75	64	2.431961e-79
75	65	2.656983e-79
75	66	1.636342e-79
75	67	1.338670e-79
75	68	1.038874e-79
75	69	2.359578e-80
75	70	1.070453e-82
75	71	0.000000e+00
75	72	0.000000e+00
75	73	3.563676e-80
75	74	3.704685e-79
75	75	9.726781e-79
75	76	3.230881e-79
75	77	2.735934e-79
75	78	1.372845e-79
75	79	1.478498e-79
75	80	4.311612e-80
75	81	4.278815e-81
75	82	-2.400672e-83
75	83	0.000000e+00
75	84	0.000000e+00
75	85	2.610046e-80
75	86	1.542114e-79
75	87	2.180081e-79
75	88	1.616258e-79
75	89	1.386543e-79
75	90	1.514287e-79
75	91	1.859726e-79
75	92	1.486071e-79
75	93	3.567366e-80
75	94	1.441068e-82
75	95	0.000000e+00
75	96	0.000000e+00
75	97	1.310208e-80
75	98	9.963859e-80
75	99	1.486828e-79
75	100	1.372231e-79
75	101	1.418090e-79
75	102	1.414508e-79
75	103	1.372835e-79
75	104	1.050519e-79
75	105	3.057792e-80
75	106	1.550730e-83
75	107	0.000000e+00
75	108	0.000000e+00
75	109	0.000000e+00
76	0	0.000000e+00
76	1	2.718700e-80
76	2	1.426226e-79
76	3	1.126249e-79
76	4	1.173247e-79
76	5	1.374014e-79
76	6	1.120606e-79
76	7	8.728363e-80
76	8	4.232374e-80
76	9	6.542130e-81
76	10	1.769132e-83
76	11	0.000000e+00
76	12	0.000000e+00
76	13	2.727311e-80
76	14	1.409245e-79
76	15	1.129720e-79
76	16	1.172696e-79
76	17	1.384203e-79
76	18	1.119292e-79
76	19	8.754060e-80
76	20	4.193214e-80
76	21	6.607096e-81
76	22	1.936636e-83
76	23	0.000000e+00
76	24	0.000000e+00
76	25	2.729147e-80
76	26	1.444999e-79
76	27	1.140660e-79
76	28	1.182223e-79
76	29	1.386823e-79
76	30	1.130936e-79
76	31	8.807444e-80
76	32	4.319956e-80
76	33	6.496575e-81
76	34	1.808174e-83
76	35	0.000000e+00
76	36	0.000000e+00
76	37	2.681121e-80
76	38	1.441317e-79
76	39	1.122109e-79
76	40	1.167878e-79
76	41	1.360848e-79
76	42	1.119152e-79
76	43	8.663562e-80
76	44	4.323745e-80
76	45	6.305142e-81
76	46	1.705784e-83
76	47	0.000000e+00
76	48	0.000000e+00
76	49	2.704305e-80
76	50	1.424943e-79
76	51	1.127830e-79
76	52	1.170481e-79
76	53	1.373158e-79
76	54	1.118722e-79
76	55	8.706948e-80
76	56	4.253869e-80
76	57	6.463003e-81
76	58	1.826370e-83
76	59	0.000000e+00
76	60	0.000000e+00
76	61	3.656715e-80
76	62	3.011637e-79
76	63	1.773332e-79
76	64	2.138078e-79
76	65	2.470121e-79
76	66	1.821724e-79
76	67	1.329917e-79
76	68	9.642376e-80
76	69	2.151641e-80
76	70	1.184280e-82
76	71	0.000000e+00
76	72	0.000000e+00
76	73	2.797095e-80
76	74	3.129900e-79
76	75	3.230881e-79
76	76	6.706421e-79
76	77	3.379629e-79
76	78	1.479309e-79
76	79	1.517496e-79
76	80	2.343665e-80
76	81	5.225118e-81
76	82	-4.006821e-83
76	83	0.000000e+00
76	84	0.000000e+00
76	85	2.067276e-80
76	86	1.378738e-79
76	87	1.756051e-79
76	88	1.521704e-79
76	89	1.384957e-79
76	90	1.693745e-79
76	91	1.982058e-79
76	92	1.329793e-79
76	93	2.824451e-80
76	94	1.253833e-82
76	95	0.000000e+00
76	96	0.000000e+00
76	97	4.880375e-81
76	98	6.396501e-80
76	99	1.074226e-79
76	100	1.097238e-79
76	101	1.229713e-79
76	102	1.411408e-79
76	103	1.356674e-79
76	104	9.766026e-80
76	105	2.681966e-80
76	106	4.775430e-83
76	107	0.000000e+00
76	108	0.000000e+00
76	109	0.000000e+00
77	0	0.000000e+00
77	1	3.058014e-80
77	2	1.459090e-79
77	3	1.141308e-79
77	4	1.158488e-79
77	5	1.398455e-79
77	6	1.149645e-79
77	7	9.277452e-80
77	8	4.735119e-80
77	9	8.108796e-81
77	10	2.131720e-83
77	11	0.000000e+00
77	12	0.000000e+00
77	13	3.065840e-80
77	14	1.438818e-79
77	15	1.142455e-79
77	16	1.162373e-79
77	17	1.410976e-79
77	18	1.148923e-79
77	19	9.316908e-80
77	20	4.680318e-80
77	21	8.125987e-81
77	22	2.297562e-83
77	23	0.000000e+00
77	24	0.000000e+00
77	25	3.082484e-80
77	26	1.480628e-79
77	27	1.160493e-79
77	28	1.167448e-79
77	29	1.410926e-79
77	30	1.160467e-79
77	31	9.373032e-80
77	32	4.828393e-80
77	33	8.050874e-81
77	34	2.185687e-83
77	35	0.000000e+00
77	36	0.000000e+00
77	37	3.033106e-80
77	38	1.479637e-79
77	39	1.144423e-79
77	40	1.149523e-79
77	41	1.382530e-79
77	42	1.147146e-79
77	43	9.221859e-80
77	44	4.839494e-80
77	45	7.872338e-81
77	46	2.092590e-83
77	47	0.000000e+00
77	48	0.000000e+00
77	49	3.050386e-80
77	50	1.458724e-79
77	51	1.146072e-79
77	52	1.156606e-79
77	53	1.397788e-79
77	54	1.147763e-79
77	55	9.270936e-80
77	56	4.753737e-80
77	57	7.996619e-81
77	58	2.198218e-83
77	59	0.000000e+00
77	60	0.000000e+00
77	61	3.300816e-80
77	62	2.872279e-79
77	63	1.756376e-79
77	64	2.072096e-79
77	65	2.459556e-79
77	66	1.839458e-79
77	67	1.255898e-79
77	68	9.177977e-80
77	69	2.172614e-80
77	70	9.471341e-83
77	71	0.000000e+00
77	72	0.000000e+00
77	73	2.893793e-80
77	74	2.800515e-79
77	75	2.735934e-79
77	76	3.379629e-79
77	77	6.346457e-79
77	78	1.987435e-79
77	79	1.880622e-79
77	80	4.106278e-80
77	81	1.045343e-80
77	82	-1.320109e-83
77	83	0.000000e+00
77	84	0.000000e+00
77	85	2.238336e-80
77	86	1.436680e-79
77	87	1.841417e-79
77	88	1.439437e-79
77	89	1.459796e-79
77	90	1.795465e-79
77	91	2.009600e-79
77	92	1.402970e-79
77	93	2.982519e-80
77	94	1.220398e-82
77	95	0.000000e+00
77	96	0.000000e+00
77	97	1.513713e-80
77	98	7.593546e-80
77	99	1.195848e-79
77	100	1.201393e-79
77	101	1.311756e-79
77	102	1.374672e-79
77	103	1.296191e-79
77	104	9.398845e-80
77	105	2.703009e-80
77	106	2.206963e-83
77	107	0.000000e+00
77	108	0.000000e+00
77	109	0.000000e+00
78	0	0.000000e+00
78	1	2.758773e-80
78	2	1.055430e-79
78	3	7.385845e-80
78	4	6.591604e-80
78	5	7.544406e-80
78	6	6.047277e-80
78	7	5.225225e-80
78	8	3.077531e-80
78	9	5.787359e-81
78	10	1.590745e-83
78	11	0.000000e+00
78	12	0.000000e+00
78	13	2.789280e-80
78	14	1.042414e-79
78	15	7.377425e-80
78	16	6.666885e-80
78	17	7.618916e-80
78	18	6.063261e-80
78	19	5.243218e-80
78	20	3.024523e-80
78	21	5.689046e-81
78	22	1.733966e-83
78	23	0.000000e+00
78	24	0.000000e+00
78	25	2.767597e-80
78	26	1.066424e-79
78	27	7.512047e-80
78	28	6.625863e-80
78	29	7.606874e-80
78	30	6.099136e-80
78	31	5.293386e-80
78	32	3.130943e-80
78	33	5.796675e-81
78	34	1.727370e-83
78	35	0.000000e+00
78	36	0.000000e+00
78	37	2.690448e-80
78	38	1.061952e-79
78	39	7.421702e-80
78	40	6.469370e-80
78	41	7.439892e-80
78	42	5.991957e-80
78	43	5.217555e-80
78	44	3.149936e-80
78	45	5.786023e-81
78	46	1.704251e-83
78	47	0.000000e+00
78	48	0.000000e+00
78	49	2.745724e-80
78	50	1.051772e-79
78	51	7.417923e-80
78	52	6.575361e-80
78	53	7.538843e-80
78	54	6.032598e-80
78	55	5.236349e-80
78	56	3.079916e-80
78	57	5.720115e-81
78	58	1.723038e-83
78	59	0.000000e+00
78	60	0.000000e+00
78	61	2.659229e-80
78	62	2.057209e-79
78	63	1.167373e-79
78	64	1.223978e-79
78	65	1.483446e-79
78	66	1.198705e-79
78	67	7.056661e-80
78	68	5.258495e-80
78	69	1.264402e-80
78	70	3.115171e-83
78	71	0.000000e+00
78	72	0.000000e+00
78	73	2.312830e-80
78	74	1.712273e-79
78	75	1.372845e-79
78	76	1.479309e-79
78	77	1.987435e-79
78	78	4.035808e-79
78	79	1.758252e-79
78	80	6.559389e-80
78	81	1.801695e-80
78	82	4.297153e-83
78	83	0.000000e+00
78	84	0.000000e+00
78	85	2.521868e-80
78	86	1.101197e-79
78	87	1.315907e-79
78	88	8.340282e-80
78	89	1.085094e-79
78	90	1.177157e-79
78	91	1.204389e-79
78	92	9.235381e-80
78	93	2.057648e-80
78	94	6.295467e-83
78	95	0.000000e+00
78	96	0.000000e+00
78	97	2.048947e-80
78	98	6.293725e-80
78	99	8.827607e-80
78	100	7.553305e-80
78	101	8.964280e-80
78	102	7.738531e-80
78	103	6.512085e-80
78	104	5.472752e-80
78	105	1.891124e-80
78	106	3.527151e-83
78	107	0.000000e+00
78	108	0.000000e+00
78	109	0.000000e+00
79	0	0.000000e+00
79	1	3.023620e-80
79	2	1.118515e-79
79	3	8.207779e-80
79	4	7.421777e-80
79	5	8.710155e-80
79	6	7.772304e-80
79	7	6.280019e-80
79	8	3.593026e-80
79	9	5.909117e-81
79	10	1.557064e-83
79	11	0.000000e+00
79	12	0.000000e+00
79	13	3.053649e-80
79	14	1.102966e-79
79	15	8.196070e-80
79	16	7.439208e-80
79	17	8.678669e-80
79	18	7.783647e-80
79	19	6.273362e-80
79	20	3.521450e-80
79	21	5.773814e-81
79	22	1.559669e-83
79	23	0.000000e+00
79	24	0.000000e+00
79	25	3.047555e-80
79	26	1.130057e-79
79	27	8.357002e-80
79	28	7.477764e-80
79	29	8.850155e-80
79	30	7.849702e-80
79	31	6.360370e-80
79	32	3.657526e-80
79	33	5.970984e-81
79	34	1.651654e-83
79	35	0.000000e+00
79	36	0.000000e+00
79	37	2.972497e-80
79	38	1.127309e-79
79	39	8.265460e-80
79	40	7.366334e-80
79	41	8.791595e-80
79	42	7.737951e-80
79	43	6.294537e-80
79	44	3.691351e-80
79	45	6.006054e-81
79	46	1.686777e-83
79	47	0.000000e+00
79	48	0.000000e+00
79	49	3.020955e-80
79	50	1.114229e-79
79	51	8.249106e-80
79	52	7.405188e-80
79	53	8.734143e-80
79	54	7.763320e-80
79	55	6.284821e-80
79	56	3.596408e-80
79	57	5.875669e-81
79	58	1.625898e-83
79	59	0.000000e+00
79	60	0.000000e+00
79	61	3.014140e-80
79	62	2.072167e-79
79	63	1.141589e-79
79	64	1.302318e-79
79	65	1.578700e-79
79	66	1.239985e-79
79	67	7.509532e-80
79	68	4.588112e-80
79	69	1.103298e-80
79	70	5.336138e-83
79	71	0.000000e+00
79	72	0.000000e+00
79	73	2.585317e-80
79	74	1.660736e-79
79	75	1.478498e-79
79	76	1.517496e-79
79	77	1.880622e-79
79	78	1.758252e-79
79	79	4.295846e-79
79	80	8.229323e-80
79	81	2.443905e-80
79	82	1.066270e-82
79	83	0.000000e+00
79	84	0.000000e+00
79	85	2.959139e-80
79	86	1.180546e-79
79	87	1.459849e-79
79	88	9.455471e-80
79	89	1.212748e-79
79	90	1.347850e-79
79	91	1.384165e-79
79	92	9.553473e-80
79	93	1.772331e-80
79	94	1.676015e-83
79	95	0.000000e+00
79	96	0.000000e+00
79	97	2.302467e-80
79	98	6.876589e-80
79	99	9.501338e-80
79	100	8.600846e-80
79	101	1.058418e-79
79	102	9.037997e-80
79	103	8.271404e-80
79	104	5.875870e-80
79	105	1.848232e-80
79	106	5.340198e-83
79	107	0.000000e+00
79	108	0.000000e+00
79	109	0.000000e+00
80	0	0.000000e+00
80	1	1.700764e-80
80	2	5.367811e-80
80	3	2.115618e-80
80	4	8.666314e-81
80	5	-1.882269e-81
80	6	-3.558608e-81
80	7	-1.542941e-81
80	8	3.891907e-81
80	9	8.613255e-82
80	10	1.841397e-84
80	11	0.000000e+00
80	12	0.000000e+00
80	13	1.730285e-80
80	14	5.320451e-80
80	15	2.167766e-80
80	16	9.413335e-81
80	17	-2.620642e-81
80	18	-4.160019e-81
80	19	-1.649665e-81
80	20	3.613808e-81
80	21	8.221008e-82
80	22	1.743868e-84
80	23	0.000000e+00
80	24	0.000000e+00
80	25	1.692171e-80
80	26	5.361797e-80
80	27	2.095537e-80
80	28	8.172969e-81
80	29	-1.681887e-81
80	30	-3.051984e-81
80	31	-1.657645e-81
80	32	3.900282e-81
80	33	8.757498e-82
80	34	2.246929e-84
80	35	0.000000e+00
80	36	0.000000e+00
80	37	1.629550e-80
80	38	5.298245e-80
80	39	1.988324e-80
80	40	7.137570e-81
80	41	-1.059679e-81
80	42	-2.392649e-81
80	43	-1.595800e-81
80	44	4.071326e-81
80	45	9.120121e-82
80	46	2.482574e-84
80	47	0.000000e+00
80	48	0.000000e+00
80	49	1.684047e-80
80	50	5.304131e-80
80	51	2.089247e-80
80	52	8.309552e-81
80	53	-1.860175e-81
80	54	-3.238923e-81
80	55	-1.620578e-81
80	56	3.816053e-81
80	57	8.469300e-82
80	58	2.126716e-84
80	59	0.000000e+00
80	60	0.000000e+00
80	61	2.243894e-80
80	62	1.138899e-79
80	63	4.200359e-80
80	64	3.688333e-80
80	65	4.593611e-80
80	66	4.238234e-80
80	67	1.448361e-80
80	68	6.059822e-81
80	69	1.749751e-82
80	70	8.321804e-84
80	71	0.000000e+00
80	72	0.000000e+00
80	73	1.425116e-80
80	74	6.019383e-80
80	75	4.311612e-80
80	76	2.343665e-80
80	77	4.106278e-80
80	78	6.559389e-80
80	79	8.229323e-80
80	80	1.372760e-79
80	81	1.710699e-80
80	82	6.009198e-83
80	83	0.000000e+00
80	84	0.000000e+00
80	85	1.494117e-80
80	86	5.829871e-80
80	87	6.089206e-80
80	88	3.118139e-80
80	89	3.521046e-80
80	90	1.286565e-80
80	91	1.480371e-80
80	92	2.786286e-80
80	93	7.919787e-81
80	94	-1.246190e-83
80	95	0.000000e+00
80	96	0.000000e+00
80	97	1.373082e-80
80	98	3.450545e-80
80	99	3.757697e-80
80	100	2.662100e-80
80	101	2.493477e-80
80	102	1.178872e-80
80	103	4.141434e-81
80	104	1.908144e-80
80	105	1.175869e-80
80	106	3.762719e-83
80	107	0.000000e+00
80	108	0.000000e+00
80	109	0.000000e+00
81	0	0.000000e+00
81	1	3.708645e-81
81	2	1.111646e-80
81	3	4.618170e-81
81	4	3.585271e-81
81	5	1.920059e-81
81	6	9.471631e-82
81	7	1.261082e-81
81	8	2.171658e-81
81	9	5.076346e-82
81	10	8.554236e-85
81	11	0.000000e+00
81	12	0.000000e+00
81	13	3.780666e-81
81	14	1.119008e-80
81	15	4.769535e-81
81	16	3.713449e-81
81	17	1.744269e-81
81	18	8.428455e-82
81	19	1.274105e-81
81	20	2.048752e-81
81	21	4.854286e-82
81	22	5.087308e-85
81	23	0.000000e+00
81	24	0.000000e+00
81	25	3.694340e-81
81	26	1.097203e-80
81	27	4.566841e-81
81	28	3.512639e-81
81	29	2.029590e-81
81	30	1.049501e-81
81	31	1.260375e-81
81	32	2.219740e-81
81	33	5.236258e-82
81	34	9.821880e-85
81	35	0.000000e+00
81	36	0.000000e+00
81	37	3.558960e-81
81	38	1.062279e-80
81	39	4.290630e-81
81	40	3.311662e-81
81	41	2.167518e-81
81	42	1.138533e-81
81	43	1.223851e-81
81	44	2.314747e-81
81	45	5.412452e-82
81	46	1.254452e-84
81	47	0.000000e+00
81	48	0.000000e+00
81	49	3.680388e-81
81	50	1.090531e-80
81	51	4.559326e-81
81	52	3.507583e-81
81	53	1.950604e-81
81	54	1.000259e-81
81	55	1.253665e-81
81	56	2.167496e-81
81	57	5.088491e-82
81	58	8.821957e-85
81	59	0.000000e+00
81	60	0.000000e+00
81	61	3.833519e-81
81	62	2.224882e-80
81	63	6.558907e-81
81	64	5.474324e-81
81	65	1.315303e-80
81	66	1.202454e-80
81	67	1.898786e-81
81	68	3.337557e-83
81	69	-4.589166e-82
81	70	2.470565e-84
81	71	0.000000e+00
81	72	0.000000e+00
81	73	2.990579e-81
81	74	1.299692e-80
81	75	4.278815e-81
81	76	5.225118e-81
81	77	1.045343e-80
81	78	1.801695e-80
81	79	2.443905e-80
81	80	1.710699e-80
81	81	1.744803e-80
81	82	2.539853e-83
81	83	0.000000e+00
81	84	0.000000e+00
81	85	3.768882e-81
81	86	1.479728e-80
81	87	1.408641e-80
81	88	6.181649e-81
81	89	1.016595e-80
81	90	5.435411e-81
81	91	1.816799e-81
81	92	2.141533e-81
81	93	6.644013e-82
81	94	-9.652280e-84
81	95	0.000000e+00
81	96	0.000000e+00
81	97	4.471453e-81
81	98	9.431497e-81
81	99	7.651136e-81
81	100	1.318158e-81
81	101	6.678615e-81
81	102	3.039492e-81
81	103	-5.972914e-82
81	104	2.249778e-81
81	105	2.082854e-81
81	106	1.917934e-83
81	107	0.000000e+00
81	108	0.000000e+00
81	109	0.000000e+00
82	0	0.000000e+00
82	1	7.114057e-84
82	2	-2.068431e-84
82	3	-3.055833e-83
82	4	-5.064526e-83
82	5	-5.671300e-83
82	6	-2.865559e-83
82	7	-1.261530e-83
82	8	6.817072e-84
82	9	2.430763e-84
82	10	4.209829e-87
82	11	0.000000e+00
82	12	0.000000e+00
82	13	6.737175e-84
82	14	-2.041503e-84
82	15	-3.082350e-83
82	16	-5.181978e-83
82	17	-5.847585e-83
82	18	-3.005734e-83
82	19	-1.443363e-83
82	20	5.270144e-84
82	21	2.153730e-84
82	22	1.918124e-87
82	23	0.000000e+00
82	24	0.000000e+00
82	25	7.537576e-84
82	26	-3.798050e-84
82	27	-3.092372e-83
82	28	-5.084023e-83
82	29	-5.621853e-83
82	30	-2.792728e-83
82	31	-1.200319e-83
82	32	7.042583e-84
82	33	2.610517e-84
82	34	6.513313e-87
82	35	0.000000e+00
82	36	0.000000e+00
82	37	7.970337e-84
82	38	-4.583189e-84
82	39	-3.044841e-83
82	40	-4.916110e-83
82	41	-5.379257e-83
82	42	-2.604782e-83
82	43	-9.983997e-84
82	44	8.535864e-84
82	45	2.855181e-84
82	46	9.101753e-87
82	47	0.000000e+00
82	48	0.000000e+00
82	49	7.344011e-84
82	50	-3.454973e-84
82	51	-3.059417e-83
82	52	-5.063001e-83
82	53	-5.609674e-83
82	54	-2.802276e-83
82	55	-1.235980e-83
82	56	6.676488e-84
82	57	2.496509e-84
82	58	5.513657e-87
82	59	0.000000e+00
82	60	0.000000e+00
82	61	4.060759e-84
82	62	1.439571e-83
82	63	-3.502119e-83
82	64	-4.032434e-83
82	65	1.118372e-84
82	66	1.840335e-83
82	67	-1.036112e-83
82	68	-4.432322e-83
82	69	-1.052366e-83
82	70	6.382103e-86
82	71	0.000000e+00
82	72	0.000000e+00
82	73	9.820022e-84
82	74	-4.204152e-83
82	75	-2.400672e-83
82	76	-4.006821e-83
82	77	-1.320109e-83
82	78	4.297153e-83
82	79	1.066270e-82
82	80	6.009198e-83
82	81	2.539853e-83
82	82	2.561728e-83
82	83	0.000000e+00
82	84	0.000000e+00
82	85	1.161305e-83
82	86	3.408030e-83
82	87	4.668669e-84
82	88	-1.179447e-83
82	89	4.563402e-83
82	90	2.111952e-83
82	91	-3.244507e-83
82	92	-4.367352e-83
82	93	-1.311160e-83
82	94	-1.387179e-85
82	95	0.000000e+00
82	96	0.000000e+00
82	97	2.387516e-84
82	98	-8.682710e-84
82	99	-2.246334e-83
82	100	-5.337233e-84
82	101	4.125141e-83
82	102	1.061243e-83
82	103	-1.367377e-83
82	104	-2.307712e-83
82	105	-1.142111e-83
82	106	3.210566e-86
82	107	0.000000e+00
82	108	0.000000e+00
82	109	0.000000e+00
83	0	0.000000e+00
83	1	0.000000e+00
83	2	0.000000e+00
83	3	0.000000e+00
83	4	0.000000e+00
83	5	0.000000e+00
83	6	0.000000e+00
83	7	0.000000e+00
83	8	0.000000e+00
83	9	0.000000e+00
83	10	0.000000e+00
83	11	0.000000e+00
83	12	0.000000e+00
83	13	0.000000e+00
83	14	0.000000e+00
83	15	0.000000e+00
83	16	0.000000e+00
83	17	0.000000e+00
83	18	0.000000e+00
83	19	0.000000e+00
83	20	0.000000e+00
83	21	0.000000e+00
83	22	0.000000e+00
83	23	0.000000e+00
83	24	0.000000e+00
83	25	0.000000e+00
83	26	0.000000e+00
83	27	0.000000e+00
83	28	0.000000e+00
83	29	0.000000e+00
83	30	0.000000e+00
83	31	0.000000e+00
83	32	0.000000e+00
83	33	0.000000e+00
83	34	0.000000e+00
83	35	0.000000e+00
83	36	0.000000e+00
83	37	0.000000e+00
83	38	0.000000e+00
83	39	0.000000e+00
83	40	0.000000e+00
83	41	0.000000e+00
83	42	0.000000e+00
83	43	0.000000e+00
83	44	0.000000e+00
83	45	0.000000e+00
83	46	0.000000e+00
83	47	0.000000e+00
83	48	0.000000e+00
83	49	0.000000e+00
83	50	0.000000e+00
83	51	0.000000e+00
83	52	0.000000e+00
83	53	0.000000e+00
83	54	0.000000e+00
83	55	0.000000e+00
83	56	0.000000e+00
83	57	0.000000e+00
83	58	0.000000e+00
83	59	0.000000e+00
83	60	0.000000e+00
83	61	0.000000e+00
83	62	0.000000e+00
83	63	0.000000e+00
83	64	0.000000e+00
83	65	0.000000e+00
83	66	0.000000e+00
83	67	0.000000e+00
83	68	0.000000e+00
83	69	0.000000e+00
83	70	0.000000e+00
83	71	0.000000e+00
83	72	0.000000e+00
83	73	0.000000e+00
83	74	0.000000e+00
83	75	0.000000e+00
83	76	0.000000e+00
83	77	0.000000e+00
83	78	0.000000e+00
83	79	0.000000e+00
83	80	0.000000e+00
83	81	0.000000e+00
83	82	0.000000e+00
83	83	0.000000e+00
83	84	0.000000e+00
83	85	0.000000e+00
83	86	0.000000e+00
83	87	0.000000e+00
83	88	0.000000e+00
83	89	0.000000e+00
83	90	0.000000e+00
83	91	0.000000e+00
83	92	0.000000e+00
83	93	0.000000e+00
83	94	0.000000e+00
83	95	0.000000e+00
83	96	0.000000e+00
83	97	0.000000e+00
83	98	0.000000e+00
83	99	0.000000e+00
83	100	0.000000e+00
83	101	0.000000e+00
83	102	0.000000e+00
83	103	0.000000e+00
83	104	0.000000e+00
83	105	0.000000e+00
83	106	0.000000e+00
83	107	0.000000e+00
83	108	0.000000e+00
83	109	0.000000e+00
84	0	0.000000e+00
84	1	0.000000e+00
84	2	0.000000e+00
84	3	0.000000e+00
84	4	0.000000e+00
84	5	0.000000e+00
84	6	0.000000e+00
84	7	0.000000e+00
84	8	0.000000e+00
84	9	0.000000e+00
84	10	0.000000e+00
84	11	0.000000e+00
84	12	0.000000e+00
84	13	0.000000e+00
84	14	0.000000e+00
84	15	0.000000e+00
84	16	0.000000e+00
84	17	0.000000e+00
84	18	0.000000e+00
84	19	0.000000e+00
84	20	0.000000e+00
84	21	0.000000e+00
84	22	0.000000e+00
84	23	0.000000e+00
84	24	0.000000e+00
84	25	0.000000e+00
84	26	0.000000e+00
84	27	0.000000e+00
84	28	0.000000e+00
84	29	0.000000e+00
84	30	0.000000e+00
84	31	0.000000e+00
84	32	0.000000e+00
84	33	0.000000e+00
84	34	0.000000e+00
84	35	0.000000e+00
84	36	0.000000e+00
84	37	0.000000e+00
84	38	0.000000e+00
84	39	0.000000e+00
84	40	0.000000e+00
84	41	0.000000e+00
84	42	0.000000e+00
84	43	0.000000e+00
84	44	0.000000e+00
84	45	0.000000e+00
84	46	0.000000e+00
84	47	0.000000e+00
84	48	0.000000e+00
84	49	0.000000e+00
84	50	0.000000e+00
84	51	0.000000e+00
84	52	0.000000e+00
84	53	0.000000e+00
84	54	0.000000e+00
84	55	0.000000e+00
84	56	0.000000e+00
84	57	0.000000e+00
84	58	0.000000e+00
84	59	0.000000e+00
84	60	0.000000e+00
84	61	0.000000e+00
84	62	0.000000e+00
84	63	0.000000e+00
84	64	0.000000e+00
84	65	0.000000e+00
84	66	0.000000e+00
84	67	0.000000e+00
84	68	0.000000e+00
84	69	0.000000e+00
84	70	0.000000e+00
84	71	0.000000e+00
84	72	0.000000e+00
84	73	0.000000e+00
84	74	0.000000e+00
84	75	0.000000e+00
84	76	0.000000e+00
84	77	0.000000e+00
84	78	0.000000e+00
84	79	0.000000e+00
84	80	0.000000e+00
84	81	0.000000e+00
84	82	0.000000e+00
84	83	0.000000e+00
84	84	0.000000e+00
84	85	0.000000e+00
84	86	0.000000e+00
84	87	0.000000e+00
84	88	0.000000e+00
84	89	0.000000e+00
84	90	0.000000e+00
84	91	0.000000e+00
84	92	0.000000e+00
84	93	0.000000e+00
84	94	0.000000e+00
84	95	0.000000e+00
84	96	0.000000e+00
84	97	0.000000e+00
84	98	0.000000e+00
84	99	0.000000e+00
84	100	0.000000e+00
84	101	0.000000e+00
84	102	0.000000e+00
84	103	0.000000e+00
84	104	0.000000e+00
84	105	0.000000e+00
84	106	0.000000e+00
84	107	0.000000e+00
84	108	0.000000e+00
84	109	0.000000e+00
85	0	0.000000e+00
85	1	1.529537e-80
85	2	4.577107e-80
85	3	1.994041e-80
85	4	1.391391e-80
85	5	1.229200e-80
85	6	1.059706e-80
85	7	8.164938e-81
85	8	4.510352e-81
85	9	4.353143e-82
85	10	1.932173e-84
85	11	0.000000e+00
85	12	0.000000e+00
85	13	1.533448e-80
85	14	4.534978e-80
85	15	2.000747e-80
85	16	1.398829e-80
85	17	1.206437e-80
85	18	1.059132e-80
85	19	7.998658e-81
85	20	4.385702e-81
85	21	4.399237e-82
85	22	1.919807e-84
85	23	0.000000e+00
85	24	0.000000e+00
85	25	1.559053e-80
85	26	4.666516e-80
85	27	2.046879e-80
85	28	1.403455e-80
85	29	1.273101e-80
85	30	1.085338e-80
85	31	8.334442e-81
85	32	4.631812e-81
85	33	4.469873e-82
85	34	2.298776e-84
85	35	0.000000e+00
85	36	0.000000e+00
85	37	1.544039e-80
85	38	4.667890e-80
85	39	2.025448e-80
85	40	1.383714e-80
85	41	1.286083e-80
85	42	1.077572e-80
85	43	8.381929e-81
85	44	4.722068e-81
85	45	4.400011e-82
85	46	2.549638e-84
85	47	0.000000e+00
85	48	0.000000e+00
85	49	1.539129e-80
85	50	4.597956e-80
85	51	2.019265e-80
85	52	1.390871e-80
85	53	1.245890e-80
85	54	1.070008e-80
85	55	8.182279e-81
85	56	4.533839e-81
85	57	4.392779e-82
85	58	2.219639e-84
85	59	0.000000e+00
85	60	0.000000e+00
85	61	1.534040e-80
85	62	7.017056e-80
85	63	2.741892e-80
85	64	2.625225e-80
85	65	3.280067e-80
85	66	1.888210e-80
85	67	1.040477e-80
85	68	5.418407e-81
85	69	1.118195e-81
85	70	2.958839e-84
85	71	0.000000e+00
85	72	0.000000e+00
85	73	1.484646e-80
85	74	6.690547e-80
85	75	2.610046e-80
85	76	2.067276e-80
85	77	2.238336e-80
85	78	2.521868e-80
85	79	2.959139e-80
85	80	1.494117e-80
85	81	3.768882e-81
85	82	1.161305e-83
85	83	0.000000e+00
85	84	0.000000e+00
85	85	5.229712e-80
85	86	5.766875e-80
85	87	5.309834e-80
85	88	3.265047e-80
85	89	3.115749e-80
85	90	2.855729e-80
85	91	2.669114e-80
85	92	2.163168e-80
85	93	4.393934e-81
85	94	-3.430840e-84
85	95	0.000000e+00
85	96	0.000000e+00
85	97	2.033465e-80
85	98	4.203839e-80
85	99	4.529670e-80
85	100	3.010565e-80
85	101	3.098646e-80
85	102	2.366556e-80
85	103	1.493663e-80
85	104	1.480782e-80
85	105	5.681925e-81
85	106	1.674387e-83
85	107	0.000000e+00
85	108	0.000000e+00
85	109	0.000000e+00
86	0	0.000000e+00
86	1	5.593053e-80
86	2	2.144667e-79
86	3	9.054060e-80
86	4	6.647208e-80
86	5	6.421950e-80
86	6	5.247703e-80
86	7	3.980385e-80
86	8	2.065100e-80
86	9	2.326128e-81
86	10	6.584722e-84
86	11	0.000000e+00
86	12	0.000000e+00
86	13	5.619405e-80
86	14	2.126396e-79
86	15	9.071698e-80
86	16	6.716082e-80
86	17	6.353534e-80
86	18	5.258051e-80
86	19	3.977963e-80
86	20	2.027809e-80
86	21	2.355848e-81
86	22	6.609984e-84
86	23	0.000000e+00
86	24	0.000000e+00
86	25	5.665328e-80
86	26	2.175951e-79
86	27	9.245132e-80
86	28	6.678639e-80
86	29	6.581025e-80
86	30	5.339025e-80
86	31	4.035659e-80
86	32	2.109981e-80
86	33	2.338996e-81
86	34	7.224736e-84
86	35	0.000000e+00
86	36	0.000000e+00
86	37	5.600268e-80
86	38	2.174005e-79
86	39	9.138973e-80
86	40	6.551310e-80
86	41	6.594784e-80
86	42	5.278601e-80
86	43	3.985867e-80
86	44	2.129435e-80
86	45	2.284503e-81
86	46	7.587617e-84
86	47	0.000000e+00
86	48	0.000000e+00
86	49	5.605685e-80
86	50	2.146685e-79
86	51	9.125392e-80
86	52	6.631037e-80
86	53	6.471897e-80
86	54	5.275177e-80
86	55	3.983554e-80
86	56	2.072894e-80
86	57	2.315399e-81
86	58	7.069476e-84
86	59	0.000000e+00
86	60	0.000000e+00
86	61	7.459738e-80
86	62	4.052062e-79
86	63	1.418507e-79
86	64	1.274705e-79
86	65	1.511584e-79
86	66	9.512898e-80
86	67	6.098388e-80
86	68	3.435117e-80
86	69	7.347719e-81
86	70	2.690788e-83
86	71	0.000000e+00
86	72	0.000000e+00
86	73	4.668869e-80
86	74	3.679446e-79
86	75	1.542114e-79
86	76	1.378738e-79
86	77	1.436680e-79
86	78	1.101197e-79
86	79	1.180546e-79
86	80	5.829871e-80
86	81	1.479728e-80
86	82	3.408030e-83
86	83	0.000000e+00
86	84	0.000000e+00
86	85	5.766875e-80
86	86	3.441724e-79
86	87	2.404150e-79
86	88	1.277584e-79
86	89	1.135174e-79
86	90	9.558541e-80
86	91	9.832167e-80
86	92	7.895992e-80
86	93	1.607741e-80
86	94	2.535886e-83
86	95	0.000000e+00
86	96	0.000000e+00
86	97	5.828392e-80
86	98	1.481735e-79
86	99	1.666764e-79
86	100	1.063992e-79
86	101	1.069348e-79
86	102	7.917323e-80
86	103	5.982377e-80
86	104	5.454972e-80
86	105	1.950091e-80
86	106	4.942366e-83
86	107	0.000000e+00
86	108	0.000000e+00
86	109	0.000000e+00
87	0	0.000000e+00
87	1	5.223232e-80
87	2	2.113305e-79
87	3	1.184971e-79
87	4	9.882536e-80
87	5	1.041503e-79
87	6	8.643364e-80
87	7	6.609082e-80
87	8	3.327839e-80
87	9	4.226388e-81
87	10	1.104313e-83
87	11	0.000000e+00
87	12	0.000000e+00
87	13	5.284383e-80
87	14	2.098072e-79
87	15	1.189283e-79
87	16	9.989606e-80
87	17	1.043330e-79
87	18	8.695052e-80
87	19	6.628209e-80
87	20	3.290725e-80
87	21	4.270440e-81
87	22	1.199666e-83
87	23	0.000000e+00
87	24	0.000000e+00
87	25	5.273317e-80
87	26	2.144987e-79
87	27	1.208241e-79
87	28	9.933408e-80
87	29	1.058587e-79
87	30	8.743466e-80
87	31	6.687880e-80
87	32	3.391008e-80
87	33	4.212615e-81
87	34	1.160751e-83
87	35	0.000000e+00
87	36	0.000000e+00
87	37	5.167617e-80
87	38	2.139617e-79
87	39	1.192770e-79
87	40	9.729763e-80
87	41	1.047054e-79
87	42	8.603531e-80
87	43	6.592349e-80
87	44	3.399206e-80
87	45	4.108165e-81
87	46	1.123081e-83
87	47	0.000000e+00
87	48	0.000000e+00
87	49	5.227605e-80
87	50	2.116472e-79
87	51	1.193410e-79
87	52	9.862594e-80
87	53	1.045421e-79
87	54	8.653543e-80
87	55	6.611951e-80
87	56	3.337718e-80
87	57	4.183357e-81
87	58	1.161706e-83
87	59	0.000000e+00
87	60	0.000000e+00
87	61	7.076642e-80
87	62	3.801261e-79
87	63	1.797881e-79
87	64	1.803630e-79
87	65	2.040316e-79
87	66	1.259660e-79
87	67	8.901642e-80
87	68	6.085768e-80
87	69	1.420180e-80
87	70	4.433433e-83
87	71	0.000000e+00
87	72	0.000000e+00
87	73	4.086300e-80
87	74	3.523789e-79
87	75	2.180081e-79
87	76	1.756051e-79
87	77	1.841417e-79
87	78	1.315907e-79
87	79	1.459849e-79
87	80	6.089206e-80
87	81	1.408641e-80
87	82	4.668669e-84
87	83	0.000000e+00
87	84	0.000000e+00
87	85	5.309834e-80
87	86	2.404150e-79
87	87	3.351323e-79
87	88	1.553993e-79
87	89	1.374076e-79
87	90	1.325380e-79
87	91	1.473134e-79
87	92	1.210857e-79
87	93	2.604296e-80
87	94	7.304631e-83
87	95	0.000000e+00
87	96	0.000000e+00
87	97	5.117524e-80
87	98	1.520741e-79
87	99	1.961824e-79
87	100	1.426400e-79
87	101	1.381861e-79
87	102	1.145157e-79
87	103	9.889472e-80
87	104	8.637076e-80
87	105	2.892069e-80
87	106	5.628102e-83
87	107	0.000000e+00
87	108	0.000000e+00
87	109	0.000000e+00
88	0	0.000000e+00
88	1	3.005959e-80
88	2	1.236923e-79
88	3	8.189018e-80
88	4	7.538294e-80
88	5	8.494962e-80
88	6	7.268537e-80
88	7	5.484035e-80
88	8	2.645449e-80
88	9	3.226866e-81
88	10	9.477890e-84
88	11	0.000000e+00
88	12	0.000000e+00
88	13	3.044691e-80
88	14	1.229630e-79
88	15	8.228063e-80
88	16	7.587111e-80
88	17	8.532239e-80
88	18	7.314224e-80
88	19	5.483022e-80
88	20	2.623089e-80
88	21	3.259410e-81
88	22	1.071468e-83
88	23	0.000000e+00
88	24	0.000000e+00
88	25	3.036745e-80
88	26	1.257495e-79
88	27	8.351665e-80
88	28	7.587007e-80
88	29	8.630173e-80
88	30	7.335308e-80
88	31	5.553108e-80
88	32	2.695898e-80
88	33	3.209693e-81
88	34	9.950234e-84
88	35	0.000000e+00
88	36	0.000000e+00
88	37	2.972531e-80
88	38	1.252773e-79
88	39	8.236581e-80
88	40	7.459673e-80
88	41	8.514724e-80
88	42	7.212943e-80
88	43	5.488310e-80
88	44	2.696039e-80
88	45	3.129496e-81
88	46	9.332227e-84
88	47	0.000000e+00
88	48	0.000000e+00
88	49	3.009970e-80
88	50	1.240717e-79
88	51	8.250066e-80
88	52	7.525564e-80
88	53	8.527115e-80
88	54	7.264135e-80
88	55	5.483952e-80
88	56	2.654733e-80
88	57	3.191552e-81
88	58	1.004249e-83
88	59	0.000000e+00
88	60	0.000000e+00
88	61	4.070804e-80
88	62	2.223087e-79
88	63	1.231798e-79
88	64	1.356236e-79
88	65	1.556028e-79
88	66	1.053922e-79
88	67	7.743751e-80
88	68	4.940247e-80
88	69	1.091092e-80
88	70	5.553542e-83
88	71	0.000000e+00
88	72	0.000000e+00
88	73	2.561724e-80
88	74	2.162065e-79
88	75	1.616258e-79
88	76	1.521704e-79
88	77	1.439437e-79
88	78	8.340282e-80
88	79	9.455471e-80
88	80	3.118139e-80
88	81	6.181649e-81
88	82	-1.179447e-83
88	83	0.000000e+00
88	84	0.000000e+00
88	85	3.265047e-80
88	86	1.277584e-79
88	87	1.553993e-79
88	88	1.714379e-79
88	89	1.030157e-79
88	90	1.059792e-79
88	91	1.201094e-79
88	92	9.148051e-80
88	93	1.791794e-80
88	94	5.994514e-83
88	95	0.000000e+00
88	96	0.000000e+00
88	97	2.438508e-80
88	98	8.270081e-80
88	99	1.160760e-79
88	100	1.017443e-79
88	101	1.028746e-79
88	102	9.938181e-80
88	103	8.969297e-80
88	104	6.725475e-80
88	105	1.973349e-80
88	106	2.629139e-83
88	107	0.000000e+00
88	108	0.000000e+00
88	109	0.000000e+00
89	0	0.000000e+00
89	1	2.728880e-80
89	2	1.041251e-79
89	3	6.996258e-80
89	4	6.427136e-80
89	5	7.343156e-80
89	6	6.454980e-80
89	7	5.102746e-80
89	8	2.764907e-80
89	9	4.261341e-81
89	10	1.278928e-83
89	11	0.000000e+00
89	12	0.000000e+00
89	13	2.788963e-80
89	14	1.039163e-79
89	15	7.025596e-80
89	16	6.456694e-80
89	17	7.378933e-80
89	18	6.533359e-80
89	19	5.105995e-80
89	20	2.720275e-80
89	21	4.214481e-81
89	22	1.414536e-83
89	23	0.000000e+00
89	24	0.000000e+00
89	25	2.750620e-80
89	26	1.055161e-79
89	27	7.145175e-80
89	28	6.486127e-80
89	29	7.467731e-80
89	30	6.502836e-80
89	31	5.180625e-80
89	32	2.819010e-80
89	33	4.294315e-81
89	34	1.432282e-83
89	35	0.000000e+00
89	36	0.000000e+00
89	37	2.665291e-80
89	38	1.045982e-79
89	39	7.056944e-80
89	40	6.399414e-80
89	41	7.368643e-80
89	42	6.352517e-80
89	43	5.122748e-80
89	44	2.840801e-80
89	45	4.274707e-81
89	46	1.421531e-83
89	47	0.000000e+00
89	48	0.000000e+00
89	49	2.732300e-80
89	50	1.042370e-79
89	51	7.057144e-80
89	52	6.427612e-80
89	53	7.378954e-80
89	54	6.448707e-80
89	55	5.115594e-80
89	56	2.772399e-80
89	57	4.240901e-81
89	58	1.419854e-83
89	59	0.000000e+00
89	60	0.000000e+00
89	61	3.525672e-80
89	62	1.981560e-79
89	63	1.119952e-79
89	64	1.270906e-79
89	65	1.584768e-79
89	66	1.281123e-79
89	67	9.109858e-80
89	68	4.142144e-80
89	69	8.180265e-81
89	70	4.567753e-83
89	71	0.000000e+00
89	72	0.000000e+00
89	73	2.352549e-80
89	74	1.916783e-79
89	75	1.386543e-79
89	76	1.384957e-79
89	77	1.459796e-79
89	78	1.085094e-79
89	79	1.212748e-79
89	80	3.521046e-80
89	81	1.016595e-80
89	82	4.563402e-83
89	83	0.000000e+00
89	84	0.000000e+00
89	85	3.115749e-80
89	86	1.135174e-79
89	87	1.374076e-79
89	88	1.030157e-79
89	89	1.847571e-79
89	90	1.276334e-79
89	91	1.175291e-79
89	92	7.868932e-80
89	93	1.301004e-80
89	94	2.379228e-83
89	95	0.000000e+00
89	96	0.000000e+00
89	97	1.916639e-80
89	98	6.630854e-80
89	99	9.924947e-80
89	100	8.949964e-80
89	101	1.127219e-79
89	102	1.052311e-79
89	103	9.348465e-80
89	104	5.711400e-80
89	105	1.537706e-80
89	106	1.473777e-83
89	107	0.000000e+00
89	108	0.000000e+00
89	109	0.000000e+00
90	0	0.000000e+00
90	1	2.135035e-80
90	2	9.158550e-80
90	3	7.893412e-80
90	4	8.138454e-80
90	5	1.031203e-79
90	6	9.255240e-80
90	7	7.322060e-80
90	8	3.657540e-80
90	9	5.518363e-81
90	10	1.658145e-83
90	11	0.000000e+00
90	12	0.000000e+00
90	13	2.165310e-80
90	14	9.115424e-80
90	15	7.905976e-80
90	16	8.147838e-80
90	17	1.041438e-79
90	18	9.345470e-80
90	19	7.319273e-80
90	20	3.616643e-80
90	21	5.460088e-81
90	22	1.797722e-83
90	23	0.000000e+00
90	24	0.000000e+00
90	25	2.165535e-80
90	26	9.310629e-80
90	27	8.068362e-80
90	28	8.230699e-80
90	29	1.044191e-79
90	30	9.298909e-80
90	31	7.425426e-80
90	32	3.725935e-80
90	33	5.542846e-81
90	34	1.775667e-83
90	35	0.000000e+00
90	36	0.000000e+00
90	37	2.117993e-80
90	38	9.258086e-80
90	39	7.992754e-80
90	40	8.144153e-80
90	41	1.024754e-79
90	42	9.098991e-80
90	43	7.348896e-80
90	44	3.737241e-80
90	45	5.502324e-81
90	46	1.737883e-83
90	47	0.000000e+00
90	48	0.000000e+00
90	49	2.144588e-80
90	50	9.187774e-80
90	51	7.964209e-80
90	52	8.148713e-80
90	53	1.033761e-79
90	54	9.222107e-80
90	55	7.332846e-80
90	56	3.668389e-80
90	57	5.483326e-81
90	58	1.771606e-83
90	59	0.000000e+00
90	60	0.000000e+00
90	61	2.238390e-80
90	62	1.530065e-79
90	63	1.115420e-79
90	64	1.341780e-79
90	65	1.618108e-79
90	66	1.189972e-79
90	67	8.845452e-80
90	68	5.276164e-80
90	69	1.308840e-80
90	70	5.246260e-83
90	71	0.000000e+00
90	72	0.000000e+00
90	73	1.814925e-80
90	74	1.674554e-79
90	75	1.514287e-79
90	76	1.693745e-79
90	77	1.795465e-79
90	78	1.177157e-79
90	79	1.347850e-79
90	80	1.286565e-80
90	81	5.435411e-81
90	82	2.111952e-83
90	83	0.000000e+00
90	84	0.000000e+00
90	85	2.855729e-80
90	86	9.558541e-80
90	87	1.325380e-79
90	88	1.059792e-79
90	89	1.276334e-79
90	90	1.957154e-79
90	91	1.596936e-79
90	92	1.001863e-79
90	93	1.754067e-80
90	94	5.339118e-83
90	95	0.000000e+00
90	96	0.000000e+00
90	97	1.939483e-80
90	98	6.946081e-80
90	99	1.111299e-79
90	100	1.038135e-79
90	101	1.161871e-79
90	102	1.207072e-79
90	103	1.113728e-79
90	104	6.892511e-80
90	105	1.677214e-80
90	106	6.830626e-84
90	107	0.000000e+00
90	108	0.000000e+00
90	109	0.000000e+00
91	0	0.000000e+00
91	1	2.318612e-80
91	2	1.088121e-79
91	3	9.643187e-80
91	4	9.776077e-80
91	5	1.234235e-79
91	6	1.110954e-79
91	7	8.695165e-80
91	8	4.146947e-80
91	9	5.661232e-81
91	10	1.704130e-83
91	11	0.000000e+00
91	12	0.000000e+00
91	13	2.348980e-80
91	14	1.076384e-79
91	15	9.666119e-80
91	16	9.813016e-80
91	17	1.248914e-79
91	18	1.120958e-79
91	19	8.690480e-80
91	20	4.125969e-80
91	21	5.671022e-81
91	22	1.958137e-83
91	23	0.000000e+00
91	24	0.000000e+00
91	25	2.347472e-80
91	26	1.110327e-79
91	27	9.840156e-80
91	28	9.869049e-80
91	29	1.247858e-79
91	30	1.116287e-79
91	31	8.808338e-80
91	32	4.216494e-80
91	33	5.632222e-81
91	34	1.770441e-83
91	35	0.000000e+00
91	36	0.000000e+00
91	37	2.294814e-80
91	38	1.111844e-79
91	39	9.733089e-80
91	40	9.731680e-80
91	41	1.221609e-79
91	42	1.093269e-79
91	43	8.719291e-80
91	44	4.201688e-80
91	45	5.517815e-81
91	46	1.625458e-83
91	47	0.000000e+00
91	48	0.000000e+00
91	49	2.324209e-80
91	50	1.093693e-79
91	51	9.717472e-80
91	52	9.780780e-80
91	53	1.236082e-79
91	54	1.106873e-79
91	55	8.702451e-80
91	56	4.157128e-80
91	57	5.597821e-81
91	58	1.799836e-83
91	59	0.000000e+00
91	60	0.000000e+00
91	61	2.759977e-80
91	62	1.927694e-79
91	63	1.366058e-79
91	64	1.618965e-79
91	65	1.670668e-79
91	66	1.195107e-79
91	67	1.044115e-79
91	68	7.410357e-80
91	69	1.828068e-80
91	70	7.956462e-83
91	71	0.000000e+00
91	72	0.000000e+00
91	73	1.759461e-80
91	74	1.903046e-79
91	75	1.859726e-79
91	76	1.982058e-79
91	77	2.009600e-79
91	78	1.204389e-79
91	79	1.384165e-79
91	80	1.480371e-80
91	81	1.816799e-81
91	82	-3.244507e-83
91	83	0.000000e+00
91	84	0.000000e+00
91	85	2.669114e-80
91	86	9.832167e-80
91	87	1.473134e-79
91	88	1.201094e-79
91	89	1.175291e-79
91	90	1.596936e-79
91	91	2.301860e-79
91	92	1.411706e-79
91	93	2.756825e-80
91	94	9.959280e-83
91	95	0.000000e+00
91	96	0.000000e+00
91	97	1.550957e-80
91	98	7.029744e-80
91	99	1.259181e-79
91	100	1.241258e-79
91	101	1.126500e-79
91	102	1.264381e-79
91	103	1.293762e-79
91	104	9.083331e-80
91	105	2.566428e-80
91	106	1.175147e-83
91	107	0.000000e+00
91	108	0.000000e+00
91	109	0.000000e+00
92	0	0.000000e+00
92	1	2.211179e-80
92	2	9.623658e-80
92	3	7.780144e-80
92	4	7.522858e-80
92	5	8.986397e-80
92	6	7.836751e-80
92	7	6.150368e-80
92	8	2.913345e-80
92	9	4.024492e-81
92	10	1.172281e-83
92	11	0.000000e+00
92	12	0.000000e+00
92	13	2.263281e-80
92	14	9.539524e-80
92	15	7.851937e-80
92	16	7.615193e-80
92	17	9.128034e-80
92	18	7.931775e-80
92	19	6.160902e-80
92	20	2.911744e-80
92	21	4.132225e-81
92	22	1.419119e-83
92	23	0.000000e+00
92	24	0.000000e+00
92	25	2.221256e-80
92	26	9.806219e-80
92	27	7.906144e-80
92	28	7.569530e-80
92	29	9.065421e-80
92	30	7.874746e-80
92	31	6.224074e-80
92	32	2.957138e-80
92	33	3.944729e-81
92	34	1.215323e-83
92	35	0.000000e+00
92	36	0.000000e+00
92	37	2.141095e-80
92	38	9.795465e-80
92	39	7.758787e-80
92	40	7.396223e-80
92	41	8.832370e-80
92	42	7.689388e-80
92	43	6.152372e-80
92	44	2.931385e-80
92	45	3.764497e-81
92	46	1.070693e-83
92	47	0.000000e+00
92	48	0.000000e+00
92	49	2.206559e-80
92	50	9.664949e-80
92	51	7.824356e-80
92	52	7.517617e-80
92	53	8.989821e-80
92	54	7.811762e-80
92	55	6.156497e-80
92	56	2.918426e-80
92	57	3.949057e-81
92	58	1.250948e-83
92	59	0.000000e+00
92	60	0.000000e+00
92	61	2.917383e-80
92	62	1.776982e-79
92	63	1.163485e-79
92	64	1.346492e-79
92	65	1.217610e-79
92	66	8.670976e-80
92	67	8.134859e-80
92	68	6.287684e-80
92	69	1.594962e-80
92	70	6.280849e-83
92	71	0.000000e+00
92	72	0.000000e+00
92	73	1.475967e-80
92	74	1.541496e-79
92	75	1.486071e-79
92	76	1.329793e-79
92	77	1.402970e-79
92	78	9.235381e-80
92	79	9.553473e-80
92	80	2.786286e-80
92	81	2.141533e-81
92	82	-4.367352e-83
92	83	0.000000e+00
92	84	0.000000e+00
92	85	2.163168e-80
92	86	7.895992e-80
92	87	1.210857e-79
92	88	9.148051e-80
92	89	7.868932e-80
92	90	1.001863e-79
92	91	1.411706e-79
92	92	1.485449e-79
92	93	2.880332e-80
92	94	1.013044e-82
92	95	0.000000e+00
92	96	0.000000e+00
92	97	1.494509e-80
92	98	6.098192e-80
92	99	1.074995e-79
92	100	9.986229e-80
92	101	7.626477e-80
92	102	8.491795e-80
92	103	9.097552e-80
92	104	7.775805e-80
92	105	2.734438e-80
92	106	1.385930e-83
92	107	0.000000e+00
92	108	0.000000e+00
92	109	0.000000e+00
93	0	0.000000e+00
93	1	4.793593e-81
93	2	2.102590e-80
93	3	1.675969e-80
93	4	1.564515e-80
93	5	1.779023e-80
93	6	1.435043e-80
93	7	1.116405e-80
93	8	5.529764e-81
93	9	7.732568e-82
93	10	2.210866e-84
93	11	0.000000e+00
93	12	0.000000e+00
93	13	4.931897e-81
93	14	2.089974e-80
93	15	1.697310e-80
93	16	1.597271e-80
93	17	1.818635e-80
93	18	1.451397e-80
93	19	1.120409e-80
93	20	5.520535e-81
93	21	8.059854e-82
93	22	2.838308e-84
93	23	0.000000e+00
93	24	0.000000e+00
93	25	4.791043e-81
93	26	2.142037e-80
93	27	1.700484e-80
93	28	1.572367e-80
93	29	1.786647e-80
93	30	1.445966e-80
93	31	1.128976e-80
93	32	5.616993e-81
93	33	7.500311e-82
93	34	2.273552e-84
93	35	0.000000e+00
93	36	0.000000e+00
93	37	4.577366e-81
93	38	2.132976e-80
93	39	1.663462e-80
93	40	1.522931e-80
93	41	1.726373e-80
93	42	1.413772e-80
93	43	1.114679e-80
93	44	5.575236e-81
93	45	7.036387e-82
93	46	1.892172e-84
93	47	0.000000e+00
93	48	0.000000e+00
93	49	4.767036e-81
93	50	2.111974e-80
93	51	1.684673e-80
93	52	1.563990e-80
93	53	1.775181e-80
93	54	1.433350e-80
93	55	1.117691e-80
93	56	5.541456e-81
93	57	7.542684e-82
93	58	2.379301e-84
93	59	0.000000e+00
93	60	0.000000e+00
93	61	6.107167e-81
93	62	3.847237e-80
93	63	2.562855e-80
93	64	2.833768e-80
93	65	2.517826e-80
93	66	1.590373e-80
93	67	1.508117e-80
93	68	1.489247e-80
93	69	3.868200e-81
93	70	1.114846e-83
93	71	0.000000e+00
93	72	0.000000e+00
93	73	3.066547e-81
93	74	3.195260e-80
93	75	3.567366e-80
93	76	2.824451e-80
93	77	2.982519e-80
93	78	2.057648e-80
93	79	1.772331e-80
93	80	7.919787e-81
93	81	6.644013e-82
93	82	-1.311160e-83
93	83	0.000000e+00
93	84	0.000000e+00
93	85	4.393934e-81
93	86	1.607741e-80
93	87	2.604296e-80
93	88	1.791794e-80
93	89	1.301004e-80
93	90	1.754067e-80
93	91	2.756825e-80
93	92	2.880332e-80
93	93	1.017077e-80
93	94	2.777730e-83
93	95	0.000000e+00
93	96	0.000000e+00
93	97	3.989102e-81
93	98	1.562708e-80
93	99	2.508448e-80
93	100	1.999771e-80
93	101	1.274866e-80
93	102	1.495050e-80
93	103	1.580966e-80
93	104	1.731999e-80
93	105	6.941909e-81
93	106	3.508521e-84
93	107	0.000000e+00
93	108	0.000000e+00
93	109	0.000000e+00
94	0	0.000000e+00
94	1	5.009790e-84
94	2	4.830762e-83
94	3	5.859446e-83
94	4	6.242299e-83
94	5	7.962031e-83
94	6	6.255932e-83
94	7	4.698738e-83
94	8	1.737102e-83
94	9	2.241621e-84
94	10	8.629981e-87
94	11	0.000000e+00
94	12	0.000000e+00
94	13	5.245072e-84
94	14	4.656397e-83
94	15	5.780020e-83
94	16	6.365370e-83
94	17	8.088624e-83
94	18	6.329018e-83
94	19	4.733985e-83
94	20	1.773925e-83
94	21	2.332942e-84
94	22	1.022362e-86
94	23	0.000000e+00
94	24	0.000000e+00
94	25	4.745264e-84
94	26	5.006315e-83
94	27	6.005056e-83
94	28	6.277836e-83
94	29	7.979189e-83
94	30	6.255971e-83
94	31	4.745822e-83
94	32	1.757635e-83
94	33	2.125663e-84
94	34	7.959070e-87
94	35	0.000000e+00
94	36	0.000000e+00
94	37	4.355087e-84
94	38	5.168306e-83
94	39	6.052224e-83
94	40	6.091930e-83
94	41	7.764235e-83
94	42	6.102778e-83
94	43	4.669973e-83
94	44	1.703588e-83
94	45	1.992133e-84
94	46	6.631442e-87
94	47	0.000000e+00
94	48	0.000000e+00
94	49	4.786739e-84
94	50	4.895105e-83
94	51	5.909784e-83
94	52	6.245836e-83
94	53	7.928648e-83
94	54	6.209715e-83
94	55	4.703225e-83
94	56	1.742382e-83
94	57	2.153089e-84
94	58	8.385127e-87
94	59	0.000000e+00
94	60	0.000000e+00
94	61	1.000745e-83
94	62	1.011934e-82
94	63	1.076003e-82
94	64	1.114715e-82
94	65	9.173033e-83
94	66	6.797419e-83
94	67	7.330126e-83
94	68	7.523968e-83
94	69	2.134723e-83
94	70	4.160950e-86
94	71	0.000000e+00
94	72	0.000000e+00
94	73	-2.456371e-84
94	74	1.174636e-82
94	75	1.441068e-82
94	76	1.253833e-82
94	77	1.220398e-82
94	78	6.295467e-83
94	79	1.676015e-83
94	80	-1.246190e-83
94	81	-9.652280e-84
94	82	-1.387179e-85
94	83	0.000000e+00
94	84	0.000000e+00
94	85	-3.430840e-84
94	86	2.535886e-83
94	87	7.304631e-83
94	88	5.994514e-83
94	89	2.379228e-83
94	90	5.339118e-83
94	91	9.959280e-83
94	92	1.013044e-82
94	93	2.777730e-83
94	94	3.920953e-84
94	95	0.000000e+00
94	96	0.000000e+00
94	97	-7.583152e-84
94	98	2.063729e-83
94	99	6.095784e-83
94	100	6.505961e-83
94	101	4.749616e-83
94	102	4.912615e-83
94	103	6.010190e-83
94	104	5.268599e-83
94	105	1.589633e-83
94	106	-1.584927e-86
94	107	0.000000e+00
94	108	0.000000e+00
94	109	0.000000e+00
95	0	0.000000e+00
95	1	0.000000e+00
95	2	0.000000e+00
95	3	0.000000e+00
95	4	0.000000e+00
95	5	0.000000e+00
95	6	0.000000e+00
95	7	0.000000e+00
95	8	0.000000e+00
95	9	0.000000e+00
95	10	0.000000e+00
95	11	0.000000e+00
95	12	0.000000e+00
95	13	0.000000e+00
95	14	0.000000e+00
95	15	0.000000e+00
95	16	0.000000e+00
95	17	0.000000e+00
95	18	0.000000e+00
95	19	0.000000e+00
95	20	0.000000e+00
95	21	0.000000e+00
95	22	0.000000e+00
95	23	0.000000e+00
95	24	0.000000e+00
95	25	0.000000e+00
95	26	0.000000e+00
95	27	0.000000e+00
95	28	0.000000e+00
95	29	0.000000e+00
95	30	0.000000e+00
95	31	0.000000e+00
95	32	0.000000e+00
95	33	0.000000e+00
95	34	0.000000e+00
95	35	0.000000e+00
95	36	0.000000e+00
95	37	0.000000e+00
95	38	0.000000e+00
95	39	0.000000e+00
95	40	0.000000e+00
95	41	0.000000e+00
95	42	0.000000e+00
95	43	0.000000e+00
95	44	0.000000e+00
95	45	0.000000e+00
95	46	0.000000e+00
95	47	0.000000e+00
95	48	0.000000e+00
95	49	0.000000e+00
95	50	0.000000e+00
95	51	0.000000e+00
95	52	0.000000e+00
95	53	0.000000e+00
95	54	0.000000e+00
95	55	0.000000e+00
95	56	0.000000e+00
95	57	0.000000e+00
95	58	0.000000e+00
95	59	0.000000e+00
95	60	0.000000e+00
95	61	0.000000e+00
95	62	0.000000e+00
95	63	0.000000e+00
95	64	0.000000e+00
95	65	0.000000e+00
95	66	0.000000e+00
95	67	0.000000e+00
95	68	0.000000e+00
95	69	0.000000e+00
95	70	0.000000e+00
95	71	0.000000e+00
95	72	0.000000e+00
95	73	0.000000e+00
95	74	0.000000e+00
95	75	0.000000e+00
95	76	0.000000e+00
95	77	0.000000e+00
95	78	0.000000e+00
95	79	0.000000e+00
95	80	0.000000e+00
95	81	0.000000e+00
95	82	0.000000e+00
95	83	0.000000e+00
95	84	0.000000e+00
95	85	0.000000e+00
95	86	0.000000e+00
95	87	0.000000e+00
95	88	0.000000e+00
95	89	0.000000e+00
95	90	0.000000e+00
95	91	0.000000e+00
95	92	0.000000e+00
95	93	0.000000e+00
95	94	0.000000e+00
95	95	0.000000e+00
95	96	0.000000e+00
95	97	0.000000e+00
95	98	0.000000e+00
95	99	0.000000e+00
95	100	0.000000e+00
95	101	0.000000e+00
95	102	0.000000e+00
95	103	0.000000e+00
95	104	0.000000e+00
95	105	0.000000e+00
95	106	0.000000e+00
95	107	0.000000e+00
95	108	0.000000e+00
95	109	0.000000e+00
96	0	0.000000e+00
96	1	0.000000e+00
96	2	0.000000e+00
96	3	0.000000e+00
96	4	0.000000e+00
96	5	0.000000e+00
96	6	0.000000e+00
96	7	0.000000e+00
96	8	0.000000e+00
96	9	0.000000e+00
96	10	0.000000e+00
96	11	0.000000e+00
96	12	0.000000e+00
96	13	0.000000e+00
96	14	0.000000e+00
96	15	0.000000e+00
96	16	0.000000e+00
96	17	0.000000e+00
96	18	0.000000e+00
96	19	0.000000e+00
96	20	0.000000e+00
96	21	0.000000e+00
96	22	0.000000e+00
96	23	0.000000e+00
96	24	0.000000e+00
96	25	0.000000e+00
96	26	0.000000e+00
96	27	0.000000e+00
96	28	0.000000e+00
96	29	0.000000e+00
96	30	0.000000e+00
96	31	0.000000e+00
96	32	0.000000e+00
96	33	0.000000e+00
96	34	0.000000e+00
96	35	0.000000e+00
96	36	0.000000e+00
96	37	0.000000e+00
96	38	0.000000e+00
96	39	0.000000e+00
96	40	0.000000e+00
96	41	0.000000e+00
96	42	0.000000e+00
96	43	0.000000e+00
96	44	0.000000e+00
96	45	0.000000e+00
96	46	0.000000e+00
96	47	0.000000e+00
96	48	0.000000e+00
96	49	0.000000e+00
96	50	0.000000e+00
96	51	0.000000e+00
96	52	0.000000e+00
96	53	0.000000e+00
96	54	0.000000e+00
96	55	0.000000e+00
96	56	0.000000e+00
96	57	0.000000e+00
96	58	0.000000e+00
96	59	0.000000e+00
96	60	0.000000e+00
96	61	0.000000e+00
96	62	0.000000e+00
96	63	0.000000e+00
96	64	0.000000e+00
96	65	0.000000e+00
96	66	0.000000e+00
96	67	0.000000e+00
96	68	0.000000e+00
96	69	0.000000e+00
96	70	0.000000e+00
96	71	0.000000e+00
96	72	0.000000e+00
96	73	0.000000e+00
96	74	0.000000e+00
96	75	0.000000e+00
96	76	0.000000e+00
96	77	0.000000e+00
96	78	0.000000e+00
96	79	0.000000e+00
96	80	0.000000e+00
96	81	0.000000e+00
96	82	0.000000e+00
96	83	0.000000e+00
96	84	0.000000e+00
96	85	0.000000e+00
96	86	0.000000e+00
96	87	0.000000e+00
96	88	0.000000e+00
96	89	0.000000e+00
96	90	0.000000e+00
96	91	0.000000e+00
96	92	0.000000e+00
96	93	0.000000e+00
96	94	0.000000e+00
96	95	0.000000e+00
96	96	0.000000e+00
96	97	0.000000e+00
96	98	0.000000e+00
96	99	0.000000e+00
96	100	0.000000e+00
96	101	0.000000e+00
96	102	0.000000e+00
96	103	0.000000e+00
96	104	0.000000e+00
96	105	0.000000e+00
96	106	0.000000e+00
96	107	0.000000e+00
96	108	0.000000e+00
96	109	0.000000e+00
97	0	0.000000e+00
97	1	1.477810e-80
97	2	4.496679e-80
97	3	1.797987e-80
97	4	1.387060e-80
97	5	1.222435e-80
97	6	9.163889e-81
97	7	6.630698e-81
97	8	4.045684e-81
97	9	5.133903e-82
97	10	1.421859e-84
97	11	0.000000e+00
97	12	0.000000e+00
97	13	1.482657e-80
97	14	4.486190e-80
97	15	1.829496e-80
97	16	1.420006e-80
97	17	1.209169e-80
97	18	9.181651e-81
97	19	6.621216e-81
97	20	3.931564e-81
97	21	5.283975e-82
97	22	9.725543e-85
97	23	0.000000e+00
97	24	0.000000e+00
97	25	1.504951e-80
97	26	4.563301e-80
97	27	1.832900e-80
97	28	1.390403e-80
97	29	1.255881e-80
97	30	9.402944e-81
97	31	6.706149e-81
97	32	4.160811e-81
97	33	5.189763e-82
97	34	1.527869e-84
97	35	0.000000e+00
97	36	0.000000e+00
97	37	1.490164e-80
97	38	4.527662e-80
97	39	1.783670e-80
97	40	1.344838e-80
97	41	1.257814e-80
97	42	9.315797e-81
97	43	6.612266e-81
97	44	4.243053e-81
97	45	5.002504e-82
97	46	1.922744e-84
97	47	0.000000e+00
97	48	0.000000e+00
97	49	1.486246e-80
97	50	4.505563e-80
97	51	1.814482e-80
97	52	1.383634e-80
97	53	1.233376e-80
97	54	9.271076e-81
97	55	6.617539e-81
97	56	4.072300e-81
97	57	5.130043e-82
97	58	1.418130e-84
97	59	0.000000e+00
97	60	0.000000e+00
97	61	1.317717e-80
97	62	5.604326e-80
97	63	2.008394e-80
97	64	1.704482e-80
97	65	2.528023e-80
97	66	5.430613e-81
97	67	-4.416037e-81
97	68	5.851066e-83
97	69	7.396739e-82
97	70	-9.778353e-84
97	71	0.000000e+00
97	72	0.000000e+00
97	73	1.434463e-80
97	74	5.930840e-80
97	75	1.310208e-80
97	76	4.880375e-81
97	77	1.513713e-80
97	78	2.048947e-80
97	79	2.302467e-80
97	80	1.373082e-80
97	81	4.471453e-81
97	82	2.387516e-84
97	83	0.000000e+00
97	84	0.000000e+00
97	85	2.033465e-80
97	86	5.828392e-80
97	87	5.117524e-80
97	88	2.438508e-80
97	89	1.916639e-80
97	90	1.939483e-80
97	91	1.550957e-80
97	92	1.494509e-80
97	93	3.989102e-81
97	94	-7.583152e-84
97	95	0.000000e+00
97	96	0.000000e+00
97	97	4.706507e-80
97	98	5.074115e-80
97	99	4.925678e-80
97	100	2.504953e-80
97	101	2.277254e-80
97	102	1.280358e-80
97	103	3.035129e-81
97	104	8.885613e-81
97	105	4.925240e-81
97	106	1.680646e-83
97	107	0.000000e+00
97	108	0.000000e+00
97	109	0.000000e+00
98	0	0.000000e+00
98	1	3.414695e-80
98	2	1.257918e-79
98	3	6.472524e-80
98	4	5.422625e-80
98	5	5.403410e-80
98	6	4.300003e-80
98	7	3.140532e-80
98	8	1.683033e-80
98	9	1.948866e-81
98	10	5.276279e-84
98	11	0.000000e+00
98	12	0.000000e+00
98	13	3.446863e-80
98	14	1.255339e-79
98	15	6.551143e-80
98	16	5.513521e-80
98	17	5.411754e-80
98	18	4.319931e-80
98	19	3.146849e-80
98	20	1.653344e-80
98	21	2.004476e-81
98	22	5.245953e-84
98	23	0.000000e+00
98	24	0.000000e+00
98	25	3.455466e-80
98	26	1.274649e-79
98	27	6.581337e-80
98	28	5.440264e-80
98	29	5.496027e-80
98	30	4.365829e-80
98	31	3.173270e-80
98	32	1.720843e-80
98	33	1.943286e-81
98	34	5.456477e-84
98	35	0.000000e+00
98	36	0.000000e+00
98	37	3.395361e-80
98	38	1.263912e-79
98	39	6.437634e-80
98	40	5.295317e-80
98	41	5.434980e-80
98	42	4.305399e-80
98	43	3.124877e-80
98	44	1.736923e-80
98	45	1.865764e-81
98	46	5.571164e-84
98	47	0.000000e+00
98	48	0.000000e+00
98	49	3.421424e-80
98	50	1.259251e-79
98	51	6.513735e-80
98	52	5.408328e-80
98	53	5.424732e-80
98	54	4.316971e-80
98	55	3.135630e-80
98	56	1.690352e-80
98	57	1.933380e-81
98	58	5.396921e-84
98	59	0.000000e+00
98	60	0.000000e+00
98	61	3.869735e-80
98	62	1.858721e-79
98	63	8.552887e-80
98	64	8.102260e-80
98	65	1.045683e-79
98	66	4.407870e-80
98	67	2.036936e-80
98	68	2.023832e-80
98	69	6.050323e-81
98	70	-2.653548e-84
98	71	0.000000e+00
98	72	0.000000e+00
98	73	2.997346e-80
98	74	1.886638e-79
98	75	9.963859e-80
98	76	6.396501e-80
98	77	7.593546e-80
98	78	6.293725e-80
98	79	6.876589e-80
98	80	3.450545e-80
98	81	9.431497e-81
98	82	-8.682710e-84
98	83	0.000000e+00
98	84	0.000000e+00
98	85	4.203839e-80
98	86	1.481735e-79
98	87	1.520741e-79
98	88	8.270081e-80
98	89	6.630854e-80
98	90	6.946081e-80
98	91	7.029744e-80
98	92	6.098192e-80
98	93	1.562708e-80
98	94	2.063729e-83
98	95	0.000000e+00
98	96	0.000000e+00
98	97	5.074115e-80
98	98	1.704398e-79
98	99	1.380439e-79
98	100	8.293883e-80
98	101	7.454653e-80
98	102	5.808703e-80
98	103	3.786418e-80
98	104	4.321531e-80
98	105	1.736734e-80
98	106	3.392235e-83
98	107	0.000000e+00
98	108	0.000000e+00
98	109	0.000000e+00
99	0	0.000000e+00
99	1	3.624841e-80
99	2	1.467856e-79
99	3	8.695083e-80
99	4	7.510197e-80
99	5	8.099531e-80
99	6	6.963806e-80
99	7	5.299673e-80
99	8	2.658157e-80
99	9	3.191431e-81
99	10	9.387464e-84
99	11	0.000000e+00
99	12	0.000000e+00
99	13	3.672184e-80
99	14	1.458640e-79
99	15	8.771430e-80
99	16	7.611801e-80
99	17	8.148022e-80
99	18	7.032710e-80
99	19	5.302923e-80
99	20	2.638627e-80
99	21	3.293835e-81
99	22	1.044019e-83
99	23	0.000000e+00
99	24	0.000000e+00
99	25	3.658217e-80
99	26	1.490087e-79
99	27	8.839818e-80
99	28	7.534026e-80
99	29	8.218644e-80
99	30	7.027112e-80
99	31	5.358241e-80
99	32	2.701917e-80
99	33	3.152318e-81
99	34	9.830118e-84
99	35	0.000000e+00
99	36	0.000000e+00
99	37	3.577908e-80
99	38	1.484640e-79
99	39	8.674769e-80
99	40	7.353261e-80
99	41	8.091585e-80
99	42	6.885790e-80
99	43	5.292160e-80
99	44	2.697485e-80
99	45	3.003470e-81
99	46	9.313771e-84
99	47	0.000000e+00
99	48	0.000000e+00
99	49	3.626328e-80
99	50	1.470520e-79
99	51	8.744327e-80
99	52	7.488016e-80
99	53	8.123103e-80
99	54	6.962853e-80
99	55	5.296855e-80
99	56	2.662100e-80
99	57	3.150687e-81
99	58	9.908868e-84
99	59	0.000000e+00
99	60	0.000000e+00
99	61	4.760204e-80
99	62	2.275851e-79
99	63	1.262622e-79
99	64	1.272982e-79
99	65	1.432418e-79
99	66	7.603277e-80
99	67	5.343793e-80
99	68	4.107506e-80
99	69	1.176267e-80
99	70	1.757339e-83
99	71	0.000000e+00
99	72	0.000000e+00
99	73	2.831582e-80
99	74	2.279068e-79
99	75	1.486828e-79
99	76	1.074226e-79
99	77	1.195848e-79
99	78	8.827607e-80
99	79	9.501338e-80
99	80	3.757697e-80
99	81	7.651136e-81
99	82	-2.246334e-83
99	83	0.000000e+00
99	84	0.000000e+00
99	85	4.529670e-80
99	86	1.666764e-79
99	87	1.961824e-79
99	88	1.160760e-79
99	89	9.924947e-80
99	90	1.111299e-79
99	91	1.259181e-79
99	92	1.074995e-79
99	93	2.508448e-80
99	94	6.095784e-83
99	95	0.000000e+00
99	96	0.000000e+00
99	97	4.925678e-80
99	98	1.380439e-79
99	99	2.319842e-79
99	100	1.281441e-79
99	101	1.045613e-79
99	102	9.314446e-80
99	103	7.821652e-80
99	104	7.585853e-80
99	105	2.759375e-80
99	106	3.799886e-83
99	107	0.000000e+00
99	108	0.000000e+00
99	109	0.000000e+00
100	0	0.000000e+00
100	1	2.522161e-80
100	2	1.056399e-79
100	3	7.132663e-80
100	4	6.088883e-80
100	5	7.082515e-80
100	6	6.663979e-80
100	7	5.201349e-80
100	8	2.553985e-80
100	9	3.205434e-81
100	10	1.024196e-83
100	11	0.000000e+00
100	12	0.000000e+00
100	13	2.563453e-80
100	14	1.048905e-79
100	15	7.195170e-80
100	16	6.170767e-80
100	17	7.132949e-80
100	18	6.726244e-80
100	19	5.190310e-80
100	20	2.539705e-80
100	21	3.257679e-81
100	22	1.192346e-83
100	23	0.000000e+00
100	24	0.000000e+00
100	25	2.545493e-80
100	26	1.073606e-79
100	27	7.258678e-80
100	28	6.105873e-80
100	29	7.189422e-80
100	30	6.715959e-80
100	31	5.266662e-80
100	32	2.592551e-80
100	33	3.164740e-81
100	34	1.079087e-83
100	35	0.000000e+00
100	36	0.000000e+00
100	37	2.481833e-80
100	38	1.070686e-79
100	39	7.123002e-80
100	40	5.956475e-80
100	41	7.074971e-80
100	42	6.584370e-80
100	43	5.217859e-80
100	44	2.582419e-80
100	45	3.058949e-81
100	46	9.904889e-84
100	47	0.000000e+00
100	48	0.000000e+00
100	49	2.524244e-80
100	50	1.059230e-79
100	51	7.177723e-80
100	52	6.071498e-80
100	53	7.108800e-80
100	54	6.655933e-80
100	55	5.201229e-80
100	56	2.556412e-80
100	57	3.157055e-81
100	58	1.095107e-83
100	59	0.000000e+00
100	60	0.000000e+00
100	61	3.494294e-80
100	62	1.719160e-79
100	63	1.115267e-79
100	64	1.208121e-79
100	65	1.286291e-79
100	66	7.951850e-80
100	67	6.430064e-80
100	68	4.100130e-80
100	69	1.154596e-80
100	70	3.623464e-83
100	71	0.000000e+00
100	72	0.000000e+00
100	73	2.100035e-80
100	74	1.645264e-79
100	75	1.372231e-79
100	76	1.097238e-79
100	77	1.201393e-79
100	78	7.553305e-80
100	79	8.600846e-80
100	80	2.662100e-80
100	81	1.318158e-81
100	82	-5.337233e-84
100	83	0.000000e+00
100	84	0.000000e+00
100	85	3.010565e-80
100	86	1.063992e-79
100	87	1.426400e-79
100	88	1.017443e-79
100	89	8.949964e-80
100	90	1.038135e-79
100	91	1.241258e-79
100	92	9.986229e-80
100	93	1.999771e-80
100	94	6.505961e-83
100	95	0.000000e+00
100	96	0.000000e+00
100	97	2.504953e-80
100	98	8.293883e-80
100	99	1.281441e-79
100	100	1.581270e-79
100	101	9.951339e-80
100	102	9.302507e-80
100	103	8.622954e-80
100	104	6.704283e-80
100	105	2.020290e-80
100	106	3.030601e-84
100	107	0.000000e+00
100	108	0.000000e+00
100	109	0.000000e+00
101	0	0.000000e+00
101	1	2.723419e-80
101	2	1.042163e-79
101	3	7.212464e-80
101	4	6.628150e-80
101	5	7.782717e-80
101	6	7.138619e-80
101	7	5.580006e-80
101	8	2.847006e-80
101	9	4.052218e-81
101	10	1.222802e-83
101	11	0.000000e+00
101	12	0.000000e+00
101	13	2.777811e-80
101	14	1.041443e-79
101	15	7.252079e-80
101	16	6.704684e-80
101	17	7.807165e-80
101	18	7.211828e-80
101	19	5.590866e-80
101	20	2.801152e-80
101	21	4.005000e-81
101	22	1.273602e-83
101	23	0.000000e+00
101	24	0.000000e+00
101	25	2.752245e-80
101	26	1.056586e-79
101	27	7.372334e-80
101	28	6.666227e-80
101	29	7.915929e-80
101	30	7.195791e-80
101	31	5.656425e-80
101	32	2.906136e-80
101	33	4.071513e-81
101	34	1.305355e-83
101	35	0.000000e+00
101	36	0.000000e+00
101	37	2.677024e-80
101	38	1.045952e-79
101	39	7.272796e-80
101	40	6.522736e-80
101	41	7.826082e-80
101	42	7.047260e-80
101	43	5.582494e-80
101	44	2.928201e-80
101	45	4.054379e-81
101	46	1.310360e-83
101	47	0.000000e+00
101	48	0.000000e+00
101	49	2.731722e-80
101	50	1.043993e-79
101	51	7.280236e-80
101	52	6.620444e-80
101	53	7.821445e-80
101	54	7.132232e-80
101	55	5.586524e-80
101	56	2.857193e-80
101	57	4.023862e-81
101	58	1.290734e-83
101	59	0.000000e+00
101	60	0.000000e+00
101	61	3.261101e-80
101	62	1.705712e-79
101	63	1.114525e-79
101	64	1.254578e-79
101	65	1.592337e-79
101	66	1.127307e-79
101	67	7.897694e-80
101	68	3.997353e-80
101	69	9.782260e-81
101	70	4.318458e-83
101	71	0.000000e+00
101	72	0.000000e+00
101	73	2.409162e-80
101	74	1.820298e-79
101	75	1.418090e-79
101	76	1.229713e-79
101	77	1.311756e-79
101	78	8.964280e-80
101	79	1.058418e-79
101	80	2.493477e-80
101	81	6.678615e-81
101	82	4.125141e-83
101	83	0.000000e+00
101	84	0.000000e+00
101	85	3.098646e-80
101	86	1.069348e-79
101	87	1.381861e-79
101	88	1.028746e-79
101	89	1.127219e-79
101	90	1.161871e-79
101	91	1.126500e-79
101	92	7.626477e-80
101	93	1.274866e-80
101	94	4.749616e-83
101	95	0.000000e+00
101	96	0.000000e+00
101	97	2.277254e-80
101	98	7.454653e-80
101	99	1.045613e-79
101	100	9.951339e-80
101	101	1.706296e-79
101	102	1.038665e-79
101	103	8.931499e-80
101	104	5.527266e-80
101	105	1.218866e-80
101	106	9.797210e-84
101	107	0.000000e+00
101	108	0.000000e+00
101	109	0.000000e+00
102	0	0.000000e+00
102	1	1.835003e-80
102	2	8.114529e-80
102	3	6.627601e-80
102	4	6.685664e-80
102	5	8.377764e-80
102	6	7.705220e-80
102	7	5.999918e-80
102	8	2.915501e-80
102	9	3.859718e-81
102	10	1.234399e-83
102	11	0.000000e+00
102	12	0.000000e+00
102	13	1.874740e-80
102	14	8.157907e-80
102	15	6.706930e-80
102	16	6.732013e-80
102	17	8.472930e-80
102	18	7.777650e-80
102	19	5.994565e-80
102	20	2.882521e-80
102	21	3.843806e-81
102	22	1.398921e-83
102	23	0.000000e+00
102	24	0.000000e+00
102	25	1.856850e-80
102	26	8.213949e-80
102	27	6.752119e-80
102	28	6.733873e-80
102	29	8.489224e-80
102	30	7.751150e-80
102	31	6.083494e-80
102	32	2.970540e-80
102	33	3.856636e-81
102	34	1.318312e-83
102	35	0.000000e+00
102	36	0.000000e+00
102	37	1.803866e-80
102	38	8.073510e-80
102	39	6.612819e-80
102	40	6.615415e-80
102	41	8.318361e-80
102	42	7.593692e-80
102	43	6.021045e-80
102	44	2.978621e-80
102	45	3.808871e-81
102	46	1.243378e-83
102	47	0.000000e+00
102	48	0.000000e+00
102	49	1.842302e-80
102	50	8.128370e-80
102	51	6.680890e-80
102	52	6.680200e-80
102	53	8.404458e-80
102	54	7.685171e-80
102	55	6.005289e-80
102	56	2.924080e-80
102	57	3.824413e-81
102	58	1.326377e-83
102	59	0.000000e+00
102	60	0.000000e+00
102	61	2.289897e-80
102	62	1.437745e-79
102	63	1.001342e-79
102	64	1.170852e-79
102	65	1.461443e-79
102	66	1.126576e-79
102	67	8.373332e-80
102	68	4.615294e-80
102	69	1.006575e-80
102	70	5.674458e-83
102	71	0.000000e+00
102	72	0.000000e+00
102	73	1.578922e-80
102	74	1.530871e-79
102	75	1.414508e-79
102	76	1.411408e-79
102	77	1.374672e-79
102	78	7.738531e-80
102	79	9.037997e-80
102	80	1.178872e-80
102	81	3.039492e-81
102	82	1.061243e-83
102	83	0.000000e+00
102	84	0.000000e+00
102	85	2.366556e-80
102	86	7.917323e-80
102	87	1.145157e-79
102	88	9.938181e-80
102	89	1.052311e-79
102	90	1.207072e-79
102	91	1.264381e-79
102	92	8.491795e-80
102	93	1.495050e-80
102	94	4.912615e-83
102	95	0.000000e+00
102	96	0.000000e+00
102	97	1.280358e-80
102	98	5.808703e-80
102	99	9.314446e-80
102	100	9.302507e-80
102	101	1.038665e-79
102	102	1.520089e-79
102	103	1.051521e-79
102	104	6.616124e-80
102	105	1.560641e-80
102	106	4.624718e-84
102	107	0.000000e+00
102	108	0.000000e+00
102	109	0.000000e+00
103	0	0.000000e+00
103	1	1.368480e-80
103	2	6.918471e-80
103	3	6.445631e-80
103	4	6.672881e-80
103	5	8.695671e-80
103	6	8.060345e-80
103	7	6.168819e-80
103	8	2.814656e-80
103	9	3.383124e-81
103	10	1.100716e-83
103	11	0.000000e+00
103	12	0.000000e+00
103	13	1.412183e-80
103	14	6.944201e-80
103	15	6.509914e-80
103	16	6.721586e-80
103	17	8.812522e-80
103	18	8.157076e-80
103	19	6.176670e-80
103	20	2.798641e-80
103	21	3.380289e-81
103	22	1.307902e-83
103	23	0.000000e+00
103	24	0.000000e+00
103	25	1.381164e-80
103	26	7.018187e-80
103	27	6.572503e-80
103	28	6.725144e-80
103	29	8.796680e-80
103	30	8.091353e-80
103	31	6.249581e-80
103	32	2.860417e-80
103	33	3.364628e-81
103	34	1.152843e-83
103	35	0.000000e+00
103	36	0.000000e+00
103	37	1.326177e-80
103	38	6.912474e-80
103	39	6.452297e-80
103	40	6.604722e-80
103	41	8.599914e-80
103	42	7.903314e-80
103	43	6.175903e-80
103	44	2.850487e-80
103	45	3.307104e-81
103	46	1.030569e-83
103	47	0.000000e+00
103	48	0.000000e+00
103	49	1.373255e-80
103	50	6.939494e-80
103	51	6.500023e-80
103	52	6.672500e-80
103	53	8.715620e-80
103	54	8.029816e-80
103	55	6.175063e-80
103	56	2.819874e-80
103	57	3.345262e-81
103	58	1.175887e-83
103	59	0.000000e+00
103	60	0.000000e+00
103	61	1.926863e-80
103	62	1.306869e-79
103	63	9.624382e-80
103	64	1.164679e-79
103	65	1.276931e-79
103	66	1.037777e-79
103	67	9.009781e-80
103	68	5.202245e-80
103	69	1.111549e-80
103	70	6.816690e-83
103	71	0.000000e+00
103	72	0.000000e+00
103	73	9.739025e-81
103	74	1.389970e-79
103	75	1.372835e-79
103	76	1.356674e-79
103	77	1.296191e-79
103	78	6.512085e-80
103	79	8.271404e-80
103	80	4.141434e-81
103	81	-5.972914e-82
103	82	-1.367377e-83
103	83	0.000000e+00
103	84	0.000000e+00
103	85	1.493663e-80
103	86	5.982377e-80
103	87	9.889472e-80
103	88	8.969297e-80
103	89	9.348465e-80
103	90	1.113728e-79
103	91	1.293762e-79
103	92	9.097552e-80
103	93	1.580966e-80
103	94	6.010190e-83
103	95	0.000000e+00
103	96	0.000000e+00
103	97	3.035129e-81
103	98	3.786418e-80
103	99	7.821652e-80
103	100	8.622954e-80
103	101	8.931499e-80
103	102	1.051521e-79
103	103	1.423774e-79
103	104	6.756868e-80
103	105	1.581728e-80
103	106	-5.150308e-84
103	107	0.000000e+00
103	108	0.000000e+00
103	109	0.000000e+00
104	0	0.000000e+00
104	1	1.330067e-80
104	2	6.151539e-80
104	3	4.883667e-80
104	4	4.716820e-80
104	5	5.673928e-80
104	6	5.028376e-80
104	7	3.930753e-80
104	8	1.823534e-80
104	9	2.159438e-81
104	10	6.658909e-84
104	11	0.000000e+00
104	12	0.000000e+00
104	13	1.368373e-80
104	14	6.164680e-80
104	15	4.965583e-80
104	16	4.788168e-80
104	17	5.782367e-80
104	18	5.076279e-80
104	19	3.945759e-80
104	20	1.822449e-80
104	21	2.226556e-81
104	22	8.202449e-84
104	23	0.000000e+00
104	24	0.000000e+00
104	25	1.335605e-80
104	26	6.240437e-80
104	27	4.948851e-80
104	28	4.733369e-80
104	29	5.721682e-80
104	30	5.062899e-80
104	31	3.974996e-80
104	32	1.850104e-80
104	33	2.118009e-81
104	34	7.048201e-84
104	35	0.000000e+00
104	36	0.000000e+00
104	37	1.282325e-80
104	38	6.160699e-80
104	39	4.817225e-80
104	40	4.609016e-80
104	41	5.555604e-80
104	42	4.961678e-80
104	43	3.917904e-80
104	44	1.834057e-80
104	45	2.013287e-81
104	46	6.159875e-84
104	47	0.000000e+00
104	48	0.000000e+00
104	49	1.328762e-80
104	50	6.168959e-80
104	51	4.907339e-80
104	52	4.705711e-80
104	53	5.677216e-80
104	54	5.018704e-80
104	55	3.932269e-80
104	56	1.825866e-80
104	57	2.121998e-81
104	58	7.248440e-84
104	59	0.000000e+00
104	60	0.000000e+00
104	61	1.899528e-80
104	62	1.114211e-79
104	63	7.415333e-80
104	64	8.573912e-80
104	65	8.837645e-80
104	66	6.363981e-80
104	67	5.398194e-80
104	68	3.950665e-80
104	69	8.920884e-81
104	70	4.259211e-83
104	71	0.000000e+00
104	72	0.000000e+00
104	73	8.741135e-81
104	74	1.023443e-79
104	75	1.050519e-79
104	76	9.766026e-80
104	77	9.398845e-80
104	78	5.472752e-80
104	79	5.875870e-80
104	80	1.908144e-80
104	81	2.249778e-81
104	82	-2.307712e-83
104	83	0.000000e+00
104	84	0.000000e+00
104	85	1.480782e-80
104	86	5.454972e-80
104	87	8.637076e-80
104	88	6.725475e-80
104	89	5.711400e-80
104	90	6.892511e-80
104	91	9.083331e-80
104	92	7.775805e-80
104	93	1.731999e-80
104	94	5.268599e-83
104	95	0.000000e+00
104	96	0.000000e+00
104	97	8.885613e-81
104	98	4.321531e-80
104	99	7.585853e-80
104	100	6.704283e-80
104	101	5.527266e-80
104	102	6.616124e-80
104	103	6.756868e-80
104	104	7.766650e-80
104	105	1.924201e-80
104	106	2.090257e-83
104	107	0.000000e+00
104	108	0.000000e+00
104	109	0.000000e+00
105	0	0.000000e+00
105	1	5.397115e-81
105	2	2.273294e-80
105	3	1.585233e-80
105	4	1.442063e-80
105	5	1.486802e-80
105	6	1.175160e-80
105	7	9.314354e-81
105	8	4.548703e-81
105	9	5.656015e-82
105	10	1.443380e-84
105	11	0.000000e+00
105	12	0.000000e+00
105	13	5.560903e-81
105	14	2.271731e-80
105	15	1.622375e-80
105	16	1.467296e-80
105	17	1.519014e-80
105	18	1.190610e-80
105	19	9.365635e-81
105	20	4.573957e-81
105	21	6.147250e-82
105	22	1.953068e-84
105	23	0.000000e+00
105	24	0.000000e+00
105	25	5.388507e-81
105	26	2.304302e-80
105	27	1.594655e-80
105	28	1.443988e-80
105	29	1.497584e-80
105	30	1.184685e-80
105	31	9.387735e-81
105	32	4.607693e-81
105	33	5.433582e-82
105	34	1.524863e-84
105	35	0.000000e+00
105	36	0.000000e+00
105	37	5.146177e-81
105	38	2.280950e-80
105	39	1.537195e-80
105	40	1.401996e-80
105	41	1.448871e-80
105	42	1.157295e-80
105	43	9.240167e-81
105	44	4.539404e-81
105	45	4.855493e-82
105	46	1.209965e-84
105	47	0.000000e+00
105	48	0.000000e+00
105	49	5.368468e-81
105	50	2.276973e-80
105	51	1.585455e-80
105	52	1.436149e-80
105	53	1.486213e-80
105	54	1.174777e-80
105	55	9.305070e-81
105	56	4.553123e-81
105	57	5.517127e-82
105	58	1.608805e-84
105	59	0.000000e+00
105	60	0.000000e+00
105	61	7.347165e-81
105	62	3.948227e-80
105	63	2.237476e-80
105	64	2.540732e-80
105	65	2.312821e-80
105	66	1.609892e-80
105	67	1.350603e-80
105	68	1.146823e-80
105	69	2.591989e-81
105	70	1.088648e-83
105	71	0.000000e+00
105	72	0.000000e+00
105	73	3.258474e-81
105	74	3.155811e-80
105	75	3.057792e-80
105	76	2.681966e-80
105	77	2.703009e-80
105	78	1.891124e-80
105	79	1.848232e-80
105	80	1.175869e-80
105	81	2.082854e-81
105	82	-1.142111e-83
105	83	0.000000e+00
105	84	0.000000e+00
105	85	5.681925e-81
105	86	1.950091e-80
105	87	2.892069e-80
105	88	1.973349e-80
105	89	1.537706e-80
105	90	1.677214e-80
105	91	2.566428e-80
105	92	2.734438e-80
105	93	6.941909e-81
105	94	1.589633e-83
105	95	0.000000e+00
105	96	0.000000e+00
105	97	4.925240e-81
105	98	1.736734e-80
105	99	2.759375e-80
105	100	2.020290e-80
105	101	1.218866e-80
105	102	1.560641e-80
105	103	1.581728e-80
105	104	1.924201e-80
105	105	1.267989e-80
105	106	1.277239e-83
105	107	0.000000e+00
105	108	0.000000e+00
105	109	0.000000e+00
106	0	0.000000e+00
106	1	9.613351e-84
106	2	3.014674e-83
106	3	1.138857e-83
106	4	1.330151e-83
106	5	2.117283e-84
106	6	-1.491581e-84
106	7	4.243894e-84
106	8	5.374776e-84
106	9	1.149403e-84
106	10	3.086512e-90
106	11	0.000000e+00
106	12	0.000000e+00
106	13	9.667699e-84
106	14	3.040827e-83
106	15	1.221125e-83
106	16	1.353062e-83
106	17	1.436291e-84
106	18	-1.999973e-84
106	19	4.584649e-84
106	20	5.336257e-84
106	21	1.132224e-84
106	22	-1.700642e-87
106	23	0.000000e+00
106	24	0.000000e+00
106	25	9.730310e-84
106	26	2.998646e-83
106	27	1.087146e-83
106	28	1.289319e-83
106	29	2.580697e-84
106	30	-1.109643e-84
106	31	4.062253e-84
106	32	5.534955e-84
106	33	1.203142e-84
106	34	2.589609e-88
106	35	0.000000e+00
106	36	0.000000e+00
106	37	9.609864e-84
106	38	2.927796e-83
106	39	9.684367e-84
106	40	1.235857e-83
106	41	3.284420e-84
106	42	-5.212814e-85
106	43	3.602235e-84
106	44	5.546079e-84
106	45	1.219816e-84
106	46	1.403300e-87
106	47	0.000000e+00
106	48	0.000000e+00
106	49	9.659403e-84
106	50	2.978785e-83
106	51	1.099600e-83
106	52	1.285688e-83
106	53	2.313205e-84
106	54	-1.299354e-84
106	55	4.124678e-84
106	56	5.429886e-84
106	57	1.166371e-84
106	58	-8.744738e-89
106	59	0.000000e+00
106	60	0.000000e+00
106	61	9.823184e-84
106	62	5.260973e-83
106	63	2.146504e-83
106	64	1.652739e-83
106	65	2.440858e-83
106	66	2.072364e-83
106	67	-1.130064e-83
106	68	6.130536e-84
106	69	-1.873079e-84
106	70	3.868497e-87
106	71	0.000000e+00
106	72	0.000000e+00
106	73	7.118115e-84
106	74	3.165319e-83
106	75	1.550730e-83
106	76	4.775430e-83
106	77	2.206963e-83
106	78	3.527151e-83
106	79	5.340198e-83
106	80	3.762719e-83
106	81	1.917934e-83
106	82	3.210566e-86
106	83	0.000000e+00
106	84	0.000000e+00
106	85	1.674387e-83
106	86	4.942366e-83
106	87	5.628102e-83
106	88	2.629139e-83
106	89	1.473777e-83
106	90	6.830626e-84
106	91	1.175147e-83
106	92	1.385930e-83
106	93	3.508521e-84
106	94	-1.584927e-86
106	95	0.000000e+00
106	96	0.000000e+00
106	97	1.680646e-83
106	98	3.392235e-83
106	99	3.799886e-83
106	100	3.030601e-84
106	101	9.797210e-84
106	102	4.624718e-84
106	103	-5.150308e-84
106	104	2.090257e-83
106	105	1.277239e-83
106	106	3.629230e-84
106	107	0.000000e+00
106	108	0.000000e+00
106	109	0.000000e+00
107	0	0.000000e+00
107	1	0.000000e+00
107	2	0.000000e+00
107	3	0.000000e+00
107	4	0.000000e+00
107	5	0.000000e+00
107	6	0.000000e+00
107	7	0.000000e+00
107	8	0.000000e+00
107	9	0.000000e+00
107	10	0.000000e+00
107	11	0.000000e+00
107	12	0.000000e+00
107	13	0.000000e+00
107	14	0.000000e+00
107	15	0.000000e+00
107	16	0.000000e+00
107	17	0.000000e+00
107	18	0.000000e+00
107	19	0.000000e+00
107	20	0.000000e+00
107	21	0.000000e+00
107	22	0.000000e+00
107	23	0.000000e+00
107	24	0.000000e+00
107	25	0.000000e+00
107	26	0.000000e+00
107	27	0.000000e+00
107	28	0.000000e+00
107	29	0.000000e+00
107	30	0.000000e+00
107	31	0.000000e+00
107	32	0.000000e+00
107	33	0.000000e+00
107	34	0.000000e+00
107	35	0.000000e+00
107	36	0.000000e+00
107	37	0.000000e+00
107	38	0.000000e+00
107	39	0.000000e+00
107	40	0.000000e+00
107	41	0.000000e+00
107	42	0.000000e+00
107	43	0.000000e+00
107	44	0.000000e+00
107	45	0.000000e+00
107	46	0.000000e+00
107	47	0.000000e+00
107	48	0.000000e+00
107	49	0.000000e+00
107	50	0.000000e+00
107	51	0.000000e+00
107	52	0.000000e+00
107	53	0.000000e+00
107	54	0.000000e+00
107	55	0.000000e+00
107	56	0.000000e+00
107	57	0.000000e+00
107	58	0.000000e+00
107	59	0.000000e+00
107	60	0.000000e+00
107	61	0.000000e+00
107	62	0.000000e+00
107	63	0.000000e+00
107	64	0.000000e+00
107	65	0.000000e+00
107	66	0.000000e+00
107	67	0.000000e+00
107	68	0.000000e+00
107	69	0.000000e+00
107	70	0.000000e+00
107	71	0.000000e+00
107	72	0.000000e+00
107	73	0.000000e+00
107	74	0.000000e+00
107	75	0.000000e+00
107	76	0.000000e+00
107	77	0.000000e+00
107	78	0.000000e+00
107	79	0.000000e+00
107	80	0.000000e+00
107	81	0.000000e+00
107	82	0.000000e+00
107	83	0.000000e+00
107	84	0.000000e+00
107	85	0.000000e+00
107	86	0.000000e+00
107	87	0.000000e+00
107	88	0.000000e+00
107	89	0.000000e+00
107	90	0.000000e+00
107	91	0.000000e+00
107	92	0.000000e+00
107	93	0.000000e+00
107	94	0.000000e+00
107	95	0.000000e+00
107	96	0.000000e+00
107	97	0.000000e+00
107	98	0.000000e+00
107	99	0.000000e+00
107	100	0.000000e+00
107	101	0.000000e+00
107	102	0.000000e+00
107	103	0.000000e+00
107	104	0.000000e+00
107	105	0.000000e+00
107	106	0.000000e+00
107	107	0.000000e+00
107	108	0.000000e+00
107	109	0.000000e+00
108	0	0.000000e+00
108	1	0.000000e+00
108	2	0.000000e+00
108	3	0.000000e+00
108	4	0.000000e+00
108	5	0.000000e+00
108	6	0.000000e+00
108	7	0.000000e+00
108	8	0.000000e+00
108	9	0.000000e+00
108	10	0.000000e+00
108	11	0.000000e+00
108	12	0.000000e+00
108	13	0.000000e+00
108	14	0.000000e+00
108	15	0.000000e+00
108	16	0.000000e+00
108	17	0.000000e+00
108	18	0.000000e+00
108	19	0.000000e+00
108	20	0.000000e+00
108	21	0.000000e+00
108	22	0.000000e+00
108	23	0.000000e+00
108	24	0.000000e+00
108	25	0.000000e+00
108	26	0.000000e+00
108	27	0.000000e+00
108	28	0.000000e+00
108	29	0.000000e+00
108	30	0.000000e+00
108	31	0.000000e+00
108	32	0.000000e+00
108	33	0.000000e+00
108	34	0.000000e+00
108	35	0.000000e+00
108	36	0.000000e+00
108	37	0.000000e+00
108	38	0.000000e+00
108	39	0.000000e+00
108	40	0.000000e+00
108	41	0.000000e+00
108	42	0.000000e+00
108	43	0.000000e+00
108	44	0.000000e+00
108	45	0.000000e+00
108	46	0.000000e+00
108	47	0.000000e+00
108	48	0.000000e+00
108	49	0.000000e+00
108	50	0.000000e+00
108	51	0.000000e+00
108	52	0.000000e+00
108	53	0.000000e+00
108	54	0.000000e+00
108	55	0.000000e+00
108	56	0.000000e+00
108	57	0.000000e+00
108	58	0.000000e+00
108	59	0.000000e+00
108	60	0.000000e+00
108	61	0.000000e+00
108	62	0.000000e+00
108	63	0.000000e+00
108	64	0.000000e+00
108	65	0.000000e+00
108	66	0.000000e+00
108	67	0.000000e+00
108	68	0.000000e+00
108	69	0.000000e+00
108	70	0.000000e+00
108	71	0.000000e+00
108	72	0.000000e+00
108	73	0.000000e+00
108	74	0.000000e+00
108	75	0.000000e+00
108	76	0.000000e+00
108	77	0.000000e+00
108	78	0.000000e+00
108	79	0.000000e+00
108	80	0.000000e+00
108	81	0.000000e+00
108	82	0.000000e+00
108	83	0.000000e+00
108	84	0.000000e+00
108	85	0.000000e+00
108	86	0.000000e+00
108	87	0.000000e+00
108	88	0.000000e+00
108	89	0.000000e+00
108	90	0.000000e+00
108	91	0.000000e+00
108	92	0.000000e+00
108	93	0.000000e+00
108	94	0.000000e+00
108	95	0.000000e+00
108	96	0.000000e+00
108	97	0.000000e+00
108	98	0.000000e+00
108	99	0.000000e+00
108	100	0.000000e+00
108	101	0.000000e+00
108	102	0.000000e+00
108	103	0.000000e+00
108	104	0.000000e+00
108	105	0.000000e+00
108	106	0.000000e+00
108	107	0.000000e+00
108	108	0.000000e+00
108	109	0.000000e+00
109	0	0.000000e+00
109	1	0.000000e+00
109	2	0.000000e+00
109	3	0.000000e+00
109	4	0.000000e+00
109	5	0.000000e+00
109	6	0.000000e+00
109	7	0.000000e+00
109	8	0.000000e+00
109	9	0.000000e+00
109	10	0.000000e+00
109	11	0.000000e+00
109	12	0.000000e+00
109	13	0.000000e+00
109	14	0.000000e+00
109	15	0.000000e+00
109	16	0.000000e+00
109	17	0.000000e+00
109	18	0.000000e+00
109	19	0.000000e+00
109	20	0.000000e+00
109	21	0.000000e+00
109	22	0.000000e+00
109	23	0.000000e+00
109	24	0.000000e+00
109	25	0.000000e+00
109	26	0.000000e+00
109	27	0.000000e+00
109	28	0.000000e+00
109	29	0.000000e+00
109	30	0.000000e+00
109	31	0.000000e+00
109	32	0.000000e+00
109	33	0.000000e+00
109	34	0.000000e+00
109	35	0.000000e+00
109	36	0.000000e+00
109	37	0.000000e+00
109	38	0.000000e+00
109	39	0.000000e+00
109	40	0.000000e+00
109	41	0.000000e+00
109	42	0.000000e+00
109	43	0.000000e+00
109	44	0.000000e+00
109	45	0.000000e+00
109	46	0.000000e+00
109	47	0.000000e+00
109	48	0.000000e+00
109	49	0.000000e+00
109	50	0.000000e+00
109	51	0.000000e+00
109	52	0.000000e+00
109	53	0.000000e+00
109	54	0.000000e+00
109	55	0.000000e+00
109	56	0.000000e+00
109	57	0.000000e+00
109	58	0.000000e+00
109	59	0.000000e+00
109	60	0.000000e+00
109	61	0.000000e+00
109	62	0.000000e+00
109	63	0.000000e+00
109	64	0.000000e+00
109	65	0.000000e+00
109	66	0.000000e+00
109	67	0.000000e+00
109	68	0.000000e+00
109	69	0.000000e+00
109	70	0.000000e+00
109	71	0.000000e+00
109	72	0.000000e+00
109	73	0.000000e+00
109	74	0.000000e+00
109	75	0.000000e+00
109	76	0.000000e+00
109	77	0.000000e+00
109	78	0.000000e+00
109	79	0.000000e+00
109	80	0.000000e+00
109	81	0.000000e+00
109	82	0.000000e+00
109	83	0.000000e+00
109	84	0.000000e+00
109	85	0.000000e+00
109	86	0.000000e+00
109	87	0.000000e+00
109	88	0.000000e+00
109	89	0.000000e+00
109	90	0.000000e+00
109	91	0.000000e+00
109	92	0.000000e+00
109	93	0.000000e+00
109	94	0.000000e+00
109	95	0.000000e+00
109	96	0.000000e+00
109	97	0.000000e+00
109	98	0.000000e+00
109	99	0.000000e+00
109	100	0.000000e+00
109	101	0.000000e+00
109	102	0.000000e+00
109	103	0.000000e+00
109	104	0.000000e+00
109	105	0.000000e+00
109	106	0.000000e+00
109	107	0.000000e+00
109	108	0.000000e+00
109	109	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_covariance_proton_p.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
1	0	0.000000e+00
1	1	1.511531e-79
1	2	1.364637e-79
1	3	1.345776e-79
1	4	1.171162e-79
1	5	1.093326e-79
1	6	0.000000e+00
1	7	0.000000e+00
1	8	1.491617e-79
1	9	1.371334e-79
1	10	1.348238e-79
1	11	1.175490e-79
1	12	1.102444e-79
1	13	0.000000e+00
1	14	0.000000e+00
1	15	1.500285e-79
1	16	1.378149e-79
1	17	1.355988e-79
1	18	1.180586e-79
1	19	1.109192e-79
1	20	0.000000e+00
1	21	0.000000e+00
1	22	1.477557e-79
1	23	1.353439e-79
1	24	1.334773e-79
1	25	1.162771e-79
1	26	1.088881e-79
1	27	0.000000e+00
1	28	0.000000e+00
1	29	1.485421e-79
1	30	1.364735e-79
1	31	1.341333e-79
1	32	1.168851e-79
1	33	1.097160e-79
1	34	0.000000e+00
1	35	0.000000e+00
1	36	2.757664e-79
1	37	1.705074e-79
1	38	1.715559e-79
1	39	1.684147e-79
1	40	7.259845e-80
1	41	0.000000e+00
1	42	0.000000e+00
1	43	3.923442e-79
1	44	2.024123e-79
1	45	1.467046e-79
1	46	2.271138e-79
1	47	1.670881e-79
1	48	0.000000e+00
1	49	0.000000e+00
1	50	2.785358e-79
1	51	1.744903e-79
1	52	1.259275e-79
1	53	9.812036e-80
1	54	7.971900e-80
1	55	0.000000e+00
1	56	0.000000e+00
1	57	3.040798e-79
1	58	1.074133e-79
1	59	1.158537e-79
1	60	1.106736e-79
1	61	1.509198e-79
1	62	0.000000e+00
1	63	0.000000e+00
1	64	0.000000e+00
2	0	0.000000e+00
2	1	1.364637e-79
2	2	1.410833e-79
2	3	1.522375e-79
2	4	1.359441e-79
2	5	1.310863e-79
2	6	0.000000e+00
2	7	0.000000e+00
2	8	1.358772e-79
2	9	1.393100e-79
2	10	1.523496e-79
2	11	1.366010e-79
2	12	1.320852e-79
2	13	0.000000e+00
2	14	0.000000e+00
2	15	1.380947e-79
2	16	1.414539e-79
2	17	1.536712e-79
2	18	1.370438e-79
2	19	1.327963e-79
2	20	0.000000e+00
2	21	0.000000e+00
2	22	1.370012e-79
2	23	1.398880e-79
2	24	1.516320e-79
2	25	1.348459e-79
2	26	1.304433e-79
2	27	0.000000e+00
2	28	0.000000e+00
2	29	1.364678e-79
2	30	1.397834e-79
2	31	1.519276e-79
2	32	1.356842e-79
2	33	1.313668e-79
2	34	0.000000e+00
2	35	0.000000e+00
2	36	2.720849e-79
2	37	1.525879e-79
2	38	1.671467e-79
2	39	1.867608e-79
2	40	8.285899e-80
2	41	0.000000e+00
2	42	0.000000e+00
2	43	3.637553e-79
2	44	1.810509e-79
2	45	1.613797e-79
2	46	2.764277e-79
2	47	1.994685e-79
2	48	0.000000e+00
2	49	0.000000e+00
2	50	2.409887e-79
2	51	1.475217e-79
2	52	1.258822e-79
2	53	1.078914e-79
2	54	8.497406e-80
2	55	0.000000e+00
2	56	0.000000e+00
2	57	2.426088e-79
2	58	9.734396e-80
2	59	1.164796e-79
2	60	1.133216e-79
2	61	1.544882e-79
2	62	0.000000e+00
2	63	0.000000e+00
2	64	0.000000e+00
3	0	0.000000e+00
3	1	1.345776e-79
3	2	1.522375e-79
3	3	2.032093e-79
3	4	1.918262e-79
3	5	1.908707e-79
3	6	0.000000e+00
3	7	0.000000e+00
3	8	1.319694e-79
3	9	1.502531e-79
3	10	2.006218e-79
3	11	1.928221e-79
3	12	1.916264e-79
3	13	0.000000e+00
3	14	0.000000e+00
3	15	1.375332e-79
3	16	1.554889e-79
3	17	2.040904e-79
3	18	1.934757e-79
3	19	1.931420e-79
3	20	0.000000e+00
3	21	0.000000e+00
3	22	1.388161e-79
3	23	1.557953e-79
3	24	2.026541e-79
3	25	1.904080e-79
3	26	1.904351e-79
3	27	0.000000e+00
3	28	0.000000e+00
3	29	1.353082e-79
3	30	1.530800e-79
3	31	2.014568e-79
3	32	1.915236e-79
3	33	1.909824e-79
3	34	0.000000e+00
3	35	0.000000e+00
3	36	2.956578e-79
3	37	1.509314e-79
3	38	1.736085e-79
3	39	2.431532e-79
3	40	1.228930e-79
3	41	0.000000e+00
3	42	0.000000e+00
3	43	3.974182e-79
3	44	1.975597e-79
3	45	2.106440e-79
3	46	4.138707e-79
3	47	2.807861e-79
3	48	0.000000e+00
3	49	0.000000e+00
3	50	1.937536e-79
3	51	1.181885e-79
3	52	1.323156e-79
3	53	1.406044e-79
3	54	1.113727e-79
3	55	0.000000e+00
3	56	0.000000e+00
3	57	1.572491e-79
3	58	9.037377e-80
3	59	1.311552e-79
3	60	1.330759e-79
3	61	1.977344e-79
3	62	0.000000e+00
3	63	0.000000e+00
3	64	0.000000e+00
4	0	0.000000e+00
4	1	1.171162e-79
4	2	1.359441e-79
4	3	1.918262e-79
4	4	2.001868e-79
4	5	1.994081e-79
4	6	0.000000e+00
4	7	0.000000e+00
4	8	1.138807e-79
4	9	1.333308e-79
4	10	1.907100e-79
4	11	1.974914e-79
4	12	1.990600e-79
4	13	0.000000e+00
4	14	0.000000e+00
4	15	1.201697e-79
4	16	1.393646e-79
4	17	1.950044e-79
4	18	1.999283e-79
4	19	2.021377e-79
4	20	0.000000e+00
4	21	0.000000e+00
4	22	1.223528e-79
4	23	1.405817e-79
4	24	1.942546e-79
4	25	1.980182e-79
4	26	2.005896e-79
4	27	0.000000e+00
4	28	0.000000e+00
4	29	1.179828e-79
4	30	1.369486e-79
4	31	1.922987e-79
4	32	1.975816e-79
4	33	1.996488e-79
4	34	0.000000e+00
4	35	0.000000e+00
4	36	1.815869e-79
4	37	1.474945e-79
4	38	1.652890e-79
4	39	2.458052e-79
4	40	1.397441e-79
4	41	0.000000e+00
4	42	0.000000e+00
4	43	2.386384e-79
4	44	2.028379e-79
4	45	2.036988e-79
4	46	3.877546e-79
4	47	2.872326e-79
4	48	0.000000e+00
4	49	0.000000e+00
4	50	1.081593e-79
4	51	1.142341e-79
4	52	1.150023e-79
4	53	1.457857e-79
4	54	1.416050e-79
4	55	0.000000e+00
4	56	0.000000e+00
4	57	6.462388e-80
4	58	8.195794e-80
4	59	1.287727e-79
4	60	1.368440e-79
4	61	2.178417e-79
4	62	0.000000e+00
4	63	0.000000e+00
4	64	0.000000e+00
5	0	0.000000e+00
5	1	1.093326e-79
5	2	1.310863e-79
5	3	1.908707e-79
5	4	1.994081e-79
5	5	2.181446e-79
5	6	0.000000e+00
5	7	0.000000e+00
5	8	1.060216e-79
5	9	1.283029e-79
5	10	1.896391e-79
5	11	1.995869e-79
5	12	2.123808e-79
5	13	0.000000e+00
5	14	0.000000e+00
5	15	1.124397e-79
5	16	1.345936e-79
5	17	1.941207e-79
5	18	2.018658e-79
5	19	2.158218e-79
5	20	0.000000e+00
5	21	0.000000e+00
5	22	1.148407e-79
5	23	1.360885e-79
5	24	1.935292e-79
5	25	1.997841e-79
5	26	2.143077e-79
5	27	0.000000e+00
5	28	0.000000e+00
5	29	1.102908e-79
5	30	1.321679e-79
5	31	1.913838e-79
5	32	1.995191e-79
5	33	2.131123e-79
5	34	0.000000e+00
5	35	0.000000e+00
5	36	1.929612e-79
5	37	1.334650e-79
5	38	1.588490e-79
5	39	2.566496e-79
5	40	1.537313e-79
5	41	0.000000e+00
5	42	0.000000e+00
5	43	2.544605e-79
5	44	1.880812e-79
5	45	2.105271e-79
5	46	4.174844e-79
5	47	2.997443e-79
5	48	0.000000e+00
5	49	0.000000e+00
5	50	1.010905e-79
5	51	9.396630e-80
5	52	1.176601e-79
5	53	1.557921e-79
5	54	1.526120e-79
5	55	0.000000e+00
5	56	0.000000e+00
5	57	4.898041e-80
5	58	7.753781e-80
5	59	1.252109e-79
5	60	1.352133e-79
5	61	2.253991e-79
5	62	0.000000e+00
5	63	0.000000e+00
5	64	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00
6	7	0.000000e+00
6	8	0.000000e+00
6	9	0.000000e+00
6	10	0.000000e+00
6	11	0.000000e+00
6	12	0.000000e+00
6	13	0.000000e+00
6	14	0.000000e+00
6	15	0.000000e+00
6	16	0.000000e+00
6	17	0.000000e+00
6	18	0.000000e+00
6	19	0.000000e+00
6	20	0.000000e+00
6	21	0.000000e+00
6	22	0.000000e+00
6	23	0.000000e+00
6	24	0.000000e+00
6	25	0.000000e+00
6	26	0.000000e+00
6	27	0.000000e+00
6	28	0.000000e+00
6	29	0.000000e+00
6	30	0.000000e+00
6	31	0.000000e+00
6	32	0.000000e+00
6	33	0.000000e+00
6	34	0.000000e+00
6	35	0.000000e+00
6	36	0.000000e+00
6	37	0.000000e+00
6	38	0.000000e+00
6	39	0.000000e+00
6	40	0.000000e+00
6	41	0.000000e+00
6	42	0.000000e+00
6	43	0.000000e+00
6	44	0.000000e+00
6	45	0.000000e+00
6	46	0.000000e+00
6	47	0.000000e+00
6	48	0.000000e+00
6	49	0.000000e+00
6	50	0.000000e+00
6	51	0.000000e+00
6	52	0.000000e+00
6	53	0.000000e+00
6	54	0.000000e+00
6	55	0.000000e+00
6	56	0.000000e+00
6	57	0.000000e+00
6	58	0.000000e+00
6	59	0.000000e+00
6	60	0.000000e+00
6	61	0.000000e+00
6	62	0.000000e+00
6	63	0.000000e+00
6	64	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00
7	8	0.000000e+00
7	9	0.000000e+00
7	10	0.000000e+00
7	11	0.000000e+00
7	12	0.000000e+00
7	13	0.000000e+00
7	14	0.000000e+00
7	15	0.000000e+00
7	16	0.000000e+00
7	17	0.000000e+00
7	18	0.000000e+00
7	19	0.000000e+00
7	20	0.000000e+00
7	21	0.000000e+00
7	22	0.000000e+00
7	23	0.000000e+00
7	24	0.000000e+00
7	25	0.000000e+00
7	26	0.000000e+00
7	27	0.000000e+00
7	28	0.000000e+00
7	29	0.000000e+00
7	30	0.000000e+00
7	31	0.000000e+00
7	32	0.000000e+00
7	33	0.000000e+00
7	34	0.000000e+00
7	35	0.000000e+00
7	36	0.000000e+00
7	37	0.000000e+00
7	38	0.000000e+00
7	39	0.000000e+00
7	40	0.000000e+00
7	41	0.000000e+00
7	42	0.000000e+00
7	43	0.000000e+00
7	44	0.000000e+00
7	45	0.000000e+00
7	46	0.000000e+00
7	47	0.000000e+00
7	48	0.000000e+00
7	49	0.000000e+00
7	50	0.000000e+00
7	51	0.000000e+00
7	52	0.000000e+00
7	53	0.000000e+00
7	54	0.000000e+00
7	55	0.000000e+00
7	56	0.000000e+00
7	57	0.000000e+00
7	58	0.000000e+00
7	59	0.000000e+00
7	60	0.000000e+00
7	61	0.000000e+00
7	62	0.000000e+00
7	63	0.000000e+00
7	64	0.000000e+00
8	0	0.000000e+00
8	1	1.491617e-79
8	2	1.358772e-79
8	3	1.319694e-79
8	4	1.138807e-79
8	5	1.060216e-79
8	6	0.000000e+00
8	7	0.000000e+00
8	8	1.533822e-79
8	9	1.372941e-79
8	10	1.327811e-79
8	11	1.147595e-79
8	12	1.073549e-79
8	13	0.000000e+00
8	14	0.000000e+00
8	15	1.506707e-79
8	16	1.375301e-79
8	17	1.331700e-79
8	18	1.149801e-79
8	19	1.076897e-79
8	20	0.000000e+00
8	21	0.000000e+00
8	22	1.480313e-79
8	23	1.347457e-79
8	24	1.308130e-79
8	25	1.130396e-79
8	26	1.054562e-79
8	27	0.000000e+00
8	28	0.000000e+00
8	29	1.492686e-79
8	30	1.362763e-79
8	31	1.317988e-79
8	32	1.138951e-79
8	33	1.065818e-79
8	34	0.000000e+00
8	35	0.000000e+00
8	36	2.773106e-79
8	37	1.716920e-79
8	38	1.716186e-79
8	39	1.660715e-79
8	40	7.143730e-80
8	41	0.000000e+00
8	42	0.000000e+00
8	43	3.932881e-79
8	44	2.023194e-79
8	45	1.450271e-79
8	46	2.214037e-79
8	47	1.638041e-79
8	48	0.000000e+00
8	49	0.000000e+00
8	50	2.841422e-79
8	51	1.764486e-79
8	52	1.252770e-79
8	53	9.572934e-80
8	54	7.720951e-80
8	55	0.000000e+00
8	56	0.000000e+00
8	57	3.113463e-79
8	58	1.078953e-79
8	59	1.147889e-79
8	60	1.092837e-79
8	61	1.487968e-79
8	62	0.000000e+00
8	63	0.000000e+00
8	64	0.000000e+00
9	0	0.000000e+00
9	1	1.371334e-79
9	2	1.393100e-79
9	3	1.502531e-79
9	4	1.333308e-79
9	5	1.283029e-79
9	6	0.000000e+00
9	7	0.000000e+00
9	8	1.372941e-79
9	9	1.420980e-79
9	10	1.509064e-79
9	11	1.344380e-79
9	12	1.297360e-79
9	13	0.000000e+00
9	14	0.000000e+00
9	15	1.390869e-79
9	16	1.415311e-79
9	17	1.518187e-79
9	18	1.345308e-79
9	19	1.300508e-79
9	20	0.000000e+00
9	21	0.000000e+00
9	22	1.376690e-79
9	23	1.395876e-79
9	24	1.495152e-79
9	25	1.321185e-79
9	26	1.274441e-79
9	27	0.000000e+00
9	28	0.000000e+00
9	29	1.375298e-79
9	30	1.399588e-79
9	31	1.501690e-79
9	32	1.332629e-79
9	33	1.287234e-79
9	34	0.000000e+00
9	35	0.000000e+00
9	36	2.770237e-79
9	37	1.545051e-79
9	38	1.679184e-79
9	39	1.843340e-79
9	40	8.158564e-80
9	41	0.000000e+00
9	42	0.000000e+00
9	43	3.704384e-79
9	44	1.814031e-79
9	45	1.610125e-79
9	46	2.741212e-79
9	47	1.975067e-79
9	48	0.000000e+00
9	49	0.000000e+00
9	50	2.484044e-79
9	51	1.501181e-79
9	52	1.262952e-79
9	53	1.060417e-79
9	54	8.319012e-80
9	55	0.000000e+00
9	56	0.000000e+00
9	57	2.528414e-79
9	58	9.879858e-80
9	59	1.165645e-79
9	60	1.129433e-79
9	61	1.530427e-79
9	62	0.000000e+00
9	63	0.000000e+00
9	64	0.000000e+00
10	0	0.000000e+00
10	1	1.348238e-79
10	2	1.523496e-79
10	3	2.006218e-79
10	4	1.907100e-79
10	5	1.896391e-79
10	6	0.000000e+00
10	7	0.000000e+00
10	8	1.327811e-79
10	9	1.509064e-79
10	10	2.029267e-79
10	11	1.920839e-79
10	12	1.907908e-79
10	13	0.000000e+00
10	14	0.000000e+00
10	15	1.380453e-79
10	16	1.558125e-79
10	17	2.034986e-79
10	18	1.924524e-79
10	19	1.919203e-79
10	20	0.000000e+00
10	21	0.000000e+00
10	22	1.390995e-79
10	23	1.558648e-79
10	24	2.017616e-79
10	25	1.891854e-79
10	26	1.889473e-79
10	27	0.000000e+00
10	28	0.000000e+00
10	29	1.358698e-79
10	30	1.534632e-79
10	31	2.009494e-79
10	32	1.905669e-79
10	33	1.898477e-79
10	34	0.000000e+00
10	35	0.000000e+00
10	36	2.971161e-79
10	37	1.513084e-79
10	38	1.737495e-79
10	39	2.421591e-79
10	40	1.224667e-79
10	41	0.000000e+00
10	42	0.000000e+00
10	43	4.003903e-79
10	44	1.971093e-79
10	45	2.098666e-79
10	46	4.110876e-79
10	47	2.812392e-79
10	48	0.000000e+00
10	49	0.000000e+00
10	50	1.963724e-79
10	51	1.190428e-79
10	52	1.317769e-79
10	53	1.389035e-79
10	54	1.095535e-79
10	55	0.000000e+00
10	56	0.000000e+00
10	57	1.595866e-79
10	58	9.034818e-80
10	59	1.309993e-79
10	60	1.324837e-79
10	61	1.971359e-79
10	62	0.000000e+00
10	63	0.000000e+00
10	64	0.000000e+00
11	0	0.000000e+00
11	1	1.175490e-79
11	2	1.366010e-79
11	3	1.928221e-79
11	4	1.974914e-79
11	5	1.995869e-79
11	6	0.000000e+00
11	7	0.000000e+00
11	8	1.147595e-79
11	9	1.344380e-79
11	10	1.920839e-79
11	11	2.015334e-79
11	12	1.996313e-79
11	13	0.000000e+00
11	14	0.000000e+00
11	15	1.208279e-79
11	16	1.401715e-79
11	17	1.960740e-79
11	18	1.999161e-79
11	19	2.022813e-79
11	20	0.000000e+00
11	21	0.000000e+00
11	22	1.228348e-79
11	23	1.411497e-79
11	24	1.950878e-79
11	25	1.976310e-79
11	26	2.004073e-79
11	27	0.000000e+00
11	28	0.000000e+00
11	29	1.186762e-79
11	30	1.378050e-79
11	31	1.934133e-79
11	32	1.976658e-79
11	33	1.998699e-79
11	34	0.000000e+00
11	35	0.000000e+00
11	36	1.926869e-79
11	37	1.470696e-79
11	38	1.656703e-79
11	39	2.469268e-79
11	40	1.396709e-79
11	41	0.000000e+00
11	42	0.000000e+00
11	43	2.531178e-79
11	44	2.014075e-79
11	45	2.052440e-79
11	46	3.951562e-79
11	47	2.881243e-79
11	48	0.000000e+00
11	49	0.000000e+00
11	50	1.153651e-79
11	51	1.131595e-79
11	52	1.163639e-79
11	53	1.456527e-79
11	54	1.391990e-79
11	55	0.000000e+00
11	56	0.000000e+00
11	57	7.118297e-80
11	58	8.268690e-80
11	59	1.295290e-79
11	60	1.368909e-79
11	61	2.171143e-79
11	62	0.000000e+00
11	63	0.000000e+00
11	64	0.000000e+00
12	0	0.000000e+00
12	1	1.102444e-79
12	2	1.320852e-79
12	3	1.916264e-79
12	4	1.990600e-79
12	5	2.123808e-79
12	6	0.000000e+00
12	7	0.000000e+00
12	8	1.073549e-79
12	9	1.297360e-79
12	10	1.907908e-79
12	11	1.996313e-79
12	12	2.189601e-79
12	13	0.000000e+00
12	14	0.000000e+00
12	15	1.134938e-79
12	16	1.356888e-79
12	17	1.948794e-79
12	18	2.014750e-79
12	19	2.151169e-79
12	20	0.000000e+00
12	21	0.000000e+00
12	22	1.156652e-79
12	23	1.368986e-79
12	24	1.939863e-79
12	25	1.990743e-79
12	26	2.131538e-79
12	27	0.000000e+00
12	28	0.000000e+00
12	29	1.113875e-79
12	30	1.333149e-79
12	31	1.922076e-79
12	32	1.992156e-79
12	33	2.125279e-79
12	34	0.000000e+00
12	35	0.000000e+00
12	36	2.048148e-79
12	37	1.336771e-79
12	38	1.592198e-79
12	39	2.567763e-79
12	40	1.530876e-79
12	41	0.000000e+00
12	42	0.000000e+00
12	43	2.709074e-79
12	44	1.870948e-79
12	45	2.120792e-79
12	46	4.219592e-79
12	47	3.035333e-79
12	48	0.000000e+00
12	49	0.000000e+00
12	50	1.098912e-79
12	51	9.372370e-80
12	52	1.181535e-79
12	53	1.544593e-79
12	54	1.496527e-79
12	55	0.000000e+00
12	56	0.000000e+00
12	57	5.329696e-80
12	58	7.826346e-80
12	59	1.258258e-79
12	60	1.354603e-79
12	61	2.250061e-79
12	62	0.000000e+00
12	63	0.000000e+00
12	64	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00
13	14	0.000000e+00
13	15	0.000000e+00
13	16	0.000000e+00
13	17	0.000000e+00
13	18	0.000000e+00
13	19	0.000000e+00
13	20	0.000000e+00
13	21	0.000000e+00
13	22	0.000000e+00
13	23	0.000000e+00
13	24	0.000000e+00
13	25	0.000000e+00
13	26	0.000000e+00
13	27	0.000000e+00
13	28	0.000000e+00
13	29	0.000000e+00
13	30	0.000000e+00
13	31	0.000000e+00
13	32	0.000000e+00
13	33	0.000000e+00
13	34	0.000000e+00
13	35	0.000000e+00
13	36	0.000000e+00
13	37	0.000000e+00
13	38	0.000000e+00
13	39	0.000000e+00
13	40	0.000000e+00
13	41	0.000000e+00
13	42	0.000000e+00
13	43	0.000000e+00
13	44	0.000000e+00
13	45	0.000000e+00
13	46	0.000000e+00
13	47	0.000000e+00
13	48	0.000000e+00
13	49	0.000000e+00
13	50	0.000000e+00
13	51	0.000000e+00
13	52	0.000000e+00
13	53	0.000000e+00
13	54	0.000000e+00
13	55	0.000000e+00
13	56	0.000000e+00
13	57	0.000000e+00
13	58	0.000000e+00
13	59	0.000000e+00
13	60	0.000000e+00
13	61	0.000000e+00
13	62	0.000000e+00
13	63	0.000000e+00
13	64	0.000000e+00
14	0	0.000000e+00
14	1	0.000000e+00
14	2	0.000000e+00
14	3	0.000000e+00
14	4	0.000000e+00
14	5	0.000000e+00
14	6	0.000000e+00
14	7	0.000000e+00
14	8	0.000000e+00
14	9	0.000000e+00
14	10	0.000000e+00
14	11	0.000000e+00
14	12	0.000000e+00
14	13	0.000000e+00
14	14	0.000000e+00
14	15	0.000000e+00
14	16	0.000000e+00
14	17	0.000000e+00
14	18	0.000000e+00
14	19	0.000000e+00
14	20	0.000000e+00
14	21	0.000000e+00
14	22	0.000000e+00
14	23	0.000000e+00
14	24	0.000000e+00
14	25	0.000000e+00
14	26	0.000000e+00
14	27	0.000000e+00
14	28	0.000000e+00
14	29	0.000000e+00
14	30	0.000000e+00
14	31	0.000000e+00
14	32	0.000000e+00
14	33	0.000000e+00
14	34	0.000000e+00
14	35	0.000000e+00
14	36	0.000000e+00
14	37	0.000000e+00
14	38	0.000000e+00
14	39	0.000000e+00
14	40	0.000000e+00
14	41	0.000000e+00
14	42	0.000000e+00
14	43	0.000000e+00
14	44	0.000000e+00
14	45	0.000000e+00
14	46	0.000000e+00
14	47	0.000000e+00
14	48	0.000000e+00
14	49	0.000000e+00
14	50	0.000000e+00
14	51	0.000000e+00
14	52	0.000000e+00
14	53	0.000000e+00
14	54	0.000000e+00
14	55	0.000000e+00
14	56	0.000000e+00
14	57	0.000000e+00
14	58	0.000000e+00
14	59	0.000000e+00
14	60	0.000000e+00
14	61	0.000000e+00
14	62	0.000000e+00
14	63	0.000000e+00
14	64	0.000000e+00
15	0	0.000000e+00
15	1	1.500285e-79
15	2	1.380947e-79
15	3	1.375332e-79
15	4	1.201697e-79
15	5	1.124397e-79
15	6	0.000000e+00
15	7	0.000000e+00
15	8	1.506707e-79
15	9	1.390869e-79
15	10	1.380453e-79
15	11	1.208279e-79
15	12	1.134938e-79
15	13	0.000000e+00
15	14	0.000000e+00
15	15	1.543366e-79
15	16	1.400169e-79
15	17	1.390201e-79
15	18	1.214605e-79
15	19	1.143321e-79
15	20	0.000000e+00
15	21	0.000000e+00
15	22	1.496975e-79
15	23	1.376672e-79
15	24	1.369686e-79
15	25	1.196992e-79
15	26	1.123431e-79
15	27	0.000000e+00
15	28	0.000000e+00
15	29	1.502626e-79
15	30	1.386061e-79
15	31	1.374831e-79
15	32	1.202288e-79
15	33	1.130632e-79
15	34	0.000000e+00
15	35	0.000000e+00
15	36	2.792606e-79
15	37	1.713117e-79
15	38	1.733610e-79
15	39	1.722966e-79
15	40	7.439404e-80
15	41	0.000000e+00
15	42	0.000000e+00
15	43	4.017228e-79
15	44	2.061608e-79
15	45	1.517714e-79
15	46	2.352851e-79
15	47	1.724902e-79
15	48	0.000000e+00
15	49	0.000000e+00
15	50	2.798314e-79
15	51	1.754507e-79
15	52	1.283326e-79
15	53	1.009698e-79
15	54	8.202253e-80
15	55	0.000000e+00
15	56	0.000000e+00
15	57	3.057818e-79
15	58	1.085203e-79
15	59	1.181490e-79
15	60	1.130135e-79
15	61	1.542611e-79
15	62	0.000000e+00
15	63	0.000000e+00
15	64	0.000000e+00
16	0	0.000000e+00
16	1	1.378149e-79
16	2	1.414539e-79
16	3	1.554889e-79
16	4	1.393646e-79
16	5	1.345936e-79
16	6	0.000000e+00
16	7	0.000000e+00
16	8	1.375301e-79
16	9	1.415311e-79
16	10	1.558125e-79
16	11	1.401715e-79
16	12	1.356888e-79
16	13	0.000000e+00
16	14	0.000000e+00
16	15	1.400169e-79
16	16	1.458180e-79
16	17	1.573537e-79
16	18	1.408126e-79
16	19	1.366051e-79
16	20	0.000000e+00
16	21	0.000000e+00
16	22	1.390705e-79
16	23	1.425795e-79
16	24	1.553909e-79
16	25	1.386784e-79
16	26	1.343187e-79
16	27	0.000000e+00
16	28	0.000000e+00
16	29	1.383224e-79
16	30	1.422327e-79
16	31	1.555314e-79
16	32	1.393777e-79
16	33	1.350991e-79
16	34	0.000000e+00
16	35	0.000000e+00
16	36	2.734105e-79
16	37	1.534518e-79
16	38	1.691692e-79
16	39	1.911466e-79
16	40	8.496233e-80
16	41	0.000000e+00
16	42	0.000000e+00
16	43	3.680162e-79
16	44	1.846374e-79
16	45	1.656200e-79
16	46	2.832467e-79
16	47	2.055649e-79
16	48	0.000000e+00
16	49	0.000000e+00
16	50	2.413411e-79
16	51	1.490137e-79
16	52	1.280995e-79
16	53	1.108877e-79
16	54	8.765169e-80
16	55	0.000000e+00
16	56	0.000000e+00
16	57	2.411059e-79
16	58	9.839447e-80
16	59	1.187586e-79
16	60	1.157486e-79
16	61	1.582391e-79
16	62	0.000000e+00
16	63	0.000000e+00
16	64	0.000000e+00
17	0	0.000000e+00
17	1	1.355988e-79
17	2	1.536712e-79
17	3	2.040904e-79
17	4	1.950044e-79
17	5	1.941207e-79
17	6	0.000000e+00
17	7	0.000000e+00
17	8	1.331700e-79
17	9	1.518187e-79
17	10	2.034986e-79
17	11	1.960740e-79
17	12	1.948794e-79
17	13	0.000000e+00
17	14	0.000000e+00
17	15	1.390201e-79
17	16	1.573537e-79
17	17	2.095126e-79
17	18	1.969444e-79
17	19	1.966673e-79
17	20	0.000000e+00
17	21	0.000000e+00
17	22	1.404731e-79
17	23	1.578281e-79
17	24	2.060180e-79
17	25	1.939631e-79
17	26	1.940846e-79
17	27	0.000000e+00
17	28	0.000000e+00
17	29	1.367297e-79
17	30	1.548691e-79
17	31	2.045652e-79
17	32	1.949151e-79
17	33	1.944209e-79
17	34	0.000000e+00
17	35	0.000000e+00
17	36	2.971096e-79
17	37	1.522570e-79
17	38	1.755295e-79
17	39	2.471832e-79
17	40	1.251219e-79
17	41	0.000000e+00
17	42	0.000000e+00
17	43	4.016573e-79
17	44	2.013008e-79
17	45	2.148205e-79
17	46	4.217106e-79
17	47	2.858019e-79
17	48	0.000000e+00
17	49	0.000000e+00
17	50	1.938536e-79
17	51	1.193980e-79
17	52	1.343783e-79
17	53	1.436985e-79
17	54	1.143472e-79
17	55	0.000000e+00
17	56	0.000000e+00
17	57	1.572343e-79
17	58	9.175512e-80
17	59	1.333326e-79
17	60	1.355173e-79
17	61	2.013799e-79
17	62	0.000000e+00
17	63	0.000000e+00
17	64	0.000000e+00
18	0	0.000000e+00
18	1	1.180586e-79
18	2	1.370438e-79
18	3	1.934757e-79
18	4	1.999283e-79
18	5	2.018658e-79
18	6	0.000000e+00
18	7	0.000000e+00
18	8	1.149801e-79
18	9	1.345308e-79
18	10	1.924524e-79
18	11	1.999161e-79
18	12	2.014750e-79
18	13	0.000000e+00
18	14	0.000000e+00
18	15	1.214605e-79
18	16	1.408126e-79
18	17	1.969444e-79
18	18	2.057854e-79
18	19	2.048430e-79
18	20	0.000000e+00
18	21	0.000000e+00
18	22	1.237527e-79
18	23	1.421687e-79
18	24	1.962848e-79
18	25	2.009844e-79
18	26	2.034555e-79
18	27	0.000000e+00
18	28	0.000000e+00
18	29	1.192263e-79
18	30	1.383352e-79
18	31	1.941817e-79
18	32	2.002646e-79
18	33	2.022763e-79
18	34	0.000000e+00
18	35	0.000000e+00
18	36	1.750321e-79
18	37	1.494431e-79
18	38	1.670899e-79
18	39	2.485335e-79
18	40	1.420000e-79
18	41	0.000000e+00
18	42	0.000000e+00
18	43	2.312783e-79
18	44	2.070635e-79
18	45	2.057131e-79
18	46	3.875720e-79
18	47	2.912595e-79
18	48	0.000000e+00
18	49	0.000000e+00
18	50	1.045176e-79
18	51	1.168263e-79
18	52	1.154982e-79
18	53	1.477708e-79
18	54	1.452967e-79
18	55	0.000000e+00
18	56	0.000000e+00
18	57	6.088888e-80
18	58	8.275732e-80
18	59	1.303227e-79
18	60	1.387594e-79
18	61	2.217828e-79
18	62	0.000000e+00
18	63	0.000000e+00
18	64	0.000000e+00
19	0	0.000000e+00
19	1	1.109192e-79
19	2	1.327963e-79
19	3	1.931420e-79
19	4	2.021377e-79
19	5	2.158218e-79
19	6	0.000000e+00
19	7	0.000000e+00
19	8	1.076897e-79
19	9	1.300508e-79
19	10	1.919203e-79
19	11	2.022813e-79
19	12	2.151169e-79
19	13	0.000000e+00
19	14	0.000000e+00
19	15	1.143321e-79
19	16	1.366051e-79
19	17	1.966673e-79
19	18	2.048430e-79
19	19	2.249375e-79
19	20	0.000000e+00
19	21	0.000000e+00
19	22	1.168456e-79
19	23	1.382369e-79
19	24	1.961991e-79
19	25	2.028959e-79
19	26	2.176111e-79
19	27	0.000000e+00
19	28	0.000000e+00
19	29	1.121235e-79
19	30	1.341097e-79
19	31	1.938532e-79
19	32	2.024123e-79
19	33	2.161195e-79
19	34	0.000000e+00
19	35	0.000000e+00
19	36	1.909738e-79
19	37	1.354125e-79
19	38	1.614429e-79
19	39	2.604718e-79
19	40	1.560901e-79
19	41	0.000000e+00
19	42	0.000000e+00
19	43	2.518787e-79
19	44	1.924651e-79
19	45	2.137326e-79
19	46	4.210513e-79
19	47	3.029167e-79
19	48	0.000000e+00
19	49	0.000000e+00
19	50	1.007126e-79
19	51	9.692399e-80
19	52	1.198349e-79
19	53	1.587190e-79
19	54	1.563349e-79
19	55	0.000000e+00
19	56	0.000000e+00
19	57	5.068533e-80
19	58	7.906515e-80
19	59	1.274018e-79
19	60	1.374203e-79
19	61	2.291959e-79
19	62	0.000000e+00
19	63	0.000000e+00
19	64	0.000000e+00
20	0	0.000000e+00
20	1	0.000000e+00
20	2	0.000000e+00
20	3	0.000000e+00
20	4	0.000000e+00
20	5	0.000000e+00
20	6	0.000000e+00
20	7	0.000000e+00
20	8	0.000000e+00
20	9	0.000000e+00
20	10	0.000000e+00
20	11	0.000000e+00
20	12	0.000000e+00
20	13	0.000000e+00
20	14	0.000000e+00
20	15	0.000000e+00
20	16	0.000000e+00
20	17	0.000000e+00
20	18	0.000000e+00
20	19	0.000000e+00
20	20	0.000000e+00
20	21	0.000000e+00
20	22	0.000000e+00
20	23	0.000000e+00
20	24	0.000000e+00
20	25	0.000000e+00
20	26	0.000000e+00
20	27	0.000000e+00
20	28	0.000000e+00
20	29	0.000000e+00
20	30	0.000000e+00
20	31	0.000000e+00
20	32	0.000000e+00
20	33	0.000000e+00
20	34	0.000000e+00
20	35	0.000000e+00
20	36	0.000000e+00
20	37	0.000000e+00
20	38	0.000000e+00
20	39	0.000000e+00
20	40	0.000000e+00
20	41	0.000000e+00
20	42	0.000000e+00
20	43	0.000000e+00
20	44	0.000000e+00
20	45	0.000000e+00
20	46	0.000000e+00
20	47	0.000000e+00
20	48	0.000000e+00
20	49	0.000000e+00
20	50	0.000000e+00
20	51	0.000000e+00
20	52	0.000000e+00
20	53	0.000000e+00
20	54	0.000000e+00
20	55	0.000000e+00
20	56	0.000000e+00
20	57	0.000000e+00
20	58	0.000000e+00
20	59	0.000000e+00
20	60	0.000000e+00
20	61	0.000000e+00
20	62	0.000000e+00
20	63	0.000000e+00
20	64	0.000000e+00
21	0	0.000000e+00
21	1	0.000000e+00
21	2	0.000000e+00
21	3	0.000000e+00
21	4	0.000000e+00
21	5	0.000000e+00
21	6	0.000000e+00
21	7	0.000000e+00
21	8	0.000000e+00
21	9	0.000000e+00
21	10	0.000000e+00
21	11	0.000000e+00
21	12	0.000000e+00
21	13	0.000000e+00
21	14	0.000000e+00
21	15	0.000000e+00
21	16	0.000000e+00
21	17	0.000000e+00
21	18	0.000000e+00
21	19	0.000000e+00
21	20	0.000000e+00
21	21	0.000000e+00
21	22	0.000000e+00
21	23	0.000000e+00
21	24	0.000000e+00
21	25	0.000000e+00
21	26	0.000000e+00
21	27	0.000000e+00
21	28	0.000000e+00
21	29	0.000000e+00
21	30	0.000000e+00
21	31	0.000000e+00
21	32	0.000000e+00
21	33	0.000000e+00
21	34	0.000000e+00
21	35	0.000000e+00
21	36	0.000000e+00
21	37	0.000000e+00
21	38	0.000000e+00
21	39	0.000000e+00
21	40	0.000000e+00
21	41	0.000000e+00
21	42	0.000000e+00
21	43	0.000000e+00
21	44	0.000000e+00
21	45	0.000000e+00
21	46	0.000000e+00
21	47	0.000000e+00
21	48	0.000000e+00
21	49	0.000000e+00
21	50	0.000000e+00
21	51	0.000000e+00
21	52	0.000000e+00
21	53	0.000000e+00
21	54	0.000000e+00
21	55	0.000000e+00
21	56	0.000000e+00
21	57	0.000000e+00
21	58	0.000000e+00
21	59	0.000000e+00
21	60	0.000000e+00
21	61	0.000000e+00
21	62	0.000000e+00
21	63	0.000000e+00
21	64	0.000000e+00
22	0	0.000000e+00
22	1	1.477557e-79
22	2	1.370012e-79
22	3	1.388161e-79
22	4	1.223528e-79
22	5	1.148407e-79
22	6	0.000000e+00
22	7	0.000000e+00
22	8	1.480313e-79
22	9	1.376690e-79
22	10	1.390995e-79
22	11	1.228348e-79
22	12	1.156652e-79
22	13	0.000000e+00
22	14	0.000000e+00
22	15	1.496975e-79
22	16	1.390705e-79
22	17	1.404731e-79
22	18	1.237527e-79
22	19	1.168456e-79
22	20	0.000000e+00
22	21	0.000000e+00
22	22	1.520814e-79
22	23	1.370778e-79
22	24	1.386849e-79
22	25	1.221609e-79
22	26	1.150777e-79
22	27	0.000000e+00
22	28	0.000000e+00
22	29	1.480663e-79
22	30	1.375775e-79
22	31	1.388486e-79
22	32	1.224396e-79
22	33	1.154878e-79
22	34	0.000000e+00
22	35	0.000000e+00
22	36	2.747626e-79
22	37	1.678857e-79
22	38	1.712845e-79
22	39	1.732739e-79
22	40	7.502926e-80
22	41	0.000000e+00
22	42	0.000000e+00
22	43	3.990421e-79
22	44	2.047652e-79
22	45	1.532383e-79
22	46	2.404577e-79
22	47	1.755752e-79
22	48	0.000000e+00
22	49	0.000000e+00
22	50	2.712744e-79
22	51	1.715587e-79
22	52	1.279492e-79
22	53	1.027534e-79
22	54	8.395423e-80
22	55	0.000000e+00
22	56	0.000000e+00
22	57	2.952158e-79
22	58	1.070184e-79
22	59	1.183121e-79
22	60	1.135585e-79
22	61	1.552124e-79
22	62	0.000000e+00
22	63	0.000000e+00
22	64	0.000000e+00
23	0	0.000000e+00
23	1	1.353439e-79
23	2	1.398880e-79
23	3	1.557953e-79
23	4	1.405817e-79
23	5	1.360885e-79
23	6	0.000000e+00
23	7	0.000000e+00
23	8	1.347457e-79
23	9	1.395876e-79
23	10	1.558648e-79
23	11	1.411497e-79
23	12	1.368986e-79
23	13	0.000000e+00
23	14	0.000000e+00
23	15	1.376672e-79
23	16	1.425795e-79
23	17	1.578281e-79
23	18	1.421687e-79
23	19	1.382369e-79
23	20	0.000000e+00
23	21	0.000000e+00
23	22	1.370778e-79
23	23	1.445653e-79
23	24	1.561641e-79
23	25	1.402892e-79
23	26	1.362465e-79
23	27	0.000000e+00
23	28	0.000000e+00
23	29	1.359127e-79
23	30	1.407348e-79
23	31	1.559226e-79
23	32	1.406474e-79
23	33	1.366347e-79
23	34	0.000000e+00
23	35	0.000000e+00
23	36	2.647421e-79
23	37	1.495637e-79
23	38	1.664307e-79
23	39	1.917944e-79
23	40	8.550547e-80
23	41	0.000000e+00
23	42	0.000000e+00
23	43	3.582827e-79
23	44	1.830710e-79
23	45	1.652201e-79
23	46	2.834662e-79
23	47	2.065984e-79
23	48	0.000000e+00
23	49	0.000000e+00
23	50	2.310793e-79
23	51	1.450514e-79
23	52	1.265578e-79
23	53	1.119090e-79
23	54	8.884274e-80
23	55	0.000000e+00
23	56	0.000000e+00
23	57	2.278242e-79
23	58	9.595510e-80
23	59	1.176244e-79
23	60	1.151364e-79
23	61	1.583804e-79
23	62	0.000000e+00
23	63	0.000000e+00
23	64	0.000000e+00
24	0	0.000000e+00
24	1	1.334773e-79
24	2	1.516320e-79
24	3	2.026541e-79
24	4	1.942546e-79
24	5	1.935292e-79
24	6	0.000000e+00
24	7	0.000000e+00
24	8	1.308130e-79
24	9	1.495152e-79
24	10	2.017616e-79
24	11	1.950878e-79
24	12	1.939863e-79
24	13	0.000000e+00
24	14	0.000000e+00
24	15	1.369686e-79
24	16	1.553909e-79
24	17	2.060180e-79
24	18	1.962848e-79
24	19	1.961991e-79
24	20	0.000000e+00
24	21	0.000000e+00
24	22	1.386849e-79
24	23	1.561641e-79
24	24	2.088231e-79
24	25	1.935637e-79
24	26	1.939453e-79
24	27	0.000000e+00
24	28	0.000000e+00
24	29	1.346411e-79
24	30	1.528591e-79
24	31	2.032172e-79
24	32	1.941961e-79
24	33	1.938745e-79
24	34	0.000000e+00
24	35	0.000000e+00
24	36	2.921435e-79
24	37	1.498384e-79
24	38	1.732353e-79
24	39	2.457935e-79
24	40	1.243831e-79
24	41	0.000000e+00
24	42	0.000000e+00
24	43	3.957234e-79
24	44	2.001311e-79
24	45	2.143381e-79
24	46	4.217455e-79
24	47	2.835626e-79
24	48	0.000000e+00
24	49	0.000000e+00
24	50	1.888619e-79
24	51	1.171140e-79
24	52	1.336479e-79
24	53	1.442670e-79
24	54	1.152249e-79
24	55	0.000000e+00
24	56	0.000000e+00
24	57	1.525319e-79
24	58	9.087749e-80
24	59	1.322453e-79
24	60	1.349040e-79
24	61	2.001306e-79
24	62	0.000000e+00
24	63	0.000000e+00
24	64	0.000000e+00
25	0	0.000000e+00
25	1	1.162771e-79
25	2	1.348459e-79
25	3	1.904080e-79
25	4	1.980182e-79
25	5	1.997841e-79
25	6	0.000000e+00
25	7	0.000000e+00
25	8	1.130396e-79
25	9	1.321185e-79
25	10	1.891854e-79
25	11	1.976310e-79
25	12	1.990743e-79
25	13	0.000000e+00
25	14	0.000000e+00
25	15	1.196992e-79
25	16	1.386784e-79
25	17	1.939631e-79
25	18	2.009844e-79
25	19	2.028959e-79
25	20	0.000000e+00
25	21	0.000000e+00
25	22	1.221609e-79
25	23	1.402892e-79
25	24	1.935637e-79
25	25	2.048460e-79
25	26	2.018908e-79
25	27	0.000000e+00
25	28	0.000000e+00
25	29	1.174468e-79
25	30	1.361681e-79
25	31	1.911778e-79
25	32	1.984556e-79
25	33	2.002648e-79
25	34	0.000000e+00
25	35	0.000000e+00
25	36	1.593120e-79
25	37	1.486294e-79
25	38	1.650787e-79
25	39	2.450146e-79
25	40	1.410229e-79
25	41	0.000000e+00
25	42	0.000000e+00
25	43	2.119997e-79
25	44	2.074956e-79
25	45	2.025480e-79
25	46	3.752686e-79
25	47	2.883119e-79
25	48	0.000000e+00
25	49	0.000000e+00
25	50	9.476740e-80
25	51	1.173059e-79
25	52	1.127611e-79
25	53	1.465829e-79
25	54	1.469763e-79
25	55	0.000000e+00
25	56	0.000000e+00
25	57	5.259905e-80
25	58	8.116947e-80
25	59	1.283184e-79
25	60	1.375026e-79
25	61	2.209186e-79
25	62	0.000000e+00
25	63	0.000000e+00
25	64	0.000000e+00
26	0	0.000000e+00
26	1	1.088881e-79
26	2	1.304433e-79
26	3	1.904351e-79
26	4	2.005896e-79
26	5	2.143077e-79
26	6	0.000000e+00
26	7	0.000000e+00
26	8	1.054562e-79
26	9	1.274441e-79
26	10	1.889473e-79
26	11	2.004073e-79
26	12	2.131538e-79
26	13	0.000000e+00
26	14	0.000000e+00
26	15	1.123431e-79
26	16	1.343187e-79
26	17	1.940846e-79
26	18	2.034555e-79
26	19	2.176111e-79
26	20	0.000000e+00
26	21	0.000000e+00
26	22	1.150777e-79
26	23	1.362465e-79
26	24	1.939453e-79
26	25	2.018908e-79
26	26	2.268890e-79
26	27	0.000000e+00
26	28	0.000000e+00
26	29	1.101058e-79
26	30	1.317853e-79
26	31	1.912226e-79
26	32	2.009445e-79
26	33	2.146924e-79
26	34	0.000000e+00
26	35	0.000000e+00
26	36	1.752933e-79
26	37	1.339808e-79
26	38	1.595928e-79
26	39	2.579925e-79
26	40	1.554864e-79
26	41	0.000000e+00
26	42	0.000000e+00
26	43	2.305671e-79
26	44	1.923654e-79
26	45	2.102077e-79
26	46	4.117778e-79
26	47	2.967034e-79
26	48	0.000000e+00
26	49	0.000000e+00
26	50	9.031692e-80
26	51	9.696862e-80
26	52	1.181314e-79
26	53	1.586361e-79
26	54	1.582797e-79
26	55	0.000000e+00
26	56	0.000000e+00
26	57	4.546248e-80
26	58	7.776770e-80
26	59	1.257719e-79
26	60	1.359919e-79
26	61	2.278408e-79
26	62	0.000000e+00
26	63	0.000000e+00
26	64	0.000000e+00
27	0	0.000000e+00
27	1	0.000000e+00
27	2	0.000000e+00
27	3	0.000000e+00
27	4	0.000000e+00
27	5	0.000000e+00
27	6	0.000000e+00
27	7	0.000000e+00
27	8	0.000000e+00
27	9	0.000000e+00
27	10	0.000000e+00
27	11	0.000000e+00
27	12	0.000000e+00
27	13	0.000000e+00
27	14	0.000000e+00
27	15	0.000000e+00
27	16	0.000000e+00
27	17	0.000000e+00
27	18	0.000000e+00
27	19	0.000000e+00
27	20	0.000000e+00
27	21	0.000000e+00
27	22	0.000000e+00
27	23	0.000000e+00
27	24	0.000000e+00
27	25	0.000000e+00
27	26	0.000000e+00
27	27	0.000000e+00
27	28	0.000000e+00
27	29	0.000000e+00
27	30	0.000000e+00
27	31	0.000000e+00
27	32	0.000000e+00
27	33	0.000000e+00
27	34	0.000000e+00
27	35	0.000000e+00
27	36	0.000000e+00
27	37	0.000000e+00
27	38	0.000000e+00
27	39	0.000000e+00
27	40	0.000000e+00
27	41	0.000000e+00
27	42	0.000000e+00
27	43	0.000000e+00
27	44	0.000000e+00
27	45	0.000000e+00
27	46	0.000000e+00
27	47	0.000000e+00
27	48	0.000000e+00
27	49	0.000000e+00
27	50	0.000000e+00
27	51	0.000000e+00
27	52	0.000000e+00
27	53	0.000000e+00
27	54	0.000000e+00
27	55	0.000000e+00
27	56	0.000000e+00
27	57	0.000000e+00
27	58	0.000000e+00
27	59	0.000000e+00
27	60	0.000000e+00
27	61	0.000000e+00
27	62	0.000000e+00
27	63	0.000000e+00
27	64	0.000000e+00
28	0	0.000000e+00
28	1	0.000000e+00
28	2	0.000000e+00
28	3	0.000000e+00
28	4	0.000000e+00
28	5	0.000000e+00
28	6	0.000000e+00
28	7	0.000000e+00
28	8	0.000000e+00
28	9	0.000000e+00
28	10	0.000000e+00
28	11	0.000000e+00
28	12	0.000000e+00
28	13	0.000000e+00
28	14	0.000000e+00
28	15	0.000000e+00
28	16	0.000000e+00
28	17	0.000000e+00
28	18	0.000000e+00
28	19	0.000000e+00
28	20	0.000000e+00
28	21	0.000000e+00
28	22	0.000000e+00
28	23	0.000000e+00
28	24	0.000000e+00
28	25	0.000000e+00
28	26	0.000000e+00
28	27	0.000000e+00
28	28	0.000000e+00
28	29	0.000000e+00
28	30	0.000000e+00
28	31	0.000000e+00
28	32	0.000000e+00
28	33	0.000000e+00
28	34	0.000000e+00
28	35	0.000000e+00
28	36	0.000000e+00
28	37	0.000000e+00
28	38	0.000000e+00
28	39	0.000000e+00
28	40	0.000000e+00
28	41	0.000000e+00
28	42	0.000000e+00
28	43	0.000000e+00
28	44	0.000000e+00
28	45	0.000000e+00
28	46	0.000000e+00
28	47	0.000000e+00
28	48	0.000000e+00
28	49	0.000000e+00
28	50	0.000000e+00
28	51	0.000000e+00
28	52	0.000000e+00
28	53	0.000000e+00
28	54	0.000000e+00
28	55	0.000000e+00
28	56	0.000000e+00
28	57	0.000000e+00
28	58	0.000000e+00
28	59	0.000000e+00
28	60	0.000000e+00
28	61	0.000000e+00
28	62	0.000000e+00
28	63	0.000000e+00
28	64	0.000000e+00
29	0	0.000000e+00
29	1	1.485421e-79
29	2	1.364678e-79
29	3	1.353082e-79
29	4	1.179828e-79
29	5	1.102908e-79
29	6	0.000000e+00
29	7	0.000000e+00
29	8	1.492686e-79
29	9	1.375298e-79
29	10	1.358698e-79
29	11	1.186762e-79
29	12	1.113875e-79
29	13	0.000000e+00
29	14	0.000000e+00
29	15	1.502626e-79
29	16	1.383224e-79
29	17	1.367297e-79
29	18	1.192263e-79
29	19	1.121235e-79
29	20	0.000000e+00
29	21	0.000000e+00
29	22	1.480663e-79
29	23	1.359127e-79
29	24	1.346411e-79
29	25	1.174468e-79
29	26	1.101058e-79
29	27	0.000000e+00
29	28	0.000000e+00
29	29	1.510821e-79
29	30	1.369536e-79
29	31	1.352366e-79
29	32	1.180326e-79
29	33	1.108959e-79
29	34	0.000000e+00
29	35	0.000000e+00
29	36	2.763775e-79
29	37	1.699115e-79
29	38	1.715148e-79
29	39	1.696612e-79
29	40	7.322617e-80
29	41	0.000000e+00
29	42	0.000000e+00
29	43	3.965566e-79
29	44	2.036107e-79
29	45	1.491457e-79
29	46	2.306335e-79
29	47	1.694027e-79
29	48	0.000000e+00
29	49	0.000000e+00
29	50	2.780810e-79
29	51	1.740620e-79
29	52	1.266042e-79
29	53	9.912377e-80
29	54	8.044782e-80
29	55	0.000000e+00
29	56	0.000000e+00
29	57	3.039816e-79
29	58	1.074599e-79
29	59	1.165051e-79
29	60	1.113617e-79
29	61	1.519220e-79
29	62	0.000000e+00
29	63	0.000000e+00
29	64	0.000000e+00
30	0	0.000000e+00
30	1	1.364735e-79
30	2	1.397834e-79
30	3	1.530800e-79
30	4	1.369486e-79
30	5	1.321679e-79
30	6	0.000000e+00
30	7	0.000000e+00
30	8	1.362763e-79
30	9	1.399588e-79
30	10	1.534632e-79
30	11	1.378050e-79
30	12	1.333149e-79
30	13	0.000000e+00
30	14	0.000000e+00
30	15	1.386061e-79
30	16	1.422327e-79
30	17	1.548691e-79
30	18	1.383352e-79
30	19	1.341097e-79
30	20	0.000000e+00
30	21	0.000000e+00
30	22	1.375775e-79
30	23	1.407348e-79
30	24	1.528591e-79
30	25	1.361681e-79
30	26	1.317853e-79
30	27	0.000000e+00
30	28	0.000000e+00
30	29	1.369536e-79
30	30	1.422159e-79
30	31	1.530968e-79
30	32	1.369456e-79
30	33	1.326514e-79
30	34	0.000000e+00
30	35	0.000000e+00
30	36	2.715988e-79
30	37	1.523055e-79
30	38	1.674208e-79
30	39	1.881004e-79
30	40	8.354357e-80
30	41	0.000000e+00
30	42	0.000000e+00
30	43	3.650436e-79
30	44	1.823634e-79
30	45	1.631680e-79
30	46	2.788566e-79
30	47	2.021456e-79
30	48	0.000000e+00
30	49	0.000000e+00
30	50	2.405828e-79
30	51	1.479640e-79
30	52	1.266127e-79
30	53	1.089613e-79
30	54	8.602591e-80
30	55	0.000000e+00
30	56	0.000000e+00
30	57	2.411641e-79
30	58	9.761283e-80
30	59	1.172837e-79
30	60	1.141710e-79
30	61	1.558182e-79
30	62	0.000000e+00
30	63	0.000000e+00
30	64	0.000000e+00
31	0	0.000000e+00
31	1	1.341333e-79
31	2	1.519276e-79
31	3	2.014568e-79
31	4	1.922987e-79
31	5	1.913838e-79
31	6	0.000000e+00
31	7	0.000000e+00
31	8	1.317988e-79
31	9	1.501690e-79
31	10	2.009494e-79
31	11	1.934133e-79
31	12	1.922076e-79
31	13	0.000000e+00
31	14	0.000000e+00
31	15	1.374831e-79
31	16	1.555314e-79
31	17	2.045652e-79
31	18	1.941817e-79
31	19	1.938532e-79
31	20	0.000000e+00
31	21	0.000000e+00
31	22	1.388486e-79
31	23	1.559226e-79
31	24	2.032172e-79
31	25	1.911778e-79
31	26	1.912226e-79
31	27	0.000000e+00
31	28	0.000000e+00
31	29	1.352366e-79
31	30	1.530968e-79
31	31	2.039098e-79
31	32	1.921993e-79
31	33	1.916617e-79
31	34	0.000000e+00
31	35	0.000000e+00
31	36	2.943190e-79
31	37	1.505972e-79
31	38	1.734562e-79
31	39	2.437750e-79
31	40	1.233716e-79
31	41	0.000000e+00
31	42	0.000000e+00
31	43	3.976947e-79
31	44	1.985553e-79
31	45	2.118458e-79
31	46	4.156993e-79
31	47	2.822129e-79
31	48	0.000000e+00
31	49	0.000000e+00
31	50	1.925264e-79
31	51	1.181557e-79
31	52	1.325688e-79
31	53	1.413777e-79
31	54	1.122888e-79
31	55	0.000000e+00
31	56	0.000000e+00
31	57	1.561646e-79
31	58	9.056557e-80
31	59	1.315513e-79
31	60	1.335950e-79
31	61	1.985736e-79
31	62	0.000000e+00
31	63	0.000000e+00
31	64	0.000000e+00
32	0	0.000000e+00
32	1	1.168851e-79
32	2	1.356842e-79
32	3	1.915236e-79
32	4	1.975816e-79
32	5	1.995191e-79
32	6	0.000000e+00
32	7	0.000000e+00
32	8	1.138951e-79
32	9	1.332629e-79
32	10	1.905669e-79
32	11	1.976658e-79
32	12	1.992156e-79
32	13	0.000000e+00
32	14	0.000000e+00
32	15	1.202288e-79
32	16	1.393777e-79
32	17	1.949151e-79
32	18	2.002646e-79
32	19	2.024123e-79
32	20	0.000000e+00
32	21	0.000000e+00
32	22	1.224396e-79
32	23	1.406474e-79
32	24	1.941961e-79
32	25	1.984556e-79
32	26	2.009445e-79
32	27	0.000000e+00
32	28	0.000000e+00
32	29	1.180326e-79
32	30	1.369456e-79
32	31	1.921993e-79
32	32	2.006973e-79
32	33	1.999002e-79
32	34	0.000000e+00
32	35	0.000000e+00
32	36	1.765259e-79
32	37	1.476907e-79
32	38	1.652741e-79
32	39	2.459084e-79
32	40	1.402732e-79
32	41	0.000000e+00
32	42	0.000000e+00
32	43	2.329070e-79
32	44	2.041615e-79
32	45	2.036638e-79
32	46	3.851170e-79
32	47	2.879228e-79
32	48	0.000000e+00
32	49	0.000000e+00
32	50	1.055119e-79
32	51	1.151053e-79
32	52	1.145033e-79
32	53	1.459322e-79
32	54	1.427646e-79
32	55	0.000000e+00
32	56	0.000000e+00
32	57	6.219185e-80
32	58	8.192108e-80
32	59	1.288938e-79
32	60	1.370657e-79
32	61	2.188424e-79
32	62	0.000000e+00
32	63	0.000000e+00
32	64	0.000000e+00
33	0	0.000000e+00
33	1	1.097160e-79
33	2	1.313668e-79
33	3	1.909824e-79
33	4	1.996488e-79
33	5	2.131123e-79
33	6	0.000000e+00
33	7	0.000000e+00
33	8	1.065818e-79
33	9	1.287234e-79
33	10	1.898477e-79
33	11	1.998699e-79
33	12	2.125279e-79
33	13	0.000000e+00
33	14	0.000000e+00
33	15	1.130632e-79
33	16	1.350991e-79
33	17	1.944209e-79
33	18	2.022763e-79
33	19	2.161195e-79
33	20	0.000000e+00
33	21	0.000000e+00
33	22	1.154878e-79
33	23	1.366347e-79
33	24	1.938745e-79
33	25	2.002648e-79
33	26	2.146924e-79
33	27	0.000000e+00
33	28	0.000000e+00
33	29	1.108959e-79
33	30	1.326514e-79
33	31	1.916617e-79
33	32	1.999002e-79
33	33	2.188182e-79
33	34	0.000000e+00
33	35	0.000000e+00
33	36	1.912028e-79
33	37	1.338763e-79
33	38	1.595175e-79
33	39	2.572970e-79
33	40	1.540854e-79
33	41	0.000000e+00
33	42	0.000000e+00
33	43	2.521404e-79
33	44	1.896763e-79
33	45	2.112596e-79
33	46	4.169515e-79
33	47	3.002000e-79
33	48	0.000000e+00
33	49	0.000000e+00
33	50	1.012050e-79
33	51	9.550489e-80
33	52	1.182756e-79
33	53	1.563977e-79
33	54	1.537081e-79
33	55	0.000000e+00
33	56	0.000000e+00
33	57	5.039780e-80
33	58	7.819877e-80
33	59	1.259264e-79
33	60	1.357777e-79
33	61	2.263679e-79
33	62	0.000000e+00
33	63	0.000000e+00
33	64	0.000000e+00
34	0	0.000000e+00
34	1	0.000000e+00
34	2	0.000000e+00
34	3	0.000000e+00
34	4	0.000000e+00
34	5	0.000000e+00
34	6	0.000000e+00
34	7	0.000000e+00
34	8	0.000000e+00
34	9	0.000000e+00
34	10	0.000000e+00
34	11	0.000000e+00
34	12	0.000000e+00
34	13	0.000000e+00
34	14	0.000000e+00
34	15	0.000000e+00
34	16	0.000000e+00
34	17	0.000000e+00
34	18	0.000000e+00
34	19	0.000000e+00
34	20	0.000000e+00
34	21	0.000000e+00
34	22	0.000000e+00
34	23	0.000000e+00
34	24	0.000000e+00
34	25	0.000000e+00
34	26	0.000000e+00
34	27	0.000000e+00
34	28	0.000000e+00
34	29	0.000000e+00
34	30	0.000000e+00
34	31	0.000000e+00
34	32	0.000000e+00
34	33	0.000000e+00
34	34	0.000000e+00
34	35	0.000000e+00
34	36	0.000000e+00
34	37	0.000000e+00
34	38	0.000000e+00
34	39	0.000000e+00
34	40	0.000000e+00
34	41	0.000000e+00
34	42	0.000000e+00
34	43	0.000000e+00
34	44	0.000000e+00
34	45	0.000000e+00
34	46	0.000000e+00
34	47	0.000000e+00
34	48	0.000000e+00
34	49	0.000000e+00
34	50	0.000000e+00
34	51	0.000000e+00
34	52	0.000000e+00
34	53	0.000000e+00
34	54	0.000000e+00
34	55	0.000000e+00
34	56	0.000000e+00
34	57	0.000000e+00
34	58	0.000000e+00
34	59	0.000000e+00
34	60	0.000000e+00
34	61	0.000000e+00
34	62	0.000000e+00
34	63	0.000000e+00
34	64	0.000000e+00
35	0	0.000000e+00
35	1	0.000000e+00
35	2	0.000000e+00
35	3	0.000000e+00
35	4	0.000000e+00
35	5	0.000000e+00
35	6	0.000000e+00
35	7	0.000000e+00
35	8	0.000000e+00
35	9	0.000000e+00
35	10	0.000000e+00
35	11	0.000000e+00
35	12	0.000000e+00
35	13	0.000000e+00
35	14	0.000000e+00
35	15	0.000000e+00
35	16	0.000000e+00
35	17	0.000000e+00
35	18	0.000000e+00
35	19	0.000000e+00
35	20	0.000000e+00
35	21	0.000000e+00
35	22	0.000000e+00
35	23	0.000000e+00
35	24	0.000000e+00
35	25	0.000000e+00
35	26	0.000000e+00
35	27	0.000000e+00
35	28	0.000000e+00
35	29	0.000000e+00
35	30	0.000000e+00
35	31	0.000000e+00
35	32	0.000000e+00
35	33	0.000000e+00
35	34	0.000000e+00
35	35	0.000000e+00
35	36	0.000000e+00
35	37	0.000000e+00
35	38	0.000000e+00
35	39	0.000000e+00
35	40	0.000000e+00
35	41	0.000000e+00
35	42	0.000000e+00
35	43	0.000000e+00
35	44	0.000000e+00
35	45	0.000000e+00
35	46	0.000000e+00
35	47	0.000000e+00
35	48	0.000000e+00
35	49	0.000000e+00
35	50	0.000000e+00
35	51	0.000000e+00
35	52	0.000000e+00
35	53	0.000000e+00
35	54	0.000000e+00
35	55	0.000000e+00
35	56	0.000000e+00
35	57	0.000000e+00
35	58	0.000000e+00
35	59	0.000000e+00
35	60	0.000000e+00
35	61	0.000000e+00
35	62	0.000000e+00
35	63	0.000000e+00
35	64	0.000000e+00
36	0	0.000000e+00
36	1	2.757664e-79
36	2	2.720849e-79
36	3	2.956578e-79
36	4	1.815869e-79
36	5	1.929612e-79
36	6	0.000000e+00
36	7	0.000000e+00
36	8	2.773106e-79
36	9	2.770237e-79
36	10	2.971161e-79
36	11	1.926869e-79
36	12	2.048148e-79
36	13	0.000000e+00
36	14	0.000000e+00
36	15	2.792606e-79
36	16	2.734105e-79
36	17	2.971096e-79
36	18	1.750321e-79
36	19	1.909738e-79
36	20	0.000000e+00
36	21	0.000000e+00
36	22	2.747626e-79
36	23	2.647421e-79
36	24	2.921435e-79
36	25	1.593120e-79
36	26	1.752933e-79
36	27	0.000000e+00
36	28	0.000000e+00
36	29	2.763775e-79
36	30	2.715988e-79
36	31	2.943190e-79
36	32	1.765259e-79
36	33	1.912028e-79
36	34	0.000000e+00
36	35	0.000000e+00
36	36	3.502962e-78
36	37	3.284665e-79
36	38	3.159451e-79
36	39	4.700335e-79
36	40	2.077979e-79
36	41	0.000000e+00
36	42	0.000000e+00
36	43	2.962418e-78
36	44	2.986774e-79
36	45	6.057164e-79
36	46	1.358892e-78
36	47	7.153311e-79
36	48	0.000000e+00
36	49	0.000000e+00
36	50	1.552745e-78
36	51	6.690513e-80
36	52	3.300420e-79
36	53	2.610349e-79
36	54	7.969019e-80
36	55	0.000000e+00
36	56	0.000000e+00
36	57	1.377427e-78
36	58	1.665133e-79
36	59	9.847055e-80
36	60	1.086761e-79
36	61	2.714684e-79
36	62	0.000000e+00
36	63	0.000000e+00
36	64	0.000000e+00
37	0	0.000000e+00
37	1	1.705074e-79
37	2	1.525879e-79
37	3	1.509314e-79
37	4	1.474945e-79
37	5	1.334650e-79
37	6	0.000000e+00
37	7	0.000000e+00
37	8	1.716920e-79
37	9	1.545051e-79
37	10	1.513084e-79
37	11	1.470696e-79
37	12	1.336771e-79
37	13	0.000000e+00
37	14	0.000000e+00
37	15	1.713117e-79
37	16	1.534518e-79
37	17	1.522570e-79
37	18	1.494431e-79
37	19	1.354125e-79
37	20	0.000000e+00
37	21	0.000000e+00
37	22	1.678857e-79
37	23	1.495637e-79
37	24	1.498384e-79
37	25	1.486294e-79
37	26	1.339808e-79
37	27	0.000000e+00
37	28	0.000000e+00
37	29	1.699115e-79
37	30	1.523055e-79
37	31	1.505972e-79
37	32	1.476907e-79
37	33	1.338763e-79
37	34	0.000000e+00
37	35	0.000000e+00
37	36	3.284665e-79
37	37	4.693412e-79
37	38	2.823755e-79
37	39	2.773759e-79
37	40	1.623033e-79
37	41	0.000000e+00
37	42	0.000000e+00
37	43	4.104374e-79
37	44	3.745845e-79
37	45	2.289831e-79
37	46	2.850462e-79
37	47	2.716697e-79
37	48	0.000000e+00
37	49	0.000000e+00
37	50	2.948496e-79
37	51	2.591802e-79
37	52	1.452342e-79
37	53	1.503100e-79
37	54	1.847936e-79
37	55	0.000000e+00
37	56	0.000000e+00
37	57	4.986320e-79
37	58	1.493311e-79
37	59	1.441214e-79
37	60	1.629610e-79
37	61	2.892823e-79
37	62	0.000000e+00
37	63	0.000000e+00
37	64	0.000000e+00
38	0	0.000000e+00
38	1	1.715559e-79
38	2	1.671467e-79
38	3	1.736085e-79
38	4	1.652890e-79
38	5	1.588490e-79
38	6	0.000000e+00
38	7	0.000000e+00
38	8	1.716186e-79
38	9	1.679184e-79
38	10	1.737495e-79
38	11	1.656703e-79
38	12	1.592198e-79
38	13	0.000000e+00
38	14	0.000000e+00
38	15	1.733610e-79
38	16	1.691692e-79
38	17	1.755295e-79
38	18	1.670899e-79
38	19	1.614429e-79
38	20	0.000000e+00
38	21	0.000000e+00
38	22	1.712845e-79
38	23	1.664307e-79
38	24	1.732353e-79
38	25	1.650787e-79
38	26	1.595928e-79
38	27	0.000000e+00
38	28	0.000000e+00
38	29	1.715148e-79
38	30	1.674208e-79
38	31	1.734562e-79
38	32	1.652741e-79
38	33	1.595175e-79
38	34	0.000000e+00
38	35	0.000000e+00
38	36	3.159451e-79
38	37	2.823755e-79
38	38	4.510211e-79
38	39	3.316962e-79
38	40	1.738556e-79
38	41	0.000000e+00
38	42	0.000000e+00
38	43	4.545725e-79
38	44	3.387517e-79
38	45	2.544867e-79
38	46	3.906559e-79
38	47	3.259553e-79
38	48	0.000000e+00
38	49	0.000000e+00
38	50	3.368026e-79
38	51	2.722649e-79
38	52	1.952370e-79
38	53	1.803178e-79
38	54	1.907438e-79
38	55	0.000000e+00
38	56	0.000000e+00
38	57	5.080749e-79
38	58	1.861157e-79
38	59	1.952177e-79
38	60	1.973977e-79
38	61	3.185629e-79
38	62	0.000000e+00
38	63	0.000000e+00
38	64	0.000000e+00
39	0	0.000000e+00
39	1	1.684147e-79
39	2	1.867608e-79
39	3	2.431532e-79
39	4	2.458052e-79
39	5	2.566496e-79
39	6	0.000000e+00
39	7	0.000000e+00
39	8	1.660715e-79
39	9	1.843340e-79
39	10	2.421591e-79
39	11	2.469268e-79
39	12	2.567763e-79
39	13	0.000000e+00
39	14	0.000000e+00
39	15	1.722966e-79
39	16	1.911466e-79
39	17	2.471832e-79
39	18	2.485335e-79
39	19	2.604718e-79
39	20	0.000000e+00
39	21	0.000000e+00
39	22	1.732739e-79
39	23	1.917944e-79
39	24	2.457935e-79
39	25	2.450146e-79
39	26	2.579925e-79
39	27	0.000000e+00
39	28	0.000000e+00
39	29	1.696612e-79
39	30	1.881004e-79
39	31	2.437750e-79
39	32	2.459084e-79
39	33	2.572970e-79
39	34	0.000000e+00
39	35	0.000000e+00
39	36	4.700335e-79
39	37	2.773759e-79
39	38	3.316962e-79
39	39	8.968771e-79
39	40	3.495531e-79
39	41	0.000000e+00
39	42	0.000000e+00
39	43	6.546419e-79
39	44	3.905461e-79
39	45	4.014077e-79
39	46	7.368516e-79
39	47	6.364242e-79
39	48	0.000000e+00
39	49	0.000000e+00
39	50	3.713923e-79
39	51	2.366731e-79
39	52	2.316003e-79
39	53	2.945012e-79
39	54	3.025222e-79
39	55	0.000000e+00
39	56	0.000000e+00
39	57	3.797040e-79
39	58	1.963201e-79
39	59	2.323000e-79
39	60	2.660362e-79
39	61	5.413239e-79
39	62	0.000000e+00
39	63	0.000000e+00
39	64	0.000000e+00
40	0	0.000000e+00
40	1	7.259845e-80
40	2	8.285899e-80
40	3	1.228930e-79
40	4	1.397441e-79
40	5	1.537313e-79
40	6	0.000000e+00
40	7	0.000000e+00
40	8	7.143730e-80
40	9	8.158564e-80
40	10	1.224667e-79
40	11	1.396709e-79
40	12	1.530876e-79
40	13	0.000000e+00
40	14	0.000000e+00
40	15	7.439404e-80
40	16	8.496233e-80
40	17	1.251219e-79
40	18	1.420000e-79
40	19	1.560901e-79
40	20	0.000000e+00
40	21	0.000000e+00
40	22	7.502926e-80
40	23	8.550547e-80
40	24	1.243831e-79
40	25	1.410229e-79
40	26	1.554864e-79
40	27	0.000000e+00
40	28	0.000000e+00
40	29	7.322617e-80
40	30	8.354357e-80
40	31	1.233716e-79
40	32	1.402732e-79
40	33	1.540854e-79
40	34	0.000000e+00
40	35	0.000000e+00
40	36	2.077979e-79
40	37	1.623033e-79
40	38	1.738556e-79
40	39	3.495531e-79
40	40	4.691605e-79
40	41	0.000000e+00
40	42	0.000000e+00
40	43	2.870331e-79
40	44	2.325618e-79
40	45	2.427997e-79
40	46	4.321360e-79
40	47	4.566616e-79
40	48	0.000000e+00
40	49	0.000000e+00
40	50	1.333239e-79
40	51	1.133164e-79
40	52	9.886806e-80
40	53	1.809117e-79
40	54	2.276574e-79
40	55	0.000000e+00
40	56	0.000000e+00
40	57	1.251699e-79
40	58	9.705977e-80
40	59	1.140046e-79
40	60	1.516838e-79
40	61	3.871444e-79
40	62	0.000000e+00
40	63	0.000000e+00
40	64	0.000000e+00
41	0	0.000000e+00
41	1	0.000000e+00
41	2	0.000000e+00
41	3	0.000000e+00
41	4	0.000000e+00
41	5	0.000000e+00
41	6	0.000000e+00
41	7	0.000000e+00
41	8	0.000000e+00
41	9	0.000000e+00
41	10	0.000000e+00
41	11	0.000000e+00
41	12	0.000000e+00
41	13	0.000000e+00
41	14	0.000000e+00
41	15	0.000000e+00
41	16	0.000000e+00
41	17	0.000000e+00
41	18	0.000000e+00
41	19	0.000000e+00
41	20	0.000000e+00
41	21	0.000000e+00
41	22	0.000000e+00
41	23	0.000000e+00
41	24	0.000000e+00
41	25	0.000000e+00
41	26	0.000000e+00
41	27	0.000000e+00
41	28	0.000000e+00
41	29	0.000000e+00
41	30	0.000000e+00
41	31	0.000000e+00
41	32	0.000000e+00
41	33	0.000000e+00
41	34	0.000000e+00
41	35	0.000000e+00
41	36	0.000000e+00
41	37	0.000000e+00
41	38	0.000000e+00
41	39	0.000000e+00
41	40	0.000000e+00
41	41	0.000000e+00
41	42	0.000000e+00
41	43	0.000000e+00
41	44	0.000000e+00
41	45	0.000000e+00
41	46	0.000000e+00
41	47	0.000000e+00
41	48	0.000000e+00
41	49	0.000000e+00
41	50	0.000000e+00
41	51	0.000000e+00
41	52	0.000000e+00
41	53	0.000000e+00
41	54	0.000000e+00
41	55	0.000000e+00
41	56	0.000000e+00
41	57	0.000000e+00
41	58	0.000000e+00
41	59	0.000000e+00
41	60	0.000000e+00
41	61	0.000000e+00
41	62	0.000000e+00
41	63	0.000000e+00
41	64	0.000000e+00
42	0	0.000000e+00
42	1	0.000000e+00
42	2	0.000000e+00
42	3	0.000000e+00
42	4	0.000000e+00
42	5	0.000000e+00
42	6	0.000000e+00
42	7	0.000000e+00
42	8	0.000000e+00
42	9	0.000000e+00
42	10	0.000000e+00
42	11	0.000000e+00
42	12	0.000000e+00
42	13	0.000000e+00
42	14	0.000000e+00
42	15	0.000000e+00
42	16	0.000000e+00
42	17	0.000000e+00
42	18	0.000000e+00
42	19	0.000000e+00
42	20	0.000000e+00
42	21	0.000000e+00
42	22	0.000000e+00
42	23	0.000000e+00
42	24	0.000000e+00
42	25	0.000000e+00
42	26	0.000000e+00
42	27	0.000000e+00
42	28	0.000000e+00
42	29	0.000000e+00
42	30	0.000000e+00
42	31	0.000000e+00
42	32	0.000000e+00
42	33	0.000000e+00
42	34	0.000000e+00
42	35	0.000000e+00
42	36	0.000000e+00
42	37	0.000000e+00
42	38	0.000000e+00
42	39	0.000000e+00
42	40	0.000000e+00
42	41	0.000000e+00
42	42	0.000000e+00
42	43	0.000000e+00
42	44	0.000000e+00
42	45	0.000000e+00
42	46	0.000000e+00
42	47	0.000000e+00
42	48	0.000000e+00
42	49	0.000000e+00
42	50	0.000000e+00
42	51	0.000000e+00
42	52	0.000000e+00
42	53	0.000000e+00
42	54	0.000000e+00
42	55	0.000000e+00
42	56	0.000000e+00
42	57	0.000000e+00
42	58	0.000000e+00
42	59	0.000000e+00
42	60	0.000000e+00
42	61	0.000000e+00
42	62	0.000000e+00
42	63	0.000000e+00
42	64	0.000000e+00
43	0	0.000000e+00
43	1	3.923442e-79
43	2	3.637553e-79
43	3	3.974182e-79
43	4	2.386384e-79
43	5	2.544605e-79
43	6	0.000000e+00
43	7	0.000000e+00
43	8	3.932881e-79
43	9	3.704384e-79
43	10	4.003903e-79
43	11	2.531178e-79
43	12	2.709074e-79
43	13	0.000000e+00
43	14	0.000000e+00
43	15	4.017228e-79
43	16	3.680162e-79
43	17	4.016573e-79
43	18	2.312783e-79
43	19	2.518787e-79
43	20	0.000000e+00
43	21	0.000000e+00
43	22	3.990421e-79
43	23	3.582827e-79
43	24	3.957234e-79
43	25	2.119997e-79
43	26	2.305671e-79
43	27	0.000000e+00
43	28	0.000000e+00
43	29	3.965566e-79
43	30	3.650436e-79
43	31	3.976947e-79
43	32	2.329070e-79
43	33	2.521404e-79
43	34	0.000000e+00
43	35	0.000000e+00
43	36	2.962418e-78
43	37	4.104374e-79
43	38	4.545725e-79
43	39	6.546419e-79
43	40	2.870331e-79
43	41	0.000000e+00
43	42	0.000000e+00
43	43	6.758574e-78
43	44	4.737976e-79
43	45	7.946760e-79
43	46	1.784249e-78
43	47	1.043017e-78
43	48	0.000000e+00
43	49	0.000000e+00
43	50	1.739516e-78
43	51	8.276544e-80
43	52	4.883718e-79
43	53	3.592074e-79
43	54	7.325369e-80
43	55	0.000000e+00
43	56	0.000000e+00
43	57	1.874188e-78
43	58	3.042561e-79
43	59	2.513651e-79
43	60	2.796440e-79
43	61	5.181695e-79
43	62	0.000000e+00
43	63	0.000000e+00
43	64	0.000000e+00
44	0	0.000000e+00
44	1	2.024123e-79
44	2	1.810509e-79
44	3	1.975597e-79
44	4	2.028379e-79
44	5	1.880812e-79
44	6	0.000000e+00
44	7	0.000000e+00
44	8	2.023194e-79
44	9	1.814031e-79
44	10	1.971093e-79
44	11	2.014075e-79
44	12	1.870948e-79
44	13	0.000000e+00
44	14	0.000000e+00
44	15	2.061608e-79
44	16	1.846374e-79
44	17	2.013008e-79
44	18	2.070635e-79
44	19	1.924651e-79
44	20	0.000000e+00
44	21	0.000000e+00
44	22	2.047652e-79
44	23	1.830710e-79
44	24	2.001311e-79
44	25	2.074956e-79
44	26	1.923654e-79
44	27	0.000000e+00
44	28	0.000000e+00
44	29	2.036107e-79
44	30	1.823634e-79
44	31	1.985553e-79
44	32	2.041615e-79
44	33	1.896763e-79
44	34	0.000000e+00
44	35	0.000000e+00
44	36	2.986774e-79
44	37	3.745845e-79
44	38	3.387517e-79
44	39	3.905461e-79
44	40	2.325618e-79
44	41	0.000000e+00
44	42	0.000000e+00
44	43	4.737976e-79
44	44	8.308690e-79
44	45	3.637980e-79
44	46	4.519659e-79
44	47	4.028347e-79
44	48	0.000000e+00
44	49	0.000000e+00
44	50	2.992995e-79
44	51	3.316332e-79
44	52	2.033561e-79
44	53	2.272391e-79
44	54	2.798559e-79
44	55	0.000000e+00
44	56	0.000000e+00
44	57	5.004436e-79
44	58	1.826955e-79
44	59	2.050671e-79
44	60	2.407723e-79
44	61	4.470791e-79
44	62	0.000000e+00
44	63	0.000000e+00
44	64	0.000000e+00
45	0	0.000000e+00
45	1	1.467046e-79
45	2	1.613797e-79
45	3	2.106440e-79
45	4	2.036988e-79
45	5	2.105271e-79
45	6	0.000000e+00
45	7	0.000000e+00
45	8	1.450271e-79
45	9	1.610125e-79
45	10	2.098666e-79
45	11	2.052440e-79
45	12	2.120792e-79
45	13	0.000000e+00
45	14	0.000000e+00
45	15	1.517714e-79
45	16	1.656200e-79
45	17	2.148205e-79
45	18	2.057131e-79
45	19	2.137326e-79
45	20	0.000000e+00
45	21	0.000000e+00
45	22	1.532383e-79
45	23	1.652201e-79
45	24	2.143381e-79
45	25	2.025480e-79
45	26	2.102077e-79
45	27	0.000000e+00
45	28	0.000000e+00
45	29	1.491457e-79
45	30	1.631680e-79
45	31	2.118458e-79
45	32	2.036638e-79
45	33	2.112596e-79
45	34	0.000000e+00
45	35	0.000000e+00
45	36	6.057164e-79
45	37	2.289831e-79
45	38	2.544867e-79
45	39	4.014077e-79
45	40	2.427997e-79
45	41	0.000000e+00
45	42	0.000000e+00
45	43	7.946760e-79
45	44	3.637980e-79
45	45	9.823485e-79
45	46	7.910905e-79
45	47	5.789863e-79
45	48	0.000000e+00
45	49	0.000000e+00
45	50	4.128349e-79
45	51	1.774556e-79
45	52	2.206792e-79
45	53	2.522020e-79
45	54	2.566214e-79
45	55	0.000000e+00
45	56	0.000000e+00
45	57	4.062024e-79
45	58	1.514861e-79
45	59	1.823707e-79
45	60	2.296157e-79
45	61	4.458132e-79
45	62	0.000000e+00
45	63	0.000000e+00
45	64	0.000000e+00
46	0	0.000000e+00
46	1	2.271138e-79
46	2	2.764277e-79
46	3	4.138707e-79
46	4	3.877546e-79
46	5	4.174844e-79
46	6	0.000000e+00
46	7	0.000000e+00
46	8	2.214037e-79
46	9	2.741212e-79
46	10	4.110876e-79
46	11	3.951562e-79
46	12	4.219592e-79
46	13	0.000000e+00
46	14	0.000000e+00
46	15	2.352851e-79
46	16	2.832467e-79
46	17	4.217106e-79
46	18	3.875720e-79
46	19	4.210513e-79
46	20	0.000000e+00
46	21	0.000000e+00
46	22	2.404577e-79
46	23	2.834662e-79
46	24	4.217455e-79
46	25	3.752686e-79
46	26	4.117778e-79
46	27	0.000000e+00
46	28	0.000000e+00
46	29	2.306335e-79
46	30	2.788566e-79
46	31	4.156993e-79
46	32	3.851170e-79
46	33	4.169515e-79
46	34	0.000000e+00
46	35	0.000000e+00
46	36	1.358892e-78
46	37	2.850462e-79
46	38	3.906559e-79
46	39	7.368516e-79
46	40	4.321360e-79
46	41	0.000000e+00
46	42	0.000000e+00
46	43	1.784249e-78
46	44	4.519659e-79
46	45	7.910905e-79
46	46	2.785611e-78
46	47	1.140030e-78
46	48	0.000000e+00
46	49	0.000000e+00
46	50	8.423976e-79
46	51	2.011711e-79
46	52	4.109048e-79
46	53	4.709569e-79
46	54	3.665487e-79
46	55	0.000000e+00
46	56	0.000000e+00
46	57	6.157742e-79
46	58	2.715600e-79
46	59	3.093696e-79
46	60	3.809551e-79
46	61	7.418981e-79
46	62	0.000000e+00
46	63	0.000000e+00
46	64	0.000000e+00
47	0	0.000000e+00
47	1	1.670881e-79
47	2	1.994685e-79
47	3	2.807861e-79
47	4	2.872326e-79
47	5	2.997443e-79
47	6	0.000000e+00
47	7	0.000000e+00
47	8	1.638041e-79
47	9	1.975067e-79
47	10	2.812392e-79
47	11	2.881243e-79
47	12	3.035333e-79
47	13	0.000000e+00
47	14	0.000000e+00
47	15	1.724902e-79
47	16	2.055649e-79
47	17	2.858019e-79
47	18	2.912595e-79
47	19	3.029167e-79
47	20	0.000000e+00
47	21	0.000000e+00
47	22	1.755752e-79
47	23	2.065984e-79
47	24	2.835626e-79
47	25	2.883119e-79
47	26	2.967034e-79
47	27	0.000000e+00
47	28	0.000000e+00
47	29	1.694027e-79
47	30	2.021456e-79
47	31	2.822129e-79
47	32	2.879228e-79
47	33	3.002000e-79
47	34	0.000000e+00
47	35	0.000000e+00
47	36	7.153311e-79
47	37	2.716697e-79
47	38	3.259553e-79
47	39	6.364242e-79
47	40	4.566616e-79
47	41	0.000000e+00
47	42	0.000000e+00
47	43	1.043017e-78
47	44	4.028347e-79
47	45	5.789863e-79
47	46	1.140030e-78
47	47	2.351472e-78
47	48	0.000000e+00
47	49	0.000000e+00
47	50	4.728703e-79
47	51	2.140830e-79
47	52	2.331059e-79
47	53	3.515696e-79
47	54	3.950345e-79
47	55	0.000000e+00
47	56	0.000000e+00
47	57	2.121235e-79
47	58	2.201445e-79
47	59	2.524894e-79
47	60	3.355937e-79
47	61	7.802042e-79
47	62	0.000000e+00
47	63	0.000000e+00
47	64	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	0.000000e+00
48	3	0.000000e+00
48	4	0.000000e+00
48	5	0.000000e+00
48	6	0.000000e+00
48	7	0.000000e+00
48	8	0.000000e+00
48	9	0.000000e+00
48	10	0.000000e+00
48	11	0.000000e+00
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	0.000000e+00
48	17	0.000000e+00
48	18	0.000000e+00
48	19	0.000000e+00
48	20	0.000000e+00
48	21	0.000000e+00
48	22	0.000000e+00
48	23	0.000000e+00
48	24	0.000000e+00
48	25	0.000000e+00
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	0.000000e+00
48	31	0.000000e+00
48	32	0.000000e+00
48	33	0.000000e+00
48	34	0.000000e+00
48	35	0.000000e+00
48	36	0.000000e+00
48	37	0.000000e+00
48	38	0.000000e+00
48	39	0.000000e+00
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	0.000000e+00
48	45	0.000000e+00
48	46	0.000000e+00
48	47	0.000000e+00
48	48	0.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	0.000000e+00
48	52	0.000000e+00
48	53	0.000000e+00
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	0.000000e+00
48	59	0.000000e+00
48	60	0.000000e+00
48	61	0.000000e+00
48	62	0.000000e+00
48	63	0.000000e+00
48	64	0.000000e+00
49	0	0.000000e+00
49	1	0.000000e+00
49	2	0.000000e+00
49	3	0.000000e+00
49	4	0.000000e+00
49	5	0.000000e+00
49	6	0.000000e+00
49	7	0.000000e+00
49	8	0.000000e+00
49	9	0.000000e+00
49	10	0.000000e+00
49	11	0.000000e+00
49	12	0.000000e+00
49	13	0.000000e+00
49	14	0.000000e+00
49	15	0.000000e+00
49	16	0.000000e+00
49	17	0.000000e+00
49	18	0.000000e+00
49	19	0.000000e+00
49	20	0.000000e+00
49	21	0.000000e+00
49	22	0.000000e+00
49	23	0.000000e+00
49	24	0.000000e+00
49	25	0.000000e+00
49	26	0.000000e+00
49	27	0.000000e+00
49	28	0.000000e+00
49	29	0.000000e+00
49	30	0.000000e+00
49	31	0.000000e+00
49	32	0.000000e+00
49	33	0.000000e+00
49	34	0.000000e+00
49	35	0.000000e+00
49	36	0.000000e+00
49	37	0.000000e+00
49	38	0.000000e+00
49	39	0.000000e+00
49	40	0.000000e+00
49	41	0.000000e+00
49	42	0.000000e+00
49	43	0.000000e+00
49	44	0.000000e+00
49	45	0.000000e+00
49	46	0.000000e+00
49	47	0.000000e+00
49	48	0.000000e+00
49	49	0.000000e+00
49	50	0.000000e+00
49	51	0.000000e+00
49	52	0.000000e+00
49	53	0.000000e+00
49	54	0.000000e+00
49	55	0.000000e+00
49	56	0.000000e+00
49	57	0.000000e+00
49	58	0.000000e+00
49	59	0.000000e+00
49	60	0.000000e+00
49	61	0.000000e+00
49	62	0.000000e+00
49	63	0.000000e+00
49	64	0.000000e+00
50	0	0.000000e+00
50	1	2.785358e-79
50	2	2.409887e-79
50	3	1.937536e-79
50	4	1.081593e-79
50	5	1.010905e-79
50	6	0.000000e+00
50	7	0.000000e+00
50	8	2.841422e-79
50	9	2.484044e-79
50	10	1.963724e-79
50	11	1.153651e-79
50	12	1.098912e-79
50	13	0.000000e+00
50	14	0.000000e+00
50	15	2.798314e-79
50	16	2.413411e-79
50	17	1.938536e-79
50	18	1.045176e-79
50	19	1.007126e-79
50	20	0.000000e+00
50	21	0.000000e+00
50	22	2.712744e-79
50	23	2.310793e-79
50	24	1.888619e-79
50	25	9.476740e-80
50	26	9.031692e-80
50	27	0.000000e+00
50	28	0.000000e+00
50	29	2.780810e-79
50	30	2.405828e-79
50	31	1.925264e-79
50	32	1.055119e-79
50	33	1.012050e-79
50	34	0.000000e+00
50	35	0.000000e+00
50	36	1.552745e-78
50	37	2.948496e-79
50	38	3.368026e-79
50	39	3.713923e-79
50	40	1.333239e-79
50	41	0.000000e+00
50	42	0.000000e+00
50	43	1.739516e-78
50	44	2.992995e-79
50	45	4.128349e-79
50	46	8.423976e-79
50	47	4.728703e-79
50	48	0.000000e+00
50	49	0.000000e+00
50	50	1.738324e-78
50	51	3.624382e-79
50	52	3.524895e-79
50	53	2.023148e-79
50	54	7.547880e-80
50	55	0.000000e+00
50	56	0.000000e+00
50	57	1.166255e-78
50	58	2.808175e-79
50	59	2.133268e-79
50	60	1.775752e-79
50	61	2.602137e-79
50	62	0.000000e+00
50	63	0.000000e+00
50	64	0.000000e+00
51	0	0.000000e+00
51	1	1.744903e-79
51	2	1.475217e-79
51	3	1.181885e-79
51	4	1.142341e-79
51	5	9.396630e-80
51	6	0.000000e+00
51	7	0.000000e+00
51	8	1.764486e-79
51	9	1.501181e-79
51	10	1.190428e-79
51	11	1.131595e-79
51	12	9.372370e-80
51	13	0.000000e+00
51	14	0.000000e+00
51	15	1.754507e-79
51	16	1.490137e-79
51	17	1.193980e-79
51	18	1.168263e-79
51	19	9.692399e-80
51	20	0.000000e+00
51	21	0.000000e+00
51	22	1.715587e-79
51	23	1.450514e-79
51	24	1.171140e-79
51	25	1.173059e-79
51	26	9.696862e-80
51	27	0.000000e+00
51	28	0.000000e+00
51	29	1.740620e-79
51	30	1.479640e-79
51	31	1.181557e-79
51	32	1.151053e-79
51	33	9.550489e-80
51	34	0.000000e+00
51	35	0.000000e+00
51	36	6.690513e-80
51	37	2.591802e-79
51	38	2.722649e-79
51	39	2.366731e-79
51	40	1.133164e-79
51	41	0.000000e+00
51	42	0.000000e+00
51	43	8.276544e-80
51	44	3.316332e-79
51	45	1.774556e-79
51	46	2.011711e-79
51	47	2.140830e-79
51	48	0.000000e+00
51	49	0.000000e+00
51	50	3.624382e-79
51	51	4.319632e-79
51	52	1.953527e-79
51	53	1.394276e-79
51	54	1.644178e-79
51	55	0.000000e+00
51	56	0.000000e+00
51	57	4.189538e-79
51	58	2.023923e-79
51	59	2.006016e-79
51	60	1.908392e-79
51	61	2.699876e-79
51	62	0.000000e+00
51	63	0.000000e+00
51	64	0.000000e+00
52	0	0.000000e+00
52	1	1.259275e-79
52	2	1.258822e-79
52	3	1.323156e-79
52	4	1.150023e-79
52	5	1.176601e-79
52	6	0.000000e+00
52	7	0.000000e+00
52	8	1.252770e-79
52	9	1.262952e-79
52	10	1.317769e-79
52	11	1.163639e-79
52	12	1.181535e-79
52	13	0.000000e+00
52	14	0.000000e+00
52	15	1.283326e-79
52	16	1.280995e-79
52	17	1.343783e-79
52	18	1.154982e-79
52	19	1.198349e-79
52	20	0.000000e+00
52	21	0.000000e+00
52	22	1.279492e-79
52	23	1.265578e-79
52	24	1.336479e-79
52	25	1.127611e-79
52	26	1.181314e-79
52	27	0.000000e+00
52	28	0.000000e+00
52	29	1.266042e-79
52	30	1.266127e-79
52	31	1.325688e-79
52	32	1.145033e-79
52	33	1.182756e-79
52	34	0.000000e+00
52	35	0.000000e+00
52	36	3.300420e-79
52	37	1.452342e-79
52	38	1.952370e-79
52	39	2.316003e-79
52	40	9.886806e-80
52	41	0.000000e+00
52	42	0.000000e+00
52	43	4.883718e-79
52	44	2.033561e-79
52	45	2.206792e-79
52	46	4.109048e-79
52	47	2.331059e-79
52	48	0.000000e+00
52	49	0.000000e+00
52	50	3.524895e-79
52	51	1.953527e-79
52	52	2.452756e-79
52	53	1.545981e-79
52	54	1.210526e-79
52	55	0.000000e+00
52	56	0.000000e+00
52	57	3.873101e-79
52	58	1.481985e-79
52	59	1.605905e-79
52	60	1.582039e-79
52	61	2.155954e-79
52	62	0.000000e+00
52	63	0.000000e+00
52	64	0.000000e+00
53	0	0.000000e+00
53	1	9.812036e-80
53	2	1.078914e-79
53	3	1.406044e-79
53	4	1.457857e-79
53	5	1.557921e-79
53	6	0.000000e+00
53	7	0.000000e+00
53	8	9.572934e-80
53	9	1.060417e-79
53	10	1.389035e-79
53	11	1.456527e-79
53	12	1.544593e-79
53	13	0.000000e+00
53	14	0.000000e+00
53	15	1.009698e-79
53	16	1.108877e-79
53	17	1.436985e-79
53	18	1.477708e-79
53	19	1.587190e-79
53	20	0.000000e+00
53	21	0.000000e+00
53	22	1.027534e-79
53	23	1.119090e-79
53	24	1.442670e-79
53	25	1.465829e-79
53	26	1.586361e-79
53	27	0.000000e+00
53	28	0.000000e+00
53	29	9.912377e-80
53	30	1.089613e-79
53	31	1.413777e-79
53	32	1.459322e-79
53	33	1.563977e-79
53	34	0.000000e+00
53	35	0.000000e+00
53	36	2.610349e-79
53	37	1.503100e-79
53	38	1.803178e-79
53	39	2.945012e-79
53	40	1.809117e-79
53	41	0.000000e+00
53	42	0.000000e+00
53	43	3.592074e-79
53	44	2.272391e-79
53	45	2.522020e-79
53	46	4.709569e-79
53	47	3.515696e-79
53	48	0.000000e+00
53	49	0.000000e+00
53	50	2.023148e-79
53	51	1.394276e-79
53	52	1.545981e-79
53	53	2.547065e-79
53	54	2.028551e-79
53	55	0.000000e+00
53	56	0.000000e+00
53	57	2.097365e-79
53	58	1.169578e-79
53	59	1.396378e-79
53	60	1.675082e-79
53	61	3.172437e-79
53	62	0.000000e+00
53	63	0.000000e+00
53	64	0.000000e+00
54	0	0.000000e+00
54	1	7.971900e-80
54	2	8.497406e-80
54	3	1.113727e-79
54	4	1.416050e-79
54	5	1.526120e-79
54	6	0.000000e+00
54	7	0.000000e+00
54	8	7.720951e-80
54	9	8.319012e-80
54	10	1.095535e-79
54	11	1.391990e-79
54	12	1.496527e-79
54	13	0.000000e+00
54	14	0.000000e+00
54	15	8.202253e-80
54	16	8.765169e-80
54	17	1.143472e-79
54	18	1.452967e-79
54	19	1.563349e-79
54	20	0.000000e+00
54	21	0.000000e+00
54	22	8.395423e-80
54	23	8.884274e-80
54	24	1.152249e-79
54	25	1.469763e-79
54	26	1.582797e-79
54	27	0.000000e+00
54	28	0.000000e+00
54	29	8.044782e-80
54	30	8.602591e-80
54	31	1.122888e-79
54	32	1.427646e-79
54	33	1.537081e-79
54	34	0.000000e+00
54	35	0.000000e+00
54	36	7.969019e-80
54	37	1.847936e-79
54	38	1.907438e-79
54	39	3.025222e-79
54	40	2.276574e-79
54	41	0.000000e+00
54	42	0.000000e+00
54	43	7.325369e-80
54	44	2.798559e-79
54	45	2.566214e-79
54	46	3.665487e-79
54	47	3.950345e-79
54	48	0.000000e+00
54	49	0.000000e+00
54	50	7.547880e-80
54	51	1.644178e-79
54	52	1.210526e-79
54	53	2.028551e-79
54	54	4.125836e-79
54	55	0.000000e+00
54	56	0.000000e+00
54	57	1.318860e-79
54	58	1.188950e-79
54	59	1.443153e-79
54	60	1.841491e-79
54	61	3.923747e-79
54	62	0.000000e+00
54	63	0.000000e+00
54	64	0.000000e+00
55	0	0.000000e+00
55	1	0.000000e+00
55	2	0.000000e+00
55	3	0.000000e+00
55	4	0.000000e+00
55	5	0.000000e+00
55	6	0.000000e+00
55	7	0.000000e+00
55	8	0.000000e+00
55	9	0.000000e+00
55	10	0.000000e+00
55	11	0.000000e+00
55	12	0.000000e+00
55	13	0.000000e+00
55	14	0.000000e+00
55	15	0.000000e+00
55	16	0.000000e+00
55	17	0.000000e+00
55	18	0.000000e+00
55	19	0.000000e+00
55	20	0.000000e+00
55	21	0.000000e+00
55	22	0.000000e+00
55	23	0.000000e+00
55	24	0.000000e+00
55	25	0.000000e+00
55	26	0.000000e+00
55	27	0.000000e+00
55	28	0.000000e+00
55	29	0.000000e+00
55	30	0.000000e+00
55	31	0.000000e+00
55	32	0.000000e+00
55	33	0.000000e+00
55	34	0.000000e+00
55	35	0.000000e+00
55	36	0.000000e+00
55	37	0.000000e+00
55	38	0.000000e+00
55	39	0.000000e+00
55	40	0.000000e+00
55	41	0.000000e+00
55	42	0.000000e+00
55	43	0.000000e+00
55	44	0.000000e+00
55	45	0.000000e+00
55	46	0.000000e+00
55	47	0.000000e+00
55	48	0.000000e+00
55	49	0.000000e+00
55	50	0.000000e+00
55	51	0.000000e+00
55	52	0.000000e+00
55	53	0.000000e+00
55	54	0.000000e+00
55	55	0.000000e+00
55	56	0.000000e+00
55	57	0.000000e+00
55	58	0.000000e+00
55	59	0.000000e+00
55	60	0.000000e+00
55	61	0.000000e+00
55	62	0.000000e+00
55	63	0.000000e+00
55	64	0.000000e+00
56	0	0.000000e+00
56	1	0.000000e+00
56	2	0.000000e+00
56	3	0.000000e+00
56	4	0.000000e+00
56	5	0.000000e+00
56	6	0.000000e+00
56	7	0.000000e+00
56	8	0.000000e+00
56	9	0.000000e+00
56	10	0.000000e+00
56	11	0.000000e+00
56	12	0.000000e+00
56	13	0.000000e+00
56	14	0.000000e+00
56	15	0.000000e+00
56	16	0.000000e+00
56	17	0.000000e+00
56	18	0.000000e+00
56	19	0.000000e+00
56	20	0.000000e+00
56	21	0.000000e+00
56	22	0.000000e+00
56	23	0.000000e+00
56	24	0.000000e+00
56	25	0.000000e+00
56	26	0.000000e+00
56	27	0.000000e+00
56	28	0.000000e+00
56	29	0.000000e+00
56	30	0.000000e+00
56	31	0.000000e+00
56	32	0.000000e+00
56	33	0.000000e+00
56	34	0.000000e+00
56	35	0.000000e+00
56	36	0.000000e+00
56	37	0.000000e+00
56	38	0.000000e+00
56	39	0.000000e+00
56	40	0.000000e+00
56	41	0.000000e+00
56	42	0.000000e+00
56	43	0.000000e+00
56	44	0.000000e+00
56	45	0.000000e+00
56	46	0.000000e+00
56	47	0.000000e+00
56	48	0.000000e+00
56	49	0.000000e+00
56	50	0.000000e+00
56	51	0.000000e+00
56	52	0.000000e+00
56	53	0.000000e+00
56	54	0.000000e+00
56	55	0.000000e+00
56	56	0.000000e+00
56	57	0.000000e+00
56	58	0.000000e+00
56	59	0.000000e+00
56	60	0.000000e+00
56	61	0.000000e+00
56	62	0.000000e+00
56	63	0.000000e+00
56	64	0.000000e+00
57	0	0.000000e+00
57	1	3.040798e-79
57	2	2.426088e-79
57	3	1.572491e-79
57	4	6.462388e-80
57	5	4.898041e-80
57	6	0.000000e+00
57	7	0.000000e+00
57	8	3.113463e-79
57	9	2.528414e-79
57	10	1.595866e-79
57	11	7.118297e-80
57	12	5.329696e-80
57	13	0.000000e+00
57	14	0.000000e+00
57	15	3.057818e-79
57	16	2.411059e-79
57	17	1.572343e-79
57	18	6.088888e-80
57	19	5.068533e-80
57	20	0.000000e+00
57	21	0.000000e+00
57	22	2.952158e-79
57	23	2.278242e-79
57	24	1.525319e-79
57	25	5.259905e-80
57	26	4.546248e-80
57	27	0.000000e+00
57	28	0.000000e+00
57	29	3.039816e-79
57	30	2.411641e-79
57	31	1.561646e-79
57	32	6.219185e-80
57	33	5.039780e-80
57	34	0.000000e+00
57	35	0.000000e+00
57	36	1.377427e-78
57	37	4.986320e-79
57	38	5.080749e-79
57	39	3.797040e-79
57	40	1.251699e-79
57	41	0.000000e+00
57	42	0.000000e+00
57	43	1.874188e-78
57	44	5.004436e-79
57	45	4.062024e-79
57	46	6.157742e-79
57	47	2.121235e-79
57	48	0.000000e+00
57	49	0.000000e+00
57	50	1.166255e-78
57	51	4.189538e-79
57	52	3.873101e-79
57	53	2.097365e-79
57	54	1.318860e-79
57	55	0.000000e+00
57	56	0.000000e+00
57	57	3.005306e-78
57	58	3.472183e-79
57	59	2.483281e-79
57	60	2.016656e-79
57	61	2.775675e-79
57	62	0.000000e+00
57	63	0.000000e+00
57	64	0.000000e+00
58	0	0.000000e+00
58	1	1.074133e-79
58	2	9.734396e-80
58	3	9.037377e-80
58	4	8.195794e-80
58	5	7.753781e-80
58	6	0.000000e+00
58	7	0.000000e+00
58	8	1.078953e-79
58	9	9.879858e-80
58	10	9.034818e-80
58	11	8.268690e-80
58	12	7.826346e-80
58	13	0.000000e+00
58	14	0.000000e+00
58	15	1.085203e-79
58	16	9.839447e-80
58	17	9.175512e-80
58	18	8.275732e-80
58	19	7.906515e-80
58	20	0.000000e+00
58	21	0.000000e+00
58	22	1.070184e-79
58	23	9.595510e-80
58	24	9.087749e-80
58	25	8.116947e-80
58	26	7.776770e-80
58	27	0.000000e+00
58	28	0.000000e+00
58	29	1.074599e-79
58	30	9.761283e-80
58	31	9.056557e-80
58	32	8.192108e-80
58	33	7.819877e-80
58	34	0.000000e+00
58	35	0.000000e+00
58	36	1.665133e-79
58	37	1.493311e-79
58	38	1.861157e-79
58	39	1.963201e-79
58	40	9.705977e-80
58	41	0.000000e+00
58	42	0.000000e+00
58	43	3.042561e-79
58	44	1.826955e-79
58	45	1.514861e-79
58	46	2.715600e-79
58	47	2.201445e-79
58	48	0.000000e+00
58	49	0.000000e+00
58	50	2.808175e-79
58	51	2.023923e-79
58	52	1.481985e-79
58	53	1.169578e-79
58	54	1.188950e-79
58	55	0.000000e+00
58	56	0.000000e+00
58	57	3.472183e-79
58	58	2.178644e-79
58	59	1.604112e-79
58	60	1.517515e-79
58	61	2.204000e-79
58	62	0.000000e+00
58	63	0.000000e+00
58	64	0.000000e+00
59	0	0.000000e+00
59	1	1.158537e-79
59	2	1.164796e-79
59	3	1.311552e-79
59	4	1.287727e-79
59	5	1.252109e-79
59	6	0.000000e+00
59	7	0.000000e+00
59	8	1.147889e-79
59	9	1.165645e-79
59	10	1.309993e-79
59	11	1.295290e-79
59	12	1.258258e-79
59	13	0.000000e+00
59	14	0.000000e+00
59	15	1.181490e-79
59	16	1.187586e-79
59	17	1.333326e-79
59	18	1.303227e-79
59	19	1.274018e-79
59	20	0.000000e+00
59	21	0.000000e+00
59	22	1.183121e-79
59	23	1.176244e-79
59	24	1.322453e-79
59	25	1.283184e-79
59	26	1.257719e-79
59	27	0.000000e+00
59	28	0.000000e+00
59	29	1.165051e-79
59	30	1.172837e-79
59	31	1.315513e-79
59	32	1.288938e-79
59	33	1.259264e-79
59	34	0.000000e+00
59	35	0.000000e+00
59	36	9.847055e-80
59	37	1.441214e-79
59	38	1.952177e-79
59	39	2.323000e-79
59	40	1.140046e-79
59	41	0.000000e+00
59	42	0.000000e+00
59	43	2.513651e-79
59	44	2.050671e-79
59	45	1.823707e-79
59	46	3.093696e-79
59	47	2.524894e-79
59	48	0.000000e+00
59	49	0.000000e+00
59	50	2.133268e-79
59	51	2.006016e-79
59	52	1.605905e-79
59	53	1.396378e-79
59	54	1.443153e-79
59	55	0.000000e+00
59	56	0.000000e+00
59	57	2.483281e-79
59	58	1.604112e-79
59	59	2.241678e-79
59	60	1.789535e-79
59	61	2.511654e-79
59	62	0.000000e+00
59	63	0.000000e+00
59	64	0.000000e+00
60	0	0.000000e+00
60	1	1.106736e-79
60	2	1.133216e-79
60	3	1.330759e-79
60	4	1.368440e-79
60	5	1.352133e-79
60	6	0.000000e+00
60	7	0.000000e+00
60	8	1.092837e-79
60	9	1.129433e-79
60	10	1.324837e-79
60	11	1.368909e-79
60	12	1.354603e-79
60	13	0.000000e+00
60	14	0.000000e+00
60	15	1.130135e-79
60	16	1.157486e-79
60	17	1.355173e-79
60	18	1.387594e-79
60	19	1.374203e-79
60	20	0.000000e+00
60	21	0.000000e+00
60	22	1.135585e-79
60	23	1.151364e-79
60	24	1.349040e-79
60	25	1.375026e-79
60	26	1.359919e-79
60	27	0.000000e+00
60	28	0.000000e+00
60	29	1.113617e-79
60	30	1.141710e-79
60	31	1.335950e-79
60	32	1.370657e-79
60	33	1.357777e-79
60	34	0.000000e+00
60	35	0.000000e+00
60	36	1.086761e-79
60	37	1.629610e-79
60	38	1.973977e-79
60	39	2.660362e-79
60	40	1.516838e-79
60	41	0.000000e+00
60	42	0.000000e+00
60	43	2.796440e-79
60	44	2.407723e-79
60	45	2.296157e-79
60	46	3.809551e-79
60	47	3.355937e-79
60	48	0.000000e+00
60	49	0.000000e+00
60	50	1.775752e-79
60	51	1.908392e-79
60	52	1.582039e-79
60	53	1.675082e-79
60	54	1.841491e-79
60	55	0.000000e+00
60	56	0.000000e+00
60	57	2.016656e-79
60	58	1.517515e-79
60	59	1.789535e-79
60	60	2.620218e-79
60	61	3.222942e-79
60	62	0.000000e+00
60	63	0.000000e+00
60	64	0.000000e+00
61	0	0.000000e+00
61	1	1.509198e-79
61	2	1.544882e-79
61	3	1.977344e-79
61	4	2.178417e-79
61	5	2.253991e-79
61	6	0.000000e+00
61	7	0.000000e+00
61	8	1.487968e-79
61	9	1.530427e-79
61	10	1.971359e-79
61	11	2.171143e-79
61	12	2.250061e-79
61	13	0.000000e+00
61	14	0.000000e+00
61	15	1.542611e-79
61	16	1.582391e-79
61	17	2.013799e-79
61	18	2.217828e-79
61	19	2.291959e-79
61	20	0.000000e+00
61	21	0.000000e+00
61	22	1.552124e-79
61	23	1.583804e-79
61	24	2.001306e-79
61	25	2.209186e-79
61	26	2.278408e-79
61	27	0.000000e+00
61	28	0.000000e+00
61	29	1.519220e-79
61	30	1.558182e-79
61	31	1.985736e-79
61	32	2.188424e-79
61	33	2.263679e-79
61	34	0.000000e+00
61	35	0.000000e+00
61	36	2.714684e-79
61	37	2.892823e-79
61	38	3.185629e-79
61	39	5.413239e-79
61	40	3.871444e-79
61	41	0.000000e+00
61	42	0.000000e+00
61	43	5.181695e-79
61	44	4.470791e-79
61	45	4.458132e-79
61	46	7.418981e-79
61	47	7.802042e-79
61	48	0.000000e+00
61	49	0.000000e+00
61	50	2.602137e-79
61	51	2.699876e-79
61	52	2.155954e-79
61	53	3.172437e-79
61	54	3.923747e-79
61	55	0.000000e+00
61	56	0.000000e+00
61	57	2.775675e-79
61	58	2.204000e-79
61	59	2.511654e-79
61	60	3.222942e-79
61	61	8.501115e-79
61	62	0.000000e+00
61	63	0.000000e+00
61	64	0.000000e+00
62	0	0.000000e+00
62	1	0.000000e+00
62	2	0.000000e+00
62	3	0.000000e+00
62	4	0.000000e+00
62	5	0.000000e+00
62	6	0.000000e+00
62	7	0.000000e+00
62	8	0.000000e+00
62	9	0.000000e+00
62	10	0.000000e+00
62	11	0.000000e+00
62	12	0.000000e+00
62	13	0.000000e+00
62	14	0.000000e+00
62	15	0.000000e+00
62	16	0.000000e+00
62	17	0.000000e+00
62	18	0.000000e+00
62	19	0.000000e+00
62	20	0.000000e+00
62	21	0.000000e+00
62	22	0.000000e+00
62	23	0.000000e+00
62	24	0.000000e+00
62	25	0.000000e+00
62	26	0.000000e+00
62	27	0.000000e+00
62	28	0.000000e+00
62	29	0.000000e+00
62	30	0.000000e+00
62	31	0.000000e+00
62	32	0.000000e+00
62	33	0.000000e+00
62	34	0.000000e+00
62	35	0.000000e+00
62	36	0.000000e+00
62	37	0.000000e+00
62	38	0.000000e+00
62	39	0.000000e+00
62	40	0.000000e+00
62	41	0.000000e+00
62	42	0.000000e+00
62	43	0.000000e+00
62	44	0.000000e+00
62	45	0.000000e+00
62	46	0.000000e+00
62	47	0.000000e+00
62	48	0.000000e+00
62	49	0.000000e+00
62	50	0.000000e+00
62	51	0.000000e+00
62	52	0.000000e+00
62	53	0.000000e+00
62	54	0.000000e+00
62	55	0.000000e+00
62	56	0.000000e+00
62	57	0.000000e+00
62	58	0.000000e+00
62	59	0.000000e+00
62	60	0.000000e+00
62	61	0.000000e+00
62	62	0.000000e+00
62	63	0.000000e+00
62	64	0.000000e+00
63	0	0.000000e+00
63	1	0.000000e+00
63	2	0.000000e+00
63	3	0.000000e+00
63	4	0.000000e+00
63	5	0.000000e+00
63	6	0.000000e+00
63	7	0.000000e+00
63	8	0.000000e+00
63	9	0.000000e+00
63	10	0.000000e+00
63	11	0.000000e+00
63	12	0.000000e+00
63	13	0.000000e+00
63	14	0.000000e+00
63	15	0.000000e+00
63	16	0.000000e+00
63	17	0.000000e+00
63	18	0.000000e+00
63	19	0.000000e+00
63	20	0.000000e+00
63	21	0.000000e+00
63	22	0.000000e+00
63	23	0.000000e+00
63	24	0.000000e+00
63	25	0.000000e+00
63	26	0.000000e+00
63	27	0.000000e+00
63	28	0.000000e+00
63	29	0.000000e+00
63	30	0.000000e+00
63	31	0.000000e+00
63	32	0.000000e+00
63	33	0.000000e+00
63	34	0.000000e+00
63	35	0.000000e+00
63	36	0.000000e+00
63	37	0.000000e+00
63	38	0.000000e+00
63	39	0.000000e+00
63	40	0.000000e+00
63	41	0.000000e+00
63	42	0.000000e+00
63	43	0.000000e+00
63	44	0.000000e+00
63	45	0.000000e+00
63	46	0.000000e+00
63	47	0.000000e+00
63	48	0.000000e+00
63	49	0.000000e+00
63	50	0.000000e+00
63	51	0.000000e+00
63	52	0.000000e+00
63	53	0.000000e+00
63	54	0.000000e+00
63	55	0.000000e+00
63	56	0.000000e+00
63	57	0.000000e+00
63	58	0.000000e+00
63	59	0.000000e+00
63	60	0.000000e+00
63	61	0.000000e+00
63	62	0.000000e+00
63	63	0.000000e+00
63	64	0.000000e+00
64	0	0.000000e+00
64	1	0.000000e+00
64	2	0.000000e+00
64	3	0.000000e+00
64	4	0.000000e+00
64	5	0.000000e+00
64	6	0.000000e+00
64	7	0.000000e+00
64	8	0.000000e+00
64	9	0.000000e+00
64	10	0.000000e+00
64	11	0.000000e+00
64	12	0.000000e+00
64	13	0.000000e+00
64	14	0.000000e+00
64	15	0.000000e+00
64	16	0.000000e+00
64	17	0.000000e+00
64	18	0.000000e+00
64	19	0.000000e+00
64	20	0.000000e+00
64	21	0.000000e+00
64	22	0.000000e+00
64	23	0.000000e+00
64	24	0.000000e+00
64	25	0.000000e+00
64	26	0.000000e+00
64	27	0.000000e+00
64	28	0.000000e+00
64	29	0.000000e+00
64	30	0.000000e+00
64	31	0.000000e+00
64	32	0.000000e+00
64	33	0.000000e+00
64	34	0.000000e+00
64	35	0.000000e+00
64	36	0.000000e+00
64	37	0.000000e+00
64	38	0.000000e+00
64	39	0.000000e+00
64	40	0.000000e+00
64	41	0.000000e+00
64	42	0.000000e+00
64	43	0.000000e+00
64	44	0.000000e+00
64	45	0.000000e+00
64	46	0.000000e+00
64	47	0.000000e+00
64	48	0.000000e+00
64	49	0.000000e+00
64	50	0.000000e+00
64	51	0.000000e+00
64	52	0.000000e+00
64	53	0.000000e+00
64	54	0.000000e+00
64	55	0.000000e+00
64	56	0.000000e+00
64	57	0.000000e+00
64	58	0.000000e+00
64	59	0.000000e+00
64	60	0.000000e+00
64	61	0.000000e+00
64	62	0.000000e+00
64	63	0.000000e+00
64	64	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_covariance_proton_pt.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
1	0	0.000000e+00
1	1	3.172031e-81
1	2	9.741650e-81
1	3	1.713326e-80
1	4	1.937833e-80
1	5	1.273273e-80
1	6	7.311696e-81
1	7	1.361277e-81
1	8	0.000000e+00
1	9	0.000000e+00
1	10	2.977743e-81
1	11	9.847241e-81
1	12	1.700586e-80
1	13	1.949348e-80
1	14	1.286564e-80
1	15	7.223804e-81
1	16	1.360544e-81
1	17	0.000000e+00
1	18	0.000000e+00
1	19	3.089162e-81
1	20	9.814087e-81
1	21	1.742713e-80
1	22	1.952090e-80
1	23	1.276593e-80
1	24	7.478826e-81
1	25	1.379537e-81
1	26	0.000000e+00
1	27	0.000000e+00
1	28	3.123955e-81
1	29	9.591668e-81
1	30	1.737642e-80
1	31	1.915650e-80
1	32	1.245208e-80
1	33	7.482685e-81
1	34	1.368767e-81
1	35	0.000000e+00
1	36	0.000000e+00
1	37	3.041026e-81
1	38	9.732968e-81
1	39	1.718600e-80
1	40	1.933333e-80
1	41	1.266693e-80
1	42	7.352692e-81
1	43	1.364220e-81
1	44	0.000000e+00
1	45	0.000000e+00
1	46	2.565654e-82
1	47	1.794008e-81
1	48	1.839846e-80
1	49	2.718285e-80
1	50	1.920229e-80
1	51	1.265322e-80
1	52	1.802728e-81
1	53	0.000000e+00
1	54	0.000000e+00
1	55	2.167889e-80
1	56	1.291263e-80
1	57	2.002021e-80
1	58	2.577874e-80
1	59	1.274263e-80
1	60	6.526495e-81
1	61	2.640587e-81
1	62	0.000000e+00
1	63	0.000000e+00
1	64	-1.937650e-81
1	65	7.247049e-81
1	66	1.984752e-80
1	67	2.173352e-80
1	68	1.104252e-80
1	69	6.793012e-81
1	70	1.544834e-81
1	71	0.000000e+00
1	72	0.000000e+00
1	73	-1.126839e-80
1	74	5.703872e-81
1	75	1.618111e-80
1	76	2.030433e-80
1	77	9.527765e-81
1	78	5.277826e-81
1	79	1.668484e-81
1	80	0.000000e+00
1	81	0.000000e+00
1	82	0.000000e+00
2	0	0.000000e+00
2	1	9.741650e-81
2	2	3.339240e-80
2	3	5.859587e-80
2	4	6.608577e-80
2	5	4.331090e-80
2	6	2.590953e-80
2	7	5.020831e-81
2	8	0.000000e+00
2	9	0.000000e+00
2	10	9.547611e-81
2	11	3.325280e-80
2	12	5.820478e-80
2	13	6.647887e-80
2	14	4.371142e-80
2	15	2.563274e-80
2	16	5.030729e-81
2	17	0.000000e+00
2	18	0.000000e+00
2	19	9.876765e-81
2	20	3.326909e-80
2	21	5.955257e-80
2	22	6.658813e-80
2	23	4.345751e-80
2	24	2.650867e-80
2	25	5.077061e-81
2	26	0.000000e+00
2	27	0.000000e+00
2	28	9.973968e-81
2	29	3.261893e-80
2	30	5.933690e-80
2	31	6.534348e-80
2	32	4.246538e-80
2	33	2.647963e-80
2	34	5.019375e-81
2	35	0.000000e+00
2	36	0.000000e+00
2	37	9.732075e-81
2	38	3.297108e-80
2	39	5.875183e-80
2	40	6.594008e-80
2	41	4.310754e-80
2	42	2.606007e-80
2	43	5.025747e-81
2	44	0.000000e+00
2	45	0.000000e+00
2	46	-8.161503e-81
2	47	5.391468e-81
2	48	6.562846e-80
2	49	9.646686e-80
2	50	6.386325e-80
2	51	4.324704e-80
2	52	6.375081e-81
2	53	0.000000e+00
2	54	0.000000e+00
2	55	7.962162e-80
2	56	4.681907e-80
2	57	7.115821e-80
2	58	8.860362e-80
2	59	4.798547e-80
2	60	2.885607e-80
2	61	1.042353e-80
2	62	0.000000e+00
2	63	0.000000e+00
2	64	-1.192246e-80
2	65	2.143670e-80
2	66	6.797365e-80
2	67	7.551727e-80
2	68	3.788378e-80
2	69	2.286483e-80
2	70	5.450764e-81
2	71	0.000000e+00
2	72	0.000000e+00
2	73	-4.972989e-80
2	74	1.334436e-80
2	75	5.819365e-80
2	76	7.259464e-80
2	77	3.325969e-80
2	78	1.892801e-80
2	79	6.153975e-81
2	80	0.000000e+00
2	81	0.000000e+00
2	82	0.000000e+00
3	0	0.000000e+00
3	1	1.713326e-80
3	2	5.859587e-80
3	3	1.086628e-79
3	4	1.256261e-79
3	5	8.456999e-80
3	6	5.338473e-80
3	7	1.034329e-80
3	8	0.000000e+00
3	9	0.000000e+00
3	10	1.685490e-80
3	11	5.897121e-80
3	12	1.070212e-79
3	13	1.262865e-79
3	14	8.508596e-80
3	15	5.293831e-80
3	16	1.036730e-80
3	17	0.000000e+00
3	18	0.000000e+00
3	19	1.733487e-80
3	20	5.913129e-80
3	21	1.094802e-79
3	22	1.266706e-79
3	23	8.507239e-80
3	24	5.449367e-80
3	25	1.044993e-80
3	26	0.000000e+00
3	27	0.000000e+00
3	28	1.743735e-80
3	29	5.806699e-80
3	30	1.090604e-79
3	31	1.244058e-79
3	32	8.344661e-80
3	33	5.429057e-80
3	34	1.032391e-80
3	35	0.000000e+00
3	36	0.000000e+00
3	37	1.710132e-80
3	38	5.857521e-80
3	39	1.080082e-79
3	40	1.254088e-79
3	41	8.429757e-80
3	42	5.361134e-80
3	43	1.034434e-80
3	44	0.000000e+00
3	45	0.000000e+00
3	46	-1.944883e-80
3	47	2.658276e-81
3	48	1.183532e-79
3	49	1.829482e-79
3	50	1.245367e-79
3	51	8.787755e-80
3	52	1.253559e-80
3	53	0.000000e+00
3	54	0.000000e+00
3	55	1.487334e-79
3	56	8.495837e-80
3	57	1.231606e-79
3	58	1.709011e-79
3	59	1.167939e-79
3	60	6.866709e-80
3	61	2.007873e-80
3	62	0.000000e+00
3	63	0.000000e+00
3	64	-3.239203e-80
3	65	3.160592e-80
3	66	1.184514e-79
3	67	1.465722e-79
3	68	7.446867e-80
3	69	4.684552e-80
3	70	1.159846e-80
3	71	0.000000e+00
3	72	0.000000e+00
3	73	-1.103780e-79
3	74	1.732897e-80
3	75	1.111707e-79
3	76	1.416033e-79
3	77	6.563912e-80
3	78	4.006700e-80
3	79	1.322824e-80
3	80	0.000000e+00
3	81	0.000000e+00
3	82	0.000000e+00
4	0	0.000000e+00
4	1	1.937833e-80
4	2	6.608577e-80
4	3	1.256261e-79
4	4	1.712388e-79
4	5	1.223469e-79
4	6	7.516621e-80
4	7	1.333681e-80
4	8	0.000000e+00
4	9	0.000000e+00
4	10	1.905035e-80
4	11	6.663009e-80
4	12	1.247070e-79
4	13	1.701878e-79
4	14	1.229775e-79
4	15	7.520348e-80
4	16	1.342701e-80
4	17	0.000000e+00
4	18	0.000000e+00
4	19	1.958071e-80
4	20	6.661397e-80
4	21	1.277833e-79
4	22	1.707891e-79
4	23	1.230552e-79
4	24	7.614409e-80
4	25	1.345540e-80
4	26	0.000000e+00
4	27	0.000000e+00
4	28	1.969217e-80
4	29	6.522518e-80
4	30	1.273576e-79
4	31	1.678620e-79
4	32	1.207032e-79
4	33	7.506227e-80
4	34	1.322858e-80
4	35	0.000000e+00
4	36	0.000000e+00
4	37	1.930957e-80
4	38	6.600967e-80
4	39	1.260266e-79
4	40	1.690939e-79
4	41	1.219123e-79
4	42	7.515904e-80
4	43	1.332843e-80
4	44	0.000000e+00
4	45	0.000000e+00
4	46	-2.795793e-80
4	47	5.262552e-81
4	48	1.453988e-79
4	49	2.420337e-79
4	50	1.952883e-79
4	51	1.345724e-79
4	52	1.734228e-80
4	53	0.000000e+00
4	54	0.000000e+00
4	55	1.959092e-79
4	56	1.191473e-79
4	57	1.440845e-79
4	58	2.361877e-79
4	59	1.723867e-79
4	60	9.698034e-80
4	61	2.365267e-80
4	62	0.000000e+00
4	63	0.000000e+00
4	64	-5.063558e-80
4	65	3.604461e-80
4	66	1.560170e-79
4	67	2.301444e-79
4	68	1.243387e-79
4	69	7.661068e-80
4	70	1.697004e-80
4	71	0.000000e+00
4	72	0.000000e+00
4	73	-1.309357e-79
4	74	2.776942e-80
4	75	1.522865e-79
4	76	2.022885e-79
4	77	1.092153e-79
4	78	7.049411e-80
4	79	2.023913e-80
4	80	0.000000e+00
4	81	0.000000e+00
4	82	0.000000e+00
5	0	0.000000e+00
5	1	1.273273e-80
5	2	4.331090e-80
5	3	8.456999e-80
5	4	1.223469e-79
5	5	9.646162e-80
5	6	6.064072e-80
5	7	1.024513e-80
5	8	0.000000e+00
5	9	0.000000e+00
5	10	1.250074e-80
5	11	4.358798e-80
5	12	8.377455e-80
5	13	1.222295e-79
5	14	9.525952e-80
5	15	6.080638e-80
5	16	1.031179e-80
5	17	0.000000e+00
5	18	0.000000e+00
5	19	1.287953e-80
5	20	4.369752e-80
5	21	8.615884e-80
5	22	1.236156e-79
5	23	9.612454e-80
5	24	6.126405e-80
5	25	1.033803e-80
5	26	0.000000e+00
5	27	0.000000e+00
5	28	1.297076e-80
5	29	4.284577e-80
5	30	8.605238e-80
5	31	1.221756e-79
5	32	9.480307e-80
5	33	6.024881e-80
5	34	1.016928e-80
5	35	0.000000e+00
5	36	0.000000e+00
5	37	1.269147e-80
5	38	4.327005e-80
5	39	8.491062e-80
5	40	1.222164e-79
5	41	9.506624e-80
5	42	6.053502e-80
5	43	1.023828e-80
5	44	0.000000e+00
5	45	0.000000e+00
5	46	-2.322431e-80
5	47	4.998187e-81
5	48	9.801616e-80
5	49	1.703371e-79
5	50	1.514132e-79
5	51	1.085118e-79
5	52	1.305555e-80
5	53	0.000000e+00
5	54	0.000000e+00
5	55	1.435259e-79
5	56	8.778881e-80
5	57	9.888370e-80
5	58	1.760914e-79
5	59	1.368264e-79
5	60	8.278943e-80
5	61	1.771380e-80
5	62	0.000000e+00
5	63	0.000000e+00
5	64	-3.730917e-80
5	65	2.274223e-80
5	66	1.072312e-79
5	67	1.740836e-79
5	68	9.993690e-80
5	69	6.565378e-80
5	70	1.429715e-80
5	71	0.000000e+00
5	72	0.000000e+00
5	73	-9.410611e-80
5	74	2.200198e-80
5	75	1.084226e-79
5	76	1.483304e-79
5	77	8.739475e-80
5	78	6.077142e-80
5	79	1.659138e-80
5	80	0.000000e+00
5	81	0.000000e+00
5	82	0.000000e+00
6	0	0.000000e+00
6	1	7.311696e-81
6	2	2.590953e-80
6	3	5.338473e-80
6	4	7.516621e-80
6	5	6.064072e-80
6	6	4.732728e-80
6	7	8.782347e-81
6	8	0.000000e+00
6	9	0.000000e+00
6	10	7.245265e-81
6	11	2.579236e-80
6	12	5.280673e-80
6	13	7.456520e-80
6	14	5.995981e-80
6	15	4.584113e-80
6	16	8.785586e-81
6	17	0.000000e+00
6	18	0.000000e+00
6	19	7.367378e-81
6	20	2.624978e-80
6	21	5.439420e-80
6	22	7.636777e-80
6	23	6.175990e-80
6	24	4.659175e-80
6	25	8.867430e-81
6	26	0.000000e+00
6	27	0.000000e+00
6	28	7.353087e-81
6	29	2.603757e-80
6	30	5.440886e-80
6	31	7.610285e-80
6	32	6.177068e-80
6	33	4.613074e-80
6	34	8.773009e-81
6	35	0.000000e+00
6	36	0.000000e+00
6	37	7.286371e-81
6	38	2.592174e-80
6	39	5.359082e-80
6	40	7.532500e-80
6	41	6.083690e-80
6	42	4.594876e-80
6	43	8.770145e-81
6	44	0.000000e+00
6	45	0.000000e+00
6	46	-1.145743e-80
6	47	-1.688468e-81
6	48	6.102144e-80
6	49	1.130586e-79
6	50	9.339564e-80
6	51	7.582242e-80
6	52	1.163358e-80
6	53	0.000000e+00
6	54	0.000000e+00
6	55	9.248861e-80
6	56	5.152756e-80
6	57	6.110444e-80
6	58	1.195202e-79
6	59	1.190867e-79
6	60	8.500960e-80
6	61	1.629609e-80
6	62	0.000000e+00
6	63	0.000000e+00
6	64	-2.406135e-80
6	65	1.075418e-80
6	66	6.121797e-80
6	67	1.041273e-79
6	68	6.068151e-80
6	69	4.725698e-80
6	70	1.215452e-80
6	71	0.000000e+00
6	72	0.000000e+00
6	73	-7.887883e-80
6	74	7.902998e-81
6	75	7.245822e-80
6	76	9.907367e-80
6	77	5.500111e-80
6	78	4.166718e-80
6	79	1.282982e-80
6	80	0.000000e+00
6	81	0.000000e+00
6	82	0.000000e+00
7	0	0.000000e+00
7	1	1.361277e-81
7	2	5.020831e-81
7	3	1.034329e-80
7	4	1.333681e-80
7	5	1.024513e-80
7	6	8.782347e-81
7	7	2.045158e-81
7	8	0.000000e+00
7	9	0.000000e+00
7	10	1.358587e-81
7	11	4.963665e-81
7	12	1.024236e-80
7	13	1.321257e-80
7	14	1.005901e-80
7	15	8.694186e-81
7	16	1.925524e-81
7	17	0.000000e+00
7	18	0.000000e+00
7	19	1.365007e-81
7	20	5.097404e-81
7	21	1.052073e-80
7	22	1.357028e-80
7	23	1.048248e-80
7	24	8.937145e-81
7	25	1.952453e-81
7	26	0.000000e+00
7	27	0.000000e+00
7	28	1.352259e-81
7	29	5.095049e-81
7	30	1.051074e-80
7	31	1.354255e-80
7	32	1.056972e-80
7	33	8.912525e-81
7	34	1.938174e-81
7	35	0.000000e+00
7	36	0.000000e+00
7	37	1.355142e-81
7	38	5.026758e-81
7	39	1.037195e-80
7	40	1.337749e-80
7	41	1.030321e-80
7	42	8.792850e-81
7	43	1.929406e-81
7	44	0.000000e+00
7	45	0.000000e+00
7	46	-1.221955e-81
7	47	-9.799578e-82
7	48	1.210291e-80
7	49	2.245987e-80
7	50	1.577514e-80
7	51	1.383669e-80
7	52	2.741312e-81
7	53	0.000000e+00
7	54	0.000000e+00
7	55	1.768615e-80
7	56	8.744520e-81
7	57	1.172362e-80
7	58	2.239063e-80
7	59	2.451198e-80
7	60	1.919875e-80
7	61	3.867825e-81
7	62	0.000000e+00
7	63	0.000000e+00
7	64	-4.482563e-81
7	65	2.106847e-81
7	66	1.143041e-80
7	67	1.730591e-80
7	68	9.515083e-81
7	69	8.382736e-81
7	70	2.509162e-81
7	71	0.000000e+00
7	72	0.000000e+00
7	73	-1.747416e-80
7	74	3.607258e-82
7	75	1.442309e-80
7	76	1.911863e-80
7	77	9.172104e-81
7	78	6.883780e-81
7	79	2.448410e-81
7	80	0.000000e+00
7	81	0.000000e+00
7	82	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
8	10	0.000000e+00
8	11	0.000000e+00
8	12	0.000000e+00
8	13	0.000000e+00
8	14	0.000000e+00
8	15	0.000000e+00
8	16	0.000000e+00
8	17	0.000000e+00
8	18	0.000000e+00
8	19	0.000000e+00
8	20	0.000000e+00
8	21	0.000000e+00
8	22	0.000000e+00
8	23	0.000000e+00
8	24	0.000000e+00
8	25	0.000000e+00
8	26	0.000000e+00
8	27	0.000000e+00
8	28	0.000000e+00
8	29	0.000000e+00
8	30	0.000000e+00
8	31	0.000000e+00
8	32	0.000000e+00
8	33	0.000000e+00
8	34	0.000000e+00
8	35	0.000000e+00
8	36	0.000000e+00
8	37	0.000000e+00
8	38	0.000000e+00
8	39	0.000000e+00
8	40	0.000000e+00
8	41	0.000000e+00
8	42	0.000000e+00
8	43	0.000000e+00
8	44	0.000000e+00
8	45	0.000000e+00
8	46	0.000000e+00
8	47	0.000000e+00
8	48	0.000000e+00
8	49	0.000000e+00
8	50	0.000000e+00
8	51	0.000000e+00
8	52	0.000000e+00
8	53	0.000000e+00
8	54	0.000000e+00
8	55	0.000000e+00
8	56	0.000000e+00
8	57	0.000000e+00
8	58	0.000000e+00
8	59	0.000000e+00
8	60	0.000000e+00
8	61	0.000000e+00
8	62	0.000000e+00
8	63	0.000000e+00
8	64	0.000000e+00
8	65	0.000000e+00
8	66	0.000000e+00
8	67	0.000000e+00
8	68	0.000000e+00
8	69	0.000000e+00
8	70	0.000000e+00
8	71	0.000000e+00
8	72	0.000000e+00
8	73	0.000000e+00
8	74	0.000000e+00
8	75	0.000000e+00
8	76	0.000000e+00
8	77	0.000000e+00
8	78	0.000000e+00
8	79	0.000000e+00
8	80	0.000000e+00
8	81	0.000000e+00
8	82	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00
9	10	0.000000e+00
9	11	0.000000e+00
9	12	0.000000e+00
9	13	0.000000e+00
9	14	0.000000e+00
9	15	0.000000e+00
9	16	0.000000e+00
9	17	0.000000e+00
9	18	0.000000e+00
9	19	0.000000e+00
9	20	0.000000e+00
9	21	0.000000e+00
9	22	0.000000e+00
9	23	0.000000e+00
9	24	0.000000e+00
9	25	0.000000e+00
9	26	0.000000e+00
9	27	0.000000e+00
9	28	0.000000e+00
9	29	0.000000e+00
9	30	0.000000e+00
9	31	0.000000e+00
9	32	0.000000e+00
9	33	0.000000e+00
9	34	0.000000e+00
9	35	0.000000e+00
9	36	0.000000e+00
9	37	0.000000e+00
9	38	0.000000e+00
9	39	0.000000e+00
9	40	0.000000e+00
9	41	0.000000e+00
9	42	0.000000e+00
9	43	0.000000e+00
9	44	0.000000e+00
9	45	0.000000e+00
9	46	0.000000e+00
9	47	0.000000e+00
9	48	0.000000e+00
9	49	0.000000e+00
9	50	0.000000e+00
9	51	0.000000e+00
9	52	0.000000e+00
9	53	0.000000e+00
9	54	0.000000e+00
9	55	0.000000e+00
9	56	0.000000e+00
9	57	0.000000e+00
9	58	0.000000e+00
9	59	0.000000e+00
9	60	0.000000e+00
9	61	0.000000e+00
9	62	0.000000e+00
9	63	0.000000e+00
9	64	0.000000e+00
9	65	0.000000e+00
9	66	0.000000e+00
9	67	0.000000e+00
9	68	0.000000e+00
9	69	0.000000e+00
9	70	0.000000e+00
9	71	0.000000e+00
9	72	0.000000e+00
9	73	0.000000e+00
9	74	0.000000e+00
9	75	0.000000e+00
9	76	0.000000e+00
9	77	0.000000e+00
9	78	0.000000e+00
9	79	0.000000e+00
9	80	0.000000e+00
9	81	0.000000e+00
9	82	0.000000e+00
10	0	0.000000e+00
10	1	2.977743e-81
10	2	9.547611e-81
10	3	1.685490e-80
10	4	1.905035e-80
10	5	1.250074e-80
10	6	7.245265e-81
10	7	1.358587e-81
10	8	0.000000e+00
10	9	0.000000e+00
10	10	3.094483e-81
10	11	9.656764e-81
10	12	1.674956e-80
10	13	1.920152e-80
10	14	1.265769e-80
10	15	7.175399e-81
10	16	1.359931e-81
10	17	0.000000e+00
10	18	0.000000e+00
10	19	3.023253e-81
10	20	9.628037e-81
10	21	1.715796e-80
10	22	1.922414e-80
10	23	1.256015e-80
10	24	7.425563e-81
10	25	1.379163e-81
10	26	0.000000e+00
10	27	0.000000e+00
10	28	3.052560e-81
10	29	9.413106e-81
10	30	1.710436e-80
10	31	1.886175e-80
10	32	1.225302e-80
10	33	7.427774e-81
10	34	1.368755e-81
10	35	0.000000e+00
10	36	0.000000e+00
10	37	2.977480e-81
10	38	9.547944e-81
10	39	1.692157e-80
10	40	1.904055e-80
10	41	1.246288e-80
10	42	7.300645e-81
10	43	1.363780e-81
10	44	0.000000e+00
10	45	0.000000e+00
10	46	2.224793e-82
10	47	1.710138e-81
10	48	1.811028e-80
10	49	2.692437e-80
10	50	1.891336e-80
10	51	1.258472e-80
10	52	1.785634e-81
10	53	0.000000e+00
10	54	0.000000e+00
10	55	2.152349e-80
10	56	1.263678e-80
10	57	1.952630e-80
10	58	2.536335e-80
10	59	1.309945e-80
10	60	6.709521e-81
10	61	2.609200e-81
10	62	0.000000e+00
10	63	0.000000e+00
10	64	-2.112661e-81
10	65	6.988829e-81
10	66	1.933528e-80
10	67	2.133054e-80
10	68	1.083634e-80
10	69	6.715756e-81
10	70	1.544956e-81
10	71	0.000000e+00
10	72	0.000000e+00
10	73	-1.168322e-80
10	74	5.440652e-81
10	75	1.598186e-80
10	76	2.004257e-80
10	77	9.321230e-81
10	78	5.201412e-81
10	79	1.669506e-81
10	80	0.000000e+00
10	81	0.000000e+00
10	82	0.000000e+00
11	0	0.000000e+00
11	1	9.847241e-81
11	2	3.325280e-80
11	3	5.897121e-80
11	4	6.663009e-80
11	5	4.358798e-80
11	6	2.579236e-80
11	7	4.963665e-81
11	8	0.000000e+00
11	9	0.000000e+00
11	10	9.656764e-81
11	11	3.413002e-80
11	12	5.864924e-80
11	13	6.719586e-80
11	14	4.414902e-80
11	15	2.559041e-80
11	16	4.985093e-81
11	17	0.000000e+00
11	18	0.000000e+00
11	19	9.994038e-81
11	20	3.355354e-80
11	21	5.998567e-80
11	22	6.720677e-80
11	23	4.378083e-80
11	24	2.643351e-80
11	25	5.027135e-81
11	26	0.000000e+00
11	27	0.000000e+00
11	28	1.009550e-80
11	29	3.286459e-80
11	30	5.975033e-80
11	31	6.588266e-80
11	32	4.269986e-80
11	33	2.638063e-80
11	34	4.967032e-81
11	35	0.000000e+00
11	36	0.000000e+00
11	37	9.846342e-81
11	38	3.326083e-80
11	39	5.918259e-80
11	40	6.657137e-80
11	41	4.344974e-80
11	42	2.599271e-80
11	43	4.977118e-81
11	44	0.000000e+00
11	45	0.000000e+00
11	46	-8.586917e-81
11	47	5.566327e-81
11	48	6.626808e-80
11	49	9.700861e-80
11	50	6.456753e-80
11	51	4.338662e-80
11	52	6.297485e-81
11	53	0.000000e+00
11	54	0.000000e+00
11	55	8.020277e-80
11	56	4.732313e-80
11	57	7.158429e-80
11	58	8.874866e-80
11	59	4.671578e-80
11	60	2.758320e-80
11	61	1.026623e-80
11	62	0.000000e+00
11	63	0.000000e+00
11	64	-1.196220e-80
11	65	2.172914e-80
11	66	6.875286e-80
11	67	7.640967e-80
11	68	3.830489e-80
11	69	2.289262e-80
11	70	5.369943e-81
11	71	0.000000e+00
11	72	0.000000e+00
11	73	-4.905005e-80
11	74	1.372338e-80
11	75	5.835769e-80
11	76	7.281435e-80
11	77	3.348845e-80
11	78	1.906386e-80
11	79	6.137174e-81
11	80	0.000000e+00
11	81	0.000000e+00
11	82	0.000000e+00
12	0	0.000000e+00
12	1	1.700586e-80
12	2	5.820478e-80
12	3	1.070212e-79
12	4	1.247070e-79
12	5	8.377455e-80
12	6	5.280673e-80
12	7	1.024236e-80
12	8	0.000000e+00
12	9	0.000000e+00
12	10	1.674956e-80
12	11	5.864924e-80
12	12	1.077599e-79
12	13	1.256937e-79
12	14	8.457298e-80
12	15	5.252751e-80
12	16	1.029104e-80
12	17	0.000000e+00
12	18	0.000000e+00
12	19	1.722265e-80
12	20	5.878390e-80
12	21	1.088512e-79
12	22	1.259077e-79
12	23	8.438143e-80
12	24	5.398287e-80
12	25	1.036151e-80
12	26	0.000000e+00
12	27	0.000000e+00
12	28	1.732159e-80
12	29	5.770934e-80
12	30	1.083725e-79
12	31	1.235318e-79
12	32	8.263922e-80
12	33	5.371285e-80
12	34	1.022756e-80
12	35	0.000000e+00
12	36	0.000000e+00
12	37	1.699135e-80
12	38	5.823588e-80
12	39	1.074035e-79
12	40	1.246845e-79
12	41	8.364648e-80
12	42	5.312438e-80
12	43	1.025911e-80
12	44	0.000000e+00
12	45	0.000000e+00
12	46	-2.024671e-80
12	47	2.906937e-81
12	48	1.180178e-79
12	49	1.822270e-79
12	50	1.237206e-79
12	51	8.729183e-80
12	52	1.244374e-80
12	53	0.000000e+00
12	54	0.000000e+00
12	55	1.481247e-79
12	56	8.433904e-80
12	57	1.221005e-79
12	58	1.690991e-79
12	59	1.155501e-79
12	60	6.775688e-80
12	61	1.986064e-80
12	62	0.000000e+00
12	63	0.000000e+00
12	64	-3.262267e-80
12	65	3.129650e-80
12	66	1.179332e-79
12	67	1.454297e-79
12	68	7.393416e-80
12	69	4.635080e-80
12	70	1.146195e-80
12	71	0.000000e+00
12	72	0.000000e+00
12	73	-1.097431e-79
12	74	1.698786e-80
12	75	1.108730e-79
12	76	1.409838e-79
12	77	6.515283e-80
12	78	3.977247e-80
12	79	1.315531e-80
12	80	0.000000e+00
12	81	0.000000e+00
12	82	0.000000e+00
13	0	0.000000e+00
13	1	1.949348e-80
13	2	6.647887e-80
13	3	1.262865e-79
13	4	1.701878e-79
13	5	1.222295e-79
13	6	7.456520e-80
13	7	1.321257e-80
13	8	0.000000e+00
13	9	0.000000e+00
13	10	1.920152e-80
13	11	6.719586e-80
13	12	1.256937e-79
13	13	1.740023e-79
13	14	1.235514e-79
13	15	7.499696e-80
13	16	1.336319e-80
13	17	0.000000e+00
13	18	0.000000e+00
13	19	1.973108e-80
13	20	6.709658e-80
13	21	1.286226e-79
13	22	1.717203e-79
13	23	1.230900e-79
13	24	7.565237e-80
13	25	1.335397e-80
13	26	0.000000e+00
13	27	0.000000e+00
13	28	1.984056e-80
13	29	6.563809e-80
13	30	1.280713e-79
13	31	1.683694e-79
13	32	1.203417e-79
13	33	7.436113e-80
13	34	1.310020e-80
13	35	0.000000e+00
13	36	0.000000e+00
13	37	1.945870e-80
13	38	6.650443e-80
13	39	1.268859e-79
13	40	1.701187e-79
13	41	1.220499e-79
13	42	7.472524e-80
13	43	1.323526e-80
13	44	0.000000e+00
13	45	0.000000e+00
13	46	-2.828374e-80
13	47	5.365468e-81
13	48	1.466946e-79
13	49	2.439912e-79
13	50	1.960201e-79
13	51	1.344609e-79
13	52	1.732656e-80
13	53	0.000000e+00
13	54	0.000000e+00
13	55	1.965652e-79
13	56	1.193298e-79
13	57	1.440784e-79
13	58	2.361239e-79
13	59	1.704187e-79
13	60	9.433824e-80
13	61	2.323351e-80
13	62	0.000000e+00
13	63	0.000000e+00
13	64	-5.183528e-80
13	65	3.636296e-80
13	66	1.573353e-79
13	67	2.316175e-79
13	68	1.244699e-79
13	69	7.585293e-80
13	70	1.674097e-80
13	71	0.000000e+00
13	72	0.000000e+00
13	73	-1.304258e-79
13	74	2.764129e-80
13	75	1.532703e-79
13	76	2.037019e-79
13	77	1.095337e-79
13	78	7.059187e-80
13	79	2.023108e-80
13	80	0.000000e+00
13	81	0.000000e+00
13	82	0.000000e+00
14	0	0.000000e+00
14	1	1.286564e-80
14	2	4.371142e-80
14	3	8.508596e-80
14	4	1.229775e-79
14	5	9.525952e-80
14	6	5.995981e-80
14	7	1.005901e-80
14	8	0.000000e+00
14	9	0.000000e+00
14	10	1.265769e-80
14	11	4.414902e-80
14	12	8.457298e-80
14	13	1.235514e-79
14	14	9.754808e-80
14	15	6.048190e-80
14	16	1.017771e-80
14	17	0.000000e+00
14	18	0.000000e+00
14	19	1.304530e-80
14	20	4.416682e-80
14	21	8.681527e-80
14	22	1.244323e-79
14	23	9.624225e-80
14	24	6.065715e-80
14	25	1.016905e-80
14	26	0.000000e+00
14	27	0.000000e+00
14	28	1.314065e-80
14	29	4.323659e-80
14	30	8.658715e-80
14	31	1.226038e-79
14	32	9.450454e-80
14	33	5.943618e-80
14	34	9.976282e-81
14	35	0.000000e+00
14	36	0.000000e+00
14	37	1.285366e-80
14	38	4.375276e-80
14	39	8.558692e-80
14	40	1.231196e-79
14	41	9.528837e-80
14	42	5.998782e-80
14	43	1.007771e-80
14	44	0.000000e+00
14	45	0.000000e+00
14	46	-2.403240e-80
14	47	5.943128e-81
14	48	9.940604e-80
14	49	1.719607e-79
14	50	1.524508e-79
14	51	1.084092e-79
14	52	1.288410e-80
14	53	0.000000e+00
14	54	0.000000e+00
14	55	1.446403e-79
14	56	8.838385e-80
14	57	9.962778e-80
14	58	1.759050e-79
14	59	1.336363e-79
14	60	7.996197e-80
14	61	1.732028e-80
14	62	0.000000e+00
14	63	0.000000e+00
14	64	-3.777275e-80
14	65	2.344786e-80
14	66	1.085131e-79
14	67	1.749574e-79
14	68	1.000981e-79
14	69	6.499390e-80
14	70	1.401614e-80
14	71	0.000000e+00
14	72	0.000000e+00
14	73	-9.258221e-80
14	74	2.258665e-80
14	75	1.088406e-79
14	76	1.488548e-79
14	77	8.764596e-80
14	78	6.080719e-80
14	79	1.647732e-80
14	80	0.000000e+00
14	81	0.000000e+00
14	82	0.000000e+00
15	0	0.000000e+00
15	1	7.223804e-81
15	2	2.563274e-80
15	3	5.293831e-80
15	4	7.520348e-80
15	5	6.080638e-80
15	6	4.584113e-80
15	7	8.694186e-81
15	8	0.000000e+00
15	9	0.000000e+00
15	10	7.175399e-81
15	11	2.559041e-80
15	12	5.252751e-80
15	13	7.499696e-80
15	14	6.048190e-80
15	15	4.769494e-80
15	16	8.735345e-81
15	17	0.000000e+00
15	18	0.000000e+00
15	19	7.296633e-81
15	20	2.601098e-80
15	21	5.401808e-80
15	22	7.652059e-80
15	23	6.199108e-80
15	24	4.645421e-80
15	25	8.786924e-81
15	26	0.000000e+00
15	27	0.000000e+00
15	28	7.282167e-81
15	29	2.577727e-80
15	30	5.396764e-80
15	31	7.604274e-80
15	32	6.177752e-80
15	33	4.581096e-80
15	34	8.670733e-81
15	35	0.000000e+00
15	36	0.000000e+00
15	37	7.216115e-81
15	38	2.569179e-80
15	39	5.323655e-80
15	40	7.552829e-80
15	41	6.112080e-80
15	42	4.585933e-80
15	43	8.696166e-81
15	44	0.000000e+00
15	45	0.000000e+00
15	46	-1.130158e-80
15	47	-1.274074e-81
15	48	6.090205e-80
15	49	1.134153e-79
15	50	9.435767e-80
15	51	7.628669e-80
15	52	1.166347e-80
15	53	0.000000e+00
15	54	0.000000e+00
15	55	9.212331e-80
15	56	5.148153e-80
15	57	6.033861e-80
15	58	1.195815e-79
15	59	1.189494e-79
15	60	8.454816e-80
15	61	1.598902e-80
15	62	0.000000e+00
15	63	0.000000e+00
15	64	-2.463915e-80
15	65	1.059770e-80
15	66	6.140990e-80
15	67	1.055310e-79
15	68	6.143192e-80
15	69	4.727062e-80
15	70	1.210252e-80
15	71	0.000000e+00
15	72	0.000000e+00
15	73	-7.719013e-80
15	74	8.254490e-81
15	75	7.304443e-80
15	76	1.000039e-79
15	77	5.591535e-80
15	78	4.240043e-80
15	79	1.292673e-80
15	80	0.000000e+00
15	81	0.000000e+00
15	82	0.000000e+00
16	0	0.000000e+00
16	1	1.360544e-81
16	2	5.030729e-81
16	3	1.036730e-80
16	4	1.342701e-80
16	5	1.031179e-80
16	6	8.785586e-81
16	7	1.925524e-81
16	8	0.000000e+00
16	9	0.000000e+00
16	10	1.359931e-81
16	11	4.985093e-81
16	12	1.029104e-80
16	13	1.336319e-80
16	14	1.017771e-80
16	15	8.735345e-81
16	16	2.076539e-81
16	17	0.000000e+00
16	18	0.000000e+00
16	19	1.367006e-81
16	20	5.114637e-81
16	21	1.055922e-80
16	22	1.368255e-80
16	23	1.056404e-80
16	24	8.945009e-81
16	25	1.946872e-81
16	26	0.000000e+00
16	27	0.000000e+00
16	28	1.354882e-81
16	29	5.109019e-81
16	30	1.054095e-80
16	31	1.362340e-80
16	32	1.062179e-80
16	33	8.895087e-81
16	34	1.928432e-81
16	35	0.000000e+00
16	36	0.000000e+00
16	37	1.357054e-81
16	38	5.044608e-81
16	39	1.041223e-80
16	40	1.349557e-80
16	41	1.039108e-80
16	42	8.806760e-81
16	43	1.924910e-81
16	44	0.000000e+00
16	45	0.000000e+00
16	46	-1.082866e-81
16	47	-1.047198e-81
16	48	1.213073e-80
16	49	2.259734e-80
16	50	1.591400e-80
16	51	1.387502e-80
16	52	2.766644e-81
16	53	0.000000e+00
16	54	0.000000e+00
16	55	1.761315e-80
16	56	8.808948e-81
16	57	1.170410e-80
16	58	2.254254e-80
16	59	2.456071e-80
16	60	1.911676e-80
16	61	3.829495e-81
16	62	0.000000e+00
16	63	0.000000e+00
16	64	-4.661960e-81
16	65	2.042334e-81
16	66	1.154188e-80
16	67	1.764883e-80
16	68	9.688879e-81
16	69	8.410506e-81
16	70	2.513518e-81
16	71	0.000000e+00
16	72	0.000000e+00
16	73	-1.730384e-80
16	74	3.710032e-82
16	75	1.469108e-80
16	76	1.948150e-80
16	77	9.394767e-81
16	78	7.013717e-81
16	79	2.475851e-81
16	80	0.000000e+00
16	81	0.000000e+00
16	82	0.000000e+00
17	0	0.000000e+00
17	1	0.000000e+00
17	2	0.000000e+00
17	3	0.000000e+00
17	4	0.000000e+00
17	5	0.000000e+00
17	6	0.000000e+00
17	7	0.000000e+00
17	8	0.000000e+00
17	9	0.000000e+00
17	10	0.000000e+00
17	11	0.000000e+00
17	12	0.000000e+00
17	13	0.000000e+00
17	14	0.000000e+00
17	15	0.000000e+00
17	16	0.000000e+00
17	17	0.000000e+00
17	18	0.000000e+00
17	19	0.000000e+00
17	20	0.000000e+00
17	21	0.000000e+00
17	22	0.000000e+00
17	23	0.000000e+00
17	24	0.000000e+00
17	25	0.000000e+00
17	26	0.000000e+00
17	27	0.000000e+00
17	28	0.000000e+00
17	29	0.000000e+00
17	30	0.000000e+00
17	31	0.000000e+00
17	32	0.000000e+00
17	33	0.000000e+00
17	34	0.000000e+00
17	35	0.000000e+00
17	36	0.000000e+00
17	37	0.000000e+00
17	38	0.000000e+00
17	39	0.000000e+00
17	40	0.000000e+00
17	41	0.000000e+00
17	42	0.000000e+00
17	43	0.000000e+00
17	44	0.000000e+00
17	45	0.000000e+00
17	46	0.000000e+00
17	47	0.000000e+00
17	48	0.000000e+00
17	49	0.000000e+00
17	50	0.000000e+00
17	51	0.000000e+00
17	52	0.000000e+00
17	53	0.000000e+00
17	54	0.000000e+00
17	55	0.000000e+00
17	56	0.000000e+00
17	57	0.000000e+00
17	58	0.000000e+00
17	59	0.000000e+00
17	60	0.000000e+00
17	61	0.000000e+00
17	62	0.000000e+00
17	63	0.000000e+00
17	64	0.000000e+00
17	65	0.000000e+00
17	66	0.000000e+00
17	67	0.000000e+00
17	68	0.000000e+00
17	69	0.000000e+00
17	70	0.000000e+00
17	71	0.000000e+00
17	72	0.000000e+00
17	73	0.000000e+00
17	74	0.000000e+00
17	75	0.000000e+00
17	76	0.000000e+00
17	77	0.000000e+00
17	78	0.000000e+00
17	79	0.000000e+00
17	80	0.000000e+00
17	81	0.000000e+00
17	82	0.000000e+00
18	0	0.000000e+00
18	1	0.000000e+00
18	2	0.000000e+00
18	3	0.000000e+00
18	4	0.000000e+00
18	5	0.000000e+00
18	6	0.000000e+00
18	7	0.000000e+00
18	8	0.000000e+00
18	9	0.000000e+00
18	10	0.000000e+00
18	11	0.000000e+00
18	12	0.000000e+00
18	13	0.000000e+00
18	14	0.000000e+00
18	15	0.000000e+00
18	16	0.000000e+00
18	17	0.000000e+00
18	18	0.000000e+00
18	19	0.000000e+00
18	20	0.000000e+00
18	21	0.000000e+00
18	22	0.000000e+00
18	23	0.000000e+00
18	24	0.000000e+00
18	25	0.000000e+00
18	26	0.000000e+00
18	27	0.000000e+00
18	28	0.000000e+00
18	29	0.000000e+00
18	30	0.000000e+00
18	31	0.000000e+00
18	32	0.000000e+00
18	33	0.000000e+00
18	34	0.000000e+00
18	35	0.000000e+00
18	36	0.000000e+00
18	37	0.000000e+00
18	38	0.000000e+00
18	39	0.000000e+00
18	40	0.000000e+00
18	41	0.000000e+00
18	42	0.000000e+00
18	43	0.000000e+00
18	44	0.000000e+00
18	45	0.000000e+00
18	46	0.000000e+00
18	47	0.000000e+00
18	48	0.000000e+00
18	49	0.000000e+00
18	50	0.000000e+00
18	51	0.000000e+00
18	52	0.000000e+00
18	53	0.000000e+00
18	54	0.000000e+00
18	55	0.000000e+00
18	56	0.000000e+00
18	57	0.000000e+00
18	58	0.000000e+00
18	59	0.000000e+00
18	60	0.000000e+00
18	61	0.000000e+00
18	62	0.000000e+00
18	63	0.000000e+00
18	64	0.000000e+00
18	65	0.000000e+00
18	66	0.000000e+00
18	67	0.000000e+00
18	68	0.000000e+00
18	69	0.000000e+00
18	70	0.000000e+00
18	71	0.000000e+00
18	72	0.000000e+00
18	73	0.000000e+00
18	74	0.000000e+00
18	75	0.000000e+00
18	76	0.000000e+00
18	77	0.000000e+00
18	78	0.000000e+00
18	79	0.000000e+00
18	80	0.000000e+00
18	81	0.000000e+00
18	82	0.000000e+00
19	0	0.000000e+00
19	1	3.089162e-81
19	2	9.876765e-81
19	3	1.733487e-80
19	4	1.958071e-80
19	5	1.287953e-80
19	6	7.367378e-81
19	7	1.365007e-81
19	8	0.000000e+00
19	9	0.000000e+00
19	10	3.023253e-81
19	11	9.994038e-81
19	12	1.722265e-80
19	13	1.973108e-80
19	14	1.304530e-80
19	15	7.296633e-81
19	16	1.367006e-81
19	17	0.000000e+00
19	18	0.000000e+00
19	19	3.282334e-81
19	20	9.958413e-81
19	21	1.765146e-80
19	22	1.976053e-80
19	23	1.294120e-80
19	24	7.551448e-81
19	25	1.386086e-81
19	26	0.000000e+00
19	27	0.000000e+00
19	28	3.178220e-81
19	29	9.731224e-81
19	30	1.760138e-80
19	31	1.939323e-80
19	32	1.262024e-80
19	33	7.553747e-81
19	34	1.375257e-81
19	35	0.000000e+00
19	36	0.000000e+00
19	37	3.090633e-81
19	38	9.876402e-81
19	39	1.740678e-80
19	40	1.957024e-80
19	41	1.284127e-80
19	42	7.424731e-81
19	43	1.370736e-81
19	44	0.000000e+00
19	45	0.000000e+00
19	46	3.220936e-82
19	47	1.925887e-81
19	48	1.862989e-80
19	49	2.740137e-80
19	50	1.942096e-80
19	51	1.274903e-80
19	52	1.807044e-81
19	53	0.000000e+00
19	54	0.000000e+00
19	55	2.172944e-80
19	56	1.303903e-80
19	57	2.033101e-80
19	58	2.602307e-80
19	59	1.256832e-80
19	60	6.485481e-81
19	61	2.666521e-81
19	62	0.000000e+00
19	63	0.000000e+00
19	64	-1.779694e-81
19	65	7.435011e-81
19	66	2.014426e-80
19	67	2.197610e-80
19	68	1.117978e-80
19	69	6.864466e-81
19	70	1.548282e-81
19	71	0.000000e+00
19	72	0.000000e+00
19	73	-1.102066e-80
19	74	5.940389e-81
19	75	1.624515e-80
19	76	2.040570e-80
19	77	9.649700e-81
19	78	5.345059e-81
19	79	1.671773e-81
19	80	0.000000e+00
19	81	0.000000e+00
19	82	0.000000e+00
20	0	0.000000e+00
20	1	9.814087e-81
20	2	3.326909e-80
20	3	5.913129e-80
20	4	6.661397e-80
20	5	4.369752e-80
20	6	2.624978e-80
20	7	5.097404e-81
20	8	0.000000e+00
20	9	0.000000e+00
20	10	9.628037e-81
20	11	3.355354e-80
20	12	5.878390e-80
20	13	6.709658e-80
20	14	4.416682e-80
20	15	2.601098e-80
20	16	5.114637e-81
20	17	0.000000e+00
20	18	0.000000e+00
20	19	9.958413e-81
20	20	3.403812e-80
20	21	6.015698e-80
20	22	6.724616e-80
20	23	4.395124e-80
20	24	2.691321e-80
20	25	5.163545e-81
20	26	0.000000e+00
20	27	0.000000e+00
20	28	1.005558e-80
20	29	3.294174e-80
20	30	5.994714e-80
20	31	6.601494e-80
20	32	4.297556e-80
20	33	2.689300e-80
20	34	5.106100e-81
20	35	0.000000e+00
20	36	0.000000e+00
20	37	9.813028e-81
20	38	3.328253e-80
20	39	5.934593e-80
20	40	6.658438e-80
20	41	4.358898e-80
20	42	2.645518e-80
20	43	5.110974e-81
20	44	0.000000e+00
20	45	0.000000e+00
20	46	-8.178725e-81
20	47	5.339153e-81
20	48	6.617202e-80
20	49	9.736920e-80
20	50	6.431269e-80
20	51	4.369454e-80
20	52	6.464101e-81
20	53	0.000000e+00
20	54	0.000000e+00
20	55	8.044976e-80
20	56	4.710905e-80
20	57	7.179667e-80
20	58	8.936340e-80
20	59	4.865402e-80
20	60	2.946645e-80
20	61	1.059522e-80
20	62	0.000000e+00
20	63	0.000000e+00
20	64	-1.204772e-80
20	65	2.164846e-80
20	66	6.856517e-80
20	67	7.612975e-80
20	68	3.823760e-80
20	69	2.323754e-80
20	70	5.571296e-81
20	71	0.000000e+00
20	72	0.000000e+00
20	73	-5.075815e-80
20	74	1.338055e-80
20	75	5.887339e-80
20	76	7.348265e-80
20	77	3.361147e-80
20	78	1.915421e-80
20	79	6.244173e-81
20	80	0.000000e+00
20	81	0.000000e+00
20	82	0.000000e+00
21	0	0.000000e+00
21	1	1.742713e-80
21	2	5.955257e-80
21	3	1.094802e-79
21	4	1.277833e-79
21	5	8.615884e-80
21	6	5.439420e-80
21	7	1.052073e-80
21	8	0.000000e+00
21	9	0.000000e+00
21	10	1.715796e-80
21	11	5.998567e-80
21	12	1.088512e-79
21	13	1.286226e-79
21	14	8.681527e-80
21	15	5.401808e-80
21	16	1.055922e-80
21	17	0.000000e+00
21	18	0.000000e+00
21	19	1.765146e-80
21	20	6.015698e-80
21	21	1.124722e-79
21	22	1.291041e-79
21	23	8.689733e-80
21	24	5.564511e-80
21	25	1.064915e-80
21	26	0.000000e+00
21	27	0.000000e+00
21	28	1.775933e-80
21	29	5.907755e-80
21	30	1.110138e-79
21	31	1.268573e-79
21	32	8.529715e-80
21	33	5.546576e-80
21	34	1.052465e-80
21	35	0.000000e+00
21	36	0.000000e+00
21	37	1.741263e-80
21	38	5.958898e-80
21	39	1.098986e-79
21	40	1.278009e-79
21	41	8.608650e-80
21	42	5.473730e-80
21	43	1.054026e-80
21	44	0.000000e+00
21	45	0.000000e+00
21	46	-1.931271e-80
21	47	2.476555e-81
21	48	1.201339e-79
21	49	1.856403e-79
21	50	1.267510e-79
21	51	8.945513e-80
21	52	1.275592e-80
21	53	0.000000e+00
21	54	0.000000e+00
21	55	1.509763e-79
21	56	8.629891e-80
21	57	1.251731e-79
21	58	1.737727e-79
21	59	1.184197e-79
21	60	6.944973e-80
21	61	2.037558e-80
21	62	0.000000e+00
21	63	0.000000e+00
21	64	-3.271207e-80
21	65	3.233249e-80
21	66	1.206758e-79
21	67	1.497595e-79
21	68	7.616922e-80
21	69	4.806425e-80
21	70	1.187367e-80
21	71	0.000000e+00
21	72	0.000000e+00
21	73	-1.120965e-79
21	74	1.787414e-80
21	75	1.131282e-79
21	76	1.442467e-79
21	77	6.709117e-80
21	78	4.105482e-80
21	79	1.349577e-80
21	80	0.000000e+00
21	81	0.000000e+00
21	82	0.000000e+00
22	0	0.000000e+00
22	1	1.952090e-80
22	2	6.658813e-80
22	3	1.266706e-79
22	4	1.707891e-79
22	5	1.236156e-79
22	6	7.636777e-80
22	7	1.357028e-80
22	8	0.000000e+00
22	9	0.000000e+00
22	10	1.922414e-80
22	11	6.720677e-80
22	12	1.259077e-79
22	13	1.717203e-79
22	14	1.244323e-79
22	15	7.652059e-80
22	16	1.368255e-80
22	17	0.000000e+00
22	18	0.000000e+00
22	19	1.976053e-80
22	20	6.724616e-80
22	21	1.291041e-79
22	22	1.745917e-79
22	23	1.248165e-79
22	24	7.761960e-80
22	25	1.373087e-80
22	26	0.000000e+00
22	27	0.000000e+00
22	28	1.987268e-80
22	29	6.588334e-80
22	30	1.287334e-79
22	31	1.699022e-79
22	32	1.226372e-79
22	33	7.661665e-80
22	34	1.351323e-80
22	35	0.000000e+00
22	36	0.000000e+00
22	37	1.948691e-80
22	38	6.662448e-80
22	39	1.273117e-79
22	40	1.708715e-79
22	41	1.235963e-79
22	42	7.658881e-80
22	43	1.359744e-80
22	44	0.000000e+00
22	45	0.000000e+00
22	46	-2.808657e-80
22	47	5.199095e-81
22	48	1.464388e-79
22	49	2.437484e-79
22	50	1.969230e-79
22	51	1.363365e-79
22	52	1.759581e-80
22	53	0.000000e+00
22	54	0.000000e+00
22	55	1.976563e-79
22	56	1.198890e-79
22	57	1.453567e-79
22	58	2.381839e-79
22	59	1.749460e-79
22	60	9.937335e-80
22	61	2.409731e-80
22	62	0.000000e+00
22	63	0.000000e+00
22	64	-5.081583e-80
22	65	3.624714e-80
22	66	1.572728e-79
22	67	2.324452e-79
22	68	1.260457e-79
22	69	7.825952e-80
22	70	1.739575e-80
22	71	0.000000e+00
22	72	0.000000e+00
22	73	-1.331275e-79
22	74	2.830791e-80
22	75	1.541278e-79
22	76	2.046105e-79
22	77	1.105954e-79
22	78	7.152173e-80
22	79	2.057136e-80
22	80	0.000000e+00
22	81	0.000000e+00
22	82	0.000000e+00
23	0	0.000000e+00
23	1	1.276593e-80
23	2	4.345751e-80
23	3	8.507239e-80
23	4	1.230552e-79
23	5	9.612454e-80
23	6	6.175990e-80
23	7	1.048248e-80
23	8	0.000000e+00
23	9	0.000000e+00
23	10	1.256015e-80
23	11	4.378083e-80
23	12	8.438143e-80
23	13	1.230900e-79
23	14	9.624225e-80
23	15	6.199108e-80
23	16	1.056404e-80
23	17	0.000000e+00
23	18	0.000000e+00
23	19	1.294120e-80
23	20	4.395124e-80
23	21	8.689733e-80
23	22	1.248165e-79
23	23	9.890188e-80
23	24	6.262200e-80
23	25	1.061133e-80
23	26	0.000000e+00
23	27	0.000000e+00
23	28	1.303242e-80
23	29	4.313684e-80
23	30	8.686470e-80
23	31	1.235837e-79
23	32	9.638090e-80
23	33	6.169963e-80
23	34	1.045271e-80
23	35	0.000000e+00
23	36	0.000000e+00
23	37	1.275260e-80
23	38	4.350855e-80
23	39	8.561649e-80
23	40	1.233408e-79
23	41	9.633509e-80
23	42	6.184525e-80
23	43	1.050471e-80
23	44	0.000000e+00
23	45	0.000000e+00
23	46	-2.261648e-80
23	47	4.279945e-81
23	48	9.827403e-80
23	49	1.710846e-79
23	50	1.523753e-79
23	51	1.098709e-79
23	52	1.336406e-80
23	53	0.000000e+00
23	54	0.000000e+00
23	55	1.439844e-79
23	56	8.788003e-80
23	57	9.924914e-80
23	58	1.776604e-79
23	59	1.399828e-79
23	60	8.533757e-80
23	61	1.812396e-80
23	62	0.000000e+00
23	63	0.000000e+00
23	64	-3.743594e-80
23	65	2.268702e-80
23	66	1.078314e-79
23	67	1.760822e-79
23	68	1.012585e-79
23	69	6.711931e-80
23	70	1.471444e-80
23	71	0.000000e+00
23	72	0.000000e+00
23	73	-9.620620e-80
23	74	2.209313e-80
23	75	1.097956e-79
23	76	1.501566e-79
23	77	8.851518e-80
23	78	6.174345e-80
23	79	1.691199e-80
23	80	0.000000e+00
23	81	0.000000e+00
23	82	0.000000e+00
24	0	0.000000e+00
24	1	7.478826e-81
24	2	2.650867e-80
24	3	5.449367e-80
24	4	7.614409e-80
24	5	6.126405e-80
24	6	4.659175e-80
24	7	8.937145e-81
24	8	0.000000e+00
24	9	0.000000e+00
24	10	7.425563e-81
24	11	2.643351e-80
24	12	5.398287e-80
24	13	7.565237e-80
24	14	6.065715e-80
24	15	4.645421e-80
24	16	8.945009e-81
24	17	0.000000e+00
24	18	0.000000e+00
24	19	7.551448e-81
24	20	2.691321e-80
24	21	5.564511e-80
24	22	7.761960e-80
24	23	6.262200e-80
24	24	4.889005e-80
24	25	9.044383e-81
24	26	0.000000e+00
24	27	0.000000e+00
24	28	7.537585e-81
24	29	2.670201e-80
24	30	5.568514e-80
24	31	7.744351e-80
24	32	6.272922e-80
24	33	4.698848e-80
24	34	8.959444e-81
24	35	0.000000e+00
24	36	0.000000e+00
24	37	7.468428e-81
24	38	2.657464e-80
24	39	5.481534e-80
24	40	7.653344e-80
24	41	6.165849e-80
24	42	4.667968e-80
24	43	8.942067e-81
24	44	0.000000e+00
24	45	0.000000e+00
24	46	-1.191090e-80
24	47	-1.881440e-81
24	48	6.229025e-80
24	49	1.145411e-79
24	50	9.399296e-80
24	51	7.648057e-80
24	52	1.177318e-80
24	53	0.000000e+00
24	54	0.000000e+00
24	55	9.411235e-80
24	56	5.228773e-80
24	57	6.256458e-80
24	58	1.206985e-79
24	59	1.199622e-79
24	60	8.586664e-80
24	61	1.666226e-80
24	62	0.000000e+00
24	63	0.000000e+00
24	64	-2.414033e-80
24	65	1.114728e-80
24	66	6.239909e-80
24	67	1.049851e-79
24	68	6.122763e-80
24	69	4.796129e-80
24	70	1.234964e-80
24	71	0.000000e+00
24	72	0.000000e+00
24	73	-8.096739e-80
24	74	7.888564e-81
24	75	7.359583e-80
24	76	1.003289e-79
24	77	5.534245e-80
24	78	4.188599e-80
24	79	1.296623e-80
24	80	0.000000e+00
24	81	0.000000e+00
24	82	0.000000e+00
25	0	0.000000e+00
25	1	1.379537e-81
25	2	5.077061e-81
25	3	1.044993e-80
25	4	1.345540e-80
25	5	1.033803e-80
25	6	8.867430e-81
25	7	1.952453e-81
25	8	0.000000e+00
25	9	0.000000e+00
25	10	1.379163e-81
25	11	5.027135e-81
25	12	1.036151e-80
25	13	1.335397e-80
25	14	1.016905e-80
25	15	8.786924e-81
25	16	1.946872e-81
25	17	0.000000e+00
25	18	0.000000e+00
25	19	1.386086e-81
25	20	5.163545e-81
25	21	1.064915e-80
25	22	1.373087e-80
25	23	1.061133e-80
25	24	9.044383e-81
25	25	2.102387e-81
25	26	0.000000e+00
25	27	0.000000e+00
25	28	1.373435e-81
25	29	5.161546e-81
25	30	1.064265e-80
25	31	1.371324e-80
25	32	1.070876e-80
25	33	9.027546e-81
25	34	1.962593e-81
25	35	0.000000e+00
25	36	0.000000e+00
25	37	1.375960e-81
25	38	5.091751e-81
25	39	1.049733e-80
25	40	1.353301e-80
25	41	1.042710e-80
25	42	8.896298e-81
25	43	1.952166e-81
25	44	0.000000e+00
25	45	0.000000e+00
25	46	-1.271944e-81
25	47	-9.982103e-82
25	48	1.221357e-80
25	49	2.263870e-80
25	50	1.591462e-80
25	51	1.397645e-80
25	52	2.764138e-81
25	53	0.000000e+00
25	54	0.000000e+00
25	55	1.791039e-80
25	56	8.821994e-81
25	57	1.185388e-80
25	58	2.254900e-80
25	59	2.459960e-80
25	60	1.930228e-80
25	61	3.906234e-81
25	62	0.000000e+00
25	63	0.000000e+00
25	64	-4.506289e-81
25	65	2.155572e-81
25	66	1.157595e-80
25	67	1.747286e-80
25	68	9.624331e-81
25	69	8.504138e-81
25	70	2.542225e-81
25	71	0.000000e+00
25	72	0.000000e+00
25	73	-1.768607e-80
25	74	3.908014e-82
25	75	1.456893e-80
25	76	1.930997e-80
25	77	9.253840e-81
25	78	6.943765e-81
25	79	2.472586e-81
25	80	0.000000e+00
25	81	0.000000e+00
25	82	0.000000e+00
26	0	0.000000e+00
26	1	0.000000e+00
26	2	0.000000e+00
26	3	0.000000e+00
26	4	0.000000e+00
26	5	0.000000e+00
26	6	0.000000e+00
26	7	0.000000e+00
26	8	0.000000e+00
26	9	0.000000e+00
26	10	0.000000e+00
26	11	0.000000e+00
26	12	0.000000e+00
26	13	0.000000e+00
26	14	0.000000e+00
26	15	0.000000e+00
26	16	0.000000e+00
26	17	0.000000e+00
26	18	0.000000e+00
26	19	0.000000e+00
26	20	0.000000e+00
26	21	0.000000e+00
26	22	0.000000e+00
26	23	0.000000e+00
26	24	0.000000e+00
26	25	0.000000e+00
26	26	0.000000e+00
26	27	0.000000e+00
26	28	0.000000e+00
26	29	0.000000e+00
26	30	0.000000e+00
26	31	0.000000e+00
26	32	0.000000e+00
26	33	0.000000e+00
26	34	0.000000e+00
26	35	0.000000e+00
26	36	0.000000e+00
26	37	0.000000e+00
26	38	0.000000e+00
26	39	0.000000e+00
26	40	0.000000e+00
26	41	0.000000e+00
26	42	0.000000e+00
26	43	0.000000e+00
26	44	0.000000e+00
26	45	0.000000e+00
26	46	0.000000e+00
26	47	0.000000e+00
26	48	0.000000e+00
26	49	0.000000e+00
26	50	0.000000e+00
26	51	0.000000e+00
26	52	0.000000e+00
26	53	0.000000e+00
26	54	0.000000e+00
26	55	0.000000e+00
26	56	0.000000e+00
26	57	0.000000e+00
26	58	0.000000e+00
26	59	0.000000e+00
26	60	0.000000e+00
26	61	0.000000e+00
26	62	0.000000e+00
26	63	0.000000e+00
26	64	0.000000e+00
26	65	0.000000e+00
26	66	0.000000e+00
26	67	0.000000e+00
26	68	0.000000e+00
26	69	0.000000e+00
26	70	0.000000e+00
26	71	0.000000e+00
26	72	0.000000e+00
26	73	0.000000e+00
26	74	0.000000e+00
26	75	0.000000e+00
26	76	0.000000e+00
26	77	0.000000e+00
26	78	0.000000e+00
26	79	0.000000e+00
26	80	0.000000e+00
26	81	0.000000e+00
26	82	0.000000e+00
27	0	0.000000e+00
27	1	0.000000e+00
27	2	0.000000e+00
27	3	0.000000e+00
27	4	0.000000e+00
27	5	0.000000e+00
27	6	0.000000e+00
27	7	0.000000e+00
27	8	0.000000e+00
27	9	0.000000e+00
27	10	0.000000e+00
27	11	0.000000e+00
27	12	0.000000e+00
27	13	0.000000e+00
27	14	0.000000e+00
27	15	0.000000e+00
27	16	0.000000e+00
27	17	0.000000e+00
27	18	0.000000e+00
27	19	0.000000e+00
27	20	0.000000e+00
27	21	0.000000e+00
27	22	0.000000e+00
27	23	0.000000e+00
27	24	0.000000e+00
27	25	0.000000e+00
27	26	0.000000e+00
27	27	0.000000e+00
27	28	0.000000e+00
27	29	0.000000e+00
27	30	0.000000e+00
27	31	0.000000e+00
27	32	0.000000e+00
27	33	0.000000e+00
27	34	0.000000e+00
27	35	0.000000e+00
27	36	0.000000e+00
27	37	0.000000e+00
27	38	0.000000e+00
27	39	0.000000e+00
27	40	0.000000e+00
27	41	0.000000e+00
27	42	0.000000e+00
27	43	0.000000e+00
27	44	0.000000e+00
27	45	0.000000e+00
27	46	0.000000e+00
27	47	0.000000e+00
27	48	0.000000e+00
27	49	0.000000e+00
27	50	0.000000e+00
27	51	0.000000e+00
27	52	0.000000e+00
27	53	0.000000e+00
27	54	0.000000e+00
27	55	0.000000e+00
27	56	0.000000e+00
27	57	0.000000e+00
27	58	0.000000e+00
27	59	0.000000e+00
27	60	0.000000e+00
27	61	0.000000e+00
27	62	0.000000e+00
27	63	0.000000e+00
27	64	0.000000e+00
27	65	0.000000e+00
27	66	0.000000e+00
27	67	0.000000e+00
27	68	0.000000e+00
27	69	0.000000e+00
27	70	0.000000e+00
27	71	0.000000e+00
27	72	0.000000e+00
27	73	0.000000e+00
27	74	0.000000e+00
27	75	0.000000e+00
27	76	0.000000e+00
27	77	0.000000e+00
27	78	0.000000e+00
27	79	0.000000e+00
27	80	0.000000e+00
27	81	0.000000e+00
27	82	0.000000e+00
28	0	0.000000e+00
28	1	3.123955e-81
28	2	9.973968e-81
28	3	1.743735e-80
28	4	1.969217e-80
28	5	1.297076e-80
28	6	7.353087e-81
28	7	1.352259e-81
28	8	0.000000e+00
28	9	0.000000e+00
28	10	3.052560e-81
28	11	1.009550e-80
28	12	1.732159e-80
28	13	1.984056e-80
28	14	1.314065e-80
28	15	7.282167e-81
28	16	1.354882e-81
28	17	0.000000e+00
28	18	0.000000e+00
28	19	3.178220e-81
28	20	1.005558e-80
28	21	1.775933e-80
28	22	1.987268e-80
28	23	1.303242e-80
28	24	7.537585e-81
28	25	1.373435e-81
28	26	0.000000e+00
28	27	0.000000e+00
28	28	3.452759e-81
28	29	9.822778e-81
28	30	1.771274e-80
28	31	1.950599e-80
28	32	1.270581e-80
28	33	7.540499e-81
28	34	1.362311e-81
28	35	0.000000e+00
28	36	0.000000e+00
28	37	3.126434e-81
28	38	9.973339e-81
28	39	1.751215e-80
28	40	1.968057e-80
28	41	1.293221e-80
28	42	7.411204e-81
28	43	1.358326e-81
28	44	0.000000e+00
28	45	0.000000e+00
28	46	3.641454e-82
28	47	2.001623e-81
28	48	1.873147e-80
28	49	2.737915e-80
28	50	1.950623e-80
28	51	1.267741e-80
28	52	1.801378e-81
28	53	0.000000e+00
28	54	0.000000e+00
28	55	2.163788e-80
28	56	1.316370e-80
28	57	2.063325e-80
28	58	2.612778e-80
28	59	1.199779e-80
28	60	6.212011e-81
28	61	2.672969e-81
28	62	0.000000e+00
28	63	0.000000e+00
28	64	-1.561370e-81
28	65	7.641261e-81
28	66	2.046054e-80
28	67	2.215260e-80
28	68	1.127002e-80
28	69	6.879344e-81
28	70	1.533873e-81
28	71	0.000000e+00
28	72	0.000000e+00
28	73	-1.049232e-80
28	74	6.161315e-81
28	75	1.624441e-80
28	76	2.043130e-80
28	77	9.761519e-81
28	78	5.377310e-81
28	79	1.652869e-81
28	80	0.000000e+00
28	81	0.000000e+00
28	82	0.000000e+00
29	0	0.000000e+00
29	1	9.591668e-81
29	2	3.261893e-80
29	3	5.806699e-80
29	4	6.522518e-80
29	5	4.284577e-80
29	6	2.603757e-80
29	7	5.095049e-81
29	8	0.000000e+00
29	9	0.000000e+00
29	10	9.413106e-81
29	11	3.286459e-80
29	12	5.770934e-80
29	13	6.563809e-80
29	14	4.323659e-80
29	15	2.577727e-80
29	16	5.109019e-81
29	17	0.000000e+00
29	18	0.000000e+00
29	19	9.731224e-81
29	20	3.294174e-80
29	21	5.907755e-80
29	22	6.588334e-80
29	23	4.313684e-80
29	24	2.670201e-80
29	25	5.161546e-81
29	26	0.000000e+00
29	27	0.000000e+00
29	28	9.822778e-81
29	29	3.307375e-80
29	30	5.888879e-80
29	31	6.474402e-80
29	32	4.226040e-80
29	33	2.670515e-80
29	34	5.106931e-81
29	35	0.000000e+00
29	36	0.000000e+00
29	37	9.590585e-81
29	38	3.263540e-80
29	39	5.827786e-80
29	40	6.521637e-80
29	41	4.275983e-80
29	42	2.624116e-80
29	43	5.108243e-81
29	44	0.000000e+00
29	45	0.000000e+00
29	46	-7.687974e-81
29	47	5.076776e-81
29	48	6.476419e-80
29	49	9.570183e-80
29	50	6.276929e-80
29	51	4.301362e-80
29	52	6.467878e-81
29	53	0.000000e+00
29	54	0.000000e+00
29	55	7.893533e-80
29	56	4.598569e-80
29	57	7.050093e-80
29	58	8.800124e-80
29	59	4.914693e-80
29	60	3.030347e-80
29	61	1.062677e-80
29	62	0.000000e+00
29	63	0.000000e+00
29	64	-1.189695e-80
29	65	2.110678e-80
29	66	6.703127e-80
29	67	7.435884e-80
29	68	3.738237e-80
29	69	2.296685e-80
29	70	5.600282e-81
29	71	0.000000e+00
29	72	0.000000e+00
29	73	-5.096760e-80
29	74	1.282633e-80
29	75	5.808311e-80
29	76	7.250504e-80
29	77	3.301109e-80
29	78	1.880732e-80
29	79	6.198802e-81
29	80	0.000000e+00
29	81	0.000000e+00
29	82	0.000000e+00
30	0	0.000000e+00
30	1	1.737642e-80
30	2	5.933690e-80
30	3	1.090604e-79
30	4	1.273576e-79
30	5	8.605238e-80
30	6	5.440886e-80
30	7	1.051074e-80
30	8	0.000000e+00
30	9	0.000000e+00
30	10	1.710436e-80
30	11	5.975033e-80
30	12	1.083725e-79
30	13	1.280713e-79
30	14	8.658715e-80
30	15	5.396764e-80
30	16	1.054095e-80
30	17	0.000000e+00
30	18	0.000000e+00
30	19	1.760138e-80
30	20	5.994714e-80
30	21	1.110138e-79
30	22	1.287334e-79
30	23	8.686470e-80
30	24	5.568514e-80
30	25	1.064265e-80
30	26	0.000000e+00
30	27	0.000000e+00
30	28	1.771274e-80
30	29	5.888879e-80
30	30	1.124203e-79
30	31	1.266275e-79
30	32	8.540612e-80
30	33	5.557756e-80
30	34	1.052746e-80
30	35	0.000000e+00
30	36	0.000000e+00
30	37	1.736228e-80
30	38	5.937587e-80
30	39	1.094925e-79
30	40	1.274001e-79
30	41	8.601712e-80
30	42	5.476042e-80
30	43	1.053144e-80
30	44	0.000000e+00
30	45	0.000000e+00
30	46	-1.814504e-80
30	47	2.091004e-81
30	48	1.192187e-79
30	49	1.844497e-79
30	50	1.262708e-79
30	51	8.911517e-80
30	52	1.272802e-80
30	53	0.000000e+00
30	54	0.000000e+00
30	55	1.498720e-79
30	56	8.593998e-80
30	57	1.248750e-79
30	58	1.735930e-79
30	59	1.181615e-79
30	60	6.941134e-80
30	61	2.035032e-80
30	62	0.000000e+00
30	63	0.000000e+00
30	64	-3.217024e-80
30	65	3.237232e-80
30	66	1.201421e-79
30	67	1.497732e-79
30	68	7.611387e-80
30	69	4.818206e-80
30	70	1.191467e-80
30	71	0.000000e+00
30	72	0.000000e+00
30	73	-1.116105e-79
30	74	1.809810e-80
30	75	1.124227e-79
30	76	1.436387e-79
30	77	6.706384e-80
30	78	4.105456e-80
30	79	1.345617e-80
30	80	0.000000e+00
30	81	0.000000e+00
30	82	0.000000e+00
31	0	0.000000e+00
31	1	1.915650e-80
31	2	6.534348e-80
31	3	1.244058e-79
31	4	1.678620e-79
31	5	1.221756e-79
31	6	7.610285e-80
31	7	1.354255e-80
31	8	0.000000e+00
31	9	0.000000e+00
31	10	1.886175e-80
31	11	6.588266e-80
31	12	1.235318e-79
31	13	1.683694e-79
31	14	1.226038e-79
31	15	7.604274e-80
31	16	1.362340e-80
31	17	0.000000e+00
31	18	0.000000e+00
31	19	1.939323e-80
31	20	6.601494e-80
31	21	1.268573e-79
31	22	1.699022e-79
31	23	1.235837e-79
31	24	7.744351e-80
31	25	1.371324e-80
31	26	0.000000e+00
31	27	0.000000e+00
31	28	1.950599e-80
31	29	6.474402e-80
31	30	1.266275e-79
31	31	1.708373e-79
31	32	1.218641e-79
31	33	7.667883e-80
31	34	1.352771e-80
31	35	0.000000e+00
31	36	0.000000e+00
31	37	1.912381e-80
31	38	6.538585e-80
31	39	1.250611e-79
31	40	1.680409e-79
31	41	1.222604e-79
31	42	7.635884e-80
31	43	1.357186e-80
31	44	0.000000e+00
31	45	0.000000e+00
31	46	-2.738173e-80
31	47	5.024615e-81
31	48	1.432896e-79
31	49	2.387516e-79
31	50	1.938295e-79
31	51	1.349420e-79
31	52	1.741418e-80
31	53	0.000000e+00
31	54	0.000000e+00
31	55	1.943220e-79
31	56	1.179540e-79
31	57	1.433774e-79
31	58	2.348005e-79
31	59	1.746248e-79
31	60	1.008020e-79
31	61	2.421801e-80
31	62	0.000000e+00
31	63	0.000000e+00
31	64	-4.883066e-80
31	65	3.564876e-80
31	66	1.542807e-79
31	67	2.285129e-79
31	68	1.247204e-79
31	69	7.843322e-80
31	70	1.750066e-80
31	71	0.000000e+00
31	72	0.000000e+00
31	73	-1.321821e-79
31	74	2.831782e-80
31	75	1.515360e-79
31	76	2.010259e-79
31	77	1.091840e-79
31	78	7.079069e-80
31	79	2.039591e-80
31	80	0.000000e+00
31	81	0.000000e+00
31	82	0.000000e+00
32	0	0.000000e+00
32	1	1.245208e-80
32	2	4.246538e-80
32	3	8.344661e-80
32	4	1.207032e-79
32	5	9.480307e-80
32	6	6.177068e-80
32	7	1.056972e-80
32	8	0.000000e+00
32	9	0.000000e+00
32	10	1.225302e-80
32	11	4.269986e-80
32	12	8.263922e-80
32	13	1.203417e-79
32	14	9.450454e-80
32	15	6.177752e-80
32	16	1.062179e-80
32	17	0.000000e+00
32	18	0.000000e+00
32	19	1.262024e-80
32	20	4.297556e-80
32	21	8.529715e-80
32	22	1.226372e-79
32	23	9.638090e-80
32	24	6.272922e-80
32	25	1.070876e-80
32	26	0.000000e+00
32	27	0.000000e+00
32	28	1.270581e-80
32	29	4.226040e-80
32	30	8.540612e-80
32	31	1.218641e-79
32	32	9.814408e-80
32	33	6.205174e-80
32	34	1.057904e-80
32	35	0.000000e+00
32	36	0.000000e+00
32	37	1.243769e-80
32	38	4.252136e-80
32	39	8.400506e-80
32	40	1.210752e-79
32	41	9.512561e-80
32	42	6.189053e-80
32	43	1.059340e-80
32	44	0.000000e+00
32	45	0.000000e+00
32	46	-2.123316e-80
32	47	3.027065e-81
32	48	9.553002e-80
32	49	1.671902e-79
32	50	1.492674e-79
32	51	1.086417e-79
32	52	1.342148e-80
32	53	0.000000e+00
32	54	0.000000e+00
32	55	1.406212e-79
32	56	8.589241e-80
32	57	9.706045e-80
32	58	1.752811e-79
32	59	1.416314e-79
32	60	8.730443e-80
32	61	1.831849e-80
32	62	0.000000e+00
32	63	0.000000e+00
32	64	-3.646289e-80
32	65	2.169317e-80
32	66	1.052789e-79
32	67	1.733801e-79
32	68	1.000582e-79
32	69	6.721911e-80
32	70	1.489973e-80
32	71	0.000000e+00
32	72	0.000000e+00
32	73	-9.693750e-80
32	74	2.123976e-80
32	75	1.082591e-79
32	76	1.480632e-79
32	77	8.734290e-80
32	78	6.112222e-80
32	79	1.688068e-80
32	80	0.000000e+00
32	81	0.000000e+00
32	82	0.000000e+00
33	0	0.000000e+00
33	1	7.482685e-81
33	2	2.647963e-80
33	3	5.429057e-80
33	4	7.506227e-80
33	5	6.024881e-80
33	6	4.613074e-80
33	7	8.912525e-81
33	8	0.000000e+00
33	9	0.000000e+00
33	10	7.427774e-81
33	11	2.638063e-80
33	12	5.371285e-80
33	13	7.436113e-80
33	14	5.943618e-80
33	15	4.581096e-80
33	16	8.895087e-81
33	17	0.000000e+00
33	18	0.000000e+00
33	19	7.553747e-81
33	20	2.689300e-80
33	21	5.546576e-80
33	22	7.661665e-80
33	23	6.169963e-80
33	24	4.698848e-80
33	25	9.027546e-81
33	26	0.000000e+00
33	27	0.000000e+00
33	28	7.540499e-81
33	29	2.670515e-80
33	30	5.557756e-80
33	31	7.667883e-80
33	32	6.205174e-80
33	33	4.935436e-80
33	34	8.968257e-81
33	35	0.000000e+00
33	36	0.000000e+00
33	37	7.470856e-81
33	38	2.654872e-80
33	39	5.462022e-80
33	40	7.548612e-80
33	41	6.068834e-80
33	42	4.626140e-80
33	43	8.919043e-81
33	44	0.000000e+00
33	45	0.000000e+00
33	46	-1.186978e-80
33	47	-2.289320e-81
33	48	6.166823e-80
33	49	1.126686e-79
33	50	9.171467e-80
33	51	7.497623e-80
33	52	1.158420e-80
33	53	0.000000e+00
33	54	0.000000e+00
33	55	9.316660e-80
33	56	5.160952e-80
33	57	6.259374e-80
33	58	1.188066e-79
33	59	1.182185e-79
33	60	8.498980e-80
33	61	1.675581e-80
33	62	0.000000e+00
33	63	0.000000e+00
33	64	-2.310459e-80
33	65	1.130089e-80
33	66	6.155162e-80
33	67	1.022536e-79
33	68	5.974571e-80
33	69	4.744883e-80
33	70	1.226524e-80
33	71	0.000000e+00
33	72	0.000000e+00
33	73	-8.174152e-80
33	74	7.525810e-81
33	75	7.210108e-80
33	76	9.812090e-80
33	77	5.370760e-80
33	78	4.064009e-80
33	79	1.271397e-80
33	80	0.000000e+00
33	81	0.000000e+00
33	82	0.000000e+00
34	0	0.000000e+00
34	1	1.368767e-81
34	2	5.019375e-81
34	3	1.032391e-80
34	4	1.322858e-80
34	5	1.016928e-80
34	6	8.773009e-81
34	7	1.938174e-81
34	8	0.000000e+00
34	9	0.000000e+00
34	10	1.368755e-81
34	11	4.967032e-81
34	12	1.022756e-80
34	13	1.310020e-80
34	14	9.976282e-81
34	15	8.670733e-81
34	16	1.928432e-81
34	17	0.000000e+00
34	18	0.000000e+00
34	19	1.375257e-81
34	20	5.106100e-81
34	21	1.052465e-80
34	22	1.351323e-80
34	23	1.045271e-80
34	24	8.959444e-81
34	25	1.962593e-81
34	26	0.000000e+00
34	27	0.000000e+00
34	28	1.362311e-81
34	29	5.106931e-81
34	30	1.052746e-80
34	31	1.352771e-80
34	32	1.057904e-80
34	33	8.968257e-81
34	34	2.158604e-81
34	35	0.000000e+00
34	36	0.000000e+00
34	37	1.365214e-81
34	38	5.034323e-81
34	39	1.037196e-80
34	40	1.331096e-80
34	41	1.026347e-80
34	42	8.806604e-81
34	43	1.938054e-81
34	44	0.000000e+00
34	45	0.000000e+00
34	46	-1.391257e-81
34	47	-9.475686e-82
34	48	1.203678e-80
34	49	2.225057e-80
34	50	1.561670e-80
34	51	1.379701e-80
34	52	2.710313e-81
34	53	0.000000e+00
34	54	0.000000e+00
34	55	1.778366e-80
34	56	8.659981e-81
34	57	1.174266e-80
34	58	2.213285e-80
34	59	2.420826e-80
34	60	1.909566e-80
34	61	3.891599e-81
34	62	0.000000e+00
34	63	0.000000e+00
34	64	-4.296955e-81
34	65	2.202082e-81
34	66	1.137326e-80
34	67	1.701128e-80
34	68	9.389746e-81
34	69	8.413522e-81
34	70	2.517072e-81
34	71	0.000000e+00
34	72	0.000000e+00
34	73	-1.766584e-80
34	74	3.900790e-82
34	75	1.418042e-80
34	76	1.879474e-80
34	77	8.968255e-81
34	78	6.766390e-81
34	79	2.425288e-81
34	80	0.000000e+00
34	81	0.000000e+00
34	82	0.000000e+00
35	0	0.000000e+00
35	1	0.000000e+00
35	2	0.000000e+00
35	3	0.000000e+00
35	4	0.000000e+00
35	5	0.000000e+00
35	6	0.000000e+00
35	7	0.000000e+00
35	8	0.000000e+00
35	9	0.000000e+00
35	10	0.000000e+00
35	11	0.000000e+00
35	12	0.000000e+00
35	13	0.000000e+00
35	14	0.000000e+00
35	15	0.000000e+00
35	16	0.000000e+00
35	17	0.000000e+00
35	18	0.000000e+00
35	19	0.000000e+00
35	20	0.000000e+00
35	21	0.000000e+00
35	22	0.000000e+00
35	23	0.000000e+00
35	24	0.000000e+00
35	25	0.000000e+00
35	26	0.000000e+00
35	27	0.000000e+00
35	28	0.000000e+00
35	29	0.000000e+00
35	30	0.000000e+00
35	31	0.000000e+00
35	32	0.000000e+00
35	33	0.000000e+00
35	34	0.000000e+00
35	35	0.000000e+00
35	36	0.000000e+00
35	37	0.000000e+00
35	38	0.000000e+00
35	39	0.000000e+00
35	40	0.000000e+00
35	41	0.000000e+00
35	42	0.000000e+00
35	43	0.000000e+00
35	44	0.000000e+00
35	45	0.000000e+00
35	46	0.000000e+00
35	47	0.000000e+00
35	48	0.000000e+00
35	49	0.000000e+00
35	50	0.000000e+00
35	51	0.000000e+00
35	52	0.000000e+00
35	53	0.000000e+00
35	54	0.000000e+00
35	55	0.000000e+00
35	56	0.000000e+00
35	57	0.000000e+00
35	58	0.000000e+00
35	59	0.000000e+00
35	60	0.000000e+00
35	61	0.000000e+00
35	62	0.000000e+00
35	63	0.000000e+00
35	64	0.000000e+00
35	65	0.000000e+00
35	66	0.000000e+00
35	67	0.000000e+00
35	68	0.000000e+00
35	69	0.000000e+00
35	70	0.000000e+00
35	71	0.000000e+00
35	72	0.000000e+00
35	73	0.000000e+00
35	74	0.000000e+00
35	75	0.000000e+00
35	76	0.000000e+00
35	77	0.000000e+00
35	78	0.000000e+00
35	79	0.000000e+00
35	80	0.000000e+00
35	81	0.000000e+00
35	82	0.000000e+00
36	0	0.000000e+00
36	1	0.000000e+00
36	2	0.000000e+00
36	3	0.000000e+00
36	4	0.000000e+00
36	5	0.000000e+00
36	6	0.000000e+00
36	7	0.000000e+00
36	8	0.000000e+00
36	9	0.000000e+00
36	10	0.000000e+00
36	11	0.000000e+00
36	12	0.000000e+00
36	13	0.000000e+00
36	14	0.000000e+00
36	15	0.000000e+00
36	16	0.000000e+00
36	17	0.000000e+00
36	18	0.000000e+00
36	19	0.000000e+00
36	20	0.000000e+00
36	21	0.000000e+00
36	22	0.000000e+00
36	23	0.000000e+00
36	24	0.000000e+00
36	25	0.000000e+00
36	26	0.000000e+00
36	27	0.000000e+00
36	28	0.000000e+00
36	29	0.000000e+00
36	30	0.000000e+00
36	31	0.000000e+00
36	32	0.000000e+00
36	33	0.000000e+00
36	34	0.000000e+00
36	35	0.000000e+00
36	36	0.000000e+00
36	37	0.000000e+00
36	38	0.000000e+00
36	39	0.000000e+00
36	40	0.000000e+00
36	41	0.000000e+00
36	42	0.000000e+00
36	43	0.000000e+00
36	44	0.000000e+00
36	45	0.000000e+00
36	46	0.000000e+00
36	47	0.000000e+00
36	48	0.000000e+00
36	49	0.000000e+00
36	50	0.000000e+00
36	51	0.000000e+00
36	52	0.000000e+00
36	53	0.000000e+00
36	54	0.000000e+00
36	55	0.000000e+00
36	56	0.000000e+00
36	57	0.000000e+00
36	58	0.000000e+00
36	59	0.000000e+00
36	60	0.000000e+00
36	61	0.000000e+00
36	62	0.000000e+00
36	63	0.000000e+00
36	64	0.000000e+00
36	65	0.000000e+00
36	66	0.000000e+00
36	67	0.000000e+00
36	68	0.000000e+00
36	69	0.000000e+00
36	70	0.000000e+00
36	71	0.000000e+00
36	72	0.000000e+00
36	73	0.000000e+00
36	74	0.000000e+00
36	75	0.000000e+00
36	76	0.000000e+00
36	77	0.000000e+00
36	78	0.000000e+00
36	79	0.000000e+00
36	80	0.000000e+00
36	81	0.000000e+00
36	82	0.000000e+00
37	0	0.000000e+00
37	1	3.041026e-81
37	2	9.732075e-81
37	3	1.710132e-80
37	4	1.930957e-80
37	5	1.269147e-80
37	6	7.286371e-81
37	7	1.355142e-81
37	8	0.000000e+00
37	9	0.000000e+00
37	10	2.977480e-81
37	11	9.846342e-81
37	12	1.699135e-80
37	13	1.945870e-80
37	14	1.285366e-80
37	15	7.216115e-81
37	16	1.357054e-81
37	17	0.000000e+00
37	18	0.000000e+00
37	19	3.090633e-81
37	20	9.813028e-81
37	21	1.741263e-80
37	22	1.948691e-80
37	23	1.275260e-80
37	24	7.468428e-81
37	25	1.375960e-81
37	26	0.000000e+00
37	27	0.000000e+00
37	28	3.126434e-81
37	29	9.590585e-81
37	30	1.736228e-80
37	31	1.912381e-80
37	32	1.243769e-80
37	33	7.470856e-81
37	34	1.365214e-81
37	35	0.000000e+00
37	36	0.000000e+00
37	37	3.173201e-81
37	38	9.731942e-81
37	39	1.717161e-80
37	40	1.929949e-80
37	41	1.265391e-80
37	42	7.342952e-81
37	43	1.360716e-81
37	44	0.000000e+00
37	45	0.000000e+00
37	46	2.901328e-82
37	47	1.845303e-81
37	48	1.837686e-80
37	49	2.709293e-80
37	50	1.914115e-80
37	51	1.260344e-80
37	52	1.792086e-81
37	53	0.000000e+00
37	54	0.000000e+00
37	55	2.152292e-80
37	56	1.283989e-80
37	57	2.000854e-80
37	58	2.567471e-80
37	59	1.259790e-80
37	60	6.510815e-81
37	61	2.640854e-81
37	62	0.000000e+00
37	63	0.000000e+00
37	64	-1.841223e-81
37	65	7.283559e-81
37	66	1.982257e-80
37	67	2.165552e-80
37	68	1.100324e-80
37	69	6.773293e-81
37	70	1.537943e-81
37	71	0.000000e+00
37	72	0.000000e+00
37	73	-1.112016e-80
37	74	5.765530e-81
37	75	1.607665e-80
37	76	2.017724e-80
37	77	9.498130e-81
37	78	5.264097e-81
37	79	1.656986e-81
37	80	0.000000e+00
37	81	0.000000e+00
37	82	0.000000e+00
38	0	0.000000e+00
38	1	9.732968e-81
38	2	3.297108e-80
38	3	5.857521e-80
38	4	6.600967e-80
38	5	4.327005e-80
38	6	2.592174e-80
38	7	5.026758e-81
38	8	0.000000e+00
38	9	0.000000e+00
38	10	9.547944e-81
38	11	3.326083e-80
38	12	5.823588e-80
38	13	6.650443e-80
38	14	4.375276e-80
38	15	2.569179e-80
38	16	5.044608e-81
38	17	0.000000e+00
38	18	0.000000e+00
38	19	9.876402e-81
38	20	3.328253e-80
38	21	5.958898e-80
38	22	6.662448e-80
38	23	4.350855e-80
38	24	2.657464e-80
38	25	5.091751e-81
38	26	0.000000e+00
38	27	0.000000e+00
38	28	9.973339e-81
38	29	3.263540e-80
38	30	5.937587e-80
38	31	6.538585e-80
38	32	4.252136e-80
38	33	2.654872e-80
38	34	5.034323e-81
38	35	0.000000e+00
38	36	0.000000e+00
38	37	9.731942e-81
38	38	3.340070e-80
38	39	5.878686e-80
38	40	6.597420e-80
38	41	4.315602e-80
38	42	2.612411e-80
38	43	5.040148e-81
38	44	0.000000e+00
38	45	0.000000e+00
38	46	-8.193173e-81
38	47	5.321236e-81
38	48	6.559154e-80
38	49	9.642850e-80
38	50	6.375611e-80
38	51	4.323058e-80
38	52	6.371959e-81
38	53	0.000000e+00
38	54	0.000000e+00
38	55	7.969046e-80
38	56	4.671650e-80
38	57	7.111009e-80
38	58	8.843395e-80
38	59	4.783221e-80
38	60	2.884561e-80
38	61	1.044091e-80
38	62	0.000000e+00
38	63	0.000000e+00
38	64	-1.193542e-80
38	65	2.145022e-80
38	66	6.795676e-80
38	67	7.544697e-80
38	68	3.787969e-80
38	69	2.295383e-80
38	70	5.483241e-81
38	71	0.000000e+00
38	72	0.000000e+00
38	73	-5.002328e-80
38	74	1.330486e-80
38	75	5.822230e-80
38	76	7.267945e-80
38	77	3.326528e-80
38	78	1.894764e-80
38	79	6.166282e-81
38	80	0.000000e+00
38	81	0.000000e+00
38	82	0.000000e+00
39	0	0.000000e+00
39	1	1.718600e-80
39	2	5.875183e-80
39	3	1.080082e-79
39	4	1.260266e-79
39	5	8.491062e-80
39	6	5.359082e-80
39	7	1.037195e-80
39	8	0.000000e+00
39	9	0.000000e+00
39	10	1.692157e-80
39	11	5.918259e-80
39	12	1.074035e-79
39	13	1.268859e-79
39	14	8.558692e-80
39	15	5.323655e-80
39	16	1.041223e-80
39	17	0.000000e+00
39	18	0.000000e+00
39	19	1.740678e-80
39	20	5.934593e-80
39	21	1.098986e-79
39	22	1.273117e-79
39	23	8.561649e-80
39	24	5.481534e-80
39	25	1.049733e-80
39	26	0.000000e+00
39	27	0.000000e+00
39	28	1.751215e-80
39	29	5.827786e-80
39	30	1.094925e-79
39	31	1.250611e-79
39	32	8.400506e-80
39	33	5.462022e-80
39	34	1.037196e-80
39	35	0.000000e+00
39	36	0.000000e+00
39	37	1.717161e-80
39	38	5.878686e-80
39	39	1.093946e-79
39	40	1.260359e-79
39	41	8.482773e-80
39	42	5.392543e-80
39	43	1.039074e-80
39	44	0.000000e+00
39	45	0.000000e+00
39	46	-1.930005e-80
39	47	2.518848e-81
39	48	1.186275e-79
39	49	1.833214e-79
39	50	1.250108e-79
39	51	8.820495e-80
39	52	1.258591e-80
39	53	0.000000e+00
39	54	0.000000e+00
39	55	1.490420e-79
39	56	8.514357e-80
39	57	1.234466e-79
39	58	1.712860e-79
39	59	1.167852e-79
39	60	6.850176e-80
39	61	2.009233e-80
39	62	0.000000e+00
39	63	0.000000e+00
39	64	-3.241241e-80
39	65	3.184096e-80
39	66	1.190821e-79
39	67	1.476012e-79
39	68	7.504695e-80
39	69	4.727698e-80
39	70	1.168513e-80
39	71	0.000000e+00
39	72	0.000000e+00
39	73	-1.106223e-79
39	74	1.752791e-80
39	75	1.117027e-79
39	76	1.423455e-79
39	77	6.612404e-80
39	78	4.042728e-80
39	79	1.330530e-80
39	80	0.000000e+00
39	81	0.000000e+00
39	82	0.000000e+00
40	0	0.000000e+00
40	1	1.933333e-80
40	2	6.594008e-80
40	3	1.254088e-79
40	4	1.690939e-79
40	5	1.222164e-79
40	6	7.532500e-80
40	7	1.337749e-80
40	8	0.000000e+00
40	9	0.000000e+00
40	10	1.904055e-80
40	11	6.657137e-80
40	12	1.246845e-79
40	13	1.701187e-79
40	14	1.231196e-79
40	15	7.552829e-80
40	16	1.349557e-80
40	17	0.000000e+00
40	18	0.000000e+00
40	19	1.957024e-80
40	20	6.658438e-80
40	21	1.278009e-79
40	22	1.708715e-79
40	23	1.233408e-79
40	24	7.653344e-80
40	25	1.353301e-80
40	26	0.000000e+00
40	27	0.000000e+00
40	28	1.968057e-80
40	29	6.521637e-80
40	30	1.274001e-79
40	31	1.680409e-79
40	32	1.210752e-79
40	33	7.548612e-80
40	34	1.331096e-80
40	35	0.000000e+00
40	36	0.000000e+00
40	37	1.929949e-80
40	38	6.597420e-80
40	39	1.260359e-79
40	40	1.709398e-79
40	41	1.221661e-79
40	42	7.553191e-80
40	43	1.340354e-80
40	44	0.000000e+00
40	45	0.000000e+00
40	46	-2.787120e-80
40	47	5.203280e-81
40	48	1.451065e-79
40	49	2.415276e-79
40	50	1.949624e-79
40	51	1.347481e-79
40	52	1.738013e-80
40	53	0.000000e+00
40	54	0.000000e+00
40	55	1.956190e-79
40	56	1.186473e-79
40	57	1.437312e-79
40	58	2.355650e-79
40	59	1.725269e-79
40	60	9.752547e-80
40	61	2.371031e-80
40	62	0.000000e+00
40	63	0.000000e+00
40	64	-5.049654e-80
40	65	3.597697e-80
40	66	1.558373e-79
40	67	2.301236e-79
40	68	1.245862e-79
40	69	7.710379e-80
40	70	1.711582e-80
40	71	0.000000e+00
40	72	0.000000e+00
40	73	-1.313778e-79
40	74	2.794625e-80
40	75	1.525213e-79
40	76	2.025229e-79
40	77	1.093660e-79
40	78	7.069445e-80
40	79	2.031913e-80
40	80	0.000000e+00
40	81	0.000000e+00
40	82	0.000000e+00
41	0	0.000000e+00
41	1	1.266693e-80
41	2	4.310754e-80
41	3	8.429757e-80
41	4	1.219123e-79
41	5	9.506624e-80
41	6	6.083690e-80
41	7	1.030321e-80
41	8	0.000000e+00
41	9	0.000000e+00
41	10	1.246288e-80
41	11	4.344974e-80
41	12	8.364648e-80
41	13	1.220499e-79
41	14	9.528837e-80
41	15	6.112080e-80
41	16	1.039108e-80
41	17	0.000000e+00
41	18	0.000000e+00
41	19	1.284127e-80
41	20	4.358898e-80
41	21	8.608650e-80
41	22	1.235963e-79
41	23	9.633509e-80
41	24	6.165849e-80
41	25	1.042710e-80
41	26	0.000000e+00
41	27	0.000000e+00
41	28	1.293221e-80
41	29	4.275983e-80
41	30	8.601712e-80
41	31	1.222604e-79
41	32	9.512561e-80
41	33	6.068834e-80
41	34	1.026347e-80
41	35	0.000000e+00
41	36	0.000000e+00
41	37	1.265391e-80
41	38	4.315602e-80
41	39	8.482773e-80
41	40	1.221661e-79
41	41	9.653216e-80
41	42	6.090970e-80
41	43	1.032446e-80
41	44	0.000000e+00
41	45	0.000000e+00
41	46	-2.261420e-80
41	47	4.554729e-81
41	48	9.758005e-80
41	49	1.696896e-79
41	50	1.509707e-79
41	51	1.085447e-79
41	52	1.314900e-80
41	53	0.000000e+00
41	54	0.000000e+00
41	55	1.427131e-79
41	56	8.718535e-80
41	57	9.840180e-80
41	58	1.756811e-79
41	59	1.375130e-79
41	60	8.349992e-80
41	61	1.779267e-80
41	62	0.000000e+00
41	63	0.000000e+00
41	64	-3.717175e-80
41	65	2.261855e-80
41	66	1.069581e-79
41	67	1.742647e-79
41	68	1.000908e-79
41	69	6.605559e-80
41	70	1.443647e-80
41	71	0.000000e+00
41	72	0.000000e+00
41	73	-9.459495e-80
41	74	2.197847e-80
41	75	1.085984e-79
41	76	1.485063e-79
41	77	8.752026e-80
41	78	6.098499e-80
41	79	1.667049e-80
41	80	0.000000e+00
41	81	0.000000e+00
41	82	0.000000e+00
42	0	0.000000e+00
42	1	7.352692e-81
42	2	2.606007e-80
42	3	5.361134e-80
42	4	7.515904e-80
42	5	6.053502e-80
42	6	4.594876e-80
42	7	8.792850e-81
42	8	0.000000e+00
42	9	0.000000e+00
42	10	7.300645e-81
42	11	2.599271e-80
42	12	5.312438e-80
42	13	7.472524e-80
42	14	5.998782e-80
42	15	4.585933e-80
42	16	8.806760e-81
42	17	0.000000e+00
42	18	0.000000e+00
42	19	7.424731e-81
42	20	2.645518e-80
42	21	5.473730e-80
42	22	7.658881e-80
42	23	6.184525e-80
42	24	4.667968e-80
42	25	8.896298e-81
42	26	0.000000e+00
42	27	0.000000e+00
42	28	7.411204e-81
42	29	2.624116e-80
42	30	5.476042e-80
42	31	7.635884e-80
42	32	6.189053e-80
42	33	4.626140e-80
42	34	8.806604e-81
42	35	0.000000e+00
42	36	0.000000e+00
42	37	7.342952e-81
42	38	2.612411e-80
42	39	5.392543e-80
42	40	7.553191e-80
42	41	6.090970e-80
42	42	4.741756e-80
42	43	8.797242e-81
42	44	0.000000e+00
42	45	0.000000e+00
42	46	-1.169614e-80
42	47	-1.722213e-81
42	48	6.136002e-80
42	49	1.130885e-79
42	50	9.308164e-80
42	51	7.563880e-80
42	52	1.162233e-80
42	53	0.000000e+00
42	54	0.000000e+00
42	55	9.278659e-80
42	56	5.161121e-80
42	57	6.150068e-80
42	58	1.191979e-79
42	59	1.184062e-79
42	60	8.465764e-80
42	61	1.635328e-80
42	62	0.000000e+00
42	63	0.000000e+00
42	64	-2.396460e-80
42	65	1.093148e-80
42	66	6.155845e-80
42	67	1.039762e-79
42	68	6.063492e-80
42	69	4.733970e-80
42	70	1.217212e-80
42	71	0.000000e+00
42	72	0.000000e+00
42	73	-7.934650e-80
42	74	7.899606e-81
42	75	7.268513e-80
42	76	9.917607e-80
42	77	5.486639e-80
42	78	4.154595e-80
42	79	1.282064e-80
42	80	0.000000e+00
42	81	0.000000e+00
42	82	0.000000e+00
43	0	0.000000e+00
43	1	1.364220e-81
43	2	5.025747e-81
43	3	1.034434e-80
43	4	1.332843e-80
43	5	1.023828e-80
43	6	8.770145e-81
43	7	1.929406e-81
43	8	0.000000e+00
43	9	0.000000e+00
43	10	1.363780e-81
43	11	4.977118e-81
43	12	1.025911e-80
43	13	1.323526e-80
43	14	1.007771e-80
43	15	8.696166e-81
43	16	1.924910e-81
43	17	0.000000e+00
43	18	0.000000e+00
43	19	1.370736e-81
43	20	5.110974e-81
43	21	1.054026e-80
43	22	1.359744e-80
43	23	1.050471e-80
43	24	8.942067e-81
43	25	1.952166e-81
43	26	0.000000e+00
43	27	0.000000e+00
43	28	1.358326e-81
43	29	5.108243e-81
43	30	1.053144e-80
43	31	1.357186e-80
43	32	1.059340e-80
43	33	8.919043e-81
43	34	1.938054e-81
43	35	0.000000e+00
43	36	0.000000e+00
43	37	1.360716e-81
43	38	5.040148e-81
43	39	1.039074e-80
43	40	1.340354e-80
43	41	1.032446e-80
43	42	8.797242e-81
43	43	2.045245e-81
43	44	0.000000e+00
43	45	0.000000e+00
43	46	-1.235679e-81
43	47	-9.932367e-82
43	48	1.209329e-80
43	49	2.242484e-80
43	50	1.576258e-80
43	51	1.382770e-80
43	52	2.738079e-81
43	53	0.000000e+00
43	54	0.000000e+00
43	55	1.769749e-80
43	56	8.740046e-81
43	57	1.172330e-80
43	58	2.233747e-80
43	59	2.435603e-80
43	60	1.909006e-80
43	61	3.856629e-81
43	62	0.000000e+00
43	63	0.000000e+00
43	64	-4.494968e-81
43	65	2.115026e-81
43	66	1.146542e-80
43	67	1.734146e-80
43	68	9.544988e-81
43	69	8.405303e-81
43	70	2.512847e-81
43	71	0.000000e+00
43	72	0.000000e+00
43	73	-1.745373e-80
43	74	3.838628e-82
43	75	1.445481e-80
43	76	1.916178e-80
43	77	9.191607e-81
43	78	6.891242e-81
43	79	2.450272e-81
43	80	0.000000e+00
43	81	0.000000e+00
43	82	0.000000e+00
44	0	0.000000e+00
44	1	0.000000e+00
44	2	0.000000e+00
44	3	0.000000e+00
44	4	0.000000e+00
44	5	0.000000e+00
44	6	0.000000e+00
44	7	0.000000e+00
44	8	0.000000e+00
44	9	0.000000e+00
44	10	0.000000e+00
44	11	0.000000e+00
44	12	0.000000e+00
44	13	0.000000e+00
44	14	0.000000e+00
44	15	0.000000e+00
44	16	0.000000e+00
44	17	0.000000e+00
44	18	0.000000e+00
44	19	0.000000e+00
44	20	0.000000e+00
44	21	0.000000e+00
44	22	0.000000e+00
44	23	0.000000e+00
44	24	0.000000e+00
44	25	0.000000e+00
44	26	0.000000e+00
44	27	0.000000e+00
44	28	0.000000e+00
44	29	0.000000e+00
44	30	0.000000e+00
44	31	0.000000e+00
44	32	0.000000e+00
44	33	0.000000e+00
44	34	0.000000e+00
44	35	0.000000e+00
44	36	0.000000e+00
44	37	0.000000e+00
44	38	0.000000e+00
44	39	0.000000e+00
44	40	0.000000e+00
44	41	0.000000e+00
44	42	0.000000e+00
44	43	0.000000e+00
44	44	0.000000e+00
44	45	0.000000e+00
44	46	0.000000e+00
44	47	0.000000e+00
44	48	0.000000e+00
44	49	0.000000e+00
44	50	0.000000e+00
44	51	0.000000e+00
44	52	0.000000e+00
44	53	0.000000e+00
44	54	0.000000e+00
44	55	0.000000e+00
44	56	0.000000e+00
44	57	0.000000e+00
44	58	0.000000e+00
44	59	0.000000e+00
44	60	0.000000e+00
44	61	0.000000e+00
44	62	0.000000e+00
44	63	0.000000e+00
44	64	0.000000e+00
44	65	0.000000e+00
44	66	0.000000e+00
44	67	0.000000e+00
44	68	0.000000e+00
44	69	0.000000e+00
44	70	0.000000e+00
44	71	0.000000e+00
44	72	0.000000e+00
44	73	0.000000e+00
44	74	0.000000e+00
44	75	0.000000e+00
44	76	0.000000e+00
44	77	0.000000e+00
44	78	0.000000e+00
44	79	0.000000e+00
44	80	0.000000e+00
44	81	0.000000e+00
44	82	0.000000e+00
45	0	0.000000e+00
45	1	0.000000e+00
45	2	0.000000e+00
45	3	0.000000e+00
45	4	0.000000e+00
45	5	0.000000e+00
45	6	0.000000e+00
45	7	0.000000e+00
45	8	0.000000e+00
45	9	0.000000e+00
45	10	0.000000e+00
45	11	0.000000e+00
45	12	0.000000e+00
45	13	0.000000e+00
45	14	0.000000e+00
45	15	0.000000e+00
45	16	0.000000e+00
45	17	0.000000e+00
45	18	0.000000e+00
45	19	0.000000e+00
45	20	0.000000e+00
45	21	0.000000e+00
45	22	0.000000e+00
45	23	0.000000e+00
45	24	0.000000e+00
45	25	0.000000e+00
45	26	0.000000e+00
45	27	0.000000e+00
45	28	0.000000e+00
45	29	0.000000e+00
45	30	0.000000e+00
45	31	0.000000e+00
45	32	0.000000e+00
45	33	0.000000e+00
45	34	0.000000e+00
45	35	0.000000e+00
45	36	0.000000e+00
45	37	0.000000e+00
45	38	0.000000e+00
45	39	0.000000e+00
45	40	0.000000e+00
45	41	0.000000e+00
45	42	0.000000e+00
45	43	0.000000e+00
45	44	0.000000e+00
45	45	0.000000e+00
45	46	0.000000e+00
45	47	0.000000e+00
45	48	0.000000e+00
45	49	0.000000e+00
45	50	0.000000e+00
45	51	0.000000e+00
45	52	0.000000e+00
45	53	0.000000e+00
45	54	0.000000e+00
45	55	0.000000e+00
45	56	0.000000e+00
45	57	0.000000e+00
45	58	0.000000e+00
45	59	0.000000e+00
45	60	0.000000e+00
45	61	0.000000e+00
45	62	0.000000e+00
45	63	0.000000e+00
45	64	0.000000e+00
45	65	0.000000e+00
45	66	0.000000e+00
45	67	0.000000e+00
45	68	0.000000e+00
45	69	0.000000e+00
45	70	0.000000e+00
45	71	0.000000e+00
45	72	0.000000e+00
45	73	0.000000e+00
45	74	0.000000e+00
45	75	0.000000e+00
45	76	0.000000e+00
45	77	0.000000e+00
45	78	0.000000e+00
45	79	0.000000e+00
45	80	0.000000e+00
45	81	0.000000e+00
45	82	0.000000e+00
46	0	0.000000e+00
46	1	2.565654e-82
46	2	-8.161503e-81
46	3	-1.944883e-80
46	4	-2.795793e-80
46	5	-2.322431e-80
46	6	-1.145743e-80
46	7	-1.221955e-81
46	8	0.000000e+00
46	9	0.000000e+00
46	10	2.224793e-82
46	11	-8.586917e-81
46	12	-2.024671e-80
46	13	-2.828374e-80
46	14	-2.403240e-80
46	15	-1.130158e-80
46	16	-1.082866e-81
46	17	0.000000e+00
46	18	0.000000e+00
46	19	3.220936e-82
46	20	-8.178725e-81
46	21	-1.931271e-80
46	22	-2.808657e-80
46	23	-2.261648e-80
46	24	-1.191090e-80
46	25	-1.271944e-81
46	26	0.000000e+00
46	27	0.000000e+00
46	28	3.641454e-82
46	29	-7.687974e-81
46	30	-1.814504e-80
46	31	-2.738173e-80
46	32	-2.123316e-80
46	33	-1.186978e-80
46	34	-1.391257e-81
46	35	0.000000e+00
46	36	0.000000e+00
46	37	2.901328e-82
46	38	-8.193173e-81
46	39	-1.930005e-80
46	40	-2.787120e-80
46	41	-2.261420e-80
46	42	-1.169614e-80
46	43	-1.235679e-81
46	44	0.000000e+00
46	45	0.000000e+00
46	46	2.019866e-78
46	47	1.597317e-79
46	48	8.936869e-80
46	49	8.131469e-80
46	50	2.591283e-80
46	51	-4.499182e-80
46	52	5.490667e-80
46	53	0.000000e+00
46	54	0.000000e+00
46	55	-2.486668e-79
46	56	9.270088e-80
46	57	1.502416e-79
46	58	2.211466e-79
46	59	2.738410e-79
46	60	2.110941e-79
46	61	1.973085e-80
46	62	0.000000e+00
46	63	0.000000e+00
46	64	2.427746e-79
46	65	1.901849e-79
46	66	7.179776e-80
46	67	1.558323e-80
46	68	-1.126550e-81
46	69	1.518858e-80
46	70	4.067652e-81
46	71	0.000000e+00
46	72	0.000000e+00
46	73	4.199255e-79
46	74	2.401769e-79
46	75	1.053818e-79
46	76	4.163271e-80
46	77	1.423805e-80
46	78	1.089850e-80
46	79	5.734102e-81
46	80	0.000000e+00
46	81	0.000000e+00
46	82	0.000000e+00
47	0	0.000000e+00
47	1	1.794008e-81
47	2	5.391468e-81
47	3	2.658276e-81
47	4	5.262552e-81
47	5	4.998187e-81
47	6	-1.688468e-81
47	7	-9.799578e-82
47	8	0.000000e+00
47	9	0.000000e+00
47	10	1.710138e-81
47	11	5.566327e-81
47	12	2.906937e-81
47	13	5.365468e-81
47	14	5.943128e-81
47	15	-1.274074e-81
47	16	-1.047198e-81
47	17	0.000000e+00
47	18	0.000000e+00
47	19	1.925887e-81
47	20	5.339153e-81
47	21	2.476555e-81
47	22	5.199095e-81
47	23	4.279945e-81
47	24	-1.881440e-81
47	25	-9.982103e-82
47	26	0.000000e+00
47	27	0.000000e+00
47	28	2.001623e-81
47	29	5.076776e-81
47	30	2.091004e-81
47	31	5.024615e-81
47	32	3.027065e-81
47	33	-2.289320e-81
47	34	-9.475686e-82
47	35	0.000000e+00
47	36	0.000000e+00
47	37	1.845303e-81
47	38	5.321236e-81
47	39	2.518848e-81
47	40	5.203280e-81
47	41	4.554729e-81
47	42	-1.722213e-81
47	43	-9.932367e-82
47	44	0.000000e+00
47	45	0.000000e+00
47	46	1.597317e-79
47	47	2.701711e-79
47	48	7.810741e-80
47	49	6.823020e-80
47	50	4.271165e-80
47	51	1.449492e-80
47	52	1.532664e-80
47	53	0.000000e+00
47	54	0.000000e+00
47	55	1.118864e-80
47	56	7.256855e-80
47	57	1.009275e-79
47	58	8.266560e-80
47	59	3.251580e-80
47	60	5.722412e-80
47	61	9.667197e-81
47	62	0.000000e+00
47	63	0.000000e+00
47	64	8.982633e-80
47	65	8.663089e-80
47	66	7.133370e-80
47	67	2.302255e-80
47	68	2.075426e-80
47	69	1.425367e-80
47	70	-2.639126e-82
47	71	0.000000e+00
47	72	0.000000e+00
47	73	1.448524e-79
47	74	1.007431e-79
47	75	4.344654e-80
47	76	9.085455e-81
47	77	6.917793e-81
47	78	1.049994e-80
47	79	1.673317e-81
47	80	0.000000e+00
47	81	0.000000e+00
47	82	0.000000e+00
48	0	0.000000e+00
48	1	1.839846e-80
48	2	6.562846e-80
48	3	1.183532e-79
48	4	1.453988e-79
48	5	9.801616e-80
48	6	6.102144e-80
48	7	1.210291e-80
48	8	0.000000e+00
48	9	0.000000e+00
48	10	1.811028e-80
48	11	6.626808e-80
48	12	1.180178e-79
48	13	1.466946e-79
48	14	9.940604e-80
48	15	6.090205e-80
48	16	1.213073e-80
48	17	0.000000e+00
48	18	0.000000e+00
48	19	1.862989e-80
48	20	6.617202e-80
48	21	1.201339e-79
48	22	1.464388e-79
48	23	9.827403e-80
48	24	6.229025e-80
48	25	1.221357e-80
48	26	0.000000e+00
48	27	0.000000e+00
48	28	1.873147e-80
48	29	6.476419e-80
48	30	1.192187e-79
48	31	1.432896e-79
48	32	9.553002e-80
48	33	6.166823e-80
48	34	1.203678e-80
48	35	0.000000e+00
48	36	0.000000e+00
48	37	1.837686e-80
48	38	6.559154e-80
48	39	1.186275e-79
48	40	1.451065e-79
48	41	9.758005e-80
48	42	6.136002e-80
48	43	1.209329e-80
48	44	0.000000e+00
48	45	0.000000e+00
48	46	8.936869e-80
48	47	7.810741e-80
48	48	4.042263e-79
48	49	2.958925e-79
48	50	1.945347e-79
48	51	1.253498e-79
48	52	2.949603e-80
48	53	0.000000e+00
48	54	0.000000e+00
48	55	2.114411e-79
48	56	1.607394e-79
48	57	2.153370e-79
48	58	2.739734e-79
48	59	1.856295e-79
48	60	1.440468e-79
48	61	3.364987e-80
48	62	0.000000e+00
48	63	0.000000e+00
48	64	3.773647e-81
48	65	9.093570e-80
48	66	1.940431e-79
48	67	2.003365e-79
48	68	1.040284e-79
48	69	6.836208e-80
48	70	1.442076e-80
48	71	0.000000e+00
48	72	0.000000e+00
48	73	-7.418155e-80
48	74	7.424648e-80
48	75	1.762699e-79
48	76	1.813857e-79
48	77	7.833797e-80
48	78	5.268386e-80
48	79	1.599974e-80
48	80	0.000000e+00
48	81	0.000000e+00
48	82	0.000000e+00
49	0	0.000000e+00
49	1	2.718285e-80
49	2	9.646686e-80
49	3	1.829482e-79
49	4	2.420337e-79
49	5	1.703371e-79
49	6	1.130586e-79
49	7	2.245987e-80
49	8	0.000000e+00
49	9	0.000000e+00
49	10	2.692437e-80
49	11	9.700861e-80
49	12	1.822270e-79
49	13	2.439912e-79
49	14	1.719607e-79
49	15	1.134153e-79
49	16	2.259734e-80
49	17	0.000000e+00
49	18	0.000000e+00
49	19	2.740137e-80
49	20	9.736920e-80
49	21	1.856403e-79
49	22	2.437484e-79
49	23	1.710846e-79
49	24	1.145411e-79
49	25	2.263870e-80
49	26	0.000000e+00
49	27	0.000000e+00
49	28	2.737915e-80
49	29	9.570183e-80
49	30	1.844497e-79
49	31	2.387516e-79
49	32	1.671902e-79
49	33	1.126686e-79
49	34	2.225057e-80
49	35	0.000000e+00
49	36	0.000000e+00
49	37	2.709293e-80
49	38	9.642850e-80
49	39	1.833214e-79
49	40	2.415276e-79
49	41	1.696896e-79
49	42	1.130885e-79
49	43	2.242484e-80
49	44	0.000000e+00
49	45	0.000000e+00
49	46	8.131469e-80
49	47	6.823020e-80
49	48	2.958925e-79
49	49	6.714934e-79
49	50	3.458772e-79
49	51	2.314830e-79
49	52	4.553150e-80
49	53	0.000000e+00
49	54	0.000000e+00
49	55	3.457923e-79
49	56	2.277617e-79
49	57	2.899095e-79
49	58	4.384891e-79
49	59	3.402761e-79
49	60	2.454243e-79
49	61	5.189781e-80
49	62	0.000000e+00
49	63	0.000000e+00
49	64	-4.908989e-80
49	65	1.001233e-79
49	66	2.783103e-79
49	67	3.550405e-79
49	68	1.805643e-79
49	69	1.151344e-79
49	70	2.805408e-80
49	71	0.000000e+00
49	72	0.000000e+00
49	73	-1.929245e-79
49	74	8.035718e-80
49	75	2.798394e-79
49	76	3.246375e-79
49	77	1.556697e-79
49	78	9.877105e-80
49	79	3.036931e-80
49	80	0.000000e+00
49	81	0.000000e+00
49	82	0.000000e+00
50	0	0.000000e+00
50	1	1.920229e-80
50	2	6.386325e-80
50	3	1.245367e-79
50	4	1.952883e-79
50	5	1.514132e-79
50	6	9.339564e-80
50	7	1.577514e-80
50	8	0.000000e+00
50	9	0.000000e+00
50	10	1.891336e-80
50	11	6.456753e-80
50	12	1.237206e-79
50	13	1.960201e-79
50	14	1.524508e-79
50	15	9.435767e-80
50	16	1.591400e-80
50	17	0.000000e+00
50	18	0.000000e+00
50	19	1.942096e-80
50	20	6.431269e-80
50	21	1.267510e-79
50	22	1.969230e-79
50	23	1.523753e-79
50	24	9.399296e-80
50	25	1.591462e-80
50	26	0.000000e+00
50	27	0.000000e+00
50	28	1.950623e-80
50	29	6.276929e-80
50	30	1.262708e-79
50	31	1.938295e-79
50	32	1.492674e-79
50	33	9.171467e-80
50	34	1.561670e-80
50	35	0.000000e+00
50	36	0.000000e+00
50	37	1.914115e-80
50	38	6.375611e-80
50	39	1.250108e-79
50	40	1.949624e-79
50	41	1.509707e-79
50	42	9.308164e-80
50	43	1.576258e-80
50	44	0.000000e+00
50	45	0.000000e+00
50	46	2.591283e-80
50	47	4.271165e-80
50	48	1.945347e-79
50	49	3.458772e-79
50	50	4.159024e-79
50	51	2.137647e-79
50	52	3.072715e-80
50	53	0.000000e+00
50	54	0.000000e+00
50	55	2.440601e-79
50	56	1.629542e-79
50	57	1.790018e-79
50	58	3.340998e-79
50	59	2.581618e-79
50	60	1.648421e-79
50	61	3.221606e-80
50	62	0.000000e+00
50	63	0.000000e+00
50	64	-4.528007e-80
50	65	6.619025e-80
50	66	2.130961e-79
50	67	3.277153e-79
50	68	1.832790e-79
50	69	1.169470e-79
50	70	2.450231e-80
50	71	0.000000e+00
50	72	0.000000e+00
50	73	-1.161599e-79
50	74	7.131745e-80
50	75	2.055405e-79
50	76	2.687472e-79
50	77	1.618453e-79
50	78	1.069647e-79
50	79	2.824963e-80
50	80	0.000000e+00
50	81	0.000000e+00
50	82	0.000000e+00
51	0	0.000000e+00
51	1	1.265322e-80
51	2	4.324704e-80
51	3	8.787755e-80
51	4	1.345724e-79
51	5	1.085118e-79
51	6	7.582242e-80
51	7	1.383669e-80
51	8	0.000000e+00
51	9	0.000000e+00
51	10	1.258472e-80
51	11	4.338662e-80
51	12	8.729183e-80
51	13	1.344609e-79
51	14	1.084092e-79
51	15	7.628669e-80
51	16	1.387502e-80
51	17	0.000000e+00
51	18	0.000000e+00
51	19	1.274903e-80
51	20	4.369454e-80
51	21	8.945513e-80
51	22	1.363365e-79
51	23	1.098709e-79
51	24	7.648057e-80
51	25	1.397645e-80
51	26	0.000000e+00
51	27	0.000000e+00
51	28	1.267741e-80
51	29	4.301362e-80
51	30	8.911517e-80
51	31	1.349420e-79
51	32	1.086417e-79
51	33	7.497623e-80
51	34	1.379701e-80
51	35	0.000000e+00
51	36	0.000000e+00
51	37	1.260344e-80
51	38	4.323058e-80
51	39	8.820495e-80
51	40	1.347481e-79
51	41	1.085447e-79
51	42	7.563880e-80
51	43	1.382770e-80
51	44	0.000000e+00
51	45	0.000000e+00
51	46	-4.499182e-80
51	47	1.449492e-80
51	48	1.253498e-79
51	49	2.314830e-79
51	50	2.137647e-79
51	51	2.901716e-79
51	52	2.086256e-80
51	53	0.000000e+00
51	54	0.000000e+00
51	55	2.020489e-79
51	56	1.001102e-79
51	57	1.069762e-79
51	58	2.228656e-79
51	59	1.880932e-79
51	60	1.322288e-79
51	61	2.577035e-80
51	62	0.000000e+00
51	63	0.000000e+00
51	64	-5.276054e-80
51	65	2.236043e-80
51	66	1.319074e-79
51	67	2.195078e-79
51	68	1.289320e-79
51	69	9.307419e-80
51	70	2.168021e-80
51	71	0.000000e+00
51	72	0.000000e+00
51	73	-1.344358e-79
51	74	2.474912e-80
51	75	1.364289e-79
51	76	1.914851e-79
51	77	1.118145e-79
51	78	8.164183e-80
51	79	2.377549e-80
51	80	0.000000e+00
51	81	0.000000e+00
51	82	0.000000e+00
52	0	0.000000e+00
52	1	1.802728e-81
52	2	6.375081e-81
52	3	1.253559e-80
52	4	1.734228e-80
52	5	1.305555e-80
52	6	1.163358e-80
52	7	2.741312e-81
52	8	0.000000e+00
52	9	0.000000e+00
52	10	1.785634e-81
52	11	6.297485e-81
52	12	1.244374e-80
52	13	1.732656e-80
52	14	1.288410e-80
52	15	1.166347e-80
52	16	2.766644e-81
52	17	0.000000e+00
52	18	0.000000e+00
52	19	1.807044e-81
52	20	6.464101e-81
52	21	1.275592e-80
52	22	1.759581e-80
52	23	1.336406e-80
52	24	1.177318e-80
52	25	2.764138e-81
52	26	0.000000e+00
52	27	0.000000e+00
52	28	1.801378e-81
52	29	6.467878e-81
52	30	1.272802e-80
52	31	1.741418e-80
52	32	1.342148e-80
52	33	1.158420e-80
52	34	2.710313e-81
52	35	0.000000e+00
52	36	0.000000e+00
52	37	1.792086e-81
52	38	6.371959e-81
52	39	1.258591e-80
52	40	1.738013e-80
52	41	1.314900e-80
52	42	1.162233e-80
52	43	2.738079e-81
52	44	0.000000e+00
52	45	0.000000e+00
52	46	5.490667e-80
52	47	1.532664e-80
52	48	2.949603e-80
52	49	4.553150e-80
52	50	3.072715e-80
52	51	2.086256e-80
52	52	1.842594e-80
52	53	0.000000e+00
52	54	0.000000e+00
52	55	1.268485e-80
52	56	2.557845e-80
52	57	3.399513e-80
52	58	5.478001e-80
52	59	5.728383e-80
52	60	4.620970e-80
52	61	7.717899e-81
52	62	0.000000e+00
52	63	0.000000e+00
52	64	1.377695e-80
52	65	2.098552e-80
52	66	3.254307e-80
52	67	3.673692e-80
52	68	1.969250e-80
52	69	1.666027e-80
52	70	4.638995e-81
52	71	0.000000e+00
52	72	0.000000e+00
52	73	1.345242e-80
52	74	2.085641e-80
52	75	3.791882e-80
52	76	4.042038e-80
52	77	1.996135e-80
52	78	1.477736e-80
52	79	5.134137e-81
52	80	0.000000e+00
52	81	0.000000e+00
52	82	0.000000e+00
53	0	0.000000e+00
53	1	0.000000e+00
53	2	0.000000e+00
53	3	0.000000e+00
53	4	0.000000e+00
53	5	0.000000e+00
53	6	0.000000e+00
53	7	0.000000e+00
53	8	0.000000e+00
53	9	0.000000e+00
53	10	0.000000e+00
53	11	0.000000e+00
53	12	0.000000e+00
53	13	0.000000e+00
53	14	0.000000e+00
53	15	0.000000e+00
53	16	0.000000e+00
53	17	0.000000e+00
53	18	0.000000e+00
53	19	0.000000e+00
53	20	0.000000e+00
53	21	0.000000e+00
53	22	0.000000e+00
53	23	0.000000e+00
53	24	0.000000e+00
53	25	0.000000e+00
53	26	0.000000e+00
53	27	0.000000e+00
53	28	0.000000e+00
53	29	0.000000e+00
53	30	0.000000e+00
53	31	0.000000e+00
53	32	0.000000e+00
53	33	0.000000e+00
53	34	0.000000e+00
53	35	0.000000e+00
53	36	0.000000e+00
53	37	0.000000e+00
53	38	0.000000e+00
53	39	0.000000e+00
53	40	0.000000e+00
53	41	0.000000e+00
53	42	0.000000e+00
53	43	0.000000e+00
53	44	0.000000e+00
53	45	0.000000e+00
53	46	0.000000e+00
53	47	0.000000e+00
53	48	0.000000e+00
53	49	0.000000e+00
53	50	0.000000e+00
53	51	0.000000e+00
53	52	0.000000e+00
53	53	0.000000e+00
53	54	0.000000e+00
53	55	0.000000e+00
53	56	0.000000e+00
53	57	0.000000e+00
53	58	0.000000e+00
53	59	0.000000e+00
53	60	0.000000e+00
53	61	0.000000e+00
53	62	0.000000e+00
53	63	0.000000e+00
53	64	0.000000e+00
53	65	0.000000e+00
53	66	0.000000e+00
53	67	0.000000e+00
53	68	0.000000e+00
53	69	0.000000e+00
53	70	0.000000e+00
53	71	0.000000e+00
53	72	0.000000e+00
53	73	0.000000e+00
53	74	0.000000e+00
53	75	0.000000e+00
53	76	0.000000e+00
53	77	0.000000e+00
53	78	0.000000e+00
53	79	0.000000e+00
53	80	0.000000e+00
53	81	0.000000e+00
53	82	0.000000e+00
54	0	0.000000e+00
54	1	0.000000e+00
54	2	0.000000e+00
54	3	0.000000e+00
54	4	0.000000e+00
54	5	0.000000e+00
54	6	0.000000e+00
54	7	0.000000e+00
54	8	0.000000e+00
54	9	0.000000e+00
54	10	0.000000e+00
54	11	0.000000e+00
54	12	0.000000e+00
54	13	0.000000e+00
54	14	0.000000e+00
54	15	0.000000e+00
54	16	0.000000e+00
54	17	0.000000e+00
54	18	0.000000e+00
54	19	0.000000e+00
54	20	0.000000e+00
54	21	0.000000e+00
54	22	0.000000e+00
54	23	0.000000e+00
54	24	0.000000e+00
54	25	0.000000e+00
54	26	0.000000e+00
54	27	0.000000e+00
54	28	0.000000e+00
54	29	0.000000e+00
54	30	0.000000e+00
54	31	0.000000e+00
54	32	0.000000e+00
54	33	0.000000e+00
54	34	0.000000e+00
54	35	0.000000e+00
54	36	0.000000e+00
54	37	0.000000e+00
54	38	0.000000e+00
54	39	0.000000e+00
54	40	0.000000e+00
54	41	0.000000e+00
54	42	0.000000e+00
54	43	0.000000e+00
54	44	0.000000e+00
54	45	0.000000e+00
54	46	0.000000e+00
54	47	0.000000e+00
54	48	0.000000e+00
54	49	0.000000e+00
54	50	0.000000e+00
54	51	0.000000e+00
54	52	0.000000e+00
54	53	0.000000e+00
54	54	0.000000e+00
54	55	0.000000e+00
54	56	0.000000e+00
54	57	0.000000e+00
54	58	0.000000e+00
54	59	0.000000e+00
54	60	0.000000e+00
54	61	0.000000e+00
54	62	0.000000e+00
54	63	0.000000e+00
54	64	0.000000e+00
54	65	0.000000e+00
54	66	0.000000e+00
54	67	0.000000e+00
54	68	0.000000e+00
54	69	0.000000e+00
54	70	0.000000e+00
54	71	0.000000e+00
54	72	0.000000e+00
54	73	0.000000e+00
54	74	0.000000e+00
54	75	0.000000e+00
54	76	0.000000e+00
54	77	0.000000e+00
54	78	0.000000e+00
54	79	0.000000e+00
54	80	0.000000e+00
54	81	0.000000e+00
54	82	0.000000e+00
55	0	0.000000e+00
55	1	2.167889e-80
55	2	7.962162e-80
55	3	1.487334e-79
55	4	1.959092e-79
55	5	1.435259e-79
55	6	9.248861e-80
55	7	1.768615e-80
55	8	0.000000e+00
55	9	0.000000e+00
55	10	2.152349e-80
55	11	8.020277e-80
55	12	1.481247e-79
55	13	1.965652e-79
55	14	1.446403e-79
55	15	9.212331e-80
55	16	1.761315e-80
55	17	0.000000e+00
55	18	0.000000e+00
55	19	2.172944e-80
55	20	8.044976e-80
55	21	1.509763e-79
55	22	1.976563e-79
55	23	1.439844e-79
55	24	9.411235e-80
55	25	1.791039e-80
55	26	0.000000e+00
55	27	0.000000e+00
55	28	2.163788e-80
55	29	7.893533e-80
55	30	1.498720e-79
55	31	1.943220e-79
55	32	1.406212e-79
55	33	9.316660e-80
55	34	1.778366e-80
55	35	0.000000e+00
55	36	0.000000e+00
55	37	2.152292e-80
55	38	7.969046e-80
55	39	1.490420e-79
55	40	1.956190e-79
55	41	1.427131e-79
55	42	9.278659e-80
55	43	1.769749e-80
55	44	0.000000e+00
55	45	0.000000e+00
55	46	-2.486668e-79
55	47	1.118864e-80
55	48	2.114411e-79
55	49	3.457923e-79
55	50	2.440601e-79
55	51	2.020489e-79
55	52	1.268485e-80
55	53	0.000000e+00
55	54	0.000000e+00
55	55	9.156136e-79
55	56	1.845089e-79
55	57	2.045688e-79
55	58	2.547642e-79
55	59	9.811170e-80
55	60	9.854765e-80
55	61	3.293025e-80
55	62	0.000000e+00
55	63	0.000000e+00
55	64	-1.565794e-79
55	65	-1.304249e-80
55	66	1.779547e-79
55	67	2.482380e-79
55	68	1.403248e-79
55	69	9.412276e-80
55	70	2.173217e-80
55	71	0.000000e+00
55	72	0.000000e+00
55	73	-3.682029e-79
55	74	-4.029820e-80
55	75	1.674628e-79
55	76	2.170015e-79
55	77	9.420259e-80
55	78	6.751821e-80
55	79	2.135338e-80
55	80	0.000000e+00
55	81	0.000000e+00
55	82	0.000000e+00
56	0	0.000000e+00
56	1	1.291263e-80
56	2	4.681907e-80
56	3	8.495837e-80
56	4	1.191473e-79
56	5	8.778881e-80
56	6	5.152756e-80
56	7	8.744520e-81
56	8	0.000000e+00
56	9	0.000000e+00
56	10	1.263678e-80
56	11	4.732313e-80
56	12	8.433904e-80
56	13	1.193298e-79
56	14	8.838385e-80
56	15	5.148153e-80
56	16	8.808948e-81
56	17	0.000000e+00
56	18	0.000000e+00
56	19	1.303903e-80
56	20	4.710905e-80
56	21	8.629891e-80
56	22	1.198890e-79
56	23	8.788003e-80
56	24	5.228773e-80
56	25	8.821994e-81
56	26	0.000000e+00
56	27	0.000000e+00
56	28	1.316370e-80
56	29	4.598569e-80
56	30	8.593998e-80
56	31	1.179540e-79
56	32	8.589241e-80
56	33	5.160952e-80
56	34	8.659981e-81
56	35	0.000000e+00
56	36	0.000000e+00
56	37	1.283989e-80
56	38	4.671650e-80
56	39	8.514357e-80
56	40	1.186473e-79
56	41	8.718535e-80
56	42	5.161121e-80
56	43	8.740046e-81
56	44	0.000000e+00
56	45	0.000000e+00
56	46	9.270088e-80
56	47	7.256855e-80
56	48	1.607394e-79
56	49	2.277617e-79
56	50	1.629542e-79
56	51	1.001102e-79
56	52	2.557845e-80
56	53	0.000000e+00
56	54	0.000000e+00
56	55	1.845089e-79
56	56	3.157162e-79
56	57	1.992544e-79
56	58	2.417713e-79
56	59	1.387281e-79
56	60	1.109792e-79
56	61	2.405873e-80
56	62	0.000000e+00
56	63	0.000000e+00
56	64	-7.470746e-81
56	65	5.402713e-80
56	66	1.442047e-79
56	67	1.884753e-79
56	68	1.107092e-79
56	69	6.830401e-80
56	70	1.269219e-80
56	71	0.000000e+00
56	72	0.000000e+00
56	73	-2.346626e-80
56	74	6.614722e-80
56	75	1.463316e-79
56	76	1.593612e-79
56	77	8.646732e-80
56	78	6.230267e-80
56	79	1.811358e-80
56	80	0.000000e+00
56	81	0.000000e+00
56	82	0.000000e+00
57	0	0.000000e+00
57	1	2.002021e-80
57	2	7.115821e-80
57	3	1.231606e-79
57	4	1.440845e-79
57	5	9.888370e-80
57	6	6.110444e-80
57	7	1.172362e-80
57	8	0.000000e+00
57	9	0.000000e+00
57	10	1.952630e-80
57	11	7.158429e-80
57	12	1.221005e-79
57	13	1.440784e-79
57	14	9.962778e-80
57	15	6.033861e-80
57	16	1.170410e-80
57	17	0.000000e+00
57	18	0.000000e+00
57	19	2.033101e-80
57	20	7.179667e-80
57	21	1.251731e-79
57	22	1.453567e-79
57	23	9.924914e-80
57	24	6.256458e-80
57	25	1.185388e-80
57	26	0.000000e+00
57	27	0.000000e+00
57	28	2.063325e-80
57	29	7.050093e-80
57	30	1.248750e-79
57	31	1.433774e-79
57	32	9.706045e-80
57	33	6.259374e-80
57	34	1.174266e-80
57	35	0.000000e+00
57	36	0.000000e+00
57	37	2.000854e-80
57	38	7.111009e-80
57	39	1.234466e-79
57	40	1.437312e-79
57	41	9.840180e-80
57	42	6.150068e-80
57	43	1.172330e-80
57	44	0.000000e+00
57	45	0.000000e+00
57	46	1.502416e-79
57	47	1.009275e-79
57	48	2.153370e-79
57	49	2.899095e-79
57	50	1.790018e-79
57	51	1.069762e-79
57	52	3.399513e-80
57	53	0.000000e+00
57	54	0.000000e+00
57	55	2.045688e-79
57	56	1.992544e-79
57	57	4.588163e-79
57	58	3.044341e-79
57	59	1.717630e-79
57	60	1.545878e-79
57	61	3.798354e-80
57	62	0.000000e+00
57	63	0.000000e+00
57	64	4.232309e-80
57	65	1.072971e-79
57	66	2.020319e-79
57	67	1.957879e-79
57	68	1.082448e-79
57	69	7.348413e-80
57	70	1.580053e-80
57	71	0.000000e+00
57	72	0.000000e+00
57	73	-1.192315e-80
57	74	1.024967e-79
57	75	1.793110e-79
57	76	1.815983e-79
57	77	8.895350e-80
57	78	6.071996e-80
57	79	1.870137e-80
57	80	0.000000e+00
57	81	0.000000e+00
57	82	0.000000e+00
58	0	0.000000e+00
58	1	2.577874e-80
58	2	8.860362e-80
58	3	1.709011e-79
58	4	2.361877e-79
58	5	1.760914e-79
58	6	1.195202e-79
58	7	2.239063e-80
58	8	0.000000e+00
58	9	0.000000e+00
58	10	2.536335e-80
58	11	8.874866e-80
58	12	1.690991e-79
58	13	2.361239e-79
58	14	1.759050e-79
58	15	1.195815e-79
58	16	2.254254e-80
58	17	0.000000e+00
58	18	0.000000e+00
58	19	2.602307e-80
58	20	8.936340e-80
58	21	1.737727e-79
58	22	2.381839e-79
58	23	1.776604e-79
58	24	1.206985e-79
58	25	2.254900e-80
58	26	0.000000e+00
58	27	0.000000e+00
58	28	2.612778e-80
58	29	8.800124e-80
58	30	1.735930e-79
58	31	2.348005e-79
58	32	1.752811e-79
58	33	1.188066e-79
58	34	2.213285e-80
58	35	0.000000e+00
58	36	0.000000e+00
58	37	2.567471e-80
58	38	8.843395e-80
58	39	1.712860e-79
58	40	2.355650e-79
58	41	1.756811e-79
58	42	1.191979e-79
58	43	2.233747e-80
58	44	0.000000e+00
58	45	0.000000e+00
58	46	2.211466e-79
58	47	8.266560e-80
58	48	2.739734e-79
58	49	4.384891e-79
58	50	3.340998e-79
58	51	2.228656e-79
58	52	5.478001e-80
58	53	0.000000e+00
58	54	0.000000e+00
58	55	2.547642e-79
58	56	2.417713e-79
58	57	3.044341e-79
58	58	8.730496e-79
58	59	4.029722e-79
58	60	2.931416e-79
58	61	5.425455e-80
58	62	0.000000e+00
58	63	0.000000e+00
58	64	2.249741e-82
58	65	1.098541e-79
58	66	2.614333e-79
58	67	3.682056e-79
58	68	2.041823e-79
58	69	1.452022e-79
58	70	3.398164e-80
58	71	0.000000e+00
58	72	0.000000e+00
58	73	-7.349474e-80
58	74	1.249053e-79
58	75	2.838540e-79
58	76	3.470831e-79
58	77	1.853433e-79
58	78	1.279020e-79
58	79	3.952524e-80
58	80	0.000000e+00
58	81	0.000000e+00
58	82	0.000000e+00
59	0	0.000000e+00
59	1	1.274263e-80
59	2	4.798547e-80
59	3	1.167939e-79
59	4	1.723867e-79
59	5	1.368264e-79
59	6	1.190867e-79
59	7	2.451198e-80
59	8	0.000000e+00
59	9	0.000000e+00
59	10	1.309945e-80
59	11	4.671578e-80
59	12	1.155501e-79
59	13	1.704187e-79
59	14	1.336363e-79
59	15	1.189494e-79
59	16	2.456071e-80
59	17	0.000000e+00
59	18	0.000000e+00
59	19	1.256832e-80
59	20	4.865402e-80
59	21	1.184197e-79
59	22	1.749460e-79
59	23	1.399828e-79
59	24	1.199622e-79
59	25	2.459960e-80
59	26	0.000000e+00
59	27	0.000000e+00
59	28	1.199779e-80
59	29	4.914693e-80
59	30	1.181615e-79
59	31	1.746248e-79
59	32	1.416314e-79
59	33	1.182185e-79
59	34	2.420826e-80
59	35	0.000000e+00
59	36	0.000000e+00
59	37	1.259790e-80
59	38	4.783221e-80
59	39	1.167852e-79
59	40	1.725269e-79
59	41	1.375130e-79
59	42	1.184062e-79
59	43	2.435603e-80
59	44	0.000000e+00
59	45	0.000000e+00
59	46	2.738410e-79
59	47	3.251580e-80
59	48	1.856295e-79
59	49	3.402761e-79
59	50	2.581618e-79
59	51	1.880932e-79
59	52	5.728383e-80
59	53	0.000000e+00
59	54	0.000000e+00
59	55	9.811170e-80
59	56	1.387281e-79
59	57	1.717630e-79
59	58	4.029722e-79
59	59	1.053816e-78
59	60	4.087798e-79
59	61	5.459835e-80
59	62	0.000000e+00
59	63	0.000000e+00
59	64	1.451085e-80
59	65	7.465142e-80
59	66	1.577527e-79
59	67	2.762880e-79
59	68	1.534088e-79
59	69	1.324722e-79
59	70	3.679643e-80
59	71	0.000000e+00
59	72	0.000000e+00
59	73	-1.096690e-79
59	74	7.376793e-80
59	75	2.577879e-79
59	76	2.914695e-79
59	77	1.514185e-79
59	78	1.196569e-79
59	79	4.084658e-80
59	80	0.000000e+00
59	81	0.000000e+00
59	82	0.000000e+00
60	0	0.000000e+00
60	1	6.526495e-81
60	2	2.885607e-80
60	3	6.866709e-80
60	4	9.698034e-80
60	5	8.278943e-80
60	6	8.500960e-80
60	7	1.919875e-80
60	8	0.000000e+00
60	9	0.000000e+00
60	10	6.709521e-81
60	11	2.758320e-80
60	12	6.775688e-80
60	13	9.433824e-80
60	14	7.996197e-80
60	15	8.454816e-80
60	16	1.911676e-80
60	17	0.000000e+00
60	18	0.000000e+00
60	19	6.485481e-81
60	20	2.946645e-80
60	21	6.944973e-80
60	22	9.937335e-80
60	23	8.533757e-80
60	24	8.586664e-80
60	25	1.930228e-80
60	26	0.000000e+00
60	27	0.000000e+00
60	28	6.212011e-81
60	29	3.030347e-80
60	30	6.941134e-80
60	31	1.008020e-79
60	32	8.730443e-80
60	33	8.498980e-80
60	34	1.909566e-80
60	35	0.000000e+00
60	36	0.000000e+00
60	37	6.510815e-81
60	38	2.884561e-80
60	39	6.850176e-80
60	40	9.752547e-80
60	41	8.349992e-80
60	42	8.465764e-80
60	43	1.909006e-80
60	44	0.000000e+00
60	45	0.000000e+00
60	46	2.110941e-79
60	47	5.722412e-80
60	48	1.440468e-79
60	49	2.454243e-79
60	50	1.648421e-79
60	51	1.322288e-79
60	52	4.620970e-80
60	53	0.000000e+00
60	54	0.000000e+00
60	55	9.854765e-80
60	56	1.109792e-79
60	57	1.545878e-79
60	58	2.931416e-79
60	59	4.087798e-79
60	60	9.766687e-79
60	61	5.407850e-80
60	62	0.000000e+00
60	63	0.000000e+00
60	64	3.688337e-80
60	65	6.098640e-80
60	66	1.041391e-79
60	67	1.529703e-79
60	68	8.971981e-80
60	69	9.553614e-80
60	70	2.900614e-80
60	71	0.000000e+00
60	72	0.000000e+00
60	73	-4.817038e-80
60	74	7.193264e-80
60	75	1.705506e-79
60	76	1.919446e-79
60	77	9.583075e-80
60	78	7.850763e-80
60	79	2.965278e-80
60	80	0.000000e+00
60	81	0.000000e+00
60	82	0.000000e+00
61	0	0.000000e+00
61	1	2.640587e-81
61	2	1.042353e-80
61	3	2.007873e-80
61	4	2.365267e-80
61	5	1.771380e-80
61	6	1.629609e-80
61	7	3.867825e-81
61	8	0.000000e+00
61	9	0.000000e+00
61	10	2.609200e-81
61	11	1.026623e-80
61	12	1.986064e-80
61	13	2.323351e-80
61	14	1.732028e-80
61	15	1.598902e-80
61	16	3.829495e-81
61	17	0.000000e+00
61	18	0.000000e+00
61	19	2.666521e-81
61	20	1.059522e-80
61	21	2.037558e-80
61	22	2.409731e-80
61	23	1.812396e-80
61	24	1.666226e-80
61	25	3.906234e-81
61	26	0.000000e+00
61	27	0.000000e+00
61	28	2.672969e-81
61	29	1.062677e-80
61	30	2.035032e-80
61	31	2.421801e-80
61	32	1.831849e-80
61	33	1.675581e-80
61	34	3.891599e-81
61	35	0.000000e+00
61	36	0.000000e+00
61	37	2.640854e-81
61	38	1.044091e-80
61	39	2.009233e-80
61	40	2.371031e-80
61	41	1.779267e-80
61	42	1.635328e-80
61	43	3.856629e-81
61	44	0.000000e+00
61	45	0.000000e+00
61	46	1.973085e-80
61	47	9.667197e-81
61	48	3.364987e-80
61	49	5.189781e-80
61	50	3.221606e-80
61	51	2.577035e-80
61	52	7.717899e-81
61	53	0.000000e+00
61	54	0.000000e+00
61	55	3.293025e-80
61	56	2.405873e-80
61	57	3.798354e-80
61	58	5.425455e-80
61	59	5.459835e-80
61	60	5.407850e-80
61	61	3.914112e-80
61	62	0.000000e+00
61	63	0.000000e+00
61	64	5.118399e-81
61	65	1.498741e-80
61	66	3.000718e-80
61	67	2.994445e-80
61	68	1.716342e-80
61	69	1.829818e-80
61	70	5.431177e-81
61	71	0.000000e+00
61	72	0.000000e+00
61	73	-2.012244e-80
61	74	1.068754e-80
61	75	3.285245e-80
61	76	3.891978e-80
61	77	1.825491e-80
61	78	1.330921e-80
61	79	5.077201e-81
61	80	0.000000e+00
61	81	0.000000e+00
61	82	0.000000e+00
62	0	0.000000e+00
62	1	0.000000e+00
62	2	0.000000e+00
62	3	0.000000e+00
62	4	0.000000e+00
62	5	0.000000e+00
62	6	0.000000e+00
62	7	0.000000e+00
62	8	0.000000e+00
62	9	0.000000e+00
62	10	0.000000e+00
62	11	0.000000e+00
62	12	0.000000e+00
62	13	0.000000e+00
62	14	0.000000e+00
62	15	0.000000e+00
62	16	0.000000e+00
62	17	0.000000e+00
62	18	0.000000e+00
62	19	0.000000e+00
62	20	0.000000e+00
62	21	0.000000e+00
62	22	0.000000e+00
62	23	0.000000e+00
62	24	0.000000e+00
62	25	0.000000e+00
62	26	0.000000e+00
62	27	0.000000e+00
62	28	0.000000e+00
62	29	0.000000e+00
62	30	0.000000e+00
62	31	0.000000e+00
62	32	0.000000e+00
62	33	0.000000e+00
62	34	0.000000e+00
62	35	0.000000e+00
62	36	0.000000e+00
62	37	0.000000e+00
62	38	0.000000e+00
62	39	0.000000e+00
62	40	0.000000e+00
62	41	0.000000e+00
62	42	0.000000e+00
62	43	0.000000e+00
62	44	0.000000e+00
62	45	0.000000e+00
62	46	0.000000e+00
62	47	0.000000e+00
62	48	0.000000e+00
62	49	0.000000e+00
62	50	0.000000e+00
62	51	0.000000e+00
62	52	0.000000e+00
62	53	0.000000e+00
62	54	0.000000e+00
62	55	0.000000e+00
62	56	0.000000e+00
62	57	0.000000e+00
62	58	0.000000e+00
62	59	0.000000e+00
62	60	0.000000e+00
62	61	0.000000e+00
62	62	0.000000e+00
62	63	0.000000e+00
62	64	0.000000e+00
62	65	0.000000e+00
62	66	0.000000e+00
62	67	0.000000e+00
62	68	0.000000e+00
62	69	0.000000e+00
62	70	0.000000e+00
62	71	0.000000e+00
62	72	0.000000e+00
62	73	0.000000e+00
62	74	0.000000e+00
62	75	0.000000e+00
62	76	0.000000e+00
62	77	0.000000e+00
62	78	0.000000e+00
62	79	0.000000e+00
62	80	0.000000e+00
62	81	0.000000e+00
62	82	0.000000e+00
63	0	0.000000e+00
63	1	0.000000e+00
63	2	0.000000e+00
63	3	0.000000e+00
63	4	0.000000e+00
63	5	0.000000e+00
63	6	0.000000e+00
63	7	0.000000e+00
63	8	0.000000e+00
63	9	0.000000e+00
63	10	0.000000e+00
63	11	0.000000e+00
63	12	0.000000e+00
63	13	0.000000e+00
63	14	0.000000e+00
63	15	0.000000e+00
63	16	0.000000e+00
63	17	0.000000e+00
63	18	0.000000e+00
63	19	0.000000e+00
63	20	0.000000e+00
63	21	0.000000e+00
63	22	0.000000e+00
63	23	0.000000e+00
63	24	0.000000e+00
63	25	0.000000e+00
63	26	0.000000e+00
63	27	0.000000e+00
63	28	0.000000e+00
63	29	0.000000e+00
63	30	0.000000e+00
63	31	0.000000e+00
63	32	0.000000e+00
63	33	0.000000e+00
63	34	0.000000e+00
63	35	0.000000e+00
63	36	0.000000e+00
63	37	0.000000e+00
63	38	0.000000e+00
63	39	0.000000e+00
63	40	0.000000e+00
63	41	0.000000e+00
63	42	0.000000e+00
63	43	0.000000e+00
63	44	0.000000e+00
63	45	0.000000e+00
63	46	0.000000e+00
63	47	0.000000e+00
63	48	0.000000e+00
63	49	0.000000e+00
63	50	0.000000e+00
63	51	0.000000e+00
63	52	0.000000e+00
63	53	0.000000e+00
63	54	0.000000e+00
63	55	0.000000e+00
63	56	0.000000e+00
63	57	0.000000e+00
63	58	0.000000e+00
63	59	0.000000e+00
63	60	0.000000e+00
63	61	0.000000e+00
63	62	0.000000e+00
63	63	0.000000e+00
63	64	0.000000e+00
63	65	0.000000e+00
63	66	0.000000e+00
63	67	0.000000e+00
63	68	0.000000e+00
63	69	0.000000e+00
63	70	0.000000e+00
63	71	0.000000e+00
63	72	0.000000e+00
63	73	0.000000e+00
63	74	0.000000e+00
63	75	0.000000e+00
63	76	0.000000e+00
63	77	0.000000e+00
63	78	0.000000e+00
63	79	0.000000e+00
63	80	0.000000e+00
63	81	0.000000e+00
63	82	0.000000e+00
64	0	0.000000e+00
64	1	-1.937650e-81
64	2	-1.192246e-80
64	3	-3.239203e-80
64	4	-5.063558e-80
64	5	-3.730917e-80
64	6	-2.406135e-80
64	7	-4.482563e-81
64	8	0.000000e+00
64	9	0.000000e+00
64	10	-2.112661e-81
64	11	-1.196220e-80
64	12	-3.262267e-80
64	13	-5.183528e-80
64	14	-3.777275e-80
64	15	-2.463915e-80
64	16	-4.661960e-81
64	17	0.000000e+00
64	18	0.000000e+00
64	19	-1.779694e-81
64	20	-1.204772e-80
64	21	-3.271207e-80
64	22	-5.081583e-80
64	23	-3.743594e-80
64	24	-2.414033e-80
64	25	-4.506289e-81
64	26	0.000000e+00
64	27	0.000000e+00
64	28	-1.561370e-81
64	29	-1.189695e-80
64	30	-3.217024e-80
64	31	-4.883066e-80
64	32	-3.646289e-80
64	33	-2.310459e-80
64	34	-4.296955e-81
64	35	0.000000e+00
64	36	0.000000e+00
64	37	-1.841223e-81
64	38	-1.193542e-80
64	39	-3.241241e-80
64	40	-5.049654e-80
64	41	-3.717175e-80
64	42	-2.396460e-80
64	43	-4.494968e-81
64	44	0.000000e+00
64	45	0.000000e+00
64	46	2.427746e-79
64	47	8.982633e-80
64	48	3.773647e-81
64	49	-4.908989e-80
64	50	-4.528007e-80
64	51	-5.276054e-80
64	52	1.377695e-80
64	53	0.000000e+00
64	54	0.000000e+00
64	55	-1.565794e-79
64	56	-7.470746e-81
64	57	4.232309e-80
64	58	2.249741e-82
64	59	1.451085e-80
64	60	3.688337e-80
64	61	5.118399e-81
64	62	0.000000e+00
64	63	0.000000e+00
64	64	3.347749e-79
64	65	1.201682e-79
64	66	4.377300e-80
64	67	-5.929166e-80
64	68	-2.660462e-80
64	69	-2.197970e-81
64	70	-1.789249e-81
64	71	0.000000e+00
64	72	0.000000e+00
64	73	2.611636e-79
64	74	1.161945e-79
64	75	-3.631758e-81
64	76	-4.610522e-80
64	77	-1.608238e-80
64	78	-6.214551e-81
64	79	-2.846736e-81
64	80	0.000000e+00
64	81	0.000000e+00
64	82	0.000000e+00
65	0	0.000000e+00
65	1	7.247049e-81
65	2	2.143670e-80
65	3	3.160592e-80
65	4	3.604461e-80
65	5	2.274223e-80
65	6	1.075418e-80
65	7	2.106847e-81
65	8	0.000000e+00
65	9	0.000000e+00
65	10	6.988829e-81
65	11	2.172914e-80
65	12	3.129650e-80
65	13	3.636296e-80
65	14	2.344786e-80
65	15	1.059770e-80
65	16	2.042334e-81
65	17	0.000000e+00
65	18	0.000000e+00
65	19	7.435011e-81
65	20	2.164846e-80
65	21	3.233249e-80
65	22	3.624714e-80
65	23	2.268702e-80
65	24	1.114728e-80
65	25	2.155572e-81
65	26	0.000000e+00
65	27	0.000000e+00
65	28	7.641261e-81
65	29	2.110678e-80
65	30	3.237232e-80
65	31	3.564876e-80
65	32	2.169317e-80
65	33	1.130089e-80
65	34	2.202082e-81
65	35	0.000000e+00
65	36	0.000000e+00
65	37	7.283559e-81
65	38	2.145022e-80
65	39	3.184096e-80
65	40	3.597697e-80
65	41	2.261855e-80
65	42	1.093148e-80
65	43	2.115026e-81
65	44	0.000000e+00
65	45	0.000000e+00
65	46	1.901849e-79
65	47	8.663089e-80
65	48	9.093570e-80
65	49	1.001233e-79
65	50	6.619025e-80
65	51	2.236043e-80
65	52	2.098552e-80
65	53	0.000000e+00
65	54	0.000000e+00
65	55	-1.304249e-80
65	56	5.402713e-80
65	57	1.072971e-79
65	58	1.098541e-79
65	59	7.465142e-80
65	60	6.098640e-80
65	61	1.498741e-80
65	62	0.000000e+00
65	63	0.000000e+00
65	64	1.201682e-79
65	65	1.941738e-79
65	66	1.333528e-79
65	67	6.737555e-80
65	68	2.866731e-80
65	69	2.211612e-80
65	70	4.012233e-81
65	71	0.000000e+00
65	72	0.000000e+00
65	73	1.324633e-79
65	74	1.100757e-79
65	75	8.370247e-80
65	76	5.726470e-80
65	77	2.603439e-80
65	78	1.699366e-80
65	79	3.090000e-81
65	80	0.000000e+00
65	81	0.000000e+00
65	82	0.000000e+00
66	0	0.000000e+00
66	1	1.984752e-80
66	2	6.797365e-80
66	3	1.184514e-79
66	4	1.560170e-79
66	5	1.072312e-79
66	6	6.121797e-80
66	7	1.143041e-80
66	8	0.000000e+00
66	9	0.000000e+00
66	10	1.933528e-80
66	11	6.875286e-80
66	12	1.179332e-79
66	13	1.573353e-79
66	14	1.085131e-79
66	15	6.140990e-80
66	16	1.154188e-80
66	17	0.000000e+00
66	18	0.000000e+00
66	19	2.014426e-80
66	20	6.856517e-80
66	21	1.206758e-79
66	22	1.572728e-79
66	23	1.078314e-79
66	24	6.239909e-80
66	25	1.157595e-80
66	26	0.000000e+00
66	27	0.000000e+00
66	28	2.046054e-80
66	29	6.703127e-80
66	30	1.201421e-79
66	31	1.542807e-79
66	32	1.052789e-79
66	33	6.155162e-80
66	34	1.137326e-80
66	35	0.000000e+00
66	36	0.000000e+00
66	37	1.982257e-80
66	38	6.795676e-80
66	39	1.190821e-79
66	40	1.558373e-79
66	41	1.069581e-79
66	42	6.155845e-80
66	43	1.146542e-80
66	44	0.000000e+00
66	45	0.000000e+00
66	46	7.179776e-80
66	47	7.133370e-80
66	48	1.940431e-79
66	49	2.783103e-79
66	50	2.130961e-79
66	51	1.319074e-79
66	52	3.254307e-80
66	53	0.000000e+00
66	54	0.000000e+00
66	55	1.779547e-79
66	56	1.442047e-79
66	57	2.020319e-79
66	58	2.614333e-79
66	59	1.577527e-79
66	60	1.041391e-79
66	61	3.000718e-80
66	62	0.000000e+00
66	63	0.000000e+00
66	64	4.377300e-80
66	65	1.333528e-79
66	66	3.388916e-79
66	67	2.673066e-79
66	68	1.372233e-79
66	69	8.307859e-80
66	70	1.765194e-80
66	71	0.000000e+00
66	72	0.000000e+00
66	73	-1.732387e-81
66	74	9.206441e-80
66	75	2.115625e-79
66	76	2.361445e-79
66	77	1.242634e-79
66	78	7.756596e-80
66	79	2.073875e-80
66	80	0.000000e+00
66	81	0.000000e+00
66	82	0.000000e+00
67	0	0.000000e+00
67	1	2.173352e-80
67	2	7.551727e-80
67	3	1.465722e-79
67	4	2.301444e-79
67	5	1.740836e-79
67	6	1.041273e-79
67	7	1.730591e-80
67	8	0.000000e+00
67	9	0.000000e+00
67	10	2.133054e-80
67	11	7.640967e-80
67	12	1.454297e-79
67	13	2.316175e-79
67	14	1.749574e-79
67	15	1.055310e-79
67	16	1.764883e-80
67	17	0.000000e+00
67	18	0.000000e+00
67	19	2.197610e-80
67	20	7.612975e-80
67	21	1.497595e-79
67	22	2.324452e-79
67	23	1.760822e-79
67	24	1.049851e-79
67	25	1.747286e-80
67	26	0.000000e+00
67	27	0.000000e+00
67	28	2.215260e-80
67	29	7.435884e-80
67	30	1.497732e-79
67	31	2.285129e-79
67	32	1.733801e-79
67	33	1.022536e-79
67	34	1.701128e-80
67	35	0.000000e+00
67	36	0.000000e+00
67	37	2.165552e-80
67	38	7.544697e-80
67	39	1.476012e-79
67	40	2.301236e-79
67	41	1.742647e-79
67	42	1.039762e-79
67	43	1.734146e-80
67	44	0.000000e+00
67	45	0.000000e+00
67	46	1.558323e-80
67	47	2.302255e-80
67	48	2.003365e-79
67	49	3.550405e-79
67	50	3.277153e-79
67	51	2.195078e-79
67	52	3.673692e-80
67	53	0.000000e+00
67	54	0.000000e+00
67	55	2.482380e-79
67	56	1.884753e-79
67	57	1.957879e-79
67	58	3.682056e-79
67	59	2.762880e-79
67	60	1.529703e-79
67	61	2.994445e-80
67	62	0.000000e+00
67	63	0.000000e+00
67	64	-5.929166e-80
67	65	6.737555e-80
67	66	2.673066e-79
67	67	5.206496e-79
67	68	2.318933e-79
67	69	1.323186e-79
67	70	2.822331e-80
67	71	0.000000e+00
67	72	0.000000e+00
67	73	-9.952844e-80
67	74	6.054960e-80
67	75	2.586422e-79
67	76	3.505645e-79
67	77	2.129908e-79
67	78	1.410291e-79
67	79	3.783495e-80
67	80	0.000000e+00
67	81	0.000000e+00
67	82	0.000000e+00
68	0	0.000000e+00
68	1	1.104252e-80
68	2	3.788378e-80
68	3	7.446867e-80
68	4	1.243387e-79
68	5	9.993690e-80
68	6	6.068151e-80
68	7	9.515083e-81
68	8	0.000000e+00
68	9	0.000000e+00
68	10	1.083634e-80
68	11	3.830489e-80
68	12	7.393416e-80
68	13	1.244699e-79
68	14	1.000981e-79
68	15	6.143192e-80
68	16	9.688879e-81
68	17	0.000000e+00
68	18	0.000000e+00
68	19	1.117978e-80
68	20	3.823760e-80
68	21	7.616922e-80
68	22	1.260457e-79
68	23	1.012585e-79
68	24	6.122763e-80
68	25	9.624331e-81
68	26	0.000000e+00
68	27	0.000000e+00
68	28	1.127002e-80
68	29	3.738237e-80
68	30	7.611387e-80
68	31	1.247204e-79
68	32	1.000582e-79
68	33	5.974571e-80
68	34	9.389746e-81
68	35	0.000000e+00
68	36	0.000000e+00
68	37	1.100324e-80
68	38	3.787969e-80
68	39	7.504695e-80
68	40	1.245862e-79
68	41	1.000908e-79
68	42	6.063492e-80
68	43	9.544988e-81
68	44	0.000000e+00
68	45	0.000000e+00
68	46	-1.126550e-81
68	47	2.075426e-80
68	48	1.040284e-79
68	49	1.805643e-79
68	50	1.832790e-79
68	51	1.289320e-79
68	52	1.969250e-80
68	53	0.000000e+00
68	54	0.000000e+00
68	55	1.403248e-79
68	56	1.107092e-79
68	57	1.082448e-79
68	58	2.041823e-79
68	59	1.534088e-79
68	60	8.971981e-80
68	61	1.716342e-80
68	62	0.000000e+00
68	63	0.000000e+00
68	64	-2.660462e-80
68	65	2.866731e-80
68	66	1.372233e-79
68	67	2.318933e-79
68	68	1.727137e-79
68	69	9.054203e-80
68	70	1.817926e-80
68	71	0.000000e+00
68	72	0.000000e+00
68	73	-4.534789e-80
68	74	3.758957e-80
68	75	1.377226e-79
68	76	1.932960e-79
68	77	1.256331e-79
68	78	8.769219e-80
68	79	2.385619e-80
68	80	0.000000e+00
68	81	0.000000e+00
68	82	0.000000e+00
69	0	0.000000e+00
69	1	6.793012e-81
69	2	2.286483e-80
69	3	4.684552e-80
69	4	7.661068e-80
69	5	6.565378e-80
69	6	4.725698e-80
69	7	8.382736e-81
69	8	0.000000e+00
69	9	0.000000e+00
69	10	6.715756e-81
69	11	2.289262e-80
69	12	4.635080e-80
69	13	7.585293e-80
69	14	6.499390e-80
69	15	4.727062e-80
69	16	8.410506e-81
69	17	0.000000e+00
69	18	0.000000e+00
69	19	6.864466e-81
69	20	2.323754e-80
69	21	4.806425e-80
69	22	7.825952e-80
69	23	6.711931e-80
69	24	4.796129e-80
69	25	8.504138e-81
69	26	0.000000e+00
69	27	0.000000e+00
69	28	6.879344e-81
69	29	2.296685e-80
69	30	4.818206e-80
69	31	7.843322e-80
69	32	6.721911e-80
69	33	4.744883e-80
69	34	8.413522e-81
69	35	0.000000e+00
69	36	0.000000e+00
69	37	6.773293e-81
69	38	2.295383e-80
69	39	4.727698e-80
69	40	7.710379e-80
69	41	6.605559e-80
69	42	4.733970e-80
69	43	8.405303e-81
69	44	0.000000e+00
69	45	0.000000e+00
69	46	1.518858e-80
69	47	1.425367e-80
69	48	6.836208e-80
69	49	1.151344e-79
69	50	1.169470e-79
69	51	9.307419e-80
69	52	1.666027e-80
69	53	0.000000e+00
69	54	0.000000e+00
69	55	9.412276e-80
69	56	6.830401e-80
69	57	7.348413e-80
69	58	1.452022e-79
69	59	1.324722e-79
69	60	9.553614e-80
69	61	1.829818e-80
69	62	0.000000e+00
69	63	0.000000e+00
69	64	-2.197970e-81
69	65	2.211612e-80
69	66	8.307859e-80
69	67	1.323186e-79
69	68	9.054203e-80
69	69	1.073554e-79
69	70	1.710545e-80
69	71	0.000000e+00
69	72	0.000000e+00
69	73	-4.206115e-80
69	74	2.553394e-80
69	75	8.941395e-80
69	76	1.290643e-79
69	77	8.203968e-80
69	78	6.312690e-80
69	79	1.890645e-80
69	80	0.000000e+00
69	81	0.000000e+00
69	82	0.000000e+00
70	0	0.000000e+00
70	1	1.544834e-81
70	2	5.450764e-81
70	3	1.159846e-80
70	4	1.697004e-80
70	5	1.429715e-80
70	6	1.215452e-80
70	7	2.509162e-81
70	8	0.000000e+00
70	9	0.000000e+00
70	10	1.544956e-81
70	11	5.369943e-81
70	12	1.146195e-80
70	13	1.674097e-80
70	14	1.401614e-80
70	15	1.210252e-80
70	16	2.513518e-81
70	17	0.000000e+00
70	18	0.000000e+00
70	19	1.548282e-81
70	20	5.571296e-81
70	21	1.187367e-80
70	22	1.739575e-80
70	23	1.471444e-80
70	24	1.234964e-80
70	25	2.542225e-81
70	26	0.000000e+00
70	27	0.000000e+00
70	28	1.533873e-81
70	29	5.600282e-81
70	30	1.191467e-80
70	31	1.750066e-80
70	32	1.489973e-80
70	33	1.226524e-80
70	34	2.517072e-81
70	35	0.000000e+00
70	36	0.000000e+00
70	37	1.537943e-81
70	38	5.483241e-81
70	39	1.168513e-80
70	40	1.711582e-80
70	41	1.443647e-80
70	42	1.217212e-80
70	43	2.512847e-81
70	44	0.000000e+00
70	45	0.000000e+00
70	46	4.067652e-81
70	47	-2.639126e-82
70	48	1.442076e-80
70	49	2.805408e-80
70	50	2.450231e-80
70	51	2.168021e-80
70	52	4.638995e-81
70	53	0.000000e+00
70	54	0.000000e+00
70	55	2.173217e-80
70	56	1.269219e-80
70	57	1.580053e-80
70	58	3.398164e-80
70	59	3.679643e-80
70	60	2.900614e-80
70	61	5.431177e-81
70	62	0.000000e+00
70	63	0.000000e+00
70	64	-1.789249e-81
70	65	4.012233e-81
70	66	1.765194e-80
70	67	2.822331e-80
70	68	1.817926e-80
70	69	1.710545e-80
70	70	7.869637e-81
70	71	0.000000e+00
70	72	0.000000e+00
70	73	-1.644580e-80
70	74	3.037910e-81
70	75	2.209988e-80
70	76	3.206937e-80
70	77	1.822866e-80
70	78	1.382791e-80
70	79	4.654302e-81
70	80	0.000000e+00
70	81	0.000000e+00
70	82	0.000000e+00
71	0	0.000000e+00
71	1	0.000000e+00
71	2	0.000000e+00
71	3	0.000000e+00
71	4	0.000000e+00
71	5	0.000000e+00
71	6	0.000000e+00
71	7	0.000000e+00
71	8	0.000000e+00
71	9	0.000000e+00
71	10	0.000000e+00
71	11	0.000000e+00
71	12	0.000000e+00
71	13	0.000000e+00
71	14	0.000000e+00
71	15	0.000000e+00
71	16	0.000000e+00
71	17	0.000000e+00
71	18	0.000000e+00
71	19	0.000000e+00
71	20	0.000000e+00
71	21	0.000000e+00
71	22	0.000000e+00
71	23	0.000000e+00
71	24	0.000000e+00
71	25	0.000000e+00
71	26	0.000000e+00
71	27	0.000000e+00
71	28	0.000000e+00
71	29	0.000000e+00
71	30	0.000000e+00
71	31	0.000000e+00
71	32	0.000000e+00
71	33	0.000000e+00
71	34	0.000000e+00
71	35	0.000000e+00
71	36	0.000000e+00
71	37	0.000000e+00
71	38	0.000000e+00
71	39	0.000000e+00
71	40	0.000000e+00
71	41	0.000000e+00
71	42	0.000000e+00
71	43	0.000000e+00
71	44	0.000000e+00
71	45	0.000000e+00
71	46	0.000000e+00
71	47	0.000000e+00
71	48	0.000000e+00
71	49	0.000000e+00
71	50	0.000000e+00
71	51	0.000000e+00
71	52	0.000000e+00
71	53	0.000000e+00
71	54	0.000000e+00
71	55	0.000000e+00
71	56	0.000000e+00
71	57	0.000000e+00
71	58	0.000000e+00
71	59	0.000000e+00
71	60	0.000000e+00
71	61	0.000000e+00
71	62	0.000000e+00
71	63	0.000000e+00
71	64	0.000000e+00
71	65	0.000000e+00
71	66	0.000000e+00
71	67	0.000000e+00
71	68	0.000000e+00
71	69	0.000000e+00
71	70	0.000000e+00
71	71	0.000000e+00
71	72	0.000000e+00
71	73	0.000000e+00
71	74	0.000000e+00
71	75	0.000000e+00
71	76	0.000000e+00
71	77	0.000000e+00
71	78	0.000000e+00
71	79	0.000000e+00
71	80	0.000000e+00
71	81	0.000000e+00
71	82	0.000000e+00
72	0	0.000000e+00
72	1	0.000000e+00
72	2	0.000000e+00
72	3	0.000000e+00
72	4	0.000000e+00
72	5	0.000000e+00
72	6	0.000000e+00
72	7	0.000000e+00
72	8	0.000000e+00
72	9	0.000000e+00
72	10	0.000000e+00
72	11	0.000000e+00
72	12	0.000000e+00
72	13	0.000000e+00
72	14	0.000000e+00
72	15	0.000000e+00
72	16	0.000000e+00
72	17	0.000000e+00
72	18	0.000000e+00
72	19	0.000000e+00
72	20	0.000000e+00
72	21	0.000000e+00
72	22	0.000000e+00
72	23	0.000000e+00
72	24	0.000000e+00
72	25	0.000000e+00
72	26	0.000000e+00
72	27	0.000000e+00
72	28	0.000000e+00
72	29	0.000000e+00
72	30	0.000000e+00
72	31	0.000000e+00
72	32	0.000000e+00
72	33	0.000000e+00
72	34	0.000000e+00
72	35	0.000000e+00
72	36	0.000000e+00
72	37	0.000000e+00
72	38	0.000000e+00
72	39	0.000000e+00
72	40	0.000000e+00
72	41	0.000000e+00
72	42	0.000000e+00
72	43	0.000000e+00
72	44	0.000000e+00
72	45	0.000000e+00
72	46	0.000000e+00
72	47	0.000000e+00
72	48	0.000000e+00
72	49	0.000000e+00
72	50	0.000000e+00
72	51	0.000000e+00
72	52	0.000000e+00
72	53	0.000000e+00
72	54	0.000000e+00
72	55	0.000000e+00
72	56	0.000000e+00
72	57	0.000000e+00
72	58	0.000000e+00
72	59	0.000000e+00
72	60	0.000000e+00
72	61	0.000000e+00
72	62	0.000000e+00
72	63	0.000000e+00
72	64	0.000000e+00
72	65	0.000000e+00
72	66	0.000000e+00
72	67	0.000000e+00
72	68	0.000000e+00
72	69	0.000000e+00
72	70	0.000000e+00
72	71	0.000000e+00
72	72	0.000000e+00
72	73	0.000000e+00
72	74	0.000000e+00
72	75	0.000000e+00
72	76	0.000000e+00
72	77	0.000000e+00
72	78	0.000000e+00
72	79	0.000000e+00
72	80	0.000000e+00
72	81	0.000000e+00
72	82	0.000000e+00
73	0	0.000000e+00
73	1	-1.126839e-80
73	2	-4.972989e-80
73	3	-1.103780e-79
73	4	-1.309357e-79
73	5	-9.410611e-80
73	6	-7.887883e-80
73	7	-1.747416e-80
73	8	0.000000e+00
73	9	0.000000e+00
73	10	-1.168322e-80
73	11	-4.905005e-80
73	12	-1.097431e-79
73	13	-1.304258e-79
73	14	-9.258221e-80
73	15	-7.719013e-80
73	16	-1.730384e-80
73	17	0.000000e+00
73	18	0.000000e+00
73	19	-1.102066e-80
73	20	-5.075815e-80
73	21	-1.120965e-79
73	22	-1.331275e-79
73	23	-9.620620e-80
73	24	-8.096739e-80
73	25	-1.768607e-80
73	26	0.000000e+00
73	27	0.000000e+00
73	28	-1.049232e-80
73	29	-5.096760e-80
73	30	-1.116105e-79
73	31	-1.321821e-79
73	32	-9.693750e-80
73	33	-8.174152e-80
73	34	-1.766584e-80
73	35	0.000000e+00
73	36	0.000000e+00
73	37	-1.112016e-80
73	38	-5.002328e-80
73	39	-1.106223e-79
73	40	-1.313778e-79
73	41	-9.459495e-80
73	42	-7.934650e-80
73	43	-1.745373e-80
73	44	0.000000e+00
73	45	0.000000e+00
73	46	4.199255e-79
73	47	1.448524e-79
73	48	-7.418155e-80
73	49	-1.929245e-79
73	50	-1.161599e-79
73	51	-1.344358e-79
73	52	1.345242e-80
73	53	0.000000e+00
73	54	0.000000e+00
73	55	-3.682029e-79
73	56	-2.346626e-80
73	57	-1.192315e-80
73	58	-7.349474e-80
73	59	-1.096690e-79
73	60	-4.817038e-80
73	61	-2.012244e-80
73	62	0.000000e+00
73	63	0.000000e+00
73	64	2.611636e-79
73	65	1.324633e-79
73	66	-1.732387e-81
73	67	-9.952844e-80
73	68	-4.534789e-80
73	69	-4.206115e-80
73	70	-1.644580e-80
73	71	0.000000e+00
73	72	0.000000e+00
73	73	1.224885e-78
73	74	2.034315e-79
73	75	-4.746964e-80
73	76	-1.042670e-79
73	77	-2.208762e-80
73	78	-1.465717e-80
73	79	-8.060816e-81
73	80	0.000000e+00
73	81	0.000000e+00
73	82	0.000000e+00
74	0	0.000000e+00
74	1	5.703872e-81
74	2	1.334436e-80
74	3	1.732897e-80
74	4	2.776942e-80
74	5	2.200198e-80
74	6	7.902998e-81
74	7	3.607258e-82
74	8	0.000000e+00
74	9	0.000000e+00
74	10	5.440652e-81
74	11	1.372338e-80
74	12	1.698786e-80
74	13	2.764129e-80
74	14	2.258665e-80
74	15	8.254490e-81
74	16	3.710032e-82
74	17	0.000000e+00
74	18	0.000000e+00
74	19	5.940389e-81
74	20	1.338055e-80
74	21	1.787414e-80
74	22	2.830791e-80
74	23	2.209313e-80
74	24	7.888564e-81
74	25	3.908014e-82
74	26	0.000000e+00
74	27	0.000000e+00
74	28	6.161315e-81
74	29	1.282633e-80
74	30	1.809810e-80
74	31	2.831782e-80
74	32	2.123976e-80
74	33	7.525810e-81
74	34	3.900790e-82
74	35	0.000000e+00
74	36	0.000000e+00
74	37	5.765530e-81
74	38	1.330486e-80
74	39	1.752791e-80
74	40	2.794625e-80
74	41	2.197847e-80
74	42	7.899606e-81
74	43	3.838628e-82
74	44	0.000000e+00
74	45	0.000000e+00
74	46	2.401769e-79
74	47	1.007431e-79
74	48	7.424648e-80
74	49	8.035718e-80
74	50	7.131745e-80
74	51	2.474912e-80
74	52	2.085641e-80
74	53	0.000000e+00
74	54	0.000000e+00
74	55	-4.029820e-80
74	56	6.614722e-80
74	57	1.024967e-79
74	58	1.249053e-79
74	59	7.376793e-80
74	60	7.193264e-80
74	61	1.068754e-80
74	62	0.000000e+00
74	63	0.000000e+00
74	64	1.161945e-79
74	65	1.100757e-79
74	66	9.206441e-80
74	67	6.054960e-80
74	68	3.758957e-80
74	69	2.553394e-80
74	70	3.037910e-81
74	71	0.000000e+00
74	72	0.000000e+00
74	73	2.034315e-79
74	74	2.199658e-79
74	75	6.721898e-80
74	76	4.765951e-80
74	77	3.301127e-80
74	78	2.245203e-80
74	79	5.048739e-81
74	80	0.000000e+00
74	81	0.000000e+00
74	82	0.000000e+00
75	0	0.000000e+00
75	1	1.618111e-80
75	2	5.819365e-80
75	3	1.111707e-79
75	4	1.522865e-79
75	5	1.084226e-79
75	6	7.245822e-80
75	7	1.442309e-80
75	8	0.000000e+00
75	9	0.000000e+00
75	10	1.598186e-80
75	11	5.835769e-80
75	12	1.108730e-79
75	13	1.532703e-79
75	14	1.088406e-79
75	15	7.304443e-80
75	16	1.469108e-80
75	17	0.000000e+00
75	18	0.000000e+00
75	19	1.624515e-80
75	20	5.887339e-80
75	21	1.131282e-79
75	22	1.541278e-79
75	23	1.097956e-79
75	24	7.359583e-80
75	25	1.456893e-80
75	26	0.000000e+00
75	27	0.000000e+00
75	28	1.624441e-80
75	29	5.808311e-80
75	30	1.124227e-79
75	31	1.515360e-79
75	32	1.082591e-79
75	33	7.210108e-80
75	34	1.418042e-80
75	35	0.000000e+00
75	36	0.000000e+00
75	37	1.607665e-80
75	38	5.822230e-80
75	39	1.117027e-79
75	40	1.525213e-79
75	41	1.085984e-79
75	42	7.268513e-80
75	43	1.445481e-80
75	44	0.000000e+00
75	45	0.000000e+00
75	46	1.053818e-79
75	47	4.344654e-80
75	48	1.762699e-79
75	49	2.798394e-79
75	50	2.055405e-79
75	51	1.364289e-79
75	52	3.791882e-80
75	53	0.000000e+00
75	54	0.000000e+00
75	55	1.674628e-79
75	56	1.463316e-79
75	57	1.793110e-79
75	58	2.838540e-79
75	59	2.577879e-79
75	60	1.705506e-79
75	61	3.285245e-80
75	62	0.000000e+00
75	63	0.000000e+00
75	64	-3.631758e-81
75	65	8.370247e-80
75	66	2.115625e-79
75	67	2.586422e-79
75	68	1.377226e-79
75	69	8.941395e-80
75	70	2.209988e-80
75	71	0.000000e+00
75	72	0.000000e+00
75	73	-4.746964e-80
75	74	6.721898e-80
75	75	2.941584e-79
75	76	2.629470e-79
75	77	1.298398e-79
75	78	8.367354e-80
75	79	2.639771e-80
75	80	0.000000e+00
75	81	0.000000e+00
75	82	0.000000e+00
76	0	0.000000e+00
76	1	2.030433e-80
76	2	7.259464e-80
76	3	1.416033e-79
76	4	2.022885e-79
76	5	1.483304e-79
76	6	9.907367e-80
76	7	1.911863e-80
76	8	0.000000e+00
76	9	0.000000e+00
76	10	2.004257e-80
76	11	7.281435e-80
76	12	1.409838e-79
76	13	2.037019e-79
76	14	1.488548e-79
76	15	1.000039e-79
76	16	1.948150e-80
76	17	0.000000e+00
76	18	0.000000e+00
76	19	2.040570e-80
76	20	7.348265e-80
76	21	1.442467e-79
76	22	2.046105e-79
76	23	1.501566e-79
76	24	1.003289e-79
76	25	1.930997e-80
76	26	0.000000e+00
76	27	0.000000e+00
76	28	2.043130e-80
76	29	7.250504e-80
76	30	1.436387e-79
76	31	2.010259e-79
76	32	1.480632e-79
76	33	9.812090e-80
76	34	1.879474e-80
76	35	0.000000e+00
76	36	0.000000e+00
76	37	2.017724e-80
76	38	7.267945e-80
76	39	1.423455e-79
76	40	2.025229e-79
76	41	1.485063e-79
76	42	9.917607e-80
76	43	1.916178e-80
76	44	0.000000e+00
76	45	0.000000e+00
76	46	4.163271e-80
76	47	9.085455e-81
76	48	1.813857e-79
76	49	3.246375e-79
76	50	2.687472e-79
76	51	1.914851e-79
76	52	4.042038e-80
76	53	0.000000e+00
76	54	0.000000e+00
76	55	2.170015e-79
76	56	1.593612e-79
76	57	1.815983e-79
76	58	3.470831e-79
76	59	2.914695e-79
76	60	1.919446e-79
76	61	3.891978e-80
76	62	0.000000e+00
76	63	0.000000e+00
76	64	-4.610522e-80
76	65	5.726470e-80
76	66	2.361445e-79
76	67	3.505645e-79
76	68	1.932960e-79
76	69	1.290643e-79
76	70	3.206937e-80
76	71	0.000000e+00
76	72	0.000000e+00
76	73	-1.042670e-79
76	74	4.765951e-80
76	75	2.629470e-79
76	76	4.196617e-79
76	77	1.936889e-79
76	78	1.237225e-79
76	79	3.958701e-80
76	80	0.000000e+00
76	81	0.000000e+00
76	82	0.000000e+00
77	0	0.000000e+00
77	1	9.527765e-81
77	2	3.325969e-80
77	3	6.563912e-80
77	4	1.092153e-79
77	5	8.739475e-80
77	6	5.500111e-80
77	7	9.172104e-81
77	8	0.000000e+00
77	9	0.000000e+00
77	10	9.321230e-81
77	11	3.348845e-80
77	12	6.515283e-80
77	13	1.095337e-79
77	14	8.764596e-80
77	15	5.591535e-80
77	16	9.394767e-81
77	17	0.000000e+00
77	18	0.000000e+00
77	19	9.649700e-81
77	20	3.361147e-80
77	21	6.709117e-80
77	22	1.105954e-79
77	23	8.851518e-80
77	24	5.534245e-80
77	25	9.253840e-81
77	26	0.000000e+00
77	27	0.000000e+00
77	28	9.761519e-81
77	29	3.301109e-80
77	30	6.706384e-80
77	31	1.091840e-79
77	32	8.734290e-80
77	33	5.370760e-80
77	34	8.968255e-81
77	35	0.000000e+00
77	36	0.000000e+00
77	37	9.498130e-81
77	38	3.326528e-80
77	39	6.612404e-80
77	40	1.093660e-79
77	41	8.752026e-80
77	42	5.486639e-80
77	43	9.191607e-81
77	44	0.000000e+00
77	45	0.000000e+00
77	46	1.423805e-80
77	47	6.917793e-81
77	48	7.833797e-80
77	49	1.556697e-79
77	50	1.618453e-79
77	51	1.118145e-79
77	52	1.996135e-80
77	53	0.000000e+00
77	54	0.000000e+00
77	55	9.420259e-80
77	56	8.646732e-80
77	57	8.895350e-80
77	58	1.853433e-79
77	59	1.514185e-79
77	60	9.583075e-80
77	61	1.825491e-80
77	62	0.000000e+00
77	63	0.000000e+00
77	64	-1.608238e-80
77	65	2.603439e-80
77	66	1.242634e-79
77	67	2.129908e-79
77	68	1.256331e-79
77	69	8.203968e-80
77	70	1.822866e-80
77	71	0.000000e+00
77	72	0.000000e+00
77	73	-2.208762e-80
77	74	3.301127e-80
77	75	1.298398e-79
77	76	1.936889e-79
77	77	1.567904e-79
77	78	8.424984e-80
77	79	2.363321e-80
77	80	0.000000e+00
77	81	0.000000e+00
77	82	0.000000e+00
78	0	0.000000e+00
78	1	5.277826e-81
78	2	1.892801e-80
78	3	4.006700e-80
78	4	7.049411e-80
78	5	6.077142e-80
78	6	4.166718e-80
78	7	6.883780e-81
78	8	0.000000e+00
78	9	0.000000e+00
78	10	5.201412e-81
78	11	1.906386e-80
78	12	3.977247e-80
78	13	7.059187e-80
78	14	6.080719e-80
78	15	4.240043e-80
78	16	7.013717e-81
78	17	0.000000e+00
78	18	0.000000e+00
78	19	5.345059e-81
78	20	1.915421e-80
78	21	4.105482e-80
78	22	7.152173e-80
78	23	6.174345e-80
78	24	4.188599e-80
78	25	6.943765e-81
78	26	0.000000e+00
78	27	0.000000e+00
78	28	5.377310e-81
78	29	1.880732e-80
78	30	4.105456e-80
78	31	7.079069e-80
78	32	6.112222e-80
78	33	4.064009e-80
78	34	6.766390e-81
78	35	0.000000e+00
78	36	0.000000e+00
78	37	5.264097e-81
78	38	1.894764e-80
78	39	4.042728e-80
78	40	7.069445e-80
78	41	6.098499e-80
78	42	4.154595e-80
78	43	6.891242e-81
78	44	0.000000e+00
78	45	0.000000e+00
78	46	1.089850e-80
78	47	1.049994e-80
78	48	5.268386e-80
78	49	9.877105e-80
78	50	1.069647e-79
78	51	8.164183e-80
78	52	1.477736e-80
78	53	0.000000e+00
78	54	0.000000e+00
78	55	6.751821e-80
78	56	6.230267e-80
78	57	6.071996e-80
78	58	1.279020e-79
78	59	1.196569e-79
78	60	7.850763e-80
78	61	1.330921e-80
78	62	0.000000e+00
78	63	0.000000e+00
78	64	-6.214551e-81
78	65	1.699366e-80
78	66	7.756596e-80
78	67	1.410291e-79
78	68	8.769219e-80
78	69	6.312690e-80
78	70	1.382791e-80
78	71	0.000000e+00
78	72	0.000000e+00
78	73	-1.465717e-80
78	74	2.245203e-80
78	75	8.367354e-80
78	76	1.237225e-79
78	77	8.424984e-80
78	78	9.925710e-80
78	79	1.837282e-80
78	80	0.000000e+00
78	81	0.000000e+00
78	82	0.000000e+00
79	0	0.000000e+00
79	1	1.668484e-81
79	2	6.153975e-81
79	3	1.322824e-80
79	4	2.023913e-80
79	5	1.659138e-80
79	6	1.282982e-80
79	7	2.448410e-81
79	8	0.000000e+00
79	9	0.000000e+00
79	10	1.669506e-81
79	11	6.137174e-81
79	12	1.315531e-80
79	13	2.023108e-80
79	14	1.647732e-80
79	15	1.292673e-80
79	16	2.475851e-81
79	17	0.000000e+00
79	18	0.000000e+00
79	19	1.671773e-81
79	20	6.244173e-81
79	21	1.349577e-80
79	22	2.057136e-80
79	23	1.691199e-80
79	24	1.296623e-80
79	25	2.472586e-81
79	26	0.000000e+00
79	27	0.000000e+00
79	28	1.652869e-81
79	29	6.198802e-81
79	30	1.345617e-80
79	31	2.039591e-80
79	32	1.688068e-80
79	33	1.271397e-80
79	34	2.425288e-81
79	35	0.000000e+00
79	36	0.000000e+00
79	37	1.656986e-81
79	38	6.166282e-81
79	39	1.330530e-80
79	40	2.031913e-80
79	41	1.667049e-80
79	42	1.282064e-80
79	43	2.450272e-81
79	44	0.000000e+00
79	45	0.000000e+00
79	46	5.734102e-81
79	47	1.673317e-81
79	48	1.599974e-80
79	49	3.036931e-80
79	50	2.824963e-80
79	51	2.377549e-80
79	52	5.134137e-81
79	53	0.000000e+00
79	54	0.000000e+00
79	55	2.135338e-80
79	56	1.811358e-80
79	57	1.870137e-80
79	58	3.952524e-80
79	59	4.084658e-80
79	60	2.965278e-80
79	61	5.077201e-81
79	62	0.000000e+00
79	63	0.000000e+00
79	64	-2.846736e-81
79	65	3.090000e-81
79	66	2.073875e-80
79	67	3.783495e-80
79	68	2.385619e-80
79	69	1.890645e-80
79	70	4.654302e-81
79	71	0.000000e+00
79	72	0.000000e+00
79	73	-8.060816e-81
79	74	5.048739e-81
79	75	2.639771e-80
79	76	3.958701e-80
79	77	2.363321e-80
79	78	1.837282e-80
79	79	1.313549e-80
79	80	0.000000e+00
79	81	0.000000e+00
79	82	0.000000e+00
80	0	0.000000e+00
80	1	0.000000e+00
80	2	0.000000e+00
80	3	0.000000e+00
80	4	0.000000e+00
80	5	0.000000e+00
80	6	0.000000e+00
80	7	0.000000e+00
80	8	0.000000e+00
80	9	0.000000e+00
80	10	0.000000e+00
80	11	0.000000e+00
80	12	0.000000e+00
80	13	0.000000e+00
80	14	0.000000e+00
80	15	0.000000e+00
80	16	0.000000e+00
80	17	0.000000e+00
80	18	0.000000e+00
80	19	0.000000e+00
80	20	0.000000e+00
80	21	0.000000e+00
80	22	0.000000e+00
80	23	0.000000e+00
80	24	0.000000e+00
80	25	0.000000e+00
80	26	0.000000e+00
80	27	0.000000e+00
80	28	0.000000e+00
80	29	0.000000e+00
80	30	0.000000e+00
80	31	0.000000e+00
80	32	0.000000e+00
80	33	0.000000e+00
80	34	0.000000e+00
80	35	0.000000e+00
80	36	0.000000e+00
80	37	0.000000e+00
80	38	0.000000e+00
80	39	0.000000e+00
80	40	0.000000e+00
80	41	0.000000e+00
80	42	0.000000e+00
80	43	0.000000e+00
80	44	0.000000e+00
80	45	0.000000e+00
80	46	0.000000e+00
80	47	0.000000e+00
80	48	0.000000e+00
80	49	0.000000e+00
80	50	0.000000e+00
80	51	0.000000e+00
80	52	0.000000e+00
80	53	0.000000e+00
80	54	0.000000e+00
80	55	0.000000e+00
80	56	0.000000e+00
80	57	0.000000e+00
80	58	0.000000e+00
80	59	0.000000e+00
80	60	0.000000e+00
80	61	0.000000e+00
80	62	0.000000e+00
80	63	0.000000e+00
80	64	0.000000e+00
80	65	0.000000e+00
80	66	0.000000e+00
80	67	0.000000e+00
80	68	0.000000e+00
80	69	0.000000e+00
80	70	0.000000e+00
80	71	0.000000e+00
80	72	0.000000e+00
80	73	0.000000e+00
80	74	0.000000e+00
80	75	0.000000e+00
80	76	0.000000e+00
80	77	0.000000e+00
80	78	0.000000e+00
80	79	0.000000e+00
80	80	0.000000e+00
80	81	0.000000e+00
80	82	0.000000e+00
81	0	0.000000e+00
81	1	0.000000e+00
81	2	0.000000e+00
81	3	0.000000e+00
81	4	0.000000e+00
81	5	0.000000e+00
81	6	0.000000e+00
81	7	0.000000e+00
81	8	0.000000e+00
81	9	0.000000e+00
81	10	0.000000e+00
81	11	0.000000e+00
81	12	0.000000e+00
81	13	0.000000e+00
81	14	0.000000e+00
81	15	0.000000e+00
81	16	0.000000e+00
81	17	0.000000e+00
81	18	0.000000e+00
81	19	0.000000e+00
81	20	0.000000e+00
81	21	0.000000e+00
81	22	0.000000e+00
81	23	0.000000e+00
81	24	0.000000e+00
81	25	0.000000e+00
81	26	0.000000e+00
81	27	0.000000e+00
81	28	0.000000e+00
81	29	0.000000e+00
81	30	0.000000e+00
81	31	0.000000e+00
81	32	0.000000e+00
81	33	0.000000e+00
81	34	0.000000e+00
81	35	0.000000e+00
81	36	0.000000e+00
81	37	0.000000e+00
81	38	0.000000e+00
81	39	0.000000e+00
81	40	0.000000e+00
81	41	0.000000e+00
81	42	0.000000e+00
81	43	0.000000e+00
81	44	0.000000e+00
81	45	0.000000e+00
81	46	0.000000e+00
81	47	0.000000e+00
81	48	0.000000e+00
81	49	0.000000e+00
81	50	0.000000e+00
81	51	0.000000e+00
81	52	0.000000e+00
81	53	0.000000e+00
81	54	0.000000e+00
81	55	0.000000e+00
81	56	0.000000e+00
81	57	0.000000e+00
81	58	0.000000e+00
81	59	0.000000e+00
81	60	0.000000e+00
81	61	0.000000e+00
81	62	0.000000e+00
81	63	0.000000e+00
81	64	0.000000e+00
81	65	0.000000e+00
81	66	0.000000e+00
81	67	0.000000e+00
81	68	0.000000e+00
81	69	0.000000e+00
81	70	0.000000e+00
81	71	0.000000e+00
81	72	0.000000e+00
81	73	0.000000e+00
81	74	0.000000e+00
81	75	0.000000e+00
81	76	0.000000e+00
81	77	0.000000e+00
81	78	0.000000e+00
81	79	0.000000e+00
81	80	0.000000e+00
81	81	0.000000e+00
81	82	0.000000e+00
82	0	0.000000e+00
82	1	0.000000e+00
82	2	0.000000e+00
82	3	0.000000e+00
82	4	0.000000e+00
82	5	0.000000e+00
82	6	0.000000e+00
82	7	0.000000e+00
82	8	0.000000e+00
82	9	0.000000e+00
82	10	0.000000e+00
82	11	0.000000e+00
82	12	0.000000e+00
82	13	0.000000e+00
82	14	0.000000e+00
82	15	0.000000e+00
82	16	0.000000e+00
82	17	0.000000e+00
82	18	0.000000e+00
82	19	0.000000e+00
82	20	0.000000e+00
82	21	0.000000e+00
82	22	0.000000e+00
82	23	0.000000e+00
82	24	0.000000e+00
82	25	0.000000e+00
82	26	0.000000e+00
82	27	0.000000e+00
82	28	0.000000e+00
82	29	0.000000e+00
82	30	0.000000e+00
82	31	0.000000e+00
82	32	0.000000e+00
82	33	0.000000e+00
82	34	0.000000e+00
82	35	0.000000e+00
82	36	0.000000e+00
82	37	0.000000e+00
82	38	0.000000e+00
82	39	0.000000e+00
82	40	0.000000e+00
82	41	0.000000e+00
82	42	0.000000e+00
82	43	0.000000e+00
82	44	0.000000e+00
82	45	0.000000e+00
82	46	0.000000e+00
82	47	0.000000e+00
82	48	0.000000e+00
82	49	0.000000e+00
82	50	0.000000e+00
82	51	0.000000e+00
82	52	0.000000e+00
82	53	0.000000e+00
82	54	0.000000e+00
82	55	0.000000e+00
82	56	0.000000e+00
82	57	0.000000e+00
82	58	0.000000e+00
82	59	0.000000e+00
82	60	0.000000e+00
82	61	0.000000e+00
82	62	0.000000e+00
82	63	0.000000e+00
82	64	0.000000e+00
82	65	0.000000e+00
82	66	0.000000e+00
82	67	0.000000e+00
82	68	0.000000e+00
82	69	0.000000e+00
82	70	0.000000e+00
82	71	0.000000e+00
82	72	0.000000e+00
82	73	0.000000e+00
82	74	0.000000e+00
82	75	0.000000e+00
82	76	0.000000e+00
82	77	0.000000e+00
82	78	0.000000e+00
82	79	0.000000e+00
82	80	0.000000e+00
82	81	0.000000e+00
82	82	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_covariance_proton_theta.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
0	16	0.000000e+00
0	17	0.000000e+00
0	18	0.000000e+00
0	19	0.000000e+00
0	20	0.000000e+00
0	21	0.000000e+00
0	22	0.000000e+00
0	23	0.000000e+00
0	24	0.000000e+00
0	25	0.000000e+00
0	26	0.000000e+00
0	27	0.000000e+00
0	28	0.000000e+00
0	29	0.000000e+00
0	30	0.000000e+00
0	31	0.000000e+00
0	32	0.000000e+00
0	33	0.000000e+00
0	34	0.000000e+00
0	35	0.000000e+00
0	36	0.000000e+00
0	37	0.000000e+00
0	38	0.000000e+00
0	39	0.000000e+00
0	40	0.000000e+00
0	41	0.000000e+00
0	42	0.000000e+00
0	43	0.000000e+00
0	44	0.000000e+00
0	45	0.000000e+00
0	46	0.000000e+00
0	47	0.000000e+00
0	48	0.000000e+00
0	49	0.000000e+00
0	50	0.000000e+00
0	51	0.000000e+00
0	52	0.000000e+00
0	53	0.000000e+00
0	54	0.000000e+00
0	55	0.000000e+00
0	56	0.000000e+00
0	57	0.000000e+00
0	58	0.000000e+00
0	59	0.000000e+00
0	60	0.000000e+00
0	61	0.000000e+00
0	62	0.000000e+00
0	63	0.000000e+00
0	64	0.000000e+00
0	65	0.000000e+00
0	66	0.000000e+00
0	67	0.000000e+00
0	68	0.000000e+00
0	69	0.000000e+00
0	70	0.000000e+00
0	71	0.000000e+00
0	72	0.000000e+00
0	73	0.000000e+00
0	74	0.000000e+00
0	75	0.000000e+00
0	76	0.000000e+00
0	77	0.000000e+00
0	78	0.000000e+00
0	79	0.000000e+00
0	80	0.000000e+00
0	81	0.000000e+00
0	82	0.000000e+00
0	83	0.000000e+00
0	84	0.000000e+00
0	85	0.000000e+00
0	86	0.000000e+00
0	87	0.000000e+00
0	88	0.000000e+00
0	89	0.000000e+00
0	90	0.000000e+00
0	91	0.000000e+00
0	92	0.000000e+00
0	93	0.000000e+00
0	94	0.000000e+00
0	95	0.000000e+00
0	96	0.000000e+00
0	97	0.000000e+00
0	98	0.000000e+00
0	99	0.000000e+00
0	100	0.000000e+00
0	101	0.000000e+00
0	102	0.000000e+00
0	103	0.000000e+00
0	104	0.000000e+00
0	105	0.000000e+00
0	106	0.000000e+00
0	107	0.000000e+00
0	108	0.000000e+00
0	109	0.000000e+00
1	0	0.000000e+00
1	1	4.087746e-85
1	2	1.049143e-84
1	3	1.579913e-84
1	4	2.101160e-84
1	5	2.428463e-84
1	6	2.288750e-84
1	7	2.107072e-84
1	8	2.062256e-84
1	9	1.717462e-84
1	10	1.299434e-84
1	11	0.000000e+00
1	12	0.000000e+00
1	13	3.912438e-85
1	14	1.047369e-84
1	15	1.577779e-84
1	16	2.107799e-84
1	17	2.430276e-84
1	18	2.332498e-84
1	19	2.122136e-84
1	20	2.065478e-84
1	21	1.708860e-84
1	22	1.300795e-84
1	23	0.000000e+00
1	24	0.000000e+00
1	25	3.958989e-85
1	26	1.060959e-84
1	27	1.595867e-84
1	28	2.127811e-84
1	29	2.453083e-84
1	30	2.291604e-84
1	31	2.128952e-84
1	32	2.091045e-84
1	33	1.745439e-84
1	34	1.304522e-84
1	35	0.000000e+00
1	36	0.000000e+00
1	37	3.936933e-85
1	38	1.050054e-84
1	39	1.577053e-84
1	40	2.099753e-84
1	41	2.423540e-84
1	42	2.221565e-84
1	43	2.088429e-84
1	44	2.065723e-84
1	45	1.737998e-84
1	46	1.282795e-84
1	47	0.000000e+00
1	48	0.000000e+00
1	49	3.915306e-85
1	50	1.048370e-84
1	51	1.576445e-84
1	52	2.105371e-84
1	53	2.426376e-84
1	54	2.279624e-84
1	55	2.107245e-84
1	56	2.068367e-84
1	57	1.722238e-84
1	58	1.291999e-84
1	59	0.000000e+00
1	60	0.000000e+00
1	61	-1.433836e-84
1	62	-1.465584e-84
1	63	-5.433151e-86
1	64	1.734847e-84
1	65	2.732104e-84
1	66	2.450721e-84
1	67	2.401613e-84
1	68	3.341852e-84
1	69	3.166879e-84
1	70	2.661529e-84
1	71	0.000000e+00
1	72	0.000000e+00
1	73	1.360617e-84
1	74	1.834643e-84
1	75	1.903153e-84
1	76	1.956129e-84
1	77	2.085757e-84
1	78	2.259884e-84
1	79	3.281273e-84
1	80	2.790089e-84
1	81	3.113180e-84
1	82	2.729141e-84
1	83	0.000000e+00
1	84	0.000000e+00
1	85	-1.401419e-85
1	86	9.493572e-85
1	87	1.564761e-84
1	88	1.931030e-84
1	89	2.032626e-84
1	90	1.914096e-84
1	91	1.979716e-84
1	92	1.970899e-84
1	93	2.052178e-84
1	94	1.622019e-84
1	95	0.000000e+00
1	96	0.000000e+00
1	97	-1.299295e-84
1	98	-1.768484e-85
1	99	1.106256e-84
1	100	1.809054e-84
1	101	2.270958e-84
1	102	1.908699e-84
1	103	1.327877e-84
1	104	1.396399e-84
1	105	1.479469e-84
1	106	1.416653e-84
1	107	0.000000e+00
1	108	0.000000e+00
1	109	0.000000e+00
2	0	0.000000e+00
2	1	1.049143e-84
2	2	2.942156e-84
2	3	4.387117e-84
2	4	5.826150e-84
2	5	6.672871e-84
2	6	6.357051e-84
2	7	5.866820e-84
2	8	5.780655e-84
2	9	4.781001e-84
2	10	3.574939e-84
2	11	0.000000e+00
2	12	0.000000e+00
2	13	1.045871e-84
2	14	2.883212e-84
2	15	4.375494e-84
2	16	5.837478e-84
2	17	6.679953e-84
2	18	6.483397e-84
2	19	5.915149e-84
2	20	5.792567e-84
2	21	4.756555e-84
2	22	3.567096e-84
2	23	0.000000e+00
2	24	0.000000e+00
2	25	1.054941e-84
2	26	2.916555e-84
2	27	4.433331e-84
2	28	5.902056e-84
2	29	6.736419e-84
2	30	6.362812e-84
2	31	5.927125e-84
2	32	5.860152e-84
2	33	4.861817e-84
2	34	3.598482e-84
2	35	0.000000e+00
2	36	0.000000e+00
2	37	1.047249e-84
2	38	2.885162e-84
2	39	4.386500e-84
2	40	5.832102e-84
2	41	6.653461e-84
2	42	6.163021e-84
2	43	5.808544e-84
2	44	5.785909e-84
2	45	4.841828e-84
2	46	3.552890e-84
2	47	0.000000e+00
2	48	0.000000e+00
2	49	1.044161e-84
2	50	2.882961e-84
2	51	4.377439e-84
2	52	5.838201e-84
2	53	6.664750e-84
2	54	6.330665e-84
2	55	5.868509e-84
2	56	5.797198e-84
2	57	4.796203e-84
2	58	3.560002e-84
2	59	0.000000e+00
2	60	0.000000e+00
2	61	-4.298419e-84
2	62	-3.964173e-84
2	63	-1.241140e-85
2	64	4.878633e-84
2	65	7.634828e-84
2	66	6.688610e-84
2	67	6.836298e-84
2	68	9.377979e-84
2	69	8.910772e-84
2	70	7.065547e-84
2	71	0.000000e+00
2	72	0.000000e+00
2	73	3.763580e-84
2	74	5.147543e-84
2	75	5.186903e-84
2	76	5.001994e-84
2	77	5.700954e-84
2	78	6.141326e-84
2	79	9.175965e-84
2	80	7.734471e-84
2	81	8.660056e-84
2	82	8.013491e-84
2	83	0.000000e+00
2	84	0.000000e+00
2	85	-7.620508e-85
2	86	2.152135e-84
2	87	3.985660e-84
2	88	5.146621e-84
2	89	5.427684e-84
2	90	5.287006e-84
2	91	5.526717e-84
2	92	5.519952e-84
2	93	5.558943e-84
2	94	4.412030e-84
2	95	0.000000e+00
2	96	0.000000e+00
2	97	-4.104060e-84
2	98	-1.083560e-84
2	99	3.129038e-84
2	100	4.860965e-84
2	101	6.090198e-84
2	102	5.256031e-84
2	103	3.725313e-84
2	104	4.156538e-84
2	105	4.358795e-84
2	106	4.119662e-84
2	107	0.000000e+00
2	108	0.000000e+00
2	109	0.000000e+00
3	0	0.000000e+00
3	1	1.579913e-84
3	2	4.387117e-84
3	3	6.830597e-84
3	4	8.972530e-84
3	5	1.030677e-83
3	6	9.828812e-84
3	7	9.021223e-84
3	8	8.826631e-84
3	9	7.162778e-84
3	10	5.279161e-84
3	11	0.000000e+00
3	12	0.000000e+00
3	13	1.575766e-84
3	14	4.380377e-84
3	15	6.723738e-84
3	16	8.991956e-84
3	17	1.032177e-83
3	18	1.003381e-83
3	19	9.098209e-84
3	20	8.845383e-84
3	21	7.121388e-84
3	22	5.255797e-84
3	23	0.000000e+00
3	24	0.000000e+00
3	25	1.588402e-84
3	26	4.431722e-84
3	27	6.814054e-84
3	28	9.088441e-84
3	29	1.039977e-83
3	30	9.831083e-84
3	31	9.112643e-84
3	32	8.949137e-84
3	33	7.289539e-84
3	34	5.321977e-84
3	35	0.000000e+00
3	36	0.000000e+00
3	37	1.576218e-84
3	38	4.385088e-84
3	39	6.745075e-84
3	40	8.979266e-84
3	41	1.026768e-83
3	42	9.511809e-84
3	43	8.928164e-84
3	44	8.836508e-84
3	45	7.266046e-84
3	46	5.268614e-84
3	47	0.000000e+00
3	48	0.000000e+00
3	49	1.572570e-84
3	50	4.380571e-84
3	51	6.727786e-84
3	52	8.991076e-84
3	53	1.029135e-83
3	54	9.784430e-84
3	55	9.023314e-84
3	56	8.853360e-84
3	57	7.188762e-84
3	58	5.261353e-84
3	59	0.000000e+00
3	60	0.000000e+00
3	61	-6.951258e-84
3	62	-6.203882e-84
3	63	-4.739611e-85
3	64	7.398475e-84
3	65	1.177872e-83
3	66	9.999594e-84
3	67	1.047224e-83
3	68	1.433958e-83
3	69	1.322979e-83
3	70	1.015544e-83
3	71	0.000000e+00
3	72	0.000000e+00
3	73	5.396121e-84
3	74	7.824459e-84
3	75	7.624801e-84
3	76	7.172255e-84
3	77	8.653841e-84
3	78	9.271477e-84
3	79	1.398127e-83
3	80	1.159810e-83
3	81	1.287615e-83
3	82	1.213468e-83
3	83	0.000000e+00
3	84	0.000000e+00
3	85	-1.632599e-84
3	86	2.674673e-84
3	87	5.743025e-84
3	88	7.645538e-84
3	89	7.874571e-84
3	90	7.904971e-84
3	91	8.400651e-84
3	92	8.441849e-84
3	93	8.405694e-84
3	94	6.578166e-84
3	95	0.000000e+00
3	96	0.000000e+00
3	97	-6.593404e-84
3	98	-2.271449e-84
3	99	4.689827e-84
3	100	7.233948e-84
3	101	8.898716e-84
3	102	7.781644e-84
3	103	5.431235e-84
3	104	6.378938e-84
3	105	6.584430e-84
3	106	6.314989e-84
3	107	0.000000e+00
3	108	0.000000e+00
3	109	0.000000e+00
4	0	0.000000e+00
4	1	2.101160e-84
4	2	5.826150e-84
4	3	8.972530e-84
4	4	1.215054e-83
4	5	1.393662e-83
4	6	1.332207e-83
4	7	1.232657e-83
4	8	1.214405e-83
4	9	9.972355e-84
4	10	7.466147e-84
4	11	0.000000e+00
4	12	0.000000e+00
4	13	2.096125e-84
4	14	5.819274e-84
4	15	8.952246e-84
4	16	1.205609e-83
4	17	1.395738e-83
4	18	1.360056e-83
4	19	1.243894e-83
4	20	1.216440e-83
4	21	9.933730e-84
4	22	7.445293e-84
4	23	0.000000e+00
4	24	0.000000e+00
4	25	2.112278e-84
4	26	5.887794e-84
4	27	9.062141e-84
4	28	1.218455e-83
4	29	1.406536e-83
4	30	1.332440e-83
4	31	1.244609e-83
4	32	1.230847e-83
4	33	1.013860e-83
4	34	7.517314e-84
4	35	0.000000e+00
4	36	0.000000e+00
4	37	2.095550e-84
4	38	5.824250e-84
4	39	8.962771e-84
4	40	1.203823e-83
4	41	1.388660e-83
4	42	1.288930e-83
4	43	1.218630e-83
4	44	1.215821e-83
4	45	1.008423e-83
4	46	7.427580e-84
4	47	0.000000e+00
4	48	0.000000e+00
4	49	2.091168e-84
4	50	5.819401e-84
4	51	8.949299e-84
4	52	1.205412e-83
4	53	1.391762e-83
4	54	1.326111e-83
4	55	1.232688e-83
4	56	1.217589e-83
4	57	1.000509e-83
4	58	7.436160e-84
4	59	0.000000e+00
4	60	0.000000e+00
4	61	-9.440873e-84
4	62	-7.715628e-84
4	63	-4.397436e-85
4	64	9.932836e-84
4	65	1.575234e-83
4	66	1.328346e-83
4	67	1.407350e-83
4	68	1.935299e-83
4	69	1.803713e-83
4	70	1.391650e-83
4	71	0.000000e+00
4	72	0.000000e+00
4	73	7.089655e-84
4	74	1.024799e-83
4	75	1.022170e-83
4	76	9.541797e-84
4	77	1.138858e-83
4	78	1.236029e-83
4	79	1.854842e-83
4	80	1.569912e-83
4	81	1.768522e-83
4	82	1.665949e-83
4	83	0.000000e+00
4	84	0.000000e+00
4	85	-2.478368e-84
4	86	3.068541e-84
4	87	7.397665e-84
4	88	1.006234e-83
4	89	1.055897e-83
4	90	1.076013e-83
4	91	1.137397e-83
4	92	1.151720e-83
4	93	1.147082e-83
4	94	9.152714e-84
4	95	0.000000e+00
4	96	0.000000e+00
4	97	-8.690719e-84
4	98	-3.212425e-84
4	99	6.164334e-84
4	100	9.405700e-84
4	101	1.165415e-83
4	102	1.036584e-83
4	103	7.379309e-84
4	104	8.625265e-84
4	105	9.091469e-84
4	106	8.754728e-84
4	107	0.000000e+00
4	108	0.000000e+00
4	109	0.000000e+00
5	0	0.000000e+00
5	1	2.428463e-84
5	2	6.672871e-84
5	3	1.030677e-83
5	4	1.393662e-83
5	5	1.658905e-83
5	6	1.567628e-83
5	7	1.457948e-83
5	8	1.434377e-83
5	9	1.174205e-83
5	10	8.787655e-84
5	11	0.000000e+00
5	12	0.000000e+00
5	13	2.423486e-84
5	14	6.666672e-84
5	15	1.029755e-83
5	16	1.397245e-83
5	17	1.646775e-83
5	18	1.600300e-83
5	19	1.472430e-83
5	20	1.434589e-83
5	21	1.171400e-83
5	22	8.775404e-84
5	23	0.000000e+00
5	24	0.000000e+00
5	25	2.441654e-84
5	26	6.750340e-84
5	27	1.040061e-83
5	28	1.411423e-83
5	29	1.660452e-83
5	30	1.567809e-83
5	31	1.471271e-83
5	32	1.454490e-83
5	33	1.193806e-83
5	34	8.843826e-84
5	35	0.000000e+00
5	36	0.000000e+00
5	37	2.421233e-84
5	38	6.677739e-84
5	39	1.027189e-83
5	40	1.393772e-83
5	41	1.639548e-83
5	42	1.516555e-83
5	43	1.439146e-83
5	44	1.439347e-83
5	45	1.185859e-83
5	46	8.725557e-84
5	47	0.000000e+00
5	48	0.000000e+00
5	49	2.417110e-84
5	50	6.670295e-84
5	51	1.027593e-83
5	52	1.396433e-83
5	53	1.642691e-83
5	54	1.560315e-83
5	55	1.457475e-83
5	56	1.438261e-83
5	57	1.178526e-83
5	58	8.751239e-84
5	59	0.000000e+00
5	60	0.000000e+00
5	61	-1.095372e-83
5	62	-8.259303e-84
5	63	-4.463016e-85
5	64	1.154510e-83
5	65	1.819714e-83
5	66	1.531055e-83
5	67	1.617123e-83
5	68	2.243367e-83
5	69	2.053009e-83
5	70	1.575402e-83
5	71	0.000000e+00
5	72	0.000000e+00
5	73	7.475707e-84
5	74	1.128044e-83
5	75	1.135916e-83
5	76	1.084182e-83
5	77	1.298778e-83
5	78	1.439551e-83
5	79	2.110278e-83
5	80	1.801144e-83
5	81	2.052668e-83
5	82	1.894622e-83
5	83	0.000000e+00
5	84	0.000000e+00
5	85	-3.104274e-84
5	86	2.835974e-84
5	87	8.126725e-84
5	88	1.127215e-83
5	89	1.188453e-83
5	90	1.244708e-83
5	91	1.301304e-83
5	92	1.332024e-83
5	93	1.328548e-83
5	94	1.069091e-83
5	95	0.000000e+00
5	96	0.000000e+00
5	97	-9.457042e-84
5	98	-3.904515e-84
5	99	6.653524e-84
5	100	1.019203e-83
5	101	1.266939e-83
5	102	1.153942e-83
5	103	8.208787e-84
5	104	9.240379e-84
5	105	1.020609e-83
5	106	9.993792e-84
5	107	0.000000e+00
5	108	0.000000e+00
5	109	0.000000e+00
6	0	0.000000e+00
6	1	2.288750e-84
6	2	6.357051e-84
6	3	9.828812e-84
6	4	1.332207e-83
6	5	1.567628e-83
6	6	1.546647e-83
6	7	1.462121e-83
6	8	1.490083e-83
6	9	1.302857e-83
6	10	1.029198e-83
6	11	0.000000e+00
6	12	0.000000e+00
6	13	2.283876e-84
6	14	6.352171e-84
6	15	9.828827e-84
6	16	1.334203e-83
6	17	1.571797e-83
6	18	1.560761e-83
6	19	1.476548e-83
6	20	1.491356e-83
6	21	1.305118e-83
6	22	1.031169e-83
6	23	0.000000e+00
6	24	0.000000e+00
6	25	2.300364e-84
6	26	6.428668e-84
6	27	9.919816e-84
6	28	1.349227e-83
6	29	1.582142e-83
6	30	1.530520e-83
6	31	1.474981e-83
6	32	1.509848e-83
6	33	1.320091e-83
6	34	1.033350e-83
6	35	0.000000e+00
6	36	0.000000e+00
6	37	2.282225e-84
6	38	6.357807e-84
6	39	9.786961e-84
6	40	1.333758e-83
6	41	1.560093e-83
6	42	1.480993e-83
6	43	1.442594e-83
6	44	1.492453e-83
6	45	1.304216e-83
6	46	1.015283e-83
6	47	0.000000e+00
6	48	0.000000e+00
6	49	2.277425e-84
6	50	6.353040e-84
6	51	9.800957e-84
6	52	1.334599e-83
6	53	1.565729e-83
6	54	1.522844e-83
6	55	1.461375e-83
6	56	1.493243e-83
6	57	1.305202e-83
6	58	1.023656e-83
6	59	0.000000e+00
6	60	0.000000e+00
6	61	-1.159147e-83
6	62	-8.581086e-84
6	63	-2.783069e-85
6	64	1.095548e-83
6	65	1.786807e-83
6	66	1.530121e-83
6	67	1.671864e-83
6	68	2.341723e-83
6	69	2.291494e-83
6	70	1.863618e-83
6	71	0.000000e+00
6	72	0.000000e+00
6	73	8.539579e-84
6	74	1.173155e-83
6	75	1.206632e-83
6	76	1.127327e-83
6	77	1.314558e-83
6	78	1.458494e-83
6	79	2.160853e-83
6	80	1.933831e-83
6	81	2.328816e-83
6	82	2.064140e-83
6	83	0.000000e+00
6	84	0.000000e+00
6	85	-4.357862e-84
6	86	1.352643e-84
6	87	7.008994e-84
6	88	1.064280e-83
6	89	1.203469e-83
6	90	1.330553e-83
6	91	1.420604e-83
6	92	1.480946e-83
6	93	1.522984e-83
6	94	1.295902e-83
6	95	0.000000e+00
6	96	0.000000e+00
6	97	-9.757751e-84
6	98	-3.506384e-84
6	99	7.264300e-84
6	100	1.051437e-83
6	101	1.277113e-83
6	102	1.206020e-83
6	103	9.187324e-84
6	104	1.111559e-83
6	105	1.206653e-83
6	106	1.210966e-83
6	107	0.000000e+00
6	108	0.000000e+00
6	109	0.000000e+00
7	0	0.000000e+00
7	1	2.107072e-84
7	2	5.866820e-84
7	3	9.021223e-84
7	4	1.232657e-83
7	5	1.457948e-83
7	6	1.462121e-83
7	7	1.505260e-83
7	8	1.617653e-83
7	9	1.557858e-83
7	10	1.318635e-83
7	11	0.000000e+00
7	12	0.000000e+00
7	13	2.101232e-84
7	14	5.867536e-84
7	15	9.044144e-84
7	16	1.231479e-83
7	17	1.463300e-83
7	18	1.488194e-83
7	19	1.496026e-83
7	20	1.616557e-83
7	21	1.563839e-83
7	22	1.322382e-83
7	23	0.000000e+00
7	24	0.000000e+00
7	25	2.117454e-84
7	26	5.935146e-84
7	27	9.102078e-84
7	28	1.249112e-83
7	29	1.471888e-83
7	30	1.465319e-83
7	31	1.494747e-83
7	32	1.638722e-83
7	33	1.573870e-83
7	34	1.322097e-83
7	35	0.000000e+00
7	36	0.000000e+00
7	37	2.102595e-84
7	38	5.863942e-84
7	39	8.954814e-84
7	40	1.237677e-83
7	41	1.449565e-83
7	42	1.421388e-83
7	43	1.462620e-83
7	44	1.621541e-83
7	45	1.549653e-83
7	46	1.297159e-83
7	47	0.000000e+00
7	48	0.000000e+00
7	49	2.095566e-84
7	50	5.865224e-84
7	51	8.996499e-84
7	52	1.234828e-83
7	53	1.456641e-83
7	54	1.456678e-83
7	55	1.481062e-83
7	56	1.620004e-83
7	57	1.557918e-83
7	58	1.310339e-83
7	59	0.000000e+00
7	60	0.000000e+00
7	61	-1.249922e-83
7	62	-8.617451e-84
7	63	3.258549e-85
7	64	1.094997e-83
7	65	1.725262e-83
7	66	1.563556e-83
7	67	1.744672e-83
7	68	2.504341e-83
7	69	2.706635e-83
7	70	2.392047e-83
7	71	0.000000e+00
7	72	0.000000e+00
7	73	1.013179e-83
7	74	1.179090e-83
7	75	1.247534e-83
7	76	1.217577e-83
7	77	1.294872e-83
7	78	1.480382e-83
7	79	2.203644e-83
7	80	2.192266e-83
7	81	2.868640e-83
7	82	2.398660e-83
7	83	0.000000e+00
7	84	0.000000e+00
7	85	-5.700540e-84
7	86	-2.526476e-85
7	87	5.685668e-84
7	88	1.008032e-83
7	89	1.263317e-83
7	90	1.467621e-83
7	91	1.600112e-83
7	92	1.737380e-83
7	93	1.864991e-83
7	94	1.676777e-83
7	95	0.000000e+00
7	96	0.000000e+00
7	97	-9.593123e-84
7	98	-2.731843e-84
7	99	8.377402e-84
7	100	1.111143e-83
7	101	1.272679e-83
7	102	1.265159e-83
7	103	1.059198e-83
7	104	1.313858e-83
7	105	1.436801e-83
7	106	1.495451e-83
7	107	0.000000e+00
7	108	0.000000e+00
7	109	0.000000e+00
8	0	0.000000e+00
8	1	2.062256e-84
8	2	5.780655e-84
8	3	8.826631e-84
8	4	1.214405e-83
8	5	1.434377e-83
8	6	1.490083e-83
8	7	1.617653e-83
8	8	1.972734e-83
8	9	2.093705e-83
8	10	1.930638e-83
8	11	0.000000e+00
8	12	0.000000e+00
8	13	2.053378e-84
8	14	5.787852e-84
8	15	8.866277e-84
8	16	1.207932e-83
8	17	1.440778e-83
8	18	1.510200e-83
8	19	1.630828e-83
8	20	1.934164e-83
8	21	2.104094e-83
8	22	1.934541e-83
8	23	0.000000e+00
8	24	0.000000e+00
8	25	2.071783e-84
8	26	5.846733e-84
8	27	8.909261e-84
8	28	1.231983e-83
8	29	1.449082e-83
8	30	1.497328e-83
8	31	1.630604e-83
8	32	1.964471e-83
8	33	2.110961e-83
8	34	1.935780e-83
8	35	0.000000e+00
8	36	0.000000e+00
8	37	2.060621e-84
8	38	5.767867e-84
8	39	8.744176e-84
8	40	1.225761e-83
8	41	1.425443e-83
8	42	1.458783e-83
8	43	1.596770e-83
8	44	1.946169e-83
8	45	2.073653e-83
8	46	1.900855e-83
8	47	0.000000e+00
8	48	0.000000e+00
8	49	2.049500e-84
8	50	5.778776e-84
8	51	8.806168e-84
8	52	1.216561e-83
8	53	1.433834e-83
8	54	1.486412e-83
8	55	1.615837e-83
8	56	1.940837e-83
8	57	2.090953e-83
8	58	1.918346e-83
8	59	0.000000e+00
8	60	0.000000e+00
8	61	-1.473720e-83
8	62	-9.434676e-84
8	63	1.347886e-84
8	64	1.224859e-83
8	65	1.809071e-83
8	66	1.732758e-83
8	67	2.005701e-83
8	68	2.993755e-83
8	69	3.645837e-83
8	70	3.535456e-83
8	71	0.000000e+00
8	72	0.000000e+00
8	73	1.375411e-83
8	74	1.297520e-83
8	75	1.375940e-83
8	76	1.421202e-83
8	77	1.376075e-83
8	78	1.647692e-83
8	79	2.494969e-83
8	80	2.793001e-83
8	81	4.016229e-83
8	82	3.367519e-83
8	83	0.000000e+00
8	84	0.000000e+00
8	85	-7.265969e-84
8	86	-1.413271e-84
8	87	5.126955e-84
8	88	1.068288e-83
8	89	1.495656e-83
8	90	1.788579e-83
8	91	2.021599e-83
8	92	2.329230e-83
8	93	2.610009e-83
8	94	2.481452e-83
8	95	0.000000e+00
8	96	0.000000e+00
8	97	-1.065383e-83
8	98	-2.112046e-84
8	99	1.093110e-83
8	100	1.332212e-83
8	101	1.426822e-83
8	102	1.475055e-83
8	103	1.389041e-83
8	104	1.788062e-83
8	105	2.002222e-83
8	106	2.091662e-83
8	107	0.000000e+00
8	108	0.000000e+00
8	109	0.000000e+00
9	0	0.000000e+00
9	1	1.717462e-84
9	2	4.781001e-84
9	3	7.162778e-84
9	4	9.972355e-84
9	5	1.174205e-83
9	6	1.302857e-83
9	7	1.557858e-83
9	8	2.093705e-83
9	9	2.643623e-83
9	10	2.624945e-83
9	11	0.000000e+00
9	12	0.000000e+00
9	13	1.697421e-84
9	14	4.780660e-84
9	15	7.223670e-84
9	16	9.836186e-84
9	17	1.181727e-83
9	18	1.308576e-83
9	19	1.567588e-83
9	20	2.089030e-83
9	21	2.617330e-83
9	22	2.636881e-83
9	23	0.000000e+00
9	24	0.000000e+00
9	25	1.730046e-84
9	26	4.839504e-84
9	27	7.238124e-84
9	28	1.013015e-83
9	29	1.188089e-83
9	30	1.316091e-83
9	31	1.569629e-83
9	32	2.118958e-83
9	33	2.609510e-83
9	34	2.626668e-83
9	35	0.000000e+00
9	36	0.000000e+00
9	37	1.735000e-84
9	38	4.777120e-84
9	39	7.070250e-84
9	40	1.015524e-83
9	41	1.165763e-83
9	42	1.294011e-83
9	43	1.539537e-83
9	44	2.096555e-83
9	45	2.551947e-83
9	46	2.571249e-83
9	47	0.000000e+00
9	48	0.000000e+00
9	49	1.707155e-84
9	50	4.779985e-84
9	51	7.154404e-84
9	52	9.982997e-84
9	53	1.175206e-83
9	54	1.302840e-83
9	55	1.555697e-83
9	56	2.093287e-83
9	57	2.587942e-83
9	58	2.605239e-83
9	59	0.000000e+00
9	60	0.000000e+00
9	61	-1.410800e-83
9	62	-8.143869e-84
9	63	2.893131e-84
9	64	1.130473e-83
9	65	1.592301e-83
9	66	1.677508e-83
9	67	2.055672e-83
9	68	3.249012e-83
9	69	4.538541e-83
9	70	4.902599e-83
9	71	0.000000e+00
9	72	0.000000e+00
9	73	1.714786e-83
9	74	1.297103e-83
9	75	1.401845e-83
9	76	1.597497e-83
9	77	1.305084e-83
9	78	1.645486e-83
9	79	2.502441e-83
9	80	3.274011e-83
9	81	5.206082e-83
9	82	4.217022e-83
9	83	0.000000e+00
9	84	0.000000e+00
9	85	-7.626953e-84
9	86	-2.151225e-84
9	87	4.103674e-84
9	88	1.020830e-83
9	89	1.683252e-83
9	90	2.059669e-83
9	91	2.426837e-83
9	92	2.947791e-83
9	93	3.469364e-83
9	94	3.458316e-83
9	95	0.000000e+00
9	96	0.000000e+00
9	97	-9.251728e-84
9	98	3.384135e-85
9	99	1.273166e-83
9	100	1.454228e-83
9	101	1.469071e-83
9	102	1.581302e-83
9	103	1.716980e-83
9	104	2.332508e-83
9	105	2.681148e-83
9	106	2.786423e-83
9	107	0.000000e+00
9	108	0.000000e+00
9	109	0.000000e+00
10	0	0.000000e+00
10	1	1.299434e-84
10	2	3.574939e-84
10	3	5.279161e-84
10	4	7.466147e-84
10	5	8.787655e-84
10	6	1.029198e-83
10	7	1.318635e-83
10	8	1.930638e-83
10	9	2.624945e-83
10	10	2.894250e-83
10	11	0.000000e+00
10	12	0.000000e+00
10	13	1.271557e-84
10	14	3.567355e-84
10	15	5.345281e-84
10	16	7.296163e-84
10	17	8.856680e-84
10	18	1.023083e-83
10	19	1.325637e-83
10	20	1.930045e-83
10	21	2.648708e-83
10	22	2.872416e-83
10	23	0.000000e+00
10	24	0.000000e+00
10	25	1.314003e-84
10	26	3.619269e-84
10	27	5.344052e-84
10	28	7.594588e-84
10	29	8.912033e-84
10	30	1.045611e-83
10	31	1.328562e-83
10	32	1.950803e-83
10	33	2.633621e-83
10	34	2.852880e-83
10	35	0.000000e+00
10	36	0.000000e+00
10	37	1.331088e-84
10	38	3.574557e-84
10	39	5.196756e-84
10	40	7.675360e-84
10	41	8.729355e-84
10	42	1.038811e-83
10	43	1.304507e-83
10	44	1.924439e-83
10	45	2.570244e-83
10	46	2.787239e-83
10	47	0.000000e+00
10	48	0.000000e+00
10	49	1.292592e-84
10	50	3.571977e-84
10	51	5.281103e-84
10	52	7.467912e-84
10	53	8.810525e-84
10	54	1.031932e-83
10	55	1.317241e-83
10	56	1.927921e-83
10	57	2.612887e-83
10	58	2.831361e-83
10	59	0.000000e+00
10	60	0.000000e+00
10	61	-1.096575e-83
10	62	-4.913580e-84
10	63	3.785293e-84
10	64	9.398926e-84
10	65	1.244478e-83
10	66	1.393650e-83
10	67	1.810996e-83
10	68	3.024730e-83
10	69	4.624157e-83
10	70	5.423009e-83
10	71	0.000000e+00
10	72	0.000000e+00
10	73	1.664433e-83
10	74	1.113599e-83
10	75	1.176756e-83
10	76	1.478937e-83
10	77	1.069908e-83
10	78	1.420746e-83
10	79	2.184226e-83
10	80	3.193306e-83
10	81	5.525570e-83
10	82	4.466490e-83
10	83	0.000000e+00
10	84	0.000000e+00
10	85	-6.461962e-84
10	86	-1.779557e-84
10	87	3.658699e-84
10	88	9.207794e-84
10	89	1.652337e-83
10	90	2.008811e-83
10	91	2.451289e-83
10	92	3.128868e-83
10	93	3.783013e-83
10	94	3.871578e-83
10	95	0.000000e+00
10	96	0.000000e+00
10	97	-6.579102e-84
10	98	2.096121e-84
10	99	1.268620e-83
10	100	1.388994e-83
10	101	1.346965e-83
10	102	1.475707e-83
10	103	1.738293e-83
10	104	2.509556e-83
10	105	2.937180e-83
10	106	3.049949e-83
10	107	0.000000e+00
10	108	0.000000e+00
10	109	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00
11	12	0.000000e+00
11	13	0.000000e+00
11	14	0.000000e+00
11	15	0.000000e+00
11	16	0.000000e+00
11	17	0.000000e+00
11	18	0.000000e+00
11	19	0.000000e+00
11	20	0.000000e+00
11	21	0.000000e+00
11	22	0.000000e+00
11	23	0.000000e+00
11	24	0.000000e+00
11	25	0.000000e+00
11	26	0.000000e+00
11	27	0.000000e+00
11	28	0.000000e+00
11	29	0.000000e+00
11	30	0.000000e+00
11	31	0.000000e+00
11	32	0.000000e+00
11	33	0.000000e+00
11	34	0.000000e+00
11	35	0.000000e+00
11	36	0.000000e+00
11	37	0.000000e+00
11	38	0.000000e+00
11	39	0.000000e+00
11	40	0.000000e+00
11	41	0.000000e+00
11	42	0.000000e+00
11	43	0.000000e+00
11	44	0.000000e+00
11	45	0.000000e+00
11	46	0.000000e+00
11	47	0.000000e+00
11	48	0.000000e+00
11	49	0.000000e+00
11	50	0.000000e+00
11	51	0.000000e+00
11	52	0.000000e+00
11	53	0.000000e+00
11	54	0.000000e+00
11	55	0.000000e+00
11	56	0.000000e+00
11	57	0.000000e+00
11	58	0.000000e+00
11	59	0.000000e+00
11	60	0.000000e+00
11	61	0.000000e+00
11	62	0.000000e+00
11	63	0.000000e+00
11	64	0.000000e+00
11	65	0.000000e+00
11	66	0.000000e+00
11	67	0.000000e+00
11	68	0.000000e+00
11	69	0.000000e+00
11	70	0.000000e+00
11	71	0.000000e+00
11	72	0.000000e+00
11	73	0.000000e+00
11	74	0.000000e+00
11	75	0.000000e+00
11	76	0.000000e+00
11	77	0.000000e+00
11	78	0.000000e+00
11	79	0.000000e+00
11	80	0.000000e+00
11	81	0.000000e+00
11	82	0.000000e+00
11	83	0.000000e+00
11	84	0.000000e+00
11	85	0.000000e+00
11	86	0.000000e+00
11	87	0.000000e+00
11	88	0.000000e+00
11	89	0.000000e+00
11	90	0.000000e+00
11	91	0.000000e+00
11	92	0.000000e+00
11	93	0.000000e+00
11	94	0.000000e+00
11	95	0.000000e+00
11	96	0.000000e+00
11	97	0.000000e+00
11	98	0.000000e+00
11	99	0.000000e+00
11	100	0.000000e+00
11	101	0.000000e+00
11	102	0.000000e+00
11	103	0.000000e+00
11	104	0.000000e+00
11	105	0.000000e+00
11	106	0.000000e+00
11	107	0.000000e+00
11	108	0.000000e+00
11	109	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
12	14	0.000000e+00
12	15	0.000000e+00
12	16	0.000000e+00
12	17	0.000000e+00
12	18	0.000000e+00
12	19	0.000000e+00
12	20	0.000000e+00
12	21	0.000000e+00
12	22	0.000000e+00
12	23	0.000000e+00
12	24	0.000000e+00
12	25	0.000000e+00
12	26	0.000000e+00
12	27	0.000000e+00
12	28	0.000000e+00
12	29	0.000000e+00
12	30	0.000000e+00
12	31	0.000000e+00
12	32	0.000000e+00
12	33	0.000000e+00
12	34	0.000000e+00
12	35	0.000000e+00
12	36	0.000000e+00
12	37	0.000000e+00
12	38	0.000000e+00
12	39	0.000000e+00
12	40	0.000000e+00
12	41	0.000000e+00
12	42	0.000000e+00
12	43	0.000000e+00
12	44	0.000000e+00
12	45	0.000000e+00
12	46	0.000000e+00
12	47	0.000000e+00
12	48	0.000000e+00
12	49	0.000000e+00
12	50	0.000000e+00
12	51	0.000000e+00
12	52	0.000000e+00
12	53	0.000000e+00
12	54	0.000000e+00
12	55	0.000000e+00
12	56	0.000000e+00
12	57	0.000000e+00
12	58	0.000000e+00
12	59	0.000000e+00
12	60	0.000000e+00
12	61	0.000000e+00
12	62	0.000000e+00
12	63	0.000000e+00
12	64	0.000000e+00
12	65	0.000000e+00
12	66	0.000000e+00
12	67	0.000000e+00
12	68	0.000000e+00
12	69	0.000000e+00
12	70	0.000000e+00
12	71	0.000000e+00
12	72	0.000000e+00
12	73	0.000000e+00
12	74	0.000000e+00
12	75	0.000000e+00
12	76	0.000000e+00
12	77	0.000000e+00
12	78	0.000000e+00
12	79	0.000000e+00
12	80	0.000000e+00
12	81	0.000000e+00
12	82	0.000000e+00
12	83	0.000000e+00
12	84	0.000000e+00
12	85	0.000000e+00
12	86	0.000000e+00
12	87	0.000000e+00
12	88	0.000000e+00
12	89	0.000000e+00
12	90	0.000000e+00
12	91	0.000000e+00
12	92	0.000000e+00
12	93	0.000000e+00
12	94	0.000000e+00
12	95	0.000000e+00
12	96	0.000000e+00
12	97	0.000000e+00
12	98	0.000000e+00
12	99	0.000000e+00
12	100	0.000000e+00
12	101	0.000000e+00
12	102	0.000000e+00
12	103	0.000000e+00
12	104	0.000000e+00
12	105	0.000000e+00
12	106	0.000000e+00
12	107	0.000000e+00
12	108	0.000000e+00
12	109	0.000000e+00
13	0	0.000000e+00
13	1	3.912438e-85
13	2	1.045871e-84
13	3	1.575766e-84
13	4	2.096125e-84
13	5	2.423486e-84
13	6	2.283876e-84
13	7	2.101232e-84
13	8	2.053378e-84
13	9	1.697421e-84
13	10	1.271557e-84
13	11	0.000000e+00
13	12	0.000000e+00
13	13	4.108487e-85
13	14	1.044827e-84
13	15	1.574372e-84
13	16	2.104022e-84
13	17	2.426597e-84
13	18	2.329755e-84
13	19	2.119288e-84
13	20	2.059139e-84
13	21	1.693556e-84
13	22	1.276985e-84
13	23	0.000000e+00
13	24	0.000000e+00
13	25	3.939448e-85
13	26	1.058056e-84
13	27	1.592153e-84
13	28	2.123549e-84
13	29	2.448953e-84
13	30	2.287739e-84
13	31	2.124617e-84
13	32	2.085126e-84
13	33	1.729409e-84
13	34	1.281334e-84
13	35	0.000000e+00
13	36	0.000000e+00
13	37	3.914059e-85
13	38	1.046974e-84
13	39	1.573277e-84
13	40	2.095303e-84
13	41	2.419316e-84
13	42	2.217033e-84
13	43	2.083115e-84
13	44	2.060500e-84
13	45	1.721786e-84
13	46	1.260681e-84
13	47	0.000000e+00
13	48	0.000000e+00
13	49	3.897062e-85
13	50	1.045584e-84
13	51	1.572819e-84
13	52	2.101256e-84
13	53	2.422376e-84
13	54	2.275998e-84
13	55	2.103231e-84
13	56	2.062463e-84
13	57	1.706531e-84
13	58	1.268932e-84
13	59	0.000000e+00
13	60	0.000000e+00
13	61	-1.454398e-84
13	62	-1.468851e-84
13	63	-4.028861e-86
13	64	1.747138e-84
13	65	2.738888e-84
13	66	2.455381e-84
13	67	2.411401e-84
13	68	3.339484e-84
13	69	3.143981e-84
13	70	2.609487e-84
13	71	0.000000e+00
13	72	0.000000e+00
13	73	1.359850e-84
13	74	1.836570e-84
13	75	1.910798e-84
13	76	1.938472e-84
13	77	2.088985e-84
13	78	2.265281e-84
13	79	3.283588e-84
13	80	2.769090e-84
13	81	3.068046e-84
13	82	2.730657e-84
13	83	0.000000e+00
13	84	0.000000e+00
13	85	-1.429354e-85
13	86	9.296330e-85
13	87	1.549402e-84
13	88	1.919244e-84
13	89	2.014470e-84
13	90	1.900022e-84
13	91	1.958623e-84
13	92	1.947197e-84
13	93	2.007596e-84
13	94	1.583252e-84
13	95	0.000000e+00
13	96	0.000000e+00
13	97	-1.318357e-84
13	98	-2.014033e-85
13	99	1.102859e-84
13	100	1.790155e-84
13	101	2.254874e-84
13	102	1.897514e-84
13	103	1.313546e-84
13	104	1.365568e-84
13	105	1.447208e-84
13	106	1.385873e-84
13	107	0.000000e+00
13	108	0.000000e+00
13	109	0.000000e+00
14	0	0.000000e+00
14	1	1.047369e-84
14	2	2.883212e-84
14	3	4.380377e-84
14	4	5.819274e-84
14	5	6.666672e-84
14	6	6.352171e-84
14	7	5.867536e-84
14	8	5.787852e-84
14	9	4.780660e-84
14	10	3.567355e-84
14	11	0.000000e+00
14	12	0.000000e+00
14	13	1.044827e-84
14	14	2.958006e-84
14	15	4.371779e-84
14	16	5.833839e-84
14	17	6.677470e-84
14	18	6.482840e-84
14	19	5.921824e-84
14	20	5.808835e-84
14	21	4.769338e-84
14	22	3.574833e-84
14	23	0.000000e+00
14	24	0.000000e+00
14	25	1.053395e-84
14	26	2.912938e-84
14	27	4.428210e-84
14	28	5.897857e-84
14	29	6.733361e-84
14	30	6.361813e-84
14	31	5.932569e-84
14	32	5.874774e-84
14	33	4.871945e-84
14	34	3.601560e-84
14	35	0.000000e+00
14	36	0.000000e+00
14	37	1.045462e-84
14	38	2.879234e-84
14	39	4.380304e-84
14	40	5.827563e-84
14	41	6.649862e-84
14	42	6.161638e-84
14	43	5.812907e-84
14	44	5.799123e-84
14	45	4.849825e-84
14	46	3.552439e-84
14	47	0.000000e+00
14	48	0.000000e+00
14	49	1.042737e-84
14	50	2.880027e-84
14	51	4.372631e-84
14	52	5.834195e-84
14	53	6.661826e-84
14	54	6.329762e-84
14	55	5.873996e-84
14	56	5.811989e-84
14	57	4.806766e-84
14	58	3.563976e-84
14	59	0.000000e+00
14	60	0.000000e+00
14	61	-4.386955e-84
14	62	-4.005141e-84
14	63	-1.687896e-85
14	64	4.870948e-84
14	65	7.642206e-84
14	66	6.700340e-84
14	67	6.819187e-84
14	68	9.367506e-84
14	69	8.930516e-84
14	70	7.051502e-84
14	71	0.000000e+00
14	72	0.000000e+00
14	73	3.773185e-84
14	74	5.139496e-84
14	75	5.174895e-84
14	76	4.988371e-84
14	77	5.689401e-84
14	78	6.160880e-84
14	79	9.192893e-84
14	80	7.723802e-84
14	81	8.706552e-84
14	82	8.009995e-84
14	83	0.000000e+00
14	84	0.000000e+00
14	85	-8.345428e-85
14	86	2.112024e-84
14	87	3.956977e-84
14	88	5.132124e-84
14	89	5.437267e-84
14	90	5.284561e-84
14	91	5.511465e-84
14	92	5.503459e-84
14	93	5.542947e-84
14	94	4.406645e-84
14	95	0.000000e+00
14	96	0.000000e+00
14	97	-4.194096e-84
14	98	-1.178642e-84
14	99	3.119459e-84
14	100	4.876270e-84
14	101	6.129271e-84
14	102	5.285763e-84
14	103	3.733390e-84
14	104	4.181807e-84
14	105	4.356720e-84
14	106	4.150040e-84
14	107	0.000000e+00
14	108	0.000000e+00
14	109	0.000000e+00
15	0	0.000000e+00
15	1	1.577779e-84
15	2	4.375494e-84
15	3	6.723738e-84
15	4	8.952246e-84
15	5	1.029755e-83
15	6	9.828827e-84
15	7	9.044144e-84
15	8	8.866277e-84
15	9	7.223670e-84
15	10	5.345281e-84
15	11	0.000000e+00
15	12	0.000000e+00
15	13	1.574372e-84
15	14	4.371779e-84
15	15	6.823692e-84
15	16	8.977432e-84
15	17	1.032064e-83
15	18	1.004142e-83
15	19	9.133280e-84
15	20	8.904138e-84
15	21	7.208682e-84
15	22	5.352388e-84
15	23	0.000000e+00
15	24	0.000000e+00
15	25	1.586970e-84
15	26	4.421387e-84
15	27	6.794654e-84
15	28	9.071092e-84
15	29	1.039470e-83
15	30	9.836300e-84
15	31	9.141270e-84
15	32	8.997289e-84
15	33	7.363074e-84
15	34	5.399585e-84
15	35	0.000000e+00
15	36	0.000000e+00
15	37	1.574820e-84
15	38	4.373489e-84
15	39	6.721568e-84
15	40	8.960178e-84
15	41	1.025908e-83
15	42	9.514721e-84
15	43	8.951638e-84
15	44	8.875947e-84
15	45	7.327868e-84
15	46	5.330951e-84
15	47	0.000000e+00
15	48	0.000000e+00
15	49	1.571143e-84
15	50	4.370611e-84
15	51	6.709611e-84
15	52	8.974430e-84
15	53	1.028688e-83
15	54	9.789968e-84
15	55	9.052857e-84
15	56	8.903047e-84
15	57	7.264197e-84
15	58	5.341891e-84
15	59	0.000000e+00
15	60	0.000000e+00
15	61	-7.008731e-84
15	62	-6.220025e-84
15	63	-4.861010e-85
15	64	7.372864e-84
15	65	1.177461e-83
15	66	1.003433e-83
15	67	1.048909e-83
15	68	1.439939e-83
15	69	1.335080e-83
15	70	1.032282e-83
15	71	0.000000e+00
15	72	0.000000e+00
15	73	5.437796e-84
15	74	7.839344e-84
15	75	7.663880e-84
15	76	7.230162e-84
15	77	8.668689e-84
15	78	9.317558e-84
15	79	1.397222e-83
15	80	1.164180e-83
15	81	1.316557e-83
15	82	1.209432e-83
15	83	0.000000e+00
15	84	0.000000e+00
15	85	-1.724130e-84
15	86	2.583495e-84
15	87	5.691820e-84
15	88	7.624489e-84
15	89	7.897730e-84
15	90	7.962921e-84
15	91	8.457509e-84
15	92	8.529916e-84
15	93	8.519061e-84
15	94	6.700392e-84
15	95	0.000000e+00
15	96	0.000000e+00
15	97	-6.581498e-84
15	98	-2.258889e-84
15	99	4.718045e-84
15	100	7.244672e-84
15	101	8.895916e-84
15	102	7.802766e-84
15	103	5.458899e-84
15	104	6.460567e-84
15	105	6.659322e-84
15	106	6.409804e-84
15	107	0.000000e+00
15	108	0.000000e+00
15	109	0.000000e+00
16	0	0.000000e+00
16	1	2.107799e-84
16	2	5.837478e-84
16	3	8.991956e-84
16	4	1.205609e-83
16	5	1.397245e-83
16	6	1.334203e-83
16	7	1.231479e-83
16	8	1.207932e-83
16	9	9.836186e-84
16	10	7.296163e-84
16	11	0.000000e+00
16	12	0.000000e+00
16	13	2.104022e-84
16	14	5.833839e-84
16	15	8.977432e-84
16	16	1.225188e-83
16	17	1.400523e-83
16	18	1.363839e-83
16	19	1.244626e-83
16	20	1.212738e-83
16	21	9.832607e-84
16	22	7.315195e-84
16	23	0.000000e+00
16	24	0.000000e+00
16	25	2.119969e-84
16	26	5.901744e-84
16	27	9.084174e-84
16	28	1.221291e-83
16	29	1.410502e-83
16	30	1.334709e-83
16	31	1.244238e-83
16	32	1.225498e-83
16	33	1.002002e-83
16	34	7.364151e-84
16	35	0.000000e+00
16	36	0.000000e+00
16	37	2.102920e-84
16	38	5.837434e-84
16	39	8.982559e-84
16	40	1.205878e-83
16	41	1.391987e-83
16	42	1.290080e-83
16	43	1.217423e-83
16	44	1.209390e-83
16	45	9.955342e-84
16	46	7.260500e-84
16	47	0.000000e+00
16	48	0.000000e+00
16	49	2.098855e-84
16	50	5.833385e-84
16	51	8.971819e-84
16	52	1.208421e-83
16	53	1.395847e-83
16	54	1.328643e-83
16	55	1.232511e-83
16	56	1.212625e-83
16	57	9.890761e-84
16	58	7.288760e-84
16	59	0.000000e+00
16	60	0.000000e+00
16	61	-9.519420e-84
16	62	-7.832515e-84
16	63	-5.184194e-85
16	64	9.909260e-84
16	65	1.580096e-83
16	66	1.329929e-83
16	67	1.405624e-83
16	68	1.930247e-83
16	69	1.784951e-83
16	70	1.366639e-83
16	71	0.000000e+00
16	72	0.000000e+00
16	73	6.980320e-84
16	74	1.021765e-83
16	75	1.021700e-83
16	76	9.506315e-84
16	77	1.140168e-83
16	78	1.235619e-83
16	79	1.854120e-83
16	80	1.556016e-83
16	81	1.733426e-83
16	82	1.638712e-83
16	83	0.000000e+00
16	84	0.000000e+00
16	85	-2.497763e-84
16	86	3.043140e-84
16	87	7.411312e-84
16	88	1.005944e-83
16	89	1.049846e-83
16	90	1.067554e-83
16	91	1.125744e-83
16	92	1.135593e-83
16	93	1.132261e-83
16	94	8.960614e-84
16	95	0.000000e+00
16	96	0.000000e+00
16	97	-8.682808e-84
16	98	-3.218000e-84
16	99	6.132504e-84
16	100	9.415206e-84
16	101	1.165820e-83
16	102	1.035988e-83
16	103	7.308485e-84
16	104	8.541628e-84
16	105	8.975166e-84
16	106	8.602026e-84
16	107	0.000000e+00
16	108	0.000000e+00
16	109	0.000000e+00
17	0	0.000000e+00
17	1	2.430276e-84
17	2	6.679953e-84
17	3	1.032177e-83
17	4	1.395738e-83
17	5	1.646775e-83
17	6	1.571797e-83
17	7	1.463300e-83
17	8	1.440778e-83
17	9	1.181727e-83
17	10	8.856680e-84
17	11	0.000000e+00
17	12	0.000000e+00
17	13	2.426597e-84
17	14	6.677470e-84
17	15	1.032064e-83
17	16	1.400523e-83
17	17	1.670465e-83
17	18	1.606524e-83
17	19	1.480247e-83
17	20	1.444813e-83
17	21	1.184009e-83
17	22	8.901146e-84
17	23	0.000000e+00
17	24	0.000000e+00
17	25	2.444764e-84
17	26	6.760107e-84
17	27	1.041935e-83
17	28	1.413913e-83
17	29	1.663158e-83
17	30	1.572467e-83
17	31	1.477599e-83
17	32	1.462191e-83
17	33	1.203217e-83
17	34	8.930673e-84
17	35	0.000000e+00
17	36	0.000000e+00
17	37	2.424365e-84
17	38	6.686683e-84
17	39	1.028697e-83
17	40	1.395646e-83
17	41	1.641127e-83
17	42	1.519930e-83
17	43	1.444224e-83
17	44	1.445000e-83
17	45	1.192708e-83
17	46	8.781821e-84
17	47	0.000000e+00
17	48	0.000000e+00
17	49	2.420207e-84
17	50	6.680218e-84
17	51	1.029519e-83
17	52	1.399057e-83
17	53	1.645633e-83
17	54	1.565218e-83
17	55	1.464026e-83
17	56	1.446373e-83
17	57	1.188439e-83
17	58	8.844726e-84
17	59	0.000000e+00
17	60	0.000000e+00
17	61	-1.104687e-83
17	62	-8.352267e-84
17	63	-4.550194e-85
17	64	1.156087e-83
17	65	1.829963e-83
17	66	1.541264e-83
17	67	1.628797e-83
17	68	2.259080e-83
17	69	2.075847e-83
17	70	1.600586e-83
17	71	0.000000e+00
17	72	0.000000e+00
17	73	7.520469e-84
17	74	1.138201e-83
17	75	1.149286e-83
17	76	1.092540e-83
17	77	1.308905e-83
17	78	1.449233e-83
17	79	2.122042e-83
17	80	1.809693e-83
17	81	2.066564e-83
17	82	1.893493e-83
17	83	0.000000e+00
17	84	0.000000e+00
17	85	-3.187612e-84
17	86	2.747825e-84
17	87	8.146710e-84
17	88	1.133558e-83
17	89	1.196575e-83
17	90	1.257248e-83
17	91	1.316942e-83
17	92	1.350032e-83
17	93	1.352379e-83
17	94	1.087764e-83
17	95	0.000000e+00
17	96	0.000000e+00
17	97	-9.476119e-84
17	98	-3.845075e-84
17	99	6.765410e-84
17	100	1.033960e-83
17	101	1.273396e-83
17	102	1.163944e-83
17	103	8.317816e-84
17	104	9.472851e-84
17	105	1.040018e-83
17	106	1.020362e-83
17	107	0.000000e+00
17	108	0.000000e+00
17	109	0.000000e+00
18	0	0.000000e+00
18	1	2.332498e-84
18	2	6.483397e-84
18	3	1.003381e-83
18	4	1.360056e-83
18	5	1.600300e-83
18	6	1.560761e-83
18	7	1.488194e-83
18	8	1.510200e-83
18	9	1.308576e-83
18	10	1.023083e-83
18	11	0.000000e+00
18	12	0.000000e+00
18	13	2.329755e-84
18	14	6.482840e-84
18	15	1.004142e-83
18	16	1.363839e-83
18	17	1.606524e-83
18	18	1.618636e-83
18	19	1.506065e-83
18	20	1.515867e-83
18	21	1.316587e-83
18	22	1.031125e-83
18	23	0.000000e+00
18	24	0.000000e+00
18	25	2.345602e-84
18	26	6.560050e-84
18	27	1.013078e-83
18	28	1.377846e-83
18	29	1.615465e-83
18	30	1.561882e-83
18	31	1.502360e-83
18	32	1.531838e-83
18	33	1.328568e-83
18	34	1.029783e-83
18	35	0.000000e+00
18	36	0.000000e+00
18	37	2.326446e-84
18	38	6.487310e-84
18	39	9.993107e-84
18	40	1.361063e-83
18	41	1.591856e-83
18	42	1.509206e-83
18	43	1.467767e-83
18	44	1.512164e-83
18	45	1.310250e-83
18	46	1.009140e-83
18	47	0.000000e+00
18	48	0.000000e+00
18	49	2.322473e-84
18	50	6.483133e-84
18	51	1.001014e-83
18	52	1.363180e-83
18	53	1.599015e-83
18	54	1.554591e-83
18	55	1.488882e-83
18	56	1.515556e-83
18	57	1.314153e-83
18	58	1.020797e-83
18	59	0.000000e+00
18	60	0.000000e+00
18	61	-1.194671e-83
18	62	-8.893538e-84
18	63	-3.731101e-85
18	64	1.116303e-83
18	65	1.830474e-83
18	66	1.560220e-83
18	67	1.703794e-83
18	68	2.379866e-83
18	69	2.311377e-83
18	70	1.856266e-83
18	71	0.000000e+00
18	72	0.000000e+00
18	73	8.566336e-84
18	74	1.194363e-83
18	75	1.233318e-83
18	76	1.139368e-83
18	77	1.341874e-83
18	78	1.484999e-83
18	79	2.201804e-83
18	80	1.949199e-83
18	81	2.318522e-83
18	82	2.066922e-83
18	83	0.000000e+00
18	84	0.000000e+00
18	85	-4.490333e-84
18	86	1.280617e-84
18	87	7.122356e-84
18	88	1.081607e-83
18	89	1.214234e-83
18	90	1.344206e-83
18	91	1.431602e-83
18	92	1.486176e-83
18	93	1.526251e-83
18	94	1.289746e-83
18	95	0.000000e+00
18	96	0.000000e+00
18	97	-9.999366e-84
18	98	-3.610711e-84
18	99	7.371975e-84
18	100	1.069197e-83
18	101	1.295642e-83
18	102	1.225525e-83
18	103	9.286789e-84
18	104	1.124103e-83
18	105	1.217498e-83
18	106	1.212748e-83
18	107	0.000000e+00
18	108	0.000000e+00
18	109	0.000000e+00
19	0	0.000000e+00
19	1	2.122136e-84
19	2	5.915149e-84
19	3	9.098209e-84
19	4	1.243894e-83
19	5	1.472430e-83
19	6	1.476548e-83
19	7	1.496026e-83
19	8	1.630828e-83
19	9	1.567588e-83
19	10	1.325637e-83
19	11	0.000000e+00
19	12	0.000000e+00
19	13	2.119288e-84
19	14	5.921824e-84
19	15	9.133280e-84
19	16	1.244626e-83
19	17	1.480247e-83
19	18	1.506065e-83
19	19	1.545642e-83
19	20	1.635668e-83
19	21	1.581738e-83
19	22	1.337941e-83
19	23	0.000000e+00
19	24	0.000000e+00
19	25	2.134486e-84
19	26	5.989338e-84
19	27	9.185281e-84
19	28	1.261188e-83
19	29	1.487368e-83
19	30	1.480546e-83
19	31	1.509717e-83
19	32	1.654154e-83
19	33	1.587124e-83
19	34	1.332535e-83
19	35	0.000000e+00
19	36	0.000000e+00
19	37	2.118628e-84
19	38	5.916968e-84
19	39	9.032019e-84
19	40	1.248730e-83
19	41	1.463625e-83
19	42	1.434359e-83
19	43	1.474658e-83
19	44	1.633953e-83
19	45	1.559075e-83
19	46	1.303570e-83
19	47	0.000000e+00
19	48	0.000000e+00
19	49	2.112708e-84
19	50	5.919011e-84
19	51	9.079892e-84
19	52	1.247004e-83
19	53	1.472217e-83
19	54	1.472256e-83
19	55	1.496542e-83
19	56	1.635995e-83
19	57	1.571897e-83
19	58	1.321652e-83
19	59	0.000000e+00
19	60	0.000000e+00
19	61	-1.266817e-83
19	62	-8.571971e-84
19	63	4.219957e-85
19	64	1.117186e-83
19	65	1.749458e-83
19	66	1.585337e-83
19	67	1.771444e-83
19	68	2.536303e-83
19	69	2.740511e-83
19	70	2.415245e-83
19	71	0.000000e+00
19	72	0.000000e+00
19	73	1.017746e-83
19	74	1.186258e-83
19	75	1.262485e-83
19	76	1.224312e-83
19	77	1.309805e-83
19	78	1.500204e-83
19	79	2.225392e-83
19	80	2.211059e-83
19	81	2.894483e-83
19	82	2.424500e-83
19	83	0.000000e+00
19	84	0.000000e+00
19	85	-5.676290e-84
19	86	-3.215265e-85
19	87	5.723332e-84
19	88	1.014521e-83
19	89	1.268651e-83
19	90	1.477099e-83
19	91	1.607326e-83
19	92	1.747518e-83
19	93	1.872834e-83
19	94	1.682938e-83
19	95	0.000000e+00
19	96	0.000000e+00
19	97	-9.610289e-84
19	98	-2.731907e-84
19	99	8.505687e-84
19	100	1.115509e-83
19	101	1.277390e-83
19	102	1.275793e-83
19	103	1.064999e-83
19	104	1.321873e-83
19	105	1.454478e-83
19	106	1.502356e-83
19	107	0.000000e+00
19	108	0.000000e+00
19	109	0.000000e+00
20	0	0.000000e+00
20	1	2.065478e-84
20	2	5.792567e-84
20	3	8.845383e-84
20	4	1.216440e-83
20	5	1.434589e-83
20	6	1.491356e-83
20	7	1.616557e-83
20	8	1.934164e-83
20	9	2.089030e-83
20	10	1.930045e-83
20	11	0.000000e+00
20	12	0.000000e+00
20	13	2.059139e-84
20	14	5.808835e-84
20	15	8.904138e-84
20	16	1.212738e-83
20	17	1.444813e-83
20	18	1.515867e-83
20	19	1.635668e-83
20	20	1.985337e-83
20	21	2.111239e-83
20	22	1.948163e-83
20	23	0.000000e+00
20	24	0.000000e+00
20	25	2.078725e-84
20	26	5.864811e-84
20	27	8.938720e-84
20	28	1.235172e-83
20	29	1.450608e-83
20	30	1.500095e-83
20	31	1.631895e-83
20	32	1.962200e-83
20	33	2.111192e-83
20	34	1.939525e-83
20	35	0.000000e+00
20	36	0.000000e+00
20	37	2.068382e-84
20	38	5.783804e-84
20	39	8.766234e-84
20	40	1.227743e-83
20	41	1.425057e-83
20	42	1.459317e-83
20	43	1.595407e-83
20	44	1.938033e-83
20	45	2.068798e-83
20	46	1.897314e-83
20	47	0.000000e+00
20	48	0.000000e+00
20	49	2.056159e-84
20	50	5.797296e-84
20	51	8.836774e-84
20	52	1.220047e-83
20	53	1.435798e-83
20	54	1.489691e-83
20	55	1.617811e-83
20	56	1.940084e-83
20	57	2.092399e-83
20	58	1.923947e-83
20	59	0.000000e+00
20	60	0.000000e+00
20	61	-1.461958e-83
20	62	-9.300299e-84
20	63	1.296410e-84
20	64	1.221267e-83
20	65	1.815556e-83
20	66	1.739868e-83
20	67	2.010958e-83
20	68	3.003957e-83
20	69	3.671165e-83
20	70	3.575460e-83
20	71	0.000000e+00
20	72	0.000000e+00
20	73	1.363664e-83
20	74	1.299837e-83
20	75	1.382773e-83
20	76	1.428475e-83
20	77	1.382160e-83
20	78	1.654773e-83
20	79	2.498720e-83
20	80	2.795424e-83
20	81	4.057504e-83
20	82	3.336788e-83
20	83	0.000000e+00
20	84	0.000000e+00
20	85	-7.289079e-84
20	86	-1.369270e-84
20	87	5.279384e-84
20	88	1.082184e-83
20	89	1.510709e-83
20	90	1.797661e-83
20	91	2.035098e-83
20	92	2.346469e-83
20	93	2.635404e-83
20	94	2.497753e-83
20	95	0.000000e+00
20	96	0.000000e+00
20	97	-1.053183e-83
20	98	-1.974505e-84
20	99	1.108679e-83
20	100	1.347912e-83
20	101	1.441548e-83
20	102	1.486424e-83
20	103	1.396287e-83
20	104	1.828612e-83
20	105	2.034531e-83
20	106	2.112668e-83
20	107	0.000000e+00
20	108	0.000000e+00
20	109	0.000000e+00
21	0	0.000000e+00
21	1	1.708860e-84
21	2	4.756555e-84
21	3	7.121388e-84
21	4	9.933730e-84
21	5	1.171400e-83
21	6	1.305118e-83
21	7	1.563839e-83
21	8	2.104094e-83
21	9	2.617330e-83
21	10	2.648708e-83
21	11	0.000000e+00
21	12	0.000000e+00
21	13	1.693556e-84
21	14	4.769338e-84
21	15	7.208682e-84
21	16	9.832607e-84
21	17	1.184009e-83
21	18	1.316587e-83
21	19	1.581738e-83
21	20	2.111239e-83
21	21	2.718254e-83
21	22	2.679359e-83
21	23	0.000000e+00
21	24	0.000000e+00
21	25	1.726081e-84
21	26	4.825605e-84
21	27	7.210672e-84
21	28	1.010854e-83
21	29	1.187377e-83
21	30	1.320797e-83
21	31	1.579118e-83
21	32	2.134475e-83
21	33	2.636865e-83
21	34	2.657713e-83
21	35	0.000000e+00
21	36	0.000000e+00
21	37	1.731295e-84
21	38	4.761703e-84
21	39	7.033170e-84
21	40	1.012114e-83
21	41	1.162695e-83
21	42	1.296081e-83
21	43	1.545342e-83
21	44	2.106877e-83
21	45	2.570774e-83
21	46	2.593201e-83
21	47	0.000000e+00
21	48	0.000000e+00
21	49	1.703304e-84
21	50	4.766815e-84
21	51	7.129327e-84
21	52	9.964917e-84
21	53	1.175001e-83
21	54	1.308128e-83
21	55	1.566008e-83
21	56	2.109917e-83
21	57	2.617078e-83
21	58	2.638174e-83
21	59	0.000000e+00
21	60	0.000000e+00
21	61	-1.418520e-83
21	62	-8.018210e-84
21	63	3.003578e-84
21	64	1.127280e-83
21	65	1.602724e-83
21	66	1.689446e-83
21	67	2.077063e-83
21	68	3.278411e-83
21	69	4.604152e-83
21	70	4.975910e-83
21	71	0.000000e+00
21	72	0.000000e+00
21	73	1.736915e-83
21	74	1.313624e-83
21	75	1.435555e-83
21	76	1.620931e-83
21	77	1.325709e-83
21	78	1.678581e-83
21	79	2.525705e-83
21	80	3.299847e-83
21	81	5.249367e-83
21	82	4.224637e-83
21	83	0.000000e+00
21	84	0.000000e+00
21	85	-7.702165e-84
21	86	-2.300414e-84
21	87	4.115321e-84
21	88	1.023185e-83
21	89	1.697960e-83
21	90	2.086263e-83
21	91	2.453299e-83
21	92	2.981467e-83
21	93	3.511542e-83
21	94	3.501047e-83
21	95	0.000000e+00
21	96	0.000000e+00
21	97	-9.203705e-84
21	98	5.018860e-85
21	99	1.287641e-83
21	100	1.470089e-83
21	101	1.477969e-83
21	102	1.596429e-83
21	103	1.738909e-83
21	104	2.375827e-83
21	105	2.733624e-83
21	106	2.831214e-83
21	107	0.000000e+00
21	108	0.000000e+00
21	109	0.000000e+00
22	0	0.000000e+00
22	1	1.300795e-84
22	2	3.567096e-84
22	3	5.255797e-84
22	4	7.445293e-84
22	5	8.775404e-84
22	6	1.031169e-83
22	7	1.322382e-83
22	8	1.934541e-83
22	9	2.636881e-83
22	10	2.872416e-83
22	11	0.000000e+00
22	12	0.000000e+00
22	13	1.276985e-84
22	14	3.574833e-84
22	15	5.352388e-84
22	16	7.315195e-84
22	17	8.901146e-84
22	18	1.031125e-83
22	19	1.337941e-83
22	20	1.948163e-83
22	21	2.679359e-83
22	22	2.965767e-83
22	23	0.000000e+00
22	24	0.000000e+00
22	25	1.320879e-84
22	26	3.621711e-84
22	27	5.335682e-84
22	28	7.591597e-84
22	29	8.923190e-84
22	30	1.050209e-83
22	31	1.336086e-83
22	32	1.959389e-83
22	33	2.652946e-83
22	34	2.877022e-83
22	35	0.000000e+00
22	36	0.000000e+00
22	37	1.338984e-84
22	38	3.573266e-84
22	39	5.176157e-84
22	40	7.656464e-84
22	41	8.713210e-84
22	42	1.040665e-83
22	43	1.308326e-83
22	44	1.925842e-83
22	45	2.580864e-83
22	46	2.798934e-83
22	47	0.000000e+00
22	48	0.000000e+00
22	49	1.299022e-84
22	50	3.575425e-84
22	51	5.275548e-84
22	52	7.469077e-84
22	53	8.827247e-84
22	54	1.037133e-83
22	55	1.325613e-83
22	56	1.938223e-83
22	57	2.634143e-83
22	58	2.858398e-83
22	59	0.000000e+00
22	60	0.000000e+00
22	61	-1.086551e-83
22	62	-4.692330e-84
22	63	3.819531e-84
22	64	9.287131e-84
22	65	1.249390e-83
22	66	1.408996e-83
22	67	1.819869e-83
22	68	3.049123e-83
22	69	4.689870e-83
22	70	5.512877e-83
22	71	0.000000e+00
22	72	0.000000e+00
22	73	1.664228e-83
22	74	1.119285e-83
22	75	1.201907e-83
22	76	1.504618e-83
22	77	1.084258e-83
22	78	1.442807e-83
22	79	2.193456e-83
22	80	3.207679e-83
22	81	5.571727e-83
22	82	4.431387e-83
22	83	0.000000e+00
22	84	0.000000e+00
22	85	-6.535202e-84
22	86	-1.831847e-84
22	87	3.797163e-84
22	88	9.334769e-84
22	89	1.679520e-83
22	90	2.034297e-83
22	91	2.479733e-83
22	92	3.164024e-83
22	93	3.837842e-83
22	94	3.918796e-83
22	95	0.000000e+00
22	96	0.000000e+00
22	97	-6.417023e-84
22	98	2.270782e-84
22	99	1.278908e-83
22	100	1.412622e-83
22	101	1.365356e-83
22	102	1.494946e-83
22	103	1.758400e-83
22	104	2.563745e-83
22	105	2.989346e-83
22	106	3.095307e-83
22	107	0.000000e+00
22	108	0.000000e+00
22	109	0.000000e+00
23	0	0.000000e+00
23	1	0.000000e+00
23	2	0.000000e+00
23	3	0.000000e+00
23	4	0.000000e+00
23	5	0.000000e+00
23	6	0.000000e+00
23	7	0.000000e+00
23	8	0.000000e+00
23	9	0.000000e+00
23	10	0.000000e+00
23	11	0.000000e+00
23	12	0.000000e+00
23	13	0.000000e+00
23	14	0.000000e+00
23	15	0.000000e+00
23	16	0.000000e+00
23	17	0.000000e+00
23	18	0.000000e+00
23	19	0.000000e+00
23	20	0.000000e+00
23	21	0.000000e+00
23	22	0.000000e+00
23	23	0.000000e+00
23	24	0.000000e+00
23	25	0.000000e+00
23	26	0.000000e+00
23	27	0.000000e+00
23	28	0.000000e+00
23	29	0.000000e+00
23	30	0.000000e+00
23	31	0.000000e+00
23	32	0.000000e+00
23	33	0.000000e+00
23	34	0.000000e+00
23	35	0.000000e+00
23	36	0.000000e+00
23	37	0.000000e+00
23	38	0.000000e+00
23	39	0.000000e+00
23	40	0.000000e+00
23	41	0.000000e+00
23	42	0.000000e+00
23	43	0.000000e+00
23	44	0.000000e+00
23	45	0.000000e+00
23	46	0.000000e+00
23	47	0.000000e+00
23	48	0.000000e+00
23	49	0.000000e+00
23	50	0.000000e+00
23	51	0.000000e+00
23	52	0.000000e+00
23	53	0.000000e+00
23	54	0.000000e+00
23	55	0.000000e+00
23	56	0.000000e+00
23	57	0.000000e+00
23	58	0.000000e+00
23	59	0.000000e+00
23	60	0.000000e+00
23	61	0.000000e+00
23	62	0.000000e+00
23	63	0.000000e+00
23	64	0.000000e+00
23	65	0.000000e+00
23	66	0.000000e+00
23	67	0.000000e+00
23	68	0.000000e+00
23	69	0.000000e+00
23	70	0.000000e+00
23	71	0.000000e+00
23	72	0.000000e+00
23	73	0.000000e+00
23	74	0.000000e+00
23	75	0.000000e+00
23	76	0.000000e+00
23	77	0.000000e+00
23	78	0.000000e+00
23	79	0.000000e+00
23	80	0.000000e+00
23	81	0.000000e+00
23	82	0.000000e+00
23	83	0.000000e+00
23	84	0.000000e+00
23	85	0.000000e+00
23	86	0.000000e+00
23	87	0.000000e+00
23	88	0.000000e+00
23	89	0.000000e+00
23	90	0.000000e+00
23	91	0.000000e+00
23	92	0.000000e+00
23	93	0.000000e+00
23	94	0.000000e+00
23	95	0.000000e+00
23	96	0.000000e+00
23	97	0.000000e+00
23	98	0.000000e+00
23	99	0.000000e+00
23	100	0.000000e+00
23	101	0.000000e+00
23	102	0.000000e+00
23	103	0.000000e+00
23	104	0.000000e+00
23	105	0.000000e+00
23	106	0.000000e+00
23	107	0.000000e+00
23	108	0.000000e+00
23	109	0.000000e+00
24	0	0.000000e+00
24	1	0.000000e+00
24	2	0.000000e+00
24	3	0.000000e+00
24	4	0.000000e+00
24	5	0.000000e+00
24	6	0.000000e+00
24	7	0.000000e+00
24	8	0.000000e+00
24	9	0.000000e+00
24	10	0.000000e+00
24	11	0.000000e+00
24	12	0.000000e+00
24	13	0.000000e+00
24	14	0.000000e+00
24	15	0.000000e+00
24	16	0.000000e+00
24	17	0.000000e+00
24	18	0.000000e+00
24	19	0.000000e+00
24	20	0.000000e+00
24	21	0.000000e+00
24	22	0.000000e+00
24	23	0.000000e+00
24	24	0.000000e+00
24	25	0.000000e+00
24	26	0.000000e+00
24	27	0.000000e+00
24	28	0.000000e+00
24	29	0.000000e+00
24	30	0.000000e+00
24	31	0.000000e+00
24	32	0.000000e+00
24	33	0.000000e+00
24	34	0.000000e+00
24	35	0.000000e+00
24	36	0.000000e+00
24	37	0.000000e+00
24	38	0.000000e+00
24	39	0.000000e+00
24	40	0.000000e+00
24	41	0.000000e+00
24	42	0.000000e+00
24	43	0.000000e+00
24	44	0.000000e+00
24	45	0.000000e+00
24	46	0.000000e+00
24	47	0.000000e+00
24	48	0.000000e+00
24	49	0.000000e+00
24	50	0.000000e+00
24	51	0.000000e+00
24	52	0.000000e+00
24	53	0.000000e+00
24	54	0.000000e+00
24	55	0.000000e+00
24	56	0.000000e+00
24	57	0.000000e+00
24	58	0.000000e+00
24	59	0.000000e+00
24	60	0.000000e+00
24	61	0.000000e+00
24	62	0.000000e+00
24	63	0.000000e+00
24	64	0.000000e+00
24	65	0.000000e+00
24	66	0.000000e+00
24	67	0.000000e+00
24	68	0.000000e+00
24	69	0.000000e+00
24	70	0.000000e+00
24	71	0.000000e+00
24	72	0.000000e+00
24	73	0.000000e+00
24	74	0.000000e+00
24	75	0.000000e+00
24	76	0.000000e+00
24	77	0.000000e+00
24	78	0.000000e+00
24	79	0.000000e+00
24	80	0.000000e+00
24	81	0.000000e+00
24	82	0.000000e+00
24	83	0.000000e+00
24	84	0.000000e+00
24	85	0.000000e+00
24	86	0.000000e+00
24	87	0.000000e+00
24	88	0.000000e+00
24	89	0.000000e+00
24	90	0.000000e+00
24	91	0.000000e+00
24	92	0.000000e+00
24	93	0.000000e+00
24	94	0.000000e+00
24	95	0.000000e+00
24	96	0.000000e+00
24	97	0.000000e+00
24	98	0.000000e+00
24	99	0.000000e+00
24	100	0.000000e+00
24	101	0.000000e+00
24	102	0.000000e+00
24	103	0.000000e+00
24	104	0.000000e+00
24	105	0.000000e+00
24	106	0.000000e+00
24	107	0.000000e+00
24	108	0.000000e+00
24	109	0.000000e+00
25	0	0.000000e+00
25	1	3.958989e-85
25	2	1.054941e-84
25	3	1.588402e-84
25	4	2.112278e-84
25	5	2.441654e-84
25	6	2.300364e-84
25	7	2.117454e-84
25	8	2.071783e-84
25	9	1.730046e-84
25	10	1.314003e-84
25	11	0.000000e+00
25	12	0.000000e+00
25	13	3.939448e-85
25	14	1.053395e-84
25	15	1.586970e-84
25	16	2.119969e-84
25	17	2.444764e-84
25	18	2.345602e-84
25	19	2.134486e-84
25	20	2.078725e-84
25	21	1.726081e-84
25	22	1.320879e-84
25	23	0.000000e+00
25	24	0.000000e+00
25	25	4.160695e-85
25	26	1.067480e-84
25	27	1.605203e-84
25	28	2.140116e-84
25	29	2.467731e-84
25	30	2.304827e-84
25	31	2.141529e-84
25	32	2.103701e-84
25	33	1.762450e-84
25	34	1.323581e-84
25	35	0.000000e+00
25	36	0.000000e+00
25	37	3.968482e-85
25	38	1.056773e-84
25	39	1.586304e-84
25	40	2.111901e-84
25	41	2.437964e-84
25	42	2.234641e-84
25	43	2.100957e-84
25	44	2.077636e-84
25	45	1.754582e-84
25	46	1.300761e-84
25	47	0.000000e+00
25	48	0.000000e+00
25	49	3.944363e-85
25	50	1.054722e-84
25	51	1.585666e-84
25	52	2.117538e-84
25	53	2.440848e-84
25	54	2.292714e-84
25	55	2.119675e-84
25	56	2.081018e-84
25	57	1.739122e-84
25	58	1.311064e-84
25	59	0.000000e+00
25	60	0.000000e+00
25	61	-1.421576e-84
25	62	-1.461653e-84
25	63	-5.634201e-86
25	64	1.739648e-84
25	65	2.740567e-84
25	66	2.459688e-84
25	67	2.409599e-84
25	68	3.358500e-84
25	69	3.187174e-84
25	70	2.696196e-84
25	71	0.000000e+00
25	72	0.000000e+00
25	73	1.361327e-84
25	74	1.843772e-84
25	75	1.914531e-84
25	76	1.981772e-84
25	77	2.102488e-84
25	78	2.280046e-84
25	79	3.301010e-84
25	80	2.814394e-84
25	81	3.136214e-84
25	82	2.721613e-84
25	83	0.000000e+00
25	84	0.000000e+00
25	85	-1.297599e-85
25	86	9.670023e-85
25	87	1.582600e-84
25	88	1.947907e-84
25	89	2.050922e-84
25	90	1.931219e-84
25	91	2.001150e-84
25	92	1.994731e-84
25	93	2.086230e-84
25	94	1.649128e-84
25	95	0.000000e+00
25	96	0.000000e+00
25	97	-1.282601e-84
25	98	-1.584552e-85
25	99	1.114538e-84
25	100	1.824051e-84
25	101	2.285309e-84
25	102	1.920693e-84
25	103	1.339517e-84
25	104	1.414828e-84
25	105	1.502163e-84
25	106	1.436157e-84
25	107	0.000000e+00
25	108	0.000000e+00
25	109	0.000000e+00
26	0	0.000000e+00
26	1	1.060959e-84
26	2	2.916555e-84
26	3	4.431722e-84
26	4	5.887794e-84
26	5	6.750340e-84
26	6	6.428668e-84
26	7	5.935146e-84
26	8	5.846733e-84
26	9	4.839504e-84
26	10	3.619269e-84
26	11	0.000000e+00
26	12	0.000000e+00
26	13	1.058056e-84
26	14	2.912938e-84
26	15	4.421387e-84
26	16	5.901744e-84
26	17	6.760107e-84
26	18	6.560050e-84
26	19	5.989338e-84
26	20	5.864811e-84
26	21	4.825605e-84
26	22	3.621711e-84
26	23	0.000000e+00
26	24	0.000000e+00
26	25	1.067480e-84
26	26	3.010600e-84
26	27	4.480126e-84
26	28	5.967194e-84
26	29	6.818130e-84
26	30	6.438318e-84
26	31	6.001551e-84
26	32	5.936504e-84
26	33	4.933521e-84
26	34	3.656615e-84
26	35	0.000000e+00
26	36	0.000000e+00
26	37	1.059789e-84
26	38	2.918538e-84
26	39	4.433158e-84
26	40	5.896526e-84
26	41	6.734718e-84
26	42	6.236331e-84
26	43	5.881586e-84
26	44	5.863854e-84
26	45	4.914023e-84
26	46	3.612549e-84
26	47	0.000000e+00
26	48	0.000000e+00
26	49	1.056501e-84
26	50	2.914430e-84
26	51	4.423611e-84
26	52	5.902565e-84
26	53	6.745373e-84
26	54	6.405703e-84
26	55	5.942237e-84
26	56	5.872106e-84
26	57	4.866818e-84
26	58	3.616901e-84
26	59	0.000000e+00
26	60	0.000000e+00
26	61	-4.302883e-84
26	62	-3.963018e-84
26	63	-8.844668e-86
26	64	4.946535e-84
26	65	7.711373e-84
26	66	6.758137e-84
26	67	6.919721e-84
26	68	9.489556e-84
26	69	8.994943e-84
26	70	7.140043e-84
26	71	0.000000e+00
26	72	0.000000e+00
26	73	3.783090e-84
26	74	5.193629e-84
26	75	5.263651e-84
26	76	5.085133e-84
26	77	5.782430e-84
26	78	6.231897e-84
26	79	9.288555e-84
26	80	7.840542e-84
26	81	8.680613e-84
26	82	8.074911e-84
26	83	0.000000e+00
26	84	0.000000e+00
26	85	-7.272855e-85
26	86	2.182529e-84
26	87	4.029466e-84
26	88	5.198886e-84
26	89	5.477078e-84
26	90	5.350355e-84
26	91	5.590541e-84
26	92	5.585366e-84
26	93	5.633087e-84
26	94	4.472447e-84
26	95	0.000000e+00
26	96	0.000000e+00
26	97	-4.068674e-84
26	98	-1.027435e-84
26	99	3.164563e-84
26	100	4.893814e-84
26	101	6.122740e-84
26	102	5.296563e-84
26	103	3.766089e-84
26	104	4.162770e-84
26	105	4.405010e-84
26	106	4.140636e-84
26	107	0.000000e+00
26	108	0.000000e+00
26	109	0.000000e+00
27	0	0.000000e+00
27	1	1.595867e-84
27	2	4.433331e-84
27	3	6.814054e-84
27	4	9.062141e-84
27	5	1.040061e-83
27	6	9.919816e-84
27	7	9.102078e-84
27	8	8.909261e-84
27	9	7.238124e-84
27	10	5.344052e-84
27	11	0.000000e+00
27	12	0.000000e+00
27	13	1.592153e-84
27	14	4.428210e-84
27	15	6.794654e-84
27	16	9.084174e-84
27	17	1.041935e-83
27	18	1.013078e-83
27	19	9.185281e-84
27	20	8.938720e-84
27	21	7.210672e-84
27	22	5.335682e-84
27	23	0.000000e+00
27	24	0.000000e+00
27	25	1.605203e-84
27	26	4.480126e-84
27	27	6.986105e-84
27	28	9.183999e-84
27	29	1.049996e-83
27	30	9.929235e-84
27	31	9.203677e-84
27	32	9.046462e-84
27	33	7.384714e-84
27	34	5.408037e-84
27	35	0.000000e+00
27	36	0.000000e+00
27	37	1.593120e-84
27	38	4.433094e-84
27	39	6.819520e-84
27	40	9.075293e-84
27	41	1.036785e-83
27	42	9.608863e-84
27	43	9.019776e-84
27	44	8.934049e-84
27	45	7.363144e-84
27	46	5.356857e-84
27	47	0.000000e+00
27	48	0.000000e+00
27	49	1.589154e-84
27	50	4.428423e-84
27	51	6.800393e-84
27	52	9.085099e-84
27	53	1.039018e-83
27	54	9.881550e-84
27	55	9.112730e-84
27	56	8.948947e-84
27	57	7.281848e-84
27	58	5.345443e-84
27	59	0.000000e+00
27	60	0.000000e+00
27	61	-7.000554e-84
27	62	-6.266701e-84
27	63	-4.783557e-85
27	64	7.467607e-84
27	65	1.188793e-83
27	66	1.008766e-83
27	67	1.055994e-83
27	68	1.446068e-83
27	69	1.338121e-83
27	70	1.028168e-83
27	71	0.000000e+00
27	72	0.000000e+00
27	73	5.483808e-84
27	74	7.937366e-84
27	75	7.746495e-84
27	76	7.283243e-84
27	77	8.770660e-84
27	78	9.406375e-84
27	79	1.416797e-83
27	80	1.172870e-83
27	81	1.301569e-83
27	82	1.225366e-83
27	83	0.000000e+00
27	84	0.000000e+00
27	85	-1.639655e-84
27	86	2.744068e-84
27	87	5.829549e-84
27	88	7.746463e-84
27	89	7.993457e-84
27	90	8.008805e-84
27	91	8.520690e-84
27	92	8.564299e-84
27	93	8.529620e-84
27	94	6.688484e-84
27	95	0.000000e+00
27	96	0.000000e+00
27	97	-6.688703e-84
27	98	-2.280048e-84
27	99	4.758576e-84
27	100	7.344692e-84
27	101	9.036079e-84
27	102	7.885998e-84
27	103	5.514589e-84
27	104	6.485097e-84
27	105	6.687895e-84
27	106	6.420800e-84
27	107	0.000000e+00
27	108	0.000000e+00
27	109	0.000000e+00
28	0	0.000000e+00
28	1	2.127811e-84
28	2	5.902056e-84
28	3	9.088441e-84
28	4	1.218455e-83
28	5	1.411423e-83
28	6	1.349227e-83
28	7	1.249112e-83
28	8	1.231983e-83
28	9	1.013015e-83
28	10	7.594588e-84
28	11	0.000000e+00
28	12	0.000000e+00
28	13	2.123549e-84
28	14	5.897857e-84
28	15	9.071092e-84
28	16	1.221291e-83
28	17	1.413913e-83
28	18	1.377846e-83
28	19	1.261188e-83
28	20	1.235172e-83
28	21	1.010854e-83
28	22	7.591597e-84
28	23	0.000000e+00
28	24	0.000000e+00
28	25	2.140116e-84
28	26	5.967194e-84
28	27	9.183999e-84
28	28	1.248233e-83
28	29	1.425342e-83
28	30	1.350578e-83
28	31	1.262565e-83
28	32	1.250818e-83
28	33	1.032781e-83
28	34	7.678865e-84
28	35	0.000000e+00
28	36	0.000000e+00
28	37	2.123347e-84
28	38	5.902714e-84
28	39	9.084113e-84
28	40	1.220324e-83
28	41	1.407548e-83
28	42	1.306976e-83
28	43	1.236665e-83
28	44	1.236228e-83
28	45	1.027952e-83
28	46	7.596454e-84
28	47	0.000000e+00
28	48	0.000000e+00
28	49	2.118690e-84
28	50	5.897868e-84
28	51	9.069317e-84
28	52	1.221491e-83
28	53	1.410277e-83
28	54	1.344027e-83
28	55	1.250343e-83
28	56	1.237138e-83
28	57	1.018979e-83
28	58	7.593289e-84
28	59	0.000000e+00
28	60	0.000000e+00
28	61	-9.568278e-84
28	62	-7.815970e-84
28	63	-4.566532e-85
28	64	1.007522e-83
28	65	1.594778e-83
28	66	1.345624e-83
28	67	1.424471e-83
28	68	1.960908e-83
28	69	1.830500e-83
28	70	1.412408e-83
28	71	0.000000e+00
28	72	0.000000e+00
28	73	7.221484e-84
28	74	1.040791e-83
28	75	1.036616e-83
28	76	9.706056e-84
28	77	1.157673e-83
28	78	1.260141e-83
28	79	1.885163e-83
28	80	1.595108e-83
28	81	1.801887e-83
28	82	1.688679e-83
28	83	0.000000e+00
28	84	0.000000e+00
28	85	-2.529022e-84
28	86	3.118059e-84
28	87	7.483207e-84
28	88	1.019454e-83
28	89	1.071654e-83
28	90	1.093121e-83
28	91	1.156182e-83
28	92	1.172486e-83
28	93	1.167548e-83
28	94	9.345041e-84
28	95	0.000000e+00
28	96	0.000000e+00
28	97	-8.841722e-84
28	98	-3.275080e-84
28	99	6.260336e-84
28	100	9.538692e-84
28	101	1.181682e-83
28	102	1.050675e-83
28	103	7.495032e-84
28	104	8.752792e-84
28	105	9.239626e-84
28	106	8.912881e-84
28	107	0.000000e+00
28	108	0.000000e+00
28	109	0.000000e+00
29	0	0.000000e+00
29	1	2.453083e-84
29	2	6.736419e-84
29	3	1.039977e-83
29	4	1.406536e-83
29	5	1.660452e-83
29	6	1.582142e-83
29	7	1.471888e-83
29	8	1.449082e-83
29	9	1.188089e-83
29	10	8.912033e-84
29	11	0.000000e+00
29	12	0.000000e+00
29	13	2.448953e-84
29	14	6.733361e-84
29	15	1.039470e-83
29	16	1.410502e-83
29	17	1.663158e-83
29	18	1.615465e-83
29	19	1.487368e-83
29	20	1.450608e-83
29	21	1.187377e-83
29	22	8.923190e-84
29	23	0.000000e+00
29	24	0.000000e+00
29	25	2.467731e-84
29	26	6.818130e-84
29	27	1.049996e-83
29	28	1.425342e-83
29	29	1.694047e-83
29	30	1.583716e-83
29	31	1.486952e-83
29	32	1.471955e-83
29	33	1.211350e-83
29	34	9.005989e-84
29	35	0.000000e+00
29	36	0.000000e+00
29	37	2.447318e-84
29	38	6.744813e-84
29	39	1.037050e-83
29	40	1.407861e-83
29	41	1.657118e-83
29	42	1.532676e-83
29	43	1.454970e-83
29	44	1.457428e-83
29	45	1.204079e-83
29	46	8.893897e-84
29	47	0.000000e+00
29	48	0.000000e+00
29	49	2.442812e-84
29	50	6.737165e-84
29	51	1.037382e-83
29	52	1.410087e-83
29	53	1.659655e-83
29	54	1.575946e-83
29	55	1.472857e-83
29	56	1.455270e-83
29	57	1.195605e-83
29	58	8.909075e-84
29	59	0.000000e+00
29	60	0.000000e+00
29	61	-1.098142e-83
29	62	-8.229367e-84
29	63	-4.090384e-85
29	64	1.167147e-83
29	65	1.833525e-83
29	66	1.543885e-83
29	67	1.628751e-83
29	68	2.262012e-83
29	69	2.075019e-83
29	70	1.596243e-83
29	71	0.000000e+00
29	72	0.000000e+00
29	73	7.559762e-84
29	74	1.138369e-83
29	75	1.148489e-83
29	76	1.100479e-83
29	77	1.313650e-83
29	78	1.461027e-83
29	79	2.133738e-83
29	80	1.823318e-83
29	81	2.080768e-83
29	82	1.913262e-83
29	83	0.000000e+00
29	84	0.000000e+00
29	85	-3.089217e-84
29	86	2.927708e-84
29	87	8.234568e-84
29	88	1.139516e-83
29	89	1.204235e-83
29	90	1.259633e-83
29	91	1.316856e-83
29	92	1.349243e-83
29	93	1.346174e-83
29	94	1.086701e-83
29	95	0.000000e+00
29	96	0.000000e+00
29	97	-9.505920e-84
29	98	-3.926259e-84
29	99	6.713832e-84
29	100	1.028729e-83
29	101	1.281520e-83
29	102	1.165301e-83
29	103	8.305118e-84
29	104	9.311876e-84
29	105	1.031934e-83
29	106	1.011614e-83
29	107	0.000000e+00
29	108	0.000000e+00
29	109	0.000000e+00
30	0	0.000000e+00
30	1	2.291604e-84
30	2	6.362812e-84
30	3	9.831083e-84
30	4	1.332440e-83
30	5	1.567809e-83
30	6	1.530520e-83
30	7	1.465319e-83
30	8	1.497328e-83
30	9	1.316091e-83
30	10	1.045611e-83
30	11	0.000000e+00
30	12	0.000000e+00
30	13	2.287739e-84
30	14	6.361813e-84
30	15	9.836300e-84
30	16	1.334709e-83
30	17	1.572467e-83
30	18	1.561882e-83
30	19	1.480546e-83
30	20	1.500095e-83
30	21	1.320797e-83
30	22	1.050209e-83
30	23	0.000000e+00
30	24	0.000000e+00
30	25	2.304827e-84
30	26	6.438318e-84
30	27	9.929235e-84
30	28	1.350578e-83
30	29	1.583716e-83
30	30	1.552746e-83
30	31	1.480230e-83
30	32	1.520340e-83
30	33	1.337577e-83
30	34	1.054422e-83
30	35	0.000000e+00
30	36	0.000000e+00
30	37	2.287074e-84
30	38	6.367198e-84
30	39	9.796855e-84
30	40	1.335682e-83
30	41	1.562197e-83
30	42	1.484928e-83
30	43	1.448609e-83
30	44	1.503900e-83
30	45	1.322591e-83
30	46	1.037341e-83
30	47	0.000000e+00
30	48	0.000000e+00
30	49	2.281708e-84
30	50	6.362534e-84
30	51	9.809779e-84
30	52	1.335757e-83
30	53	1.567111e-83
30	54	1.525319e-83
30	55	1.466338e-83
30	56	1.503269e-83
30	57	1.322178e-83
30	58	1.044142e-83
30	59	0.000000e+00
30	60	0.000000e+00
30	61	-1.156533e-83
30	62	-8.555141e-84
30	63	-2.308990e-85
30	64	1.097287e-83
30	65	1.785449e-83
30	66	1.533349e-83
30	67	1.674666e-83
30	68	2.349099e-83
30	69	2.312144e-83
30	70	1.893073e-83
30	71	0.000000e+00
30	72	0.000000e+00
30	73	8.685894e-84
30	74	1.183250e-83
30	75	1.217046e-83
30	76	1.142455e-83
30	77	1.323680e-83
30	78	1.473890e-83
30	79	2.174330e-83
30	80	1.950932e-83
30	81	2.365686e-83
30	82	2.080469e-83
30	83	0.000000e+00
30	84	0.000000e+00
30	85	-4.368332e-84
30	86	1.399165e-84
30	87	7.039221e-84
30	88	1.069719e-83
30	89	1.216995e-83
30	90	1.344965e-83
30	91	1.438732e-83
30	92	1.503829e-83
30	93	1.548673e-83
30	94	1.324512e-83
30	95	0.000000e+00
30	96	0.000000e+00
30	97	-9.778426e-84
30	98	-3.474429e-84
30	99	7.342638e-84
30	100	1.060088e-83
30	101	1.287514e-83
30	102	1.214256e-83
30	103	9.301751e-84
30	104	1.126223e-83
30	105	1.222359e-83
30	106	1.233080e-83
30	107	0.000000e+00
30	108	0.000000e+00
30	109	0.000000e+00
31	0	0.000000e+00
31	1	2.128952e-84
31	2	5.927125e-84
31	3	9.112643e-84
31	4	1.244609e-83
31	5	1.471271e-83
31	6	1.474981e-83
31	7	1.494747e-83
31	8	1.630604e-83
31	9	1.569629e-83
31	10	1.328562e-83
31	11	0.000000e+00
31	12	0.000000e+00
31	13	2.124617e-84
31	14	5.932569e-84
31	15	9.141270e-84
31	16	1.244238e-83
31	17	1.477599e-83
31	18	1.502360e-83
31	19	1.509717e-83
31	20	1.631895e-83
31	21	1.579118e-83
31	22	1.336086e-83
31	23	0.000000e+00
31	24	0.000000e+00
31	25	2.141529e-84
31	26	6.001551e-84
31	27	9.203677e-84
31	28	1.262565e-83
31	29	1.486952e-83
31	30	1.480230e-83
31	31	1.535031e-83
31	32	1.656059e-83
31	33	1.591440e-83
31	34	1.338228e-83
31	35	0.000000e+00
31	36	0.000000e+00
31	37	2.126792e-84
31	38	5.930078e-84
31	39	9.057248e-84
31	40	1.251325e-83
31	41	1.464851e-83
31	42	1.436511e-83
31	43	1.478197e-83
31	44	1.639815e-83
31	45	1.568398e-83
31	46	1.314561e-83
31	47	0.000000e+00
31	48	0.000000e+00
31	49	2.119293e-84
31	50	5.930711e-84
31	51	9.096127e-84
31	52	1.248013e-83
31	53	1.471428e-83
31	54	1.471319e-83
31	55	1.495682e-83
31	56	1.636774e-83
31	57	1.574875e-83
31	58	1.325851e-83
31	59	0.000000e+00
31	60	0.000000e+00
31	61	-1.260127e-83
31	62	-8.751685e-84
31	63	3.143302e-85
31	64	1.103795e-83
31	65	1.739197e-83
31	66	1.574602e-83
31	67	1.755482e-83
31	68	2.520583e-83
31	69	2.724182e-83
31	70	2.406998e-83
31	71	0.000000e+00
31	72	0.000000e+00
31	73	1.024735e-83
31	74	1.197111e-83
31	75	1.266912e-83
31	76	1.236157e-83
31	77	1.314541e-83
31	78	1.503370e-83
31	79	2.233964e-83
31	80	2.211661e-83
31	81	2.880731e-83
31	82	2.412370e-83
31	83	0.000000e+00
31	84	0.000000e+00
31	85	-5.748577e-84
31	86	-2.063787e-85
31	87	5.770262e-84
31	88	1.020469e-83
31	89	1.279355e-83
31	90	1.483883e-83
31	91	1.620202e-83
31	92	1.758708e-83
31	93	1.889811e-83
31	94	1.699880e-83
31	95	0.000000e+00
31	96	0.000000e+00
31	97	-9.712402e-84
31	98	-2.737610e-84
31	99	8.476552e-84
31	100	1.128699e-83
31	101	1.291164e-83
31	102	1.281098e-83
31	103	1.073663e-83
31	104	1.329630e-83
31	105	1.451823e-83
31	106	1.515143e-83
31	107	0.000000e+00
31	108	0.000000e+00
31	109	0.000000e+00
32	0	0.000000e+00
32	1	2.091045e-84
32	2	5.860152e-84
32	3	8.949137e-84
32	4	1.230847e-83
32	5	1.454490e-83
32	6	1.509848e-83
32	7	1.638722e-83
32	8	1.964471e-83
32	9	2.118958e-83
32	10	1.950803e-83
32	11	0.000000e+00
32	12	0.000000e+00
32	13	2.085126e-84
32	14	5.874774e-84
32	15	8.997289e-84
32	16	1.225498e-83
32	17	1.462191e-83
32	18	1.531838e-83
32	19	1.654154e-83
32	20	1.962200e-83
32	21	2.134475e-83
32	22	1.959389e-83
32	23	0.000000e+00
32	24	0.000000e+00
32	25	2.103701e-84
32	26	5.936504e-84
32	27	9.046462e-84
32	28	1.250818e-83
32	29	1.471955e-83
32	30	1.520340e-83
32	31	1.656059e-83
32	32	2.035589e-83
32	33	2.145539e-83
32	34	1.966281e-83
32	35	0.000000e+00
32	36	0.000000e+00
32	37	2.092183e-84
32	38	5.857772e-84
32	39	8.882883e-84
32	40	1.245071e-83
32	41	1.448864e-83
32	42	1.482294e-83
32	43	1.623088e-83
32	44	1.981940e-83
32	45	2.110360e-83
32	46	1.934609e-83
32	47	0.000000e+00
32	48	0.000000e+00
32	49	2.081122e-84
32	50	5.867090e-84
32	51	8.940697e-84
32	52	1.234963e-83
32	53	1.456220e-83
32	54	1.508961e-83
32	55	1.640619e-83
32	56	1.972555e-83
32	57	2.124429e-83
32	58	1.947466e-83
32	59	0.000000e+00
32	60	0.000000e+00
32	61	-1.500817e-83
32	62	-9.693609e-84
32	63	1.367337e-84
32	64	1.244367e-83
32	65	1.833251e-83
32	66	1.753494e-83
32	67	2.028901e-83
32	68	3.027003e-83
32	69	3.678422e-83
32	70	3.556653e-83
32	71	0.000000e+00
32	72	0.000000e+00
32	73	1.401384e-83
32	74	1.324818e-83
32	75	1.405766e-83
32	76	1.449148e-83
32	77	1.409029e-83
32	78	1.689861e-83
32	79	2.546879e-83
32	80	2.831637e-83
32	81	4.033196e-83
32	82	3.405718e-83
32	83	0.000000e+00
32	84	0.000000e+00
32	85	-7.351444e-84
32	86	-1.432213e-84
32	87	5.155023e-84
32	88	1.079943e-83
32	89	1.511827e-83
32	90	1.813195e-83
32	91	2.049512e-83
32	92	2.359735e-83
32	93	2.643887e-83
32	94	2.516556e-83
32	95	0.000000e+00
32	96	0.000000e+00
32	97	-1.086752e-83
32	98	-2.162826e-84
32	99	1.107243e-83
32	100	1.353018e-83
32	101	1.445877e-83
32	102	1.495033e-83
32	103	1.409683e-83
32	104	1.799462e-83
32	105	2.020022e-83
32	106	2.116542e-83
32	107	0.000000e+00
32	108	0.000000e+00
32	109	0.000000e+00
33	0	0.000000e+00
33	1	1.745439e-84
33	2	4.861817e-84
33	3	7.289539e-84
33	4	1.013860e-83
33	5	1.193806e-83
33	6	1.320091e-83
33	7	1.573870e-83
33	8	2.110961e-83
33	9	2.609510e-83
33	10	2.633621e-83
33	11	0.000000e+00
33	12	0.000000e+00
33	13	1.729409e-84
33	14	4.871945e-84
33	15	7.363074e-84
33	16	1.002002e-83
33	17	1.203217e-83
33	18	1.328568e-83
33	19	1.587124e-83
33	20	2.111192e-83
33	21	2.636865e-83
33	22	2.652946e-83
33	23	0.000000e+00
33	24	0.000000e+00
33	25	1.762450e-84
33	26	4.933521e-84
33	27	7.384714e-84
33	28	1.032781e-83
33	29	1.211350e-83
33	30	1.337577e-83
33	31	1.591440e-83
33	32	2.145539e-83
33	33	2.687226e-83
33	34	2.648988e-83
33	35	0.000000e+00
33	36	0.000000e+00
33	37	1.767073e-84
33	38	4.871064e-84
33	39	7.218927e-84
33	40	1.035815e-83
33	41	1.189801e-83
33	42	1.316095e-83
33	43	1.562343e-83
33	44	2.125549e-83
33	45	2.580688e-83
33	46	2.597397e-83
33	47	0.000000e+00
33	48	0.000000e+00
33	49	1.739187e-84
33	50	4.872468e-84
33	51	7.298047e-84
33	52	1.017605e-83
33	53	1.197922e-83
33	54	1.323841e-83
33	55	1.576838e-83
33	56	2.118739e-83
33	57	2.611902e-83
33	58	2.626141e-83
33	59	0.000000e+00
33	60	0.000000e+00
33	61	-1.427690e-83
33	62	-8.303732e-84
33	63	2.878980e-84
33	64	1.152754e-83
33	65	1.612880e-83
33	66	1.693501e-83
33	67	2.069345e-83
33	68	3.271960e-83
33	69	4.552618e-83
33	70	4.907722e-83
33	71	0.000000e+00
33	72	0.000000e+00
33	73	1.720789e-83
33	74	1.314883e-83
33	75	1.421130e-83
33	76	1.618462e-83
33	77	1.333149e-83
33	78	1.682341e-83
33	79	2.549152e-83
33	80	3.302959e-83
33	81	5.221081e-83
33	82	4.236638e-83
33	83	0.000000e+00
33	84	0.000000e+00
33	85	-7.668768e-84
33	86	-2.120715e-84
33	87	4.155640e-84
33	88	1.033656e-83
33	89	1.696727e-83
33	90	2.075072e-83
33	91	2.447084e-83
33	92	2.971610e-83
33	93	3.496270e-83
33	94	3.485258e-83
33	95	0.000000e+00
33	96	0.000000e+00
33	97	-9.384135e-84
33	98	2.823117e-85
33	99	1.287418e-83
33	100	1.469469e-83
33	101	1.486579e-83
33	102	1.598171e-83
33	103	1.731500e-83
33	104	2.340753e-83
33	105	2.693328e-83
33	106	2.801248e-83
33	107	0.000000e+00
33	108	0.000000e+00
33	109	0.000000e+00
34	0	0.000000e+00
34	1	1.304522e-84
34	2	3.598482e-84
34	3	5.321977e-84
34	4	7.517314e-84
34	5	8.843826e-84
34	6	1.033350e-83
34	7	1.322097e-83
34	8	1.935780e-83
34	9	2.626668e-83
34	10	2.852880e-83
34	11	0.000000e+00
34	12	0.000000e+00
34	13	1.281334e-84
34	14	3.601560e-84
34	15	5.399585e-84
34	16	7.364151e-84
34	17	8.930673e-84
34	18	1.029783e-83
34	19	1.332535e-83
34	20	1.939525e-83
34	21	2.657713e-83
34	22	2.877022e-83
34	23	0.000000e+00
34	24	0.000000e+00
34	25	1.323581e-84
34	26	3.656615e-84
34	27	5.408037e-84
34	28	7.678865e-84
34	29	9.005989e-84
34	30	1.054422e-83
34	31	1.338228e-83
34	32	1.966281e-83
34	33	2.648988e-83
34	34	2.911829e-83
34	35	0.000000e+00
34	36	0.000000e+00
34	37	1.340343e-84
34	38	3.613439e-84
34	39	5.266291e-84
34	40	7.769001e-84
34	41	8.836041e-84
34	42	1.048929e-83
34	43	1.315796e-83
34	44	1.943722e-83
34	45	2.589617e-83
34	46	2.807754e-83
34	47	0.000000e+00
34	48	0.000000e+00
34	49	1.302209e-84
34	50	3.608284e-84
34	51	5.342486e-84
34	52	7.548112e-84
34	53	8.899953e-84
34	54	1.040263e-83
34	55	1.326262e-83
34	56	1.942067e-83
34	57	2.626883e-83
34	58	2.843557e-83
34	59	0.000000e+00
34	60	0.000000e+00
34	61	-1.105642e-83
34	62	-5.013595e-84
34	63	3.789257e-84
34	64	9.554292e-84
34	65	1.252172e-83
34	66	1.392891e-83
34	67	1.814389e-83
34	68	3.024902e-83
34	69	4.611047e-83
34	70	5.396309e-83
34	71	0.000000e+00
34	72	0.000000e+00
34	73	1.672838e-83
34	74	1.129758e-83
34	75	1.189999e-83
34	76	1.490990e-83
34	77	1.093302e-83
34	78	1.455689e-83
34	79	2.222793e-83
34	80	3.210069e-83
34	81	5.514929e-83
34	82	4.479904e-83
34	83	0.000000e+00
34	84	0.000000e+00
34	85	-6.433143e-84
34	86	-1.728836e-84
34	87	3.639427e-84
34	88	9.234032e-84
34	89	1.652054e-83
34	90	2.014804e-83
34	91	2.459892e-83
34	92	3.139655e-83
34	93	3.788899e-83
34	94	3.882032e-83
34	95	0.000000e+00
34	96	0.000000e+00
34	97	-6.676948e-84
34	98	2.082158e-84
34	99	1.279283e-83
34	100	1.394871e-83
34	101	1.352130e-83
34	102	1.480613e-83
34	103	1.745541e-83
34	104	2.504070e-83
34	105	2.937831e-83
34	106	3.055523e-83
34	107	0.000000e+00
34	108	0.000000e+00
34	109	0.000000e+00
35	0	0.000000e+00
35	1	0.000000e+00
35	2	0.000000e+00
35	3	0.000000e+00
35	4	0.000000e+00
35	5	0.000000e+00
35	6	0.000000e+00
35	7	0.000000e+00
35	8	0.000000e+00
35	9	0.000000e+00
35	10	0.000000e+00
35	11	0.000000e+00
35	12	0.000000e+00
35	13	0.000000e+00
35	14	0.000000e+00
35	15	0.000000e+00
35	16	0.000000e+00
35	17	0.000000e+00
35	18	0.000000e+00
35	19	0.000000e+00
35	20	0.000000e+00
35	21	0.000000e+00
35	22	0.000000e+00
35	23	0.000000e+00
35	24	0.000000e+00
35	25	0.000000e+00
35	26	0.000000e+00
35	27	0.000000e+00
35	28	0.000000e+00
35	29	0.000000e+00
35	30	0.000000e+00
35	31	0.000000e+00
35	32	0.000000e+00
35	33	0.000000e+00
35	34	0.000000e+00
35	35	0.000000e+00
35	36	0.000000e+00
35	37	0.000000e+00
35	38	0.000000e+00
35	39	0.000000e+00
35	40	0.000000e+00
35	41	0.000000e+00
35	42	0.000000e+00
35	43	0.000000e+00
35	44	0.000000e+00
35	45	0.000000e+00
35	46	0.000000e+00
35	47	0.000000e+00
35	48	0.000000e+00
35	49	0.000000e+00
35	50	0.000000e+00
35	51	0.000000e+00
35	52	0.000000e+00
35	53	0.000000e+00
35	54	0.000000e+00
35	55	0.000000e+00
35	56	0.000000e+00
35	57	0.000000e+00
35	58	0.000000e+00
35	59	0.000000e+00
35	60	0.000000e+00
35	61	0.000000e+00
35	62	0.000000e+00
35	63	0.000000e+00
35	64	0.000000e+00
35	65	0.000000e+00
35	66	0.000000e+00
35	67	0.000000e+00
35	68	0.000000e+00
35	69	0.000000e+00
35	70	0.000000e+00
35	71	0.000000e+00
35	72	0.000000e+00
35	73	0.000000e+00
35	74	0.000000e+00
35	75	0.000000e+00
35	76	0.000000e+00
35	77	0.000000e+00
35	78	0.000000e+00
35	79	0.000000e+00
35	80	0.000000e+00
35	81	0.000000e+00
35	82	0.000000e+00
35	83	0.000000e+00
35	84	0.000000e+00
35	85	0.000000e+00
35	86	0.000000e+00
35	87	0.000000e+00
35	88	0.000000e+00
35	89	0.000000e+00
35	90	0.000000e+00
35	91	0.000000e+00
35	92	0.000000e+00
35	93	0.000000e+00
35	94	0.000000e+00
35	95	0.000000e+00
35	96	0.000000e+00
35	97	0.000000e+00
35	98	0.000000e+00
35	99	0.000000e+00
35	100	0.000000e+00
35	101	0.000000e+00
35	102	0.000000e+00
35	103	0.000000e+00
35	104	0.000000e+00
35	105	0.000000e+00
35	106	0.000000e+00
35	107	0.000000e+00
35	108	0.000000e+00
35	109	0.000000e+00
36	0	0.000000e+00
36	1	0.000000e+00
36	2	0.000000e+00
36	3	0.000000e+00
36	4	0.000000e+00
36	5	0.000000e+00
36	6	0.000000e+00
36	7	0.000000e+00
36	8	0.000000e+00
36	9	0.000000e+00
36	10	0.000000e+00
36	11	0.000000e+00
36	12	0.000000e+00
36	13	0.000000e+00
36	14	0.000000e+00
36	15	0.000000e+00
36	16	0.000000e+00
36	17	0.000000e+00
36	18	0.000000e+00
36	19	0.000000e+00
36	20	0.000000e+00
36	21	0.000000e+00
36	22	0.000000e+00
36	23	0.000000e+00
36	24	0.000000e+00
36	25	0.000000e+00
36	26	0.000000e+00
36	27	0.000000e+00
36	28	0.000000e+00
36	29	0.000000e+00
36	30	0.000000e+00
36	31	0.000000e+00
36	32	0.000000e+00
36	33	0.000000e+00
36	34	0.000000e+00
36	35	0.000000e+00
36	36	0.000000e+00
36	37	0.000000e+00
36	38	0.000000e+00
36	39	0.000000e+00
36	40	0.000000e+00
36	41	0.000000e+00
36	42	0.000000e+00
36	43	0.000000e+00
36	44	0.000000e+00
36	45	0.000000e+00
36	46	0.000000e+00
36	47	0.000000e+00
36	48	0.000000e+00
36	49	0.000000e+00
36	50	0.000000e+00
36	51	0.000000e+00
36	52	0.000000e+00
36	53	0.000000e+00
36	54	0.000000e+00
36	55	0.000000e+00
36	56	0.000000e+00
36	57	0.000000e+00
36	58	0.000000e+00
36	59	0.000000e+00
36	60	0.000000e+00
36	61	0.000000e+00
36	62	0.000000e+00
36	63	0.000000e+00
36	64	0.000000e+00
36	65	0.000000e+00
36	66	0.000000e+00
36	67	0.000000e+00
36	68	0.000000e+00
36	69	0.000000e+00
36	70	0.000000e+00
36	71	0.000000e+00
36	72	0.000000e+00
36	73	0.000000e+00
36	74	0.000000e+00
36	75	0.000000e+00
36	76	0.000000e+00
36	77	0.000000e+00
36	78	0.000000e+00
36	79	0.000000e+00
36	80	0.000000e+00
36	81	0.000000e+00
36	82	0.000000e+00
36	83	0.000000e+00
36	84	0.000000e+00
36	85	0.000000e+00
36	86	0.000000e+00
36	87	0.000000e+00
36	88	0.000000e+00
36	89	0.000000e+00
36	90	0.000000e+00
36	91	0.000000e+00
36	92	0.000000e+00
36	93	0.000000e+00
36	94	0.000000e+00
36	95	0.000000e+00
36	96	0.000000e+00
36	97	0.000000e+00
36	98	0.000000e+00
36	99	0.000000e+00
36	100	0.000000e+00
36	101	0.000000e+00
36	102	0.000000e+00
36	103	0.000000e+00
36	104	0.000000e+00
36	105	0.000000e+00
36	106	0.000000e+00
36	107	0.000000e+00
36	108	0.000000e+00
36	109	0.000000e+00
37	0	0.000000e+00
37	1	3.936933e-85
37	2	1.047249e-84
37	3	1.576218e-84
37	4	2.095550e-84
37	5	2.421233e-84
37	6	2.282225e-84
37	7	2.102595e-84
37	8	2.060621e-84
37	9	1.735000e-84
37	10	1.331088e-84
37	11	0.000000e+00
37	12	0.000000e+00
37	13	3.914059e-85
37	14	1.045462e-84
37	15	1.574820e-84
37	16	2.102920e-84
37	17	2.424365e-84
37	18	2.326446e-84
37	19	2.118628e-84
37	20	2.068382e-84
37	21	1.731295e-84
37	22	1.338984e-84
37	23	0.000000e+00
37	24	0.000000e+00
37	25	3.968482e-85
37	26	1.059789e-84
37	27	1.593120e-84
37	28	2.123347e-84
37	29	2.447318e-84
37	30	2.287074e-84
37	31	2.126792e-84
37	32	2.092183e-84
37	33	1.767073e-84
37	34	1.340343e-84
37	35	0.000000e+00
37	36	0.000000e+00
37	37	4.238148e-85
37	38	1.049384e-84
37	39	1.574419e-84
37	40	2.095635e-84
37	41	2.417798e-84
37	42	2.218167e-84
37	43	2.087429e-84
37	44	2.065322e-84
37	45	1.758746e-84
37	46	1.316143e-84
37	47	0.000000e+00
37	48	0.000000e+00
37	49	3.922987e-85
37	50	1.047037e-84
37	51	1.573697e-84
37	52	2.100854e-84
37	53	2.420617e-84
37	54	2.274858e-84
37	55	2.104883e-84
37	56	2.069788e-84
37	57	1.743797e-84
37	58	1.327902e-84
37	59	0.000000e+00
37	60	0.000000e+00
37	61	-1.389937e-84
37	62	-1.447064e-84
37	63	-7.270090e-86
37	64	1.707477e-84
37	65	2.706738e-84
37	66	2.430968e-84
37	67	2.378730e-84
37	68	3.331458e-84
37	69	3.184423e-84
37	70	2.727055e-84
37	71	0.000000e+00
37	72	0.000000e+00
37	73	1.353359e-84
37	74	1.830224e-84
37	75	1.895861e-84
37	76	1.988036e-84
37	77	2.086668e-84
37	78	2.264252e-84
37	79	3.274953e-84
37	80	2.813415e-84
37	81	3.157923e-84
37	82	2.684135e-84
37	83	0.000000e+00
37	84	0.000000e+00
37	85	-1.297721e-85
37	86	9.733491e-85
37	87	1.579462e-84
37	88	1.939456e-84
37	89	2.050186e-84
37	90	1.931696e-84
37	91	2.008857e-84
37	92	2.006449e-84
37	93	2.118258e-84
37	94	1.679698e-84
37	95	0.000000e+00
37	96	0.000000e+00
37	97	-1.253417e-84
37	98	-1.335183e-85
37	99	1.108900e-84
37	100	1.825537e-84
37	101	2.279806e-84
37	102	1.915368e-84
37	103	1.343666e-84
37	104	1.440044e-84
37	105	1.528685e-84
37	106	1.461855e-84
37	107	0.000000e+00
37	108	0.000000e+00
37	109	0.000000e+00
38	0	0.000000e+00
38	1	1.050054e-84
38	2	2.885162e-84
38	3	4.385088e-84
38	4	5.824250e-84
38	5	6.677739e-84
38	6	6.357807e-84
38	7	5.863942e-84
38	8	5.767867e-84
38	9	4.777120e-84
38	10	3.574557e-84
38	11	0.000000e+00
38	12	0.000000e+00
38	13	1.046974e-84
38	14	2.879234e-84
38	15	4.373489e-84
38	16	5.837434e-84
38	17	6.686683e-84
38	18	6.487310e-84
38	19	5.916968e-84
38	20	5.783804e-84
38	21	4.761703e-84
38	22	3.573266e-84
38	23	0.000000e+00
38	24	0.000000e+00
38	25	1.056773e-84
38	26	2.918538e-84
38	27	4.433094e-84
38	28	5.902714e-84
38	29	6.744813e-84
38	30	6.367198e-84
38	31	5.930078e-84
38	32	5.857772e-84
38	33	4.871064e-84
38	34	3.613439e-84
38	35	0.000000e+00
38	36	0.000000e+00
38	37	1.049384e-84
38	38	2.990041e-84
38	39	4.387897e-84
38	40	5.833195e-84
38	41	6.662994e-84
38	42	6.167717e-84
38	43	5.812332e-84
38	44	5.788428e-84
38	45	4.853807e-84
38	46	3.574069e-84
38	47	0.000000e+00
38	48	0.000000e+00
38	49	1.045799e-84
38	50	2.883721e-84
38	51	4.376903e-84
38	52	5.838616e-84
38	53	6.672684e-84
38	54	6.334882e-84
38	55	5.871415e-84
38	56	5.793629e-84
38	57	4.804687e-84
38	58	3.573051e-84
38	59	0.000000e+00
38	60	0.000000e+00
38	61	-4.159473e-84
38	62	-3.868292e-84
38	63	-3.167729e-86
38	64	4.902351e-84
38	65	7.614724e-84
38	66	6.668181e-84
38	67	6.859312e-84
38	68	9.390102e-84
38	69	8.861528e-84
38	70	7.051998e-84
38	71	0.000000e+00
38	72	0.000000e+00
38	73	3.726367e-84
38	74	5.144071e-84
38	75	5.233151e-84
38	76	5.053128e-84
38	77	5.744847e-84
38	78	6.165325e-84
38	79	9.180857e-84
38	80	7.762977e-84
38	81	8.483211e-84
38	82	7.960736e-84
38	83	0.000000e+00
38	84	0.000000e+00
38	85	-6.329463e-85
38	86	2.196561e-84
38	87	4.007717e-84
38	88	5.148032e-84
38	89	5.397370e-84
38	90	5.290248e-84
38	91	5.537210e-84
38	92	5.531051e-84
38	93	5.576005e-84
38	94	4.420696e-84
38	95	0.000000e+00
38	96	0.000000e+00
38	97	-3.917156e-84
38	98	-9.075595e-85
38	99	3.133983e-84
38	100	4.813163e-84
38	101	6.001401e-84
38	102	5.200192e-84
38	103	3.713762e-84
38	104	4.069583e-84
38	105	4.350205e-84
38	106	4.048429e-84
38	107	0.000000e+00
38	108	0.000000e+00
38	109	0.000000e+00
39	0	0.000000e+00
39	1	1.577053e-84
39	2	4.386500e-84
39	3	6.745075e-84
39	4	8.962771e-84
39	5	1.027189e-83
39	6	9.786961e-84
39	7	8.954814e-84
39	8	8.744176e-84
39	9	7.070250e-84
39	10	5.196756e-84
39	11	0.000000e+00
39	12	0.000000e+00
39	13	1.573277e-84
39	14	4.380304e-84
39	15	6.721568e-84
39	16	8.982559e-84
39	17	1.028697e-83
39	18	9.993107e-84
39	19	9.032019e-84
39	20	8.766234e-84
39	21	7.033170e-84
39	22	5.176157e-84
39	23	0.000000e+00
39	24	0.000000e+00
39	25	1.586304e-84
39	26	4.433158e-84
39	27	6.819520e-84
39	28	9.084113e-84
39	29	1.037050e-83
39	30	9.796855e-84
39	31	9.057248e-84
39	32	8.882883e-84
39	33	7.218927e-84
39	34	5.266291e-84
39	35	0.000000e+00
39	36	0.000000e+00
39	37	1.574419e-84
39	38	4.387897e-84
39	39	6.915313e-84
39	40	8.978640e-84
39	41	1.024359e-83
39	42	9.483065e-84
39	43	8.881290e-84
39	44	8.780253e-84
39	45	7.209365e-84
39	46	5.230627e-84
39	47	0.000000e+00
39	48	0.000000e+00
39	49	1.570432e-84
39	50	4.381761e-84
39	51	6.731733e-84
39	52	8.985731e-84
39	53	1.026152e-83
39	54	9.749404e-84
39	55	8.966417e-84
39	56	8.785107e-84
39	57	7.115391e-84
39	58	5.201586e-84
39	59	0.000000e+00
39	60	0.000000e+00
39	61	-6.840227e-84
39	62	-6.170433e-84
39	63	-4.671115e-85
39	64	7.390182e-84
39	65	1.173306e-83
39	66	9.915484e-84
39	67	1.039190e-83
39	68	1.419479e-83
39	69	1.307077e-83
39	70	9.969274e-84
39	71	0.000000e+00
39	72	0.000000e+00
39	73	5.365001e-84
39	74	7.833158e-84
39	75	7.626161e-84
39	76	7.148725e-84
39	77	8.659128e-84
39	78	9.265803e-84
39	79	1.401110e-83
39	80	1.152210e-83
39	81	1.253654e-83
39	82	1.208311e-83
39	83	0.000000e+00
39	84	0.000000e+00
39	85	-1.527678e-84
39	86	2.808379e-84
39	87	5.816973e-84
39	88	7.678148e-84
39	89	7.882159e-84
39	90	7.856988e-84
39	91	8.367882e-84
39	92	8.381972e-84
39	93	8.326967e-84
39	94	6.497087e-84
39	95	0.000000e+00
39	96	0.000000e+00
39	97	-6.612561e-84
39	98	-2.256923e-84
39	99	4.674792e-84
39	100	7.252337e-84
39	101	8.933201e-84
39	102	7.770281e-84
39	103	5.426553e-84
39	104	6.340035e-84
39	105	6.539044e-84
39	106	6.262984e-84
39	107	0.000000e+00
39	108	0.000000e+00
39	109	0.000000e+00
40	0	0.000000e+00
40	1	2.099753e-84
40	2	5.832102e-84
40	3	8.979266e-84
40	4	1.203823e-83
40	5	1.393772e-83
40	6	1.333758e-83
40	7	1.237677e-83
40	8	1.225761e-83
40	9	1.015524e-83
40	10	7.675360e-84
40	11	0.000000e+00
40	12	0.000000e+00
40	13	2.095303e-84
40	14	5.827563e-84
40	15	8.960178e-84
40	16	1.205878e-83
40	17	1.395646e-83
40	18	1.361063e-83
40	19	1.248730e-83
40	20	1.227743e-83
40	21	1.012114e-83
40	22	7.656464e-84
40	23	0.000000e+00
40	24	0.000000e+00
40	25	2.111901e-84
40	26	5.896526e-84
40	27	9.075293e-84
40	28	1.220324e-83
40	29	1.407861e-83
40	30	1.335682e-83
40	31	1.251325e-83
40	32	1.245071e-83
40	33	1.035815e-83
40	34	7.769001e-84
40	35	0.000000e+00
40	36	0.000000e+00
40	37	2.095635e-84
40	38	5.833195e-84
40	39	8.978640e-84
40	40	1.229191e-83
40	41	1.390936e-83
40	42	1.293695e-83
40	43	1.226605e-83
40	44	1.231821e-83
40	45	1.032224e-83
40	46	7.703419e-84
40	47	0.000000e+00
40	48	0.000000e+00
40	49	2.090692e-84
40	50	5.827883e-84
40	51	8.961186e-84
40	52	1.206943e-83
40	53	1.392807e-83
40	54	1.328907e-83
40	55	1.238996e-83
40	56	1.231095e-83
40	57	1.021666e-83
40	58	7.677811e-84
40	59	0.000000e+00
40	60	0.000000e+00
40	61	-9.407484e-84
40	62	-7.639965e-84
40	63	-3.919286e-85
40	64	9.996178e-84
40	65	1.574467e-83
40	66	1.330984e-83
40	67	1.411715e-83
40	68	1.946550e-83
40	69	1.830183e-83
40	70	1.421511e-83
40	71	0.000000e+00
40	72	0.000000e+00
40	73	7.261590e-84
40	74	1.035473e-83
40	75	1.029246e-83
40	76	9.669875e-84
40	77	1.148564e-83
40	78	1.253960e-83
40	79	1.871925e-83
40	80	1.594165e-83
40	81	1.820172e-83
40	82	1.694003e-83
40	83	0.000000e+00
40	84	0.000000e+00
40	85	-2.501870e-84
40	86	3.106203e-84
40	87	7.387065e-84
40	88	1.009604e-83
40	89	1.067373e-83
40	90	1.091531e-83
40	91	1.157229e-83
40	92	1.178326e-83
40	93	1.171966e-83
40	94	9.460418e-84
40	95	0.000000e+00
40	96	0.000000e+00
40	97	-8.782054e-84
40	98	-3.247901e-84
40	99	6.237492e-84
40	100	9.439265e-84
40	101	1.170687e-83
40	102	1.041734e-83
40	103	7.495765e-84
40	104	8.761179e-84
40	105	9.271409e-84
40	106	8.987707e-84
40	107	0.000000e+00
40	108	0.000000e+00
40	109	0.000000e+00
41	0	0.000000e+00
41	1	2.423540e-84
41	2	6.653461e-84
41	3	1.026768e-83
41	4	1.388660e-83
41	5	1.639548e-83
41	6	1.560093e-83
41	7	1.449565e-83
41	8	1.425443e-83
41	9	1.165763e-83
41	10	8.729355e-84
41	11	0.000000e+00
41	12	0.000000e+00
41	13	2.419316e-84
41	14	6.649862e-84
41	15	1.025908e-83
41	16	1.391987e-83
41	17	1.641127e-83
41	18	1.591856e-83
41	19	1.463625e-83
41	20	1.425057e-83
41	21	1.162695e-83
41	22	8.713210e-84
41	23	0.000000e+00
41	24	0.000000e+00
41	25	2.437964e-84
41	26	6.734718e-84
41	27	1.036785e-83
41	28	1.407548e-83
41	29	1.657118e-83
41	30	1.562197e-83
41	31	1.464851e-83
41	32	1.448864e-83
41	33	1.189801e-83
41	34	8.836041e-84
41	35	0.000000e+00
41	36	0.000000e+00
41	37	2.417798e-84
41	38	6.662994e-84
41	39	1.024359e-83
41	40	1.390936e-83
41	41	1.663829e-83
41	42	1.513108e-83
41	43	1.434556e-83
41	44	1.436634e-83
41	45	1.185271e-83
41	46	8.756710e-84
41	47	0.000000e+00
41	48	0.000000e+00
41	49	2.413311e-84
41	50	6.654465e-84
41	51	1.024247e-83
41	52	1.392302e-83
41	53	1.638946e-83
41	54	1.554231e-83
41	55	1.450654e-83
41	56	1.431905e-83
41	57	1.173675e-83
41	58	8.733003e-84
41	59	0.000000e+00
41	60	0.000000e+00
41	61	-1.073436e-83
41	62	-8.013439e-84
41	63	-3.882489e-85
41	64	1.152364e-83
41	65	1.802403e-83
41	66	1.515563e-83
41	67	1.597822e-83
41	68	2.219526e-83
41	69	2.027676e-83
41	70	1.552370e-83
41	71	0.000000e+00
41	72	0.000000e+00
41	73	7.419191e-84
41	74	1.117475e-83
41	75	1.125833e-83
41	76	1.082831e-83
41	77	1.292615e-83
41	78	1.441133e-83
41	79	2.102438e-83
41	80	1.794924e-83
41	81	2.041719e-83
41	82	1.887035e-83
41	83	0.000000e+00
41	84	0.000000e+00
41	85	-2.963497e-84
41	86	2.998327e-84
41	87	8.138126e-84
41	88	1.121780e-83
41	89	1.184490e-83
41	90	1.234706e-83
41	91	1.288555e-83
41	92	1.318661e-83
41	93	1.309800e-83
41	94	1.058521e-83
41	95	0.000000e+00
41	96	0.000000e+00
41	97	-9.368875e-84
41	98	-3.932405e-84
41	99	6.535323e-84
41	100	1.003537e-83
41	101	1.262276e-83
41	102	1.143213e-83
41	103	8.116551e-84
41	104	8.995620e-84
41	105	1.002811e-83
41	106	9.816129e-84
41	107	0.000000e+00
41	108	0.000000e+00
41	109	0.000000e+00
42	0	0.000000e+00
42	1	2.221565e-84
42	2	6.163021e-84
42	3	9.511809e-84
42	4	1.288930e-83
42	5	1.516555e-83
42	6	1.480993e-83
42	7	1.421388e-83
42	8	1.458783e-83
42	9	1.294011e-83
42	10	1.038811e-83
42	11	0.000000e+00
42	12	0.000000e+00
42	13	2.217033e-84
42	14	6.161638e-84
42	15	9.514721e-84
42	16	1.290080e-83
42	17	1.519930e-83
42	18	1.509206e-83
42	19	1.434359e-83
42	20	1.459317e-83
42	21	1.296081e-83
42	22	1.040665e-83
42	23	0.000000e+00
42	24	0.000000e+00
42	25	2.234641e-84
42	26	6.236331e-84
42	27	9.608863e-84
42	28	1.306976e-83
42	29	1.532676e-83
42	30	1.484928e-83
42	31	1.436511e-83
42	32	1.482294e-83
42	33	1.316095e-83
42	34	1.048929e-83
42	35	0.000000e+00
42	36	0.000000e+00
42	37	2.218167e-84
42	38	6.167717e-84
42	39	9.483065e-84
42	40	1.293695e-83
42	41	1.513108e-83
42	42	1.472227e-83
42	43	1.407691e-83
42	44	1.468603e-83
42	45	1.303991e-83
42	46	1.034979e-83
42	47	0.000000e+00
42	48	0.000000e+00
42	49	2.211957e-84
42	50	6.162717e-84
42	51	9.492371e-84
42	52	1.292319e-83
42	53	1.516253e-83
42	54	1.476545e-83
42	55	1.422582e-83
42	56	1.464994e-83
42	57	1.300293e-83
42	58	1.037922e-83
42	59	0.000000e+00
42	60	0.000000e+00
42	61	-1.107346e-83
42	62	-8.163268e-84
42	63	-1.373192e-85
42	64	1.063556e-83
42	65	1.720706e-83
42	66	1.485439e-83
42	67	1.622547e-83
42	68	2.282595e-83
42	69	2.265089e-83
42	70	1.878494e-83
42	71	0.000000e+00
42	72	0.000000e+00
42	73	8.591799e-84
42	74	1.153074e-83
42	75	1.181332e-83
42	76	1.122382e-83
42	77	1.286749e-83
42	78	1.439214e-83
42	79	2.114380e-83
42	80	1.913956e-83
42	81	2.349930e-83
42	82	2.048563e-83
42	83	0.000000e+00
42	84	0.000000e+00
42	85	-4.185540e-84
42	86	1.479829e-84
42	87	6.862673e-84
42	88	1.042003e-83
42	89	1.195062e-83
42	90	1.318322e-83
42	91	1.414378e-83
42	92	1.485443e-83
42	93	1.531088e-83
42	94	1.319430e-83
42	95	0.000000e+00
42	96	0.000000e+00
42	97	-9.449068e-84
42	98	-3.336388e-84
42	99	7.166002e-84
42	100	1.032387e-83
42	101	1.256929e-83
42	102	1.182008e-83
42	103	9.109049e-84
42	104	1.102582e-83
42	105	1.198672e-83
42	106	1.220067e-83
42	107	0.000000e+00
42	108	0.000000e+00
42	109	0.000000e+00
43	0	0.000000e+00
43	1	2.088429e-84
43	2	5.808544e-84
43	3	8.928164e-84
43	4	1.218630e-83
43	5	1.439146e-83
43	6	1.442594e-83
43	7	1.462620e-83
43	8	1.596770e-83
43	9	1.539537e-83
43	10	1.304507e-83
43	11	0.000000e+00
43	12	0.000000e+00
43	13	2.083115e-84
43	14	5.812907e-84
43	15	8.951638e-84
43	16	1.217423e-83
43	17	1.444224e-83
43	18	1.467767e-83
43	19	1.474658e-83
43	20	1.595407e-83
43	21	1.545342e-83
43	22	1.308326e-83
43	23	0.000000e+00
43	24	0.000000e+00
43	25	2.100957e-84
43	26	5.881586e-84
43	27	9.019776e-84
43	28	1.236665e-83
43	29	1.454970e-83
43	30	1.448609e-83
43	31	1.478197e-83
43	32	1.623088e-83
43	33	1.562343e-83
43	34	1.315796e-83
43	35	0.000000e+00
43	36	0.000000e+00
43	37	2.087429e-84
43	38	5.812332e-84
43	39	8.881290e-84
43	40	1.226605e-83
43	41	1.434556e-83
43	42	1.407691e-83
43	43	1.490832e-83
43	44	1.610095e-83
43	45	1.543477e-83
43	46	1.296543e-83
43	47	0.000000e+00
43	48	0.000000e+00
43	49	2.078834e-84
43	50	5.811856e-84
43	51	8.913106e-84
43	52	1.222162e-83
43	53	1.439517e-83
43	54	1.439431e-83
43	55	1.463733e-83
43	56	1.603426e-83
43	57	1.545184e-83
43	58	1.302613e-83
43	59	0.000000e+00
43	60	0.000000e+00
43	61	-1.225985e-83
43	62	-8.684444e-84
43	63	2.275874e-85
43	64	1.069694e-83
43	65	1.694736e-83
43	66	1.533827e-83
43	67	1.707799e-83
43	68	2.458431e-83
43	69	2.657638e-83
43	70	2.355965e-83
43	71	0.000000e+00
43	72	0.000000e+00
43	73	1.007552e-83
43	74	1.179746e-83
43	75	1.243185e-83
43	76	1.219769e-83
43	77	1.290202e-83
43	78	1.474755e-83
43	79	2.192769e-83
43	80	2.167353e-83
43	81	2.816195e-83
43	82	2.352106e-83
43	83	0.000000e+00
43	84	0.000000e+00
43	85	-5.682408e-84
43	86	-1.096363e-85
43	87	5.692230e-84
43	88	1.004849e-83
43	89	1.262330e-83
43	90	1.459724e-83
43	91	1.597929e-83
43	92	1.733287e-83
43	93	1.865787e-83
43	94	1.679605e-83
43	95	0.000000e+00
43	96	0.000000e+00
43	97	-9.562107e-84
43	98	-2.677045e-84
43	99	8.274742e-84
43	100	1.113786e-83
43	101	1.272825e-83
43	102	1.257210e-83
43	103	1.058931e-83
43	104	1.310426e-83
43	105	1.421878e-83
43	106	1.494877e-83
43	107	0.000000e+00
43	108	0.000000e+00
43	109	0.000000e+00
44	0	0.000000e+00
44	1	2.065723e-84
44	2	5.785909e-84
44	3	8.836508e-84
44	4	1.215821e-83
44	5	1.439347e-83
44	6	1.492453e-83
44	7	1.621541e-83
44	8	1.946169e-83
44	9	2.096555e-83
44	10	1.924439e-83
44	11	0.000000e+00
44	12	0.000000e+00
44	13	2.060500e-84
44	14	5.799123e-84
44	15	8.875947e-84
44	16	1.209390e-83
44	17	1.445000e-83
44	18	1.512164e-83
44	19	1.633953e-83
44	20	1.938033e-83
44	21	2.106877e-83
44	22	1.925842e-83
44	23	0.000000e+00
44	24	0.000000e+00
44	25	2.077636e-84
44	26	5.863854e-84
44	27	8.934049e-84
44	28	1.236228e-83
44	29	1.457428e-83
44	30	1.503900e-83
44	31	1.639815e-83
44	32	1.981940e-83
44	33	2.125549e-83
44	34	1.943722e-83
44	35	0.000000e+00
44	36	0.000000e+00
44	37	2.065322e-84
44	38	5.788428e-84
44	39	8.780253e-84
44	40	1.231821e-83
44	41	1.436634e-83
44	42	1.468603e-83
44	43	1.610095e-83
44	44	2.035153e-83
44	45	2.096342e-83
44	46	1.920472e-83
44	47	0.000000e+00
44	48	0.000000e+00
44	49	2.055567e-84
44	50	5.794497e-84
44	51	8.827941e-84
44	52	1.220192e-83
44	53	1.441350e-83
44	54	1.492068e-83
44	55	1.623743e-83
44	56	1.955534e-83
44	57	2.103275e-83
44	58	1.922999e-83
44	59	0.000000e+00
44	60	0.000000e+00
44	61	-1.497560e-83
44	62	-9.757981e-84
44	63	1.401966e-84
44	64	1.235243e-83
44	65	1.808224e-83
44	66	1.727552e-83
44	67	2.001226e-83
44	68	2.982947e-83
44	69	3.606696e-83
44	70	3.467342e-83
44	71	0.000000e+00
44	72	0.000000e+00
44	73	1.397341e-83
44	74	1.314135e-83
44	75	1.394035e-83
44	76	1.433962e-83
44	77	1.399318e-83
44	78	1.681034e-83
44	79	2.528609e-83
44	80	2.799080e-83
44	81	3.928348e-83
44	82	3.384314e-83
44	83	0.000000e+00
44	84	0.000000e+00
44	85	-7.237249e-84
44	86	-1.461141e-84
44	87	4.941905e-84
44	88	1.054491e-83
44	89	1.480313e-83
44	90	1.786493e-83
44	91	2.015492e-83
44	92	2.318440e-83
44	93	2.591856e-83
44	94	2.475435e-83
44	95	0.000000e+00
44	96	0.000000e+00
44	97	-1.087189e-83
44	98	-2.266647e-84
44	99	1.079918e-83
44	100	1.324244e-83
44	101	1.415848e-83
44	102	1.469093e-83
44	103	1.389665e-83
44	104	1.737652e-83
44	105	1.965698e-83
44	106	2.073118e-83
44	107	0.000000e+00
44	108	0.000000e+00
44	109	0.000000e+00
45	0	0.000000e+00
45	1	1.737998e-84
45	2	4.841828e-84
45	3	7.266046e-84
45	4	1.008423e-83
45	5	1.185859e-83
45	6	1.304216e-83
45	7	1.549653e-83
45	8	2.073653e-83
45	9	2.551947e-83
45	10	2.570244e-83
45	11	0.000000e+00
45	12	0.000000e+00
45	13	1.721786e-84
45	14	4.849825e-84
45	15	7.327868e-84
45	16	9.955342e-84
45	17	1.192708e-83
45	18	1.310250e-83
45	19	1.559075e-83
45	20	2.068798e-83
45	21	2.570774e-83
45	22	2.580864e-83
45	23	0.000000e+00
45	24	0.000000e+00
45	25	1.754582e-84
45	26	4.914023e-84
45	27	7.363144e-84
45	28	1.027952e-83
45	29	1.204079e-83
45	30	1.322591e-83
45	31	1.568398e-83
45	32	2.110360e-83
45	33	2.580688e-83
45	34	2.589617e-83
45	35	0.000000e+00
45	36	0.000000e+00
45	37	1.758746e-84
45	38	4.853807e-84
45	39	7.209365e-84
45	40	1.032224e-83
45	41	1.185271e-83
45	42	1.303991e-83
45	43	1.543477e-83
45	44	2.096342e-83
45	45	2.621791e-83
45	46	2.548547e-83
45	47	0.000000e+00
45	48	0.000000e+00
45	49	1.731384e-84
45	50	4.852552e-84
45	51	7.274487e-84
45	52	1.012515e-83
45	53	1.190182e-83
45	54	1.308355e-83
45	55	1.553011e-83
45	56	2.082531e-83
45	57	2.555965e-83
45	58	2.564883e-83
45	59	0.000000e+00
45	60	0.000000e+00
45	61	-1.404973e-83
45	62	-8.366685e-84
45	63	2.715654e-84
45	64	1.146414e-83
45	65	1.587059e-83
45	66	1.663650e-83
45	67	2.023299e-83
45	68	3.204120e-83
45	69	4.425751e-83
45	70	4.763732e-83
45	71	0.000000e+00
45	72	0.000000e+00
45	73	1.673273e-83
45	74	1.288819e-83
45	75	1.382140e-83
45	76	1.585926e-83
45	77	1.311541e-83
45	78	1.650566e-83
45	79	2.514500e-83
45	80	3.240001e-83
45	81	5.097172e-83
45	82	4.158604e-83
45	83	0.000000e+00
45	84	0.000000e+00
45	85	-7.491692e-84
45	86	-1.931273e-84
45	87	4.110622e-84
45	88	1.021815e-83
45	89	1.664093e-83
45	90	2.026009e-83
45	91	2.394047e-83
45	92	2.905415e-83
45	93	3.416483e-83
45	94	3.404609e-83
45	95	0.000000e+00
45	96	0.000000e+00
45	97	-9.322296e-84
45	98	1.153611e-85
45	99	1.259821e-83
45	100	1.439016e-83
45	101	1.463553e-83
45	102	1.568193e-83
45	103	1.691934e-83
45	104	2.269140e-83
45	105	2.609712e-83
45	106	2.723259e-83
45	107	0.000000e+00
45	108	0.000000e+00
45	109	0.000000e+00
46	0	0.000000e+00
46	1	1.282795e-84
46	2	3.552890e-84
46	3	5.268614e-84
46	4	7.427580e-84
46	5	8.725557e-84
46	6	1.015283e-83
46	7	1.297159e-83
46	8	1.900855e-83
46	9	2.571249e-83
46	10	2.787239e-83
46	11	0.000000e+00
46	12	0.000000e+00
46	13	1.260681e-84
46	14	3.552439e-84
46	15	5.330951e-84
46	16	7.260500e-84
46	17	8.781821e-84
46	18	1.009140e-83
46	19	1.303570e-83
46	20	1.897314e-83
46	21	2.593201e-83
46	22	2.798934e-83
46	23	0.000000e+00
46	24	0.000000e+00
46	25	1.300761e-84
46	26	3.612549e-84
46	27	5.356857e-84
46	28	7.596454e-84
46	29	8.893897e-84
46	30	1.037341e-83
46	31	1.314561e-83
46	32	1.934609e-83
46	33	2.597397e-83
46	34	2.807754e-83
46	35	0.000000e+00
46	36	0.000000e+00
46	37	1.316143e-84
46	38	3.574069e-84
46	39	5.230627e-84
46	40	7.703419e-84
46	41	8.756710e-84
46	42	1.034979e-83
46	43	1.296543e-83
46	44	1.920472e-83
46	45	2.548547e-83
46	46	2.837087e-83
46	47	0.000000e+00
46	48	0.000000e+00
46	49	1.280151e-84
46	50	3.563627e-84
46	51	5.288855e-84
46	52	7.462494e-84
46	53	8.782740e-84
46	54	1.022668e-83
46	55	1.301777e-83
46	56	1.908712e-83
46	57	2.573350e-83
46	58	2.781202e-83
46	59	0.000000e+00
46	60	0.000000e+00
46	61	-1.098237e-83
46	62	-5.164813e-84
46	63	3.699462e-84
46	64	9.564091e-84
46	65	1.230195e-83
46	66	1.356365e-83
46	67	1.778617e-83
46	68	2.955306e-83
46	69	4.471393e-83
46	70	5.218033e-83
46	71	0.000000e+00
46	72	0.000000e+00
46	73	1.646160e-83
46	74	1.114818e-83
46	75	1.158727e-83
46	76	1.453414e-83
46	77	1.078413e-83
46	78	1.436453e-83
46	79	2.201196e-83
46	80	3.153010e-83
46	81	5.377369e-83
46	82	4.435750e-83
46	83	0.000000e+00
46	84	0.000000e+00
46	85	-6.236839e-84
46	86	-1.618596e-84
46	87	3.458187e-84
46	88	8.994486e-84
46	89	1.602644e-83
46	90	1.963046e-83
46	91	2.399595e-83
46	92	3.065087e-83
46	93	3.684720e-83
46	94	3.785456e-83
46	95	0.000000e+00
46	96	0.000000e+00
46	97	-6.733538e-84
46	98	1.899036e-84
46	99	1.254242e-83
46	100	1.352869e-83
46	101	1.315814e-83
46	102	1.442271e-83
46	103	1.703840e-83
46	104	2.414452e-83
46	105	2.846179e-83
46	106	2.968933e-83
46	107	0.000000e+00
46	108	0.000000e+00
46	109	0.000000e+00
47	0	0.000000e+00
47	1	0.000000e+00
47	2	0.000000e+00
47	3	0.000000e+00
47	4	0.000000e+00
47	5	0.000000e+00
47	6	0.000000e+00
47	7	0.000000e+00
47	8	0.000000e+00
47	9	0.000000e+00
47	10	0.000000e+00
47	11	0.000000e+00
47	12	0.000000e+00
47	13	0.000000e+00
47	14	0.000000e+00
47	15	0.000000e+00
47	16	0.000000e+00
47	17	0.000000e+00
47	18	0.000000e+00
47	19	0.000000e+00
47	20	0.000000e+00
47	21	0.000000e+00
47	22	0.000000e+00
47	23	0.000000e+00
47	24	0.000000e+00
47	25	0.000000e+00
47	26	0.000000e+00
47	27	0.000000e+00
47	28	0.000000e+00
47	29	0.000000e+00
47	30	0.000000e+00
47	31	0.000000e+00
47	32	0.000000e+00
47	33	0.000000e+00
47	34	0.000000e+00
47	35	0.000000e+00
47	36	0.000000e+00
47	37	0.000000e+00
47	38	0.000000e+00
47	39	0.000000e+00
47	40	0.000000e+00
47	41	0.000000e+00
47	42	0.000000e+00
47	43	0.000000e+00
47	44	0.000000e+00
47	45	0.000000e+00
47	46	0.000000e+00
47	47	0.000000e+00
47	48	0.000000e+00
47	49	0.000000e+00
47	50	0.000000e+00
47	51	0.000000e+00
47	52	0.000000e+00
47	53	0.000000e+00
47	54	0.000000e+00
47	55	0.000000e+00
47	56	0.000000e+00
47	57	0.000000e+00
47	58	0.000000e+00
47	59	0.000000e+00
47	60	0.000000e+00
47	61	0.000000e+00
47	62	0.000000e+00
47	63	0.000000e+00
47	64	0.000000e+00
47	65	0.000000e+00
47	66	0.000000e+00
47	67	0.000000e+00
47	68	0.000000e+00
47	69	0.000000e+00
47	70	0.000000e+00
47	71	0.000000e+00
47	72	0.000000e+00
47	73	0.000000e+00
47	74	0.000000e+00
47	75	0.000000e+00
47	76	0.000000e+00
47	77	0.000000e+00
47	78	0.000000e+00
47	79	0.000000e+00
47	80	0.000000e+00
47	81	0.000000e+00
47	82	0.000000e+00
47	83	0.000000e+00
47	84	0.000000e+00
47	85	0.000000e+00
47	86	0.000000e+00
47	87	0.000000e+00
47	88	0.000000e+00
47	89	0.000000e+00
47	90	0.000000e+00
47	91	0.000000e+00
47	92	0.000000e+00
47	93	0.000000e+00
47	94	0.000000e+00
47	95	0.000000e+00
47	96	0.000000e+00
47	97	0.000000e+00
47	98	0.000000e+00
47	99	0.000000e+00
47	100	0.000000e+00
47	101	0.000000e+00
47	102	0.000000e+00
47	103	0.000000e+00
47	104	0.000000e+00
47	105	0.000000e+00
47	106	0.000000e+00
47	107	0.000000e+00
47	108	0.000000e+00
47	109	0.000000e+00
48	0	0.000000e+00
48	1	0.000000e+00
48	2	0.000000e+00
48	3	0.000000e+00
48	4	0.000000e+00
48	5	0.000000e+00
48	6	0.000000e+00
48	7	0.000000e+00
48	8	0.000000e+00
48	9	0.000000e+00
48	10	0.000000e+00
48	11	0.000000e+00
48	12	0.000000e+00
48	13	0.000000e+00
48	14	0.000000e+00
48	15	0.000000e+00
48	16	0.000000e+00
48	17	0.000000e+00
48	18	0.000000e+00
48	19	0.000000e+00
48	20	0.000000e+00
48	21	0.000000e+00
48	22	0.000000e+00
48	23	0.000000e+00
48	24	0.000000e+00
48	25	0.000000e+00
48	26	0.000000e+00
48	27	0.000000e+00
48	28	0.000000e+00
48	29	0.000000e+00
48	30	0.000000e+00
48	31	0.000000e+00
48	32	0.000000e+00
48	33	0.000000e+00
48	34	0.000000e+00
48	35	0.000000e+00
48	36	0.000000e+00
48	37	0.000000e+00
48	38	0.000000e+00
48	39	0.000000e+00
48	40	0.000000e+00
48	41	0.000000e+00
48	42	0.000000e+00
48	43	0.000000e+00
48	44	0.000000e+00
48	45	0.000000e+00
48	46	0.000000e+00
48	47	0.000000e+00
48	48	0.000000e+00
48	49	0.000000e+00
48	50	0.000000e+00
48	51	0.000000e+00
48	52	0.000000e+00
48	53	0.000000e+00
48	54	0.000000e+00
48	55	0.000000e+00
48	56	0.000000e+00
48	57	0.000000e+00
48	58	0.000000e+00
48	59	0.000000e+00
48	60	0.000000e+00
48	61	0.000000e+00
48	62	0.000000e+00
48	63	0.000000e+00
48	64	0.000000e+00
48	65	0.000000e+00
48	66	0.000000e+00
48	67	0.000000e+00
48	68	0.000000e+00
48	69	0.000000e+00
48	70	0.000000e+00
48	71	0.000000e+00
48	72	0.000000e+00
48	73	0.000000e+00
48	74	0.000000e+00
48	75	0.000000e+00
48	76	0.000000e+00
48	77	0.000000e+00
48	78	0.000000e+00
48	79	0.000000e+00
48	80	0.000000e+00
48	81	0.000000e+00
48	82	0.000000e+00
48	83	0.000000e+00
48	84	0.000000e+00
48	85	0.000000e+00
48	86	0.000000e+00
48	87	0.000000e+00
48	88	0.000000e+00
48	89	0.000000e+00
48	90	0.000000e+00
48	91	0.000000e+00
48	92	0.000000e+00
48	93	0.000000e+00
48	94	0.000000e+00
48	95	0.000000e+00
48	96	0.000000e+00
48	97	0.000000e+00
48	98	0.000000e+00
48	99	0.000000e+00
48	100	0.000000e+00
48	101	0.000000e+00
48	102	0.000000e+00
48	103	0.000000e+00
48	104	0.000000e+00
48	105	0.000000e+00
48	106	0.000000e+00
48	107	0.000000e+00
48	108	0.000000e+00
48	109	0.000000e+00
49	0	0.000000e+00
49	1	3.915306e-85
49	2	1.044161e-84
49	3	1.572570e-84
49	4	2.091168e-84
49	5	2.417110e-84
49	6	2.277425e-84
49	7	2.095566e-84
49	8	2.049500e-84
49	9	1.707155e-84
49	10	1.292592e-84
49	11	0.000000e+00
49	12	0.000000e+00
49	13	3.897062e-85
49	14	1.042737e-84
49	15	1.571143e-84
49	16	2.098855e-84
49	17	2.420207e-84
49	18	2.322473e-84
49	19	2.112708e-84
49	20	2.056159e-84
49	21	1.703304e-84
49	22	1.299022e-84
49	23	0.000000e+00
49	24	0.000000e+00
49	25	3.944363e-85
49	26	1.056501e-84
49	27	1.589154e-84
49	28	2.118690e-84
49	29	2.442812e-84
49	30	2.281708e-84
49	31	2.119293e-84
49	32	2.081122e-84
49	33	1.739187e-84
49	34	1.302209e-84
49	35	0.000000e+00
49	36	0.000000e+00
49	37	3.922987e-85
49	38	1.045799e-84
49	39	1.570432e-84
49	40	2.090692e-84
49	41	2.413311e-84
49	42	2.211957e-84
49	43	2.078834e-84
49	44	2.055567e-84
49	45	1.731384e-84
49	46	1.280151e-84
49	47	0.000000e+00
49	48	0.000000e+00
49	49	4.058617e-85
49	50	1.043917e-84
49	51	1.569816e-84
49	52	2.096365e-84
49	53	2.416232e-84
49	54	2.269793e-84
49	55	2.097733e-84
49	56	2.058649e-84
49	57	1.716172e-84
49	58	1.289806e-84
49	59	0.000000e+00
49	60	0.000000e+00
49	61	-1.420090e-84
49	62	-1.455729e-84
49	63	-5.491424e-86
49	64	1.725653e-84
49	65	2.717607e-84
49	66	2.436915e-84
49	67	2.389523e-84
49	68	3.325034e-84
49	69	3.148713e-84
49	70	2.650945e-84
49	71	0.000000e+00
49	72	0.000000e+00
49	73	1.351613e-84
49	74	1.828629e-84
49	75	1.897032e-84
49	76	1.954351e-84
49	77	2.082542e-84
49	78	2.258033e-84
49	79	3.270492e-84
49	80	2.779499e-84
49	81	3.094576e-84
49	82	2.701637e-84
49	83	0.000000e+00
49	84	0.000000e+00
49	85	-1.338901e-85
49	86	9.494387e-85
49	87	1.561187e-84
49	88	1.924292e-84
49	89	2.023519e-84
49	90	1.906885e-84
49	91	1.974021e-84
49	92	1.966929e-84
49	93	2.050178e-84
49	94	1.619584e-84
49	95	0.000000e+00
49	96	0.000000e+00
49	97	-1.284213e-84
49	98	-1.694733e-85
49	99	1.102817e-84
49	100	1.801512e-84
49	101	2.259766e-84
49	102	1.899106e-84
49	103	1.320830e-84
49	104	1.392045e-84
49	105	1.476924e-84
49	106	1.412652e-84
49	107	0.000000e+00
49	108	0.000000e+00
49	109	0.000000e+00
50	0	0.000000e+00
50	1	1.048370e-84
50	2	2.882961e-84
50	3	4.380571e-84
50	4	5.819401e-84
50	5	6.670295e-84
50	6	6.353040e-84
50	7	5.865224e-84
50	8	5.778776e-84
50	9	4.779985e-84
50	10	3.571977e-84
50	11	0.000000e+00
50	12	0.000000e+00
50	13	1.045584e-84
50	14	2.880027e-84
50	15	4.370611e-84
50	16	5.833385e-84
50	17	6.680218e-84
50	18	6.483133e-84
50	19	5.919011e-84
50	20	5.797296e-84
50	21	4.766815e-84
50	22	3.575425e-84
50	23	0.000000e+00
50	24	0.000000e+00
50	25	1.054722e-84
50	26	2.914430e-84
50	27	4.428423e-84
50	28	5.897868e-84
50	29	6.737165e-84
50	30	6.362534e-84
50	31	5.930711e-84
50	32	5.867090e-84
50	33	4.872468e-84
50	34	3.608284e-84
50	35	0.000000e+00
50	36	0.000000e+00
50	37	1.047037e-84
50	38	2.883721e-84
50	39	4.381761e-84
50	40	5.827883e-84
50	41	6.654465e-84
50	42	6.162717e-84
50	43	5.811856e-84
50	44	5.794497e-84
50	45	4.852552e-84
50	46	3.563627e-84
50	47	0.000000e+00
50	48	0.000000e+00
50	49	1.043917e-84
50	50	2.937779e-84
50	51	4.372603e-84
50	52	5.834049e-84
50	53	6.665362e-84
50	54	6.330374e-84
50	55	5.872133e-84
50	56	5.803655e-84
50	57	4.806761e-84
50	58	3.569420e-84
50	59	0.000000e+00
50	60	0.000000e+00
50	61	-4.281868e-84
50	62	-3.939023e-84
50	63	-1.031428e-85
50	64	4.886459e-84
50	65	7.626988e-84
50	66	6.684694e-84
50	67	6.836505e-84
50	68	9.376309e-84
50	69	8.896872e-84
50	70	7.051612e-84
50	71	0.000000e+00
50	72	0.000000e+00
50	73	3.748473e-84
50	74	5.136423e-84
50	75	5.198633e-84
50	76	5.017538e-84
50	77	5.711737e-84
50	78	6.160227e-84
50	79	9.183916e-84
50	80	7.741489e-84
50	81	8.597110e-84
50	82	7.988143e-84
50	83	0.000000e+00
50	84	0.000000e+00
50	85	-7.400946e-85
50	86	2.150069e-84
50	87	3.979162e-84
50	88	5.138058e-84
50	89	5.417274e-84
50	90	5.285257e-84
50	91	5.520284e-84
50	92	5.513756e-84
50	93	5.557340e-84
50	94	4.412122e-84
50	95	0.000000e+00
50	96	0.000000e+00
50	97	-4.060589e-84
50	98	-1.050122e-84
50	99	3.125883e-84
50	100	4.845407e-84
50	101	6.067501e-84
50	102	5.244386e-84
50	103	3.722182e-84
50	104	4.123743e-84
50	105	4.349817e-84
50	106	4.099093e-84
50	107	0.000000e+00
50	108	0.000000e+00
50	109	0.000000e+00
51	0	0.000000e+00
51	1	1.576445e-84
51	2	4.377439e-84
51	3	6.727786e-84
51	4	8.949299e-84
51	5	1.027593e-83
51	6	9.800957e-84
51	7	8.996499e-84
51	8	8.806168e-84
51	9	7.154404e-84
51	10	5.281103e-84
51	11	0.000000e+00
51	12	0.000000e+00
51	13	1.572819e-84
51	14	4.372631e-84
51	15	6.709611e-84
51	16	8.971819e-84
51	17	1.029519e-83
51	18	1.001014e-83
51	19	9.079892e-84
51	20	8.836774e-84
51	21	7.129327e-84
51	22	5.275548e-84
51	23	0.000000e+00
51	24	0.000000e+00
51	25	1.585666e-84
51	26	4.423611e-84
51	27	6.800393e-84
51	28	9.069317e-84
51	29	1.037382e-83
51	30	9.809779e-84
51	31	9.096127e-84
51	32	8.940697e-84
51	33	7.298047e-84
51	34	5.342486e-84
51	35	0.000000e+00
51	36	0.000000e+00
51	37	1.573697e-84
51	38	4.376903e-84
51	39	6.731733e-84
51	40	8.961186e-84
51	41	1.024247e-83
51	42	9.492371e-84
51	43	8.913106e-84
51	44	8.827941e-84
51	45	7.274487e-84
51	46	5.288855e-84
51	47	0.000000e+00
51	48	0.000000e+00
51	49	1.569816e-84
51	50	4.372603e-84
51	51	6.803441e-84
51	52	8.971885e-84
51	53	1.026551e-83
51	54	9.762883e-84
51	55	9.006607e-84
51	56	8.844855e-84
51	57	7.197044e-84
51	58	5.281535e-84
51	59	0.000000e+00
51	60	0.000000e+00
51	61	-6.931967e-84
51	62	-6.197849e-84
51	63	-4.806156e-85
51	64	7.371773e-84
51	65	1.174316e-83
51	66	9.972718e-84
51	67	1.043366e-83
51	68	1.429559e-83
51	69	1.322460e-83
51	70	1.016667e-83
51	71	0.000000e+00
51	72	0.000000e+00
51	73	5.412656e-84
51	74	7.831457e-84
51	75	7.645351e-84
51	76	7.195449e-84
51	77	8.658544e-84
51	78	9.290349e-84
51	79	1.398119e-83
51	80	1.158436e-83
51	81	1.289406e-83
51	82	1.208483e-83
51	83	0.000000e+00
51	84	0.000000e+00
51	85	-1.636395e-84
51	86	2.687237e-84
51	87	5.742360e-84
51	88	7.641053e-84
51	89	7.888427e-84
51	90	7.910317e-84
51	91	8.410954e-84
51	92	8.457245e-84
51	93	8.426991e-84
51	94	6.608951e-84
51	95	0.000000e+00
51	96	0.000000e+00
51	97	-6.598336e-84
51	98	-2.254663e-84
51	99	4.694961e-84
51	100	7.244163e-84
51	101	8.912363e-84
51	102	7.785061e-84
51	103	5.441400e-84
51	104	6.401754e-84
51	105	6.603407e-84
51	106	6.339466e-84
51	107	0.000000e+00
51	108	0.000000e+00
51	109	0.000000e+00
52	0	0.000000e+00
52	1	2.105371e-84
52	2	5.838201e-84
52	3	8.991076e-84
52	4	1.205412e-83
52	5	1.396433e-83
52	6	1.334599e-83
52	7	1.234828e-83
52	8	1.216561e-83
52	9	9.982997e-84
52	10	7.467912e-84
52	11	0.000000e+00
52	12	0.000000e+00
52	13	2.101256e-84
52	14	5.834195e-84
52	15	8.974430e-84
52	16	1.208421e-83
52	17	1.399057e-83
52	18	1.363180e-83
52	19	1.247004e-83
52	20	1.220047e-83
52	21	9.964917e-84
52	22	7.469077e-84
52	23	0.000000e+00
52	24	0.000000e+00
52	25	2.117538e-84
52	26	5.902565e-84
52	27	9.085099e-84
52	28	1.221491e-83
52	29	1.410087e-83
52	30	1.335757e-83
52	31	1.248013e-83
52	32	1.234963e-83
52	33	1.017605e-83
52	34	7.548112e-84
52	35	0.000000e+00
52	36	0.000000e+00
52	37	2.100854e-84
52	38	5.838616e-84
52	39	8.985731e-84
52	40	1.206943e-83
52	41	1.392302e-83
52	42	1.292319e-83
52	43	1.222162e-83
52	44	1.220192e-83
52	45	1.012515e-83
52	46	7.462494e-84
52	47	0.000000e+00
52	48	0.000000e+00
52	49	2.096365e-84
52	50	5.834049e-84
52	51	8.971885e-84
52	52	1.220672e-83
52	53	1.395237e-83
52	54	1.329364e-83
52	55	1.235997e-83
52	56	1.221570e-83
52	57	1.004098e-83
52	58	7.465322e-84
52	59	0.000000e+00
52	60	0.000000e+00
52	61	-9.478651e-84
52	62	-7.754591e-84
52	63	-4.704807e-85
52	64	9.955078e-84
52	65	1.578233e-83
52	66	1.330928e-83
52	67	1.408471e-83
52	68	1.938040e-83
52	69	1.805320e-83
52	70	1.390792e-83
52	71	0.000000e+00
52	72	0.000000e+00
52	73	7.106322e-84
52	74	1.027766e-83
52	75	1.024156e-83
52	76	9.578730e-84
52	77	1.144119e-83
52	78	1.244427e-83
52	79	1.862896e-83
52	80	1.573615e-83
52	81	1.773144e-83
52	82	1.663957e-83
52	83	0.000000e+00
52	84	0.000000e+00
52	85	-2.505274e-84
52	86	3.074152e-84
52	87	7.402443e-84
52	88	1.007957e-83
52	89	1.057828e-83
52	90	1.078364e-83
52	91	1.139875e-83
52	92	1.154871e-83
52	93	1.150264e-83
52	94	9.185252e-84
52	95	0.000000e+00
52	96	0.000000e+00
52	97	-8.735957e-84
52	98	-3.238710e-84
52	99	6.182049e-84
52	100	9.431580e-84
52	101	1.168287e-83
52	102	1.038618e-83
52	103	7.390501e-84
52	104	8.635965e-84
52	105	9.105458e-84
52	106	8.772016e-84
52	107	0.000000e+00
52	108	0.000000e+00
52	109	0.000000e+00
53	0	0.000000e+00
53	1	2.426376e-84
53	2	6.664750e-84
53	3	1.029135e-83
53	4	1.391762e-83
53	5	1.642691e-83
53	6	1.565729e-83
53	7	1.456641e-83
53	8	1.433834e-83
53	9	1.175206e-83
53	10	8.810525e-84
53	11	0.000000e+00
53	12	0.000000e+00
53	13	2.422376e-84
53	14	6.661826e-84
53	15	1.028688e-83
53	16	1.395847e-83
53	17	1.645633e-83
53	18	1.599015e-83
53	19	1.472217e-83
53	20	1.435798e-83
53	21	1.175001e-83
53	22	8.827247e-84
53	23	0.000000e+00
53	24	0.000000e+00
53	25	2.440848e-84
53	26	6.745373e-84
53	27	1.039018e-83
53	28	1.410277e-83
53	29	1.659655e-83
53	30	1.567111e-83
53	31	1.471428e-83
53	32	1.456220e-83
53	33	1.197922e-83
53	34	8.899953e-84
53	35	0.000000e+00
53	36	0.000000e+00
53	37	2.420617e-84
53	38	6.672684e-84
53	39	1.026152e-83
53	40	1.392807e-83
53	41	1.638946e-83
53	42	1.516253e-83
53	43	1.439517e-83
53	44	1.441350e-83
53	45	1.190182e-83
53	46	8.782740e-84
53	47	0.000000e+00
53	48	0.000000e+00
53	49	2.416232e-84
53	50	6.665362e-84
53	51	1.026551e-83
53	52	1.395237e-83
53	53	1.656841e-83
53	54	1.559513e-83
53	55	1.457555e-83
53	56	1.439855e-83
53	57	1.182500e-83
53	58	8.805975e-84
53	59	0.000000e+00
53	60	0.000000e+00
53	61	-1.089638e-83
53	62	-8.186967e-84
53	63	-4.212525e-85
53	64	1.153945e-83
53	65	1.816192e-83
53	66	1.529005e-83
53	67	1.613654e-83
53	68	2.240237e-83
53	69	2.054777e-83
53	70	1.580669e-83
53	71	0.000000e+00
53	72	0.000000e+00
53	73	7.477943e-84
53	74	1.128190e-83
53	75	1.138120e-83
53	76	1.088506e-83
53	77	1.300900e-83
53	78	1.445275e-83
53	79	2.112375e-83
53	80	1.803377e-83
53	81	2.056982e-83
53	82	1.890901e-83
53	83	0.000000e+00
53	84	0.000000e+00
53	85	-3.085450e-84
53	86	2.865445e-84
53	87	8.142473e-84
53	88	1.128020e-83
53	89	1.191469e-83
53	90	1.247239e-83
53	91	1.304439e-83
53	92	1.336459e-83
53	93	1.334354e-83
53	94	1.076041e-83
53	95	0.000000e+00
53	96	0.000000e+00
53	97	-9.421421e-84
53	98	-3.879553e-84
53	99	6.661942e-84
53	100	1.020613e-83
53	101	1.268655e-83
53	102	1.154531e-83
53	103	8.227735e-84
53	104	9.257228e-84
53	105	1.023337e-83
53	106	1.003603e-83
53	107	0.000000e+00
53	108	0.000000e+00
53	109	0.000000e+00
54	0	0.000000e+00
54	1	2.279624e-84
54	2	6.330665e-84
54	3	9.784430e-84
54	4	1.326111e-83
54	5	1.560315e-83
54	6	1.522844e-83
54	7	1.456678e-83
54	8	1.486412e-83
54	9	1.302840e-83
54	10	1.031932e-83
54	11	0.000000e+00
54	12	0.000000e+00
54	13	2.275998e-84
54	14	6.329762e-84
54	15	9.789968e-84
54	16	1.328643e-83
54	17	1.565218e-83
54	18	1.554591e-83
54	19	1.472256e-83
54	20	1.489691e-83
54	21	1.308128e-83
54	22	1.037133e-83
54	23	0.000000e+00
54	24	0.000000e+00
54	25	2.292714e-84
54	26	6.405703e-84
54	27	9.881550e-84
54	28	1.344027e-83
54	29	1.575946e-83
54	30	1.525319e-83
54	31	1.471319e-83
54	32	1.508961e-83
54	33	1.323841e-83
54	34	1.040263e-83
54	35	0.000000e+00
54	36	0.000000e+00
54	37	2.274858e-84
54	38	6.334882e-84
54	39	9.749404e-84
54	40	1.328907e-83
54	41	1.554231e-83
54	42	1.476545e-83
54	43	1.439431e-83
54	44	1.492068e-83
54	45	1.308355e-83
54	46	1.022668e-83
54	47	0.000000e+00
54	48	0.000000e+00
54	49	2.269793e-84
54	50	6.330374e-84
54	51	9.762883e-84
54	52	1.329364e-83
54	53	1.559513e-83
54	54	1.535319e-83
54	55	1.457626e-83
54	56	1.492191e-83
54	57	1.308771e-83
54	58	1.030322e-83
54	59	0.000000e+00
54	60	0.000000e+00
54	61	-1.153584e-83
54	62	-8.547344e-84
54	63	-2.566838e-85
54	64	1.091267e-83
54	65	1.778365e-83
54	66	1.524839e-83
54	67	1.665336e-83
54	68	2.333922e-83
54	69	2.291393e-83
54	70	1.869120e-83
54	71	0.000000e+00
54	72	0.000000e+00
54	73	8.591613e-84
54	74	1.175274e-83
54	75	1.209479e-83
54	76	1.131915e-83
54	77	1.315725e-83
54	78	1.463400e-83
54	79	2.160544e-83
54	80	1.933150e-83
54	81	2.335335e-83
54	82	2.059659e-83
54	83	0.000000e+00
54	84	0.000000e+00
54	85	-4.349587e-84
54	86	1.373552e-84
54	87	7.000930e-84
54	88	1.063068e-83
54	89	1.206003e-83
54	90	1.332880e-83
54	91	1.424577e-83
54	92	1.487102e-83
54	93	1.530282e-83
54	94	1.305696e-83
54	95	0.000000e+00
54	96	0.000000e+00
54	97	-9.741200e-84
54	98	-3.474571e-84
54	99	7.282231e-84
54	100	1.052748e-83
54	101	1.278036e-83
54	102	1.205507e-83
54	103	9.213523e-84
54	104	1.115432e-83
54	105	1.210171e-83
54	106	1.217892e-83
54	107	0.000000e+00
54	108	0.000000e+00
54	109	0.000000e+00
55	0	0.000000e+00
55	1	2.107245e-84
55	2	5.868509e-84
55	3	9.023314e-84
55	4	1.232688e-83
55	5	1.457475e-83
55	6	1.461375e-83
55	7	1.481062e-83
55	8	1.615837e-83
55	9	1.555697e-83
55	10	1.317241e-83
55	11	0.000000e+00
55	12	0.000000e+00
55	13	2.103231e-84
55	14	5.873996e-84
55	15	9.052857e-84
55	16	1.232511e-83
55	17	1.464026e-83
55	18	1.488882e-83
55	19	1.496542e-83
55	20	1.617811e-83
55	21	1.566008e-83
55	22	1.325613e-83
55	23	0.000000e+00
55	24	0.000000e+00
55	25	2.119675e-84
55	26	5.942237e-84
55	27	9.112730e-84
55	28	1.250343e-83
55	29	1.472857e-83
55	30	1.466338e-83
55	31	1.495682e-83
55	32	1.640619e-83
55	33	1.576838e-83
55	34	1.326262e-83
55	35	0.000000e+00
55	36	0.000000e+00
55	37	2.104883e-84
55	38	5.871415e-84
55	39	8.966417e-84
55	40	1.238996e-83
55	41	1.450654e-83
55	42	1.422582e-83
55	43	1.463733e-83
55	44	1.623743e-83
55	45	1.553011e-83
55	46	1.301777e-83
55	47	0.000000e+00
55	48	0.000000e+00
55	49	2.097733e-84
55	50	5.872133e-84
55	51	9.006607e-84
55	52	1.235997e-83
55	53	1.457555e-83
55	54	1.457626e-83
55	55	1.505371e-83
55	56	1.621738e-83
55	57	1.560688e-83
55	58	1.314282e-83
55	59	0.000000e+00
55	60	0.000000e+00
55	61	-1.248343e-83
55	62	-8.618387e-84
55	63	3.448842e-85
55	64	1.096263e-83
55	65	1.724767e-83
55	66	1.561871e-83
55	67	1.742924e-83
55	68	2.501281e-83
55	69	2.704217e-83
55	70	2.389772e-83
55	71	0.000000e+00
55	72	0.000000e+00
55	73	1.014235e-83
55	74	1.183939e-83
55	75	1.254753e-83
55	76	1.222638e-83
55	77	1.301384e-83
55	78	1.488841e-83
55	79	2.211505e-83
55	80	2.192209e-83
55	81	2.859292e-83
55	82	2.395150e-83
55	83	0.000000e+00
55	84	0.000000e+00
55	85	-5.671641e-84
55	86	-2.211338e-85
55	87	5.711693e-84
55	88	1.010191e-83
55	89	1.266106e-83
55	90	1.469517e-83
55	91	1.603695e-83
55	92	1.741792e-83
55	93	1.870677e-83
55	94	1.682862e-83
55	95	0.000000e+00
55	96	0.000000e+00
55	97	-9.590160e-84
55	98	-2.698984e-84
55	99	8.409055e-84
55	100	1.115611e-83
55	101	1.276309e-83
55	102	1.268275e-83
55	103	1.063029e-83
55	104	1.317301e-83
55	105	1.440896e-83
55	106	1.500048e-83
55	107	0.000000e+00
55	108	0.000000e+00
55	109	0.000000e+00
56	0	0.000000e+00
56	1	2.068367e-84
56	2	5.797198e-84
56	3	8.853360e-84
56	4	1.217589e-83
56	5	1.438261e-83
56	6	1.493243e-83
56	7	1.620004e-83
56	8	1.940837e-83
56	9	2.093287e-83
56	10	1.927921e-83
56	11	0.000000e+00
56	12	0.000000e+00
56	13	2.062463e-84
56	14	5.811989e-84
56	15	8.903047e-84
56	16	1.212625e-83
56	17	1.446373e-83
56	18	1.515556e-83
56	19	1.635995e-83
56	20	1.940084e-83
56	21	2.109917e-83
56	22	1.938223e-83
56	23	0.000000e+00
56	24	0.000000e+00
56	25	2.081018e-84
56	26	5.872106e-84
56	27	8.948947e-84
56	28	1.237138e-83
56	29	1.455270e-83
56	30	1.503269e-83
56	31	1.636774e-83
56	32	1.972555e-83
56	33	2.118739e-83
56	34	1.942067e-83
56	35	0.000000e+00
56	36	0.000000e+00
56	37	2.069788e-84
56	38	5.793629e-84
56	39	8.785107e-84
56	40	1.231095e-83
56	41	1.431905e-83
56	42	1.464994e-83
56	43	1.603426e-83
56	44	1.955534e-83
56	45	2.082531e-83
56	46	1.908712e-83
56	47	0.000000e+00
56	48	0.000000e+00
56	49	2.058649e-84
56	50	5.803655e-84
56	51	8.844855e-84
56	52	1.221570e-83
56	53	1.439855e-83
56	54	1.492191e-83
56	55	1.621738e-83
56	56	1.983507e-83
56	57	2.098283e-83
56	58	1.924063e-83
56	59	0.000000e+00
56	60	0.000000e+00
56	61	-1.480781e-83
56	62	-9.546188e-84
56	63	1.332329e-84
56	64	1.228663e-83
56	65	1.814039e-83
56	66	1.735540e-83
56	67	2.007583e-83
56	68	2.995671e-83
56	69	3.642298e-83
56	70	3.525613e-83
56	71	0.000000e+00
56	72	0.000000e+00
56	73	1.380983e-83
56	74	1.308292e-83
56	75	1.388691e-83
56	76	1.431899e-83
56	77	1.391607e-83
56	78	1.668131e-83
56	79	2.514931e-83
56	80	2.798449e-83
56	81	3.999367e-83
56	82	3.360018e-83
56	83	0.000000e+00
56	84	0.000000e+00
56	85	-7.276997e-84
56	86	-1.409107e-84
56	87	5.130969e-84
56	88	1.070533e-83
56	89	1.497270e-83
56	90	1.793260e-83
56	91	2.027285e-83
56	92	2.334602e-83
56	93	2.616770e-83
56	94	2.488326e-83
56	95	0.000000e+00
56	96	0.000000e+00
56	97	-1.071267e-83
56	98	-2.115275e-84
56	99	1.097025e-83
56	100	1.339501e-83
56	101	1.431774e-83
56	102	1.479728e-83
56	103	1.393544e-83
56	104	1.787610e-83
56	105	2.003028e-83
56	106	2.095050e-83
56	107	0.000000e+00
56	108	0.000000e+00
56	109	0.000000e+00
57	0	0.000000e+00
57	1	1.722238e-84
57	2	4.796203e-84
57	3	7.188762e-84
57	4	1.000509e-83
57	5	1.178526e-83
57	6	1.305202e-83
57	7	1.557918e-83
57	8	2.090953e-83
57	9	2.587942e-83
57	10	2.612887e-83
57	11	0.000000e+00
57	12	0.000000e+00
57	13	1.706531e-84
57	14	4.806766e-84
57	15	7.264197e-84
57	16	9.890761e-84
57	17	1.188439e-83
57	18	1.314153e-83
57	19	1.571897e-83
57	20	2.092399e-83
57	21	2.617078e-83
57	22	2.634143e-83
57	23	0.000000e+00
57	24	0.000000e+00
57	25	1.739122e-84
57	26	4.866818e-84
57	27	7.281848e-84
57	28	1.018979e-83
57	29	1.195605e-83
57	30	1.322178e-83
57	31	1.574875e-83
57	32	2.124429e-83
57	33	2.611902e-83
57	34	2.626883e-83
57	35	0.000000e+00
57	36	0.000000e+00
57	37	1.743797e-84
57	38	4.804687e-84
57	39	7.115391e-84
57	40	1.021666e-83
57	41	1.173675e-83
57	42	1.300293e-83
57	43	1.545184e-83
57	44	2.103275e-83
57	45	2.555965e-83
57	46	2.573350e-83
57	47	0.000000e+00
57	48	0.000000e+00
57	49	1.716172e-84
57	50	4.806761e-84
57	51	7.197044e-84
57	52	1.004098e-83
57	53	1.182500e-83
57	54	1.308771e-83
57	55	1.560688e-83
57	56	2.098283e-83
57	57	2.638025e-83
57	58	2.604873e-83
57	59	0.000000e+00
57	60	0.000000e+00
57	61	-1.413503e-83
57	62	-8.175894e-84
57	63	2.879832e-84
57	64	1.137221e-83
57	65	1.596160e-83
57	66	1.677530e-83
57	67	2.052367e-83
57	68	3.243965e-83
57	69	4.521634e-83
57	70	4.876099e-83
57	71	0.000000e+00
57	72	0.000000e+00
57	73	1.708767e-83
57	74	1.302602e-83
57	75	1.411843e-83
57	76	1.604812e-83
57	77	1.319791e-83
57	78	1.666827e-83
57	79	2.521638e-83
57	80	3.272819e-83
57	81	5.177860e-83
57	82	4.195804e-83
57	83	0.000000e+00
57	84	0.000000e+00
57	85	-7.605992e-84
57	86	-2.140510e-84
57	87	4.103514e-84
57	88	1.021744e-83
57	89	1.681495e-83
57	90	2.058551e-83
57	91	2.425806e-83
57	92	2.945940e-83
57	93	3.466686e-83
57	94	3.456243e-83
57	95	0.000000e+00
57	96	0.000000e+00
57	97	-9.264532e-84
57	98	3.218491e-85
57	99	1.275039e-83
57	100	1.455555e-83
57	101	1.470858e-83
57	102	1.583156e-83
57	103	1.717551e-83
57	104	2.325382e-83
57	105	2.676131e-83
57	106	2.781065e-83
57	107	0.000000e+00
57	108	0.000000e+00
57	109	0.000000e+00
58	0	0.000000e+00
58	1	1.291999e-84
58	2	3.560002e-84
58	3	5.261353e-84
58	4	7.436160e-84
58	5	8.751239e-84
58	6	1.023656e-83
58	7	1.310339e-83
58	8	1.918346e-83
58	9	2.605239e-83
58	10	2.831361e-83
58	11	0.000000e+00
58	12	0.000000e+00
58	13	1.268932e-84
58	14	3.563976e-84
58	15	5.341891e-84
58	16	7.288760e-84
58	17	8.844726e-84
58	18	1.020797e-83
58	19	1.321652e-83
58	20	1.923947e-83
58	21	2.638174e-83
58	22	2.858398e-83
58	23	0.000000e+00
58	24	0.000000e+00
58	25	1.311064e-84
58	26	3.616901e-84
58	27	5.345443e-84
58	28	7.593289e-84
58	29	8.909075e-84
58	30	1.044142e-83
58	31	1.325851e-83
58	32	1.947466e-83
58	33	2.626141e-83
58	34	2.843557e-83
58	35	0.000000e+00
58	36	0.000000e+00
58	37	1.327902e-84
58	38	3.573051e-84
58	39	5.201586e-84
58	40	7.677811e-84
58	41	8.733003e-84
58	42	1.037922e-83
58	43	1.302613e-83
58	44	1.922999e-83
58	45	2.564883e-83
58	46	2.781202e-83
58	47	0.000000e+00
58	48	0.000000e+00
58	49	1.289806e-84
58	50	3.569420e-84
58	51	5.281535e-84
58	52	7.465322e-84
58	53	8.805975e-84
58	54	1.030322e-83
58	55	1.314282e-83
58	56	1.924063e-83
58	57	2.604873e-83
58	58	2.862303e-83
58	59	0.000000e+00
58	60	0.000000e+00
58	61	-1.092351e-83
58	62	-4.912636e-84
58	63	3.760417e-84
58	64	9.417196e-84
58	65	1.240343e-83
58	66	1.383373e-83
58	67	1.799145e-83
58	68	3.002369e-83
58	69	4.584772e-83
58	70	5.370593e-83
58	71	0.000000e+00
58	72	0.000000e+00
58	73	1.656091e-83
58	74	1.117779e-83
58	75	1.181617e-83
58	76	1.479916e-83
58	77	1.081374e-83
58	78	1.439671e-83
58	79	2.197132e-83
58	80	3.180336e-83
58	81	5.477054e-83
58	82	4.431457e-83
58	83	0.000000e+00
58	84	0.000000e+00
58	85	-6.401026e-84
58	86	-1.735971e-84
58	87	3.638624e-84
58	88	9.173488e-84
58	89	1.642959e-83
58	90	2.000623e-83
58	91	2.441957e-83
58	92	3.116944e-83
58	93	3.765163e-83
58	94	3.855103e-83
58	95	0.000000e+00
58	96	0.000000e+00
58	97	-6.573539e-84
58	98	2.096193e-84
58	99	1.268033e-83
58	100	1.385948e-83
58	101	1.342775e-83
58	102	1.470343e-83
58	103	1.732635e-83
58	104	2.493764e-83
58	105	2.921636e-83
58	106	3.036388e-83
58	107	0.000000e+00
58	108	0.000000e+00
58	109	0.000000e+00
59	0	0.000000e+00
59	1	0.000000e+00
59	2	0.000000e+00
59	3	0.000000e+00
59	4	0.000000e+00
59	5	0.000000e+00
59	6	0.000000e+00
59	7	0.000000e+00
59	8	0.000000e+00
59	9	0.000000e+00
59	10	0.000000e+00
59	11	0.000000e+00
59	12	0.000000e+00
59	13	0.000000e+00
59	14	0.000000e+00
59	15	0.000000e+00
59	16	0.000000e+00
59	17	0.000000e+00
59	18	0.000000e+00
59	19	0.000000e+00
59	20	0.000000e+00
59	21	0.000000e+00
59	22	0.000000e+00
59	23	0.000000e+00
59	24	0.000000e+00
59	25	0.000000e+00
59	26	0.000000e+00
59	27	0.000000e+00
59	28	0.000000e+00
59	29	0.000000e+00
59	30	0.000000e+00
59	31	0.000000e+00
59	32	0.000000e+00
59	33	0.000000e+00
59	34	0.000000e+00
59	35	0.000000e+00
59	36	0.000000e+00
59	37	0.000000e+00
59	38	0.000000e+00
59	39	0.000000e+00
59	40	0.000000e+00
59	41	0.000000e+00
59	42	0.000000e+00
59	43	0.000000e+00
59	44	0.000000e+00
59	45	0.000000e+00
59	46	0.000000e+00
59	47	0.000000e+00
59	48	0.000000e+00
59	49	0.000000e+00
59	50	0.000000e+00
59	51	0.000000e+00
59	52	0.000000e+00
59	53	0.000000e+00
59	54	0.000000e+00
59	55	0.000000e+00
59	56	0.000000e+00
59	57	0.000000e+00
59	58	0.000000e+00
59	59	0.000000e+00
59	60	0.000000e+00
59	61	0.000000e+00
59	62	0.000000e+00
59	63	0.000000e+00
59	64	0.000000e+00
59	65	0.000000e+00
59	66	0.000000e+00
59	67	0.000000e+00
59	68	0.000000e+00
59	69	0.000000e+00
59	70	0.000000e+00
59	71	0.000000e+00
59	72	0.000000e+00
59	73	0.000000e+00
59	74	0.000000e+00
59	75	0.000000e+00
59	76	0.000000e+00
59	77	0.000000e+00
59	78	0.000000e+00
59	79	0.000000e+00
59	80	0.000000e+00
59	81	0.000000e+00
59	82	0.000000e+00
59	83	0.000000e+00
59	84	0.000000e+00
59	85	0.000000e+00
59	86	0.000000e+00
59	87	0.000000e+00
59	88	0.000000e+00
59	89	0.000000e+00
59	90	0.000000e+00
59	91	0.000000e+00
59	92	0.000000e+00
59	93	0.000000e+00
59	94	0.000000e+00
59	95	0.000000e+00
59	96	0.000000e+00
59	97	0.000000e+00
59	98	0.000000e+00
59	99	0.000000e+00
59	100	0.000000e+00
59	101	0.000000e+00
59	102	0.000000e+00
59	103	0.000000e+00
59	104	0.000000e+00
59	105	0.000000e+00
59	106	0.000000e+00
59	107	0.000000e+00
59	108	0.000000e+00
59	109	0.000000e+00
60	0	0.000000e+00
60	1	0.000000e+00
60	2	0.000000e+00
60	3	0.000000e+00
60	4	0.000000e+00
60	5	0.000000e+00
60	6	0.000000e+00
60	7	0.000000e+00
60	8	0.000000e+00
60	9	0.000000e+00
60	10	0.000000e+00
60	11	0.000000e+00
60	12	0.000000e+00
60	13	0.000000e+00
60	14	0.000000e+00
60	15	0.000000e+00
60	16	0.000000e+00
60	17	0.000000e+00
60	18	0.000000e+00
60	19	0.000000e+00
60	20	0.000000e+00
60	21	0.000000e+00
60	22	0.000000e+00
60	23	0.000000e+00
60	24	0.000000e+00
60	25	0.000000e+00
60	26	0.000000e+00
60	27	0.000000e+00
60	28	0.000000e+00
60	29	0.000000e+00
60	30	0.000000e+00
60	31	0.000000e+00
60	32	0.000000e+00
60	33	0.000000e+00
60	34	0.000000e+00
60	35	0.000000e+00
60	36	0.000000e+00
60	37	0.000000e+00
60	38	0.000000e+00
60	39	0.000000e+00
60	40	0.000000e+00
60	41	0.000000e+00
60	42	0.000000e+00
60	43	0.000000e+00
60	44	0.000000e+00
60	45	0.000000e+00
60	46	0.000000e+00
60	47	0.000000e+00
60	48	0.000000e+00
60	49	0.000000e+00
60	50	0.000000e+00
60	51	0.000000e+00
60	52	0.000000e+00
60	53	0.000000e+00
60	54	0.000000e+00
60	55	0.000000e+00
60	56	0.000000e+00
60	57	0.000000e+00
60	58	0.000000e+00
60	59	0.000000e+00
60	60	0.000000e+00
60	61	0.000000e+00
60	62	0.000000e+00
60	63	0.000000e+00
60	64	0.000000e+00
60	65	0.000000e+00
60	66	0.000000e+00
60	67	0.000000e+00
60	68	0.000000e+00
60	69	0.000000e+00
60	70	0.000000e+00
60	71	0.000000e+00
60	72	0.000000e+00
60	73	0.000000e+00
60	74	0.000000e+00
60	75	0.000000e+00
60	76	0.000000e+00
60	77	0.000000e+00
60	78	0.000000e+00
60	79	0.000000e+00
60	80	0.000000e+00
60	81	0.000000e+00
60	82	0.000000e+00
60	83	0.000000e+00
60	84	0.000000e+00
60	85	0.000000e+00
60	86	0.000000e+00
60	87	0.000000e+00
60	88	0.000000e+00
60	89	0.000000e+00
60	90	0.000000e+00
60	91	0.000000e+00
60	92	0.000000e+00
60	93	0.000000e+00
60	94	0.000000e+00
60	95	0.000000e+00
60	96	0.000000e+00
60	97	0.000000e+00
60	98	0.000000e+00
60	99	0.000000e+00
60	100	0.000000e+00
60	101	0.000000e+00
60	102	0.000000e+00
60	103	0.000000e+00
60	104	0.000000e+00
60	105	0.000000e+00
60	106	0.000000e+00
60	107	0.000000e+00
60	108	0.000000e+00
60	109	0.000000e+00
61	0	0.000000e+00
61	1	-1.433836e-84
61	2	-4.298419e-84
61	3	-6.951258e-84
61	4	-9.440873e-84
61	5	-1.095372e-83
61	6	-1.159147e-83
61	7	-1.249922e-83
61	8	-1.473720e-83
61	9	-1.410800e-83
61	10	-1.096575e-83
61	11	0.000000e+00
61	12	0.000000e+00
61	13	-1.454398e-84
61	14	-4.386955e-84
61	15	-7.008731e-84
61	16	-9.519420e-84
61	17	-1.104687e-83
61	18	-1.194671e-83
61	19	-1.266817e-83
61	20	-1.461958e-83
61	21	-1.418520e-83
61	22	-1.086551e-83
61	23	0.000000e+00
61	24	0.000000e+00
61	25	-1.421576e-84
61	26	-4.302883e-84
61	27	-7.000554e-84
61	28	-9.568278e-84
61	29	-1.098142e-83
61	30	-1.156533e-83
61	31	-1.260127e-83
61	32	-1.500817e-83
61	33	-1.427690e-83
61	34	-1.105642e-83
61	35	0.000000e+00
61	36	0.000000e+00
61	37	-1.389937e-84
61	38	-4.159473e-84
61	39	-6.840227e-84
61	40	-9.407484e-84
61	41	-1.073436e-83
61	42	-1.107346e-83
61	43	-1.225985e-83
61	44	-1.497560e-83
61	45	-1.404973e-83
61	46	-1.098237e-83
61	47	0.000000e+00
61	48	0.000000e+00
61	49	-1.420090e-84
61	50	-4.281868e-84
61	51	-6.931967e-84
61	52	-9.478651e-84
61	53	-1.089638e-83
61	54	-1.153584e-83
61	55	-1.248343e-83
61	56	-1.480781e-83
61	57	-1.413503e-83
61	58	-1.092351e-83
61	59	0.000000e+00
61	60	0.000000e+00
61	61	1.264415e-82
61	62	5.017065e-83
61	63	1.861578e-83
61	64	-2.749660e-84
61	65	-1.017731e-83
61	66	-9.043137e-84
61	67	-1.102517e-83
61	68	-1.666956e-83
61	69	-1.789077e-83
61	70	6.566682e-85
61	71	0.000000e+00
61	72	0.000000e+00
61	73	-2.437230e-83
61	74	-1.164996e-83
61	75	-1.737528e-84
61	76	-2.934713e-84
61	77	-1.630141e-84
61	78	5.459095e-85
61	79	-8.213417e-84
61	80	-3.762761e-84
61	81	-1.825648e-83
61	82	-2.133875e-83
61	83	0.000000e+00
61	84	0.000000e+00
61	85	3.304098e-83
61	86	2.543873e-83
61	87	1.506810e-83
61	88	4.486756e-84
61	89	-1.282028e-84
61	90	-5.797697e-84
61	91	-8.490536e-84
61	92	-9.739994e-84
61	93	-1.142239e-83
61	94	-1.110066e-83
61	95	0.000000e+00
61	96	0.000000e+00
61	97	4.556337e-83
61	98	3.854622e-83
61	99	1.185029e-84
61	100	-2.503119e-84
61	101	-3.338955e-84
61	102	-6.213899e-84
61	103	-1.698791e-84
61	104	-4.615561e-84
61	105	-5.629362e-84
61	106	-8.251752e-84
61	107	0.000000e+00
61	108	0.000000e+00
61	109	0.000000e+00
62	0	0.000000e+00
62	1	-1.465584e-84
62	2	-3.964173e-84
62	3	-6.203882e-84
62	4	-7.715628e-84
62	5	-8.259303e-84
62	6	-8.581086e-84
62	7	-8.617451e-84
62	8	-9.434676e-84
62	9	-8.143869e-84
62	10	-4.913580e-84
62	11	0.000000e+00
62	12	0.000000e+00
62	13	-1.468851e-84
62	14	-4.005141e-84
62	15	-6.220025e-84
62	16	-7.832515e-84
62	17	-8.352267e-84
62	18	-8.893538e-84
62	19	-8.571971e-84
62	20	-9.300299e-84
62	21	-8.018210e-84
62	22	-4.692330e-84
62	23	0.000000e+00
62	24	0.000000e+00
62	25	-1.461653e-84
62	26	-3.963018e-84
62	27	-6.266701e-84
62	28	-7.815970e-84
62	29	-8.229367e-84
62	30	-8.555141e-84
62	31	-8.751685e-84
62	32	-9.693609e-84
62	33	-8.303732e-84
62	34	-5.013595e-84
62	35	0.000000e+00
62	36	0.000000e+00
62	37	-1.447064e-84
62	38	-3.868292e-84
62	39	-6.170433e-84
62	40	-7.639965e-84
62	41	-8.013439e-84
62	42	-8.163268e-84
62	43	-8.684444e-84
62	44	-9.757981e-84
62	45	-8.366685e-84
62	46	-5.164813e-84
62	47	0.000000e+00
62	48	0.000000e+00
62	49	-1.455729e-84
62	50	-3.939023e-84
62	51	-6.197849e-84
62	52	-7.754591e-84
62	53	-8.186967e-84
62	54	-8.547344e-84
62	55	-8.618387e-84
62	56	-9.546188e-84
62	57	-8.175894e-84
62	58	-4.912636e-84
62	59	0.000000e+00
62	60	0.000000e+00
62	61	5.017065e-83
62	62	1.156904e-82
62	63	2.028307e-83
62	64	4.511782e-85
62	65	-8.015563e-84
62	66	-8.336491e-84
62	67	-6.951521e-84
62	68	-9.738212e-84
62	69	-7.562205e-84
62	70	8.230742e-84
62	71	0.000000e+00
62	72	0.000000e+00
62	73	-2.492226e-83
62	74	-1.547803e-83
62	75	-4.909914e-84
62	76	-5.588235e-84
62	77	-3.700113e-84
62	78	9.574287e-85
62	79	-6.883672e-84
62	80	3.167092e-84
62	81	-6.163117e-84
62	82	-8.820645e-84
62	83	0.000000e+00
62	84	0.000000e+00
62	85	2.781007e-83
62	86	1.883623e-83
62	87	1.011763e-83
62	88	2.122239e-84
62	89	-1.989564e-84
62	90	-4.043842e-84
62	91	-7.433419e-84
62	92	-7.080875e-84
62	93	-9.370944e-84
62	94	-7.232824e-84
62	95	0.000000e+00
62	96	0.000000e+00
62	97	4.218670e-83
62	98	3.035451e-83
62	99	9.054189e-85
62	100	-5.002054e-84
62	101	-5.170754e-84
62	102	-5.927766e-84
62	103	-1.692499e-84
62	104	-3.474298e-84
62	105	-8.381564e-85
62	106	-5.485858e-84
62	107	0.000000e+00
62	108	0.000000e+00
62	109	0.000000e+00
63	0	0.000000e+00
63	1	-5.433151e-86
63	2	-1.241140e-85
63	3	-4.739611e-85
63	4	-4.397436e-85
63	5	-4.463016e-85
63	6	-2.783069e-85
63	7	3.258549e-85
63	8	1.347886e-84
63	9	2.893131e-84
63	10	3.785293e-84
63	11	0.000000e+00
63	12	0.000000e+00
63	13	-4.028861e-86
63	14	-1.687896e-85
63	15	-4.861010e-85
63	16	-5.184194e-85
63	17	-4.550194e-85
63	18	-3.731101e-85
63	19	4.219957e-85
63	20	1.296410e-84
63	21	3.003578e-84
63	22	3.819531e-84
63	23	0.000000e+00
63	24	0.000000e+00
63	25	-5.634201e-86
63	26	-8.844668e-86
63	27	-4.783557e-85
63	28	-4.566532e-85
63	29	-4.090384e-85
63	30	-2.308990e-85
63	31	3.143302e-85
63	32	1.367337e-84
63	33	2.878980e-84
63	34	3.789257e-84
63	35	0.000000e+00
63	36	0.000000e+00
63	37	-7.270090e-86
63	38	-3.167729e-86
63	39	-4.671115e-85
63	40	-3.919286e-85
63	41	-3.882489e-85
63	42	-1.373192e-85
63	43	2.275874e-85
63	44	1.401966e-84
63	45	2.715654e-84
63	46	3.699462e-84
63	47	0.000000e+00
63	48	0.000000e+00
63	49	-5.491424e-86
63	50	-1.031428e-85
63	51	-4.806156e-85
63	52	-4.704807e-85
63	53	-4.212525e-85
63	54	-2.566838e-85
63	55	3.448842e-85
63	56	1.332329e-84
63	57	2.879832e-84
63	58	3.760417e-84
63	59	0.000000e+00
63	60	0.000000e+00
63	61	1.861578e-83
63	62	2.028307e-83
63	63	4.782746e-83
63	64	7.015532e-84
63	65	3.678940e-84
63	66	4.990649e-84
63	67	6.696321e-84
63	68	7.644845e-84
63	69	1.224170e-83
63	70	1.936344e-83
63	71	0.000000e+00
63	72	0.000000e+00
63	73	-5.278400e-85
63	74	1.389567e-84
63	75	8.282055e-84
63	76	5.153868e-84
63	77	5.321724e-84
63	78	7.175334e-84
63	79	6.239977e-84
63	80	1.110021e-83
63	81	7.986358e-84
63	82	1.277736e-83
63	83	0.000000e+00
63	84	0.000000e+00
63	85	1.442780e-83
63	86	1.059578e-83
63	87	8.753239e-84
63	88	6.480688e-84
63	89	6.082846e-84
63	90	5.466977e-84
63	91	4.934027e-84
63	92	5.853286e-84
63	93	4.436011e-84
63	94	5.029823e-84
63	95	0.000000e+00
63	96	0.000000e+00
63	97	1.572661e-83
63	98	1.699813e-83
63	99	6.459450e-84
63	100	3.903530e-84
63	101	3.286223e-84
63	102	3.034081e-84
63	103	5.887231e-84
63	104	3.294541e-84
63	105	5.173724e-84
63	106	3.799347e-84
63	107	0.000000e+00
63	108	0.000000e+00
63	109	0.000000e+00
64	0	0.000000e+00
64	1	1.734847e-84
64	2	4.878633e-84
64	3	7.398475e-84
64	4	9.932836e-84
64	5	1.154510e-83
64	6	1.095548e-83
64	7	1.094997e-83
64	8	1.224859e-83
64	9	1.130473e-83
64	10	9.398926e-84
64	11	0.000000e+00
64	12	0.000000e+00
64	13	1.747138e-84
64	14	4.870948e-84
64	15	7.372864e-84
64	16	9.909260e-84
64	17	1.156087e-83
64	18	1.116303e-83
64	19	1.117186e-83
64	20	1.221267e-83
64	21	1.127280e-83
64	22	9.287131e-84
64	23	0.000000e+00
64	24	0.000000e+00
64	25	1.739648e-84
64	26	4.946535e-84
64	27	7.467607e-84
64	28	1.007522e-83
64	29	1.167147e-83
64	30	1.097287e-83
64	31	1.103795e-83
64	32	1.244367e-83
64	33	1.152754e-83
64	34	9.554292e-84
64	35	0.000000e+00
64	36	0.000000e+00
64	37	1.707477e-84
64	38	4.902351e-84
64	39	7.390182e-84
64	40	9.996178e-84
64	41	1.152364e-83
64	42	1.063556e-83
64	43	1.069694e-83
64	44	1.235243e-83
64	45	1.146414e-83
64	46	9.564091e-84
64	47	0.000000e+00
64	48	0.000000e+00
64	49	1.725653e-84
64	50	4.886459e-84
64	51	7.371773e-84
64	52	9.955078e-84
64	53	1.153945e-83
64	54	1.091267e-83
64	55	1.096263e-83
64	56	1.228663e-83
64	57	1.137221e-83
64	58	9.417196e-84
64	59	0.000000e+00
64	60	0.000000e+00
64	61	-2.749660e-84
64	62	4.511782e-85
64	63	7.015532e-84
64	64	3.706831e-83
64	65	1.789610e-83
64	66	1.713689e-83
64	67	1.809130e-83
64	68	2.438395e-83
64	69	2.649414e-83
64	70	2.617543e-83
64	71	0.000000e+00
64	72	0.000000e+00
64	73	7.915621e-84
64	74	9.696455e-84
64	75	1.147977e-83
64	76	1.124141e-83
64	77	1.340062e-83
64	78	1.641423e-83
64	79	2.249925e-83
64	80	2.306596e-83
64	81	2.605190e-83
64	82	2.789416e-83
64	83	0.000000e+00
64	84	0.000000e+00
64	85	5.295142e-84
64	86	7.877965e-84
64	87	1.051999e-83
64	88	1.292573e-83
64	89	1.269450e-83
64	90	1.222302e-83
64	91	1.317217e-83
64	92	1.507383e-83
64	93	1.375311e-83
64	94	1.181992e-83
64	95	0.000000e+00
64	96	0.000000e+00
64	97	-1.294040e-84
64	98	5.016590e-84
64	99	1.107624e-83
64	100	1.132772e-83
64	101	1.176727e-83
64	102	1.079318e-83
64	103	9.710852e-84
64	104	8.446344e-84
64	105	1.053814e-83
64	106	1.012033e-83
64	107	0.000000e+00
64	108	0.000000e+00
64	109	0.000000e+00
65	0	0.000000e+00
65	1	2.732104e-84
65	2	7.634828e-84
65	3	1.177872e-83
65	4	1.575234e-83
65	5	1.819714e-83
65	6	1.786807e-83
65	7	1.725262e-83
65	8	1.809071e-83
65	9	1.592301e-83
65	10	1.244478e-83
65	11	0.000000e+00
65	12	0.000000e+00
65	13	2.738888e-84
65	14	7.642206e-84
65	15	1.177461e-83
65	16	1.580096e-83
65	17	1.829963e-83
65	18	1.830474e-83
65	19	1.749458e-83
65	20	1.815556e-83
65	21	1.602724e-83
65	22	1.249390e-83
65	23	0.000000e+00
65	24	0.000000e+00
65	25	2.740567e-84
65	26	7.711373e-84
65	27	1.188793e-83
65	28	1.594778e-83
65	29	1.833525e-83
65	30	1.785449e-83
65	31	1.739197e-83
65	32	1.833251e-83
65	33	1.612880e-83
65	34	1.252172e-83
65	35	0.000000e+00
65	36	0.000000e+00
65	37	2.706738e-84
65	38	7.614724e-84
65	39	1.173306e-83
65	40	1.574467e-83
65	41	1.802403e-83
65	42	1.720706e-83
65	43	1.694736e-83
65	44	1.808224e-83
65	45	1.587059e-83
65	46	1.230195e-83
65	47	0.000000e+00
65	48	0.000000e+00
65	49	2.717607e-84
65	50	7.626988e-84
65	51	1.174316e-83
65	52	1.578233e-83
65	53	1.816192e-83
65	54	1.778365e-83
65	55	1.724767e-83
65	56	1.814039e-83
65	57	1.596160e-83
65	58	1.240343e-83
65	59	0.000000e+00
65	60	0.000000e+00
65	61	-1.017731e-83
65	62	-8.015563e-84
65	63	3.678940e-84
65	64	1.789610e-83
65	65	4.546223e-83
65	66	2.362174e-83
65	67	2.576191e-83
65	68	3.563001e-83
65	69	3.681642e-83
65	70	3.448374e-83
65	71	0.000000e+00
65	72	0.000000e+00
65	73	1.188932e-83
65	74	1.662963e-83
65	75	1.887344e-83
65	76	1.686924e-83
65	77	2.089217e-83
65	78	2.382222e-83
65	79	3.401164e-83
65	80	3.163579e-83
65	81	3.470603e-83
65	82	3.293566e-83
65	83	0.000000e+00
65	84	0.000000e+00
65	85	-9.773543e-85
65	86	5.884695e-84
65	87	1.226531e-83
65	88	1.651106e-83
65	89	1.699739e-83
65	90	1.832011e-83
65	91	1.971286e-83
65	92	2.090273e-83
65	93	2.084415e-83
65	94	1.762139e-83
65	95	0.000000e+00
65	96	0.000000e+00
65	97	-8.131914e-84
65	98	3.255697e-84
65	99	1.393151e-83
65	100	1.766805e-83
65	101	1.952829e-83
65	102	1.756492e-83
65	103	1.389267e-83
65	104	1.620203e-83
65	105	1.661841e-83
65	106	1.682891e-83
65	107	0.000000e+00
65	108	0.000000e+00
65	109	0.000000e+00
66	0	0.000000e+00
66	1	2.450721e-84
66	2	6.688610e-84
66	3	9.999594e-84
66	4	1.328346e-83
66	5	1.531055e-83
66	6	1.530121e-83
66	7	1.563556e-83
66	8	1.732758e-83
66	9	1.677508e-83
66	10	1.393650e-83
66	11	0.000000e+00
66	12	0.000000e+00
66	13	2.455381e-84
66	14	6.700340e-84
66	15	1.003433e-83
66	16	1.329929e-83
66	17	1.541264e-83
66	18	1.560220e-83
66	19	1.585337e-83
66	20	1.739868e-83
66	21	1.689446e-83
66	22	1.408996e-83
66	23	0.000000e+00
66	24	0.000000e+00
66	25	2.459688e-84
66	26	6.758137e-84
66	27	1.008766e-83
66	28	1.345624e-83
66	29	1.543885e-83
66	30	1.533349e-83
66	31	1.574602e-83
66	32	1.753494e-83
66	33	1.693501e-83
66	34	1.392891e-83
66	35	0.000000e+00
66	36	0.000000e+00
66	37	2.430968e-84
66	38	6.668181e-84
66	39	9.915484e-84
66	40	1.330984e-83
66	41	1.515563e-83
66	42	1.485439e-83
66	43	1.533827e-83
66	44	1.727552e-83
66	45	1.663650e-83
66	46	1.356365e-83
66	47	0.000000e+00
66	48	0.000000e+00
66	49	2.436915e-84
66	50	6.684694e-84
66	51	9.972718e-84
66	52	1.330928e-83
66	53	1.529005e-83
66	54	1.524839e-83
66	55	1.561871e-83
66	56	1.735540e-83
66	57	1.677530e-83
66	58	1.383373e-83
66	59	0.000000e+00
66	60	0.000000e+00
66	61	-9.043137e-84
66	62	-8.336491e-84
66	63	4.990649e-84
66	64	1.713689e-83
66	65	2.362174e-83
66	66	4.437104e-83
66	67	2.486049e-83
66	68	3.516058e-83
66	69	3.948493e-83
66	70	3.917678e-83
66	71	0.000000e+00
66	72	0.000000e+00
66	73	1.478245e-83
66	74	1.556620e-83
66	75	1.872386e-83
66	76	1.832541e-83
66	77	1.952785e-83
66	78	2.236596e-83
66	79	3.099593e-83
66	80	3.148663e-83
66	81	3.930954e-83
66	82	3.240173e-83
66	83	0.000000e+00
66	84	0.000000e+00
66	85	-4.805898e-85
66	86	5.467513e-84
66	87	1.083708e-83
66	88	1.533927e-83
66	89	1.749388e-83
66	90	1.835678e-83
66	91	1.978004e-83
66	92	2.130022e-83
66	93	2.206337e-83
66	94	1.956960e-83
66	95	0.000000e+00
66	96	0.000000e+00
66	97	-7.039373e-84
66	98	5.190914e-84
66	99	1.413416e-83
66	100	1.709660e-83
66	101	1.868311e-83
66	102	1.703329e-83
66	103	1.359686e-83
66	104	1.478198e-83
66	105	1.544116e-83
66	106	1.613825e-83
66	107	0.000000e+00
66	108	0.000000e+00
66	109	0.000000e+00
67	0	0.000000e+00
67	1	2.401613e-84
67	2	6.836298e-84
67	3	1.047224e-83
67	4	1.407350e-83
67	5	1.617123e-83
67	6	1.671864e-83
67	7	1.744672e-83
67	8	2.005701e-83
67	9	2.055672e-83
67	10	1.810996e-83
67	11	0.000000e+00
67	12	0.000000e+00
67	13	2.411401e-84
67	14	6.819187e-84
67	15	1.048909e-83
67	16	1.405624e-83
67	17	1.628797e-83
67	18	1.703794e-83
67	19	1.771444e-83
67	20	2.010958e-83
67	21	2.077063e-83
67	22	1.819869e-83
67	23	0.000000e+00
67	24	0.000000e+00
67	25	2.409599e-84
67	26	6.919721e-84
67	27	1.055994e-83
67	28	1.424471e-83
67	29	1.628751e-83
67	30	1.674666e-83
67	31	1.755482e-83
67	32	2.028901e-83
67	33	2.069345e-83
67	34	1.814389e-83
67	35	0.000000e+00
67	36	0.000000e+00
67	37	2.378730e-84
67	38	6.859312e-84
67	39	1.039190e-83
67	40	1.411715e-83
67	41	1.597822e-83
67	42	1.622547e-83
67	43	1.707799e-83
67	44	2.001226e-83
67	45	2.023299e-83
67	46	1.778617e-83
67	47	0.000000e+00
67	48	0.000000e+00
67	49	2.389523e-84
67	50	6.836505e-84
67	51	1.043366e-83
67	52	1.408471e-83
67	53	1.613654e-83
67	54	1.665336e-83
67	55	1.742924e-83
67	56	2.007583e-83
67	57	2.052367e-83
67	58	1.799145e-83
67	59	0.000000e+00
67	60	0.000000e+00
67	61	-1.102517e-83
67	62	-6.951521e-84
67	63	6.696321e-84
67	64	1.809130e-83
67	65	2.576191e-83
67	66	2.486049e-83
67	67	5.180455e-83
67	68	4.108020e-83
67	69	4.749716e-83
67	70	4.754130e-83
67	71	0.000000e+00
67	72	0.000000e+00
67	73	1.664995e-83
67	74	1.723860e-83
67	75	2.005661e-83
67	76	1.840488e-83
67	77	2.073710e-83
67	78	2.372454e-83
67	79	3.446785e-83
67	80	3.752988e-83
67	81	4.612728e-83
67	82	4.271127e-83
67	83	0.000000e+00
67	84	0.000000e+00
67	85	-2.793320e-84
67	86	2.706883e-84
67	87	9.887622e-84
67	88	1.535277e-83
67	89	1.799365e-83
67	90	2.104947e-83
67	91	2.350453e-83
67	92	2.599966e-83
67	93	2.726429e-83
67	94	2.504553e-83
67	95	0.000000e+00
67	96	0.000000e+00
67	97	-8.150312e-84
67	98	4.034961e-84
67	99	1.600878e-83
67	100	1.796594e-83
67	101	1.912086e-83
67	102	1.841569e-83
67	103	1.601484e-83
67	104	1.975340e-83
67	105	2.130482e-83
67	106	2.119452e-83
67	107	0.000000e+00
67	108	0.000000e+00
67	109	0.000000e+00
68	0	0.000000e+00
68	1	3.341852e-84
68	2	9.377979e-84
68	3	1.433958e-83
68	4	1.935299e-83
68	5	2.243367e-83
68	6	2.341723e-83
68	7	2.504341e-83
68	8	2.993755e-83
68	9	3.249012e-83
68	10	3.024730e-83
68	11	0.000000e+00
68	12	0.000000e+00
68	13	3.339484e-84
68	14	9.367506e-84
68	15	1.439939e-83
68	16	1.930247e-83
68	17	2.259080e-83
68	18	2.379866e-83
68	19	2.536303e-83
68	20	3.003957e-83
68	21	3.278411e-83
68	22	3.049123e-83
68	23	0.000000e+00
68	24	0.000000e+00
68	25	3.358500e-84
68	26	9.489556e-84
68	27	1.446068e-83
68	28	1.960908e-83
68	29	2.262012e-83
68	30	2.349099e-83
68	31	2.520583e-83
68	32	3.027003e-83
68	33	3.271960e-83
68	34	3.024902e-83
68	35	0.000000e+00
68	36	0.000000e+00
68	37	3.331458e-84
68	38	9.390102e-84
68	39	1.419479e-83
68	40	1.946550e-83
68	41	2.219526e-83
68	42	2.282595e-83
68	43	2.458431e-83
68	44	2.982947e-83
68	45	3.204120e-83
68	46	2.955306e-83
68	47	0.000000e+00
68	48	0.000000e+00
68	49	3.325034e-84
68	50	9.376309e-84
68	51	1.429559e-83
68	52	1.938040e-83
68	53	2.240237e-83
68	54	2.333922e-83
68	55	2.501281e-83
68	56	2.995671e-83
68	57	3.243965e-83
68	58	3.002369e-83
68	59	0.000000e+00
68	60	0.000000e+00
68	61	-1.666956e-83
68	62	-9.738212e-84
68	63	7.644845e-84
68	64	2.438395e-83
68	65	3.563001e-83
68	66	3.516058e-83
68	67	4.108020e-83
68	68	9.475537e-83
68	69	7.404793e-83
68	70	7.784261e-83
68	71	0.000000e+00
68	72	0.000000e+00
68	73	2.313315e-83
68	74	2.251333e-83
68	75	2.690375e-83
68	76	2.710445e-83
68	77	2.902259e-83
68	78	3.417256e-83
68	79	4.981352e-83
68	80	5.733801e-83
68	81	7.649784e-83
68	82	6.432105e-83
68	83	0.000000e+00
68	84	0.000000e+00
68	85	-6.384142e-84
68	86	2.086610e-84
68	87	1.196647e-83
68	88	2.041121e-83
68	89	2.571245e-83
68	90	3.067768e-83
68	91	3.496377e-83
68	92	4.048791e-83
68	93	4.496628e-83
68	94	4.286361e-83
68	95	0.000000e+00
68	96	0.000000e+00
68	97	-1.118659e-83
68	98	5.923030e-84
68	99	2.244192e-83
68	100	2.568054e-83
68	101	2.724202e-83
68	102	2.681553e-83
68	103	2.353700e-83
68	104	3.082710e-83
68	105	3.458753e-83
68	106	3.397610e-83
68	107	0.000000e+00
68	108	0.000000e+00
68	109	0.000000e+00
69	0	0.000000e+00
69	1	3.166879e-84
69	2	8.910772e-84
69	3	1.322979e-83
69	4	1.803713e-83
69	5	2.053009e-83
69	6	2.291494e-83
69	7	2.706635e-83
69	8	3.645837e-83
69	9	4.538541e-83
69	10	4.624157e-83
69	11	0.000000e+00
69	12	0.000000e+00
69	13	3.143981e-84
69	14	8.930516e-84
69	15	1.335080e-83
69	16	1.784951e-83
69	17	2.075847e-83
69	18	2.311377e-83
69	19	2.740511e-83
69	20	3.671165e-83
69	21	4.604152e-83
69	22	4.689870e-83
69	23	0.000000e+00
69	24	0.000000e+00
69	25	3.187174e-84
69	26	8.994943e-84
69	27	1.338121e-83
69	28	1.830500e-83
69	29	2.075019e-83
69	30	2.312144e-83
69	31	2.724182e-83
69	32	3.678422e-83
69	33	4.552618e-83
69	34	4.611047e-83
69	35	0.000000e+00
69	36	0.000000e+00
69	37	3.184423e-84
69	38	8.861528e-84
69	39	1.307077e-83
69	40	1.830183e-83
69	41	2.027676e-83
69	42	2.265089e-83
69	43	2.657638e-83
69	44	3.606696e-83
69	45	4.425751e-83
69	46	4.471393e-83
69	47	0.000000e+00
69	48	0.000000e+00
69	49	3.148713e-84
69	50	8.896872e-84
69	51	1.322460e-83
69	52	1.805320e-83
69	53	2.054777e-83
69	54	2.291393e-83
69	55	2.704217e-83
69	56	3.642298e-83
69	57	4.521634e-83
69	58	4.584772e-83
69	59	0.000000e+00
69	60	0.000000e+00
69	61	-1.789077e-83
69	62	-7.562205e-84
69	63	1.224170e-83
69	64	2.649414e-83
69	65	3.681642e-83
69	66	3.948493e-83
69	67	4.749716e-83
69	68	7.404793e-83
69	69	1.511871e-82
69	70	1.160811e-82
69	71	0.000000e+00
69	72	0.000000e+00
69	73	3.433223e-83
69	74	2.539501e-83
69	75	3.109443e-83
69	76	3.361013e-83
69	77	3.023650e-83
69	78	3.730886e-83
69	79	5.530291e-83
69	80	7.307082e-83
69	81	1.089513e-82
69	82	9.007305e-83
69	83	0.000000e+00
69	84	0.000000e+00
69	85	-9.292105e-84
69	86	2.486502e-84
69	87	1.408501e-83
69	88	2.410564e-83
69	89	3.505341e-83
69	90	4.030773e-83
69	91	4.732334e-83
69	92	5.665826e-83
69	93	6.566318e-83
69	94	6.520743e-83
69	95	0.000000e+00
69	96	0.000000e+00
69	97	-1.449775e-83
69	98	7.342146e-84
69	99	2.826080e-83
69	100	3.278844e-83
69	101	3.386231e-83
69	102	3.274432e-83
69	103	3.244873e-83
69	104	4.476389e-83
69	105	5.068503e-83
69	106	5.011305e-83
69	107	0.000000e+00
69	108	0.000000e+00
69	109	0.000000e+00
70	0	0.000000e+00
70	1	2.661529e-84
70	2	7.065547e-84
70	3	1.015544e-83
70	4	1.391650e-83
70	5	1.575402e-83
70	6	1.863618e-83
70	7	2.392047e-83
70	8	3.535456e-83
70	9	4.902599e-83
70	10	5.423009e-83
70	11	0.000000e+00
70	12	0.000000e+00
70	13	2.609487e-84
70	14	7.051502e-84
70	15	1.032282e-83
70	16	1.366639e-83
70	17	1.600586e-83
70	18	1.856266e-83
70	19	2.415245e-83
70	20	3.575460e-83
70	21	4.975910e-83
70	22	5.512877e-83
70	23	0.000000e+00
70	24	0.000000e+00
70	25	2.696196e-84
70	26	7.140043e-84
70	27	1.028168e-83
70	28	1.412408e-83
70	29	1.596243e-83
70	30	1.893073e-83
70	31	2.406998e-83
70	32	3.556653e-83
70	33	4.907722e-83
70	34	5.396309e-83
70	35	0.000000e+00
70	36	0.000000e+00
70	37	2.727055e-84
70	38	7.051998e-84
70	39	9.969274e-84
70	40	1.421511e-83
70	41	1.552370e-83
70	42	1.878494e-83
70	43	2.355965e-83
70	44	3.467342e-83
70	45	4.763732e-83
70	46	5.218033e-83
70	47	0.000000e+00
70	48	0.000000e+00
70	49	2.650945e-84
70	50	7.051612e-84
70	51	1.016667e-83
70	52	1.390792e-83
70	53	1.580669e-83
70	54	1.869120e-83
70	55	2.389772e-83
70	56	3.525613e-83
70	57	4.876099e-83
70	58	5.370593e-83
70	59	0.000000e+00
70	60	0.000000e+00
70	61	6.566682e-85
70	62	8.230742e-84
70	63	1.936344e-83
70	64	2.617543e-83
70	65	3.448374e-83
70	66	3.917678e-83
70	67	4.754130e-83
70	68	7.784261e-83
70	69	1.160811e-82
70	70	1.955889e-82
70	71	0.000000e+00
70	72	0.000000e+00
70	73	3.071495e-83
70	74	2.365710e-83
70	75	3.252768e-83
70	76	3.811745e-83
70	77	3.221577e-83
70	78	4.136084e-83
70	79	5.872353e-83
70	80	8.359373e-83
70	81	1.282018e-82
70	82	9.955308e-83
70	83	0.000000e+00
70	84	0.000000e+00
70	85	3.026249e-85
70	86	1.084363e-83
70	87	2.009901e-83
70	88	2.827873e-83
70	89	4.025317e-83
70	90	4.472022e-83
70	91	5.395473e-83
70	92	6.771879e-83
70	93	8.111808e-83
70	94	8.148968e-83
70	95	0.000000e+00
70	96	0.000000e+00
70	97	3.295313e-84
70	98	2.624575e-83
70	99	3.444920e-83
70	100	3.831939e-83
70	101	3.762717e-83
70	102	3.553389e-83
70	103	3.823916e-83
70	104	5.527172e-83
70	105	6.179002e-83
70	106	6.227701e-83
70	107	0.000000e+00
70	108	0.000000e+00
70	109	0.000000e+00
71	0	0.000000e+00
71	1	0.000000e+00
71	2	0.000000e+00
71	3	0.000000e+00
71	4	0.000000e+00
71	5	0.000000e+00
71	6	0.000000e+00
71	7	0.000000e+00
71	8	0.000000e+00
71	9	0.000000e+00
71	10	0.000000e+00
71	11	0.000000e+00
71	12	0.000000e+00
71	13	0.000000e+00
71	14	0.000000e+00
71	15	0.000000e+00
71	16	0.000000e+00
71	17	0.000000e+00
71	18	0.000000e+00
71	19	0.000000e+00
71	20	0.000000e+00
71	21	0.000000e+00
71	22	0.000000e+00
71	23	0.000000e+00
71	24	0.000000e+00
71	25	0.000000e+00
71	26	0.000000e+00
71	27	0.000000e+00
71	28	0.000000e+00
71	29	0.000000e+00
71	30	0.000000e+00
71	31	0.000000e+00
71	32	0.000000e+00
71	33	0.000000e+00
71	34	0.000000e+00
71	35	0.000000e+00
71	36	0.000000e+00
71	37	0.000000e+00
71	38	0.000000e+00
71	39	0.000000e+00
71	40	0.000000e+00
71	41	0.000000e+00
71	42	0.000000e+00
71	43	0.000000e+00
71	44	0.000000e+00
71	45	0.000000e+00
71	46	0.000000e+00
71	47	0.000000e+00
71	48	0.000000e+00
71	49	0.000000e+00
71	50	0.000000e+00
71	51	0.000000e+00
71	52	0.000000e+00
71	53	0.000000e+00
71	54	0.000000e+00
71	55	0.000000e+00
71	56	0.000000e+00
71	57	0.000000e+00
71	58	0.000000e+00
71	59	0.000000e+00
71	60	0.000000e+00
71	61	0.000000e+00
71	62	0.000000e+00
71	63	0.000000e+00
71	64	0.000000e+00
71	65	0.000000e+00
71	66	0.000000e+00
71	67	0.000000e+00
71	68	0.000000e+00
71	69	0.000000e+00
71	70	0.000000e+00
71	71	0.000000e+00
71	72	0.000000e+00
71	73	0.000000e+00
71	74	0.000000e+00
71	75	0.000000e+00
71	76	0.000000e+00
71	77	0.000000e+00
71	78	0.000000e+00
71	79	0.000000e+00
71	80	0.000000e+00
71	81	0.000000e+00
71	82	0.000000e+00
71	83	0.000000e+00
71	84	0.000000e+00
71	85	0.000000e+00
71	86	0.000000e+00
71	87	0.000000e+00
71	88	0.000000e+00
71	89	0.000000e+00
71	90	0.000000e+00
71	91	0.000000e+00
71	92	0.000000e+00
71	93	0.000000e+00
71	94	0.000000e+00
71	95	0.000000e+00
71	96	0.000000e+00
71	97	0.000000e+00
71	98	0.000000e+00
71	99	0.000000e+00
71	100	0.000000e+00
71	101	0.000000e+00
71	102	0.000000e+00
71	103	0.000000e+00
71	104	0.000000e+00
71	105	0.000000e+00
71	106	0.000000e+00
71	107	0.000000e+00
71	108	0.000000e+00
71	109	0.000000e+00
72	0	0.000000e+00
72	1	0.000000e+00
72	2	0.000000e+00
72	3	0.000000e+00
72	4	0.000000e+00
72	5	0.000000e+00
72	6	0.000000e+00
72	7	0.000000e+00
72	8	0.000000e+00
72	9	0.000000e+00
72	10	0.000000e+00
72	11	0.000000e+00
72	12	0.000000e+00
72	13	0.000000e+00
72	14	0.000000e+00
72	15	0.000000e+00
72	16	0.000000e+00
72	17	0.000000e+00
72	18	0.000000e+00
72	19	0.000000e+00
72	20	0.000000e+00
72	21	0.000000e+00
72	22	0.000000e+00
72	23	0.000000e+00
72	24	0.000000e+00
72	25	0.000000e+00
72	26	0.000000e+00
72	27	0.000000e+00
72	28	0.000000e+00
72	29	0.000000e+00
72	30	0.000000e+00
72	31	0.000000e+00
72	32	0.000000e+00
72	33	0.000000e+00
72	34	0.000000e+00
72	35	0.000000e+00
72	36	0.000000e+00
72	37	0.000000e+00
72	38	0.000000e+00
72	39	0.000000e+00
72	40	0.000000e+00
72	41	0.000000e+00
72	42	0.000000e+00
72	43	0.000000e+00
72	44	0.000000e+00
72	45	0.000000e+00
72	46	0.000000e+00
72	47	0.000000e+00
72	48	0.000000e+00
72	49	0.000000e+00
72	50	0.000000e+00
72	51	0.000000e+00
72	52	0.000000e+00
72	53	0.000000e+00
72	54	0.000000e+00
72	55	0.000000e+00
72	56	0.000000e+00
72	57	0.000000e+00
72	58	0.000000e+00
72	59	0.000000e+00
72	60	0.000000e+00
72	61	0.000000e+00
72	62	0.000000e+00
72	63	0.000000e+00
72	64	0.000000e+00
72	65	0.000000e+00
72	66	0.000000e+00
72	67	0.000000e+00
72	68	0.000000e+00
72	69	0.000000e+00
72	70	0.000000e+00
72	71	0.000000e+00
72	72	0.000000e+00
72	73	0.000000e+00
72	74	0.000000e+00
72	75	0.000000e+00
72	76	0.000000e+00
72	77	0.000000e+00
72	78	0.000000e+00
72	79	0.000000e+00
72	80	0.000000e+00
72	81	0.000000e+00
72	82	0.000000e+00
72	83	0.000000e+00
72	84	0.000000e+00
72	85	0.000000e+00
72	86	0.000000e+00
72	87	0.000000e+00
72	88	0.000000e+00
72	89	0.000000e+00
72	90	0.000000e+00
72	91	0.000000e+00
72	92	0.000000e+00
72	93	0.000000e+00
72	94	0.000000e+00
72	95	0.000000e+00
72	96	0.000000e+00
72	97	0.000000e+00
72	98	0.000000e+00
72	99	0.000000e+00
72	100	0.000000e+00
72	101	0.000000e+00
72	102	0.000000e+00
72	103	0.000000e+00
72	104	0.000000e+00
72	105	0.000000e+00
72	106	0.000000e+00
72	107	0.000000e+00
72	108	0.000000e+00
72	109	0.000000e+00
73	0	0.000000e+00
73	1	1.360617e-84
73	2	3.763580e-84
73	3	5.396121e-84
73	4	7.089655e-84
73	5	7.475707e-84
73	6	8.539579e-84
73	7	1.013179e-83
73	8	1.375411e-83
73	9	1.714786e-83
73	10	1.664433e-83
73	11	0.000000e+00
73	12	0.000000e+00
73	13	1.359850e-84
73	14	3.773185e-84
73	15	5.437796e-84
73	16	6.980320e-84
73	17	7.520469e-84
73	18	8.566336e-84
73	19	1.017746e-83
73	20	1.363664e-83
73	21	1.736915e-83
73	22	1.664228e-83
73	23	0.000000e+00
73	24	0.000000e+00
73	25	1.361327e-84
73	26	3.783090e-84
73	27	5.483808e-84
73	28	7.221484e-84
73	29	7.559762e-84
73	30	8.685894e-84
73	31	1.024735e-83
73	32	1.401384e-83
73	33	1.720789e-83
73	34	1.672838e-83
73	35	0.000000e+00
73	36	0.000000e+00
73	37	1.353359e-84
73	38	3.726367e-84
73	39	5.365001e-84
73	40	7.261590e-84
73	41	7.419191e-84
73	42	8.591799e-84
73	43	1.007552e-83
73	44	1.397341e-83
73	45	1.673273e-83
73	46	1.646160e-83
73	47	0.000000e+00
73	48	0.000000e+00
73	49	1.351613e-84
73	50	3.748473e-84
73	51	5.412656e-84
73	52	7.106322e-84
73	53	7.477943e-84
73	54	8.591613e-84
73	55	1.014235e-83
73	56	1.380983e-83
73	57	1.708767e-83
73	58	1.656091e-83
73	59	0.000000e+00
73	60	0.000000e+00
73	61	-2.437230e-83
73	62	-2.492226e-83
73	63	-5.278400e-85
73	64	7.915621e-84
73	65	1.188932e-83
73	66	1.478245e-83
73	67	1.664995e-83
73	68	2.313315e-83
73	69	3.433223e-83
73	70	3.071495e-83
73	71	0.000000e+00
73	72	0.000000e+00
73	73	7.094665e-83
73	74	1.746570e-83
73	75	1.524477e-83
73	76	1.458175e-83
73	77	1.067462e-83
73	78	1.111348e-83
73	79	1.639038e-83
73	80	1.885689e-83
73	81	3.543177e-83
73	82	3.257906e-83
73	83	0.000000e+00
73	84	0.000000e+00
73	85	-1.087118e-83
73	86	-4.802993e-84
73	87	4.274679e-85
73	88	6.230612e-84
73	89	1.214760e-83
73	90	1.449897e-83
73	91	1.732456e-83
73	92	1.967719e-83
73	93	2.030455e-83
73	94	2.087877e-83
73	95	0.000000e+00
73	96	0.000000e+00
73	97	-2.342128e-83
73	98	-9.731026e-84
73	99	8.807103e-84
73	100	1.130634e-83
73	101	1.170767e-83
73	102	1.093520e-83
73	103	1.024897e-83
73	104	1.249002e-83
73	105	1.366839e-83
73	106	1.582393e-83
73	107	0.000000e+00
73	108	0.000000e+00
73	109	0.000000e+00
74	0	0.000000e+00
74	1	1.834643e-84
74	2	5.147543e-84
74	3	7.824459e-84
74	4	1.024799e-83
74	5	1.128044e-83
74	6	1.173155e-83
74	7	1.179090e-83
74	8	1.297520e-83
74	9	1.297103e-83
74	10	1.113599e-83
74	11	0.000000e+00
74	12	0.000000e+00
74	13	1.836570e-84
74	14	5.139496e-84
74	15	7.839344e-84
74	16	1.021765e-83
74	17	1.138201e-83
74	18	1.194363e-83
74	19	1.186258e-83
74	20	1.299837e-83
74	21	1.313624e-83
74	22	1.119285e-83
74	23	0.000000e+00
74	24	0.000000e+00
74	25	1.843772e-84
74	26	5.193629e-84
74	27	7.937366e-84
74	28	1.040791e-83
74	29	1.138369e-83
74	30	1.183250e-83
74	31	1.197111e-83
74	32	1.324818e-83
74	33	1.314883e-83
74	34	1.129758e-83
74	35	0.000000e+00
74	36	0.000000e+00
74	37	1.830224e-84
74	38	5.144071e-84
74	39	7.833158e-84
74	40	1.035473e-83
74	41	1.117475e-83
74	42	1.153074e-83
74	43	1.179746e-83
74	44	1.314135e-83
74	45	1.288819e-83
74	46	1.114818e-83
74	47	0.000000e+00
74	48	0.000000e+00
74	49	1.828629e-84
74	50	5.136423e-84
74	51	7.831457e-84
74	52	1.027766e-83
74	53	1.128190e-83
74	54	1.175274e-83
74	55	1.183939e-83
74	56	1.308292e-83
74	57	1.302602e-83
74	58	1.117779e-83
74	59	0.000000e+00
74	60	0.000000e+00
74	61	-1.164996e-83
74	62	-1.547803e-83
74	63	1.389567e-84
74	64	9.696455e-84
74	65	1.662963e-83
74	66	1.556620e-83
74	67	1.723860e-83
74	68	2.251333e-83
74	69	2.539501e-83
74	70	2.365710e-83
74	71	0.000000e+00
74	72	0.000000e+00
74	73	1.746570e-83
74	74	4.105919e-83
74	75	1.909142e-83
74	76	1.588893e-83
74	77	1.632244e-83
74	78	1.648506e-83
74	79	2.300867e-83
74	80	1.890671e-83
74	81	2.592208e-83
74	82	2.219922e-83
74	83	0.000000e+00
74	84	0.000000e+00
74	85	-3.172538e-84
74	86	2.385195e-84
74	87	7.523621e-84
74	88	1.145387e-83
74	89	1.457652e-83
74	90	1.666668e-83
74	91	1.927041e-83
74	92	2.080334e-83
74	93	2.079253e-83
74	94	1.824782e-83
74	95	0.000000e+00
74	96	0.000000e+00
74	97	-1.108218e-83
74	98	1.226426e-84
74	99	1.067082e-83
74	100	1.427623e-83
74	101	1.466951e-83
74	102	1.420105e-83
74	103	1.365527e-83
74	104	1.730914e-83
74	105	1.595730e-83
74	106	2.029647e-83
74	107	0.000000e+00
74	108	0.000000e+00
74	109	0.000000e+00
75	0	0.000000e+00
75	1	1.903153e-84
75	2	5.186903e-84
75	3	7.624801e-84
75	4	1.022170e-83
75	5	1.135916e-83
75	6	1.206632e-83
75	7	1.247534e-83
75	8	1.375940e-83
75	9	1.401845e-83
75	10	1.176756e-83
75	11	0.000000e+00
75	12	0.000000e+00
75	13	1.910798e-84
75	14	5.174895e-84
75	15	7.663880e-84
75	16	1.021700e-83
75	17	1.149286e-83
75	18	1.233318e-83
75	19	1.262485e-83
75	20	1.382773e-83
75	21	1.435555e-83
75	22	1.201907e-83
75	23	0.000000e+00
75	24	0.000000e+00
75	25	1.914531e-84
75	26	5.263651e-84
75	27	7.746495e-84
75	28	1.036616e-83
75	29	1.148489e-83
75	30	1.217046e-83
75	31	1.266912e-83
75	32	1.405766e-83
75	33	1.421130e-83
75	34	1.189999e-83
75	35	0.000000e+00
75	36	0.000000e+00
75	37	1.895861e-84
75	38	5.233151e-84
75	39	7.626161e-84
75	40	1.029246e-83
75	41	1.125833e-83
75	42	1.181332e-83
75	43	1.243185e-83
75	44	1.394035e-83
75	45	1.382140e-83
75	46	1.158727e-83
75	47	0.000000e+00
75	48	0.000000e+00
75	49	1.897032e-84
75	50	5.198633e-84
75	51	7.645351e-84
75	52	1.024156e-83
75	53	1.138120e-83
75	54	1.209479e-83
75	55	1.254753e-83
75	56	1.388691e-83
75	57	1.411843e-83
75	58	1.181617e-83
75	59	0.000000e+00
75	60	0.000000e+00
75	61	-1.737528e-84
75	62	-4.909914e-84
75	63	8.282055e-84
75	64	1.147977e-83
75	65	1.887344e-83
75	66	1.872386e-83
75	67	2.005661e-83
75	68	2.690375e-83
75	69	3.109443e-83
75	70	3.252768e-83
75	71	0.000000e+00
75	72	0.000000e+00
75	73	1.524477e-83
75	74	1.909142e-83
75	75	5.666903e-83
75	76	2.076843e-83
75	77	2.075220e-83
75	78	2.190656e-83
75	79	2.801311e-83
75	80	2.636836e-83
75	81	2.688475e-83
75	82	2.357441e-83
75	83	0.000000e+00
75	84	0.000000e+00
75	85	3.814981e-84
75	86	6.928179e-84
75	87	1.040230e-83
75	88	1.281499e-83
75	89	1.579125e-83
75	90	1.789550e-83
75	91	1.881702e-83
75	92	1.912696e-83
75	93	1.887036e-83
75	94	1.756385e-83
75	95	0.000000e+00
75	96	0.000000e+00
75	97	-1.325335e-84
75	98	1.355745e-83
75	99	1.320243e-83
75	100	1.610687e-83
75	101	1.783622e-83
75	102	1.691298e-83
75	103	1.519744e-83
75	104	1.601947e-83
75	105	1.559107e-83
75	106	1.835148e-83
75	107	0.000000e+00
75	108	0.000000e+00
75	109	0.000000e+00
76	0	0.000000e+00
76	1	1.956129e-84
76	2	5.001994e-84
76	3	7.172255e-84
76	4	9.541797e-84
76	5	1.084182e-83
76	6	1.127327e-83
76	7	1.217577e-83
76	8	1.421202e-83
76	9	1.597497e-83
76	10	1.478937e-83
76	11	0.000000e+00
76	12	0.000000e+00
76	13	1.938472e-84
76	14	4.988371e-84
76	15	7.230162e-84
76	16	9.506315e-84
76	17	1.092540e-83
76	18	1.139368e-83
76	19	1.224312e-83
76	20	1.428475e-83
76	21	1.620931e-83
76	22	1.504618e-83
76	23	0.000000e+00
76	24	0.000000e+00
76	25	1.981772e-84
76	26	5.085133e-84
76	27	7.283243e-84
76	28	9.706056e-84
76	29	1.100479e-83
76	30	1.142455e-83
76	31	1.236157e-83
76	32	1.449148e-83
76	33	1.618462e-83
76	34	1.490990e-83
76	35	0.000000e+00
76	36	0.000000e+00
76	37	1.988036e-84
76	38	5.053128e-84
76	39	7.148725e-84
76	40	9.669875e-84
76	41	1.082831e-83
76	42	1.122382e-83
76	43	1.219769e-83
76	44	1.433962e-83
76	45	1.585926e-83
76	46	1.453414e-83
76	47	0.000000e+00
76	48	0.000000e+00
76	49	1.954351e-84
76	50	5.017538e-84
76	51	7.195449e-84
76	52	9.578730e-84
76	53	1.088506e-83
76	54	1.131915e-83
76	55	1.222638e-83
76	56	1.431899e-83
76	57	1.604812e-83
76	58	1.479916e-83
76	59	0.000000e+00
76	60	0.000000e+00
76	61	-2.934713e-84
76	62	-5.588235e-84
76	63	5.153868e-84
76	64	1.124141e-83
76	65	1.686924e-83
76	66	1.832541e-83
76	67	1.840488e-83
76	68	2.710445e-83
76	69	3.361013e-83
76	70	3.811745e-83
76	71	0.000000e+00
76	72	0.000000e+00
76	73	1.458175e-83
76	74	1.588893e-83
76	75	2.076843e-83
76	76	4.291122e-83
76	77	1.829185e-83
76	78	2.068052e-83
76	79	2.648182e-83
76	80	2.823380e-83
76	81	3.561508e-83
76	82	2.401869e-83
76	83	0.000000e+00
76	84	0.000000e+00
76	85	2.537512e-84
76	86	7.493399e-84
76	87	1.002962e-83
76	88	1.298437e-83
76	89	1.687441e-83
76	90	1.812389e-83
76	91	1.987271e-83
76	92	2.171440e-83
76	93	2.372308e-83
76	94	2.209482e-83
76	95	0.000000e+00
76	96	0.000000e+00
76	97	-6.850142e-85
76	98	1.198309e-83
76	99	1.244936e-83
76	100	1.587443e-83
76	101	1.741245e-83
76	102	1.606069e-83
76	103	1.475933e-83
76	104	1.656098e-83
76	105	1.747239e-83
76	106	1.996581e-83
76	107	0.000000e+00
76	108	0.000000e+00
76	109	0.000000e+00
77	0	0.000000e+00
77	1	2.085757e-84
77	2	5.700954e-84
77	3	8.653841e-84
77	4	1.138858e-83
77	5	1.298778e-83
77	6	1.314558e-83
77	7	1.294872e-83
77	8	1.376075e-83
77	9	1.305084e-83
77	10	1.069908e-83
77	11	0.000000e+00
77	12	0.000000e+00
77	13	2.088985e-84
77	14	5.689401e-84
77	15	8.668689e-84
77	16	1.140168e-83
77	17	1.308905e-83
77	18	1.341874e-83
77	19	1.309805e-83
77	20	1.382160e-83
77	21	1.325709e-83
77	22	1.084258e-83
77	23	0.000000e+00
77	24	0.000000e+00
77	25	2.102488e-84
77	26	5.782430e-84
77	27	8.770660e-84
77	28	1.157673e-83
77	29	1.313650e-83
77	30	1.323680e-83
77	31	1.314541e-83
77	32	1.409029e-83
77	33	1.333149e-83
77	34	1.093302e-83
77	35	0.000000e+00
77	36	0.000000e+00
77	37	2.086668e-84
77	38	5.744847e-84
77	39	8.659128e-84
77	40	1.148564e-83
77	41	1.292615e-83
77	42	1.286749e-83
77	43	1.290202e-83
77	44	1.399318e-83
77	45	1.311541e-83
77	46	1.078413e-83
77	47	0.000000e+00
77	48	0.000000e+00
77	49	2.082542e-84
77	50	5.711737e-84
77	51	8.658544e-84
77	52	1.144119e-83
77	53	1.300900e-83
77	54	1.315725e-83
77	55	1.301384e-83
77	56	1.391607e-83
77	57	1.319791e-83
77	58	1.081374e-83
77	59	0.000000e+00
77	60	0.000000e+00
77	61	-1.630141e-84
77	62	-3.700113e-84
77	63	5.321724e-84
77	64	1.340062e-83
77	65	2.089217e-83
77	66	1.952785e-83
77	67	2.073710e-83
77	68	2.902259e-83
77	69	3.023650e-83
77	70	3.221577e-83
77	71	0.000000e+00
77	72	0.000000e+00
77	73	1.067462e-83
77	74	1.632244e-83
77	75	2.075220e-83
77	76	1.829185e-83
77	77	3.801530e-83
77	78	2.438985e-83
77	79	3.124064e-83
77	80	2.882533e-83
77	81	3.048241e-83
77	82	2.380304e-83
77	83	0.000000e+00
77	84	0.000000e+00
77	85	3.618053e-84
77	86	7.955672e-84
77	87	1.102603e-83
77	88	1.367197e-83
77	89	1.407878e-83
77	90	1.626222e-83
77	91	1.745775e-83
77	92	1.894854e-83
77	93	1.863362e-83
77	94	1.659778e-83
77	95	0.000000e+00
77	96	0.000000e+00
77	97	-7.467569e-85
77	98	1.179023e-83
77	99	1.319695e-83
77	100	1.600434e-83
77	101	1.709541e-83
77	102	1.532475e-83
77	103	1.223300e-83
77	104	1.395729e-83
77	105	1.431626e-83
77	106	1.605802e-83
77	107	0.000000e+00
77	108	0.000000e+00
77	109	0.000000e+00
78	0	0.000000e+00
78	1	2.259884e-84
78	2	6.141326e-84
78	3	9.271477e-84
78	4	1.236029e-83
78	5	1.439551e-83
78	6	1.458494e-83
78	7	1.480382e-83
78	8	1.647692e-83
78	9	1.645486e-83
78	10	1.420746e-83
78	11	0.000000e+00
78	12	0.000000e+00
78	13	2.265281e-84
78	14	6.160880e-84
78	15	9.317558e-84
78	16	1.235619e-83
78	17	1.449233e-83
78	18	1.484999e-83
78	19	1.500204e-83
78	20	1.654773e-83
78	21	1.678581e-83
78	22	1.442807e-83
78	23	0.000000e+00
78	24	0.000000e+00
78	25	2.280046e-84
78	26	6.231897e-84
78	27	9.406375e-84
78	28	1.260141e-83
78	29	1.461027e-83
78	30	1.473890e-83
78	31	1.503370e-83
78	32	1.689861e-83
78	33	1.682341e-83
78	34	1.455689e-83
78	35	0.000000e+00
78	36	0.000000e+00
78	37	2.264252e-84
78	38	6.165325e-84
78	39	9.265803e-84
78	40	1.253960e-83
78	41	1.441133e-83
78	42	1.439214e-83
78	43	1.474755e-83
78	44	1.681034e-83
78	45	1.650566e-83
78	46	1.436453e-83
78	47	0.000000e+00
78	48	0.000000e+00
78	49	2.258033e-84
78	50	6.160227e-84
78	51	9.290349e-84
78	52	1.244427e-83
78	53	1.445275e-83
78	54	1.463400e-83
78	55	1.488841e-83
78	56	1.668131e-83
78	57	1.666827e-83
78	58	1.439671e-83
78	59	0.000000e+00
78	60	0.000000e+00
78	61	5.459095e-85
78	62	9.574287e-85
78	63	7.175334e-84
78	64	1.641423e-83
78	65	2.382222e-83
78	66	2.236596e-83
78	67	2.372454e-83
78	68	3.417256e-83
78	69	3.730886e-83
78	70	4.136084e-83
78	71	0.000000e+00
78	72	0.000000e+00
78	73	1.111348e-83
78	74	1.648506e-83
78	75	2.190656e-83
78	76	2.068052e-83
78	77	2.438985e-83
78	78	5.771375e-83
78	79	3.727471e-83
78	80	3.630166e-83
78	81	4.129404e-83
78	82	3.058352e-83
78	83	0.000000e+00
78	84	0.000000e+00
78	85	5.437121e-84
78	86	1.027276e-83
78	87	1.284089e-83
78	88	1.578564e-83
78	89	1.668645e-83
78	90	1.911948e-83
78	91	2.012772e-83
78	92	2.281587e-83
78	93	2.222404e-83
78	94	2.081574e-83
78	95	0.000000e+00
78	96	0.000000e+00
78	97	2.066536e-84
78	98	1.527142e-83
78	99	1.581830e-83
78	100	1.808685e-83
78	101	1.947379e-83
78	102	1.721150e-83
78	103	1.473667e-83
78	104	1.667771e-83
78	105	1.827481e-83
78	106	1.979857e-83
78	107	0.000000e+00
78	108	0.000000e+00
78	109	0.000000e+00
79	0	0.000000e+00
79	1	3.281273e-84
79	2	9.175965e-84
79	3	1.398127e-83
79	4	1.854842e-83
79	5	2.110278e-83
79	6	2.160853e-83
79	7	2.203644e-83
79	8	2.494969e-83
79	9	2.502441e-83
79	10	2.184226e-83
79	11	0.000000e+00
79	12	0.000000e+00
79	13	3.283588e-84
79	14	9.192893e-84
79	15	1.397222e-83
79	16	1.854120e-83
79	17	2.122042e-83
79	18	2.201804e-83
79	19	2.225392e-83
79	20	2.498720e-83
79	21	2.525705e-83
79	22	2.193456e-83
79	23	0.000000e+00
79	24	0.000000e+00
79	25	3.301010e-84
79	26	9.288555e-84
79	27	1.416797e-83
79	28	1.885163e-83
79	29	2.133738e-83
79	30	2.174330e-83
79	31	2.233964e-83
79	32	2.546879e-83
79	33	2.549152e-83
79	34	2.222793e-83
79	35	0.000000e+00
79	36	0.000000e+00
79	37	3.274953e-84
79	38	9.180857e-84
79	39	1.401110e-83
79	40	1.871925e-83
79	41	2.102438e-83
79	42	2.114380e-83
79	43	2.192769e-83
79	44	2.528609e-83
79	45	2.514500e-83
79	46	2.201196e-83
79	47	0.000000e+00
79	48	0.000000e+00
79	49	3.270492e-84
79	50	9.183916e-84
79	51	1.398119e-83
79	52	1.862896e-83
79	53	2.112375e-83
79	54	2.160544e-83
79	55	2.211505e-83
79	56	2.514931e-83
79	57	2.521638e-83
79	58	2.197132e-83
79	59	0.000000e+00
79	60	0.000000e+00
79	61	-8.213417e-84
79	62	-6.883672e-84
79	63	6.239977e-84
79	64	2.249925e-83
79	65	3.401164e-83
79	66	3.099593e-83
79	67	3.446785e-83
79	68	4.981352e-83
79	69	5.530291e-83
79	70	5.872353e-83
79	71	0.000000e+00
79	72	0.000000e+00
79	73	1.639038e-83
79	74	2.300867e-83
79	75	2.801311e-83
79	76	2.648182e-83
79	77	3.124064e-83
79	78	3.727471e-83
79	79	9.600188e-83
79	80	5.154993e-83
79	81	5.627121e-83
79	82	4.978278e-83
79	83	0.000000e+00
79	84	0.000000e+00
79	85	2.295622e-86
79	86	8.763588e-84
79	87	1.531325e-83
79	88	2.115127e-83
79	89	2.355728e-83
79	90	2.670659e-83
79	91	2.963024e-83
79	92	3.346348e-83
79	93	3.573350e-83
79	94	3.286184e-83
79	95	0.000000e+00
79	96	0.000000e+00
79	97	-4.717053e-84
79	98	1.418475e-83
79	99	2.245190e-83
79	100	2.687557e-83
79	101	2.963022e-83
79	102	2.675912e-83
79	103	2.212533e-83
79	104	2.766606e-83
79	105	2.876062e-83
79	106	3.071524e-83
79	107	0.000000e+00
79	108	0.000000e+00
79	109	0.000000e+00
80	0	0.000000e+00
80	1	2.790089e-84
80	2	7.734471e-84
80	3	1.159810e-83
80	4	1.569912e-83
80	5	1.801144e-83
80	6	1.933831e-83
80	7	2.192266e-83
80	8	2.793001e-83
80	9	3.274011e-83
80	10	3.193306e-83
80	11	0.000000e+00
80	12	0.000000e+00
80	13	2.769090e-84
80	14	7.723802e-84
80	15	1.164180e-83
80	16	1.556016e-83
80	17	1.809693e-83
80	18	1.949199e-83
80	19	2.211059e-83
80	20	2.795424e-83
80	21	3.299847e-83
80	22	3.207679e-83
80	23	0.000000e+00
80	24	0.000000e+00
80	25	2.814394e-84
80	26	7.840542e-84
80	27	1.172870e-83
80	28	1.595108e-83
80	29	1.823318e-83
80	30	1.950932e-83
80	31	2.211661e-83
80	32	2.831637e-83
80	33	3.302959e-83
80	34	3.210069e-83
80	35	0.000000e+00
80	36	0.000000e+00
80	37	2.813415e-84
80	38	7.762977e-84
80	39	1.152210e-83
80	40	1.594165e-83
80	41	1.794924e-83
80	42	1.913956e-83
80	43	2.167353e-83
80	44	2.799080e-83
80	45	3.240001e-83
80	46	3.153010e-83
80	47	0.000000e+00
80	48	0.000000e+00
80	49	2.779499e-84
80	50	7.741489e-84
80	51	1.158436e-83
80	52	1.573615e-83
80	53	1.803377e-83
80	54	1.933150e-83
80	55	2.192209e-83
80	56	2.798449e-83
80	57	3.272819e-83
80	58	3.180336e-83
80	59	0.000000e+00
80	60	0.000000e+00
80	61	-3.762761e-84
80	62	3.167092e-84
80	63	1.110021e-83
80	64	2.306596e-83
80	65	3.163579e-83
80	66	3.148663e-83
80	67	3.752988e-83
80	68	5.733801e-83
80	69	7.307082e-83
80	70	8.359373e-83
80	71	0.000000e+00
80	72	0.000000e+00
80	73	1.885689e-83
80	74	1.890671e-83
80	75	2.636836e-83
80	76	2.823380e-83
80	77	2.882533e-83
80	78	3.630166e-83
80	79	5.154993e-83
80	80	1.406962e-82
80	81	7.904124e-83
80	82	6.389009e-83
80	83	0.000000e+00
80	84	0.000000e+00
80	85	2.112476e-85
80	86	7.728770e-84
80	87	1.367399e-83
80	88	2.010234e-83
80	89	2.474354e-83
80	90	2.957822e-83
80	91	3.353218e-83
80	92	3.973150e-83
80	93	4.524416e-83
80	94	4.417117e-83
80	95	0.000000e+00
80	96	0.000000e+00
80	97	5.561272e-85
80	98	1.754970e-83
80	99	2.494719e-83
80	100	2.705121e-83
80	101	2.902543e-83
80	102	2.701505e-83
80	103	2.389398e-83
80	104	3.193476e-83
80	105	3.562091e-83
80	106	3.548026e-83
80	107	0.000000e+00
80	108	0.000000e+00
80	109	0.000000e+00
81	0	0.000000e+00
81	1	3.113180e-84
81	2	8.660056e-84
81	3	1.287615e-83
81	4	1.768522e-83
81	5	2.052668e-83
81	6	2.328816e-83
81	7	2.868640e-83
81	8	4.016229e-83
81	9	5.206082e-83
81	10	5.525570e-83
81	11	0.000000e+00
81	12	0.000000e+00
81	13	3.068046e-84
81	14	8.706552e-84
81	15	1.316557e-83
81	16	1.733426e-83
81	17	2.066564e-83
81	18	2.318522e-83
81	19	2.894483e-83
81	20	4.057504e-83
81	21	5.249367e-83
81	22	5.571727e-83
81	23	0.000000e+00
81	24	0.000000e+00
81	25	3.136214e-84
81	26	8.680613e-84
81	27	1.301569e-83
81	28	1.801887e-83
81	29	2.080768e-83
81	30	2.365686e-83
81	31	2.880731e-83
81	32	4.033196e-83
81	33	5.221081e-83
81	34	5.514929e-83
81	35	0.000000e+00
81	36	0.000000e+00
81	37	3.157923e-84
81	38	8.483211e-84
81	39	1.253654e-83
81	40	1.820172e-83
81	41	2.041719e-83
81	42	2.349930e-83
81	43	2.816195e-83
81	44	3.928348e-83
81	45	5.097172e-83
81	46	5.377369e-83
81	47	0.000000e+00
81	48	0.000000e+00
81	49	3.094576e-84
81	50	8.597110e-84
81	51	1.289406e-83
81	52	1.773144e-83
81	53	2.056982e-83
81	54	2.335335e-83
81	55	2.859292e-83
81	56	3.999367e-83
81	57	5.177860e-83
81	58	5.477054e-83
81	59	0.000000e+00
81	60	0.000000e+00
81	61	-1.825648e-83
81	62	-6.163117e-84
81	63	7.986358e-84
81	64	2.605190e-83
81	65	3.470603e-83
81	66	3.930954e-83
81	67	4.612728e-83
81	68	7.649784e-83
81	69	1.089513e-82
81	70	1.282018e-82
81	71	0.000000e+00
81	72	0.000000e+00
81	73	3.543177e-83
81	74	2.592208e-83
81	75	2.688475e-83
81	76	3.561508e-83
81	77	3.048241e-83
81	78	4.129404e-83
81	79	5.627121e-83
81	80	7.904124e-83
81	81	3.310443e-82
81	82	9.435971e-83
81	83	0.000000e+00
81	84	0.000000e+00
81	85	-1.319024e-83
81	86	5.023343e-85
81	87	1.046265e-83
81	88	2.324581e-83
81	89	3.672154e-83
81	90	4.368741e-83
81	91	5.283270e-83
81	92	6.854064e-83
81	93	7.719886e-83
81	94	7.873817e-83
81	95	0.000000e+00
81	96	0.000000e+00
81	97	-1.355245e-83
81	98	8.161831e-84
81	99	3.201501e-83
81	100	3.030109e-83
81	101	3.336250e-83
81	102	3.269317e-83
81	103	3.297304e-83
81	104	5.299523e-83
81	105	5.843406e-83
81	106	6.027552e-83
81	107	0.000000e+00
81	108	0.000000e+00
81	109	0.000000e+00
82	0	0.000000e+00
82	1	2.729141e-84
82	2	8.013491e-84
82	3	1.213468e-83
82	4	1.665949e-83
82	5	1.894622e-83
82	6	2.064140e-83
82	7	2.398660e-83
82	8	3.367519e-83
82	9	4.217022e-83
82	10	4.466490e-83
82	11	0.000000e+00
82	12	0.000000e+00
82	13	2.730657e-84
82	14	8.009995e-84
82	15	1.209432e-83
82	16	1.638712e-83
82	17	1.893493e-83
82	18	2.066922e-83
82	19	2.424500e-83
82	20	3.336788e-83
82	21	4.224637e-83
82	22	4.431387e-83
82	23	0.000000e+00
82	24	0.000000e+00
82	25	2.721613e-84
82	26	8.074911e-84
82	27	1.225366e-83
82	28	1.688679e-83
82	29	1.913262e-83
82	30	2.080469e-83
82	31	2.412370e-83
82	32	3.405718e-83
82	33	4.236638e-83
82	34	4.479904e-83
82	35	0.000000e+00
82	36	0.000000e+00
82	37	2.684135e-84
82	38	7.960736e-84
82	39	1.208311e-83
82	40	1.694003e-83
82	41	1.887035e-83
82	42	2.048563e-83
82	43	2.352106e-83
82	44	3.384314e-83
82	45	4.158604e-83
82	46	4.435750e-83
82	47	0.000000e+00
82	48	0.000000e+00
82	49	2.701637e-84
82	50	7.988143e-84
82	51	1.208483e-83
82	52	1.663957e-83
82	53	1.890901e-83
82	54	2.059659e-83
82	55	2.395150e-83
82	56	3.360018e-83
82	57	4.195804e-83
82	58	4.431457e-83
82	59	0.000000e+00
82	60	0.000000e+00
82	61	-2.133875e-83
82	62	-8.820645e-84
82	63	1.277736e-83
82	64	2.789416e-83
82	65	3.293566e-83
82	66	3.240173e-83
82	67	4.271127e-83
82	68	6.432105e-83
82	69	9.007305e-83
82	70	9.955308e-83
82	71	0.000000e+00
82	72	0.000000e+00
82	73	3.257906e-83
82	74	2.219922e-83
82	75	2.357441e-83
82	76	2.401869e-83
82	77	2.380304e-83
82	78	3.058352e-83
82	79	4.978278e-83
82	80	6.389009e-83
82	81	9.435971e-83
82	82	2.980277e-82
82	83	0.000000e+00
82	84	0.000000e+00
82	85	-6.289646e-84
82	86	1.690259e-84
82	87	1.183881e-83
82	88	2.047806e-83
82	89	2.927407e-83
82	90	3.314394e-83
82	91	4.016876e-83
82	92	5.110479e-83
82	93	5.810682e-83
82	94	6.011329e-83
82	95	0.000000e+00
82	96	0.000000e+00
82	97	-1.692743e-83
82	98	1.265047e-84
82	99	2.595716e-83
82	100	2.696288e-83
82	101	2.866584e-83
82	102	2.849690e-83
82	103	2.961566e-83
82	104	3.857154e-83
82	105	4.681302e-83
82	106	4.629115e-83
82	107	0.000000e+00
82	108	0.000000e+00
82	109	0.000000e+00
83	0	0.000000e+00
83	1	0.000000e+00
83	2	0.000000e+00
83	3	0.000000e+00
83	4	0.000000e+00
83	5	0.000000e+00
83	6	0.000000e+00
83	7	0.000000e+00
83	8	0.000000e+00
83	9	0.000000e+00
83	10	0.000000e+00
83	11	0.000000e+00
83	12	0.000000e+00
83	13	0.000000e+00
83	14	0.000000e+00
83	15	0.000000e+00
83	16	0.000000e+00
83	17	0.000000e+00
83	18	0.000000e+00
83	19	0.000000e+00
83	20	0.000000e+00
83	21	0.000000e+00
83	22	0.000000e+00
83	23	0.000000e+00
83	24	0.000000e+00
83	25	0.000000e+00
83	26	0.000000e+00
83	27	0.000000e+00
83	28	0.000000e+00
83	29	0.000000e+00
83	30	0.000000e+00
83	31	0.000000e+00
83	32	0.000000e+00
83	33	0.000000e+00
83	34	0.000000e+00
83	35	0.000000e+00
83	36	0.000000e+00
83	37	0.000000e+00
83	38	0.000000e+00
83	39	0.000000e+00
83	40	0.000000e+00
83	41	0.000000e+00
83	42	0.000000e+00
83	43	0.000000e+00
83	44	0.000000e+00
83	45	0.000000e+00
83	46	0.000000e+00
83	47	0.000000e+00
83	48	0.000000e+00
83	49	0.000000e+00
83	50	0.000000e+00
83	51	0.000000e+00
83	52	0.000000e+00
83	53	0.000000e+00
83	54	0.000000e+00
83	55	0.000000e+00
83	56	0.000000e+00
83	57	0.000000e+00
83	58	0.000000e+00
83	59	0.000000e+00
83	60	0.000000e+00
83	61	0.000000e+00
83	62	0.000000e+00
83	63	0.000000e+00
83	64	0.000000e+00
83	65	0.000000e+00
83	66	0.000000e+00
83	67	0.000000e+00
83	68	0.000000e+00
83	69	0.000000e+00
83	70	0.000000e+00
83	71	0.000000e+00
83	72	0.000000e+00
83	73	0.000000e+00
83	74	0.000000e+00
83	75	0.000000e+00
83	76	0.000000e+00
83	77	0.000000e+00
83	78	0.000000e+00
83	79	0.000000e+00
83	80	0.000000e+00
83	81	0.000000e+00
83	82	0.000000e+00
83	83	0.000000e+00
83	84	0.000000e+00
83	85	0.000000e+00
83	86	0.000000e+00
83	87	0.000000e+00
83	88	0.000000e+00
83	89	0.000000e+00
83	90	0.000000e+00
83	91	0.000000e+00
83	92	0.000000e+00
83	93	0.000000e+00
83	94	0.000000e+00
83	95	0.000000e+00
83	96	0.000000e+00
83	97	0.000000e+00
83	98	0.000000e+00
83	99	0.000000e+00
83	100	0.000000e+00
83	101	0.000000e+00
83	102	0.000000e+00
83	103	0.000000e+00
83	104	0.000000e+00
83	105	0.000000e+00
83	106	0.000000e+00
83	107	0.000000e+00
83	108	0.000000e+00
83	109	0.000000e+00
84	0	0.000000e+00
84	1	0.000000e+00
84	2	0.000000e+00
84	3	0.000000e+00
84	4	0.000000e+00
84	5	0.000000e+00
84	6	0.000000e+00
84	7	0.000000e+00
84	8	0.000000e+00
84	9	0.000000e+00
84	10	0.000000e+00
84	11	0.000000e+00
84	12	0.000000e+00
84	13	0.000000e+00
84	14	0.000000e+00
84	15	0.000000e+00
84	16	0.000000e+00
84	17	0.000000e+00
84	18	0.000000e+00
84	19	0.000000e+00
84	20	0.000000e+00
84	21	0.000000e+00
84	22	0.000000e+00
84	23	0.000000e+00
84	24	0.000000e+00
84	25	0.000000e+00
84	26	0.000000e+00
84	27	0.000000e+00
84	28	0.000000e+00
84	29	0.000000e+00
84	30	0.000000e+00
84	31	0.000000e+00
84	32	0.000000e+00
84	33	0.000000e+00
84	34	0.000000e+00
84	35	0.000000e+00
84	36	0.000000e+00
84	37	0.000000e+00
84	38	0.000000e+00
84	39	0.000000e+00
84	40	0.000000e+00
84	41	0.000000e+00
84	42	0.000000e+00
84	43	0.000000e+00
84	44	0.000000e+00
84	45	0.000000e+00
84	46	0.000000e+00
84	47	0.000000e+00
84	48	0.000000e+00
84	49	0.000000e+00
84	50	0.000000e+00
84	51	0.000000e+00
84	52	0.000000e+00
84	53	0.000000e+00
84	54	0.000000e+00
84	55	0.000000e+00
84	56	0.000000e+00
84	57	0.000000e+00
84	58	0.000000e+00
84	59	0.000000e+00
84	60	0.000000e+00
84	61	0.000000e+00
84	62	0.000000e+00
84	63	0.000000e+00
84	64	0.000000e+00
84	65	0.000000e+00
84	66	0.000000e+00
84	67	0.000000e+00
84	68	0.000000e+00
84	69	0.000000e+00
84	70	0.000000e+00
84	71	0.000000e+00
84	72	0.000000e+00
84	73	0.000000e+00
84	74	0.000000e+00
84	75	0.000000e+00
84	76	0.000000e+00
84	77	0.000000e+00
84	78	0.000000e+00
84	79	0.000000e+00
84	80	0.000000e+00
84	81	0.000000e+00
84	82	0.000000e+00
84	83	0.000000e+00
84	84	0.000000e+00
84	85	0.000000e+00
84	86	0.000000e+00
84	87	0.000000e+00
84	88	0.000000e+00
84	89	0.000000e+00
84	90	0.000000e+00
84	91	0.000000e+00
84	92	0.000000e+00
84	93	0.000000e+00
84	94	0.000000e+00
84	95	0.000000e+00
84	96	0.000000e+00
84	97	0.000000e+00
84	98	0.000000e+00
84	99	0.000000e+00
84	100	0.000000e+00
84	101	0.000000e+00
84	102	0.000000e+00
84	103	0.000000e+00
84	104	0.000000e+00
84	105	0.000000e+00
84	106	0.000000e+00
84	107	0.000000e+00
84	108	0.000000e+00
84	109	0.000000e+00
85	0	0.000000e+00
85	1	-1.401419e-85
85	2	-7.620508e-85
85	3	-1.632599e-84
85	4	-2.478368e-84
85	5	-3.104274e-84
85	6	-4.357862e-84
85	7	-5.700540e-84
85	8	-7.265969e-84
85	9	-7.626953e-84
85	10	-6.461962e-84
85	11	0.000000e+00
85	12	0.000000e+00
85	13	-1.429354e-85
85	14	-8.345428e-85
85	15	-1.724130e-84
85	16	-2.497763e-84
85	17	-3.187612e-84
85	18	-4.490333e-84
85	19	-5.676290e-84
85	20	-7.289079e-84
85	21	-7.702165e-84
85	22	-6.535202e-84
85	23	0.000000e+00
85	24	0.000000e+00
85	25	-1.297599e-85
85	26	-7.272855e-85
85	27	-1.639655e-84
85	28	-2.529022e-84
85	29	-3.089217e-84
85	30	-4.368332e-84
85	31	-5.748577e-84
85	32	-7.351444e-84
85	33	-7.668768e-84
85	34	-6.433143e-84
85	35	0.000000e+00
85	36	0.000000e+00
85	37	-1.297721e-85
85	38	-6.329463e-85
85	39	-1.527678e-84
85	40	-2.501870e-84
85	41	-2.963497e-84
85	42	-4.185540e-84
85	43	-5.682408e-84
85	44	-7.237249e-84
85	45	-7.491692e-84
85	46	-6.236839e-84
85	47	0.000000e+00
85	48	0.000000e+00
85	49	-1.338901e-85
85	50	-7.400946e-85
85	51	-1.636395e-84
85	52	-2.505274e-84
85	53	-3.085450e-84
85	54	-4.349587e-84
85	55	-5.671641e-84
85	56	-7.276997e-84
85	57	-7.605992e-84
85	58	-6.401026e-84
85	59	0.000000e+00
85	60	0.000000e+00
85	61	3.304098e-83
85	62	2.781007e-83
85	63	1.442780e-83
85	64	5.295142e-84
85	65	-9.773543e-85
85	66	-4.805898e-85
85	67	-2.793320e-84
85	68	-6.384142e-84
85	69	-9.292105e-84
85	70	3.026249e-85
85	71	0.000000e+00
85	72	0.000000e+00
85	73	-1.087118e-83
85	74	-3.172538e-84
85	75	3.814981e-84
85	76	2.537512e-84
85	77	3.618053e-84
85	78	5.437121e-84
85	79	2.295622e-86
85	80	2.112476e-85
85	81	-1.319024e-83
85	82	-6.289646e-84
85	83	0.000000e+00
85	84	0.000000e+00
85	85	6.070375e-83
85	86	2.354045e-83
85	87	1.455096e-83
85	88	7.270292e-84
85	89	2.944678e-84
85	90	-2.003126e-84
85	91	-4.445924e-84
85	92	-5.434890e-84
85	93	-8.459815e-84
85	94	-8.528272e-84
85	95	0.000000e+00
85	96	0.000000e+00
85	97	2.911618e-83
85	98	2.705127e-83
85	99	2.029477e-84
85	100	-1.031965e-85
85	101	1.141254e-85
85	102	-1.510977e-84
85	103	2.525797e-84
85	104	-4.773836e-84
85	105	-2.553698e-84
85	106	-5.274618e-84
85	107	0.000000e+00
85	108	0.000000e+00
85	109	0.000000e+00
86	0	0.000000e+00
86	1	9.493572e-85
86	2	2.152135e-84
86	3	2.674673e-84
86	4	3.068541e-84
86	5	2.835974e-84
86	6	1.352643e-84
86	7	-2.526476e-85
86	8	-1.413271e-84
86	9	-2.151225e-84
86	10	-1.779557e-84
86	11	0.000000e+00
86	12	0.000000e+00
86	13	9.296330e-85
86	14	2.112024e-84
86	15	2.583495e-84
86	16	3.043140e-84
86	17	2.747825e-84
86	18	1.280617e-84
86	19	-3.215265e-85
86	20	-1.369270e-84
86	21	-2.300414e-84
86	22	-1.831847e-84
86	23	0.000000e+00
86	24	0.000000e+00
86	25	9.670023e-85
86	26	2.182529e-84
86	27	2.744068e-84
86	28	3.118059e-84
86	29	2.927708e-84
86	30	1.399165e-84
86	31	-2.063787e-85
86	32	-1.432213e-84
86	33	-2.120715e-84
86	34	-1.728836e-84
86	35	0.000000e+00
86	36	0.000000e+00
86	37	9.733491e-85
86	38	2.196561e-84
86	39	2.808379e-84
86	40	3.106203e-84
86	41	2.998327e-84
86	42	1.479829e-84
86	43	-1.096363e-85
86	44	-1.461141e-84
86	45	-1.931273e-84
86	46	-1.618596e-84
86	47	0.000000e+00
86	48	0.000000e+00
86	49	9.494387e-85
86	50	2.150069e-84
86	51	2.687237e-84
86	52	3.074152e-84
86	53	2.865445e-84
86	54	1.373552e-84
86	55	-2.211338e-85
86	56	-1.409107e-84
86	57	-2.140510e-84
86	58	-1.735971e-84
86	59	0.000000e+00
86	60	0.000000e+00
86	61	2.543873e-83
86	62	1.883623e-83
86	63	1.059578e-83
86	64	7.877965e-84
86	65	5.884695e-84
86	66	5.467513e-84
86	67	2.706883e-84
86	68	2.086610e-84
86	69	2.486502e-84
86	70	1.084363e-83
86	71	0.000000e+00
86	72	0.000000e+00
86	73	-4.802993e-84
86	74	2.385195e-84
86	75	6.928179e-84
86	76	7.493399e-84
86	77	7.955672e-84
86	78	1.027276e-83
86	79	8.763588e-84
86	80	7.728770e-84
86	81	5.023343e-85
86	82	1.690259e-84
86	83	0.000000e+00
86	84	0.000000e+00
86	85	2.354045e-83
86	86	3.941420e-83
86	87	2.016099e-83
86	88	1.416083e-83
86	89	1.045095e-83
86	90	4.013056e-84
86	91	2.440616e-84
86	92	1.655546e-84
86	93	-2.463730e-85
86	94	-2.264107e-84
86	95	0.000000e+00
86	96	0.000000e+00
86	97	1.845779e-83
86	98	2.153675e-83
86	99	5.892778e-84
86	100	8.191529e-84
86	101	9.790407e-84
86	102	4.235646e-84
86	103	5.353814e-84
86	104	1.489540e-84
86	105	1.717205e-84
86	106	-7.130708e-85
86	107	0.000000e+00
86	108	0.000000e+00
86	109	0.000000e+00
87	0	0.000000e+00
87	1	1.564761e-84
87	2	3.985660e-84
87	3	5.743025e-84
87	4	7.397665e-84
87	5	8.126725e-84
87	6	7.008994e-84
87	7	5.685668e-84
87	8	5.126955e-84
87	9	4.103674e-84
87	10	3.658699e-84
87	11	0.000000e+00
87	12	0.000000e+00
87	13	1.549402e-84
87	14	3.956977e-84
87	15	5.691820e-84
87	16	7.411312e-84
87	17	8.146710e-84
87	18	7.122356e-84
87	19	5.723332e-84
87	20	5.279384e-84
87	21	4.115321e-84
87	22	3.797163e-84
87	23	0.000000e+00
87	24	0.000000e+00
87	25	1.582600e-84
87	26	4.029466e-84
87	27	5.829549e-84
87	28	7.483207e-84
87	29	8.234568e-84
87	30	7.039221e-84
87	31	5.770262e-84
87	32	5.155023e-84
87	33	4.155640e-84
87	34	3.639427e-84
87	35	0.000000e+00
87	36	0.000000e+00
87	37	1.579462e-84
87	38	4.007717e-84
87	39	5.816973e-84
87	40	7.387065e-84
87	41	8.138126e-84
87	42	6.862673e-84
87	43	5.692230e-84
87	44	4.941905e-84
87	45	4.110622e-84
87	46	3.458187e-84
87	47	0.000000e+00
87	48	0.000000e+00
87	49	1.561187e-84
87	50	3.979162e-84
87	51	5.742360e-84
87	52	7.402443e-84
87	53	8.142473e-84
87	54	7.000930e-84
87	55	5.711693e-84
87	56	5.130969e-84
87	57	4.103514e-84
87	58	3.638624e-84
87	59	0.000000e+00
87	60	0.000000e+00
87	61	1.506810e-83
87	62	1.011763e-83
87	63	8.753239e-84
87	64	1.051999e-83
87	65	1.226531e-83
87	66	1.083708e-83
87	67	9.887622e-84
87	68	1.196647e-83
87	69	1.408501e-83
87	70	2.009901e-83
87	71	0.000000e+00
87	72	0.000000e+00
87	73	4.274679e-85
87	74	7.523621e-84
87	75	1.040230e-83
87	76	1.002962e-83
87	77	1.102603e-83
87	78	1.284089e-83
87	79	1.531325e-83
87	80	1.367399e-83
87	81	1.046265e-83
87	82	1.183881e-83
87	83	0.000000e+00
87	84	0.000000e+00
87	85	1.455096e-83
87	86	2.016099e-83
87	87	2.778597e-83
87	88	1.706227e-83
87	89	1.487092e-83
87	90	1.008536e-83
87	91	1.032028e-83
87	92	1.030677e-83
87	93	9.778835e-84
87	94	6.337814e-84
87	95	0.000000e+00
87	96	0.000000e+00
87	97	9.120845e-84
87	98	1.448590e-83
87	99	8.955665e-84
87	100	1.282051e-83
87	101	1.376584e-83
87	102	8.670382e-84
87	103	8.990489e-84
87	104	8.665745e-84
87	105	7.699344e-84
87	106	6.872367e-84
87	107	0.000000e+00
87	108	0.000000e+00
87	109	0.000000e+00
88	0	0.000000e+00
88	1	1.931030e-84
88	2	5.146621e-84
88	3	7.645538e-84
88	4	1.006234e-83
88	5	1.127215e-83
88	6	1.064280e-83
88	7	1.008032e-83
88	8	1.068288e-83
88	9	1.020830e-83
88	10	9.207794e-84
88	11	0.000000e+00
88	12	0.000000e+00
88	13	1.919244e-84
88	14	5.132124e-84
88	15	7.624489e-84
88	16	1.005944e-83
88	17	1.133558e-83
88	18	1.081607e-83
88	19	1.014521e-83
88	20	1.082184e-83
88	21	1.023185e-83
88	22	9.334769e-84
88	23	0.000000e+00
88	24	0.000000e+00
88	25	1.947907e-84
88	26	5.198886e-84
88	27	7.746463e-84
88	28	1.019454e-83
88	29	1.139516e-83
88	30	1.069719e-83
88	31	1.020469e-83
88	32	1.079943e-83
88	33	1.033656e-83
88	34	9.234032e-84
88	35	0.000000e+00
88	36	0.000000e+00
88	37	1.939456e-84
88	38	5.148032e-84
88	39	7.678148e-84
88	40	1.009604e-83
88	41	1.121780e-83
88	42	1.042003e-83
88	43	1.004849e-83
88	44	1.054491e-83
88	45	1.021815e-83
88	46	8.994486e-84
88	47	0.000000e+00
88	48	0.000000e+00
88	49	1.924292e-84
88	50	5.138058e-84
88	51	7.641053e-84
88	52	1.007957e-83
88	53	1.128020e-83
88	54	1.063068e-83
88	55	1.010191e-83
88	56	1.070533e-83
88	57	1.021744e-83
88	58	9.173488e-84
88	59	0.000000e+00
88	60	0.000000e+00
88	61	4.486756e-84
88	62	2.122239e-84
88	63	6.480688e-84
88	64	1.292573e-83
88	65	1.651106e-83
88	66	1.533927e-83
88	67	1.535277e-83
88	68	2.041121e-83
88	69	2.410564e-83
88	70	2.827873e-83
88	71	0.000000e+00
88	72	0.000000e+00
88	73	6.230612e-84
88	74	1.145387e-83
88	75	1.281499e-83
88	76	1.298437e-83
88	77	1.367197e-83
88	78	1.578564e-83
88	79	2.115127e-83
88	80	2.010234e-83
88	81	2.324581e-83
88	82	2.047806e-83
88	83	0.000000e+00
88	84	0.000000e+00
88	85	7.270292e-84
88	86	1.416083e-83
88	87	1.706227e-83
88	88	2.493132e-83
88	89	1.764125e-83
88	90	1.484360e-83
88	91	1.640589e-83
88	92	1.774818e-83
88	93	1.807589e-83
88	94	1.437143e-83
88	95	0.000000e+00
88	96	0.000000e+00
88	97	1.606035e-84
88	98	9.365900e-84
88	99	1.170921e-83
88	100	1.566457e-83
88	101	1.602684e-83
88	102	1.220670e-83
88	103	1.221401e-83
88	104	1.426544e-83
88	105	1.327281e-83
88	106	1.376066e-83
88	107	0.000000e+00
88	108	0.000000e+00
88	109	0.000000e+00
89	0	0.000000e+00
89	1	2.032626e-84
89	2	5.427684e-84
89	3	7.874571e-84
89	4	1.055897e-83
89	5	1.188453e-83
89	6	1.203469e-83
89	7	1.263317e-83
89	8	1.495656e-83
89	9	1.683252e-83
89	10	1.652337e-83
89	11	0.000000e+00
89	12	0.000000e+00
89	13	2.014470e-84
89	14	5.437267e-84
89	15	7.897730e-84
89	16	1.049846e-83
89	17	1.196575e-83
89	18	1.214234e-83
89	19	1.268651e-83
89	20	1.510709e-83
89	21	1.697960e-83
89	22	1.679520e-83
89	23	0.000000e+00
89	24	0.000000e+00
89	25	2.050922e-84
89	26	5.477078e-84
89	27	7.993457e-84
89	28	1.071654e-83
89	29	1.204235e-83
89	30	1.216995e-83
89	31	1.279355e-83
89	32	1.511827e-83
89	33	1.696727e-83
89	34	1.652054e-83
89	35	0.000000e+00
89	36	0.000000e+00
89	37	2.050186e-84
89	38	5.397370e-84
89	39	7.882159e-84
89	40	1.067373e-83
89	41	1.184490e-83
89	42	1.195062e-83
89	43	1.262330e-83
89	44	1.480313e-83
89	45	1.664093e-83
89	46	1.602644e-83
89	47	0.000000e+00
89	48	0.000000e+00
89	49	2.023519e-84
89	50	5.417274e-84
89	51	7.888427e-84
89	52	1.057828e-83
89	53	1.191469e-83
89	54	1.206003e-83
89	55	1.266106e-83
89	56	1.497270e-83
89	57	1.681495e-83
89	58	1.642959e-83
89	59	0.000000e+00
89	60	0.000000e+00
89	61	-1.282028e-84
89	62	-1.989564e-84
89	63	6.082846e-84
89	64	1.269450e-83
89	65	1.699739e-83
89	66	1.749388e-83
89	67	1.799365e-83
89	68	2.571245e-83
89	69	3.505341e-83
89	70	4.025317e-83
89	71	0.000000e+00
89	72	0.000000e+00
89	73	1.214760e-83
89	74	1.457652e-83
89	75	1.579125e-83
89	76	1.687441e-83
89	77	1.407878e-83
89	78	1.668645e-83
89	79	2.355728e-83
89	80	2.474354e-83
89	81	3.672154e-83
89	82	2.927407e-83
89	83	0.000000e+00
89	84	0.000000e+00
89	85	2.944678e-84
89	86	1.045095e-83
89	87	1.487092e-83
89	88	1.764125e-83
89	89	3.149689e-83
89	90	2.064270e-83
89	91	2.349361e-83
89	92	2.605358e-83
89	93	2.873682e-83
89	94	2.589862e-83
89	95	0.000000e+00
89	96	0.000000e+00
89	97	-1.853262e-84
89	98	7.650545e-84
89	99	1.261072e-83
89	100	1.717055e-83
89	101	1.844309e-83
89	102	1.638120e-83
89	103	1.895149e-83
89	104	2.303769e-83
89	105	2.313035e-83
89	106	2.507192e-83
89	107	0.000000e+00
89	108	0.000000e+00
89	109	0.000000e+00
90	0	0.000000e+00
90	1	1.914096e-84
90	2	5.287006e-84
90	3	7.904971e-84
90	4	1.076013e-83
90	5	1.244708e-83
90	6	1.330553e-83
90	7	1.467621e-83
90	8	1.788579e-83
90	9	2.059669e-83
90	10	2.008811e-83
90	11	0.000000e+00
90	12	0.000000e+00
90	13	1.900022e-84
90	14	5.284561e-84
90	15	7.962921e-84
90	16	1.067554e-83
90	17	1.257248e-83
90	18	1.344206e-83
90	19	1.477099e-83
90	20	1.797661e-83
90	21	2.086263e-83
90	22	2.034297e-83
90	23	0.000000e+00
90	24	0.000000e+00
90	25	1.931219e-84
90	26	5.350355e-84
90	27	8.008805e-84
90	28	1.093121e-83
90	29	1.259633e-83
90	30	1.344965e-83
90	31	1.483883e-83
90	32	1.813195e-83
90	33	2.075072e-83
90	34	2.014804e-83
90	35	0.000000e+00
90	36	0.000000e+00
90	37	1.931696e-84
90	38	5.290248e-84
90	39	7.856988e-84
90	40	1.091531e-83
90	41	1.234706e-83
90	42	1.318322e-83
90	43	1.459724e-83
90	44	1.786493e-83
90	45	2.026009e-83
90	46	1.963046e-83
90	47	0.000000e+00
90	48	0.000000e+00
90	49	1.906885e-84
90	50	5.285257e-84
90	51	7.910317e-84
90	52	1.078364e-83
90	53	1.247239e-83
90	54	1.332880e-83
90	55	1.469517e-83
90	56	1.793260e-83
90	57	2.058551e-83
90	58	2.000623e-83
90	59	0.000000e+00
90	60	0.000000e+00
90	61	-5.797697e-84
90	62	-4.043842e-84
90	63	5.466977e-84
90	64	1.222302e-83
90	65	1.832011e-83
90	66	1.835678e-83
90	67	2.104947e-83
90	68	3.067768e-83
90	69	4.030773e-83
90	70	4.472022e-83
90	71	0.000000e+00
90	72	0.000000e+00
90	73	1.449897e-83
90	74	1.666668e-83
90	75	1.789550e-83
90	76	1.812389e-83
90	77	1.626222e-83
90	78	1.911948e-83
90	79	2.670659e-83
90	80	2.957822e-83
90	81	4.368741e-83
90	82	3.314394e-83
90	83	0.000000e+00
90	84	0.000000e+00
90	85	-2.003126e-84
90	86	4.013056e-84
90	87	1.008536e-83
90	88	1.484360e-83
90	89	2.064270e-83
90	90	3.136373e-83
90	91	2.625169e-83
90	92	2.987516e-83
90	93	3.317061e-83
90	94	3.091138e-83
90	95	0.000000e+00
90	96	0.000000e+00
90	97	-3.792330e-84
90	98	6.471322e-84
90	99	1.378810e-83
90	100	1.717212e-83
90	101	1.712277e-83
90	102	1.733061e-83
90	103	1.965882e-83
90	104	2.562022e-83
90	105	2.663841e-83
90	106	2.954198e-83
90	107	0.000000e+00
90	108	0.000000e+00
90	109	0.000000e+00
91	0	0.000000e+00
91	1	1.979716e-84
91	2	5.526717e-84
91	3	8.400651e-84
91	4	1.137397e-83
91	5	1.301304e-83
91	6	1.420604e-83
91	7	1.600112e-83
91	8	2.021599e-83
91	9	2.426837e-83
91	10	2.451289e-83
91	11	0.000000e+00
91	12	0.000000e+00
91	13	1.958623e-84
91	14	5.511465e-84
91	15	8.457509e-84
91	16	1.125744e-83
91	17	1.316942e-83
91	18	1.431602e-83
91	19	1.607326e-83
91	20	2.035098e-83
91	21	2.453299e-83
91	22	2.479733e-83
91	23	0.000000e+00
91	24	0.000000e+00
91	25	2.001150e-84
91	26	5.590541e-84
91	27	8.520690e-84
91	28	1.156182e-83
91	29	1.316856e-83
91	30	1.438732e-83
91	31	1.620202e-83
91	32	2.049512e-83
91	33	2.447084e-83
91	34	2.459892e-83
91	35	0.000000e+00
91	36	0.000000e+00
91	37	2.008857e-84
91	38	5.537210e-84
91	39	8.367882e-84
91	40	1.157229e-83
91	41	1.288555e-83
91	42	1.414378e-83
91	43	1.597929e-83
91	44	2.015492e-83
91	45	2.394047e-83
91	46	2.399595e-83
91	47	0.000000e+00
91	48	0.000000e+00
91	49	1.974021e-84
91	50	5.520284e-84
91	51	8.410954e-84
91	52	1.139875e-83
91	53	1.304439e-83
91	54	1.424577e-83
91	55	1.603695e-83
91	56	2.027285e-83
91	57	2.425806e-83
91	58	2.441957e-83
91	59	0.000000e+00
91	60	0.000000e+00
91	61	-8.490536e-84
91	62	-7.433419e-84
91	63	4.934027e-84
91	64	1.317217e-83
91	65	1.971286e-83
91	66	1.978004e-83
91	67	2.350453e-83
91	68	3.496377e-83
91	69	4.732334e-83
91	70	5.395473e-83
91	71	0.000000e+00
91	72	0.000000e+00
91	73	1.732456e-83
91	74	1.927041e-83
91	75	1.881702e-83
91	76	1.987271e-83
91	77	1.745775e-83
91	78	2.012772e-83
91	79	2.963024e-83
91	80	3.353218e-83
91	81	5.283270e-83
91	82	4.016876e-83
91	83	0.000000e+00
91	84	0.000000e+00
91	85	-4.445924e-84
91	86	2.440616e-84
91	87	1.032028e-83
91	88	1.640589e-83
91	89	2.349361e-83
91	90	2.625169e-83
91	91	4.239880e-83
91	92	3.711482e-83
91	93	4.191854e-83
91	94	3.907920e-83
91	95	0.000000e+00
91	96	0.000000e+00
91	97	-5.869875e-84
91	98	5.701179e-84
91	99	1.623829e-83
91	100	1.998639e-83
91	101	1.881059e-83
91	102	1.937911e-83
91	103	2.288814e-83
91	104	3.190929e-83
91	105	3.243243e-83
91	106	3.677310e-83
91	107	0.000000e+00
91	108	0.000000e+00
91	109	0.000000e+00
92	0	0.000000e+00
92	1	1.970899e-84
92	2	5.519952e-84
92	3	8.441849e-84
92	4	1.151720e-83
92	5	1.332024e-83
92	6	1.480946e-83
92	7	1.737380e-83
92	8	2.329230e-83
92	9	2.947791e-83
92	10	3.128868e-83
92	11	0.000000e+00
92	12	0.000000e+00
92	13	1.947197e-84
92	14	5.503459e-84
92	15	8.529916e-84
92	16	1.135593e-83
92	17	1.350032e-83
92	18	1.486176e-83
92	19	1.747518e-83
92	20	2.346469e-83
92	21	2.981467e-83
92	22	3.164024e-83
92	23	0.000000e+00
92	24	0.000000e+00
92	25	1.994731e-84
92	26	5.585366e-84
92	27	8.564299e-84
92	28	1.172486e-83
92	29	1.349243e-83
92	30	1.503829e-83
92	31	1.758708e-83
92	32	2.359735e-83
92	33	2.971610e-83
92	34	3.139655e-83
92	35	0.000000e+00
92	36	0.000000e+00
92	37	2.006449e-84
92	38	5.531051e-84
92	39	8.381972e-84
92	40	1.178326e-83
92	41	1.318661e-83
92	42	1.485443e-83
92	43	1.733287e-83
92	44	2.318440e-83
92	45	2.905415e-83
92	46	3.065087e-83
92	47	0.000000e+00
92	48	0.000000e+00
92	49	1.966929e-84
92	50	5.513756e-84
92	51	8.457245e-84
92	52	1.154871e-83
92	53	1.336459e-83
92	54	1.487102e-83
92	55	1.741792e-83
92	56	2.334602e-83
92	57	2.945940e-83
92	58	3.116944e-83
92	59	0.000000e+00
92	60	0.000000e+00
92	61	-9.739994e-84
92	62	-7.080875e-84
92	63	5.853286e-84
92	64	1.507383e-83
92	65	2.090273e-83
92	66	2.130022e-83
92	67	2.599966e-83
92	68	4.048791e-83
92	69	5.665826e-83
92	70	6.771879e-83
92	71	0.000000e+00
92	72	0.000000e+00
92	73	1.967719e-83
92	74	2.080334e-83
92	75	1.912696e-83
92	76	2.171440e-83
92	77	1.894854e-83
92	78	2.281587e-83
92	79	3.346348e-83
92	80	3.973150e-83
92	81	6.854064e-83
92	82	5.110479e-83
92	83	0.000000e+00
92	84	0.000000e+00
92	85	-5.434890e-84
92	86	1.655546e-84
92	87	1.030677e-83
92	88	1.774818e-83
92	89	2.605358e-83
92	90	2.987516e-83
92	91	3.711482e-83
92	92	5.890764e-83
92	93	5.234204e-83
92	94	4.997862e-83
92	95	0.000000e+00
92	96	0.000000e+00
92	97	-5.907228e-84
92	98	6.884200e-84
92	99	1.940690e-83
92	100	2.225192e-83
92	101	1.983689e-83
92	102	2.125619e-83
92	103	2.592584e-83
92	104	3.777673e-83
92	105	3.971895e-83
92	106	4.496674e-83
92	107	0.000000e+00
92	108	0.000000e+00
92	109	0.000000e+00
93	0	0.000000e+00
93	1	2.052178e-84
93	2	5.558943e-84
93	3	8.405694e-84
93	4	1.147082e-83
93	5	1.328548e-83
93	6	1.522984e-83
93	7	1.864991e-83
93	8	2.610009e-83
93	9	3.469364e-83
93	10	3.783013e-83
93	11	0.000000e+00
93	12	0.000000e+00
93	13	2.007596e-84
93	14	5.542947e-84
93	15	8.519061e-84
93	16	1.132261e-83
93	17	1.352379e-83
93	18	1.526251e-83
93	19	1.872834e-83
93	20	2.635404e-83
93	21	3.511542e-83
93	22	3.837842e-83
93	23	0.000000e+00
93	24	0.000000e+00
93	25	2.086230e-84
93	26	5.633087e-84
93	27	8.529620e-84
93	28	1.167548e-83
93	29	1.346174e-83
93	30	1.548673e-83
93	31	1.889811e-83
93	32	2.643887e-83
93	33	3.496270e-83
93	34	3.788899e-83
93	35	0.000000e+00
93	36	0.000000e+00
93	37	2.118258e-84
93	38	5.576005e-84
93	39	8.326967e-84
93	40	1.171966e-83
93	41	1.309800e-83
93	42	1.531088e-83
93	43	1.865787e-83
93	44	2.591856e-83
93	45	3.416483e-83
93	46	3.684720e-83
93	47	0.000000e+00
93	48	0.000000e+00
93	49	2.050178e-84
93	50	5.557340e-84
93	51	8.426991e-84
93	52	1.150264e-83
93	53	1.334354e-83
93	54	1.530282e-83
93	55	1.870677e-83
93	56	2.616770e-83
93	57	3.466686e-83
93	58	3.765163e-83
93	59	0.000000e+00
93	60	0.000000e+00
93	61	-1.142239e-83
93	62	-9.370944e-84
93	63	4.436011e-84
93	64	1.375311e-83
93	65	2.084415e-83
93	66	2.206337e-83
93	67	2.726429e-83
93	68	4.496628e-83
93	69	6.566318e-83
93	70	8.111808e-83
93	71	0.000000e+00
93	72	0.000000e+00
93	73	2.030455e-83
93	74	2.079253e-83
93	75	1.887036e-83
93	76	2.372308e-83
93	77	1.863362e-83
93	78	2.222404e-83
93	79	3.573350e-83
93	80	4.524416e-83
93	81	7.719886e-83
93	82	5.810682e-83
93	83	0.000000e+00
93	84	0.000000e+00
93	85	-8.459815e-84
93	86	-2.463730e-85
93	87	9.778835e-84
93	88	1.807589e-83
93	89	2.873682e-83
93	90	3.317061e-83
93	91	4.191854e-83
93	92	5.234204e-83
93	93	8.019481e-83
93	94	6.121931e-83
93	95	0.000000e+00
93	96	0.000000e+00
93	97	-5.272175e-84
93	98	8.479419e-84
93	99	2.094758e-83
93	100	2.562586e-83
93	101	2.277655e-83
93	102	2.492309e-83
93	103	3.030080e-83
93	104	4.543935e-83
93	105	4.779075e-83
93	106	5.352203e-83
93	107	0.000000e+00
93	108	0.000000e+00
93	109	0.000000e+00
94	0	0.000000e+00
94	1	1.622019e-84
94	2	4.412030e-84
94	3	6.578166e-84
94	4	9.152714e-84
94	5	1.069091e-83
94	6	1.295902e-83
94	7	1.676777e-83
94	8	2.481452e-83
94	9	3.458316e-83
94	10	3.871578e-83
94	11	0.000000e+00
94	12	0.000000e+00
94	13	1.583252e-84
94	14	4.406645e-84
94	15	6.700392e-84
94	16	8.960614e-84
94	17	1.087764e-83
94	18	1.289746e-83
94	19	1.682938e-83
94	20	2.497753e-83
94	21	3.501047e-83
94	22	3.918796e-83
94	23	0.000000e+00
94	24	0.000000e+00
94	25	1.649128e-84
94	26	4.472447e-84
94	27	6.688484e-84
94	28	9.345041e-84
94	29	1.086701e-83
94	30	1.324512e-83
94	31	1.699880e-83
94	32	2.516556e-83
94	33	3.485258e-83
94	34	3.882032e-83
94	35	0.000000e+00
94	36	0.000000e+00
94	37	1.679698e-84
94	38	4.420696e-84
94	39	6.497087e-84
94	40	9.460418e-84
94	41	1.058521e-83
94	42	1.319430e-83
94	43	1.679605e-83
94	44	2.475435e-83
94	45	3.404609e-83
94	46	3.785456e-83
94	47	0.000000e+00
94	48	0.000000e+00
94	49	1.619584e-84
94	50	4.412122e-84
94	51	6.608951e-84
94	52	9.185252e-84
94	53	1.076041e-83
94	54	1.305696e-83
94	55	1.682862e-83
94	56	2.488326e-83
94	57	3.456243e-83
94	58	3.855103e-83
94	59	0.000000e+00
94	60	0.000000e+00
94	61	-1.110066e-83
94	62	-7.232824e-84
94	63	5.029823e-84
94	64	1.181992e-83
94	65	1.762139e-83
94	66	1.956960e-83
94	67	2.504553e-83
94	68	4.286361e-83
94	69	6.520743e-83
94	70	8.148968e-83
94	71	0.000000e+00
94	72	0.000000e+00
94	73	2.087877e-83
94	74	1.824782e-83
94	75	1.756385e-83
94	76	2.209482e-83
94	77	1.659778e-83
94	78	2.081574e-83
94	79	3.286184e-83
94	80	4.417117e-83
94	81	7.873817e-83
94	82	6.011329e-83
94	83	0.000000e+00
94	84	0.000000e+00
94	85	-8.528272e-84
94	86	-2.264107e-84
94	87	6.337814e-84
94	88	1.437143e-83
94	89	2.589862e-83
94	90	3.091138e-83
94	91	3.907920e-83
94	92	4.997862e-83
94	93	6.121931e-83
94	94	8.239952e-83
94	95	0.000000e+00
94	96	0.000000e+00
94	97	-4.942020e-84
94	98	8.144751e-84
94	99	1.904872e-83
94	100	2.210609e-83
94	101	2.012209e-83
94	102	2.290819e-83
94	103	2.883450e-83
94	104	4.293700e-83
94	105	4.710022e-83
94	106	5.183771e-83
94	107	0.000000e+00
94	108	0.000000e+00
94	109	0.000000e+00
95	0	0.000000e+00
95	1	0.000000e+00
95	2	0.000000e+00
95	3	0.000000e+00
95	4	0.000000e+00
95	5	0.000000e+00
95	6	0.000000e+00
95	7	0.000000e+00
95	8	0.000000e+00
95	9	0.000000e+00
95	10	0.000000e+00
95	11	0.000000e+00
95	12	0.000000e+00
95	13	0.000000e+00
95	14	0.000000e+00
95	15	0.000000e+00
95	16	0.000000e+00
95	17	0.000000e+00
95	18	0.000000e+00
95	19	0.000000e+00
95	20	0.000000e+00
95	21	0.000000e+00
95	22	0.000000e+00
95	23	0.000000e+00
95	24	0.000000e+00
95	25	0.000000e+00
95	26	0.000000e+00
95	27	0.000000e+00
95	28	0.000000e+00
95	29	0.000000e+00
95	30	0.000000e+00
95	31	0.000000e+00
95	32	0.000000e+00
95	33	0.000000e+00
95	34	0.000000e+00
95	35	0.000000e+00
95	36	0.000000e+00
95	37	0.000000e+00
95	38	0.000000e+00
95	39	0.000000e+00
95	40	0.000000e+00
95	41	0.000000e+00
95	42	0.000000e+00
95	43	0.000000e+00
95	44	0.000000e+00
95	45	0.000000e+00
95	46	0.000000e+00
95	47	0.000000e+00
95	48	0.000000e+00
95	49	0.000000e+00
95	50	0.000000e+00
95	51	0.000000e+00
95	52	0.000000e+00
95	53	0.000000e+00
95	54	0.000000e+00
95	55	0.000000e+00
95	56	0.000000e+00
95	57	0.000000e+00
95	58	0.000000e+00
95	59	0.000000e+00
95	60	0.000000e+00
95	61	0.000000e+00
95	62	0.000000e+00
95	63	0.000000e+00
95	64	0.000000e+00
95	65	0.000000e+00
95	66	0.000000e+00
95	67	0.000000e+00
95	68	0.000000e+00
95	69	0.000000e+00
95	70	0.000000e+00
95	71	0.000000e+00
95	72	0.000000e+00
95	73	0.000000e+00
95	74	0.000000e+00
95	75	0.000000e+00
95	76	0.000000e+00
95	77	0.000000e+00
95	78	0.000000e+00
95	79	0.000000e+00
95	80	0.000000e+00
95	81	0.000000e+00
95	82	0.000000e+00
95	83	0.000000e+00
95	84	0.000000e+00
95	85	0.000000e+00
95	86	0.000000e+00
95	87	0.000000e+00
95	88	0.000000e+00
95	89	0.000000e+00
95	90	0.000000e+00
95	91	0.000000e+00
95	92	0.000000e+00
95	93	0.000000e+00
95	94	0.000000e+00
95	95	0.000000e+00
95	96	0.000000e+00
95	97	0.000000e+00
95	98	0.000000e+00
95	99	0.000000e+00
95	100	0.000000e+00
95	101	0.000000e+00
95	102	0.000000e+00
95	103	0.000000e+00
95	104	0.000000e+00
95	105	0.000000e+00
95	106	0.000000e+00
95	107	0.000000e+00
95	108	0.000000e+00
95	109	0.000000e+00
96	0	0.000000e+00
96	1	0.000000e+00
96	2	0.000000e+00
96	3	0.000000e+00
96	4	0.000000e+00
96	5	0.000000e+00
96	6	0.000000e+00
96	7	0.000000e+00
96	8	0.000000e+00
96	9	0.000000e+00
96	10	0.000000e+00
96	11	0.000000e+00
96	12	0.000000e+00
96	13	0.000000e+00
96	14	0.000000e+00
96	15	0.000000e+00
96	16	0.000000e+00
96	17	0.000000e+00
96	18	0.000000e+00
96	19	0.000000e+00
96	20	0.000000e+00
96	21	0.000000e+00
96	22	0.000000e+00
96	23	0.000000e+00
96	24	0.000000e+00
96	25	0.000000e+00
96	26	0.000000e+00
96	27	0.000000e+00
96	28	0.000000e+00
96	29	0.000000e+00
96	30	0.000000e+00
96	31	0.000000e+00
96	32	0.000000e+00
96	33	0.000000e+00
96	34	0.000000e+00
96	35	0.000000e+00
96	36	0.000000e+00
96	37	0.000000e+00
96	38	0.000000e+00
96	39	0.000000e+00
96	40	0.000000e+00
96	41	0.000000e+00
96	42	0.000000e+00
96	43	0.000000e+00
96	44	0.000000e+00
96	45	0.000000e+00
96	46	0.000000e+00
96	47	0.000000e+00
96	48	0.000000e+00
96	49	0.000000e+00
96	50	0.000000e+00
96	51	0.000000e+00
96	52	0.000000e+00
96	53	0.000000e+00
96	54	0.000000e+00
96	55	0.000000e+00
96	56	0.000000e+00
96	57	0.000000e+00
96	58	0.000000e+00
96	59	0.000000e+00
96	60	0.000000e+00
96	61	0.000000e+00
96	62	0.000000e+00
96	63	0.000000e+00
96	64	0.000000e+00
96	65	0.000000e+00
96	66	0.000000e+00
96	67	0.000000e+00
96	68	0.000000e+00
96	69	0.000000e+00
96	70	0.000000e+00
96	71	0.000000e+00
96	72	0.000000e+00
96	73	0.000000e+00
96	74	0.000000e+00
96	75	0.000000e+00
96	76	0.000000e+00
96	77	0.000000e+00
96	78	0.000000e+00
96	79	0.000000e+00
96	80	0.000000e+00
96	81	0.000000e+00
96	82	0.000000e+00
96	83	0.000000e+00
96	84	0.000000e+00
96	85	0.000000e+00
96	86	0.000000e+00
96	87	0.000000e+00
96	88	0.000000e+00
96	89	0.000000e+00
96	90	0.000000e+00
96	91	0.000000e+00
96	92	0.000000e+00
96	93	0.000000e+00
96	94	0.000000e+00
96	95	0.000000e+00
96	96	0.000000e+00
96	97	0.000000e+00
96	98	0.000000e+00
96	99	0.000000e+00
96	100	0.000000e+00
96	101	0.000000e+00
96	102	0.000000e+00
96	103	0.000000e+00
96	104	0.000000e+00
96	105	0.000000e+00
96	106	0.000000e+00
96	107	0.000000e+00
96	108	0.000000e+00
96	109	0.000000e+00
97	0	0.000000e+00
97	1	-1.299295e-84
97	2	-4.104060e-84
97	3	-6.593404e-84
97	4	-8.690719e-84
97	5	-9.457042e-84
97	6	-9.757751e-84
97	7	-9.593123e-84
97	8	-1.065383e-83
97	9	-9.251728e-84
97	10	-6.579102e-84
97	11	0.000000e+00
97	12	0.000000e+00
97	13	-1.318357e-84
97	14	-4.194096e-84
97	15	-6.581498e-84
97	16	-8.682808e-84
97	17	-9.476119e-84
97	18	-9.999366e-84
97	19	-9.610289e-84
97	20	-1.053183e-83
97	21	-9.203705e-84
97	22	-6.417023e-84
97	23	0.000000e+00
97	24	0.000000e+00
97	25	-1.282601e-84
97	26	-4.068674e-84
97	27	-6.688703e-84
97	28	-8.841722e-84
97	29	-9.505920e-84
97	30	-9.778426e-84
97	31	-9.712402e-84
97	32	-1.086752e-83
97	33	-9.384135e-84
97	34	-6.676948e-84
97	35	0.000000e+00
97	36	0.000000e+00
97	37	-1.253417e-84
97	38	-3.917156e-84
97	39	-6.612561e-84
97	40	-8.782054e-84
97	41	-9.368875e-84
97	42	-9.449068e-84
97	43	-9.562107e-84
97	44	-1.087189e-83
97	45	-9.322296e-84
97	46	-6.733538e-84
97	47	0.000000e+00
97	48	0.000000e+00
97	49	-1.284213e-84
97	50	-4.060589e-84
97	51	-6.598336e-84
97	52	-8.735957e-84
97	53	-9.421421e-84
97	54	-9.741200e-84
97	55	-9.590160e-84
97	56	-1.071267e-83
97	57	-9.264532e-84
97	58	-6.573539e-84
97	59	0.000000e+00
97	60	0.000000e+00
97	61	4.556337e-83
97	62	4.218670e-83
97	63	1.572661e-83
97	64	-1.294040e-84
97	65	-8.131914e-84
97	66	-7.039373e-84
97	67	-8.150312e-84
97	68	-1.118659e-83
97	69	-1.449775e-83
97	70	3.295313e-84
97	71	0.000000e+00
97	72	0.000000e+00
97	73	-2.342128e-83
97	74	-1.108218e-83
97	75	-1.325335e-84
97	76	-6.850142e-85
97	77	-7.467569e-85
97	78	2.066536e-84
97	79	-4.717053e-84
97	80	5.561272e-85
97	81	-1.355245e-83
97	82	-1.692743e-83
97	83	0.000000e+00
97	84	0.000000e+00
97	85	2.911618e-83
97	86	1.845779e-83
97	87	9.120845e-84
97	88	1.606035e-84
97	89	-1.853262e-84
97	90	-3.792330e-84
97	91	-5.869875e-84
97	92	-5.907228e-84
97	93	-5.272175e-84
97	94	-4.942020e-84
97	95	0.000000e+00
97	96	0.000000e+00
97	97	7.488191e-83
97	98	3.960466e-83
97	99	2.543776e-84
97	100	-2.648749e-84
97	101	-4.969454e-84
97	102	-3.851586e-84
97	103	2.603923e-84
97	104	-6.008907e-85
97	105	8.776674e-85
97	106	-1.129317e-84
97	107	0.000000e+00
97	108	0.000000e+00
97	109	0.000000e+00
98	0	0.000000e+00
98	1	-1.768484e-85
98	2	-1.083560e-84
98	3	-2.271449e-84
98	4	-3.212425e-84
98	5	-3.904515e-84
98	6	-3.506384e-84
98	7	-2.731843e-84
98	8	-2.112046e-84
98	9	3.384135e-85
98	10	2.096121e-84
98	11	0.000000e+00
98	12	0.000000e+00
98	13	-2.014033e-85
98	14	-1.178642e-84
98	15	-2.258889e-84
98	16	-3.218000e-84
98	17	-3.845075e-84
98	18	-3.610711e-84
98	19	-2.731907e-84
98	20	-1.974505e-84
98	21	5.018860e-85
98	22	2.270782e-84
98	23	0.000000e+00
98	24	0.000000e+00
98	25	-1.584552e-85
98	26	-1.027435e-84
98	27	-2.280048e-84
98	28	-3.275080e-84
98	29	-3.926259e-84
98	30	-3.474429e-84
98	31	-2.737610e-84
98	32	-2.162826e-84
98	33	2.823117e-85
98	34	2.082158e-84
98	35	0.000000e+00
98	36	0.000000e+00
98	37	-1.335183e-85
98	38	-9.075595e-85
98	39	-2.256923e-84
98	40	-3.247901e-84
98	41	-3.932405e-84
98	42	-3.336388e-84
98	43	-2.677045e-84
98	44	-2.266647e-84
98	45	1.153611e-85
98	46	1.899036e-84
98	47	0.000000e+00
98	48	0.000000e+00
98	49	-1.694733e-85
98	50	-1.050122e-84
98	51	-2.254663e-84
98	52	-3.238710e-84
98	53	-3.879553e-84
98	54	-3.474571e-84
98	55	-2.698984e-84
98	56	-2.115275e-84
98	57	3.218491e-85
98	58	2.096193e-84
98	59	0.000000e+00
98	60	0.000000e+00
98	61	3.854622e-83
98	62	3.035451e-83
98	63	1.699813e-83
98	64	5.016590e-84
98	65	3.255697e-84
98	66	5.190914e-84
98	67	4.034961e-84
98	68	5.923030e-84
98	69	7.342146e-84
98	70	2.624575e-83
98	71	0.000000e+00
98	72	0.000000e+00
98	73	-9.731026e-84
98	74	1.226426e-84
98	75	1.355745e-83
98	76	1.198309e-83
98	77	1.179023e-83
98	78	1.527142e-83
98	79	1.418475e-83
98	80	1.754970e-83
98	81	8.161831e-84
98	82	1.265047e-84
98	83	0.000000e+00
98	84	0.000000e+00
98	85	2.705127e-83
98	86	2.153675e-83
98	87	1.448590e-83
98	88	9.365900e-84
98	89	7.650545e-84
98	90	6.471322e-84
98	91	5.701179e-84
98	92	6.884200e-84
98	93	8.479419e-84
98	94	8.144751e-84
98	95	0.000000e+00
98	96	0.000000e+00
98	97	3.960466e-83
98	98	6.326352e-83
98	99	1.270046e-83
98	100	9.999984e-84
98	101	8.150628e-84
98	102	6.963522e-84
98	103	1.079609e-83
98	104	9.375756e-84
98	105	9.850257e-84
98	106	9.576783e-84
98	107	0.000000e+00
98	108	0.000000e+00
98	109	0.000000e+00
99	0	0.000000e+00
99	1	1.106256e-84
99	2	3.129038e-84
99	3	4.689827e-84
99	4	6.164334e-84
99	5	6.653524e-84
99	6	7.264300e-84
99	7	8.377402e-84
99	8	1.093110e-83
99	9	1.273166e-83
99	10	1.268620e-83
99	11	0.000000e+00
99	12	0.000000e+00
99	13	1.102859e-84
99	14	3.119459e-84
99	15	4.718045e-84
99	16	6.132504e-84
99	17	6.765410e-84
99	18	7.371975e-84
99	19	8.505687e-84
99	20	1.108679e-83
99	21	1.287641e-83
99	22	1.278908e-83
99	23	0.000000e+00
99	24	0.000000e+00
99	25	1.114538e-84
99	26	3.164563e-84
99	27	4.758576e-84
99	28	6.260336e-84
99	29	6.713832e-84
99	30	7.342638e-84
99	31	8.476552e-84
99	32	1.107243e-83
99	33	1.287418e-83
99	34	1.279283e-83
99	35	0.000000e+00
99	36	0.000000e+00
99	37	1.108900e-84
99	38	3.133983e-84
99	39	4.674792e-84
99	40	6.237492e-84
99	41	6.535323e-84
99	42	7.166002e-84
99	43	8.274742e-84
99	44	1.079918e-83
99	45	1.259821e-83
99	46	1.254242e-83
99	47	0.000000e+00
99	48	0.000000e+00
99	49	1.102817e-84
99	50	3.125883e-84
99	51	4.694961e-84
99	52	6.182049e-84
99	53	6.661942e-84
99	54	7.282231e-84
99	55	8.409055e-84
99	56	1.097025e-83
99	57	1.275039e-83
99	58	1.268033e-83
99	59	0.000000e+00
99	60	0.000000e+00
99	61	1.185029e-84
99	62	9.054189e-85
99	63	6.459450e-84
99	64	1.107624e-83
99	65	1.393151e-83
99	66	1.413416e-83
99	67	1.600878e-83
99	68	2.244192e-83
99	69	2.826080e-83
99	70	3.444920e-83
99	71	0.000000e+00
99	72	0.000000e+00
99	73	8.807103e-84
99	74	1.067082e-83
99	75	1.320243e-83
99	76	1.244936e-83
99	77	1.319695e-83
99	78	1.581830e-83
99	79	2.245190e-83
99	80	2.494719e-83
99	81	3.201501e-83
99	82	2.595716e-83
99	83	0.000000e+00
99	84	0.000000e+00
99	85	2.029477e-84
99	86	5.892778e-84
99	87	8.955665e-84
99	88	1.170921e-83
99	89	1.261072e-83
99	90	1.378810e-83
99	91	1.623829e-83
99	92	1.940690e-83
99	93	2.094758e-83
99	94	1.904872e-83
99	95	0.000000e+00
99	96	0.000000e+00
99	97	2.543776e-84
99	98	1.270046e-83
99	99	2.819968e-83
99	100	1.579280e-83
99	101	1.432664e-83
99	102	1.252147e-83
99	103	1.151779e-83
99	104	1.648889e-83
99	105	1.540754e-83
99	106	1.717170e-83
99	107	0.000000e+00
99	108	0.000000e+00
99	109	0.000000e+00
100	0	0.000000e+00
100	1	1.809054e-84
100	2	4.860965e-84
100	3	7.233948e-84
100	4	9.405700e-84
100	5	1.019203e-83
100	6	1.051437e-83
100	7	1.111143e-83
100	8	1.332212e-83
100	9	1.454228e-83
100	10	1.388994e-83
100	11	0.000000e+00
100	12	0.000000e+00
100	13	1.790155e-84
100	14	4.876270e-84
100	15	7.244672e-84
100	16	9.415206e-84
100	17	1.033960e-83
100	18	1.069197e-83
100	19	1.115509e-83
100	20	1.347912e-83
100	21	1.470089e-83
100	22	1.412622e-83
100	23	0.000000e+00
100	24	0.000000e+00
100	25	1.824051e-84
100	26	4.893814e-84
100	27	7.344692e-84
100	28	9.538692e-84
100	29	1.028729e-83
100	30	1.060088e-83
100	31	1.128699e-83
100	32	1.353018e-83
100	33	1.469469e-83
100	34	1.394871e-83
100	35	0.000000e+00
100	36	0.000000e+00
100	37	1.825537e-84
100	38	4.813163e-84
100	39	7.252337e-84
100	40	9.439265e-84
100	41	1.003537e-83
100	42	1.032387e-83
100	43	1.113786e-83
100	44	1.324244e-83
100	45	1.439016e-83
100	46	1.352869e-83
100	47	0.000000e+00
100	48	0.000000e+00
100	49	1.801512e-84
100	50	4.845407e-84
100	51	7.244163e-84
100	52	9.431580e-84
100	53	1.020613e-83
100	54	1.052748e-83
100	55	1.115611e-83
100	56	1.339501e-83
100	57	1.455555e-83
100	58	1.385948e-83
100	59	0.000000e+00
100	60	0.000000e+00
100	61	-2.503119e-84
100	62	-5.002054e-84
100	63	3.903530e-84
100	64	1.132772e-83
100	65	1.766805e-83
100	66	1.709660e-83
100	67	1.796594e-83
100	68	2.568054e-83
100	69	3.278844e-83
100	70	3.831939e-83
100	71	0.000000e+00
100	72	0.000000e+00
100	73	1.130634e-83
100	74	1.427623e-83
100	75	1.610687e-83
100	76	1.587443e-83
100	77	1.600434e-83
100	78	1.808685e-83
100	79	2.687557e-83
100	80	2.705121e-83
100	81	3.030109e-83
100	82	2.696288e-83
100	83	0.000000e+00
100	84	0.000000e+00
100	85	-1.031965e-85
100	86	8.191529e-84
100	87	1.282051e-83
100	88	1.566457e-83
100	89	1.717055e-83
100	90	1.717212e-83
100	91	1.998639e-83
100	92	2.225192e-83
100	93	2.562586e-83
100	94	2.210609e-83
100	95	0.000000e+00
100	96	0.000000e+00
100	97	-2.648749e-84
100	98	9.999984e-84
100	99	1.579280e-83
100	100	2.890117e-83
100	101	2.018820e-83
100	102	1.670626e-83
100	103	1.423235e-83
100	104	2.013042e-83
100	105	1.764434e-83
100	106	2.090133e-83
100	107	0.000000e+00
100	108	0.000000e+00
100	109	0.000000e+00
101	0	0.000000e+00
101	1	2.270958e-84
101	2	6.090198e-84
101	3	8.898716e-84
101	4	1.165415e-83
101	5	1.266939e-83
101	6	1.277113e-83
101	7	1.272679e-83
101	8	1.426822e-83
101	9	1.469071e-83
101	10	1.346965e-83
101	11	0.000000e+00
101	12	0.000000e+00
101	13	2.254874e-84
101	14	6.129271e-84
101	15	8.895916e-84
101	16	1.165820e-83
101	17	1.273396e-83
101	18	1.295642e-83
101	19	1.277390e-83
101	20	1.441548e-83
101	21	1.477969e-83
101	22	1.365356e-83
101	23	0.000000e+00
101	24	0.000000e+00
101	25	2.285309e-84
101	26	6.122740e-84
101	27	9.036079e-84
101	28	1.181682e-83
101	29	1.281520e-83
101	30	1.287514e-83
101	31	1.291164e-83
101	32	1.445877e-83
101	33	1.486579e-83
101	34	1.352130e-83
101	35	0.000000e+00
101	36	0.000000e+00
101	37	2.279806e-84
101	38	6.001401e-84
101	39	8.933201e-84
101	40	1.170687e-83
101	41	1.262276e-83
101	42	1.256929e-83
101	43	1.272825e-83
101	44	1.415848e-83
101	45	1.463553e-83
101	46	1.315814e-83
101	47	0.000000e+00
101	48	0.000000e+00
101	49	2.259766e-84
101	50	6.067501e-84
101	51	8.912363e-84
101	52	1.168287e-83
101	53	1.268655e-83
101	54	1.278036e-83
101	55	1.276309e-83
101	56	1.431774e-83
101	57	1.470858e-83
101	58	1.342775e-83
101	59	0.000000e+00
101	60	0.000000e+00
101	61	-3.338955e-84
101	62	-5.170754e-84
101	63	3.286223e-84
101	64	1.176727e-83
101	65	1.952829e-83
101	66	1.868311e-83
101	67	1.912086e-83
101	68	2.724202e-83
101	69	3.386231e-83
101	70	3.762717e-83
101	71	0.000000e+00
101	72	0.000000e+00
101	73	1.170767e-83
101	74	1.466951e-83
101	75	1.783622e-83
101	76	1.741245e-83
101	77	1.709541e-83
101	78	1.947379e-83
101	79	2.963022e-83
101	80	2.902543e-83
101	81	3.336250e-83
101	82	2.866584e-83
101	83	0.000000e+00
101	84	0.000000e+00
101	85	1.141254e-85
101	86	9.790407e-84
101	87	1.376584e-83
101	88	1.602684e-83
101	89	1.844309e-83
101	90	1.712277e-83
101	91	1.881059e-83
101	92	1.983689e-83
101	93	2.277655e-83
101	94	2.012209e-83
101	95	0.000000e+00
101	96	0.000000e+00
101	97	-4.969454e-84
101	98	8.150628e-84
101	99	1.432664e-83
101	100	2.018820e-83
101	101	2.990351e-83
101	102	1.907164e-83
101	103	1.444843e-83
101	104	1.951541e-83
101	105	1.730986e-83
101	106	1.925610e-83
101	107	0.000000e+00
101	108	0.000000e+00
101	109	0.000000e+00
102	0	0.000000e+00
102	1	1.908699e-84
102	2	5.256031e-84
102	3	7.781644e-84
102	4	1.036584e-83
102	5	1.153942e-83
102	6	1.206020e-83
102	7	1.265159e-83
102	8	1.475055e-83
102	9	1.581302e-83
102	10	1.475707e-83
102	11	0.000000e+00
102	12	0.000000e+00
102	13	1.897514e-84
102	14	5.285763e-84
102	15	7.802766e-84
102	16	1.035988e-83
102	17	1.163944e-83
102	18	1.225525e-83
102	19	1.275793e-83
102	20	1.486424e-83
102	21	1.596429e-83
102	22	1.494946e-83
102	23	0.000000e+00
102	24	0.000000e+00
102	25	1.920693e-84
102	26	5.296563e-84
102	27	7.885998e-84
102	28	1.050675e-83
102	29	1.165301e-83
102	30	1.214256e-83
102	31	1.281098e-83
102	32	1.495033e-83
102	33	1.598171e-83
102	34	1.480613e-83
102	35	0.000000e+00
102	36	0.000000e+00
102	37	1.915368e-84
102	38	5.200192e-84
102	39	7.770281e-84
102	40	1.041734e-83
102	41	1.143213e-83
102	42	1.182008e-83
102	43	1.257210e-83
102	44	1.469093e-83
102	45	1.568193e-83
102	46	1.442271e-83
102	47	0.000000e+00
102	48	0.000000e+00
102	49	1.899106e-84
102	50	5.244386e-84
102	51	7.785061e-84
102	52	1.038618e-83
102	53	1.154531e-83
102	54	1.205507e-83
102	55	1.268275e-83
102	56	1.479728e-83
102	57	1.583156e-83
102	58	1.470343e-83
102	59	0.000000e+00
102	60	0.000000e+00
102	61	-6.213899e-84
102	62	-5.927766e-84
102	63	3.034081e-84
102	64	1.079318e-83
102	65	1.756492e-83
102	66	1.703329e-83
102	67	1.841569e-83
102	68	2.681553e-83
102	69	3.274432e-83
102	70	3.553389e-83
102	71	0.000000e+00
102	72	0.000000e+00
102	73	1.093520e-83
102	74	1.420105e-83
102	75	1.691298e-83
102	76	1.606069e-83
102	77	1.532475e-83
102	78	1.721150e-83
102	79	2.675912e-83
102	80	2.701505e-83
102	81	3.269317e-83
102	82	2.849690e-83
102	83	0.000000e+00
102	84	0.000000e+00
102	85	-1.510977e-84
102	86	4.235646e-84
102	87	8.670382e-84
102	88	1.220670e-83
102	89	1.638120e-83
102	90	1.733061e-83
102	91	1.937911e-83
102	92	2.125619e-83
102	93	2.492309e-83
102	94	2.290819e-83
102	95	0.000000e+00
102	96	0.000000e+00
102	97	-3.851586e-84
102	98	6.963522e-84
102	99	1.252147e-83
102	100	1.670626e-83
102	101	1.907164e-83
102	102	2.443115e-83
102	103	1.626288e-83
102	104	2.116968e-83
102	105	2.064407e-83
102	106	2.324959e-83
102	107	0.000000e+00
102	108	0.000000e+00
102	109	0.000000e+00
103	0	0.000000e+00
103	1	1.327877e-84
103	2	3.725313e-84
103	3	5.431235e-84
103	4	7.379309e-84
103	5	8.208787e-84
103	6	9.187324e-84
103	7	1.059198e-83
103	8	1.389041e-83
103	9	1.716980e-83
103	10	1.738293e-83
103	11	0.000000e+00
103	12	0.000000e+00
103	13	1.313546e-84
103	14	3.733390e-84
103	15	5.458899e-84
103	16	7.308485e-84
103	17	8.317816e-84
103	18	9.286789e-84
103	19	1.064999e-83
103	20	1.396287e-83
103	21	1.738909e-83
103	22	1.758400e-83
103	23	0.000000e+00
103	24	0.000000e+00
103	25	1.339517e-84
103	26	3.766089e-84
103	27	5.514589e-84
103	28	7.495032e-84
103	29	8.305118e-84
103	30	9.301751e-84
103	31	1.073663e-83
103	32	1.409683e-83
103	33	1.731500e-83
103	34	1.745541e-83
103	35	0.000000e+00
103	36	0.000000e+00
103	37	1.343666e-84
103	38	3.713762e-84
103	39	5.426553e-84
103	40	7.495765e-84
103	41	8.116551e-84
103	42	9.109049e-84
103	43	1.058931e-83
103	44	1.389665e-83
103	45	1.691934e-83
103	46	1.703840e-83
103	47	0.000000e+00
103	48	0.000000e+00
103	49	1.320830e-84
103	50	3.722182e-84
103	51	5.441400e-84
103	52	7.390501e-84
103	53	8.227735e-84
103	54	9.213523e-84
103	55	1.063029e-83
103	56	1.393544e-83
103	57	1.717551e-83
103	58	1.732635e-83
103	59	0.000000e+00
103	60	0.000000e+00
103	61	-1.698791e-84
103	62	-1.692499e-84
103	63	5.887231e-84
103	64	9.710852e-84
103	65	1.389267e-83
103	66	1.359686e-83
103	67	1.601484e-83
103	68	2.353700e-83
103	69	3.244873e-83
103	70	3.823916e-83
103	71	0.000000e+00
103	72	0.000000e+00
103	73	1.024897e-83
103	74	1.365527e-83
103	75	1.519744e-83
103	76	1.475933e-83
103	77	1.223300e-83
103	78	1.473667e-83
103	79	2.212533e-83
103	80	2.389398e-83
103	81	3.297304e-83
103	82	2.961566e-83
103	83	0.000000e+00
103	84	0.000000e+00
103	85	2.525797e-84
103	86	5.353814e-84
103	87	8.990489e-84
103	88	1.221401e-83
103	89	1.895149e-83
103	90	1.965882e-83
103	91	2.288814e-83
103	92	2.592584e-83
103	93	3.030080e-83
103	94	2.883450e-83
103	95	0.000000e+00
103	96	0.000000e+00
103	97	2.603923e-84
103	98	1.079609e-83
103	99	1.151779e-83
103	100	1.423235e-83
103	101	1.444843e-83
103	102	1.626288e-83
103	103	3.032734e-83
103	104	2.762189e-83
103	105	2.880279e-83
103	106	3.089110e-83
103	107	0.000000e+00
103	108	0.000000e+00
103	109	0.000000e+00
104	0	0.000000e+00
104	1	1.396399e-84
104	2	4.156538e-84
104	3	6.378938e-84
104	4	8.625265e-84
104	5	9.240379e-84
104	6	1.111559e-83
104	7	1.313858e-83
104	8	1.788062e-83
104	9	2.332508e-83
104	10	2.509556e-83
104	11	0.000000e+00
104	12	0.000000e+00
104	13	1.365568e-84
104	14	4.181807e-84
104	15	6.460567e-84
104	16	8.541628e-84
104	17	9.472851e-84
104	18	1.124103e-83
104	19	1.321873e-83
104	20	1.828612e-83
104	21	2.375827e-83
104	22	2.563745e-83
104	23	0.000000e+00
104	24	0.000000e+00
104	25	1.414828e-84
104	26	4.162770e-84
104	27	6.485097e-84
104	28	8.752792e-84
104	29	9.311876e-84
104	30	1.126223e-83
104	31	1.329630e-83
104	32	1.799462e-83
104	33	2.340753e-83
104	34	2.504070e-83
104	35	0.000000e+00
104	36	0.000000e+00
104	37	1.440044e-84
104	38	4.069583e-84
104	39	6.340035e-84
104	40	8.761179e-84
104	41	8.995620e-84
104	42	1.102582e-83
104	43	1.310426e-83
104	44	1.737652e-83
104	45	2.269140e-83
104	46	2.414452e-83
104	47	0.000000e+00
104	48	0.000000e+00
104	49	1.392045e-84
104	50	4.123743e-84
104	51	6.401754e-84
104	52	8.635965e-84
104	53	9.257228e-84
104	54	1.115432e-83
104	55	1.317301e-83
104	56	1.787610e-83
104	57	2.325382e-83
104	58	2.493764e-83
104	59	0.000000e+00
104	60	0.000000e+00
104	61	-4.615561e-84
104	62	-3.474298e-84
104	63	3.294541e-84
104	64	8.446344e-84
104	65	1.620203e-83
104	66	1.478198e-83
104	67	1.975340e-83
104	68	3.082710e-83
104	69	4.476389e-83
104	70	5.527172e-83
104	71	0.000000e+00
104	72	0.000000e+00
104	73	1.249002e-83
104	74	1.730914e-83
104	75	1.601947e-83
104	76	1.656098e-83
104	77	1.395729e-83
104	78	1.667771e-83
104	79	2.766606e-83
104	80	3.193476e-83
104	81	5.299523e-83
104	82	3.857154e-83
104	83	0.000000e+00
104	84	0.000000e+00
104	85	-4.773836e-84
104	86	1.489540e-84
104	87	8.665745e-84
104	88	1.426544e-83
104	89	2.303769e-83
104	90	2.562022e-83
104	91	3.190929e-83
104	92	3.777673e-83
104	93	4.543935e-83
104	94	4.293700e-83
104	95	0.000000e+00
104	96	0.000000e+00
104	97	-6.008907e-85
104	98	9.375756e-84
104	99	1.648889e-83
104	100	2.013042e-83
104	101	1.951541e-83
104	102	2.116968e-83
104	103	2.762189e-83
104	104	5.239406e-83
104	105	4.093520e-83
104	106	4.497640e-83
104	107	0.000000e+00
104	108	0.000000e+00
104	109	0.000000e+00
105	0	0.000000e+00
105	1	1.479469e-84
105	2	4.358795e-84
105	3	6.584430e-84
105	4	9.091469e-84
105	5	1.020609e-83
105	6	1.206653e-83
105	7	1.436801e-83
105	8	2.002222e-83
105	9	2.681148e-83
105	10	2.937180e-83
105	11	0.000000e+00
105	12	0.000000e+00
105	13	1.447208e-84
105	14	4.356720e-84
105	15	6.659322e-84
105	16	8.975166e-84
105	17	1.040018e-83
105	18	1.217498e-83
105	19	1.454478e-83
105	20	2.034531e-83
105	21	2.733624e-83
105	22	2.989346e-83
105	23	0.000000e+00
105	24	0.000000e+00
105	25	1.502163e-84
105	26	4.405010e-84
105	27	6.687895e-84
105	28	9.239626e-84
105	29	1.031934e-83
105	30	1.222359e-83
105	31	1.451823e-83
105	32	2.020022e-83
105	33	2.693328e-83
105	34	2.937831e-83
105	35	0.000000e+00
105	36	0.000000e+00
105	37	1.528685e-84
105	38	4.350205e-84
105	39	6.539044e-84
105	40	9.271409e-84
105	41	1.002811e-83
105	42	1.198672e-83
105	43	1.421878e-83
105	44	1.965698e-83
105	45	2.609712e-83
105	46	2.846179e-83
105	47	0.000000e+00
105	48	0.000000e+00
105	49	1.476924e-84
105	50	4.349817e-84
105	51	6.603407e-84
105	52	9.105458e-84
105	53	1.023337e-83
105	54	1.210171e-83
105	55	1.440896e-83
105	56	2.003028e-83
105	57	2.676131e-83
105	58	2.921636e-83
105	59	0.000000e+00
105	60	0.000000e+00
105	61	-5.629362e-84
105	62	-8.381564e-85
105	63	5.173724e-84
105	64	1.053814e-83
105	65	1.661841e-83
105	66	1.544116e-83
105	67	2.130482e-83
105	68	3.458753e-83
105	69	5.068503e-83
105	70	6.179002e-83
105	71	0.000000e+00
105	72	0.000000e+00
105	73	1.366839e-83
105	74	1.595730e-83
105	75	1.559107e-83
105	76	1.747239e-83
105	77	1.431626e-83
105	78	1.827481e-83
105	79	2.876062e-83
105	80	3.562091e-83
105	81	5.843406e-83
105	82	4.681302e-83
105	83	0.000000e+00
105	84	0.000000e+00
105	85	-2.553698e-84
105	86	1.717205e-84
105	87	7.699344e-84
105	88	1.327281e-83
105	89	2.313035e-83
105	90	2.663841e-83
105	91	3.243243e-83
105	92	3.971895e-83
105	93	4.779075e-83
105	94	4.710022e-83
105	95	0.000000e+00
105	96	0.000000e+00
105	97	8.776674e-85
105	98	9.850257e-84
105	99	1.540754e-83
105	100	1.764434e-83
105	101	1.730986e-83
105	102	2.064407e-83
105	103	2.880279e-83
105	104	4.093520e-83
105	105	5.690626e-83
105	106	4.633477e-83
105	107	0.000000e+00
105	108	0.000000e+00
105	109	0.000000e+00
106	0	0.000000e+00
106	1	1.416653e-84
106	2	4.119662e-84
106	3	6.314989e-84
106	4	8.754728e-84
106	5	9.993792e-84
106	6	1.210966e-83
106	7	1.495451e-83
106	8	2.091662e-83
106	9	2.786423e-83
106	10	3.049949e-83
106	11	0.000000e+00
106	12	0.000000e+00
106	13	1.385873e-84
106	14	4.150040e-84
106	15	6.409804e-84
106	16	8.602026e-84
106	17	1.020362e-83
106	18	1.212748e-83
106	19	1.502356e-83
106	20	2.112668e-83
106	21	2.831214e-83
106	22	3.095307e-83
106	23	0.000000e+00
106	24	0.000000e+00
106	25	1.436157e-84
106	26	4.140636e-84
106	27	6.420800e-84
106	28	8.912881e-84
106	29	1.011614e-83
106	30	1.233080e-83
106	31	1.515143e-83
106	32	2.116542e-83
106	33	2.801248e-83
106	34	3.055523e-83
106	35	0.000000e+00
106	36	0.000000e+00
106	37	1.461855e-84
106	38	4.048429e-84
106	39	6.262984e-84
106	40	8.987707e-84
106	41	9.816129e-84
106	42	1.220067e-83
106	43	1.494877e-83
106	44	2.073118e-83
106	45	2.723259e-83
106	46	2.968933e-83
106	47	0.000000e+00
106	48	0.000000e+00
106	49	1.412652e-84
106	50	4.099093e-84
106	51	6.339466e-84
106	52	8.772016e-84
106	53	1.003603e-83
106	54	1.217892e-83
106	55	1.500048e-83
106	56	2.095050e-83
106	57	2.781065e-83
106	58	3.036388e-83
106	59	0.000000e+00
106	60	0.000000e+00
106	61	-8.251752e-84
106	62	-5.485858e-84
106	63	3.799347e-84
106	64	1.012033e-83
106	65	1.682891e-83
106	66	1.613825e-83
106	67	2.119452e-83
106	68	3.397610e-83
106	69	5.011305e-83
106	70	6.227701e-83
106	71	0.000000e+00
106	72	0.000000e+00
106	73	1.582393e-83
106	74	2.029647e-83
106	75	1.835148e-83
106	76	1.996581e-83
106	77	1.605802e-83
106	78	1.979857e-83
106	79	3.071524e-83
106	80	3.548026e-83
106	81	6.027552e-83
106	82	4.629115e-83
106	83	0.000000e+00
106	84	0.000000e+00
106	85	-5.274618e-84
106	86	-7.130708e-85
106	87	6.872367e-84
106	88	1.376066e-83
106	89	2.507192e-83
106	90	2.954198e-83
106	91	3.677310e-83
106	92	4.496674e-83
106	93	5.352203e-83
106	94	5.183771e-83
106	95	0.000000e+00
106	96	0.000000e+00
106	97	-1.129317e-84
106	98	9.576783e-84
106	99	1.717170e-83
106	100	2.090133e-83
106	101	1.925610e-83
106	102	2.324959e-83
106	103	3.089110e-83
106	104	4.497640e-83
106	105	4.633477e-83
106	106	7.394150e-83
106	107	0.000000e+00
106	108	0.000000e+00
106	109	0.000000e+00
107	0	0.000000e+00
107	1	0.000000e+00
107	2	0.000000e+00
107	3	0.000000e+00
107	4	0.000000e+00
107	5	0.000000e+00
107	6	0.000000e+00
107	7	0.000000e+00
107	8	0.000000e+00
107	9	0.000000e+00
107	10	0.000000e+00
107	11	0.000000e+00
107	12	0.000000e+00
107	13	0.000000e+00
107	14	0.000000e+00
107	15	0.000000e+00
107	16	0.000000e+00
107	17	0.000000e+00
107	18	0.000000e+00
107	19	0.000000e+00
107	20	0.000000e+00
107	21	0.000000e+00
107	22	0.000000e+00
107	23	0.000000e+00
107	24	0.000000e+00
107	25	0.000000e+00
107	26	0.000000e+00
107	27	0.000000e+00
107	28	0.000000e+00
107	29	0.000000e+00
107	30	0.000000e+00
107	31	0.000000e+00
107	32	0.000000e+00
107	33	0.000000e+00
107	34	0.000000e+00
107	35	0.000000e+00
107	36	0.000000e+00
107	37	0.000000e+00
107	38	0.000000e+00
107	39	0.000000e+00
107	40	0.000000e+00
107	41	0.000000e+00
107	42	0.000000e+00
107	43	0.000000e+00
107	44	0.000000e+00
107	45	0.000000e+00
107	46	0.000000e+00
107	47	0.000000e+00
107	48	0.000000e+00
107	49	0.000000e+00
107	50	0.000000e+00
107	51	0.000000e+00
107	52	0.000000e+00
107	53	0.000000e+00
107	54	0.000000e+00
107	55	0.000000e+00
107	56	0.000000e+00
107	57	0.000000e+00
107	58	0.000000e+00
107	59	0.000000e+00
107	60	0.000000e+00
107	61	0.000000e+00
107	62	0.000000e+00
107	63	0.000000e+00
107	64	0.000000e+00
107	65	0.000000e+00
107	66	0.000000e+00
107	67	0.000000e+00
107	68	0.000000e+00
107	69	0.000000e+00
107	70	0.000000e+00
107	71	0.000000e+00
107	72	0.000000e+00
107	73	0.000000e+00
107	74	0.000000e+00
107	75	0.000000e+00
107	76	0.000000e+00
107	77	0.000000e+00
107	78	0.000000e+00
107	79	0.000000e+00
107	80	0.000000e+00
107	81	0.000000e+00
107	82	0.000000e+00
107	83	0.000000e+00
107	84	0.000000e+00
107	85	0.000000e+00
107	86	0.000000e+00
107	87	0.000000e+00
107	88	0.000000e+00
107	89	0.000000e+00
107	90	0.000000e+00
107	91	0.000000e+00
107	92	0.000000e+00
107	93	0.000000e+00
107	94	0.000000e+00
107	95	0.000000e+00
107	96	0.000000e+00
107	97	0.000000e+00
107	98	0.000000e+00
107	99	0.000000e+00
107	100	0.000000e+00
107	101	0.000000e+00
107	102	0.000000e+00
107	103	0.000000e+00
107	104	0.000000e+00
107	105	0.000000e+00
107	106	0.000000e+00
107	107	0.000000e+00
107	108	0.000000e+00
107	109	0.000000e+00
108	0	0.000000e+00
108	1	0.000000e+00
108	2	0.000000e+00
108	3	0.000000e+00
108	4	0.000000e+00
108	5	0.000000e+00
108	6	0.000000e+00
108	7	0.000000e+00
108	8	0.000000e+00
108	9	0.000000e+00
108	10	0.000000e+00
108	11	0.000000e+00
108	12	0.000000e+00
108	13	0.000000e+00
108	14	0.000000e+00
108	15	0.000000e+00
108	16	0.000000e+00
108	17	0.000000e+00
108	18	0.000000e+00
108	19	0.000000e+00
108	20	0.000000e+00
108	21	0.000000e+00
108	22	0.000000e+00
108	23	0.000000e+00
108	24	0.000000e+00
108	25	0.000000e+00
108	26	0.000000e+00
108	27	0.000000e+00
108	28	0.000000e+00
108	29	0.000000e+00
108	30	0.000000e+00
108	31	0.000000e+00
108	32	0.000000e+00
108	33	0.000000e+00
108	34	0.000000e+00
108	35	0.000000e+00
108	36	0.000000e+00
108	37	0.000000e+00
108	38	0.000000e+00
108	39	0.000000e+00
108	40	0.000000e+00
108	41	0.000000e+00
108	42	0.000000e+00
108	43	0.000000e+00
108	44	0.000000e+00
108	45	0.000000e+00
108	46	0.000000e+00
108	47	0.000000e+00
108	48	0.000000e+00
108	49	0.000000e+00
108	50	0.000000e+00
108	51	0.000000e+00
108	52	0.000000e+00
108	53	0.000000e+00
108	54	0.000000e+00
108	55	0.000000e+00
108	56	0.000000e+00
108	57	0.000000e+00
108	58	0.000000e+00
108	59	0.000000e+00
108	60	0.000000e+00
108	61	0.000000e+00
108	62	0.000000e+00
108	63	0.000000e+00
108	64	0.000000e+00
108	65	0.000000e+00
108	66	0.000000e+00
108	67	0.000000e+00
108	68	0.000000e+00
108	69	0.000000e+00
108	70	0.000000e+00
108	71	0.000000e+00
108	72	0.000000e+00
108	73	0.000000e+00
108	74	0.000000e+00
108	75	0.000000e+00
108	76	0.000000e+00
108	77	0.000000e+00
108	78	0.000000e+00
108	79	0.000000e+00
108	80	0.000000e+00
108	81	0.000000e+00
108	82	0.000000e+00
108	83	0.000000e+00
108	84	0.000000e+00
108	85	0.000000e+00
108	86	0.000000e+00
108	87	0.000000e+00
108	88	0.000000e+00
108	89	0.000000e+00
108	90	0.000000e+00
108	91	0.000000e+00
108	92	0.000000e+00
108	93	0.000000e+00
108	94	0.000000e+00
108	95	0.000000e+00
108	96	0.000000e+00
108	97	0.000000e+00
108	98	0.000000e+00
108	99	0.000000e+00
108	100	0.000000e+00
108	101	0.000000e+00
108	102	0.000000e+00
108	103	0.000000e+00
108	104	0.000000e+00
108	105	0.000000e+00
108	106	0.000000e+00
108	107	0.000000e+00
108	108	0.000000e+00
108	109	0.000000e+00
109	0	0.000000e+00
109	1	0.000000e+00
109	2	0.000000e+00
109	3	0.000000e+00
109	4	0.000000e+00
109	5	0.000000e+00
109	6	0.000000e+00
109	7	0.000000e+00
109	8	0.000000e+00
109	9	0.000000e+00
109	10	0.000000e+00
109	11	0.000000e+00
109	12	0.000000e+00
109	13	0.000000e+00
109	14	0.000000e+00
109	15	0.000000e+00
109	16	0.000000e+00
109	17	0.000000e+00
109	18	0.000000e+00
109	19	0.000000e+00
109	20	0.000000e+00
109	21	0.000000e+00
109	22	0.000000e+00
109	23	0.000000e+00
109	24	0.000000e+00
109	25	0.000000e+00
109	26	0.000000e+00
109	27	0.000000e+00
109	28	0.000000e+00
109	29	0.000000e+00
109	30	0.000000e+00
109	31	0.000000e+00
109	32	0.000000e+00
109	33	0.000000e+00
109	34	0.000000e+00
109	35	0.000000e+00
109	36	0.000000e+00
109	37	0.000000e+00
109	38	0.000000e+00
109	39	0.000000e+00
109	40	0.000000e+00
109	41	0.000000e+00
109	42	0.000000e+00
109	43	0.000000e+00
109	44	0.000000e+00
109	45	0.000000e+00
109	46	0.000000e+00
109	47	0.000000e+00
109	48	0.000000e+00
109	49	0.000000e+00
109	50	0.000000e+00
109	51	0.000000e+00
109	52	0.000000e+00
109	53	0.000000e+00
109	54	0.000000e+00
109	55	0.000000e+00
109	56	0.000000e+00
109	57	0.000000e+00
109	58	0.000000e+00
109	59	0.000000e+00
109	60	0.000000e+00
109	61	0.000000e+00
109	62	0.000000e+00
109	63	0.000000e+00
109	64	0.000000e+00
109	65	0.000000e+00
109	66	0.000000e+00
109	67	0.000000e+00
109	68	0.000000e+00
109	69	0.000000e+00
109	70	0.000000e+00
109	71	0.000000e+00
109	72	0.000000e+00
109	73	0.000000e+00
109	74	0.000000e+00
109	75	0.000000e+00
109	76	0.000000e+00
109	77	0.000000e+00
109	78	0.000000e+00
109	79	0.000000e+00
109	80	0.000000e+00
109	81	0.000000e+00
109	82	0.000000e+00
109	83	0.000000e+00
109	84	0.000000e+00
109	85	0.000000e+00
109	86	0.000000e+00
109	87	0.000000e+00
109	88	0.000000e+00
109	89	0.000000e+00
109	90	0.000000e+00
109	91	0.000000e+00
109	92	0.000000e+00
109	93	0.000000e+00
109	94	0.000000e+00
109	95	0.000000e+00
109	96	0.000000e+00
109	97	0.000000e+00
109	98	0.000000e+00
109	99	0.000000e+00
109	100	0.000000e+00
109	101	0.000000e+00
109	102	0.000000e+00
109	103	0.000000e+00
109	104	0.000000e+00
109	105	0.000000e+00
109	106	0.000000e+00
109	107	0.000000e+00
109	108	0.000000e+00
109	109	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_dpt.txt <==
# Title: 
# X-axis: Xsec.GetBin + material offset
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.5	4.391828e-39	3.799857e-40
1.5	2.324141e-39	3.129140e-40
2.5	1.217280e-39	2.540896e-40
3.5	6.351112e-40	1.138501e-40
4.5	1.008332e-40	2.635798e-41
5.5	1.838088e-42	1.287389e-42
6.5	5.250181e-45	5.644742e-45
7.5	0.000000e+00	0.000000e+00
8.5	4.444685e-39	3.791355e-40
9.5	2.356168e-39	3.151456e-40
10.5	1.241139e-39	2.553896e-40
11.5	6.272747e-40	1.133245e-40
12.5	1.043693e-40	2.646224e-41
13.5	2.194996e-42	1.498132e-42
14.5	7.745725e-45	1.099431e-44
15.5	0.000000e+00	0.000000e+00
16.5	4.429157e-39	3.869671e-40
17.5	2.337978e-39	3.161241e-40
18.5	1.227426e-39	2.562143e-40
19.5	6.479258e-40	1.158595e-40
20.5	1.002821e-40	2.657398e-41
21.5	1.997558e-42	1.416373e-42
22.5	4.715598e-45	5.618255e-45
23.5	0.000000e+00	0.000000e+00
24.5	4.325708e-39	3.868924e-40
25.5	2.280495e-39	3.122185e-40
26.5	1.189672e-39	2.527789e-40
27.5	6.495847e-40	1.158937e-40
28.5	9.550705e-41	2.662783e-41
29.5	1.850352e-42	1.745223e-42
30.5	2.642582e-45	3.895123e-45
31.5	0.000000e+00	0.000000e+00
32.5	4.390878e-39	3.815062e-40
33.5	2.320591e-39	3.130894e-40
34.5	1.218040e-39	2.535591e-40
35.5	6.370270e-40	1.141460e-40
36.5	9.994658e-41	2.627645e-41
37.5	2.016766e-42	1.374531e-42
38.5	5.289653e-45	6.527889e-45
39.5	0.000000e+00	0.000000e+00
40.5	4.283598e-39	7.395151e-40
41.5	2.676326e-39	5.095594e-40
42.5	1.569476e-39	4.352548e-40
43.5	5.150999e-40	2.416641e-40
44.5	4.503582e-41	9.082087e-41
45.5	2.384699e-42	1.245046e-41
46.5	0.000000e+00	0.000000e+00
47.5	0.000000e+00	0.000000e+00
48.5	4.881684e-39	9.688612e-40
49.5	2.315905e-39	6.231244e-40
50.5	9.708167e-40	4.090691e-40
51.5	5.369134e-40	2.543847e-40
52.5	6.138996e-41	9.494109e-41
53.5	3.220554e-42	5.451698e-41
54.5	0.000000e+00	0.000000e+00
55.5	0.000000e+00	0.000000e+00
56.5	3.744875e-39	4.392907e-40
57.5	3.096480e-39	4.016476e-40
58.5	1.640210e-39	3.328964e-40
59.5	1.330041e-39	2.758513e-40
60.5	3.060345e-40	1.063784e-40
61.5	1.096267e-41	1.155295e-41
62.5	0.000000e+00	0.000000e+00
63.5	0.000000e+00	0.000000e+00
64.5	2.697146e-39	3.667297e-40
65.5	2.886695e-39	3.832529e-40
66.5	1.792900e-39	2.613224e-40
67.5	1.465379e-39	2.248227e-40
68.5	5.598689e-40	1.303572e-40
69.5	9.649380e-42	1.809217e-41
70.5	0.000000e+00	0.000000e+00
71.5	0.000000e+00	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_dpt_fine.txt <==
# Title: 
# X-axis: Xsec.GetBin + material offset
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.5	2.882012e-39	2.364858e-40
1.5	5.878643e-39	5.430092e-40
2.5	2.759445e-39	3.405900e-40
3.5	1.859602e-39	2.865685e-40
4.5	1.337001e-39	2.850406e-40
5.5	1.118941e-39	2.183441e-40
6.5	7.869859e-40	1.428552e-40
7.5	2.484262e-40	4.880250e-41
8.5	4.274298e-42	2.134612e-42
9.5	2.725806e-45	3.222925e-45
10.5	0.000000e+00	0.000000e+00
11.5	2.917063e-39	2.363563e-40
12.5	5.942908e-39	5.419756e-40
13.5	2.789006e-39	3.414637e-40
14.5	1.891581e-39	2.906316e-40
15.5	1.364178e-39	2.878917e-40
16.5	1.140176e-39	2.182544e-40
17.5	7.731420e-40	1.432642e-40
18.5	2.518083e-40	4.804255e-41
19.5	4.799226e-42	2.262267e-42
20.5	1.687558e-45	2.386715e-45
21.5	0.000000e+00	0.000000e+00
22.5	2.907333e-39	2.409942e-40
23.5	5.926825e-39	5.531954e-40
24.5	2.773245e-39	3.451124e-40
25.5	1.875442e-39	2.884287e-40
26.5	1.349373e-39	2.868795e-40
27.5	1.126351e-39	2.207722e-40
28.5	8.037074e-40	1.447925e-40
29.5	2.504450e-40	4.978542e-41
30.5	4.367133e-42	2.156238e-42
31.5	1.341455e-45	1.591952e-45
32.5	0.000000e+00	0.000000e+00
33.5	2.841304e-39	2.423246e-40
34.5	5.792773e-39	5.530663e-40
35.5	2.712068e-39	3.432952e-40
36.5	1.824272e-39	2.830406e-40
37.5	1.307025e-39	2.817394e-40
38.5	1.091715e-39	2.196079e-40
39.5	8.096905e-40	1.437719e-40
40.5	2.444289e-40	5.058488e-41
41.5	4.000390e-42	2.281739e-42
42.5	1.107329e-45	1.745235e-45
43.5	0.000000e+00	0.000000e+00
44.5	2.882987e-39	2.375232e-40
45.5	5.873866e-39	5.453633e-40
46.5	2.751614e-39	3.412734e-40
47.5	1.861535e-39	2.861268e-40
48.5	1.339272e-39	2.842878e-40
49.5	1.117909e-39	2.180485e-40
50.5	7.893326e-40	1.429114e-40
51.5	2.479127e-40	4.894180e-41
52.5	4.419430e-42	2.136560e-42
53.5	1.405003e-45	1.665563e-45
54.5	0.000000e+00	0.000000e+00
55.5	2.701126e-39	5.122192e-40
56.5	5.884394e-39	1.046232e-39
57.5	3.016571e-39	6.057860e-40
58.5	2.201434e-39	4.921180e-40
59.5	1.767812e-39	4.960644e-40
60.5	1.471983e-39	4.229928e-40
61.5	7.883229e-40	3.397006e-40
62.5	9.387677e-41	1.078570e-40
63.5	1.142290e-41	2.107781e-41
64.5	0.000000e+00	0.000000e+00
65.5	0.000000e+00	0.000000e+00
66.5	2.935547e-39	6.990721e-40
67.5	6.334180e-39	1.396206e-39
68.5	2.798151e-39	7.696108e-40
69.5	1.825595e-39	5.782546e-40
70.5	1.116501e-39	4.477232e-40
71.5	9.236995e-40	4.647762e-40
72.5	4.704679e-40	3.221256e-40
73.5	3.316091e-40	1.481258e-40
74.5	3.524078e-42	2.574272e-41
75.5	0.000000e+00	0.000000e+00
76.5	0.000000e+00	0.000000e+00
77.5	2.144582e-39	2.899599e-40
78.5	5.145684e-39	6.142842e-40
79.5	3.859836e-39	4.854868e-40
80.5	2.413743e-39	3.521808e-40
81.5	1.813378e-39	3.506447e-40
82.5	1.565760e-39	3.410424e-40
83.5	1.530409e-39	3.379125e-40
84.5	6.364824e-40	1.506109e-40
85.5	2.276951e-41	1.916713e-41
86.5	0.000000e+00	0.000000e+00
87.5	0.000000e+00	0.000000e+00
88.5	1.588589e-39	2.674341e-40
89.5	3.657514e-39	4.834776e-40
90.5	3.390578e-39	4.480038e-40
91.5	2.374185e-39	3.549561e-40
92.5	1.853187e-39	2.733583e-40
93.5	1.892190e-39	2.997949e-40
94.5	1.721782e-39	2.806522e-40
95.5	8.064990e-40	1.474867e-40
96.5	6.145512e-41	3.208280e-41
97.5	0.000000e+00	0.000000e+00
98.5	0.000000e+00	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_dptx.txt <==
# Title: 
# X-axis: Xsec.GetBin + material offset
# Y-axis: d#sigma/d#delta P_{Tx} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.5	3.913727e-42	1.088268e-42
1.5	2.815742e-40	4.857933e-41
2.5	1.129544e-39	1.546457e-40
3.5	3.368938e-39	3.653879e-40
4.5	3.288934e-39	3.679141e-40
5.5	1.082806e-39	1.531446e-40
6.5	2.803191e-40	4.571693e-41
7.5	3.829495e-42	1.044164e-42
8.5	0.000000e+00	0.000000e+00
9.5	0.000000e+00	0.000000e+00
10.5	4.097922e-42	1.129036e-42
11.5	2.874225e-40	4.949364e-41
12.5	1.149757e-39	1.567181e-40
13.5	3.417877e-39	3.643924e-40
14.5	3.302404e-39	3.640058e-40
15.5	1.099665e-39	1.537784e-40
16.5	2.803551e-40	4.566043e-41
17.5	4.030207e-42	1.095977e-42
18.5	0.000000e+00	0.000000e+00
19.5	0.000000e+00	0.000000e+00
20.5	3.927257e-42	1.092067e-42
21.5	2.841783e-40	4.864546e-41
22.5	1.140219e-39	1.562846e-40
23.5	3.391653e-39	3.709956e-40
24.5	3.328542e-39	3.757943e-40
25.5	1.087767e-39	1.552724e-40
26.5	2.842582e-40	4.639544e-41
27.5	4.026482e-42	1.062737e-42
28.5	0.000000e+00	0.000000e+00
29.5	0.000000e+00	0.000000e+00
30.5	3.695384e-42	1.104864e-42
31.5	2.760019e-40	4.803704e-41
32.5	1.109466e-39	1.538451e-40
33.5	3.305101e-39	3.705773e-40
34.5	3.277713e-39	3.784857e-40
35.5	1.058259e-39	1.542989e-40
36.5	2.811253e-40	4.683635e-41
37.5	3.913718e-42	1.113934e-42
38.5	0.000000e+00	0.000000e+00
39.5	0.000000e+00	0.000000e+00
40.5	3.896646e-42	1.077389e-42
41.5	2.822947e-40	4.825600e-41
42.5	1.132458e-39	1.547663e-40
43.5	3.364090e-39	3.660551e-40
44.5	3.291011e-39	3.698239e-40
45.5	1.080244e-39	1.534602e-40
46.5	2.801704e-40	4.571262e-41
47.5	3.987326e-42	1.046428e-42
48.5	0.000000e+00	0.000000e+00
49.5	0.000000e+00	0.000000e+00
50.5	5.562309e-42	7.532218e-42
51.5	5.636560e-40	1.504371e-40
52.5	1.337196e-39	3.207614e-40
53.5	3.472399e-39	6.193806e-40
54.5	3.176537e-39	6.462552e-40
55.5	1.226144e-39	3.349078e-40
56.5	2.666758e-40	1.349518e-40
57.5	4.580805e-42	4.648327e-42
58.5	0.000000e+00	0.000000e+00
59.5	0.000000e+00	0.000000e+00
60.5	6.596218e-42	6.020805e-42
61.5	4.939405e-40	1.627854e-40
62.5	1.149460e-39	3.361727e-40
63.5	3.500172e-39	9.989186e-40
64.5	3.941422e-39	9.338937e-40
65.5	1.294215e-39	4.443385e-40
66.5	2.287102e-40	1.255336e-40
67.5	1.664861e-41	1.364721e-41
68.5	0.000000e+00	0.000000e+00
69.5	0.000000e+00	0.000000e+00
70.5	8.239615e-42	3.461181e-42
71.5	5.888500e-40	1.289318e-40
72.5	1.731618e-39	3.124589e-40
73.5	3.226641e-39	4.373112e-40
74.5	3.920994e-39	4.613865e-40
75.5	1.648911e-39	2.822283e-40
76.5	4.236900e-40	1.237545e-40
77.5	4.939484e-42	3.399328e-42
78.5	0.000000e+00	0.000000e+00
79.5	0.000000e+00	0.000000e+00
80.5	1.353902e-41	8.237610e-42
81.5	5.806933e-40	1.183020e-40
82.5	1.741298e-39	2.601136e-40
83.5	3.083477e-39	3.789014e-40
84.5	3.185436e-39	4.163553e-40
85.5	1.672199e-39	3.004139e-40
86.5	5.475144e-40	1.141699e-40
87.5	8.255455e-42	3.780144e-42
88.5	0.000000e+00	0.000000e+00
89.5	0.000000e+00	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_dpty.txt <==
# Title: 
# X-axis: Xsec.GetBin + material offset
# Y-axis: d#sigma/d#delta P_{Ty} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.5	0.000000e+00	0.000000e+00
1.5	3.154893e-43	8.514849e-43
2.5	3.779307e-41	1.473022e-41
3.5	2.899175e-40	6.718721e-41
4.5	5.536180e-40	1.125503e-40
5.5	8.505991e-40	1.953384e-40
6.5	1.264658e-39	2.660418e-40
7.5	3.170648e-39	3.374910e-40
8.5	2.690802e-39	2.318437e-40
9.5	2.922098e-40	3.140939e-41
10.5	6.832134e-42	1.076649e-42
11.5	0.000000e+00	0.000000e+00
12.5	0.000000e+00	0.000000e+00
13.5	0.000000e+00	0.000000e+00
14.5	0.000000e+00	0.000000e+00
15.5	5.444957e-43	1.117678e-42
16.5	4.119655e-41	1.469483e-41
17.5	2.975217e-40	6.605439e-41
18.5	5.410329e-40	1.126726e-40
19.5	8.481132e-40	1.958502e-40
20.5	1.276981e-39	2.694101e-40
21.5	3.238528e-39	3.364541e-40
22.5	2.716400e-39	2.332067e-40
23.5	2.923547e-40	3.195800e-41
24.5	6.750273e-42	1.150504e-42
25.5	0.000000e+00	0.000000e+00
26.5	0.000000e+00	0.000000e+00
27.5	0.000000e+00	0.000000e+00
28.5	0.000000e+00	0.000000e+00
29.5	4.606823e-43	1.109562e-42
30.5	3.713864e-41	1.452644e-41
31.5	2.908806e-40	6.890520e-41
32.5	5.651147e-40	1.145184e-40
33.5	8.683461e-40	1.972785e-40
34.5	1.281960e-39	2.684691e-40
35.5	3.182095e-39	3.441860e-40
36.5	2.708881e-39	2.345264e-40
37.5	2.914660e-40	3.153734e-41
38.5	7.157367e-42	1.098798e-42
39.5	0.000000e+00	0.000000e+00
40.5	0.000000e+00	0.000000e+00
41.5	0.000000e+00	0.000000e+00
42.5	0.000000e+00	0.000000e+00
43.5	3.989641e-43	1.593145e-42
44.5	3.362021e-41	1.470380e-41
45.5	2.793660e-40	7.075326e-41
46.5	5.746259e-40	1.150709e-40
47.5	8.610799e-40	1.955909e-40
48.5	1.256261e-39	2.638474e-40
49.5	3.072094e-39	3.447210e-40
50.5	2.655559e-39	2.335096e-40
51.5	2.864992e-40	3.204571e-41
52.5	7.390353e-42	1.177323e-42
53.5	0.000000e+00	0.000000e+00
54.5	0.000000e+00	0.000000e+00
55.5	0.000000e+00	0.000000e+00
56.5	0.000000e+00	0.000000e+00
57.5	4.752291e-43	1.054798e-42
58.5	3.743692e-41	1.437190e-41
59.5	2.885269e-40	6.761896e-41
60.5	5.551712e-40	1.128084e-40
61.5	8.553260e-40	1.950062e-40
62.5	1.269106e-39	2.661831e-40
63.5	3.163013e-39	3.391402e-40
64.5	2.686866e-39	2.318845e-40
65.5	2.884018e-40	3.114119e-41
66.5	7.007891e-42	1.079824e-42
67.5	0.000000e+00	0.000000e+00
68.5	0.000000e+00	0.000000e+00
69.5	0.000000e+00	0.000000e+00
70.5	0.000000e+00	0.000000e+00
71.5	0.000000e+00	0.000000e+00
72.5	4.671886e-41	8.903830e-41
73.5	5.831827e-42	1.029550e-40
74.5	3.694000e-40	3.136571e-40
75.5	7.389044e-40	3.703945e-40
76.5	1.512119e-39	4.620117e-40
77.5	3.600466e-39	6.747579e-40
78.5	2.782793e-39	5.405900e-40
79.5	4.103649e-40	1.213530e-40
80.5	6.893537e-42	4.297122e-42
81.5	0.000000e+00	0.000000e+00
82.5	0.000000e+00	0.000000e+00
83.5	0.000000e+00	0.000000e+00
84.5	0.000000e+00	0.000000e+00
85.5	6.366825e-43	1.072102e-41
86.5	1.511661e-40	1.083681e-40
87.5	6.330937e-40	3.374118e-40
88.5	6.646286e-40	4.149990e-40
89.5	1.056251e-39	4.715013e-40
90.5	1.391542e-39	5.415535e-40
91.5	3.603426e-39	8.429877e-40
92.5	2.699088e-39	7.238867e-40
93.5	1.627090e-40	1.049552e-40
94.5	1.908405e-41	1.159671e-41
95.5	0.000000e+00	0.000000e+00
96.5	0.000000e+00	0.000000e+00
97.5	0.000000e+00	0.000000e+00
98.5	0.000000e+00	0.000000e+00
99.5	3.392536e-42	7.083578e-42
100	1.792287e-40	8.696698e-41
102	7.865448e-40	2.696413e-40
102	1.056295e-39	3.782328e-40
104	1.259808e-39	4.003050e-40
104	1.907851e-39	3.371422e-40
106	3.097408e-39	3.611095e-40
106	2.669531e-39	3.317418e-40
108	3.458200e-40	6.557906e-41
108	9.006242e-42	4.710602e-42
110	0.000000e+00	0.000000e+00
110	0.000000e+00	0.000000e+00
112	0.000000e+00	0.000000e+00
112	0.000000e+00	0.000000e+00
114	3.064012e-42	4.224827e-42
114	4.528431e-40	1.241276e-40
116	8.594248e-40	2.467969e-40
116	1.304557e-39	3.036407e-40
118	1.456893e-39	3.110661e-40
118	2.176930e-39	3.625913e-40
120	2.718172e-39	3.487917e-40
120	1.753512e-39	2.655052e-40
122	2.723355e-40	5.325279e-41
122	1.240773e-41	5.717089e-42
124	0.000000e+00	0.000000e+00
124	0.000000e+00	0.000000e+00
126	0.000000e+00	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_muon_p.txt <==
# Title: 
# X-axis: Xsec.GetBin + material offset
# Y-axis: d#sigma/dP_{#mu} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.5	1.701958e-40	2.375904e-41
1.5	3.292512e-40	4.356772e-41
2.5	4.212712e-40	5.362138e-41
3.5	4.130248e-40	4.948454e-41
4.5	2.628075e-40	3.013189e-41
5.5	7.214296e-41	8.512377e-42
6.5	1.253306e-41	1.440971e-42
7.5	4.049816e-42	4.827767e-43
8.5	0.000000e+00	0.000000e+00
9.5	0.000000e+00	0.000000e+00
10.5	1.693259e-40	2.356370e-41
11.5	3.328241e-40	4.253478e-41
12.5	4.225233e-40	5.235210e-41
13.5	4.198531e-40	4.969754e-41
14.5	2.689736e-40	3.096532e-41
15.5	7.433313e-41	8.779208e-42
16.5	1.296691e-41	1.466561e-42
17.5	4.027197e-42	4.913449e-43
18.5	0.000000e+00	0.000000e+00
19.5	0.000000e+00	0.000000e+00
20.5	1.710553e-40	2.407596e-41
21.5	3.280488e-40	4.446027e-41
22.5	4.229399e-40	5.463186e-41
23.5	4.180440e-40	5.023347e-41
24.5	2.673541e-40	3.044733e-41
25.5	7.252946e-41	8.583371e-42
26.5	1.238978e-41	1.452380e-42
27.5	4.060529e-42	4.923928e-43
28.5	0.000000e+00	0.000000e+00
29.5	0.000000e+00	0.000000e+00
30.5	1.696791e-40	2.439015e-41
31.5	3.199622e-40	4.541497e-41
32.5	4.153140e-40	5.559738e-41
33.5	4.069006e-40	4.982962e-41
34.5	2.593956e-40	2.956197e-41
35.5	6.968385e-41	8.341355e-42
36.5	1.183946e-41	1.467274e-42
37.5	4.051577e-42	5.194708e-43
38.5	0.000000e+00	0.000000e+00
39.5	0.000000e+00	0.000000e+00
40.5	1.691471e-40	2.372546e-41
41.5	3.260926e-40	4.364430e-41
42.5	4.186080e-40	5.364782e-41
43.5	4.143479e-40	4.961242e-41
44.5	2.649596e-40	3.024905e-41
45.5	7.221235e-41	8.535701e-42
46.5	1.241362e-41	1.436773e-42
47.5	4.027305e-42	4.833891e-43
48.5	0.000000e+00	0.000000e+00
49.5	0.000000e+00	0.000000e+00
50.5	5.237426e-41	5.571338e-41
51.5	4.074216e-40	1.073418e-40
52.5	5.259838e-40	1.112984e-40
53.5	4.782248e-40	9.949357e-41
54.5	2.224466e-40	5.151450e-41
55.5	7.711831e-41	1.710523e-41
56.5	1.502754e-41	5.422183e-42
57.5	4.559791e-42	2.436370e-42
58.5	0.000000e+00	0.000000e+00
59.5	0.000000e+00	0.000000e+00
60.5	2.004687e-40	1.387974e-40
61.5	3.121694e-40	1.345291e-40
62.5	3.733183e-40	1.264087e-40
63.5	3.714974e-40	1.206038e-40
64.5	3.137784e-40	8.034243e-41
65.5	9.921576e-41	2.402198e-41
66.5	1.299384e-41	6.002423e-42
67.5	7.640434e-42	4.204984e-42
68.5	0.000000e+00	0.000000e+00
69.5	0.000000e+00	0.000000e+00
70.5	2.082266e-40	6.218317e-41
71.5	4.701021e-40	8.457956e-41
72.5	5.667333e-40	8.229690e-41
73.5	4.978231e-40	6.590495e-41
74.5	2.981565e-40	3.775464e-41
75.5	8.021670e-41	1.349376e-41
76.5	1.262667e-41	3.123407e-42
77.5	6.371201e-42	1.924575e-42
78.5	0.000000e+00	0.000000e+00
79.5	0.000000e+00	0.000000e+00
80.5	1.675821e-40	5.123983e-41
81.5	4.345835e-40	7.614317e-41
82.5	4.657878e-40	7.458524e-41
83.5	4.671695e-40	6.296331e-41
84.5	2.987744e-40	3.773500e-41
85.5	8.405258e-41	1.211521e-41
86.5	2.256895e-41	4.514355e-42
87.5	5.945646e-42	2.024823e-42
88.5	0.000000e+00	0.000000e+00
89.5	0.000000e+00	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_muon_pt.txt <==
# Title: 
# X-axis: Xsec.GetBin + material offset
# Y-axis: d#sigma/dp_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.5	7.034362e-41	1.133540e-41
1.5	3.617909e-40	3.985426e-41
2.5	8.007214e-40	8.472585e-41
3.5	1.640869e-39	1.875801e-40
4.5	3.199235e-39	3.285150e-40
5.5	3.727600e-39	4.208913e-40
6.5	2.425956e-39	3.726569e-40
7.5	5.940524e-40	1.620418e-40
8.5	1.545784e-41	6.091212e-42
9.5	5.858317e-45	8.154093e-43
10.5	0.000000e+00	0.000000e+00
11.5	0.000000e+00	0.000000e+00
12.5	7.161990e-41	1.215238e-41
13.5	3.776998e-40	4.142231e-41
14.5	7.989595e-40	8.535206e-41
15.5	1.655673e-39	1.893167e-40
16.5	3.199789e-39	3.251725e-40
17.5	3.774984e-39	4.200501e-40
18.5	2.479434e-39	3.723311e-40
19.5	5.869350e-40	1.608394e-40
20.5	1.585528e-41	6.059625e-42
21.5	1.857987e-45	3.483676e-44
22.5	0.000000e+00	0.000000e+00
23.5	0.000000e+00	0.000000e+00
24.5	7.141684e-41	1.150612e-41
25.5	3.610988e-40	4.005982e-41
26.5	8.105906e-40	8.593343e-41
27.5	1.657789e-39	1.899494e-40
28.5	3.234535e-39	3.349249e-40
29.5	3.766171e-39	4.287179e-40
30.5	2.441120e-39	3.824117e-40
31.5	6.021218e-40	1.640446e-40
32.5	1.584360e-41	6.075001e-42
33.5	3.136092e-45	5.656083e-44
34.5	0.000000e+00	0.000000e+00
35.5	0.000000e+00	0.000000e+00
36.5	6.967701e-41	1.205621e-41
37.5	3.423713e-40	4.014650e-41
38.5	8.036446e-40	8.699252e-41
39.5	1.627410e-39	1.884900e-40
40.5	3.201621e-39	3.382163e-40
41.5	3.674915e-39	4.290057e-40
42.5	2.353778e-39	3.848544e-40
43.5	6.035984e-40	1.647317e-40
44.5	1.558721e-41	6.352414e-42
45.5	3.690887e-45	7.122049e-44
46.5	0.000000e+00	0.000000e+00
47.5	0.000000e+00	0.000000e+00
48.5	7.069592e-41	1.138415e-41
49.5	3.615050e-40	3.974207e-41
50.5	8.002708e-40	8.470509e-41
51.5	1.642137e-39	1.880184e-40
52.5	3.198038e-39	3.296918e-40
53.5	3.731907e-39	4.224612e-40
54.5	2.423068e-39	3.764218e-40
55.5	5.934806e-40	1.617180e-40
56.5	1.568912e-41	5.983818e-42
57.5	2.833044e-45	5.068021e-44
58.5	0.000000e+00	0.000000e+00
59.5	0.000000e+00	0.000000e+00
60.5	9.424132e-41	9.316931e-41
61.5	3.107155e-40	1.590665e-40
62.5	1.480209e-39	3.410988e-40
63.5	1.953866e-39	4.515939e-40
64.5	3.031734e-39	6.927431e-40
65.5	3.989618e-39	7.948758e-40
66.5	1.486738e-39	6.713523e-40
67.5	2.801801e-40	4.066237e-40
68.5	9.398508e-43	4.070751e-41
69.5	0.000000e+00	0.000000e+00
70.5	0.000000e+00	0.000000e+00
71.5	0.000000e+00	0.000000e+00
72.5	1.548246e-40	8.764910e-41
73.5	5.688684e-40	2.283803e-40
74.5	5.315132e-40	3.523228e-40
75.5	1.709764e-39	5.960851e-40
76.5	3.289498e-39	9.556734e-40
77.5	3.854559e-39	1.205368e-39
78.5	3.640036e-39	1.112580e-39
79.5	8.163146e-40	4.505411e-40
80.5	8.459394e-44	2.271870e-41
81.5	0.000000e+00	0.000000e+00
82.5	0.000000e+00	0.000000e+00
83.5	0.000000e+00	0.000000e+00
84.5	7.641794e-41	4.575859e-41
85.5	1.976884e-40	6.961449e-41
86.5	1.052428e-39	1.847656e-40
87.5	2.210778e-39	3.121264e-40
88.5	3.786107e-39	4.941015e-40
89.5	4.582064e-39	5.979416e-40
90.5	2.113177e-39	4.743456e-40
91.5	1.249298e-39	2.688234e-40
92.5	1.914863e-41	2.122555e-41
93.5	0.000000e+00	0.000000e+00
94.5	0.000000e+00	0.000000e+00
95.5	0.000000e+00	0.000000e+00
96.5	2.906345e-41	3.240335e-41
97.5	2.330753e-40	7.502597e-41
98.5	7.147157e-40	1.595006e-40
99.5	1.565125e-39	2.607306e-40
100	3.614841e-39	4.571916e-40
102	4.004465e-39	5.514663e-40
102	3.410570e-39	5.424465e-40
104	1.458803e-39	3.028420e-40
104	8.015803e-41	3.815163e-41
106	0.000000e+00	0.000000e+00
106	0.000000e+00	0.000000e+00
108	0.000000e+00	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_muon_theta.txt <==
# Title: 
# X-axis: Xsec.GetBin + material offset
# Y-axis: d#sigma/d#theta_{#mu} (cm^{2}/Degree/nucleon)
# X	Content	Error
0.5	9.745257e-42	1.294478e-42
1.5	4.398613e-41	4.920424e-42
2.5	9.564467e-41	1.003691e-41
3.5	1.439979e-40	1.545815e-41
4.5	2.051341e-40	2.095030e-41
5.5	2.245335e-40	2.491299e-41
6.5	2.424081e-40	2.723634e-41
7.5	2.144591e-40	2.670653e-41
8.5	1.911118e-40	2.461660e-41
9.5	1.534489e-40	2.305321e-41
10.5	1.204191e-40	1.991725e-41
11.5	9.834880e-41	1.686571e-41
12.5	7.505831e-41	1.874963e-41
13.5	4.599560e-41	1.906920e-41
14.5	0.000000e+00	0.000000e+00
15.5	0.000000e+00	0.000000e+00
16.5	1.029293e-41	1.349879e-42
17.5	4.448556e-41	4.988312e-42
18.5	9.816136e-41	1.026708e-41
19.5	1.439413e-40	1.558668e-41
20.5	2.086750e-40	2.111534e-41
21.5	2.282489e-40	2.521852e-41
22.5	2.506084e-40	2.778309e-41
23.5	2.154272e-40	2.667134e-41
24.5	1.905076e-40	2.431802e-41
25.5	1.558491e-40	2.269963e-41
26.5	1.203155e-40	1.965342e-41
27.5	9.834808e-41	1.640170e-41
28.5	7.462127e-41	1.790517e-41
29.5	4.567434e-41	1.844496e-41
30.5	0.000000e+00	0.000000e+00
31.5	0.000000e+00	0.000000e+00
32.5	9.673984e-42	1.301260e-42
33.5	4.473743e-41	5.032398e-42
34.5	9.658167e-41	1.014384e-41
35.5	1.456277e-40	1.564736e-41
36.5	2.068647e-40	2.117736e-41
37.5	2.276048e-40	2.531257e-41
38.5	2.414511e-40	2.743308e-41
39.5	2.179139e-40	2.717253e-41
40.5	1.936947e-40	2.519302e-41
41.5	1.532659e-40	2.348732e-41
42.5	1.212617e-40	2.032875e-41
43.5	1.000458e-40	1.743588e-41
44.5	7.515216e-41	1.942766e-41
45.5	4.611710e-41	1.971796e-41
46.5	0.000000e+00	0.000000e+00
47.5	0.000000e+00	0.000000e+00
48.5	9.054016e-42	1.331031e-42
49.5	4.389296e-41	5.059359e-42
50.5	9.335497e-41	1.001242e-41
51.5	1.443033e-40	1.556786e-41
52.5	2.015966e-40	2.106593e-41
53.5	2.216751e-40	2.505009e-41
54.5	2.296827e-40	2.681061e-41
55.5	2.150711e-40	2.726797e-41
56.5	1.924349e-40	2.561869e-41
57.5	1.486912e-40	2.398852e-41
58.5	1.199722e-40	2.064796e-41
59.5	9.861237e-41	1.813262e-41
60.5	7.437848e-41	2.034297e-41
61.5	4.572647e-41	2.031225e-41
62.5	0.000000e+00	0.000000e+00
63.5	0.000000e+00	0.000000e+00
64.5	9.682726e-42	1.288300e-42
65.5	4.429878e-41	4.962061e-42
66.5	9.606064e-41	1.005182e-41
67.5	1.438764e-40	1.546739e-41
68.5	2.053502e-40	2.095214e-41
69.5	2.254976e-40	2.503934e-41
70.5	2.407319e-40	2.720830e-41
71.5	2.155515e-40	2.679845e-41
72.5	1.911521e-40	2.475829e-41
73.5	1.523624e-40	2.309857e-41
74.5	1.201068e-40	1.996782e-41
75.5	9.850382e-41	1.703989e-41
76.5	7.425953e-41	1.893390e-41
77.5	4.565788e-41	1.928545e-41
78.5	0.000000e+00	0.000000e+00
79.5	0.000000e+00	0.000000e+00
80.5	1.279953e-41	6.227215e-42
81.5	4.784632e-41	1.590497e-41
82.5	1.189404e-40	2.974860e-41
83.5	2.181565e-40	4.496457e-41
84.5	2.566996e-40	5.281719e-41
85.5	2.178003e-40	4.856831e-41
86.5	2.081788e-40	5.474991e-41
87.5	2.210977e-40	5.837272e-41
88.5	1.880859e-40	5.490692e-41
89.5	8.938573e-41	4.658135e-41
90.5	1.261427e-40	5.165977e-41
91.5	6.861780e-41	4.855930e-41
92.5	1.642354e-40	6.462386e-41
93.5	2.068580e-41	4.415536e-41
94.5	0.000000e+00	0.000000e+00
95.5	0.000000e+00	0.000000e+00
96.5	1.551265e-41	7.561580e-42
97.5	6.213778e-41	2.112913e-41
98.5	7.901735e-41	2.970080e-41
99.5	1.481587e-40	4.750965e-41
100	2.052540e-40	7.271122e-41
102	1.542364e-40	6.952040e-41
102	2.502655e-40	8.167639e-41
104	2.494457e-40	7.553361e-41
104	2.369304e-40	7.990203e-41
106	2.126312e-40	9.956133e-41
106	5.277110e-41	6.763729e-41
108	1.169699e-40	9.083398e-41
108	8.494260e-41	7.703348e-41
110	1.037154e-40	9.545349e-41
110	0.000000e+00	0.000000e+00
112	0.000000e+00	0.000000e+00
112	9.713495e-42	3.269128e-42
114	4.829691e-41	8.595045e-42
114	1.134505e-40	1.703293e-41
116	1.921906e-40	2.593086e-41
116	2.248044e-40	3.104039e-41
118	2.628647e-40	3.662964e-41
118	2.744880e-40	3.877103e-41
120	2.496586e-40	3.580181e-41
120	2.492818e-40	4.704561e-41
122	1.625079e-40	4.228337e-41
122	1.664489e-40	4.026614e-41
124	1.297188e-40	4.972282e-41
124	1.038440e-40	5.640893e-41
126	1.820160e-40	5.821808e-41
126	0.000000e+00	0.000000e+00
128	0.000000e+00	0.000000e+00
128	3.987493e-42	2.261374e-42
130	4.634211e-41	8.829855e-42
130	1.161312e-40	1.750532e-41
132	1.316719e-40	2.052134e-41
132	1.890545e-40	2.741807e-41
134	2.637948e-40	3.868630e-41
134	2.356204e-40	3.322510e-41
136	3.039311e-40	4.101353e-41
136	2.621109e-40	3.912297e-41
138	2.690092e-40	4.634660e-41
138	1.761934e-40	3.437740e-41
140	1.166266e-40	3.735790e-41
140	1.549063e-40	4.817455e-41
142	1.705131e-40	5.297566e-41
142	0.000000e+00	0.000000e+00
144	0.000000e+00	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_phi.txt <==
# Title: 
# X-axis: Xsec.GetBin + material offset
# Y-axis: d#sigma/d#phi_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
0.5	7.560303e-41	7.108816e-42
1.5	2.895764e-41	3.599953e-42
2.5	1.198923e-41	1.789576e-42
3.5	5.891415e-42	9.491666e-43
4.5	2.855317e-42	4.694702e-43
5.5	1.724410e-42	2.831296e-43
6.5	0.000000e+00	0.000000e+00
7.5	0.000000e+00	0.000000e+00
8.5	7.625493e-41	7.065333e-42
9.5	2.917108e-41	3.588348e-42
10.5	1.222640e-41	1.806859e-42
11.5	5.958414e-42	9.543507e-43
12.5	2.933603e-42	4.691164e-43
13.5	1.715023e-42	2.851209e-43
14.5	0.000000e+00	0.000000e+00
15.5	0.000000e+00	0.000000e+00
16.5	7.639036e-41	7.254013e-42
17.5	2.926718e-41	3.666250e-42
18.5	1.200102e-41	1.802985e-42
19.5	5.970510e-42	9.612613e-43
20.5	2.859356e-42	4.756415e-43
21.5	1.756455e-42	2.867698e-43
22.5	0.000000e+00	0.000000e+00
23.5	0.000000e+00	0.000000e+00
24.5	7.492608e-41	7.288527e-42
25.5	2.874070e-41	3.665076e-42
26.5	1.162249e-41	1.777377e-42
27.5	5.831940e-42	9.532118e-43
28.5	2.754083e-42	4.763601e-43
29.5	1.748945e-42	2.857671e-43
30.5	0.000000e+00	0.000000e+00
31.5	0.000000e+00	0.000000e+00
32.5	7.564104e-41	7.143789e-42
33.5	2.898002e-41	3.615863e-42
34.5	1.193846e-41	1.786253e-42
35.5	5.903901e-42	9.500408e-43
36.5	2.846116e-42	4.694809e-43
37.5	1.729575e-42	2.833731e-43
38.5	0.000000e+00	0.000000e+00
39.5	0.000000e+00	0.000000e+00
40.5	7.129212e-41	1.338878e-41
41.5	2.783191e-41	5.617449e-42
42.5	1.652775e-41	3.713019e-42
43.5	9.185919e-42	2.275555e-42
44.5	3.053208e-42	1.380036e-42
45.5	1.098227e-42	9.773897e-43
46.5	0.000000e+00	0.000000e+00
47.5	0.000000e+00	0.000000e+00
48.5	7.246899e-41	1.718702e-41
49.5	3.195249e-41	7.672755e-42
50.5	1.067339e-41	3.846677e-42
51.5	8.062554e-42	2.539170e-42
52.5	3.934572e-42	1.676347e-42
53.5	2.231066e-42	1.322216e-42
54.5	0.000000e+00	0.000000e+00
55.5	0.000000e+00	0.000000e+00
56.5	7.004687e-41	8.132454e-42
57.5	3.385268e-41	4.513916e-42
58.5	1.648531e-41	2.913789e-42
59.5	8.785751e-42	1.793161e-42
60.5	4.543071e-42	1.253181e-42
61.5	2.361490e-42	2.283738e-42
62.5	0.000000e+00	0.000000e+00
63.5	0.000000e+00	0.000000e+00
64.5	5.179526e-41	8.220650e-42
65.5	3.094251e-41	3.999539e-42
66.5	1.763732e-41	2.447022e-42
67.5	1.145708e-41	1.614611e-42
68.5	7.243109e-42	1.138049e-42
69.5	4.332458e-42	1.640107e-42
70.5	0.000000e+00	0.000000e+00
71.5	0.000000e+00	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_pl.txt <==
# Title: 
# X-axis: Xsec.GetBin + material offset
# Y-axis: d#sigma/dp_{L} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.5	4.857739e-42	1.301466e-42
1.5	1.951154e-39	1.608145e-40
2.5	6.489313e-39	5.163573e-40
3.5	4.449995e-39	4.438831e-40
4.5	2.901934e-39	4.686135e-40
5.5	1.533593e-39	4.150377e-40
6.5	1.447651e-40	6.837199e-41
7.5	0.000000e+00	0.000000e+00
8.5	0.000000e+00	0.000000e+00
9.5	0.000000e+00	0.000000e+00
10.5	4.953050e-42	1.338442e-42
11.5	1.979341e-39	1.612211e-40
12.5	6.559033e-39	5.200901e-40
13.5	4.500184e-39	4.464863e-40
14.5	2.941520e-39	4.737249e-40
15.5	1.540893e-39	4.198415e-40
16.5	1.385073e-40	6.834995e-41
17.5	0.000000e+00	0.000000e+00
18.5	0.000000e+00	0.000000e+00
19.5	0.000000e+00	0.000000e+00
20.5	4.915728e-42	1.310376e-42
21.5	1.956561e-39	1.629731e-40
22.5	6.519759e-39	5.211046e-40
23.5	4.495397e-39	4.492434e-40
24.5	2.935906e-39	4.729987e-40
25.5	1.554846e-39	4.183609e-40
26.5	1.533937e-40	6.860967e-41
27.5	0.000000e+00	0.000000e+00
28.5	0.000000e+00	0.000000e+00
29.5	0.000000e+00	0.000000e+00
30.5	4.789628e-42	1.266881e-42
31.5	1.901514e-39	1.633195e-40
32.5	6.377179e-39	5.173752e-40
33.5	4.397183e-39	4.451476e-40
34.5	2.867100e-39	4.651904e-40
35.5	1.530149e-39	4.106995e-40
36.5	1.604873e-40	6.804533e-41
37.5	0.000000e+00	0.000000e+00
38.5	0.000000e+00	0.000000e+00
39.5	0.000000e+00	0.000000e+00
40.5	4.884534e-42	1.304290e-42
41.5	1.941774e-39	1.607675e-40
42.5	6.471582e-39	5.158675e-40
43.5	4.452845e-39	4.439997e-40
44.5	2.909845e-39	4.688173e-40
45.5	1.535239e-39	4.144566e-40
46.5	1.485782e-40	6.782365e-41
47.5	0.000000e+00	0.000000e+00
48.5	0.000000e+00	0.000000e+00
49.5	0.000000e+00	0.000000e+00
50.5	4.414231e-42	1.603493e-42
51.5	2.597496e-39	4.332656e-40
52.5	6.715451e-39	1.138106e-39
53.5	3.882225e-39	8.499013e-40
54.5	2.703789e-39	7.805387e-40
55.5	1.846493e-39	5.789868e-40
56.5	3.803282e-40	1.741494e-40
57.5	0.000000e+00	0.000000e+00
58.5	0.000000e+00	0.000000e+00
59.5	0.000000e+00	0.000000e+00
60.5	7.357801e-42	2.500886e-42
61.5	2.266987e-39	5.120915e-40
62.5	9.228990e-39	1.523494e-39
63.5	4.829951e-39	9.437229e-40
64.5	3.804393e-39	8.229526e-40
65.5	2.072770e-39	6.204782e-40
66.5	2.387756e-40	1.543292e-40
67.5	0.000000e+00	0.000000e+00
68.5	0.000000e+00	0.000000e+00
69.5	1.394834e-44	2.330825e-44
70.5	7.147758e-42	2.557243e-42
71.5	2.242001e-39	2.961972e-40
72.5	7.158440e-39	8.920920e-40
73.5	5.710277e-39	8.141836e-40
74.5	4.689525e-39	6.589390e-40
75.5	2.231351e-39	4.339972e-40
76.5	2.234558e-40	1.146629e-40
77.5	0.000000e+00	0.000000e+00
78.5	0.000000e+00	0.000000e+00
79.5	0.000000e+00	0.000000e+00
80.5	4.918884e-42	2.136670e-42
81.5	2.184416e-39	3.617816e-40
82.5	5.799591e-39	7.568962e-40
83.5	5.449862e-39	7.256463e-40
84.5	3.987940e-39	5.785416e-40
85.5	2.815985e-39	3.843942e-40
86.5	4.291868e-40	9.698063e-41
87.5	0.000000e+00	0.000000e+00
88.5	0.000000e+00	0.000000e+00
89.5	0.000000e+00	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_pn.txt <==
# Title: 
# X-axis: Xsec.GetBin + material offset
# Y-axis: d#sigma/dp_{n} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.5	1.468378e-39	1.280634e-40
1.5	5.661702e-39	4.612177e-40
2.5	3.045660e-39	2.940265e-40
3.5	2.298737e-39	2.985536e-40
4.5	1.957275e-39	3.605690e-40
5.5	1.374272e-39	3.090992e-40
6.5	1.002648e-39	2.354887e-40
7.5	5.915126e-40	1.213152e-40
8.5	7.365217e-41	2.357590e-41
9.5	1.304172e-43	3.373329e-43
10.5	0.000000e+00	0.000000e+00
11.5	0.000000e+00	0.000000e+00
12.5	1.510527e-39	1.304721e-40
13.5	5.696802e-39	4.589682e-40
14.5	3.091735e-39	2.953868e-40
15.5	2.335650e-39	3.013777e-40
16.5	1.968462e-39	3.650855e-40
17.5	1.402463e-39	3.127999e-40
18.5	1.017619e-39	2.367466e-40
19.5	5.766713e-40	1.199502e-40
20.5	7.692574e-41	2.346089e-41
21.5	1.743257e-43	4.237540e-43
22.5	0.000000e+00	0.000000e+00
23.5	0.000000e+00	0.000000e+00
24.5	1.465764e-39	1.299029e-40
25.5	5.700007e-39	4.677999e-40
26.5	3.083039e-39	3.002154e-40
27.5	2.301731e-39	3.013183e-40
28.5	1.987276e-39	3.641771e-40
29.5	1.392355e-39	3.102727e-40
30.5	1.011966e-39	2.385876e-40
31.5	6.065358e-40	1.238311e-40
32.5	7.275284e-41	2.360572e-41
33.5	1.573724e-43	4.118279e-43
34.5	0.000000e+00	0.000000e+00
35.5	0.000000e+00	0.000000e+00
36.5	1.405597e-39	1.307125e-40
37.5	5.595120e-39	4.696171e-40
38.5	3.003892e-39	3.004760e-40
39.5	2.241567e-39	2.987861e-40
40.5	1.956375e-39	3.583051e-40
41.5	1.350279e-39	3.046127e-40
42.5	9.830350e-40	2.365512e-40
43.5	6.167308e-40	1.251576e-40
44.5	6.864576e-41	2.375475e-41
45.5	1.438608e-43	5.782097e-43
46.5	0.000000e+00	0.000000e+00
47.5	0.000000e+00	0.000000e+00
48.5	1.461352e-39	1.283299e-40
49.5	5.647389e-39	4.613122e-40
50.5	3.055896e-39	2.960838e-40
51.5	2.288358e-39	2.984652e-40
52.5	1.964672e-39	3.607156e-40
53.5	1.381017e-39	3.076844e-40
54.5	1.001811e-39	2.357659e-40
55.5	5.943590e-40	1.217846e-40
56.5	7.266146e-41	2.331730e-41
57.5	1.594849e-43	3.925871e-43
58.5	0.000000e+00	0.000000e+00
59.5	0.000000e+00	0.000000e+00
60.5	1.303899e-39	3.312213e-40
61.5	5.867945e-39	1.024508e-39
62.5	2.365318e-39	5.413963e-40
63.5	2.377862e-39	6.052380e-40
64.5	3.289712e-39	6.904857e-40
65.5	1.703320e-39	5.657837e-40
66.5	1.168096e-39	4.971425e-40
67.5	4.778275e-40	2.797977e-40
68.5	4.218058e-41	7.902985e-41
69.5	1.276601e-43	3.137216e-42
70.5	0.000000e+00	0.000000e+00
71.5	0.000000e+00	0.000000e+00
72.5	8.460758e-40	4.063707e-40
73.5	5.993628e-39	1.234555e-39
74.5	3.912165e-39	9.862444e-40
75.5	2.181936e-39	8.189274e-40
76.5	2.214126e-39	7.966465e-40
77.5	1.380764e-39	6.352801e-40
78.5	8.660296e-40	6.554270e-40
79.5	8.829915e-40	3.705078e-40
80.5	2.714346e-40	1.320910e-40
81.5	5.469106e-43	5.061352e-42
82.5	0.000000e+00	0.000000e+00
83.5	0.000000e+00	0.000000e+00
84.5	9.498163e-40	2.286856e-40
85.5	4.250577e-39	5.866621e-40
86.5	4.601162e-39	5.789061e-40
87.5	2.983438e-39	4.140507e-40
88.5	2.853952e-39	4.298338e-40
89.5	1.409597e-39	4.423973e-40
90.5	1.147413e-39	4.797770e-40
91.5	1.167747e-39	3.854153e-40
92.5	2.309512e-40	1.008502e-40
93.5	7.403929e-43	1.980140e-42
94.5	0.000000e+00	0.000000e+00
95.5	0.000000e+00	0.000000e+00
96.5	8.562992e-40	2.169449e-40
97.5	2.708029e-39	4.128435e-40
98.5	2.925891e-39	4.816474e-40
99.5	2.420078e-39	3.976519e-40
100	3.197218e-39	4.130734e-40
102	2.032017e-39	3.898832e-40
102	1.454789e-39	3.773293e-40
104	1.368351e-39	2.786871e-40
104	4.699323e-40	1.126050e-40
106	9.661455e-43	1.905054e-42
106	0.000000e+00	0.000000e+00
108	0.000000e+00	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_proton_p.txt <==
# Title: 
# X-axis: Xsec.GetBin + material offset
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.5	4.566870e-39	3.887841e-40
1.5	3.963375e-39	3.756105e-40
2.5	3.069049e-39	4.507875e-40
3.5	2.402408e-39	4.474223e-40
4.5	1.793621e-39	4.670595e-40
5.5	0.000000e+00	0.000000e+00
6.5	0.000000e+00	0.000000e+00
7.5	4.633504e-39	3.916404e-40
8.5	4.045760e-39	3.769589e-40
9.5	3.052384e-39	4.504738e-40
10.5	2.422753e-39	4.489247e-40
11.5	1.829929e-39	4.679317e-40
12.5	0.000000e+00	0.000000e+00
13.5	0.000000e+00	0.000000e+00
14.5	4.596337e-39	3.928570e-40
15.5	3.983942e-39	3.818612e-40
16.5	3.122169e-39	4.577254e-40
17.5	2.413267e-39	4.536358e-40
18.5	1.837720e-39	4.742758e-40
19.5	0.000000e+00	0.000000e+00
20.5	0.000000e+00	0.000000e+00
21.5	4.481940e-39	3.899761e-40
22.5	3.858206e-39	3.802175e-40
23.5	3.104771e-39	4.569716e-40
24.5	2.366150e-39	4.525992e-40
25.5	1.786812e-39	4.763287e-40
26.5	0.000000e+00	0.000000e+00
27.5	0.000000e+00	0.000000e+00
28.5	4.563410e-39	3.886928e-40
29.5	3.959442e-39	3.771153e-40
30.5	3.076103e-39	4.515638e-40
31.5	2.392342e-39	4.479925e-40
32.5	1.818659e-39	4.677801e-40
33.5	0.000000e+00	0.000000e+00
34.5	0.000000e+00	0.000000e+00
35.5	5.100626e-39	1.871620e-39
36.5	3.955587e-39	6.850848e-40
37.5	3.876212e-39	6.715811e-40
38.5	2.508155e-39	9.470359e-40
39.5	4.447485e-40	6.849529e-40
40.5	0.000000e+00	0.000000e+00
41.5	0.000000e+00	0.000000e+00
42.5	4.951894e-39	2.599726e-39
43.5	4.030046e-39	9.115202e-40
44.5	3.143542e-39	9.911349e-40
45.5	3.217287e-39	1.669015e-39
46.5	2.599980e-39	1.533451e-39
47.5	0.000000e+00	0.000000e+00
48.5	0.000000e+00	0.000000e+00
49.5	8.256297e-39	1.318455e-39
50.5	5.388572e-39	6.572391e-40
51.5	3.380344e-39	4.952531e-40
52.5	2.126231e-39	5.046846e-40
53.5	1.224702e-39	6.423267e-40
54.5	0.000000e+00	0.000000e+00
55.5	0.000000e+00	0.000000e+00
56.5	6.918190e-39	1.733582e-39
57.5	3.686115e-39	4.667595e-40
58.5	3.666726e-39	4.734637e-40
59.5	3.258126e-39	5.118807e-40
60.5	3.439498e-39	9.220149e-40
61.5	0.000000e+00	0.000000e+00
62.5	0.000000e+00	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_proton_pt.txt <==
# Title: 
# X-axis: Xsec.GetBin + material offset
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.5	3.363507e-40	5.632079e-41
1.5	1.036020e-39	1.827359e-40
2.5	2.099958e-39	3.296405e-40
3.5	4.139075e-39	4.138101e-40
4.5	3.354101e-39	3.105827e-40
5.5	1.942371e-39	2.175483e-40
6.5	3.206895e-40	4.522343e-41
7.5	0.000000e+00	0.000000e+00
8.5	0.000000e+00	0.000000e+00
9.5	3.315741e-40	5.562808e-41
10.5	1.063193e-39	1.847431e-40
11.5	2.102989e-39	3.282681e-40
12.5	4.172515e-39	4.171358e-40
13.5	3.403720e-39	3.123269e-40
14.5	1.986508e-39	2.183917e-40
15.5	3.222068e-40	4.556905e-41
16.5	0.000000e+00	0.000000e+00
17.5	0.000000e+00	0.000000e+00
18.5	3.414526e-40	5.729166e-41
19.5	1.039880e-39	1.844942e-40
20.5	2.140730e-39	3.353687e-40
21.5	4.173444e-39	4.178418e-40
22.5	3.369075e-39	3.144867e-40
23.5	1.947086e-39	2.211109e-40
24.5	3.256275e-40	4.585179e-41
25.5	0.000000e+00	0.000000e+00
26.5	0.000000e+00	0.000000e+00
27.5	3.432454e-40	5.876018e-41
28.5	9.995202e-40	1.818619e-40
29.5	2.118365e-39	3.352914e-40
30.5	4.099470e-39	4.133247e-40
31.5	3.274911e-39	3.132796e-40
32.5	1.877341e-39	2.221584e-40
33.5	3.211006e-40	4.646078e-41
34.5	0.000000e+00	0.000000e+00
35.5	0.000000e+00	0.000000e+00
36.5	3.357057e-40	5.633118e-41
37.5	1.033950e-39	1.827586e-40
38.5	2.112655e-39	3.307485e-40
39.5	4.136808e-39	4.134486e-40
40.5	3.343084e-39	3.106963e-40
41.5	1.936031e-39	2.177557e-40
42.5	3.216859e-40	4.522438e-41
43.5	0.000000e+00	0.000000e+00
44.5	0.000000e+00	0.000000e+00
45.5	8.534866e-40	1.421220e-39
46.5	1.448913e-39	5.197799e-40
47.5	2.247396e-39	6.357879e-40
48.5	3.298269e-39	8.194470e-40
49.5	3.815602e-39	6.449049e-40
50.5	2.727581e-39	5.386757e-40
51.5	3.990597e-40	1.357422e-40
52.5	0.000000e+00	0.000000e+00
53.5	0.000000e+00	0.000000e+00
54.5	5.260813e-40	9.568770e-40
55.5	9.320535e-40	5.618863e-40
56.5	1.387509e-39	6.773598e-40
57.5	4.137965e-39	9.343712e-40
58.5	4.320998e-39	1.026555e-39
59.5	3.165259e-39	9.882655e-40
60.5	4.236145e-40	1.978412e-40
61.5	0.000000e+00	0.000000e+00
62.5	0.000000e+00	0.000000e+00
63.5	6.204489e-40	5.785974e-40
64.5	1.638523e-39	4.406516e-40
65.5	3.409469e-39	5.821440e-40
66.5	5.094356e-39	7.215605e-40
67.5	3.172559e-39	4.155884e-40
68.5	2.050124e-39	3.276513e-40
69.5	3.845601e-40	8.871097e-41
70.5	0.000000e+00	0.000000e+00
71.5	0.000000e+00	0.000000e+00
72.5	1.956855e-39	1.106745e-39
73.5	2.542026e-39	4.690052e-40
74.5	3.194088e-39	5.423637e-40
75.5	4.345677e-39	6.478130e-40
76.5	2.937261e-39	3.959677e-40
77.5	2.007987e-39	3.150509e-40
78.5	4.138024e-40	1.146102e-40
79.5	0.000000e+00	0.000000e+00
80.5	0.000000e+00	0.000000e+00


==> anc/absolute/combined/absolute_xsec_combined_proton_theta.txt <==
# Title: 
# X-axis: Xsec.GetBin + material offset
# Y-axis: d#sigma/d#theta_{P} (cm^{2}/Degree/nucleon)
# X	Content	Error
0.5	2.763893e-42	6.393548e-43
1.5	7.077129e-42	1.715271e-42
2.5	1.035301e-41	2.613541e-42
3.5	1.503614e-41	3.485762e-42
4.5	1.773448e-41	4.072965e-42
5.5	2.163208e-41	3.932744e-42
6.5	2.942501e-41	3.879768e-42
7.5	4.552018e-41	4.441547e-42
8.5	6.372501e-41	5.141617e-42
9.5	6.892083e-41	5.379823e-42
10.5	0.000000e+00	0.000000e+00
11.5	0.000000e+00	0.000000e+00
12.5	2.730719e-42	6.409748e-43
13.5	7.129182e-42	1.719886e-42
14.5	1.055560e-41	2.612220e-42
15.5	1.480040e-41	3.500269e-42
16.5	1.805079e-41	4.087132e-42
17.5	2.158349e-41	4.023228e-42
18.5	2.996562e-41	3.931466e-42
19.5	4.567812e-41	4.455712e-42
20.5	6.492545e-41	5.213687e-42
21.5	6.987805e-41	5.445885e-42
22.5	0.000000e+00	0.000000e+00
23.5	0.000000e+00	0.000000e+00
24.5	2.808587e-42	6.450345e-43
25.5	7.206749e-42	1.735108e-42
26.5	1.044262e-41	2.643124e-42
27.5	1.527749e-41	3.533034e-42
28.5	1.803949e-41	4.115880e-42
29.5	2.205226e-41	3.940490e-42
30.5	2.963344e-41	3.917947e-42
31.5	4.614122e-41	4.511751e-42
32.5	6.394643e-41	5.183846e-42
33.5	6.894134e-41	5.396136e-42
34.5	0.000000e+00	0.000000e+00
35.5	0.000000e+00	0.000000e+00
36.5	2.830306e-42	6.510106e-43
37.5	7.086972e-42	1.729174e-42
38.5	1.009337e-41	2.629698e-42
39.5	1.535559e-41	3.505982e-42
40.5	1.752897e-41	4.079006e-42
41.5	2.190394e-41	3.836961e-42
42.5	2.882239e-41	3.861129e-42
43.5	4.553226e-41	4.511267e-42
44.5	6.199963e-41	5.120343e-42
45.5	6.705635e-41	5.326432e-42
46.5	0.000000e+00	0.000000e+00
47.5	0.000000e+00	0.000000e+00
48.5	2.761749e-42	6.370728e-43
49.5	7.117709e-42	1.713995e-42
50.5	1.033334e-41	2.608341e-42
51.5	1.503789e-41	3.493812e-42
52.5	1.783831e-41	4.070431e-42
53.5	2.176236e-41	3.918314e-42
54.5	2.946249e-41	3.879911e-42
55.5	4.560396e-41	4.453658e-42
56.5	6.357089e-41	5.136171e-42
57.5	6.848859e-41	5.350050e-42
58.5	0.000000e+00	0.000000e+00
59.5	0.000000e+00	0.000000e+00
60.5	4.454276e-42	1.124462e-41
61.5	1.532065e-41	1.075595e-41
62.5	2.140885e-41	6.915740e-42
63.5	1.539442e-41	6.088375e-42
64.5	1.501346e-41	6.742568e-42
65.5	1.856083e-41	6.661159e-42
66.5	2.716606e-41	7.197537e-42
67.5	4.099344e-41	9.734237e-42
68.5	6.908497e-41	1.229581e-41
69.5	8.412662e-41	1.398531e-41
70.5	0.000000e+00	0.000000e+00
71.5	0.000000e+00	0.000000e+00
72.5	9.829039e-42	8.422984e-42
73.5	7.155944e-42	6.407745e-42
74.5	1.388188e-41	7.527884e-42
75.5	2.325973e-41	6.550666e-42
76.5	1.404772e-41	6.165655e-42
77.5	1.965416e-41	7.596957e-42
78.5	2.905589e-41	9.798055e-42
79.5	5.464432e-41	1.186154e-41
80.5	8.190477e-41	1.819462e-41
81.5	8.509612e-41	1.726348e-41
82.5	0.000000e+00	0.000000e+00
83.5	0.000000e+00	0.000000e+00
84.5	7.209785e-42	7.791261e-42
85.5	9.103267e-42	6.278073e-42
86.5	1.453891e-41	5.271240e-42
87.5	1.867417e-41	4.993128e-42
88.5	3.074722e-41	5.612209e-42
89.5	3.549666e-41	5.600333e-42
90.5	4.433607e-41	6.511436e-42
91.5	5.319546e-41	7.675132e-42
92.5	6.779419e-41	8.955155e-42
93.5	7.086926e-41	9.077418e-42
94.5	0.000000e+00	0.000000e+00
95.5	0.000000e+00	0.000000e+00
96.5	1.474834e-41	8.653433e-42
97.5	2.428984e-41	7.953837e-42
98.5	3.185891e-41	5.310337e-42
99.5	3.165453e-41	5.375981e-42
100	2.823289e-41	5.468411e-42
102	2.957025e-41	4.942787e-42
102	3.800524e-41	5.507026e-42
104	4.870222e-41	7.238374e-42
104	5.358055e-41	7.543624e-42
106	5.543383e-41	8.598924e-42
106	0.000000e+00	0.000000e+00
108	0.000000e+00	0.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_carbon.txt <==
# X-axis: #delta P_{T} (GeV)
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.1	4.283598e-39	7.395151e-40
0.3	2.676326e-39	5.095594e-40
0.5	1.569476e-39	4.352548e-40
0.8	5.150999e-40	2.416641e-40
1.38	4.503582e-41	9.082087e-41
2.38	2.384699e-42	1.245046e-41


==> anc/absolute/dpt/absolute_xsec_dpt_carbon_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.250019e-01
1	3	6.636926e-01
1	4	6.189177e-01
1	5	4.534012e-01
1	6	1.161939e-01
1	7	0.000000e+00
2	0	0.000000e+00
2	1	7.250019e-01
2	2	1.000000e+00
2	3	6.780451e-01
2	4	6.026227e-01
2	5	4.512444e-01
2	6	1.121454e-01
2	7	0.000000e+00
3	0	0.000000e+00
3	1	6.636926e-01
3	2	6.780451e-01
3	3	1.000000e+00
3	4	6.772488e-01
3	5	5.194417e-01
3	6	1.487626e-01
3	7	0.000000e+00
4	0	0.000000e+00
4	1	6.189177e-01
4	2	6.026227e-01
4	3	6.772488e-01
4	4	1.000000e+00
4	5	5.925070e-01
4	6	1.617237e-01
4	7	0.000000e+00
5	0	0.000000e+00
5	1	4.534012e-01
5	2	4.512444e-01
5	3	5.194417e-01
5	4	5.925070e-01
5	5	1.000000e+00
5	6	1.579819e-01
5	7	0.000000e+00
6	0	0.000000e+00
6	1	1.161939e-01
6	2	1.121454e-01
6	3	1.487626e-01
6	4	1.617237e-01
6	5	1.579819e-01
6	6	1.000000e+00
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_carbon_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	5.468826e-79
1	2	2.732002e-79
1	3	2.136277e-79
1	4	1.106094e-79
1	5	3.045197e-80
1	6	1.069832e-81
1	7	0.000000e+00
2	0	0.000000e+00
2	1	2.732002e-79
2	2	2.596508e-79
2	3	1.503824e-79
2	4	7.420830e-80
2	5	2.088297e-80
2	6	7.114781e-82
2	7	0.000000e+00
3	0	0.000000e+00
3	1	2.136277e-79
3	2	1.503824e-79
3	3	1.894468e-79
3	4	7.123674e-80
3	5	2.053365e-80
3	6	8.061625e-82
3	7	0.000000e+00
4	0	0.000000e+00
4	1	1.106094e-79
4	2	7.420830e-80
4	3	7.123674e-80
4	4	5.840155e-80
4	5	1.300443e-80
4	6	4.865990e-82
4	7	0.000000e+00
5	0	0.000000e+00
5	1	3.045197e-80
5	2	2.088297e-80
5	3	2.053365e-80
5	4	1.300443e-80
5	5	8.248430e-81
5	6	1.786398e-82
5	7	0.000000e+00
6	0	0.000000e+00
6	1	1.069832e-81
6	2	7.114781e-82
6	3	8.061625e-82
6	4	4.865990e-82
6	5	1.786398e-82
6	6	1.550139e-82
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_ch.txt <==
# X-axis: #delta P_{T} (GeV)
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.1	4.391828e-39	3.799857e-40
0.3	2.324141e-39	3.129140e-40
0.5	1.217280e-39	2.540896e-40
0.8	6.351112e-40	1.138501e-40
1.38	1.008332e-40	2.635798e-41
2.38	1.838088e-42	1.287389e-42


==> anc/absolute/dpt/absolute_xsec_dpt_ch_carbon_flux.txt <==
# X-axis: #delta P_{T} (GeV)
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.1	4.444685e-39	3.791355e-40
0.3	2.356168e-39	3.151456e-40
0.5	1.241139e-39	2.553896e-40
0.8	6.272747e-40	1.133245e-40
1.38	1.043693e-40	2.646224e-41
2.38	2.194996e-42	1.498132e-42


==> anc/absolute/dpt/absolute_xsec_dpt_ch_carbon_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	8.591800e-01
1	3	7.183311e-01
1	4	7.195073e-01
1	5	5.589362e-01
1	6	2.338763e-01
1	7	5.790243e-02
2	0	0.000000e+00
2	1	8.591800e-01
2	2	1.000000e+00
2	3	9.471104e-01
2	4	9.036790e-01
2	5	7.223315e-01
2	6	3.044757e-01
2	7	5.610340e-02
3	0	0.000000e+00
3	1	7.183311e-01
3	2	9.471104e-01
3	3	1.000000e+00
3	4	9.448781e-01
3	5	7.613142e-01
3	6	3.349836e-01
3	7	4.818764e-02
4	0	0.000000e+00
4	1	7.195073e-01
4	2	9.036790e-01
4	3	9.448781e-01
4	4	1.000000e+00
4	5	8.867718e-01
4	6	4.066976e-01
4	7	7.264170e-02
5	0	0.000000e+00
5	1	5.589362e-01
5	2	7.223315e-01
5	3	7.613142e-01
5	4	8.867718e-01
5	5	1.000000e+00
5	6	4.594679e-01
5	7	1.168596e-01
6	0	0.000000e+00
6	1	2.338763e-01
6	2	3.044757e-01
6	3	3.349836e-01
6	4	4.066976e-01
6	5	4.594679e-01
6	6	1.000000e+00
6	7	7.656674e-02
7	0	0.000000e+00
7	1	5.790243e-02
7	2	5.610340e-02
7	3	4.818764e-02
7	4	7.264170e-02
7	5	1.168596e-01
7	6	7.656674e-02
7	7	1.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_ch_carbon_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.437438e-79
1	2	1.026573e-79
1	3	6.955405e-80
1	4	3.091388e-80
1	5	5.607683e-81
1	6	1.328406e-82
1	7	2.413566e-85
2	0	0.000000e+00
2	1	1.026573e-79
2	2	9.931672e-80
2	3	7.622808e-80
2	4	3.227374e-80
2	5	6.023854e-81
2	6	1.437520e-82
2	7	1.943875e-85
3	0	0.000000e+00
3	1	6.955405e-80
3	2	7.622808e-80
3	3	6.522385e-80
3	4	2.734657e-80
3	5	5.145100e-81
3	6	1.281672e-82
3	7	1.353028e-85
4	0	0.000000e+00
4	1	3.091388e-80
4	2	3.227374e-80
4	3	2.734657e-80
4	4	1.284244e-80
4	5	2.659270e-81
4	6	6.904709e-83
4	7	9.050609e-86
5	0	0.000000e+00
5	1	5.607683e-81
5	2	6.023854e-81
5	3	5.145100e-81
5	4	2.659270e-81
5	5	7.002504e-82
5	6	1.821511e-83
5	7	3.399843e-86
6	0	0.000000e+00
6	1	1.328406e-82
6	2	1.437520e-82
6	3	1.281672e-82
6	4	6.904709e-83
6	5	1.821511e-83
6	6	2.244399e-84
6	7	1.261125e-87
7	0	0.000000e+00
7	1	2.413566e-85
7	2	1.943875e-85
7	3	1.353028e-85
7	4	9.050609e-86
7	5	3.399843e-86
7	6	1.261125e-87
7	7	1.208749e-88


==> anc/absolute/dpt/absolute_xsec_dpt_ch_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	8.633516e-01
1	3	7.199726e-01
1	4	7.224499e-01
1	5	5.565605e-01
1	6	2.533576e-01
1	7	2.252823e-01
2	0	0.000000e+00
2	1	8.633516e-01
2	2	1.000000e+00
2	3	9.482666e-01
2	4	9.011801e-01
2	5	7.122667e-01
2	6	3.418817e-01
2	7	3.522732e-01
3	0	0.000000e+00
3	1	7.199726e-01
3	2	9.482666e-01
3	3	1.000000e+00
3	4	9.436110e-01
3	5	7.545910e-01
3	6	3.817002e-01
3	7	3.968380e-01
4	0	0.000000e+00
4	1	7.224499e-01
4	2	9.011801e-01
4	3	9.436110e-01
4	4	1.000000e+00
4	5	8.883491e-01
4	6	4.616140e-01
4	7	4.399497e-01
5	0	0.000000e+00
5	1	5.565605e-01
5	2	7.122667e-01
5	3	7.545910e-01
5	4	8.883491e-01
5	5	1.000000e+00
5	6	5.309656e-01
5	7	5.181060e-01
6	0	0.000000e+00
6	1	2.533576e-01
6	2	3.418817e-01
6	3	3.817002e-01
6	4	4.616140e-01
6	5	5.309656e-01
6	6	1.000000e+00
6	7	3.464437e-01
7	0	0.000000e+00
7	1	2.252823e-01
7	2	3.522732e-01
7	3	3.968380e-01
7	4	4.399497e-01
7	5	5.181060e-01
7	6	3.464437e-01
7	7	1.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_ch_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.443891e-79
1	2	1.026550e-79
1	3	6.951366e-80
1	4	3.125421e-80
1	5	5.574319e-81
1	6	1.239398e-82
1	7	4.832128e-85
2	0	0.000000e+00
2	1	1.026550e-79
2	2	9.791520e-80
2	3	7.539498e-80
2	4	3.210482e-80
2	5	5.874621e-81
2	6	1.377243e-82
2	7	6.222269e-85
3	0	0.000000e+00
3	1	6.951366e-80
3	2	7.539498e-80
3	3	6.456153e-80
3	4	2.729691e-80
3	5	5.053714e-81
3	6	1.248588e-82
3	7	5.691730e-85
4	0	0.000000e+00
4	1	3.125421e-80
4	2	3.210482e-80
4	3	2.729691e-80
4	4	1.296185e-80
4	5	2.665811e-81
4	6	6.765848e-83
4	7	2.827357e-85
5	0	0.000000e+00
5	1	5.574319e-81
5	2	5.874621e-81
5	3	5.053714e-81
5	4	2.665811e-81
5	5	6.947432e-82
5	6	1.801724e-83
5	7	7.708589e-86
6	0	0.000000e+00
6	1	1.239398e-82
6	2	1.377243e-82
6	3	1.248588e-82
6	4	6.765848e-83
6	5	1.801724e-83
6	6	1.657370e-84
6	7	2.517598e-87
7	0	0.000000e+00
7	1	4.832128e-85
7	2	6.222269e-85
7	3	5.691730e-85
7	4	2.827357e-85
7	5	7.708589e-86
7	6	2.517598e-87
7	7	3.186311e-89


==> anc/absolute/dpt/absolute_xsec_dpt_ch_iron_flux.txt <==
# X-axis: #delta P_{T} (GeV)
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.1	4.325708e-39	3.868924e-40
0.3	2.280495e-39	3.122185e-40
0.5	1.189672e-39	2.527789e-40
0.8	6.495847e-40	1.158937e-40
1.38	9.550705e-41	2.662783e-41
2.38	1.850352e-42	1.745223e-42


==> anc/absolute/dpt/absolute_xsec_dpt_ch_iron_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	8.630903e-01
1	3	7.185623e-01
1	4	7.165761e-01
1	5	5.365090e-01
1	6	1.857844e-01
1	7	1.231645e-01
2	0	0.000000e+00
2	1	8.630903e-01
2	2	1.000000e+00
2	3	9.440598e-01
2	4	8.885742e-01
2	5	6.812318e-01
2	6	2.454416e-01
2	7	1.676465e-01
3	0	0.000000e+00
3	1	7.185623e-01
3	2	9.440598e-01
3	3	1.000000e+00
3	4	9.344821e-01
3	5	7.303898e-01
3	6	2.742663e-01
3	7	1.927885e-01
4	0	0.000000e+00
4	1	7.165761e-01
4	2	8.885742e-01
4	3	9.344821e-01
4	4	1.000000e+00
4	5	8.709176e-01
4	6	3.362833e-01
4	7	2.320071e-01
5	0	0.000000e+00
5	1	5.365090e-01
5	2	6.812318e-01
5	3	7.303898e-01
5	4	8.709176e-01
5	5	1.000000e+00
5	6	3.942013e-01
5	7	2.946794e-01
6	0	0.000000e+00
6	1	1.857844e-01
6	2	2.454416e-01
6	3	2.742663e-01
6	4	3.362833e-01
6	5	3.942013e-01
6	6	1.000000e+00
6	7	1.504627e-01
7	0	0.000000e+00
7	1	1.231645e-01
7	2	1.676465e-01
7	3	1.927885e-01
7	4	2.320071e-01
7	5	2.946794e-01
7	6	1.504627e-01
7	7	1.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_ch_iron_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.496858e-79
1	2	1.042570e-79
1	3	7.027414e-80
1	4	3.213013e-80
1	5	5.527172e-81
1	6	1.254441e-82
1	7	1.856082e-85
2	0	0.000000e+00
2	1	1.042570e-79
2	2	9.748037e-80
2	3	7.450733e-80
2	4	3.215231e-80
2	5	5.663557e-81
2	6	1.337388e-82
2	7	2.038799e-85
3	0	0.000000e+00
3	1	7.027414e-80
3	2	7.450733e-80
3	3	6.389719e-80
3	4	2.737611e-80
3	5	4.916220e-81
3	6	1.209941e-82
3	7	1.898205e-85
4	0	0.000000e+00
4	1	3.213013e-80
4	2	3.215231e-80
4	3	2.737611e-80
4	4	1.343135e-80
4	5	2.687650e-81
4	6	6.801678e-83
4	7	1.047327e-85
5	0	0.000000e+00
5	1	5.527172e-81
5	2	5.663557e-81
5	3	4.916220e-81
5	4	2.687650e-81
5	5	7.090414e-82
5	6	1.831912e-83
5	7	3.056376e-86
6	0	0.000000e+00
6	1	1.254441e-82
6	2	1.337388e-82
6	3	1.209941e-82
6	4	6.801678e-83
6	5	1.831912e-83
6	6	3.045802e-84
6	7	1.022824e-87
7	0	0.000000e+00
7	1	1.856082e-85
7	2	2.038799e-85
7	3	1.898205e-85
7	4	1.047327e-85
7	5	3.056376e-86
7	6	1.022824e-87
7	7	1.517199e-89


==> anc/absolute/dpt/absolute_xsec_dpt_ch_lead_flux.txt <==
# X-axis: #delta P_{T} (GeV)
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.1	4.390878e-39	3.815062e-40
0.3	2.320591e-39	3.130894e-40
0.5	1.218040e-39	2.535591e-40
0.8	6.370270e-40	1.141460e-40
1.38	9.994658e-41	2.627645e-41
2.38	2.016766e-42	1.374531e-42


==> anc/absolute/dpt/absolute_xsec_dpt_ch_lead_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	8.642230e-01
1	3	7.220263e-01
1	4	7.226197e-01
1	5	5.554022e-01
1	6	2.472810e-01
1	7	8.313137e-02
2	0	0.000000e+00
2	1	8.642230e-01
2	2	1.000000e+00
2	3	9.487652e-01
2	4	9.008678e-01
2	5	7.106831e-01
2	6	3.251346e-01
2	7	9.506449e-02
3	0	0.000000e+00
3	1	7.220263e-01
3	2	9.487652e-01
3	3	1.000000e+00
3	4	9.437328e-01
3	5	7.541593e-01
3	6	3.603018e-01
3	7	9.594006e-02
4	0	0.000000e+00
4	1	7.226197e-01
4	2	9.008678e-01
4	3	9.437328e-01
4	4	1.000000e+00
4	5	8.879770e-01
4	6	4.391891e-01
4	7	1.289796e-01
5	0	0.000000e+00
5	1	5.554022e-01
5	2	7.106831e-01
5	3	7.541593e-01
5	4	8.879770e-01
5	5	1.000000e+00
5	6	5.062779e-01
5	7	1.843676e-01
6	0	0.000000e+00
6	1	2.472810e-01
6	2	3.251346e-01
6	3	3.603018e-01
6	4	4.391891e-01
6	5	5.062779e-01
6	6	1.000000e+00
6	7	1.233118e-01
7	0	0.000000e+00
7	1	8.313137e-02
7	2	9.506449e-02
7	3	9.594006e-02
7	4	1.289796e-01
7	5	1.843676e-01
7	6	1.233118e-01
7	7	1.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_ch_lead_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.455470e-79
1	2	1.032276e-79
1	3	6.984474e-80
1	4	3.146821e-80
1	5	5.567701e-81
1	6	1.296722e-82
1	7	2.070329e-85
2	0	0.000000e+00
2	1	1.032276e-79
2	2	9.802498e-80
2	3	7.531930e-80
2	4	3.219512e-80
2	5	5.846704e-81
2	6	1.399220e-82
2	7	1.942940e-85
3	0	0.000000e+00
3	1	6.984474e-80
3	2	7.531930e-80
3	3	6.429219e-80
3	4	2.731422e-80
3	5	5.024686e-81
3	6	1.255741e-82
3	7	1.588005e-85
4	0	0.000000e+00
4	1	3.146821e-80
4	2	3.219512e-80
4	3	2.731422e-80
4	4	1.302930e-80
4	5	2.663355e-81
4	6	6.890752e-83
4	7	9.610684e-86
5	0	0.000000e+00
5	1	5.567701e-81
5	2	5.846704e-81
5	3	5.024686e-81
5	4	2.663355e-81
5	5	6.904519e-82
5	6	1.828564e-83
5	7	3.162453e-86
6	0	0.000000e+00
6	1	1.296722e-82
6	2	1.399220e-82
6	3	1.255741e-82
6	4	6.890752e-83
6	5	1.828564e-83
6	6	1.889335e-84
6	7	1.106450e-87
7	0	0.000000e+00
7	1	2.070329e-85
7	2	1.942940e-85
7	3	1.588005e-85
7	4	9.610684e-86
7	5	3.162453e-86
7	6	1.106450e-87
7	7	4.261334e-89


==> anc/absolute/dpt/absolute_xsec_dpt_ch_water_flux.txt <==
# X-axis: #delta P_{T} (GeV)
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.1	4.429157e-39	3.869671e-40
0.3	2.337978e-39	3.161241e-40
0.5	1.227426e-39	2.562143e-40
0.8	6.479258e-40	1.158595e-40
1.38	1.002821e-40	2.657398e-41
2.38	1.997558e-42	1.416373e-42


==> anc/absolute/dpt/absolute_xsec_dpt_ch_water_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	8.647122e-01
1	3	7.220229e-01
1	4	7.223405e-01
1	5	5.531409e-01
1	6	2.395381e-01
1	7	9.366235e-02
2	0	0.000000e+00
2	1	8.647122e-01
2	2	1.000000e+00
2	3	9.483552e-01
2	4	8.992945e-01
2	5	7.057707e-01
2	6	3.153672e-01
2	7	1.114385e-01
3	0	0.000000e+00
3	1	7.220229e-01
3	2	9.483552e-01
3	3	1.000000e+00
3	4	9.426650e-01
3	5	7.500754e-01
3	6	3.503398e-01
3	7	1.163403e-01
4	0	0.000000e+00
4	1	7.223405e-01
4	2	8.992945e-01
4	3	9.426650e-01
4	4	1.000000e+00
4	5	8.858376e-01
4	6	4.273966e-01
4	7	1.523468e-01
5	0	0.000000e+00
5	1	5.531409e-01
5	2	7.057707e-01
5	3	7.500754e-01
5	4	8.858376e-01
5	5	1.000000e+00
5	6	4.945258e-01
5	7	2.120212e-01
6	0	0.000000e+00
6	1	2.395381e-01
6	2	3.153672e-01
6	3	3.503398e-01
6	4	4.273966e-01
6	5	4.945258e-01
6	6	1.000000e+00
6	7	1.370822e-01
7	0	0.000000e+00
7	1	9.366235e-02
7	2	1.114385e-01
7	3	1.163403e-01
7	4	1.523468e-01
7	5	2.120212e-01
7	6	1.370822e-01
7	7	1.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_ch_water_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.497435e-79
1	2	1.057799e-79
1	3	7.158605e-80
1	4	3.238528e-80
1	5	5.688088e-81
1	6	1.312884e-82
1	7	2.036294e-85
2	0	0.000000e+00
2	1	1.057799e-79
2	2	9.993446e-80
2	3	7.681253e-80
2	4	3.293755e-80
2	5	5.928951e-81
2	6	1.412055e-82
2	7	1.979221e-85
3	0	0.000000e+00
3	1	7.158605e-80
3	2	7.681253e-80
3	3	6.564578e-80
3	4	2.798289e-80
3	5	5.106988e-81
3	6	1.271365e-82
3	7	1.674693e-85
4	0	0.000000e+00
4	1	3.238528e-80
4	2	3.293755e-80
4	3	2.798289e-80
4	4	1.342343e-80
4	5	2.727359e-81
4	6	7.013590e-83
4	7	9.916687e-86
5	0	0.000000e+00
5	1	5.688088e-81
5	2	5.928951e-81
5	3	5.106988e-81
5	4	2.727359e-81
5	5	7.061762e-82
5	6	1.861329e-83
5	7	3.165464e-86
6	0	0.000000e+00
6	1	1.312884e-82
6	2	1.412055e-82
6	3	1.271365e-82
6	4	7.013590e-83
6	5	1.861329e-83
6	6	2.006112e-84
6	7	1.090838e-87
7	0	0.000000e+00
7	1	2.036294e-85
7	2	1.979221e-85
7	3	1.674693e-85
7	4	9.916687e-86
7	5	3.165464e-86
7	6	1.090838e-87
7	7	3.156479e-89


==> anc/absolute/dpt/absolute_xsec_dpt_fine_carbon.txt <==
# X-axis: #delta P_{T} (GeV)
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	2.701126e-39	5.122192e-40
0.15	5.884394e-39	1.046232e-39
0.25	3.016571e-39	6.057860e-40
0.35	2.201434e-39	4.921180e-40
0.45	1.767812e-39	4.960644e-40
0.55	1.471983e-39	4.229928e-40
0.7	7.883229e-40	3.397006e-40
1.15	9.387677e-41	1.078570e-40
2.25	1.142290e-41	2.107781e-41


==> anc/absolute/dpt/absolute_xsec_dpt_fine_carbon_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.092741e-01
1	3	6.000378e-01
1	4	5.252712e-01
1	5	5.323059e-01
1	6	4.772692e-01
1	7	4.863902e-01
1	8	4.130944e-01
1	9	2.348563e-01
1	10	0.000000e+00
2	0	0.000000e+00
2	1	7.092741e-01
2	2	1.000000e+00
2	3	7.225038e-01
2	4	6.411321e-01
2	5	6.589320e-01
2	6	6.090251e-01
2	7	6.197768e-01
2	8	5.449412e-01
2	9	3.104617e-01
2	10	0.000000e+00
3	0	0.000000e+00
3	1	6.000378e-01
3	2	7.225038e-01
3	3	1.000000e+00
3	4	6.200144e-01
3	5	6.247081e-01
3	6	5.596310e-01
3	7	5.626491e-01
3	8	5.126088e-01
3	9	2.970058e-01
3	10	0.000000e+00
4	0	0.000000e+00
4	1	5.252712e-01
4	2	6.411321e-01
4	3	6.200144e-01
4	4	1.000000e+00
4	5	6.511630e-01
4	6	5.343583e-01
4	7	5.258867e-01
4	8	4.885186e-01
4	9	2.373194e-01
4	10	0.000000e+00
5	0	0.000000e+00
5	1	5.323059e-01
5	2	6.589320e-01
5	3	6.247081e-01
5	4	6.511630e-01
5	5	1.000000e+00
5	6	5.870280e-01
5	7	6.040978e-01
5	8	5.685720e-01
5	9	2.999008e-01
5	10	0.000000e+00
6	0	0.000000e+00
6	1	4.772692e-01
6	2	6.090251e-01
6	3	5.596310e-01
6	4	5.343583e-01
6	5	5.870280e-01
6	6	1.000000e+00
6	7	6.095465e-01
6	8	5.182651e-01
6	9	3.399395e-01
6	10	0.000000e+00
7	0	0.000000e+00
7	1	4.863902e-01
7	2	6.197768e-01
7	3	5.626491e-01
7	4	5.258867e-01
7	5	6.040978e-01
7	6	6.095465e-01
7	7	1.000000e+00
7	8	6.132820e-01
7	9	3.804372e-01
7	10	0.000000e+00
8	0	0.000000e+00
8	1	4.130944e-01
8	2	5.449412e-01
8	3	5.126088e-01
8	4	4.885186e-01
8	5	5.685720e-01
8	6	5.182651e-01
8	7	6.132820e-01
8	8	1.000000e+00
8	9	3.721673e-01
8	10	0.000000e+00
9	0	0.000000e+00
9	1	2.348563e-01
9	2	3.104617e-01
9	3	2.970058e-01
9	4	2.373194e-01
9	5	2.999008e-01
9	6	3.399395e-01
9	7	3.804372e-01
9	8	3.721673e-01
9	9	1.000000e+00
9	10	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_fine_carbon_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
1	0	0.000000e+00
1	1	2.623685e-79
1	2	3.801002e-79
1	3	1.861889e-79
1	4	1.324063e-79
1	5	1.352556e-79
1	6	1.034075e-79
1	7	8.463246e-80
1	8	2.282199e-80
1	9	2.535617e-81
1	10	0.000000e+00
2	0	0.000000e+00
2	1	3.801002e-79
2	2	1.094602e-78
2	3	4.579178e-79
2	4	3.300995e-79
2	5	3.419848e-79
2	6	2.695233e-79
2	7	2.202722e-79
2	8	6.149305e-80
2	9	6.846390e-81
2	10	0.000000e+00
3	0	0.000000e+00
3	1	1.861889e-79
3	2	4.579178e-79
3	3	3.669767e-79
3	4	1.848376e-79
3	5	1.877304e-79
3	6	1.434016e-79
3	7	1.157852e-79
3	8	3.349297e-80
3	9	3.792362e-81
3	10	0.000000e+00
4	0	0.000000e+00
4	1	1.324063e-79
4	2	3.300995e-79
4	3	1.848376e-79
4	4	2.421802e-79
4	5	1.589634e-79
4	6	1.112333e-79
4	7	8.791395e-80
4	8	2.592977e-80
4	9	2.461659e-81
4	10	0.000000e+00
5	0	0.000000e+00
5	1	1.352556e-79
5	2	3.419848e-79
5	3	1.877304e-79
5	4	1.589634e-79
5	5	2.460799e-79
5	6	1.231771e-79
5	7	1.017986e-79
5	8	3.042089e-80
5	9	3.135749e-81
5	10	0.000000e+00
6	0	0.000000e+00
6	1	1.034075e-79
6	2	2.695233e-79
6	3	1.434016e-79
6	4	1.112333e-79
6	5	1.231771e-79
6	6	1.789229e-79
6	7	8.758629e-80
6	8	2.364467e-80
6	9	3.030820e-81
6	10	0.000000e+00
7	0	0.000000e+00
7	1	8.463246e-80
7	2	2.202722e-79
7	3	1.157852e-79
7	4	8.791395e-80
7	5	1.017986e-79
7	6	8.758629e-80
7	7	1.153965e-79
7	8	2.247009e-80
7	9	2.723986e-81
7	10	0.000000e+00
8	0	0.000000e+00
8	1	2.282199e-80
8	2	6.149305e-80
8	3	3.349297e-80
8	4	2.592977e-80
8	5	3.042089e-80
8	6	2.364467e-80
8	7	2.247009e-80
8	8	1.163313e-80
8	9	8.460813e-82
8	10	0.000000e+00
9	0	0.000000e+00
9	1	2.535617e-81
9	2	6.846390e-81
9	3	3.792362e-81
9	4	2.461659e-81
9	5	3.135749e-81
9	6	3.030820e-81
9	7	2.723986e-81
9	8	8.460813e-82
9	9	4.442742e-82
9	10	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_fine_ch.txt <==
# X-axis: #delta P_{T} (GeV)
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	2.882012e-39	2.364858e-40
0.15	5.878643e-39	5.430092e-40
0.25	2.759445e-39	3.405900e-40
0.35	1.859602e-39	2.865685e-40
0.45	1.337001e-39	2.850406e-40
0.55	1.118941e-39	2.183441e-40
0.7	7.869859e-40	1.428552e-40
1.15	2.484262e-40	4.880250e-41
2.25	4.274298e-42	2.134612e-42


==> anc/absolute/dpt/absolute_xsec_dpt_fine_ch_carbon_flux.txt <==
# X-axis: #delta P_{T} (GeV)
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	2.917063e-39	2.363563e-40
0.15	5.942908e-39	5.419756e-40
0.25	2.789006e-39	3.414637e-40
0.35	1.891581e-39	2.906316e-40
0.45	1.364178e-39	2.878917e-40
0.55	1.140176e-39	2.182544e-40
0.7	7.731420e-40	1.432642e-40
1.15	2.518083e-40	4.804255e-41
2.25	4.799226e-42	2.262267e-42


==> anc/absolute/dpt/absolute_xsec_dpt_fine_ch_carbon_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.233980e-01
1	3	7.803153e-01
1	4	6.657119e-01
1	5	5.801081e-01
1	6	6.007422e-01
1	7	6.055507e-01
1	8	5.553759e-01
1	9	3.370386e-01
1	10	1.075648e-01
2	0	0.000000e+00
2	1	9.233980e-01
2	2	1.000000e+00
2	3	9.363931e-01
2	4	8.466047e-01
2	5	7.755764e-01
2	6	7.833559e-01
2	7	7.713449e-01
2	8	6.733801e-01
2	9	4.660542e-01
2	10	1.528697e-01
3	0	0.000000e+00
3	1	7.803153e-01
3	2	9.363931e-01
3	3	1.000000e+00
3	4	9.543687e-01
3	5	9.106889e-01
3	6	9.078210e-01
3	7	8.824319e-01
3	8	7.577405e-01
3	9	5.685542e-01
3	10	1.952453e-01
4	0	0.000000e+00
4	1	6.657119e-01
4	2	8.466047e-01
4	3	9.543687e-01
4	4	1.000000e+00
4	5	9.713814e-01
4	6	9.660044e-01
4	7	9.356494e-01
4	8	7.862015e-01
4	9	5.953735e-01
4	10	1.974558e-01
5	0	0.000000e+00
5	1	5.801081e-01
5	2	7.755764e-01
5	3	9.106889e-01
5	4	9.713814e-01
5	5	1.000000e+00
5	6	9.858806e-01
5	7	9.543063e-01
5	8	7.855740e-01
5	9	6.268624e-01
5	10	1.974363e-01
6	0	0.000000e+00
6	1	6.007422e-01
6	2	7.833559e-01
6	3	9.078210e-01
6	4	9.660044e-01
6	5	9.858806e-01
6	6	1.000000e+00
6	7	9.699104e-01
6	8	8.277310e-01
6	9	6.549718e-01
6	10	2.006286e-01
7	0	0.000000e+00
7	1	6.055507e-01
7	2	7.713449e-01
7	3	8.824319e-01
7	4	9.356494e-01
7	5	9.543063e-01
7	6	9.699104e-01
7	7	1.000000e+00
7	8	8.880262e-01
7	9	6.886451e-01
7	10	1.924946e-01
8	0	0.000000e+00
8	1	5.553759e-01
8	2	6.733801e-01
8	3	7.577405e-01
8	4	7.862015e-01
8	5	7.855740e-01
8	6	8.277310e-01
8	7	8.880262e-01
8	8	1.000000e+00
8	9	7.567449e-01
8	10	2.338704e-01
9	0	0.000000e+00
9	1	3.370386e-01
9	2	4.660542e-01
9	3	5.685542e-01
9	4	5.953735e-01
9	5	6.268624e-01
9	6	6.549718e-01
9	7	6.886451e-01
9	8	7.567449e-01
9	9	1.000000e+00
9	10	2.314061e-01
10	0	0.000000e+00
10	1	1.075648e-01
10	2	1.528697e-01
10	3	1.952453e-01
10	4	1.974558e-01
10	5	1.974363e-01
10	6	2.006286e-01
10	7	1.924946e-01
10	8	2.338704e-01
10	9	2.314061e-01
10	10	1.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_fine_ch_carbon_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
1	0	0.000000e+00
1	1	5.586428e-80
1	2	1.182867e-79
1	3	6.297697e-80
1	4	4.572948e-80
1	5	3.947345e-80
1	6	3.098976e-80
1	7	2.050479e-80
1	8	6.306381e-81
1	9	1.802149e-82
1	10	6.067894e-86
2	0	0.000000e+00
2	1	1.182867e-79
2	2	2.937376e-79
2	3	1.732936e-79
2	4	1.333531e-79
2	5	1.210134e-79
2	6	9.266205e-80
2	7	5.989162e-80
2	8	1.753340e-80
2	9	5.714260e-82
2	10	1.977432e-85
3	0	0.000000e+00
3	1	6.297697e-80
3	2	1.732936e-79
3	3	1.165975e-79
3	4	9.471169e-80
3	5	8.952487e-80
3	6	6.765623e-80
3	7	4.316816e-80
3	8	1.243057e-80
3	9	4.391979e-82
3	10	1.591203e-85
4	0	0.000000e+00
4	1	4.572948e-80
4	2	1.333531e-79
4	3	9.471169e-80
4	4	8.446673e-80
4	5	8.127589e-80
4	6	6.127523e-80
4	7	3.895774e-80
4	8	1.097748e-80
4	9	3.914499e-82
4	10	1.369662e-85
5	0	0.000000e+00
5	1	3.947345e-80
5	2	1.210134e-79
5	3	8.952487e-80
5	4	8.127589e-80
5	5	8.288161e-80
5	6	6.194645e-80
5	7	3.935996e-80
5	8	1.086531e-80
5	9	4.082678e-82
5	10	1.356615e-85
6	0	0.000000e+00
6	1	3.098976e-80
6	2	9.266205e-80
6	3	6.765623e-80
6	4	6.127523e-80
6	5	6.194645e-80
6	6	4.763499e-80
6	7	3.032720e-80
6	8	8.679172e-81
6	9	3.233921e-82
6	10	1.045097e-85
7	0	0.000000e+00
7	1	2.050479e-80
7	2	5.989162e-80
7	3	4.316816e-80
7	4	3.895774e-80
7	5	3.935996e-80
7	6	3.032720e-80
7	7	2.052464e-80
7	8	6.112088e-81
7	9	2.231912e-82
7	10	6.581985e-86
8	0	0.000000e+00
8	1	6.306381e-81
8	2	1.753340e-80
8	3	1.243057e-80
8	4	1.097748e-80
8	5	1.086531e-80
8	6	8.679172e-81
8	7	6.112088e-81
8	8	2.308087e-81
8	9	8.224688e-83
8	10	2.681649e-86
9	0	0.000000e+00
9	1	1.802149e-82
9	2	5.714260e-82
9	3	4.391979e-82
9	4	3.914499e-82
9	5	4.082678e-82
9	6	3.233921e-82
9	7	2.231912e-82
9	8	8.224688e-83
9	9	5.117851e-84
9	10	1.249451e-87
10	0	0.000000e+00
10	1	6.067894e-86
10	2	1.977432e-85
10	3	1.591203e-85
10	4	1.369662e-85
10	5	1.356615e-85
10	6	1.045097e-85
10	7	6.581985e-86
10	8	2.681649e-86
10	9	1.249451e-87
10	10	5.696410e-90


==> anc/absolute/dpt/absolute_xsec_dpt_fine_ch_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.294401e-01
1	3	7.914138e-01
1	4	6.752465e-01
1	5	5.900811e-01
1	6	6.077598e-01
1	7	6.197252e-01
1	8	5.592896e-01
1	9	3.443459e-01
1	10	2.081037e-01
2	0	0.000000e+00
2	1	9.294401e-01
2	2	1.000000e+00
2	3	9.401449e-01
2	4	8.469422e-01
2	5	7.759244e-01
2	6	7.804268e-01
2	7	7.724390e-01
2	8	6.697001e-01
2	9	4.710593e-01
2	10	3.355633e-01
3	0	0.000000e+00
3	1	7.914138e-01
3	2	9.401449e-01
3	3	1.000000e+00
3	4	9.558682e-01
3	5	9.127046e-01
3	6	9.074210e-01
3	7	8.814078e-01
3	8	7.532299e-01
3	9	5.741612e-01
3	10	4.445440e-01
4	0	0.000000e+00
4	1	6.752465e-01
4	2	8.469422e-01
4	3	9.558682e-01
4	4	1.000000e+00
4	5	9.739230e-01
4	6	9.664268e-01
4	7	9.337030e-01
4	8	7.797563e-01
4	9	5.995576e-01
4	10	4.660311e-01
5	0	0.000000e+00
5	1	5.900811e-01
5	2	7.759244e-01
5	3	9.127046e-01
5	4	9.739230e-01
5	5	1.000000e+00
5	6	9.877887e-01
5	7	9.534116e-01
5	8	7.818114e-01
5	9	6.371878e-01
5	10	5.020406e-01
6	0	0.000000e+00
6	1	6.077598e-01
6	2	7.804268e-01
6	3	9.074210e-01
6	4	9.664268e-01
6	5	9.877887e-01
6	6	1.000000e+00
6	7	9.709381e-01
6	8	8.266735e-01
6	9	6.713494e-01
6	10	5.201894e-01
7	0	0.000000e+00
7	1	6.197252e-01
7	2	7.724390e-01
7	3	8.814078e-01
7	4	9.337030e-01
7	5	9.534116e-01
7	6	9.709381e-01
7	7	1.000000e+00
7	8	8.895535e-01
7	9	7.069373e-01
7	10	5.137422e-01
8	0	0.000000e+00
8	1	5.592896e-01
8	2	6.697001e-01
8	3	7.532299e-01
8	4	7.797563e-01
8	5	7.818114e-01
8	6	8.266735e-01
8	7	8.895535e-01
8	8	1.000000e+00
8	9	7.980056e-01
8	10	5.874085e-01
9	0	0.000000e+00
9	1	3.443459e-01
9	2	4.710593e-01
9	3	5.741612e-01
9	4	5.995576e-01
9	5	6.371878e-01
9	6	6.713494e-01
9	7	7.069373e-01
9	8	7.980056e-01
9	9	1.000000e+00
9	10	6.079250e-01
10	0	0.000000e+00
10	1	2.081037e-01
10	2	3.355633e-01
10	3	4.445440e-01
10	4	4.660311e-01
10	5	5.020406e-01
10	6	5.201894e-01
10	7	5.137422e-01
10	8	5.874085e-01
10	9	6.079250e-01
10	10	1.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_fine_ch_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
1	0	0.000000e+00
1	1	5.592552e-80
1	2	1.193531e-79
1	3	6.374417e-80
1	4	4.576104e-80
1	5	3.977622e-80
1	6	3.138185e-80
1	7	2.093631e-80
1	8	6.454816e-81
1	9	1.738276e-82
1	10	1.586116e-85
2	0	0.000000e+00
2	1	1.193531e-79
2	2	2.948590e-79
2	3	1.738737e-79
2	4	1.317921e-79
2	5	1.200973e-79
2	6	9.252964e-80
2	7	5.991939e-80
2	8	1.774719e-80
2	9	5.460113e-82
2	10	5.872619e-85
3	0	0.000000e+00
3	1	6.374417e-80
3	2	1.738737e-79
3	3	1.160015e-79
3	4	9.329501e-80
3	5	8.860717e-80
3	6	6.748111e-80
3	7	4.288494e-80
3	8	1.251992e-80
3	9	4.174309e-82
3	10	4.879742e-85
4	0	0.000000e+00
4	1	4.576104e-80
4	2	1.317921e-79
4	3	9.329501e-80
4	4	8.212153e-80
4	5	7.955361e-80
4	6	6.046987e-80
4	7	3.822375e-80
4	8	1.090510e-80
4	9	3.667569e-82
4	10	4.304211e-85
5	0	0.000000e+00
5	1	3.977622e-80
5	2	1.200973e-79
5	3	8.860717e-80
5	4	7.955361e-80
5	5	8.124815e-80
5	6	6.147695e-80
5	7	3.882248e-80
5	8	1.087554e-80
5	9	3.876976e-82
5	10	4.612069e-85
6	0	0.000000e+00
6	1	3.138185e-80
6	2	9.252964e-80
6	3	6.748111e-80
6	4	6.046987e-80
6	5	6.147695e-80
6	6	4.767416e-80
6	7	3.028511e-80
6	8	8.808818e-81
6	9	3.129025e-82
6	10	3.660608e-85
7	0	0.000000e+00
7	1	2.093631e-80
7	2	5.991939e-80
7	3	4.288494e-80
7	4	3.822375e-80
7	5	3.882248e-80
7	6	3.028511e-80
7	7	2.040761e-80
7	8	6.201692e-81
7	9	2.155737e-82
7	10	2.365328e-85
8	0	0.000000e+00
8	1	6.454816e-81
8	2	1.774719e-80
8	3	1.251992e-80
8	4	1.090510e-80
8	5	1.087554e-80
8	6	8.808818e-81
8	7	6.201692e-81
8	8	2.381684e-81
8	9	8.313174e-83
8	10	9.239159e-86
9	0	0.000000e+00
9	1	1.738276e-82
9	2	5.460113e-82
9	3	4.174309e-82
9	4	3.667569e-82
9	5	3.876976e-82
9	6	3.129025e-82
9	7	2.155737e-82
9	8	8.313174e-83
9	9	4.556567e-84
9	10	4.182337e-87
10	0	0.000000e+00
10	1	1.586116e-85
10	2	5.872619e-85
10	3	4.879742e-85
10	4	4.304211e-85
10	5	4.612069e-85
10	6	3.660608e-85
10	7	2.365328e-85
10	8	9.239159e-86
10	9	4.182337e-87
10	10	1.038724e-89


==> anc/absolute/dpt/absolute_xsec_dpt_fine_ch_iron_flux.txt <==
# X-axis: #delta P_{T} (GeV)
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	2.841304e-39	2.423246e-40
0.15	5.792773e-39	5.530663e-40
0.25	2.712068e-39	3.432952e-40
0.35	1.824272e-39	2.830406e-40
0.45	1.307025e-39	2.817394e-40
0.55	1.091715e-39	2.196079e-40
0.7	8.096905e-40	1.437719e-40
1.15	2.444289e-40	5.058488e-41
2.25	4.000390e-42	2.281739e-42


==> anc/absolute/dpt/absolute_xsec_dpt_fine_ch_iron_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.205876e-01
1	3	7.928284e-01
1	4	6.797655e-01
1	5	5.976368e-01
1	6	6.093751e-01
1	7	6.253950e-01
1	8	5.511056e-01
1	9	3.066698e-01
1	10	1.342683e-01
2	0	0.000000e+00
2	1	9.205876e-01
2	2	1.000000e+00
2	3	9.356496e-01
2	4	8.403451e-01
2	5	7.707305e-01
2	6	7.699950e-01
2	7	7.613727e-01
2	8	6.528157e-01
2	9	4.065759e-01
2	10	1.797714e-01
3	0	0.000000e+00
3	1	7.928284e-01
3	2	9.356496e-01
3	3	1.000000e+00
3	4	9.477711e-01
3	5	9.077627e-01
3	6	8.988410e-01
3	7	8.677323e-01
3	8	7.346447e-01
3	9	4.895270e-01
3	10	2.166700e-01
4	0	0.000000e+00
4	1	6.797655e-01
4	2	8.403451e-01
4	3	9.477711e-01
4	4	1.000000e+00
4	5	9.678436e-01
4	6	9.559853e-01
4	7	9.177259e-01
4	8	7.572962e-01
4	9	5.038399e-01
4	10	2.078381e-01
5	0	0.000000e+00
5	1	5.976368e-01
5	2	7.707305e-01
5	3	9.077627e-01
5	4	9.678436e-01
5	5	1.000000e+00
5	6	9.808615e-01
5	7	9.413484e-01
5	8	7.661896e-01
5	9	5.443499e-01
5	10	2.354759e-01
6	0	0.000000e+00
6	1	6.093751e-01
6	2	7.699950e-01
6	3	8.988410e-01
6	4	9.559853e-01
6	5	9.808615e-01
6	6	1.000000e+00
6	7	9.607530e-01
6	8	8.150816e-01
6	9	5.820274e-01
6	10	2.548649e-01
7	0	0.000000e+00
7	1	6.253950e-01
7	2	7.613727e-01
7	3	8.677323e-01
7	4	9.177259e-01
7	5	9.413484e-01
7	6	9.607530e-01
7	7	1.000000e+00
7	8	8.767504e-01
7	9	6.136862e-01
7	10	2.586337e-01
8	0	0.000000e+00
8	1	5.511056e-01
8	2	6.528157e-01
8	3	7.346447e-01
8	4	7.572962e-01
8	5	7.661896e-01
8	6	8.150816e-01
8	7	8.767504e-01
8	8	1.000000e+00
8	9	7.149543e-01
8	10	3.284610e-01
9	0	0.000000e+00
9	1	3.066698e-01
9	2	4.065759e-01
9	3	4.895270e-01
9	4	5.038399e-01
9	5	5.443499e-01
9	6	5.820274e-01
9	7	6.136862e-01
9	8	7.149543e-01
9	9	1.000000e+00
9	10	3.188989e-01
10	0	0.000000e+00
10	1	1.342683e-01
10	2	1.797714e-01
10	3	2.166700e-01
10	4	2.078381e-01
10	5	2.354759e-01
10	6	2.548649e-01
10	7	2.586337e-01
10	8	3.284610e-01
10	9	3.188989e-01
10	10	1.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_fine_ch_iron_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
1	0	0.000000e+00
1	1	5.872122e-80
1	2	1.233786e-79
1	3	6.595451e-80
1	4	4.662355e-80
1	5	4.080209e-80
1	6	3.242875e-80
1	7	2.178843e-80
1	8	6.755432e-81
1	9	1.695643e-82
1	10	5.678388e-86
2	0	0.000000e+00
2	1	1.233786e-79
2	2	3.058823e-79
2	3	1.776471e-79
2	4	1.315478e-79
2	5	1.200956e-79
2	6	9.352183e-80
2	7	6.054085e-80
2	8	1.826369e-80
2	9	5.130795e-82
2	10	1.735209e-85
3	0	0.000000e+00
3	1	6.595451e-80
3	2	1.776471e-79
3	3	1.178516e-79
3	4	9.209158e-80
3	5	8.779860e-80
3	6	6.776392e-80
3	7	4.282798e-80
3	8	1.275751e-80
3	9	3.834514e-82
3	10	1.298137e-85
4	0	0.000000e+00
4	1	4.662355e-80
4	2	1.315478e-79
4	3	9.209158e-80
4	4	8.011197e-80
4	5	7.717940e-80
4	6	5.942208e-80
4	7	3.734528e-80
4	8	1.084264e-80
4	9	3.253922e-82
4	10	1.026663e-85
5	0	0.000000e+00
5	1	4.080209e-80
5	2	1.200956e-79
5	3	8.779860e-80
5	4	7.717940e-80
5	5	7.937706e-80
5	6	6.068804e-80
5	7	3.813045e-80
5	8	1.091954e-80
5	9	3.499384e-82
5	10	1.157839e-85
6	0	0.000000e+00
6	1	3.242875e-80
6	2	9.352183e-80
6	3	6.776392e-80
6	4	5.942208e-80
6	5	6.068804e-80
6	6	4.822762e-80
6	7	3.033428e-80
6	8	9.054609e-81
6	9	2.916469e-82
6	10	9.768142e-86
7	0	0.000000e+00
7	1	2.178843e-80
7	2	6.054085e-80
7	3	4.282798e-80
7	4	3.734528e-80
7	5	3.813045e-80
7	6	3.033428e-80
7	7	2.067036e-80
7	8	6.376330e-81
7	9	2.013197e-82
7	10	6.489528e-86
8	0	0.000000e+00
8	1	6.755432e-81
8	2	1.826369e-80
8	3	1.275751e-80
8	4	1.084264e-80
8	5	1.091954e-80
8	6	9.054609e-81
8	7	6.376330e-81
8	8	2.558830e-81
8	9	8.252109e-83
8	10	2.899736e-86
9	0	0.000000e+00
9	1	1.695643e-82
9	2	5.130795e-82
9	3	3.834514e-82
9	4	3.253922e-82
9	5	3.499384e-82
9	6	2.916469e-82
9	7	2.013197e-82
9	8	8.252109e-83
9	9	5.206332e-84
9	10	1.269910e-87
10	0	0.000000e+00
10	1	5.678388e-86
10	2	1.735209e-85
10	3	1.298137e-85
10	4	1.026663e-85
10	5	1.157839e-85
10	6	9.768142e-86
10	7	6.489528e-86
10	8	2.899736e-86
10	9	1.269910e-87
10	10	3.045846e-90


==> anc/absolute/dpt/absolute_xsec_dpt_fine_ch_lead_flux.txt <==
# X-axis: #delta P_{T} (GeV)
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	2.882987e-39	2.375232e-40
0.15	5.873866e-39	5.453633e-40
0.25	2.751614e-39	3.412734e-40
0.35	1.861535e-39	2.861268e-40
0.45	1.339272e-39	2.842878e-40
0.55	1.117909e-39	2.180485e-40
0.7	7.893326e-40	1.429114e-40
1.15	2.479127e-40	4.894180e-41
2.25	4.419430e-42	2.136560e-42


==> anc/absolute/dpt/absolute_xsec_dpt_fine_ch_lead_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.286528e-01
1	3	7.918273e-01
1	4	6.776643e-01
1	5	5.929603e-01
1	6	6.100447e-01
1	7	6.211553e-01
1	8	5.594356e-01
1	9	3.474590e-01
1	10	1.459147e-01
2	0	0.000000e+00
2	1	9.286528e-01
2	2	1.000000e+00
2	3	9.404124e-01
2	4	8.484128e-01
2	5	7.777895e-01
2	6	7.821160e-01
2	7	7.723423e-01
2	8	6.690611e-01
2	9	4.707507e-01
2	10	2.024395e-01
3	0	0.000000e+00
3	1	7.918273e-01
3	2	9.404124e-01
3	3	1.000000e+00
3	4	9.561684e-01
3	5	9.138233e-01
3	6	9.087382e-01
3	7	8.813201e-01
3	8	7.529384e-01
3	9	5.707559e-01
3	10	2.528804e-01
4	0	0.000000e+00
4	1	6.776643e-01
4	2	8.484128e-01
4	3	9.561684e-01
4	4	1.000000e+00
4	5	9.736559e-01
4	6	9.659297e-01
4	7	9.329947e-01
4	8	7.785507e-01
4	9	5.926071e-01
4	10	2.498807e-01
5	0	0.000000e+00
5	1	5.929603e-01
5	2	7.777895e-01
5	3	9.138233e-01
5	4	9.736559e-01
5	5	1.000000e+00
5	6	9.873458e-01
5	7	9.531539e-01
5	8	7.816624e-01
5	9	6.302611e-01
5	10	2.633751e-01
6	0	0.000000e+00
6	1	6.100447e-01
6	2	7.821160e-01
6	3	9.087382e-01
6	4	9.659297e-01
6	5	9.873458e-01
6	6	1.000000e+00
6	7	9.710070e-01
6	8	8.274227e-01
6	9	6.650789e-01
6	10	2.747047e-01
7	0	0.000000e+00
7	1	6.211553e-01
7	2	7.723423e-01
7	3	8.813201e-01
7	4	9.329947e-01
7	5	9.531539e-01
7	6	9.710070e-01
7	7	1.000000e+00
7	8	8.891318e-01
7	9	7.001237e-01
7	10	2.712152e-01
8	0	0.000000e+00
8	1	5.594356e-01
8	2	6.690611e-01
8	3	7.529384e-01
8	4	7.785507e-01
8	5	7.816624e-01
8	6	8.274227e-01
8	7	8.891318e-01
8	8	1.000000e+00
8	9	7.892481e-01
8	10	3.358302e-01
9	0	0.000000e+00
9	1	3.474590e-01
9	2	4.707507e-01
9	3	5.707559e-01
9	4	5.926071e-01
9	5	6.302611e-01
9	6	6.650789e-01
9	7	7.001237e-01
9	8	7.892481e-01
9	9	1.000000e+00
9	10	3.494190e-01
10	0	0.000000e+00
10	1	1.459147e-01
10	2	2.024395e-01
10	3	2.528804e-01
10	4	2.498807e-01
10	5	2.633751e-01
10	6	2.747047e-01
10	7	2.712152e-01
10	8	3.358302e-01
10	9	3.494190e-01
10	10	1.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_fine_ch_lead_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
1	0	0.000000e+00
1	1	5.641728e-80
1	2	1.202944e-79
1	3	6.418580e-80
1	4	4.605525e-80
1	5	4.003961e-80
1	6	3.159517e-80
1	7	2.108498e-80
1	8	6.503335e-81
1	9	1.763294e-82
1	10	5.772529e-86
2	0	0.000000e+00
2	1	1.202944e-79
2	2	2.974212e-79
2	3	1.750277e-79
2	4	1.323889e-79
2	5	1.205886e-79
2	6	9.300582e-80
2	7	6.019530e-80
2	8	1.785795e-80
2	9	5.485194e-82
2	10	1.838832e-85
3	0	0.000000e+00
3	1	6.418580e-80
3	2	1.750277e-79
3	3	1.164675e-79
3	4	9.336740e-80
3	5	8.865899e-80
3	6	6.762297e-80
3	7	4.298361e-80
3	8	1.257598e-80
3	9	4.161672e-82
3	10	1.437403e-85
4	0	0.000000e+00
4	1	4.605525e-80
4	2	1.323889e-79
4	3	9.336740e-80
4	4	8.186853e-80
4	5	7.919945e-80
4	6	6.026387e-80
4	7	3.815087e-80
4	8	1.090248e-80
4	9	3.622767e-82
4	10	1.190836e-85
5	0	0.000000e+00
5	1	4.003961e-80
5	2	1.205886e-79
5	3	8.865899e-80
5	4	7.919945e-80
5	5	8.081953e-80
5	6	6.120409e-80
5	7	3.872469e-80
5	8	1.087570e-80
5	9	3.828192e-82
5	10	1.247079e-85
6	0	0.000000e+00
6	1	3.159517e-80
6	2	9.300582e-80
6	3	6.762297e-80
6	4	6.026387e-80
6	5	6.120409e-80
6	6	4.754513e-80
6	7	3.025814e-80
6	8	8.829993e-81
6	9	3.098427e-82
6	10	9.976542e-86
7	0	0.000000e+00
7	1	2.108498e-80
7	2	6.019530e-80
7	3	4.298361e-80
7	4	3.815087e-80
7	5	3.872469e-80
7	6	3.025814e-80
7	7	2.042366e-80
7	8	6.218889e-81
7	9	2.137748e-82
7	10	6.455677e-86
8	0	0.000000e+00
8	1	6.503335e-81
8	2	1.785795e-80
8	3	1.257598e-80
8	4	1.090248e-80
8	5	1.087570e-80
8	6	8.829993e-81
8	7	6.218889e-81
8	8	2.395299e-81
8	9	8.252936e-83
8	10	2.737541e-86
9	0	0.000000e+00
9	1	1.763294e-82
9	2	5.485194e-82
9	3	4.161672e-82
9	4	3.622767e-82
9	5	3.828192e-82
9	6	3.098427e-82
9	7	2.137748e-82
9	8	8.252936e-83
9	9	4.564887e-84
9	10	1.243433e-87
10	0	0.000000e+00
10	1	5.772529e-86
10	2	1.838832e-85
10	3	1.437403e-85
10	4	1.190836e-85
10	5	1.247079e-85
10	6	9.976542e-86
10	7	6.455677e-86
10	8	2.737541e-86
10	9	1.243433e-87
10	10	2.774099e-90


==> anc/absolute/dpt/absolute_xsec_dpt_fine_ch_water_flux.txt <==
# X-axis: #delta P_{T} (GeV)
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	2.907333e-39	2.409942e-40
0.15	5.926825e-39	5.531954e-40
0.25	2.773245e-39	3.451124e-40
0.35	1.875442e-39	2.884287e-40
0.45	1.349373e-39	2.868795e-40
0.55	1.126351e-39	2.207722e-40
0.7	8.037074e-40	1.447925e-40
1.15	2.504450e-40	4.978542e-41
2.25	4.367133e-42	2.156238e-42


==> anc/absolute/dpt/absolute_xsec_dpt_fine_ch_water_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.282418e-01
1	3	7.934266e-01
1	4	6.795750e-01
1	5	5.952610e-01
1	6	6.109476e-01
1	7	6.235117e-01
1	8	5.592995e-01
1	9	3.432106e-01
1	10	1.513756e-01
2	0	0.000000e+00
2	1	9.282418e-01
2	2	1.000000e+00
2	3	9.402695e-01
2	4	8.476843e-01
2	5	7.772023e-01
2	6	7.803399e-01
2	7	7.711634e-01
2	8	6.668180e-01
2	9	4.624249e-01
2	10	2.086452e-01
3	0	0.000000e+00
3	1	7.934266e-01
3	2	9.402695e-01
3	3	1.000000e+00
3	4	9.553058e-01
3	5	9.133504e-01
3	6	9.075221e-01
3	7	8.797611e-01
3	8	7.502494e-01
3	9	5.595579e-01
3	10	2.588628e-01
4	0	0.000000e+00
4	1	6.795750e-01
4	2	8.476843e-01
4	3	9.553058e-01
4	4	1.000000e+00
4	5	9.732377e-01
4	6	9.647446e-01
4	7	9.312948e-01
4	8	7.748793e-01
4	9	5.797027e-01
4	10	2.540121e-01
5	0	0.000000e+00
5	1	5.952610e-01
5	2	7.772023e-01
5	3	9.133504e-01
5	4	9.732377e-01
5	5	1.000000e+00
5	6	9.867726e-01
5	7	9.519132e-01
5	8	7.792508e-01
5	9	6.187938e-01
5	10	2.719173e-01
6	0	0.000000e+00
6	1	6.109476e-01
6	2	7.803399e-01
6	3	9.075221e-01
6	4	9.647446e-01
6	5	9.867726e-01
6	6	1.000000e+00
6	7	9.700098e-01
6	8	8.254329e-01
6	9	6.545481e-01
6	10	2.856628e-01
7	0	0.000000e+00
7	1	6.235117e-01
7	2	7.711634e-01
7	3	8.797611e-01
7	4	9.312948e-01
7	5	9.519132e-01
7	6	9.700098e-01
7	7	1.000000e+00
7	8	8.875179e-01
7	9	6.895520e-01
7	10	2.838880e-01
8	0	0.000000e+00
8	1	5.592995e-01
8	2	6.668180e-01
8	3	7.502494e-01
8	4	7.748793e-01
8	5	7.792508e-01
8	6	8.254329e-01
8	7	8.875179e-01
8	8	1.000000e+00
8	9	7.822701e-01
8	10	3.531088e-01
9	0	0.000000e+00
9	1	3.432106e-01
9	2	4.624249e-01
9	3	5.595579e-01
9	4	5.797027e-01
9	5	6.187938e-01
9	6	6.545481e-01
9	7	6.895520e-01
9	8	7.822701e-01
9	9	1.000000e+00
9	10	3.658427e-01
10	0	0.000000e+00
10	1	1.513756e-01
10	2	2.086452e-01
10	3	2.588628e-01
10	4	2.540121e-01
10	5	2.719173e-01
10	6	2.856628e-01
10	7	2.838880e-01
10	8	3.531088e-01
10	9	3.658427e-01
10	10	1.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_fine_ch_water_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
1	0	0.000000e+00
1	1	5.807821e-80
1	2	1.237503e-79
1	3	6.598936e-80
1	4	4.723701e-80
1	5	4.115414e-80
1	6	3.250536e-80
1	7	2.175691e-80
1	8	6.710474e-81
1	9	1.783463e-82
1	10	5.807544e-86
2	0	0.000000e+00
2	1	1.237503e-79
2	2	3.060252e-79
2	3	1.795112e-79
2	4	1.352543e-79
2	5	1.233423e-79
2	6	9.530306e-80
2	7	6.176907e-80
2	8	1.836488e-80
2	9	5.515901e-82
2	10	1.837457e-85
3	0	0.000000e+00
3	1	6.598936e-80
3	2	1.795112e-79
3	3	1.191026e-79
3	4	9.509145e-80
3	5	9.042687e-80
3	6	6.914524e-80
3	7	4.396139e-80
3	8	1.289046e-80
3	9	4.163920e-82
3	10	1.422199e-85
4	0	0.000000e+00
4	1	4.723701e-80
4	2	1.352543e-79
4	3	9.509145e-80
4	4	8.319111e-80
4	5	8.052985e-80
4	6	6.143209e-80
4	7	3.889303e-80
4	8	1.112691e-80
4	9	3.605292e-82
4	10	1.166334e-85
5	0	0.000000e+00
5	1	4.115414e-80
5	2	1.233423e-79
5	3	9.042687e-80
5	4	8.052985e-80
5	5	8.229983e-80
5	6	6.249727e-80
5	7	3.954057e-80
5	8	1.112958e-80
5	9	3.827737e-82
5	10	1.241842e-85
6	0	0.000000e+00
6	1	3.250536e-80
6	2	9.530306e-80
6	3	6.914524e-80
6	4	6.143209e-80
6	5	6.249727e-80
6	6	4.874039e-80
6	7	3.100749e-80
6	8	9.072531e-81
6	9	3.115895e-82
6	10	1.003987e-85
7	0	0.000000e+00
7	1	2.175691e-80
7	2	6.176907e-80
7	3	4.396139e-80
7	4	3.889303e-80
7	5	3.954057e-80
7	6	3.100749e-80
7	7	2.096487e-80
7	8	6.397722e-81
7	9	2.152830e-82
7	10	6.543698e-86
8	0	0.000000e+00
8	1	6.710474e-81
8	2	1.836488e-80
8	3	1.289046e-80
8	4	1.112691e-80
8	5	1.112958e-80
8	6	9.072531e-81
8	7	6.397722e-81
8	8	2.478588e-81
8	9	8.397607e-83
8	10	2.798600e-86
9	0	0.000000e+00
9	1	1.783463e-82
9	2	5.515901e-82
9	3	4.163920e-82
9	4	3.605292e-82
9	5	3.827737e-82
9	6	3.115895e-82
9	7	2.152830e-82
9	8	8.397607e-83
9	9	4.649362e-84
9	10	1.255802e-87
10	0	0.000000e+00
10	1	5.807544e-86
10	2	1.837457e-85
10	3	1.422199e-85
10	4	1.166334e-85
10	5	1.241842e-85
10	6	1.003987e-85
10	7	6.543698e-86
10	8	2.798600e-86
10	9	1.255802e-87
10	10	2.534313e-90


==> anc/absolute/dpt/absolute_xsec_dpt_fine_iron.txt <==
# X-axis: #delta P_{T} (GeV)
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	2.144582e-39	2.899599e-40
0.15	5.145684e-39	6.142842e-40
0.25	3.859836e-39	4.854868e-40
0.35	2.413743e-39	3.521808e-40
0.45	1.813378e-39	3.506447e-40
0.55	1.565760e-39	3.410424e-40
0.7	1.530409e-39	3.379125e-40
1.15	6.364824e-40	1.506109e-40
2.25	2.276951e-41	1.916713e-41


==> anc/absolute/dpt/absolute_xsec_dpt_fine_iron_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.252143e-01
1	3	5.580969e-01
1	4	5.437118e-01
1	5	4.933782e-01
1	6	4.746885e-01
1	7	4.292758e-01
1	8	4.597642e-01
1	9	1.948137e-01
1	10	0.000000e+00
2	0	0.000000e+00
2	1	7.252143e-01
2	2	1.000000e+00
2	3	6.895682e-01
2	4	6.705615e-01
2	5	6.236295e-01
2	6	6.132449e-01
2	7	5.318674e-01
2	8	5.339557e-01
2	9	2.704010e-01
2	10	0.000000e+00
3	0	0.000000e+00
3	1	5.580969e-01
3	2	6.895682e-01
3	3	1.000000e+00
3	4	7.226961e-01
3	5	6.903062e-01
3	6	6.483701e-01
3	7	6.333945e-01
3	8	5.695740e-01
3	9	3.781367e-01
3	10	0.000000e+00
4	0	0.000000e+00
4	1	5.437118e-01
4	2	6.705615e-01
4	3	7.226961e-01
4	4	1.000000e+00
4	5	7.507995e-01
4	6	7.120441e-01
4	7	6.654628e-01
4	8	5.726905e-01
4	9	3.822740e-01
4	10	0.000000e+00
5	0	0.000000e+00
5	1	4.933782e-01
5	2	6.236295e-01
5	3	6.903062e-01
5	4	7.507995e-01
5	5	1.000000e+00
5	6	7.879138e-01
5	7	7.561225e-01
5	8	6.792738e-01
5	9	4.376262e-01
5	10	0.000000e+00
6	0	0.000000e+00
6	1	4.746885e-01
6	2	6.132449e-01
6	3	6.483701e-01
6	4	7.120441e-01
6	5	7.879138e-01
6	6	1.000000e+00
6	7	7.495411e-01
6	8	6.773543e-01
6	9	4.334594e-01
6	10	0.000000e+00
7	0	0.000000e+00
7	1	4.292758e-01
7	2	5.318674e-01
7	3	6.333945e-01
7	4	6.654628e-01
7	5	7.561225e-01
7	6	7.495411e-01
7	7	1.000000e+00
7	8	7.557915e-01
7	9	5.024164e-01
7	10	0.000000e+00
8	0	0.000000e+00
8	1	4.597642e-01
8	2	5.339557e-01
8	3	5.695740e-01
8	4	5.726905e-01
8	5	6.792738e-01
8	6	6.773543e-01
8	7	7.557915e-01
8	8	1.000000e+00
8	9	4.754826e-01
8	10	0.000000e+00
9	0	0.000000e+00
9	1	1.948137e-01
9	2	2.704010e-01
9	3	3.781367e-01
9	4	3.822740e-01
9	5	4.376262e-01
9	6	4.334594e-01
9	7	5.024164e-01
9	8	4.754826e-01
9	9	1.000000e+00
9	10	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_fine_iron_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
1	0	0.000000e+00
1	1	8.407673e-80
1	2	1.291735e-79
1	3	7.856425e-80
1	4	5.552291e-80
1	5	5.016320e-80
1	6	4.694128e-80
1	7	4.206090e-80
1	8	2.007842e-80
1	9	1.082716e-81
1	10	0.000000e+00
2	0	0.000000e+00
2	1	1.291735e-79
2	2	3.773450e-79
2	3	2.056478e-79
2	4	1.450686e-79
2	5	1.343270e-79
2	6	1.284729e-79
2	7	1.104020e-79
2	8	4.940047e-80
2	9	3.183719e-81
2	10	0.000000e+00
3	0	0.000000e+00
3	1	7.856425e-80
3	2	2.056478e-79
3	3	2.356975e-79
3	4	1.235659e-79
3	5	1.175132e-79
3	6	1.073517e-79
3	7	1.039097e-79
3	8	4.164704e-80
3	9	3.518710e-81
3	10	0.000000e+00
4	0	0.000000e+00
4	1	5.552291e-80
4	2	1.450686e-79
4	3	1.235659e-79
4	4	1.240313e-79
4	5	9.271648e-80
4	6	8.552259e-80
4	7	7.919426e-80
4	8	3.037681e-80
4	9	2.580462e-81
4	10	0.000000e+00
5	0	0.000000e+00
5	1	5.016320e-80
5	2	1.343270e-79
5	3	1.175132e-79
5	4	9.271648e-80
5	5	1.229517e-79
5	6	9.422245e-80
5	7	8.959087e-80
5	8	3.587309e-80
5	9	2.941222e-81
5	10	0.000000e+00
6	0	0.000000e+00
6	1	4.694128e-80
6	2	1.284729e-79
6	3	1.073517e-79
6	4	8.552259e-80
6	5	9.422245e-80
6	6	1.163099e-79
6	7	8.637898e-80
6	8	3.479211e-80
6	9	2.833440e-81
6	10	0.000000e+00
7	0	0.000000e+00
7	1	4.206090e-80
7	2	1.104020e-79
7	3	1.039097e-79
7	4	7.919426e-80
7	5	8.959087e-80
7	6	8.637898e-80
7	7	1.141849e-79
7	8	3.846474e-80
7	9	3.254058e-81
7	10	0.000000e+00
8	0	0.000000e+00
8	1	2.007842e-80
8	2	4.940047e-80
8	3	4.164704e-80
8	4	3.037681e-80
8	5	3.587309e-80
8	6	3.479211e-80
8	7	3.846474e-80
8	8	2.268366e-80
8	9	1.372614e-81
8	10	0.000000e+00
9	0	0.000000e+00
9	1	1.082716e-81
9	2	3.183719e-81
9	3	3.518710e-81
9	4	2.580462e-81
9	5	2.941222e-81
9	6	2.833440e-81
9	7	3.254058e-81
9	8	1.372614e-81
9	9	3.673790e-82
9	10	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_fine_lead.txt <==
# X-axis: #delta P_{T} (GeV)
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	1.588589e-39	2.674341e-40
0.15	3.657514e-39	4.834776e-40
0.25	3.390578e-39	4.480038e-40
0.35	2.374185e-39	3.549561e-40
0.45	1.853187e-39	2.733583e-40
0.55	1.892190e-39	2.997949e-40
0.7	1.721782e-39	2.806522e-40
1.15	8.064990e-40	1.474867e-40
2.25	6.145512e-41	3.208280e-41


==> anc/absolute/dpt/absolute_xsec_dpt_fine_lead_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.524826e-01
1	3	6.217917e-01
1	4	5.090479e-01
1	5	4.841421e-01
1	6	4.500815e-01
1	7	4.085069e-01
1	8	4.146832e-01
1	9	2.458720e-01
1	10	0.000000e+00
2	0	0.000000e+00
2	1	7.524826e-01
2	2	1.000000e+00
2	3	7.726402e-01
2	4	6.769886e-01
2	5	6.096495e-01
2	6	5.717357e-01
2	7	4.922744e-01
2	8	4.715094e-01
2	9	2.734003e-01
2	10	0.000000e+00
3	0	0.000000e+00
3	1	6.217917e-01
3	2	7.726402e-01
3	3	1.000000e+00
3	4	7.779617e-01
3	5	6.779494e-01
3	6	6.332085e-01
3	7	5.502079e-01
3	8	4.644248e-01
3	9	2.631812e-01
3	10	0.000000e+00
4	0	0.000000e+00
4	1	5.090479e-01
4	2	6.769886e-01
4	3	7.779617e-01
4	4	1.000000e+00
4	5	6.608602e-01
4	6	6.400448e-01
4	7	5.615916e-01
4	8	4.139744e-01
4	9	2.409492e-01
4	10	0.000000e+00
5	0	0.000000e+00
5	1	4.841421e-01
5	2	6.096495e-01
5	3	6.779494e-01
5	4	6.608602e-01
5	5	1.000000e+00
5	6	6.256182e-01
5	7	5.990288e-01
5	8	5.126541e-01
5	9	2.528174e-01
5	10	0.000000e+00
6	0	0.000000e+00
6	1	4.500815e-01
6	2	5.717357e-01
6	3	6.332085e-01
6	4	6.400448e-01
6	5	6.256182e-01
6	6	1.000000e+00
6	7	6.638989e-01
6	8	5.616572e-01
6	9	2.156262e-01
6	10	0.000000e+00
7	0	0.000000e+00
7	1	4.085069e-01
7	2	4.922744e-01
7	3	5.502079e-01
7	4	5.615916e-01
7	5	5.990288e-01
7	6	6.638989e-01
7	7	1.000000e+00
7	8	6.761630e-01
7	9	2.282308e-01
7	10	0.000000e+00
8	0	0.000000e+00
8	1	4.146832e-01
8	2	4.715094e-01
8	3	4.644248e-01
8	4	4.139744e-01
8	5	5.126541e-01
8	6	5.616572e-01
8	7	6.761630e-01
8	8	1.000000e+00
8	9	2.126369e-01
8	10	0.000000e+00
9	0	0.000000e+00
9	1	2.458720e-01
9	2	2.734003e-01
9	3	2.631812e-01
9	4	2.409492e-01
9	5	2.528174e-01
9	6	2.156262e-01
9	7	2.282308e-01
9	8	2.126369e-01
9	9	1.000000e+00
9	10	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_fine_lead_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
1	0	0.000000e+00
1	1	7.152099e-80
1	2	9.729479e-80
1	3	7.449779e-80
1	4	4.832258e-80
1	5	3.539337e-80
1	6	3.608545e-80
1	7	3.066089e-80
1	8	1.635634e-80
1	9	2.109590e-81
1	10	0.000000e+00
2	0	0.000000e+00
2	1	9.729479e-80
2	2	2.337506e-79
2	3	1.673537e-79
2	4	1.161803e-79
2	5	8.057287e-80
2	6	8.286973e-80
2	7	6.679626e-80
2	8	3.362170e-80
2	9	4.240798e-81
2	10	0.000000e+00
3	0	0.000000e+00
3	1	7.449779e-80
3	2	1.673537e-79
3	3	2.007074e-79
3	4	1.237128e-79
3	5	8.302544e-80
3	6	8.504575e-80
3	7	6.917944e-80
3	8	3.068669e-80
3	9	3.782760e-81
3	10	0.000000e+00
4	0	0.000000e+00
4	1	4.832258e-80
4	2	1.161803e-79
4	3	1.237128e-79
4	4	1.259938e-79
4	5	6.412340e-80
4	6	6.810975e-80
4	7	5.594533e-80
4	8	2.167211e-80
4	9	2.743926e-81
4	10	0.000000e+00
5	0	0.000000e+00
5	1	3.539337e-80
5	2	8.057287e-80
5	3	8.302544e-80
5	4	6.412340e-80
5	5	7.472476e-80
5	6	5.127030e-80
5	7	4.595666e-80
5	8	2.066853e-80
5	9	2.217234e-81
5	10	0.000000e+00
6	0	0.000000e+00
6	1	3.608545e-80
6	2	8.286973e-80
6	3	8.504575e-80
6	4	6.810975e-80
6	5	5.127030e-80
6	6	8.987698e-80
6	7	5.585920e-80
6	8	2.483411e-80
6	9	2.073949e-81
6	10	0.000000e+00
7	0	0.000000e+00
7	1	3.066089e-80
7	2	6.679626e-80
7	3	6.917944e-80
7	4	5.594533e-80
7	5	4.595666e-80
7	6	5.585920e-80
7	7	7.876568e-80
7	8	2.798807e-80
7	9	2.055016e-81
7	10	0.000000e+00
8	0	0.000000e+00
8	1	1.635634e-80
8	2	3.362170e-80
8	3	3.068669e-80
8	4	2.167211e-80
8	5	2.066853e-80
8	6	2.483411e-80
8	7	2.798807e-80
8	8	2.175234e-80
8	9	1.006153e-81
8	10	0.000000e+00
9	0	0.000000e+00
9	1	2.109590e-81
9	2	4.240798e-81
9	3	3.782760e-81
9	4	2.743926e-81
9	5	2.217234e-81
9	6	2.073949e-81
9	7	2.055016e-81
9	8	1.006153e-81
9	9	1.029306e-81
9	10	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_fine_water.txt <==
# X-axis: #delta P_{T} (GeV)
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	2.935547e-39	6.990721e-40
0.15	6.334180e-39	1.396206e-39
0.25	2.798151e-39	7.696108e-40
0.35	1.825595e-39	5.782546e-40
0.45	1.116501e-39	4.477232e-40
0.55	9.236995e-40	4.647762e-40
0.7	4.704679e-40	3.221256e-40
1.15	3.316091e-40	1.481258e-40
2.25	3.524078e-42	2.574272e-41


==> anc/absolute/dpt/absolute_xsec_dpt_fine_water_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	4.415097e-01
1	3	3.988733e-01
1	4	2.886283e-01
1	5	2.182914e-01
1	6	2.143019e-01
1	7	1.427331e-01
1	8	7.685716e-02
1	9	-8.690506e-03
1	10	0.000000e+00
2	0	0.000000e+00
2	1	4.415097e-01
2	2	1.000000e+00
2	3	5.452452e-01
2	4	3.738874e-01
2	5	2.992465e-01
2	6	3.198623e-01
2	7	1.938890e-01
2	8	1.180506e-01
2	9	6.741363e-03
2	10	0.000000e+00
3	0	0.000000e+00
3	1	3.988733e-01
3	2	5.452452e-01
3	3	1.000000e+00
3	4	4.643538e-01
3	5	3.808232e-01
3	6	3.736060e-01
3	7	2.206690e-01
3	8	1.891556e-01
3	9	-2.533641e-03
3	10	0.000000e+00
4	0	0.000000e+00
4	1	2.886283e-01
4	2	3.738874e-01
4	3	4.643538e-01
4	4	1.000000e+00
4	5	4.075657e-01
4	6	3.610883e-01
4	7	2.559100e-01
4	8	2.423641e-01
4	9	-3.242586e-03
4	10	0.000000e+00
5	0	0.000000e+00
5	1	2.182914e-01
5	2	2.992465e-01
5	3	3.808232e-01
5	4	4.075657e-01
5	5	1.000000e+00
5	6	3.730453e-01
5	7	2.941899e-01
5	8	2.705763e-01
5	9	3.660938e-03
5	10	0.000000e+00
6	0	0.000000e+00
6	1	2.143019e-01
6	2	3.198623e-01
6	3	3.736060e-01
6	4	3.610883e-01
6	5	3.730453e-01
6	6	1.000000e+00
6	7	2.738212e-01
6	8	2.642222e-01
6	9	-3.860191e-03
6	10	0.000000e+00
7	0	0.000000e+00
7	1	1.427331e-01
7	2	1.938890e-01
7	3	2.206690e-01
7	4	2.559100e-01
7	5	2.941899e-01
7	6	2.738212e-01
7	7	1.000000e+00
7	8	3.197745e-01
7	9	-1.438079e-03
7	10	0.000000e+00
8	0	0.000000e+00
8	1	7.685716e-02
8	2	1.180506e-01
8	3	1.891556e-01
8	4	2.423641e-01
8	5	2.705763e-01
8	6	2.642222e-01
8	7	3.197745e-01
8	8	1.000000e+00
8	9	1.526928e-02
8	10	0.000000e+00
9	0	0.000000e+00
9	1	-8.690506e-03
9	2	6.741363e-03
9	3	-2.533641e-03
9	4	-3.242586e-03
9	5	3.660938e-03
9	6	-3.860191e-03
9	7	-1.438079e-03
9	8	1.526928e-02
9	9	1.000000e+00
9	10	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_fine_water_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
1	0	0.000000e+00
1	1	4.887019e-79
1	2	4.309351e-79
1	3	2.145992e-79
1	4	1.166756e-79
1	5	6.832322e-80
1	6	6.962926e-80
1	7	3.214193e-80
1	8	7.958607e-81
1	9	-1.563945e-82
1	10	0.000000e+00
2	0	0.000000e+00
2	1	4.309351e-79
2	2	1.949392e-78
2	3	5.858853e-79
2	4	3.018627e-79
2	5	1.870632e-79
2	6	2.075661e-79
2	7	8.720230e-80
2	8	2.441454e-80
2	9	2.422991e-82
2	10	0.000000e+00
3	0	0.000000e+00
3	1	2.145992e-79
3	2	5.858853e-79
3	3	5.923007e-79
3	4	2.066518e-79
3	5	1.312213e-79
3	6	1.336376e-79
3	7	5.470633e-80
3	8	2.156359e-80
3	9	-5.019616e-83
3	10	0.000000e+00
4	0	0.000000e+00
4	1	1.166756e-79
4	2	3.018627e-79
4	3	2.066518e-79
4	4	3.343784e-79
4	5	1.055180e-79
4	6	9.704571e-80
4	7	4.766851e-80
4	8	2.075956e-80
4	9	-4.826864e-83
4	10	0.000000e+00
5	0	0.000000e+00
5	1	6.832322e-80
5	2	1.870632e-79
5	3	1.312213e-79
5	4	1.055180e-79
5	5	2.004561e-79
5	6	7.762740e-80
5	7	4.242898e-80
5	8	1.794445e-80
5	9	4.219456e-83
5	10	0.000000e+00
6	0	0.000000e+00
6	1	6.962926e-80
6	2	2.075661e-79
6	3	1.336376e-79
6	4	9.704571e-80
6	5	7.762740e-80
6	6	2.160169e-79
6	7	4.099549e-80
6	8	1.819047e-80
6	9	-4.618565e-83
6	10	0.000000e+00
7	0	0.000000e+00
7	1	3.214193e-80
7	2	8.720230e-80
7	3	5.470633e-80
7	4	4.766851e-80
7	5	4.242898e-80
7	6	4.099549e-80
7	7	1.037649e-79
7	8	1.525808e-80
7	9	-1.192511e-83
7	10	0.000000e+00
8	0	0.000000e+00
8	1	7.958607e-81
8	2	2.441454e-80
8	3	2.156359e-80
8	4	2.075956e-80
8	5	1.794445e-80
8	6	1.819047e-80
8	7	1.525808e-80
8	8	2.194125e-80
8	9	5.822422e-83
8	10	0.000000e+00
9	0	0.000000e+00
9	1	-1.563945e-82
9	2	2.422991e-82
9	3	-5.019616e-83
9	4	-4.826864e-83
9	5	4.219456e-83
9	6	-4.618565e-83
9	7	-1.192511e-83
9	8	5.822422e-83
9	9	6.626876e-82
9	10	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_iron.txt <==
# X-axis: #delta P_{T} (GeV)
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.1	3.744875e-39	4.392907e-40
0.3	3.096480e-39	4.016476e-40
0.5	1.640210e-39	3.328964e-40
0.8	1.330041e-39	2.758513e-40
1.38	3.060345e-40	1.063784e-40
2.38	1.096267e-41	1.155295e-41


==> anc/absolute/dpt/absolute_xsec_dpt_iron_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	6.835534e-01
1	3	5.985941e-01
1	4	5.437954e-01
1	5	4.126024e-01
1	6	1.500976e-01
1	7	0.000000e+00
2	0	0.000000e+00
2	1	6.835534e-01
2	2	1.000000e+00
2	3	7.632364e-01
2	4	6.918716e-01
2	5	5.370354e-01
2	6	2.694578e-01
2	7	0.000000e+00
3	0	0.000000e+00
3	1	5.985941e-01
3	2	7.632364e-01
3	3	1.000000e+00
3	4	7.864581e-01
3	5	6.260553e-01
3	6	3.085717e-01
3	7	0.000000e+00
4	0	0.000000e+00
4	1	5.437954e-01
4	2	6.918716e-01
4	3	7.864581e-01
4	4	1.000000e+00
4	5	7.225858e-01
4	6	2.968525e-01
4	7	0.000000e+00
5	0	0.000000e+00
5	1	4.126024e-01
5	2	5.370354e-01
5	3	6.260553e-01
5	4	7.225858e-01
5	5	1.000000e+00
5	6	3.373343e-01
5	7	0.000000e+00
6	0	0.000000e+00
6	1	1.500976e-01
6	2	2.694578e-01
6	3	3.085717e-01
6	4	2.968525e-01
6	5	3.373343e-01
6	6	1.000000e+00
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_iron_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.929763e-79
1	2	1.206062e-79
1	3	8.753737e-80
1	4	6.589653e-80
1	5	1.928133e-80
1	6	7.617605e-82
1	7	0.000000e+00
2	0	0.000000e+00
2	1	1.206062e-79
2	2	1.613208e-79
2	3	1.020501e-79
2	4	7.665593e-80
2	5	2.294571e-80
2	6	1.250342e-81
2	7	0.000000e+00
3	0	0.000000e+00
3	1	8.753737e-80
3	2	1.020501e-79
3	3	1.108200e-79
3	4	7.222036e-80
3	5	2.217047e-80
3	6	1.186746e-81
3	7	0.000000e+00
4	0	0.000000e+00
4	1	6.589653e-80
4	2	7.665593e-80
4	3	7.222036e-80
4	4	7.609394e-80
4	5	2.120400e-80
4	6	9.460378e-82
4	7	0.000000e+00
5	0	0.000000e+00
5	1	1.928133e-80
5	2	2.294571e-80
5	3	2.217047e-80
5	4	2.120400e-80
5	5	1.131635e-80
5	6	4.145783e-82
5	7	0.000000e+00
6	0	0.000000e+00
6	1	7.617605e-82
6	2	1.250342e-81
6	3	1.186746e-81
6	4	9.460378e-82
6	5	4.145783e-82
6	6	1.334706e-82
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_lead.txt <==
# X-axis: #delta P_{T} (GeV)
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.1	2.697146e-39	3.667297e-40
0.3	2.886695e-39	3.832529e-40
0.5	1.792900e-39	2.613224e-40
0.8	1.465379e-39	2.248227e-40
1.38	5.598689e-40	1.303572e-40
2.38	9.649380e-42	1.809217e-41


==> anc/absolute/dpt/absolute_xsec_dpt_lead_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.333201e-01
1	3	5.909367e-01
1	4	4.761236e-01
1	5	4.499263e-01
1	6	8.817541e-02
1	7	0.000000e+00
2	0	0.000000e+00
2	1	7.333201e-01
2	2	1.000000e+00
2	3	7.193313e-01
2	4	5.611927e-01
2	5	3.969898e-01
2	6	6.973069e-02
2	7	0.000000e+00
3	0	0.000000e+00
3	1	5.909367e-01
3	2	7.193313e-01
3	3	1.000000e+00
3	4	6.764325e-01
3	5	4.881266e-01
3	6	9.389560e-02
3	7	0.000000e+00
4	0	0.000000e+00
4	1	4.761236e-01
4	2	5.611927e-01
4	3	6.764325e-01
4	4	1.000000e+00
4	5	6.203704e-01
4	6	1.245037e-01
4	7	0.000000e+00
5	0	0.000000e+00
5	1	4.499263e-01
5	2	3.969898e-01
5	3	4.881266e-01
5	4	6.203704e-01
5	5	1.000000e+00
5	6	1.165157e-01
5	7	0.000000e+00
6	0	0.000000e+00
6	1	8.817541e-02
6	2	6.973069e-02
6	3	9.389560e-02
6	4	1.245037e-01
6	5	1.165157e-01
6	6	1.000000e+00
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_lead_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.344907e-79
1	2	1.030683e-79
1	3	5.663223e-80
1	4	3.925600e-80
1	5	2.150912e-80
1	6	5.850381e-82
1	7	0.000000e+00
2	0	0.000000e+00
2	1	1.030683e-79
2	2	1.468828e-79
2	3	7.204286e-80
2	4	4.835458e-80
2	5	1.983353e-80
2	6	4.835038e-82
2	7	0.000000e+00
3	0	0.000000e+00
3	1	5.663223e-80
3	2	7.204286e-80
3	3	6.828939e-80
3	4	3.974123e-80
3	5	1.662816e-80
3	6	4.439278e-82
3	7	0.000000e+00
4	0	0.000000e+00
4	1	3.925600e-80
4	2	4.835458e-80
4	3	3.974123e-80
4	4	5.054526e-80
4	5	1.818136e-80
4	6	5.064227e-82
4	7	0.000000e+00
5	0	0.000000e+00
5	1	2.150912e-80
5	2	1.983353e-80
5	3	1.662816e-80
5	4	1.818136e-80
5	5	1.699301e-80
5	6	2.747959e-82
5	7	0.000000e+00
6	0	0.000000e+00
6	1	5.850381e-82
6	2	4.835038e-82
6	3	4.439278e-82
6	4	5.064227e-82
6	5	2.747959e-82
6	6	3.273264e-82
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_water.txt <==
# X-axis: #delta P_{T} (GeV)
# Y-axis: d#sigma/d#delta P_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.1	4.881684e-39	9.688612e-40
0.3	2.315905e-39	6.231244e-40
0.5	9.708167e-40	4.090691e-40
0.8	5.369134e-40	2.543847e-40
1.38	6.138996e-41	9.494109e-41
2.38	3.220554e-42	5.451698e-41


==> anc/absolute/dpt/absolute_xsec_dpt_water_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	5.183002e-01
1	3	2.985936e-01
1	4	1.877398e-01
1	5	1.098591e-02
1	6	2.313330e-03
1	7	0.000000e+00
2	0	0.000000e+00
2	1	5.183002e-01
2	2	1.000000e+00
2	3	4.656885e-01
2	4	2.837877e-01
2	5	1.348724e-01
2	6	-6.927632e-04
2	7	0.000000e+00
3	0	0.000000e+00
3	1	2.985936e-01
3	2	4.656885e-01
3	3	1.000000e+00
3	4	3.605008e-01
3	5	2.039432e-01
3	6	5.743825e-03
3	7	0.000000e+00
4	0	0.000000e+00
4	1	1.877398e-01
4	2	2.837877e-01
4	3	3.605008e-01
4	4	1.000000e+00
4	5	2.479405e-01
4	6	4.675744e-03
4	7	0.000000e+00
5	0	0.000000e+00
5	1	1.098591e-02
5	2	1.348724e-01
5	3	2.039432e-01
5	4	2.479405e-01
5	5	1.000000e+00
5	6	1.079721e-02
5	7	0.000000e+00
6	0	0.000000e+00
6	1	2.313330e-03
6	2	-6.927632e-04
6	3	5.743825e-03
6	4	4.675744e-03
6	5	1.079721e-02
6	6	1.000000e+00
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/dpt/absolute_xsec_dpt_water_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	9.386920e-79
1	2	3.129087e-79
1	3	1.183420e-79
1	4	4.627100e-80
1	5	1.010536e-81
1	6	1.221886e-82
1	7	0.000000e+00
2	0	0.000000e+00
2	1	3.129087e-79
2	2	3.882840e-79
2	3	1.187044e-79
2	4	4.498414e-80
2	5	7.979068e-81
2	6	-2.353376e-83
2	7	0.000000e+00
3	0	0.000000e+00
3	1	1.183420e-79
3	2	1.187044e-79
3	3	1.673376e-79
3	4	3.751406e-80
3	5	7.920639e-81
3	6	1.280943e-82
3	7	0.000000e+00
4	0	0.000000e+00
4	1	4.627100e-80
4	2	4.498414e-80
4	3	3.751406e-80
4	4	6.471160e-80
4	5	5.988151e-81
4	6	6.484457e-83
4	7	0.000000e+00
5	0	0.000000e+00
5	1	1.010536e-81
5	2	7.979068e-81
5	3	7.920639e-81
5	4	5.988151e-81
5	5	9.013811e-81
5	6	5.588530e-83
5	7	0.000000e+00
6	0	0.000000e+00
6	1	1.221886e-82
6	2	-2.353376e-83
6	3	1.280943e-82
6	4	6.484457e-83
6	5	5.588530e-83
6	6	2.972101e-81
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/dptx/absolute_xsec_dptx_carbon.txt <==
# X-axis: #delta P_{Tx} (GeV)
# Y-axis: d#sigma/d#delta P_{Tx} (cm^{2}/GeV/nucleon)
# X	Content	Error
-1.35	5.562309e-42	7.532218e-42
-0.55	5.636560e-40	1.504371e-40
-0.3	1.337196e-39	3.207614e-40
-0.1	3.472399e-39	6.193806e-40
0.1	3.176537e-39	6.462552e-40
0.3	1.226144e-39	3.349078e-40
0.55	2.666758e-40	1.349518e-40
1.35	4.580805e-42	4.648327e-42


==> anc/absolute/dptx/absolute_xsec_dptx_carbon_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	1.831456e-01
1	3	2.313849e-01
1	4	2.580566e-01
1	5	2.689644e-01
1	6	1.891865e-01
1	7	1.154090e-01
1	8	9.546837e-02
1	9	0.000000e+00
2	0	0.000000e+00
2	1	1.831456e-01
2	2	1.000000e+00
2	3	4.455194e-01
2	4	4.470845e-01
2	5	4.357626e-01
2	6	3.574182e-01
2	7	2.176829e-01
2	8	1.040526e-01
2	9	0.000000e+00
3	0	0.000000e+00
3	1	2.313849e-01
3	2	4.455194e-01
3	3	1.000000e+00
3	4	5.669555e-01
3	5	5.611277e-01
3	6	4.462320e-01
3	7	2.721289e-01
3	8	1.510759e-01
3	9	0.000000e+00
4	0	0.000000e+00
4	1	2.580566e-01
4	2	4.470845e-01
4	3	5.669555e-01
4	4	1.000000e+00
4	5	7.022027e-01
4	6	5.042873e-01
4	7	3.351508e-01
4	8	1.904275e-01
4	9	0.000000e+00
5	0	0.000000e+00
5	1	2.689644e-01
5	2	4.357626e-01
5	3	5.611277e-01
5	4	7.022027e-01
5	5	1.000000e+00
5	6	5.300068e-01
5	7	3.826368e-01
5	8	2.269701e-01
5	9	0.000000e+00
6	0	0.000000e+00
6	1	1.891865e-01
6	2	3.574182e-01
6	3	4.462320e-01
6	4	5.042873e-01
6	5	5.300068e-01
6	6	1.000000e+00
6	7	4.612095e-01
6	8	1.960816e-01
6	9	0.000000e+00
7	0	0.000000e+00
7	1	1.154090e-01
7	2	2.176829e-01
7	3	2.721289e-01
7	4	3.351508e-01
7	5	3.826368e-01
7	6	4.612095e-01
7	7	1.000000e+00
7	8	2.216160e-01
7	9	0.000000e+00
8	0	0.000000e+00
8	1	9.546837e-02
8	2	1.040526e-01
8	3	1.510759e-01
8	4	1.904275e-01
8	5	2.269701e-01
8	6	1.960816e-01
8	7	2.216160e-01
8	8	1.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/dptx/absolute_xsec_dptx_carbon_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	5.673430e-83
1	2	2.075268e-82
1	3	5.590362e-82
1	4	1.203914e-81
1	5	1.309247e-81
1	6	4.772415e-82
1	7	1.173116e-82
1	8	3.342558e-84
1	9	0.000000e+00
2	0	0.000000e+00
2	1	2.075268e-82
2	2	2.263131e-80
2	3	2.149827e-80
2	4	4.165835e-80
2	5	4.236516e-80
2	6	1.800764e-80
2	7	4.419344e-81
2	8	7.276196e-83
2	9	0.000000e+00
3	0	0.000000e+00
3	1	5.590362e-82
3	2	2.149827e-80
3	3	1.028879e-79
3	4	1.126390e-79
3	5	1.163183e-79
3	6	4.793670e-80
3	7	1.177973e-80
3	8	2.252547e-82
3	9	0.000000e+00
4	0	0.000000e+00
4	1	1.203914e-81
4	2	4.165835e-80
4	3	1.126390e-79
4	4	3.836323e-79
4	5	2.810762e-79
4	6	1.046070e-79
4	7	2.801409e-80
4	8	5.482567e-82
4	9	0.000000e+00
5	0	0.000000e+00
5	1	1.309247e-81
5	2	4.236516e-80
5	3	1.163183e-79
5	4	2.810762e-79
5	5	4.176458e-79
5	6	1.147125e-79
5	7	3.337101e-80
5	8	6.818195e-82
5	9	0.000000e+00
6	0	0.000000e+00
6	1	4.772415e-82
6	2	1.800764e-80
6	3	4.793670e-80
6	4	1.046070e-79
6	5	1.147125e-79
6	6	1.121632e-79
6	7	2.084501e-80
6	8	3.052522e-82
6	9	0.000000e+00
7	0	0.000000e+00
7	1	1.173116e-82
7	2	4.419344e-81
7	3	1.177973e-80
7	4	2.801409e-80
7	5	3.337101e-80
7	6	2.084501e-80
7	7	1.821199e-80
7	8	1.390197e-82
7	9	0.000000e+00
8	0	0.000000e+00
8	1	3.342558e-84
8	2	7.276196e-83
8	3	2.252547e-82
8	4	5.482567e-82
8	5	6.818195e-82
8	6	3.052522e-82
8	7	1.390197e-82
8	8	2.160694e-83
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/dptx/absolute_xsec_dptx_ch.txt <==
# X-axis: #delta P_{Tx} (GeV)
# Y-axis: d#sigma/d#delta P_{Tx} (cm^{2}/GeV/nucleon)
# X	Content	Error
-1.35	3.913727e-42	1.088268e-42
-0.55	2.815742e-40	4.857933e-41
-0.3	1.129544e-39	1.546457e-40
-0.1	3.368938e-39	3.653879e-40
0.1	3.288934e-39	3.679141e-40
0.3	1.082806e-39	1.531446e-40
0.55	2.803191e-40	4.571693e-41
1.35	3.829495e-42	1.044164e-42


==> anc/absolute/dptx/absolute_xsec_dptx_ch_carbon_flux.txt <==
# X-axis: #delta P_{Tx} (GeV)
# Y-axis: d#sigma/d#delta P_{Tx} (cm^{2}/GeV/nucleon)
# X	Content	Error
-1.35	4.097922e-42	1.129036e-42
-0.55	2.874225e-40	4.949364e-41
-0.3	1.149757e-39	1.567181e-40
-0.1	3.417877e-39	3.643924e-40
0.1	3.302404e-39	3.640058e-40
0.3	1.099665e-39	1.537784e-40
0.55	2.803551e-40	4.566043e-41
1.35	4.030207e-42	1.095977e-42


==> anc/absolute/dptx/absolute_xsec_dptx_ch_carbon_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.691343e-01
1	3	6.602207e-01
1	4	5.764551e-01
1	5	5.785448e-01
1	6	6.681556e-01
1	7	7.663766e-01
1	8	6.836285e-01
1	9	0.000000e+00
2	0	0.000000e+00
2	1	7.691343e-01
2	2	1.000000e+00
2	3	9.148914e-01
2	4	8.229827e-01
2	5	8.220165e-01
2	6	9.264930e-01
2	7	9.412726e-01
2	8	7.583917e-01
2	9	0.000000e+00
3	0	0.000000e+00
3	1	6.602207e-01
3	2	9.148914e-01
3	3	1.000000e+00
3	4	9.208632e-01
3	5	9.210186e-01
3	6	9.727275e-01
3	7	9.013027e-01
3	8	6.739640e-01
3	9	0.000000e+00
4	0	0.000000e+00
4	1	5.764551e-01
4	2	8.229827e-01
4	3	9.208632e-01
4	4	1.000000e+00
4	5	9.905266e-01
4	6	9.243199e-01
4	7	7.852491e-01
4	8	6.338516e-01
4	9	0.000000e+00
5	0	0.000000e+00
5	1	5.785448e-01
5	2	8.220165e-01
5	3	9.210186e-01
5	4	9.905266e-01
5	5	1.000000e+00
5	6	9.256918e-01
5	7	7.814761e-01
5	8	6.365638e-01
5	9	0.000000e+00
6	0	0.000000e+00
6	1	6.681556e-01
6	2	9.264930e-01
6	3	9.727275e-01
6	4	9.243199e-01
6	5	9.256918e-01
6	6	1.000000e+00
6	7	9.011433e-01
6	8	7.001995e-01
6	9	0.000000e+00
7	0	0.000000e+00
7	1	7.663766e-01
7	2	9.412726e-01
7	3	9.013027e-01
7	4	7.852491e-01
7	5	7.814761e-01
7	6	9.011433e-01
7	7	1.000000e+00
7	8	7.395727e-01
7	9	0.000000e+00
8	0	0.000000e+00
8	1	6.836285e-01
8	2	7.583917e-01
8	3	6.739640e-01
8	4	6.338516e-01
8	5	6.365638e-01
8	6	7.001995e-01
8	7	7.395727e-01
8	8	1.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/dptx/absolute_xsec_dptx_ch_carbon_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.274722e-84
1	2	4.297931e-83
1	3	1.168197e-82
1	4	2.371607e-82
1	5	2.377678e-82
1	6	1.160061e-82
1	7	3.950846e-83
1	8	8.459199e-85
1	9	0.000000e+00
2	0	0.000000e+00
2	1	4.297931e-83
2	2	2.449621e-81
2	3	7.096401e-81
2	4	1.484258e-80
2	5	1.480943e-80
2	6	7.051585e-81
2	7	2.127183e-81
2	8	4.113810e-83
2	9	0.000000e+00
3	0	0.000000e+00
3	1	1.168197e-82
3	2	7.096401e-81
3	3	2.456057e-80
3	4	5.258764e-80
3	5	5.254071e-80
3	6	2.344259e-80
3	7	6.449557e-81
3	8	1.157596e-82
3	9	0.000000e+00
4	0	0.000000e+00
4	1	2.371607e-82
4	2	1.484258e-80
4	3	5.258764e-80
4	4	1.327818e-79
4	5	1.313844e-79
4	6	5.179489e-80
4	7	1.306522e-80
4	8	2.531385e-82
4	9	0.000000e+00
5	0	0.000000e+00
5	1	2.377678e-82
5	2	1.480943e-80
5	3	5.254071e-80
5	4	1.313844e-79
5	5	1.325002e-79
5	6	5.181672e-80
5	7	1.298865e-80
5	8	2.539519e-82
5	9	0.000000e+00
6	0	0.000000e+00
6	1	1.160061e-82
6	2	7.051585e-81
6	3	2.344259e-80
6	4	5.179489e-80
6	5	5.181672e-80
6	6	2.364778e-80
6	7	6.327456e-81
6	8	1.180098e-82
6	9	0.000000e+00
7	0	0.000000e+00
7	1	3.950846e-83
7	2	2.127183e-81
7	3	6.449557e-81
7	4	1.306522e-80
7	5	1.298865e-80
7	6	6.327456e-81
7	7	2.084875e-81
7	8	3.701026e-83
7	9	0.000000e+00
8	0	0.000000e+00
8	1	8.459199e-85
8	2	4.113810e-83
8	3	1.157596e-82
8	4	2.531385e-82
8	5	2.539519e-82
8	6	1.180098e-82
8	7	3.701026e-83
8	8	1.201164e-84
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/dptx/absolute_xsec_dptx_ch_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.855041e-01
1	3	6.620107e-01
1	4	5.670051e-01
1	5	5.678168e-01
1	6	6.707294e-01
1	7	7.843727e-01
1	8	7.389398e-01
1	9	0.000000e+00
2	0	0.000000e+00
2	1	7.855041e-01
2	2	1.000000e+00
2	3	9.165224e-01
2	4	8.173759e-01
2	5	8.163790e-01
2	6	9.280090e-01
2	7	9.512371e-01
2	8	8.042659e-01
2	9	0.000000e+00
3	0	0.000000e+00
3	1	6.620107e-01
3	2	9.165224e-01
3	3	1.000000e+00
3	4	9.217403e-01
3	5	9.229535e-01
3	6	9.778223e-01
3	7	9.053083e-01
3	8	7.010982e-01
3	9	0.000000e+00
4	0	0.000000e+00
4	1	5.670051e-01
4	2	8.173759e-01
4	3	9.217403e-01
4	4	1.000000e+00
4	5	9.925904e-01
4	6	9.260202e-01
4	7	7.840148e-01
4	8	6.425538e-01
4	9	0.000000e+00
5	0	0.000000e+00
5	1	5.678168e-01
5	2	8.163790e-01
5	3	9.229535e-01
5	4	9.925904e-01
5	5	1.000000e+00
5	6	9.277393e-01
5	7	7.799328e-01
5	8	6.417908e-01
5	9	0.000000e+00
6	0	0.000000e+00
6	1	6.707294e-01
6	2	9.280090e-01
6	3	9.778223e-01
6	4	9.260202e-01
6	5	9.277393e-01
6	6	1.000000e+00
6	7	9.076327e-01
6	8	7.311398e-01
6	9	0.000000e+00
7	0	0.000000e+00
7	1	7.843727e-01
7	2	9.512371e-01
7	3	9.053083e-01
7	4	7.840148e-01
7	5	7.799328e-01
7	6	9.076327e-01
7	7	1.000000e+00
7	8	7.909634e-01
7	9	0.000000e+00
8	0	0.000000e+00
8	1	7.389398e-01
8	2	8.042659e-01
8	3	7.010982e-01
8	4	6.425538e-01
8	5	6.417908e-01
8	6	7.311398e-01
8	7	7.909634e-01
8	8	1.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/dptx/absolute_xsec_dptx_ch_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.184328e-84
1	2	4.152751e-83
1	3	1.114138e-82
1	4	2.254639e-82
1	5	2.273478e-82
1	6	1.117854e-82
1	7	3.902433e-83
1	8	8.396801e-85
1	9	0.000000e+00
2	0	0.000000e+00
2	1	4.152751e-83
2	2	2.359951e-81
2	3	6.885453e-81
2	4	1.450867e-80
2	5	1.459116e-80
2	6	6.904073e-81
2	7	2.112600e-81
2	8	4.079623e-83
2	9	0.000000e+00
3	0	0.000000e+00
3	1	1.114138e-82
3	2	6.885453e-81
3	3	2.391530e-80
3	4	5.208356e-80
3	5	5.251268e-80
3	6	2.315792e-80
3	7	6.400465e-81
3	8	1.132102e-82
3	9	0.000000e+00
4	0	0.000000e+00
4	1	2.254639e-82
4	2	1.450867e-80
4	3	5.208356e-80
4	4	1.335083e-79
4	5	1.334353e-79
4	6	5.181748e-80
4	7	1.309651e-80
4	8	2.451504e-82
4	9	0.000000e+00
5	0	0.000000e+00
5	1	2.273478e-82
5	2	1.459116e-80
5	3	5.251268e-80
5	4	1.334353e-79
5	5	1.353608e-79
5	6	5.227259e-80
5	7	1.311840e-80
5	8	2.465522e-82
5	9	0.000000e+00
6	0	0.000000e+00
6	1	1.117854e-82
6	2	6.904073e-81
6	3	2.315792e-80
6	4	5.181748e-80
6	5	5.227259e-80
6	6	2.345326e-80
6	7	6.354609e-81
6	8	1.169152e-82
6	9	0.000000e+00
7	0	0.000000e+00
7	1	3.902433e-83
7	2	2.112600e-81
7	3	6.400465e-81
7	4	1.309651e-80
7	5	1.311840e-80
7	6	6.354609e-81
7	7	2.090038e-81
7	8	3.775742e-83
7	9	0.000000e+00
8	0	0.000000e+00
8	1	8.396801e-85
8	2	4.079623e-83
8	3	1.132102e-82
8	4	2.451504e-82
8	5	2.465522e-82
8	6	1.169152e-82
8	7	3.775742e-83
8	8	1.090279e-84
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/dptx/absolute_xsec_dptx_ch_iron_flux.txt <==
# X-axis: #delta P_{Tx} (GeV)
# Y-axis: d#sigma/d#delta P_{Tx} (cm^{2}/GeV/nucleon)
# X	Content	Error
-1.35	3.695384e-42	1.104864e-42
-0.55	2.760019e-40	4.803704e-41
-0.3	1.109466e-39	1.538451e-40
-0.1	3.305101e-39	3.705773e-40
0.1	3.277713e-39	3.784857e-40
0.3	1.058259e-39	1.542989e-40
0.55	2.811253e-40	4.683635e-41
1.35	3.913718e-42	1.113934e-42


==> anc/absolute/dptx/absolute_xsec_dptx_ch_iron_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.341278e-01
1	3	6.125658e-01
1	4	5.101284e-01
1	5	5.100894e-01
1	6	6.216447e-01
1	7	7.399062e-01
1	8	6.740944e-01
1	9	0.000000e+00
2	0	0.000000e+00
2	1	7.341278e-01
2	2	1.000000e+00
2	3	8.903631e-01
2	4	7.864192e-01
2	5	7.853493e-01
2	6	9.020279e-01
2	7	9.254797e-01
2	8	7.440872e-01
2	9	0.000000e+00
3	0	0.000000e+00
3	1	6.125658e-01
3	2	8.903631e-01
3	3	1.000000e+00
3	4	9.084691e-01
3	5	9.121067e-01
3	6	9.653863e-01
3	7	8.800669e-01
3	8	6.459189e-01
3	9	0.000000e+00
4	0	0.000000e+00
4	1	5.101284e-01
4	2	7.864192e-01
4	3	9.084691e-01
4	4	1.000000e+00
4	5	9.872338e-01
4	6	9.147217e-01
4	7	7.576960e-01
4	8	5.723590e-01
4	9	0.000000e+00
5	0	0.000000e+00
5	1	5.100894e-01
5	2	7.853493e-01
5	3	9.121067e-01
5	4	9.872338e-01
5	5	1.000000e+00
5	6	9.173459e-01
5	7	7.542844e-01
5	8	5.689234e-01
5	9	0.000000e+00
6	0	0.000000e+00
6	1	6.216447e-01
6	2	9.020279e-01
6	3	9.653863e-01
6	4	9.147217e-01
6	5	9.173459e-01
6	6	1.000000e+00
6	7	8.868366e-01
6	8	6.763824e-01
6	9	0.000000e+00
7	0	0.000000e+00
7	1	7.399062e-01
7	2	9.254797e-01
7	3	8.800669e-01
7	4	7.576960e-01
7	5	7.542844e-01
7	6	8.868366e-01
7	7	1.000000e+00
7	8	7.492574e-01
7	9	0.000000e+00
8	0	0.000000e+00
8	1	6.740944e-01
8	2	7.440872e-01
8	3	6.459189e-01
8	4	5.723590e-01
8	5	5.689234e-01
8	6	6.763824e-01
8	7	7.492574e-01
8	8	1.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/dptx/absolute_xsec_dptx_ch_iron_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.220724e-84
1	2	3.896338e-83
1	3	1.041226e-82
1	4	2.088656e-82
1	5	2.133067e-82
1	6	1.059775e-82
1	7	3.828850e-83
1	8	8.296381e-85
1	9	0.000000e+00
2	0	0.000000e+00
2	1	3.896338e-83
2	2	2.307558e-81
2	3	6.580018e-81
2	4	1.399939e-80
2	5	1.427870e-80
2	6	6.685888e-81
2	7	2.082218e-81
2	8	3.981617e-83
2	9	0.000000e+00
3	0	0.000000e+00
3	1	1.041226e-82
3	2	6.580018e-81
3	3	2.366831e-80
3	4	5.179318e-80
3	5	5.311029e-80
3	6	2.291646e-80
3	7	6.341359e-81
3	8	1.106932e-82
3	9	0.000000e+00
4	0	0.000000e+00
4	1	2.088656e-82
4	2	1.399939e-80
4	3	5.179318e-80
4	4	1.373275e-79
4	5	1.384676e-79
4	6	5.230348e-80
4	7	1.315094e-80
4	8	2.362689e-82
4	9	0.000000e+00
5	0	0.000000e+00
5	1	2.133067e-82
5	2	1.427870e-80
5	3	5.311029e-80
5	4	1.384676e-79
5	5	1.432514e-79
5	6	5.357293e-80
5	7	1.337111e-80
5	8	2.398626e-82
5	9	0.000000e+00
6	0	0.000000e+00
6	1	1.059775e-82
6	2	6.685888e-81
6	3	2.291646e-80
6	4	5.230348e-80
6	5	5.357293e-80
6	6	2.380815e-80
6	7	6.408988e-81
6	8	1.162558e-82
6	9	0.000000e+00
7	0	0.000000e+00
7	1	3.828850e-83
7	2	2.082218e-81
7	3	6.341359e-81
7	4	1.315094e-80
7	5	1.337111e-80
7	6	6.408988e-81
7	7	2.193643e-81
7	8	3.909069e-83
7	9	0.000000e+00
8	0	0.000000e+00
8	1	8.296381e-85
8	2	3.981617e-83
8	3	1.106932e-82
8	4	2.362689e-82
8	5	2.398626e-82
8	6	1.162558e-82
8	7	3.909069e-83
8	8	1.240848e-84
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/dptx/absolute_xsec_dptx_ch_lead_flux.txt <==
# X-axis: #delta P_{Tx} (GeV)
# Y-axis: d#sigma/d#delta P_{Tx} (cm^{2}/GeV/nucleon)
# X	Content	Error
-1.35	3.896646e-42	1.077389e-42
-0.55	2.822947e-40	4.825600e-41
-0.3	1.132458e-39	1.547663e-40
-0.1	3.364090e-39	3.660551e-40
0.1	3.291011e-39	3.698239e-40
0.3	1.080244e-39	1.534602e-40
0.55	2.801704e-40	4.571262e-41
1.35	3.987326e-42	1.046428e-42


==> anc/absolute/dptx/absolute_xsec_dptx_ch_lead_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.881937e-01
1	3	6.647843e-01
1	4	5.671974e-01
1	5	5.683092e-01
1	6	6.735116e-01
1	7	7.883793e-01
1	8	7.336480e-01
1	9	0.000000e+00
2	0	0.000000e+00
2	1	7.881937e-01
2	2	1.000000e+00
2	3	9.161740e-01
2	4	8.160989e-01
2	5	8.152667e-01
2	6	9.277358e-01
2	7	9.512005e-01
2	8	8.023704e-01
2	9	0.000000e+00
3	0	0.000000e+00
3	1	6.647843e-01
3	2	9.161740e-01
3	3	1.000000e+00
3	4	9.202071e-01
3	5	9.217817e-01
3	6	9.762566e-01
3	7	9.022316e-01
3	8	6.997772e-01
3	9	0.000000e+00
4	0	0.000000e+00
4	1	5.671974e-01
4	2	8.160989e-01
4	3	9.202071e-01
4	4	1.000000e+00
4	5	9.923722e-01
4	6	9.250665e-01
4	7	7.797979e-01
4	8	6.405618e-01
4	9	0.000000e+00
5	0	0.000000e+00
5	1	5.683092e-01
5	2	8.152667e-01
5	3	9.217817e-01
5	4	9.923722e-01
5	5	1.000000e+00
5	6	9.270035e-01
5	7	7.760519e-01
5	8	6.390397e-01
5	9	0.000000e+00
6	0	0.000000e+00
6	1	6.735116e-01
6	2	9.277358e-01
6	3	9.762566e-01
6	4	9.250665e-01
6	5	9.270035e-01
6	6	1.000000e+00
6	7	9.048709e-01
6	8	7.315796e-01
6	9	0.000000e+00
7	0	0.000000e+00
7	1	7.883793e-01
7	2	9.512005e-01
7	3	9.022316e-01
7	4	7.797979e-01
7	5	7.760519e-01
7	6	9.048709e-01
7	7	1.000000e+00
7	8	7.919259e-01
7	9	0.000000e+00
8	0	0.000000e+00
8	1	7.336480e-01
8	2	8.023704e-01
8	3	6.997772e-01
8	4	6.405618e-01
8	5	6.390397e-01
8	6	7.315796e-01
8	7	7.919259e-01
8	8	1.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/dptx/absolute_xsec_dptx_ch_lead_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.160766e-84
1	2	4.097856e-83
1	3	1.108484e-82
1	4	2.236934e-82
1	5	2.264394e-82
1	6	1.113559e-82
1	7	3.882788e-83
1	8	8.271219e-85
1	9	0.000000e+00
2	0	0.000000e+00
2	1	4.097856e-83
2	2	2.328642e-81
2	3	6.842358e-81
2	4	1.441586e-80
2	5	1.454943e-80
2	6	6.870230e-81
2	7	2.098261e-81
2	8	4.051686e-83
2	9	0.000000e+00
3	0	0.000000e+00
3	1	1.108484e-82
3	2	6.842358e-81
3	3	2.395262e-80
3	4	5.213250e-80
3	5	5.275936e-80
3	6	2.318655e-80
3	7	6.383085e-81
3	8	1.133302e-82
3	9	0.000000e+00
4	0	0.000000e+00
4	1	2.236934e-82
4	2	1.441586e-80
4	3	5.213250e-80
4	4	1.339964e-79
4	5	1.343433e-79
4	6	5.196550e-80
4	7	1.304862e-80
4	8	2.453675e-82
4	9	0.000000e+00
5	0	0.000000e+00
5	1	2.264394e-82
5	2	1.454943e-80
5	3	5.275936e-80
5	4	1.343433e-79
5	5	1.367697e-79
5	6	5.261045e-80
5	7	1.311964e-80
5	8	2.473046e-82
5	9	0.000000e+00
6	0	0.000000e+00
6	1	1.113559e-82
6	2	6.870230e-81
6	3	2.318655e-80
6	4	5.196550e-80
6	5	5.261045e-80
6	6	2.355002e-80
6	7	6.347729e-81
6	8	1.174807e-82
6	9	0.000000e+00
7	0	0.000000e+00
7	1	3.882788e-83
7	2	2.098261e-81
7	3	6.383085e-81
7	4	1.304862e-80
7	5	1.311964e-80
7	6	6.347729e-81
7	7	2.089644e-81
7	8	3.788176e-83
7	9	0.000000e+00
8	0	0.000000e+00
8	1	8.271219e-85
8	2	4.051686e-83
8	3	1.133302e-82
8	4	2.453675e-82
8	5	2.473046e-82
8	6	1.174807e-82
8	7	3.788176e-83
8	8	1.095012e-84
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/dptx/absolute_xsec_dptx_ch_water_flux.txt <==
# X-axis: #delta P_{Tx} (GeV)
# Y-axis: d#sigma/d#delta P_{Tx} (cm^{2}/GeV/nucleon)
# X	Content	Error
-1.35	3.927257e-42	1.092067e-42
-0.55	2.841783e-40	4.864546e-41
-0.3	1.140219e-39	1.562846e-40
-0.1	3.391653e-39	3.709956e-40
0.1	3.328542e-39	3.757943e-40
0.3	1.087767e-39	1.552724e-40
0.55	2.842582e-40	4.639544e-41
1.35	4.026482e-42	1.062737e-42


==> anc/absolute/dptx/absolute_xsec_dptx_ch_water_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.824114e-01
1	3	6.568840e-01
1	4	5.566547e-01
1	5	5.576077e-01
1	6	6.656661e-01
1	7	7.837430e-01
1	8	7.295581e-01
1	9	0.000000e+00
2	0	0.000000e+00
2	1	7.824114e-01
2	2	1.000000e+00
2	3	9.135125e-01
2	4	8.120142e-01
2	5	8.115364e-01
2	6	9.250828e-01
2	7	9.490148e-01
2	8	7.982043e-01
2	9	0.000000e+00
3	0	0.000000e+00
3	1	6.568840e-01
3	2	9.135125e-01
3	3	1.000000e+00
3	4	9.187598e-01
3	5	9.209442e-01
3	6	9.756142e-01
3	7	8.992872e-01
3	8	6.946325e-01
3	9	0.000000e+00
4	0	0.000000e+00
4	1	5.566547e-01
4	2	8.120142e-01
4	3	9.187598e-01
4	4	1.000000e+00
4	5	9.919073e-01
4	6	9.236150e-01
4	7	7.761653e-01
4	8	6.316964e-01
4	9	0.000000e+00
5	0	0.000000e+00
5	1	5.576077e-01
5	2	8.115364e-01
5	3	9.209442e-01
5	4	9.919073e-01
5	5	1.000000e+00
5	6	9.258754e-01
5	7	7.727397e-01
5	8	6.295408e-01
5	9	0.000000e+00
6	0	0.000000e+00
6	1	6.656661e-01
6	2	9.250828e-01
6	3	9.756142e-01
6	4	9.236150e-01
6	5	9.258754e-01
6	6	1.000000e+00
6	7	9.029621e-01
6	8	7.267233e-01
6	9	0.000000e+00
7	0	0.000000e+00
7	1	7.837430e-01
7	2	9.490148e-01
7	3	8.992872e-01
7	4	7.761653e-01
7	5	7.727397e-01
7	6	9.029621e-01
7	7	1.000000e+00
7	8	7.911859e-01
7	9	0.000000e+00
8	0	0.000000e+00
8	1	7.295581e-01
8	2	7.982043e-01
8	3	6.946325e-01
8	4	6.316964e-01
8	5	6.295408e-01
8	6	7.267233e-01
8	7	7.911859e-01
8	8	1.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/dptx/absolute_xsec_dptx_ch_water_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.192611e-84
1	2	4.156491e-83
1	3	1.121125e-82
1	4	2.255298e-82
1	5	2.288381e-82
1	6	1.128756e-82
1	7	3.970986e-83
1	8	8.467112e-85
1	9	0.000000e+00
2	0	0.000000e+00
2	1	4.156491e-83
2	2	2.366381e-81
2	3	6.945011e-81
2	4	1.465462e-80
2	5	1.483544e-80
2	6	6.987427e-81
2	7	2.141858e-81
2	8	4.126505e-83
2	9	0.000000e+00
3	0	0.000000e+00
3	1	1.121125e-82
3	2	6.945011e-81
3	3	2.442487e-80
3	4	5.327051e-80
3	5	5.408784e-80
3	6	2.367492e-80
3	7	6.520634e-81
3	8	1.153711e-82
3	9	0.000000e+00
4	0	0.000000e+00
4	1	2.255298e-82
4	2	1.465462e-80
4	3	5.327051e-80
4	4	1.376377e-79
4	5	1.382898e-79
4	6	5.320519e-80
4	7	1.335975e-80
4	8	2.490595e-82
4	9	0.000000e+00
5	0	0.000000e+00
5	1	2.288381e-82
5	2	1.483544e-80
5	3	5.408784e-80
5	4	1.382898e-79
5	5	1.412214e-79
5	6	5.402529e-80
5	7	1.347283e-80
5	8	2.514202e-82
5	9	0.000000e+00
6	0	0.000000e+00
6	1	1.128756e-82
6	2	6.987427e-81
6	3	2.367492e-80
6	4	5.320519e-80
6	5	5.402529e-80
6	6	2.410952e-80
6	7	6.504878e-81
6	8	1.199194e-82
6	9	0.000000e+00
7	0	0.000000e+00
7	1	3.970986e-83
7	2	2.141858e-81
7	3	6.520634e-81
7	4	1.335975e-80
7	5	1.347283e-80
7	6	6.504878e-81
7	7	2.152537e-81
7	8	3.901035e-83
7	9	0.000000e+00
8	0	0.000000e+00
8	1	8.467112e-85
8	2	4.126505e-83
8	3	1.153711e-82
8	4	2.490595e-82
8	5	2.514202e-82
8	6	1.199194e-82
8	7	3.901035e-83
8	8	1.129411e-84
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/dptx/absolute_xsec_dptx_iron.txt <==
# X-axis: #delta P_{Tx} (GeV)
# Y-axis: d#sigma/d#delta P_{Tx} (cm^{2}/GeV/nucleon)
# X	Content	Error
-1.35	8.239615e-42	3.461181e-42
-0.55	5.888500e-40	1.289318e-40
-0.3	1.731618e-39	3.124589e-40
-0.1	3.226641e-39	4.373112e-40
0.1	3.920994e-39	4.613865e-40
0.3	1.648911e-39	2.822283e-40
0.55	4.236900e-40	1.237545e-40
1.35	4.939484e-42	3.399328e-42


==> anc/absolute/dptx/absolute_xsec_dptx_iron_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	3.983963e-01
1	3	3.342826e-01
1	4	3.772905e-01
1	5	3.764415e-01
1	6	4.414005e-01
1	7	4.556208e-01
1	8	2.201300e-01
1	9	0.000000e+00
2	0	0.000000e+00
2	1	3.983963e-01
2	2	1.000000e+00
2	3	6.661752e-01
2	4	6.017991e-01
2	5	5.370732e-01
2	6	6.368897e-01
2	7	6.369907e-01
2	8	3.463768e-01
2	9	0.000000e+00
3	0	0.000000e+00
3	1	3.342826e-01
3	2	6.661752e-01
3	3	1.000000e+00
3	4	7.203587e-01
3	5	5.983875e-01
3	6	6.797835e-01
3	7	5.695499e-01
3	8	2.855363e-01
3	9	0.000000e+00
4	0	0.000000e+00
4	1	3.772905e-01
4	2	6.017991e-01
4	3	7.203587e-01
4	4	1.000000e+00
4	5	7.666379e-01
4	6	7.049191e-01
4	7	5.515181e-01
4	8	2.409542e-01
4	9	0.000000e+00
5	0	0.000000e+00
5	1	3.764415e-01
5	2	5.370732e-01
5	3	5.983875e-01
5	4	7.666379e-01
5	5	1.000000e+00
5	6	6.545714e-01
5	7	5.235172e-01
5	8	2.092207e-01
5	9	0.000000e+00
6	0	0.000000e+00
6	1	4.414005e-01
6	2	6.368897e-01
6	3	6.797835e-01
6	4	7.049191e-01
6	5	6.545714e-01
6	6	1.000000e+00
6	7	6.622290e-01
6	8	3.286514e-01
6	9	0.000000e+00
7	0	0.000000e+00
7	1	4.556208e-01
7	2	6.369907e-01
7	3	5.695499e-01
7	4	5.515181e-01
7	5	5.235172e-01
7	6	6.622290e-01
7	7	1.000000e+00
7	8	3.936968e-01
7	9	0.000000e+00
8	0	0.000000e+00
8	1	2.201300e-01
8	2	3.463768e-01
8	3	2.855363e-01
8	4	2.409542e-01
8	5	2.092207e-01
8	6	3.286514e-01
8	7	3.936968e-01
8	8	1.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/dptx/absolute_xsec_dptx_iron_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.197977e-83
1	2	1.777868e-82
1	3	3.615189e-82
1	4	5.710718e-82
1	5	6.011553e-82
1	6	4.311790e-82
1	7	1.951591e-82
1	8	2.589982e-84
1	9	0.000000e+00
2	0	0.000000e+00
2	1	1.777868e-82
2	2	1.662340e-80
2	3	2.683745e-80
2	4	3.393142e-80
2	5	3.194907e-80
2	6	2.317526e-80
2	7	1.016375e-80
2	8	1.518105e-82
2	9	0.000000e+00
3	0	0.000000e+00
3	1	3.615189e-82
3	2	2.683745e-80
3	3	9.763059e-80
3	4	9.843110e-80
3	5	8.626613e-80
3	6	5.994654e-80
3	7	2.202347e-80
3	8	3.032826e-82
3	9	0.000000e+00
4	0	0.000000e+00
4	1	5.710718e-82
4	2	3.393142e-80
4	3	9.843110e-80
4	4	1.912411e-79
4	5	1.546841e-79
4	6	8.700223e-80
4	7	2.984774e-80
4	8	3.581939e-82
4	9	0.000000e+00
5	0	0.000000e+00
5	1	6.011553e-82
5	2	3.194907e-80
5	3	8.626613e-80
5	4	1.546841e-79
5	5	2.128775e-79
5	6	8.523588e-80
5	7	2.989213e-80
5	8	3.281426e-82
5	9	0.000000e+00
6	0	0.000000e+00
6	1	4.311790e-82
6	2	2.317526e-80
6	3	5.994654e-80
6	4	8.700223e-80
6	5	8.523588e-80
6	6	7.965282e-80
6	7	2.312969e-80
6	8	3.153038e-82
6	9	0.000000e+00
7	0	0.000000e+00
7	1	1.951591e-82
7	2	1.016375e-80
7	3	2.202347e-80
7	4	2.984774e-80
7	5	2.989213e-80
7	6	2.312969e-80
7	7	1.531518e-80
7	8	1.656213e-82
7	9	0.000000e+00
8	0	0.000000e+00
8	1	2.589982e-84
8	2	1.518105e-82
8	3	3.032826e-82
8	4	3.581939e-82
8	5	3.281426e-82
8	6	3.153038e-82
8	7	1.656213e-82
8	8	1.155543e-83
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/dptx/absolute_xsec_dptx_lead.txt <==
# X-axis: #delta P_{Tx} (GeV)
# Y-axis: d#sigma/d#delta P_{Tx} (cm^{2}/GeV/nucleon)
# X	Content	Error
-1.35	1.353902e-41	8.237610e-42
-0.55	5.806933e-40	1.183020e-40
-0.3	1.741298e-39	2.601136e-40
-0.1	3.083477e-39	3.789014e-40
0.1	3.185436e-39	4.163553e-40
0.3	1.672199e-39	3.004139e-40
0.55	5.475144e-40	1.141699e-40
1.35	8.255455e-42	3.780144e-42


==> anc/absolute/dptx/absolute_xsec_dptx_lead_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	1.447040e-01
1	3	1.226220e-01
1	4	1.552184e-01
1	5	1.476392e-01
1	6	9.297071e-02
1	7	1.077560e-01
1	8	8.014700e-02
1	9	0.000000e+00
2	0	0.000000e+00
2	1	1.447040e-01
2	2	1.000000e+00
2	3	6.056923e-01
2	4	5.801784e-01
2	5	5.718466e-01
2	6	4.627505e-01
2	7	2.445220e-01
2	8	7.393537e-02
2	9	0.000000e+00
3	0	0.000000e+00
3	1	1.226220e-01
3	2	6.056923e-01
3	3	1.000000e+00
3	4	6.528205e-01
3	5	6.680168e-01
3	6	6.229809e-01
3	7	3.644833e-01
3	8	1.022762e-01
3	9	0.000000e+00
4	0	0.000000e+00
4	1	1.552184e-01
4	2	5.801784e-01
4	3	6.528205e-01
4	4	1.000000e+00
4	5	7.670630e-01
4	6	5.933414e-01
4	7	4.384347e-01
4	8	2.324314e-01
4	9	0.000000e+00
5	0	0.000000e+00
5	1	1.476392e-01
5	2	5.718466e-01
5	3	6.680168e-01
5	4	7.670630e-01
5	5	1.000000e+00
5	6	6.871664e-01
5	7	4.310062e-01
5	8	2.069626e-01
5	9	0.000000e+00
6	0	0.000000e+00
6	1	9.297071e-02
6	2	4.627505e-01
6	3	6.229809e-01
6	4	5.933414e-01
6	5	6.871664e-01
6	6	1.000000e+00
6	7	5.102305e-01
6	8	1.777714e-01
6	9	0.000000e+00
7	0	0.000000e+00
7	1	1.077560e-01
7	2	2.445220e-01
7	3	3.644833e-01
7	4	4.384347e-01
7	5	4.310062e-01
7	6	5.102305e-01
7	7	1.000000e+00
7	8	2.977953e-01
7	9	0.000000e+00
8	0	0.000000e+00
8	1	8.014700e-02
8	2	7.393537e-02
8	3	1.022762e-01
8	4	2.324314e-01
8	5	2.069626e-01
8	6	1.777714e-01
8	7	2.977953e-01
8	8	1.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/dptx/absolute_xsec_dptx_lead_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	6.785822e-83
1	2	1.410177e-82
1	3	2.627439e-82
1	4	4.844741e-82
1	5	5.063690e-82
1	6	2.300739e-82
1	7	1.013431e-82
1	8	2.495726e-84
1	9	0.000000e+00
2	0	0.000000e+00
2	1	1.410177e-82
2	2	1.399537e-80
2	3	1.863834e-80
2	4	2.600638e-80
2	5	2.816669e-80
2	6	1.644596e-80
2	7	3.302642e-81
2	8	3.306380e-83
2	9	0.000000e+00
3	0	0.000000e+00
3	1	2.627439e-82
3	2	1.863834e-80
3	3	6.765907e-80
3	4	6.434029e-80
3	5	7.234600e-80
3	6	4.868082e-80
3	7	1.082411e-80
3	8	1.005648e-82
3	9	0.000000e+00
4	0	0.000000e+00
4	1	4.844741e-82
4	2	2.600638e-80
4	3	6.434029e-80
4	4	1.435662e-79
4	5	1.210100e-79
4	6	6.753843e-80
4	7	1.896630e-80
4	8	3.329119e-82
4	9	0.000000e+00
5	0	0.000000e+00
5	1	5.063690e-82
5	2	2.816669e-80
5	3	7.234600e-80
5	4	1.210100e-79
5	5	1.733517e-79
5	6	8.595005e-80
5	7	2.048798e-80
5	8	3.257349e-82
5	9	0.000000e+00
6	0	0.000000e+00
6	1	2.300739e-82
6	2	1.644596e-80
6	3	4.868082e-80
6	4	6.753843e-80
6	5	8.595005e-80
6	6	9.024853e-80
6	7	1.750000e-80
6	8	2.018786e-82
6	9	0.000000e+00
7	0	0.000000e+00
7	1	1.013431e-82
7	2	3.302642e-81
7	3	1.082411e-80
7	4	1.896630e-80
7	5	2.048798e-80
7	6	1.750000e-80
7	7	1.303476e-80
7	8	1.285221e-82
7	9	0.000000e+00
8	0	0.000000e+00
8	1	2.495726e-84
8	2	3.306380e-83
8	3	1.005648e-82
8	4	3.329119e-82
8	5	3.257349e-82
8	6	2.018786e-82
8	7	1.285221e-82
8	8	1.428949e-83
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/dptx/absolute_xsec_dptx_water.txt <==
# X-axis: #delta P_{Tx} (GeV)
# Y-axis: d#sigma/d#delta P_{Tx} (cm^{2}/GeV/nucleon)
# X	Content	Error
-1.35	6.596218e-42	6.020805e-42
-0.55	4.939405e-40	1.627854e-40
-0.3	1.149460e-39	3.361727e-40
-0.1	3.500172e-39	9.989186e-40
0.1	3.941422e-39	9.338937e-40
0.3	1.294215e-39	4.443385e-40
0.55	2.287102e-40	1.255336e-40
1.35	1.664861e-41	1.364721e-41


==> anc/absolute/dptx/absolute_xsec_dptx_water_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.557655e-02
1	3	1.238491e-01
1	4	1.571402e-01
1	5	1.415994e-01
1	6	1.316331e-01
1	7	8.174593e-02
1	8	5.572926e-02
1	9	0.000000e+00
2	0	0.000000e+00
2	1	7.557655e-02
2	2	1.000000e+00
2	3	2.643952e-01
2	4	2.374991e-01
2	5	2.100135e-01
2	6	2.274235e-01
2	7	1.741904e-01
2	8	1.094871e-01
2	9	0.000000e+00
3	0	0.000000e+00
3	1	1.238491e-01
3	2	2.643952e-01
3	3	1.000000e+00
3	4	3.777472e-01
3	5	3.273192e-01
3	6	3.642013e-01
3	7	2.080558e-01
3	8	9.675886e-02
3	9	0.000000e+00
4	0	0.000000e+00
4	1	1.571402e-01
4	2	2.374991e-01
4	3	3.777472e-01
4	4	1.000000e+00
4	5	6.090353e-01
4	6	5.034009e-01
4	7	2.997319e-01
4	8	1.133310e-01
4	9	0.000000e+00
5	0	0.000000e+00
5	1	1.415994e-01
5	2	2.100135e-01
5	3	3.273192e-01
5	4	6.090353e-01
5	5	1.000000e+00
5	6	4.983804e-01
5	7	3.042260e-01
5	8	9.485442e-02
5	9	0.000000e+00
6	0	0.000000e+00
6	1	1.316331e-01
6	2	2.274235e-01
6	3	3.642013e-01
6	4	5.034009e-01
6	5	4.983804e-01
6	6	1.000000e+00
6	7	3.971085e-01
6	8	9.555586e-02
6	9	0.000000e+00
7	0	0.000000e+00
7	1	8.174593e-02
7	2	1.741904e-01
7	3	2.080558e-01
7	4	2.997319e-01
7	5	3.042260e-01
7	6	3.971085e-01
7	7	1.000000e+00
7	8	8.166364e-02
7	9	0.000000e+00
8	0	0.000000e+00
8	1	5.572926e-02
8	2	1.094871e-01
8	3	9.675886e-02
8	4	1.133310e-01
8	5	9.485442e-02
8	6	9.555586e-02
8	7	8.166364e-02
8	8	1.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/dptx/absolute_xsec_dptx_water_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	3.625009e-83
1	2	7.407252e-83
1	3	2.506744e-82
1	4	9.450875e-82
1	5	7.961838e-82
1	6	3.521548e-82
1	7	6.178468e-83
1	8	4.579117e-84
1	9	0.000000e+00
2	0	0.000000e+00
2	1	7.407252e-83
2	2	2.649909e-80
2	3	1.446876e-80
2	4	3.861958e-80
2	5	3.192714e-80
2	6	1.644996e-80
2	7	3.559589e-81
2	8	2.432328e-82
2	9	0.000000e+00
3	0	0.000000e+00
3	1	2.506744e-82
3	2	1.446876e-80
3	3	1.130121e-79
3	4	1.268510e-79
3	5	1.027617e-79
3	6	5.440238e-80
3	7	8.780162e-81
3	8	4.439122e-82
3	9	0.000000e+00
4	0	0.000000e+00
4	1	9.450875e-82
4	2	3.861958e-80
4	3	1.268510e-79
4	4	9.978384e-79
4	5	5.681591e-79
4	6	2.234385e-79
4	7	3.758575e-80
4	8	1.544979e-81
4	9	0.000000e+00
5	0	0.000000e+00
5	1	7.961838e-82
5	2	3.192714e-80
5	3	1.027617e-79
5	4	5.681591e-79
5	5	8.721575e-79
5	6	2.068104e-79
5	7	3.566596e-80
5	8	1.208924e-81
5	9	0.000000e+00
6	0	0.000000e+00
6	1	3.521548e-82
6	2	1.644996e-80
6	3	5.440238e-80
6	4	2.234385e-79
6	5	2.068104e-79
6	6	1.974367e-79
6	7	2.215049e-80
6	8	5.794489e-82
6	9	0.000000e+00
7	0	0.000000e+00
7	1	6.178468e-83
7	2	3.559589e-81
7	3	8.780162e-81
7	4	3.758575e-80
7	5	3.566596e-80
7	6	2.215049e-80
7	7	1.575869e-80
7	8	1.399048e-82
7	9	0.000000e+00
8	0	0.000000e+00
8	1	4.579117e-84
8	2	2.432328e-82
8	3	4.439122e-82
8	4	1.544979e-81
8	5	1.208924e-81
8	6	5.794489e-82
8	7	1.399048e-82
8	8	1.862464e-82
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_carbon.txt <==
# X-axis: #delta P_{Ty} (GeV)
# Y-axis: d#sigma/d#delta P_{Ty} (cm^{2}/GeV/nucleon)
# X	Content	Error
-5	0.000000e+00	0.000000e+00
-2.75	0.000000e+00	0.000000e+00
-1.55	4.671886e-41	8.903830e-41
-0.95	5.831827e-42	1.029550e-40
-0.7	3.694000e-40	3.136571e-40
-0.5	7.389044e-40	3.703945e-40
-0.3	1.512119e-39	4.620117e-40
-0.1	3.600466e-39	6.747579e-40
0.1	2.782793e-39	5.405900e-40
0.3	4.103649e-40	1.213530e-40
0.85	6.893537e-42	4.297122e-42
2.15	0.000000e+00	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_carbon_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	0.000000e+00
2	3	0.000000e+00
2	4	0.000000e+00
2	5	0.000000e+00
2	6	0.000000e+00
2	7	0.000000e+00
2	8	0.000000e+00
2	9	0.000000e+00
2	10	0.000000e+00
2	11	0.000000e+00
2	12	0.000000e+00
2	13	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	0.000000e+00
3	3	1.000000e+00
3	4	6.444249e-02
3	5	2.377879e-01
3	6	1.699901e-01
3	7	1.331205e-01
3	8	4.601849e-03
3	9	1.640917e-02
3	10	3.432476e-02
3	11	1.502945e-01
3	12	0.000000e+00
3	13	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	0.000000e+00
4	3	6.444249e-02
4	4	1.000000e+00
4	5	9.703071e-02
4	6	6.303328e-02
4	7	5.169448e-02
4	8	1.587268e-02
4	9	2.044196e-02
4	10	1.105541e-02
4	11	5.352908e-02
4	12	0.000000e+00
4	13	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	0.000000e+00
5	3	2.377879e-01
5	4	9.703071e-02
5	5	1.000000e+00
5	6	3.831382e-01
5	7	3.431627e-01
5	8	1.955115e-01
5	9	2.446915e-01
5	10	6.244364e-02
5	11	2.436370e-01
5	12	0.000000e+00
5	13	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	1.699901e-01
6	4	6.303328e-02
6	5	3.831382e-01
6	6	1.000000e+00
6	7	4.649165e-01
6	8	3.314610e-01
6	9	3.571011e-01
6	10	9.537022e-02
6	11	1.868178e-01
6	12	0.000000e+00
6	13	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	1.331205e-01
7	4	5.169448e-02
7	5	3.431627e-01
7	6	4.649165e-01
7	7	1.000000e+00
7	8	5.011488e-01
7	9	5.050319e-01
7	10	2.625612e-01
7	11	2.140966e-01
7	12	0.000000e+00
7	13	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	4.601849e-03
8	4	1.587268e-02
8	5	1.955115e-01
8	6	3.314610e-01
8	7	5.011488e-01
8	8	1.000000e+00
8	9	6.816055e-01
8	10	3.997716e-01
8	11	1.801287e-01
8	12	0.000000e+00
8	13	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	1.640917e-02
9	4	2.044196e-02
9	5	2.446915e-01
9	6	3.571011e-01
9	7	5.050319e-01
9	8	6.816055e-01
9	9	1.000000e+00
9	10	3.577388e-01
9	11	1.980819e-01
9	12	0.000000e+00
9	13	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	3.432476e-02
10	4	1.105541e-02
10	5	6.244364e-02
10	6	9.537022e-02
10	7	2.625612e-01
10	8	3.997716e-01
10	9	3.577388e-01
10	10	1.000000e+00
10	11	1.407495e-01
10	12	0.000000e+00
10	13	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	1.502945e-01
11	4	5.352908e-02
11	5	2.436370e-01
11	6	1.868178e-01
11	7	2.140966e-01
11	8	1.801287e-01
11	9	1.980819e-01
11	10	1.407495e-01
11	11	1.000000e+00
11	12	0.000000e+00
11	13	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_carbon_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	0.000000e+00
2	3	0.000000e+00
2	4	0.000000e+00
2	5	0.000000e+00
2	6	0.000000e+00
2	7	0.000000e+00
2	8	0.000000e+00
2	9	0.000000e+00
2	10	0.000000e+00
2	11	0.000000e+00
2	12	0.000000e+00
2	13	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	0.000000e+00
3	3	7.927819e-81
3	4	5.907404e-82
3	5	6.640822e-81
3	6	5.606155e-81
3	7	5.476144e-81
3	8	2.764758e-82
3	9	7.898260e-82
3	10	3.708812e-82
3	11	5.750394e-83
3	12	0.000000e+00
3	13	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	0.000000e+00
4	3	5.907404e-82
4	4	1.059973e-80
4	5	3.133371e-81
4	6	2.403709e-81
4	7	2.458921e-81
4	8	1.102670e-81
4	9	1.137727e-81
4	10	1.381251e-82
4	11	2.368181e-83
4	12	0.000000e+00
4	13	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	0.000000e+00
5	3	6.640822e-81
5	4	3.133371e-81
5	5	9.838078e-80
5	6	4.451179e-80
5	7	4.972883e-80
5	8	4.137856e-80
5	9	4.148987e-80
5	10	2.376806e-81
5	11	3.283795e-82
5	12	0.000000e+00
5	13	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	5.606155e-81
6	4	2.403709e-81
6	5	4.451179e-80
6	6	1.371921e-79
6	7	7.955957e-80
6	8	8.284091e-80
6	9	7.150290e-80
6	10	4.286745e-81
6	11	2.973449e-82
6	12	0.000000e+00
6	13	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	5.476144e-81
7	4	2.458921e-81
7	5	4.972883e-80
7	6	7.955957e-80
7	7	2.134548e-79
7	8	1.562311e-79
7	9	1.261362e-79
7	10	1.472088e-80
7	11	4.250503e-82
7	12	0.000000e+00
7	13	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	2.764758e-82
8	4	1.102670e-81
8	5	4.137856e-80
8	6	8.284091e-80
8	7	1.562311e-79
8	8	4.552982e-79
8	9	2.486274e-79
8	10	3.273484e-80
8	11	5.222863e-82
8	12	0.000000e+00
8	13	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	7.898260e-82
9	4	1.137727e-81
9	5	4.148987e-80
9	6	7.150290e-80
9	7	1.261362e-79
9	8	2.486274e-79
9	9	2.922375e-79
9	10	2.346845e-80
9	11	4.601404e-82
9	12	0.000000e+00
9	13	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	3.708812e-82
10	4	1.381251e-82
10	5	2.376806e-81
10	6	4.286745e-81
10	7	1.472088e-80
10	8	3.273484e-80
10	9	2.346845e-80
10	10	1.472654e-80
10	11	7.339643e-83
10	12	0.000000e+00
10	13	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	5.750394e-83
11	4	2.368181e-83
11	5	3.283795e-82
11	6	2.973449e-82
11	7	4.250503e-82
11	8	5.222863e-82
11	9	4.601404e-82
11	10	7.339643e-83
11	11	1.846526e-83
11	12	0.000000e+00
11	13	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_ch.txt <==
# X-axis: #delta P_{Ty} (GeV)
# Y-axis: d#sigma/d#delta P_{Ty} (cm^{2}/GeV/nucleon)
# X	Content	Error
-5	0.000000e+00	0.000000e+00
-2.75	3.154893e-43	8.514849e-43
-1.55	3.779307e-41	1.473022e-41
-0.95	2.899175e-40	6.718721e-41
-0.7	5.536180e-40	1.125503e-40
-0.5	8.505991e-40	1.953384e-40
-0.3	1.264658e-39	2.660418e-40
-0.1	3.170648e-39	3.374910e-40
0.1	2.690802e-39	2.318437e-40
0.3	2.922098e-40	3.140939e-41
0.85	6.832134e-42	1.076649e-42
2.15	0.000000e+00	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_ch_carbon_flux.txt <==
# X-axis: #delta P_{Ty} (GeV)
# Y-axis: d#sigma/d#delta P_{Ty} (cm^{2}/GeV/nucleon)
# X	Content	Error
-5	0.000000e+00	0.000000e+00
-2.75	5.444957e-43	1.117678e-42
-1.55	4.119655e-41	1.469483e-41
-0.95	2.975217e-40	6.605439e-41
-0.7	5.410329e-40	1.126726e-40
-0.5	8.481132e-40	1.958502e-40
-0.3	1.276981e-39	2.694101e-40
-0.1	3.238528e-39	3.364541e-40
0.1	2.716400e-39	2.332067e-40
0.3	2.923547e-40	3.195800e-41
0.85	6.750273e-42	1.150504e-42
2.15	0.000000e+00	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_ch_carbon_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	1.000000e+00
2	3	1.365026e-01
2	4	1.288452e-01
2	5	1.206326e-01
2	6	9.954403e-02
2	7	8.602211e-02
2	8	7.625164e-02
2	9	7.518387e-02
2	10	8.816357e-02
2	11	9.304320e-02
2	12	0.000000e+00
2	13	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	1.365026e-01
3	3	1.000000e+00
3	4	8.673157e-01
3	5	7.691064e-01
3	6	6.352337e-01
3	7	5.507578e-01
3	8	4.747760e-01
3	9	4.242534e-01
3	10	5.185452e-01
3	11	5.317606e-01
3	12	0.000000e+00
3	13	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	1.288452e-01
4	3	8.673157e-01
4	4	1.000000e+00
4	5	8.702000e-01
4	6	7.471970e-01
4	7	6.917130e-01
4	8	6.227601e-01
4	9	5.406532e-01
4	10	6.289724e-01
4	11	6.387986e-01
4	12	0.000000e+00
4	13	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	1.206326e-01
5	3	7.691064e-01
5	4	8.702000e-01
5	5	1.000000e+00
5	6	9.380898e-01
5	7	8.850160e-01
5	8	7.562416e-01
5	9	6.618234e-01
5	10	7.426579e-01
5	11	7.234316e-01
5	12	0.000000e+00
5	13	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	9.954403e-02
6	3	6.352337e-01
6	4	7.471970e-01
6	5	9.380898e-01
6	6	1.000000e+00
6	7	9.552441e-01
6	8	7.916145e-01
6	9	6.755234e-01
6	10	7.493247e-01
6	11	7.209849e-01
6	12	0.000000e+00
6	13	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	8.602211e-02
7	3	5.507578e-01
7	4	6.917130e-01
7	5	8.850160e-01
7	6	9.552441e-01
7	7	1.000000e+00
7	8	8.659325e-01
7	9	7.148540e-01
7	10	7.816933e-01
7	11	6.767748e-01
7	12	0.000000e+00
7	13	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	7.625164e-02
8	3	4.747760e-01
8	4	6.227601e-01
8	5	7.562416e-01
8	6	7.916145e-01
8	7	8.659325e-01
8	8	1.000000e+00
8	9	9.249494e-01
8	10	8.722378e-01
8	11	6.162501e-01
8	12	0.000000e+00
8	13	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	7.518387e-02
9	3	4.242534e-01
9	4	5.406532e-01
9	5	6.618234e-01
9	6	6.755234e-01
9	7	7.148540e-01
9	8	9.249494e-01
9	9	1.000000e+00
9	10	8.581102e-01
9	11	5.904007e-01
9	12	0.000000e+00
9	13	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	8.816357e-02
10	3	5.185452e-01
10	4	6.289724e-01
10	5	7.426579e-01
10	6	7.493247e-01
10	7	7.816933e-01
10	8	8.722378e-01
10	9	8.581102e-01
10	10	1.000000e+00
10	11	6.452045e-01
10	12	0.000000e+00
10	13	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	9.304320e-02
11	3	5.317606e-01
11	4	6.387986e-01
11	5	7.234316e-01
11	6	7.209849e-01
11	7	6.767748e-01
11	8	6.162501e-01
11	9	5.904007e-01
11	10	6.452045e-01
11	11	1.000000e+00
11	12	0.000000e+00
11	13	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_ch_carbon_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	1.249203e-84
2	3	2.241930e-84
2	4	9.512317e-84
2	5	1.519147e-83
2	6	2.178992e-83
2	7	2.590243e-83
2	8	2.867422e-83
2	9	1.959667e-83
2	10	3.149092e-84
2	11	1.196435e-85
2	12	0.000000e+00
2	13	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	2.241930e-84
3	3	2.159382e-82
3	4	8.418671e-82
3	5	1.273414e-81
3	6	1.828193e-81
3	7	2.180416e-81
3	8	2.347358e-81
3	9	1.453888e-81
3	10	2.435179e-82
3	11	8.990189e-84
3	12	0.000000e+00
3	13	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	9.512317e-84
4	3	8.418671e-82
4	4	4.363182e-81
4	5	6.476483e-81
4	6	9.666310e-81
4	7	1.230953e-80
4	8	1.384039e-80
4	9	8.328398e-81
4	10	1.327740e-81
4	11	4.854602e-83
4	12	0.000000e+00
4	13	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	1.519147e-83
5	3	1.273414e-81
5	4	6.476483e-81
5	5	1.269512e-80
5	6	2.070079e-80
5	7	2.686479e-80
5	8	2.866849e-80
5	9	1.739008e-80
5	10	2.674157e-81
5	11	9.377864e-83
5	12	0.000000e+00
5	13	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	2.178992e-83
6	3	1.828193e-81
6	4	9.666310e-81
6	5	2.070079e-80
6	6	3.835728e-80
6	7	5.040251e-80
6	8	5.216311e-80
6	9	3.085356e-80
6	10	4.690008e-81
6	11	1.624569e-82
6	12	0.000000e+00
6	13	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	2.590243e-83
7	3	2.180416e-81
7	4	1.230953e-80
7	5	2.686479e-80
7	6	5.040251e-80
7	7	7.258182e-80
7	8	7.849171e-80
7	9	4.491302e-80
7	10	6.730231e-81
7	11	2.097713e-82
7	12	0.000000e+00
7	13	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	2.867422e-83
8	3	2.347358e-81
8	4	1.384039e-80
8	5	2.866849e-80
8	6	5.216311e-80
8	7	7.849171e-80
8	8	1.132014e-79
8	9	7.257463e-80
8	10	9.378651e-81
8	11	2.385453e-82
8	12	0.000000e+00
8	13	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	1.959667e-83
9	3	1.453888e-81
9	4	8.328398e-81
9	5	1.739008e-80
9	6	3.085356e-80
9	7	4.491302e-80
9	8	7.257463e-80
9	9	5.438536e-80
9	10	6.395341e-81
9	11	1.584076e-82
9	12	0.000000e+00
9	13	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	3.149092e-84
10	3	2.435179e-82
10	4	1.327740e-81
10	5	2.674157e-81
10	6	4.690008e-81
10	7	6.730231e-81
10	8	9.378651e-81
10	9	6.395341e-81
10	10	1.021314e-81
10	11	2.372275e-83
10	12	0.000000e+00
10	13	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	1.196435e-85
11	3	8.990189e-84
11	4	4.854602e-83
11	5	9.377864e-83
11	6	1.624569e-82
11	7	2.097713e-82
11	8	2.385453e-82
11	9	1.584076e-82
11	10	2.372275e-83
11	11	1.323659e-84
11	12	0.000000e+00
11	13	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_ch_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	1.000000e+00
2	3	1.601878e-01
2	4	1.459245e-01
2	5	1.326111e-01
2	6	1.095144e-01
2	7	9.296620e-02
2	8	7.910353e-02
2	9	7.300285e-02
2	10	9.177395e-02
2	11	1.101583e-01
2	12	0.000000e+00
2	13	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	1.601878e-01
3	3	1.000000e+00
3	4	8.778539e-01
3	5	7.712377e-01
3	6	6.314437e-01
3	7	5.416923e-01
3	8	4.743515e-01
3	9	4.165897e-01
3	10	5.199029e-01
3	11	5.657825e-01
3	12	0.000000e+00
3	13	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	1.459245e-01
4	3	8.778539e-01
4	4	1.000000e+00
4	5	8.770838e-01
4	6	7.506822e-01
4	7	6.947558e-01
4	8	6.319234e-01
4	9	5.374920e-01
4	10	6.379594e-01
4	11	6.752046e-01
4	12	0.000000e+00
4	13	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	1.326111e-01
5	3	7.712377e-01
5	4	8.770838e-01
5	5	1.000000e+00
5	6	9.402182e-01
5	7	8.812483e-01
5	8	7.595147e-01
5	9	6.620652e-01
5	10	7.559448e-01
5	11	7.652380e-01
5	12	0.000000e+00
5	13	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	1.095144e-01
6	3	6.314437e-01
6	4	7.506822e-01
6	5	9.402182e-01
6	6	1.000000e+00
6	7	9.565207e-01
6	8	8.003000e-01
6	9	6.787148e-01
6	10	7.679443e-01
6	11	7.517850e-01
6	12	0.000000e+00
6	13	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	9.296620e-02
7	3	5.416923e-01
7	4	6.947558e-01
7	5	8.812483e-01
7	6	9.565207e-01
7	7	1.000000e+00
7	8	8.746063e-01
7	9	7.181008e-01
7	10	8.012587e-01
7	11	7.151497e-01
7	12	0.000000e+00
7	13	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	7.910353e-02
8	3	4.743515e-01
8	4	6.319234e-01
8	5	7.595147e-01
8	6	8.003000e-01
8	7	8.746063e-01
8	8	1.000000e+00
8	9	9.261903e-01
8	10	8.868044e-01
8	11	6.733793e-01
8	12	0.000000e+00
8	13	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	7.300285e-02
9	3	4.165897e-01
9	4	5.374920e-01
9	5	6.620652e-01
9	6	6.787148e-01
9	7	7.181008e-01
9	8	9.261903e-01
9	9	1.000000e+00
9	10	8.712792e-01
9	11	6.420768e-01
9	12	0.000000e+00
9	13	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	9.177395e-02
10	3	5.199029e-01
10	4	6.379594e-01
10	5	7.559448e-01
10	6	7.679443e-01
10	7	8.012587e-01
10	8	8.868044e-01
10	9	8.712792e-01
10	10	1.000000e+00
10	11	7.083159e-01
10	12	0.000000e+00
10	13	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	1.101583e-01
11	3	5.657825e-01
11	4	6.752046e-01
11	5	7.652380e-01
11	6	7.517850e-01
11	7	7.151497e-01
11	8	6.733793e-01
11	9	6.420768e-01
11	10	7.083159e-01
11	11	1.000000e+00
11	12	0.000000e+00
11	13	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_ch_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	7.250266e-85
2	3	2.009165e-84
2	4	8.348179e-84
2	5	1.270877e-83
2	6	1.821528e-83
2	7	2.105969e-83
2	8	2.273186e-83
2	9	1.441160e-83
2	10	2.454460e-84
2	11	1.009876e-85
2	12	0.000000e+00
2	13	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	2.009165e-84
3	3	2.169794e-82
3	4	8.687966e-82
3	5	1.278628e-81
3	6	1.816902e-81
3	7	2.122813e-81
3	8	2.358152e-81
3	9	1.422699e-81
3	10	2.405420e-82
3	11	8.972898e-84
3	12	0.000000e+00
3	13	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	8.348179e-84
4	3	8.687966e-82
4	4	4.514122e-81
4	5	6.632454e-81
4	6	9.852136e-81
4	7	1.241849e-80
4	8	1.432891e-80
4	9	8.372477e-81
4	10	1.346292e-81
4	11	4.884229e-83
4	12	0.000000e+00
4	13	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	1.270877e-83
5	3	1.278628e-81
5	4	6.632454e-81
5	5	1.266756e-80
5	6	2.067107e-80
5	7	2.638728e-80
5	8	2.884994e-80
5	9	1.727598e-80
5	10	2.672367e-81
5	11	9.272932e-83
5	12	0.000000e+00
5	13	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	1.821528e-83
6	3	1.816902e-81
6	4	9.852136e-81
6	5	2.067107e-80
6	6	3.815710e-80
6	7	4.970865e-80
6	8	5.275975e-80
6	9	3.073762e-80
6	10	4.711692e-81
6	11	1.581085e-82
6	12	0.000000e+00
6	13	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	2.105969e-83
7	3	2.122813e-81
7	4	1.241849e-80
7	5	2.638728e-80
7	6	4.970865e-80
7	7	7.077824e-80
7	8	7.852803e-80
7	9	4.429254e-80
7	10	6.695486e-81
7	11	2.048429e-82
7	12	0.000000e+00
7	13	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	2.273186e-83
8	3	2.358152e-81
8	4	1.432891e-80
8	5	2.884994e-80
8	6	5.275975e-80
8	7	7.852803e-80
8	8	1.139002e-79
8	9	7.246992e-80
8	10	9.400470e-81
8	11	2.446786e-82
8	12	0.000000e+00
8	13	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	1.441160e-83
9	3	1.422699e-81
9	4	8.372477e-81
9	5	1.727598e-80
9	6	3.073762e-80
9	7	4.429254e-80
9	8	7.246992e-80
9	9	5.375150e-80
9	10	6.344715e-81
9	11	1.602715e-82
9	12	0.000000e+00
9	13	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	2.454460e-84
10	3	2.405420e-82
10	4	1.346292e-81
10	5	2.672367e-81
10	6	4.711692e-81
10	7	6.695486e-81
10	8	9.400470e-81
10	9	6.344715e-81
10	10	9.865496e-82
10	11	2.395303e-83
10	12	0.000000e+00
10	13	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	1.009876e-85
11	3	8.972898e-84
11	4	4.884229e-83
11	5	9.272932e-83
11	6	1.581085e-82
11	7	2.048429e-82
11	8	2.446786e-82
11	9	1.602715e-82
11	10	2.395303e-83
11	11	1.159172e-84
11	12	0.000000e+00
11	13	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_ch_iron_flux.txt <==
# X-axis: #delta P_{Ty} (GeV)
# Y-axis: d#sigma/d#delta P_{Ty} (cm^{2}/GeV/nucleon)
# X	Content	Error
-5	0.000000e+00	0.000000e+00
-2.75	3.989641e-43	1.593145e-42
-1.55	3.362021e-41	1.470380e-41
-0.95	2.793660e-40	7.075326e-41
-0.7	5.746259e-40	1.150709e-40
-0.5	8.610799e-40	1.955909e-40
-0.3	1.256261e-39	2.638474e-40
-0.1	3.072094e-39	3.447210e-40
0.1	2.655559e-39	2.335096e-40
0.3	2.864992e-40	3.204571e-41
0.85	7.390353e-42	1.177323e-42
2.15	0.000000e+00	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_ch_iron_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	1.000000e+00
2	3	9.773479e-02
2	4	8.578034e-02
2	5	7.312773e-02
2	6	5.780223e-02
2	7	4.743553e-02
2	8	4.374604e-02
2	9	4.057054e-02
2	10	5.136655e-02
2	11	5.829853e-02
2	12	0.000000e+00
2	13	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	9.773479e-02
3	3	1.000000e+00
3	4	8.358924e-01
3	5	7.282027e-01
3	6	5.944779e-01
3	7	4.999128e-01
3	8	4.500224e-01
3	9	3.863743e-01
3	10	4.783545e-01
3	11	4.833845e-01
3	12	0.000000e+00
3	13	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	8.578034e-02
4	3	8.358924e-01
4	4	1.000000e+00
4	5	8.514229e-01
4	6	7.375637e-01
4	7	6.836039e-01
4	8	6.289879e-01
4	9	5.143240e-01
4	10	6.061739e-01
4	11	5.870217e-01
4	12	0.000000e+00
4	13	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	7.312773e-02
5	3	7.282027e-01
5	4	8.514229e-01
5	5	1.000000e+00
5	6	9.213469e-01
5	7	8.566551e-01
5	8	7.423954e-01
5	9	6.401401e-01
5	10	7.215139e-01
5	11	6.716843e-01
5	12	0.000000e+00
5	13	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	5.780223e-02
6	3	5.944779e-01
6	4	7.375637e-01
6	5	9.213469e-01
6	6	1.000000e+00
6	7	9.484849e-01
6	8	8.034287e-01
6	9	6.733638e-01
6	10	7.503265e-01
6	11	6.592822e-01
6	12	0.000000e+00
6	13	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	4.743553e-02
7	3	4.999128e-01
7	4	6.836039e-01
7	5	8.566551e-01
7	6	9.484849e-01
7	7	1.000000e+00
7	8	8.771468e-01
7	9	7.140740e-01
7	10	7.829351e-01
7	11	6.404855e-01
7	12	0.000000e+00
7	13	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	4.374604e-02
8	3	4.500224e-01
8	4	6.289879e-01
8	5	7.423954e-01
8	6	8.034287e-01
8	7	8.771468e-01
8	8	1.000000e+00
8	9	9.112317e-01
8	10	8.521359e-01
8	11	6.332662e-01
8	12	0.000000e+00
8	13	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	4.057054e-02
9	3	3.863743e-01
9	4	5.143240e-01
9	5	6.401401e-01
9	6	6.733638e-01
9	7	7.140740e-01
9	8	9.112317e-01
9	9	1.000000e+00
9	10	8.319095e-01
9	11	6.084713e-01
9	12	0.000000e+00
9	13	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	5.136655e-02
10	3	4.783545e-01
10	4	6.061739e-01
10	5	7.215139e-01
10	6	7.503265e-01
10	7	7.829351e-01
10	8	8.521359e-01
10	9	8.319095e-01
10	10	1.000000e+00
10	11	6.438473e-01
10	12	0.000000e+00
10	13	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	5.829853e-02
11	3	4.833845e-01
11	4	5.870217e-01
11	5	6.716843e-01
11	6	6.592822e-01
11	7	6.404855e-01
11	8	6.332662e-01
11	9	6.084713e-01
11	10	6.438473e-01
11	11	1.000000e+00
11	12	0.000000e+00
11	13	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_ch_iron_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	2.538112e-84
2	3	2.289466e-84
2	4	9.669181e-84
2	5	1.340612e-83
2	6	1.801145e-83
2	7	1.993939e-83
2	8	2.402492e-83
2	9	1.509284e-83
2	10	2.622441e-84
2	11	1.093475e-85
2	12	0.000000e+00
2	13	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	2.289466e-84
3	3	2.162018e-82
3	4	8.696140e-82
3	5	1.232105e-81
3	6	1.709677e-81
3	7	1.939442e-81
3	8	2.281033e-81
3	9	1.326608e-81
3	10	2.253977e-82
3	11	8.367931e-84
3	12	0.000000e+00
3	13	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	9.669181e-84
4	3	8.696140e-82
4	4	5.006024e-81
4	5	6.931982e-81
4	6	1.020692e-80
4	7	1.276156e-80
4	8	1.534110e-80
4	9	8.497439e-81
4	10	1.374401e-81
4	11	4.889859e-83
4	12	0.000000e+00
4	13	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	1.340612e-83
5	3	1.232105e-81
5	4	6.931982e-81
5	5	1.324132e-80
5	6	2.073660e-80
5	7	2.600905e-80
5	8	2.944887e-80
5	9	1.720067e-80
5	10	2.660604e-81
5	11	9.099690e-83
5	12	0.000000e+00
5	13	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	1.801145e-83
6	3	1.709677e-81
6	4	1.020692e-80
6	5	2.073660e-80
6	6	3.825582e-80
6	7	4.894766e-80
6	8	5.417062e-80
6	9	3.075412e-80
6	10	4.702934e-81
6	11	1.518154e-82
6	12	0.000000e+00
6	13	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	1.993939e-83
7	3	1.939442e-81
7	4	1.276156e-80
7	5	2.600905e-80
7	6	4.894766e-80
7	7	6.961543e-80
7	8	7.977977e-80
7	9	4.399474e-80
7	10	6.619854e-81
7	11	1.989563e-82
7	12	0.000000e+00
7	13	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	2.402492e-83
8	3	2.281033e-81
8	4	1.534110e-80
8	5	2.944887e-80
8	6	5.417062e-80
8	7	7.977977e-80
8	8	1.188326e-79
8	9	7.335021e-80
8	10	9.413399e-81
8	11	2.570098e-82
8	12	0.000000e+00
8	13	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	1.509284e-83
9	3	1.326608e-81
9	4	8.497439e-81
9	5	1.720067e-80
9	6	3.075412e-80
9	7	4.399474e-80
9	8	7.335021e-80
9	9	5.452674e-80
9	10	6.225164e-81
9	11	1.672787e-82
9	12	0.000000e+00
9	13	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	2.622441e-84
10	3	2.253977e-82
10	4	1.374401e-81
10	5	2.660604e-81
10	6	4.702934e-81
10	7	6.619854e-81
10	8	9.413399e-81
10	9	6.225164e-81
10	10	1.026928e-81
10	11	2.429117e-83
10	12	0.000000e+00
10	13	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	1.093475e-85
11	3	8.367931e-84
11	4	4.889859e-83
11	5	9.099690e-83
11	6	1.518154e-82
11	7	1.989563e-82
11	8	2.570098e-82
11	9	1.672787e-82
11	10	2.429117e-83
11	11	1.386090e-84
11	12	0.000000e+00
11	13	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_ch_lead_flux.txt <==
# X-axis: #delta P_{Ty} (GeV)
# Y-axis: d#sigma/d#delta P_{Ty} (cm^{2}/GeV/nucleon)
# X	Content	Error
-5	0.000000e+00	0.000000e+00
-2.75	4.752291e-43	1.054798e-42
-1.55	3.743692e-41	1.437190e-41
-0.95	2.885269e-40	6.761896e-41
-0.7	5.551712e-40	1.128084e-40
-0.5	8.553260e-40	1.950062e-40
-0.3	1.269106e-39	2.661831e-40
-0.1	3.163013e-39	3.391402e-40
0.1	2.686866e-39	2.318845e-40
0.3	2.884018e-40	3.114119e-41
0.85	7.007891e-42	1.079824e-42
2.15	0.000000e+00	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_ch_lead_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	1.000000e+00
2	3	1.478334e-01
2	4	1.343185e-01
2	5	1.199579e-01
2	6	9.652817e-02
2	7	8.144238e-02
2	8	7.379368e-02
2	9	7.078449e-02
2	10	8.785211e-02
2	11	1.000171e-01
2	12	0.000000e+00
2	13	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	1.478334e-01
3	3	1.000000e+00
3	4	8.749299e-01
3	5	7.674388e-01
3	6	6.290723e-01
3	7	5.381396e-01
3	8	4.731482e-01
3	9	4.164157e-01
3	10	5.207563e-01
3	11	5.541668e-01
3	12	0.000000e+00
3	13	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	1.343185e-01
4	3	8.749299e-01
4	4	1.000000e+00
4	5	8.757876e-01
4	6	7.518137e-01
4	7	6.972129e-01
4	8	6.342698e-01
4	9	5.367513e-01
4	10	6.390899e-01
4	11	6.628848e-01
4	12	0.000000e+00
4	13	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	1.199579e-01
5	3	7.674388e-01
5	4	8.757876e-01
5	5	1.000000e+00
5	6	9.403546e-01
5	7	8.817364e-01
5	8	7.596238e-01
5	9	6.609838e-01
5	10	7.553962e-01
5	11	7.546461e-01
5	12	0.000000e+00
5	13	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	9.652817e-02
6	3	6.290723e-01
6	4	7.518137e-01
6	5	9.403546e-01
6	6	1.000000e+00
6	7	9.565941e-01
6	8	8.025778e-01
6	9	6.807778e-01
6	10	7.694249e-01
6	11	7.411109e-01
6	12	0.000000e+00
6	13	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	8.144238e-02
7	3	5.381396e-01
7	4	6.972129e-01
7	5	8.817364e-01
7	6	9.565941e-01
7	7	1.000000e+00
7	8	8.760912e-01
7	9	7.200671e-01
7	10	8.022639e-01
7	11	7.069905e-01
7	12	0.000000e+00
7	13	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	7.379368e-02
8	3	4.731482e-01
8	4	6.342698e-01
8	5	7.596238e-01
8	6	8.025778e-01
8	7	8.760912e-01
8	8	1.000000e+00
8	9	9.254353e-01
8	10	8.848139e-01
8	11	6.712618e-01
8	12	0.000000e+00
8	13	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	7.078449e-02
9	3	4.164157e-01
9	4	5.367513e-01
9	5	6.609838e-01
9	6	6.807778e-01
9	7	7.200671e-01
9	8	9.254353e-01
9	9	1.000000e+00
9	10	8.688628e-01
9	11	6.441070e-01
9	12	0.000000e+00
9	13	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	8.785211e-02
10	3	5.207563e-01
10	4	6.390899e-01
10	5	7.553962e-01
10	6	7.694249e-01
10	7	8.022639e-01
10	8	8.848139e-01
10	9	8.688628e-01
10	10	1.000000e+00
10	11	7.055516e-01
10	12	0.000000e+00
10	13	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	1.000171e-01
11	3	5.541668e-01
11	4	6.628848e-01
11	5	7.546461e-01
11	6	7.411109e-01
11	7	7.069905e-01
11	8	6.712618e-01
11	9	6.441070e-01
11	10	7.055516e-01
11	11	1.000000e+00
11	12	0.000000e+00
11	13	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_ch_lead_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	1.112598e-84
2	3	2.241072e-84
2	4	9.580178e-84
2	5	1.427379e-83
2	6	1.985508e-83
2	7	2.286652e-83
2	8	2.639779e-83
2	9	1.731326e-83
2	10	2.885736e-84
2	11	1.139190e-85
2	12	0.000000e+00
2	13	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	2.241072e-84
3	3	2.065514e-82
3	4	8.502680e-82
3	5	1.244226e-81
3	6	1.763043e-81
3	7	2.058683e-81
3	8	2.306166e-81
3	9	1.387755e-81
3	10	2.330686e-82
3	11	8.600181e-84
3	12	0.000000e+00
3	13	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	9.580178e-84
4	3	8.502680e-82
4	4	4.572324e-81
4	5	6.680496e-81
4	6	9.913501e-81
4	7	1.254915e-80
4	8	1.454527e-80
4	9	8.416146e-81
4	10	1.345754e-81
4	11	4.840158e-83
4	12	0.000000e+00
4	13	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	1.427379e-83
5	3	1.244226e-81
5	4	6.680496e-81
5	5	1.272573e-80
5	6	2.068623e-80
5	7	2.647650e-80
5	8	2.906158e-80
5	9	1.729035e-80
5	10	2.653697e-81
5	11	9.192587e-83
5	12	0.000000e+00
5	13	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	1.985508e-83
6	3	1.763043e-81
6	4	9.913501e-81
6	5	2.068623e-80
6	6	3.802740e-80
6	7	4.965426e-80
6	8	5.307802e-80
6	9	3.078402e-80
6	10	4.672505e-81
6	11	1.560575e-82
6	12	0.000000e+00
6	13	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	2.286652e-83
7	3	2.058683e-81
7	4	1.254915e-80
7	5	2.647650e-80
7	6	4.965426e-80
7	7	7.085344e-80
7	8	7.908772e-80
7	9	4.444522e-80
7	10	6.650173e-81
7	11	2.032109e-82
7	12	0.000000e+00
7	13	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	2.639779e-83
8	3	2.306166e-81
8	4	1.454527e-80
8	5	2.906158e-80
8	6	5.307802e-80
8	7	7.908772e-80
8	8	1.150161e-79
8	9	7.277746e-80
8	10	9.344721e-81
8	11	2.458239e-82
8	12	0.000000e+00
8	13	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	1.731326e-83
9	3	1.387755e-81
9	4	8.416146e-81
9	5	1.729035e-80
9	6	3.078402e-80
9	7	4.444522e-80
9	8	7.277746e-80
9	9	5.377040e-80
9	10	6.274195e-81
9	11	1.612808e-82
9	12	0.000000e+00
9	13	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	2.885736e-84
10	3	2.330686e-82
10	4	1.345754e-81
10	5	2.653697e-81
10	6	4.672505e-81
10	7	6.650173e-81
10	8	9.344721e-81
10	9	6.274195e-81
10	10	9.697736e-82
10	11	2.372559e-83
10	12	0.000000e+00
10	13	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	1.139190e-85
11	3	8.600181e-84
11	4	4.840158e-83
11	5	9.192587e-83
11	6	1.560575e-82
11	7	2.032109e-82
11	8	2.458239e-82
11	9	1.612808e-82
11	10	2.372559e-83
11	11	1.166020e-84
11	12	0.000000e+00
11	13	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_ch_water_flux.txt <==
# X-axis: #delta P_{Ty} (GeV)
# Y-axis: d#sigma/d#delta P_{Ty} (cm^{2}/GeV/nucleon)
# X	Content	Error
-5	0.000000e+00	0.000000e+00
-2.75	4.606823e-43	1.109562e-42
-1.55	3.713864e-41	1.452644e-41
-0.95	2.908806e-40	6.890520e-41
-0.7	5.651147e-40	1.145184e-40
-0.5	8.683461e-40	1.972785e-40
-0.3	1.281960e-39	2.684691e-40
-0.1	3.182095e-39	3.441860e-40
0.1	2.708881e-39	2.345264e-40
0.3	2.914660e-40	3.153734e-41
0.85	7.157367e-42	1.098798e-42
2.15	0.000000e+00	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_ch_water_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	1.000000e+00
2	3	1.411567e-01
2	4	1.270841e-01
2	5	1.122312e-01
2	6	8.981319e-02
2	7	7.518472e-02
2	8	6.828653e-02
2	9	6.526537e-02
2	10	8.155997e-02
2	11	9.362869e-02
2	12	0.000000e+00
2	13	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	1.411567e-01
3	3	1.000000e+00
3	4	8.700725e-01
3	5	7.610909e-01
3	6	6.227616e-01
3	7	5.305551e-01
3	8	4.691518e-01
3	9	4.116956e-01
3	10	5.145979e-01
3	11	5.442911e-01
3	12	0.000000e+00
3	13	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	1.270841e-01
4	3	8.700725e-01
4	4	1.000000e+00
4	5	8.725860e-01
4	6	7.494780e-01
4	7	6.953299e-01
4	8	6.346743e-01
4	9	5.338740e-01
4	10	6.348086e-01
4	11	6.530396e-01
4	12	0.000000e+00
4	13	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	1.122312e-01
5	3	7.610909e-01
5	4	8.725860e-01
5	5	1.000000e+00
5	6	9.386500e-01
5	7	8.790455e-01
5	8	7.580559e-01
5	9	6.582353e-01
5	10	7.519533e-01
5	11	7.456116e-01
5	12	0.000000e+00
5	13	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	8.981319e-02
6	3	6.227616e-01
6	4	7.494780e-01
6	5	9.386500e-01
6	6	1.000000e+00
6	7	9.559395e-01
6	8	8.040278e-01
6	9	6.806650e-01
6	10	7.691228e-01
6	11	7.316658e-01
6	12	0.000000e+00
6	13	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	7.518472e-02
7	3	5.305551e-01
7	4	6.953299e-01
7	5	8.790455e-01
7	6	9.559395e-01
7	7	1.000000e+00
7	8	8.773232e-01
7	9	7.202793e-01
7	10	8.020249e-01
7	11	7.004082e-01
7	12	0.000000e+00
7	13	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	6.828653e-02
8	3	4.691518e-01
8	4	6.346743e-01
8	5	7.580559e-01
8	6	8.040278e-01
8	7	8.773232e-01
8	8	1.000000e+00
8	9	9.238469e-01
8	10	8.819071e-01
8	11	6.705025e-01
8	12	0.000000e+00
8	13	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	6.526537e-02
9	3	4.116956e-01
9	4	5.338740e-01
9	5	6.582353e-01
9	6	6.806650e-01
9	7	7.202793e-01
9	8	9.238469e-01
9	9	1.000000e+00
9	10	8.655611e-01
9	11	6.442603e-01
9	12	0.000000e+00
9	13	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	8.155997e-02
10	3	5.145979e-01
10	4	6.348086e-01
10	5	7.519533e-01
10	6	7.691228e-01
10	7	8.020249e-01
10	8	8.819071e-01
10	9	8.655611e-01
10	10	1.000000e+00
10	11	7.022337e-01
10	12	0.000000e+00
10	13	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	9.362869e-02
11	3	5.442911e-01
11	4	6.530396e-01
11	5	7.456116e-01
11	6	7.316658e-01
11	7	7.004082e-01
11	8	6.705025e-01
11	9	6.442603e-01
11	10	7.022337e-01
11	11	1.000000e+00
11	12	0.000000e+00
11	13	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_ch_water_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	1.231128e-84
2	3	2.275162e-84
2	4	9.716166e-84
2	5	1.426068e-83
2	6	1.965945e-83
2	7	2.239626e-83
2	8	2.607833e-83
2	9	1.698345e-83
2	10	2.853998e-84
2	11	1.141506e-85
2	12	0.000000e+00
2	13	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	2.275162e-84
3	3	2.110175e-82
3	4	8.708967e-82
3	5	1.266109e-81
3	6	1.784681e-81
3	7	2.069112e-81
3	8	2.345664e-81
3	9	1.402578e-81
3	10	2.357503e-82
3	11	8.687769e-84
3	12	0.000000e+00
3	13	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	9.716166e-84
4	3	8.708967e-82
4	4	4.747927e-81
4	5	6.885502e-81
4	6	1.018804e-80
4	7	1.286285e-80
4	8	1.505207e-80
4	9	8.627451e-81
4	10	1.379494e-81
4	11	4.944352e-83
4	12	0.000000e+00
4	13	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	1.426068e-83
5	3	1.266109e-81
5	4	6.885502e-81
5	5	1.311447e-80
5	6	2.120600e-80
5	7	2.702595e-80
5	8	2.987926e-80
5	9	1.767862e-80
5	10	2.715759e-81
5	11	9.382226e-83
5	12	0.000000e+00
5	13	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	1.965945e-83
6	3	1.784681e-81
6	4	1.018804e-80
6	5	2.120600e-80
6	6	3.891880e-80
6	7	5.062959e-80
6	8	5.459389e-80
6	9	3.149233e-80
6	10	4.785203e-81
6	11	1.586026e-82
6	12	0.000000e+00
6	13	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	2.239626e-83
7	3	2.069112e-81
7	4	1.286285e-80
7	5	2.702595e-80
7	6	5.062959e-80
7	7	7.207565e-80
7	8	8.106758e-80
7	9	4.535100e-80
7	10	6.790585e-81
7	11	2.066157e-82
7	12	0.000000e+00
7	13	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	2.607833e-83
8	3	2.345664e-81
8	4	1.505207e-80
8	5	2.987926e-80
8	6	5.459389e-80
8	7	8.106758e-80
8	8	1.184640e-79
8	9	7.457357e-80
8	10	9.572847e-81
8	11	2.535779e-82
8	12	0.000000e+00
8	13	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	1.698345e-83
9	3	1.402578e-81
9	4	8.627451e-81
9	5	1.767862e-80
9	6	3.149233e-80
9	7	4.535100e-80
9	8	7.457357e-80
9	9	5.500262e-80
9	10	6.401982e-81
9	11	1.660240e-82
9	12	0.000000e+00
9	13	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	2.853998e-84
10	3	2.357503e-82
10	4	1.379494e-81
10	5	2.715759e-81
10	6	4.785203e-81
10	7	6.790585e-81
10	8	9.572847e-81
10	9	6.401982e-81
10	10	9.946037e-82
10	11	2.433462e-83
10	12	0.000000e+00
10	13	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	1.141506e-85
11	3	8.687769e-84
11	4	4.944352e-83
11	5	9.382226e-83
11	6	1.586026e-82
11	7	2.066157e-82
11	8	2.535779e-82
11	9	1.660240e-82
11	10	2.433462e-83
11	11	1.207357e-84
11	12	0.000000e+00
11	13	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_iron.txt <==
# X-axis: #delta P_{Ty} (GeV)
# Y-axis: d#sigma/d#delta P_{Ty} (cm^{2}/GeV/nucleon)
# X	Content	Error
-5	0.000000e+00	0.000000e+00
-2.75	3.392536e-42	7.083578e-42
-1.55	1.792287e-40	8.696698e-41
-0.95	7.865448e-40	2.696413e-40
-0.7	1.056295e-39	3.782328e-40
-0.5	1.259808e-39	4.003050e-40
-0.3	1.907851e-39	3.371422e-40
-0.1	3.097408e-39	3.611095e-40
0.1	2.669531e-39	3.317418e-40
0.3	3.458200e-40	6.557906e-41
0.85	9.006242e-42	4.710602e-42
2.15	0.000000e+00	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_iron_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	1.000000e+00
2	3	1.502847e-01
2	4	1.282969e-01
2	5	1.576399e-01
2	6	1.301210e-01
2	7	9.858077e-02
2	8	4.355604e-02
2	9	5.854495e-02
2	10	3.228362e-02
2	11	4.681322e-02
2	12	0.000000e+00
2	13	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	1.502847e-01
3	3	1.000000e+00
3	4	5.514408e-01
3	5	5.438417e-01
3	6	4.895133e-01
3	7	3.943609e-01
3	8	2.699846e-01
3	9	3.634073e-01
3	10	2.355034e-01
3	11	2.456245e-01
3	12	0.000000e+00
3	13	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	1.282969e-01
4	3	5.514408e-01
4	4	1.000000e+00
4	5	6.040120e-01
4	6	5.254853e-01
4	7	4.677142e-01
4	8	3.429870e-01
4	9	4.117931e-01
4	10	2.906699e-01
4	11	2.581870e-01
4	12	0.000000e+00
4	13	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	1.576399e-01
5	3	5.438417e-01
5	4	6.040120e-01
5	5	1.000000e+00
5	6	6.993553e-01
5	7	5.944918e-01
5	8	3.930982e-01
5	9	4.681611e-01
5	10	3.062683e-01
5	11	2.885510e-01
5	12	0.000000e+00
5	13	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	1.301210e-01
6	3	4.895133e-01
6	4	5.254853e-01
6	5	6.993553e-01
6	6	1.000000e+00
6	7	6.805723e-01
6	8	4.793737e-01
6	9	5.122219e-01
6	10	3.317464e-01
6	11	3.186364e-01
6	12	0.000000e+00
6	13	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	9.858077e-02
7	3	3.943609e-01
7	4	4.677142e-01
7	5	5.944918e-01
7	6	6.805723e-01
7	7	1.000000e+00
7	8	6.073916e-01
7	9	6.034376e-01
7	10	4.033335e-01
7	11	2.915546e-01
7	12	0.000000e+00
7	13	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	4.355604e-02
8	3	2.699846e-01
8	4	3.429870e-01
8	5	3.930982e-01
8	6	4.793737e-01
8	7	6.073916e-01
8	8	1.000000e+00
8	9	7.081695e-01
8	10	4.760748e-01
8	11	2.868865e-01
8	12	0.000000e+00
8	13	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	5.854495e-02
9	3	3.634073e-01
9	4	4.117931e-01
9	5	4.681611e-01
9	6	5.122219e-01
9	7	6.034376e-01
9	8	7.081695e-01
9	9	1.000000e+00
9	10	5.259498e-01
9	11	3.092738e-01
9	12	0.000000e+00
9	13	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	3.228362e-02
10	3	2.355034e-01
10	4	2.906699e-01
10	5	3.062683e-01
10	6	3.317464e-01
10	7	4.033335e-01
10	8	4.760748e-01
10	9	5.259498e-01
10	10	1.000000e+00
10	11	2.456621e-01
10	12	0.000000e+00
10	13	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	4.681322e-02
11	3	2.456245e-01
11	4	2.581870e-01
11	5	2.885510e-01
11	6	3.186364e-01
11	7	2.915546e-01
11	8	2.868865e-01
11	9	3.092738e-01
11	10	2.456621e-01
11	11	1.000000e+00
11	12	0.000000e+00
11	13	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_iron_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	5.017708e-83
2	3	9.258098e-83
2	4	2.450502e-82
2	5	4.223554e-82
2	6	3.689701e-82
2	7	2.354280e-82
2	8	1.114141e-82
2	9	1.375759e-82
2	10	1.499685e-83
2	11	1.562059e-84
2	12	0.000000e+00
2	13	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	9.258098e-83
3	3	7.563255e-81
3	4	1.293122e-80
3	5	1.788900e-80
3	6	1.704158e-80
3	7	1.156276e-80
3	8	8.478760e-81
3	9	1.048451e-80
3	10	1.343126e-81
3	11	1.006242e-82
3	12	0.000000e+00
3	13	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	2.450502e-82
4	3	1.293122e-80
4	4	7.270641e-80
4	5	6.160148e-80
4	6	5.672022e-80
4	7	4.251870e-80
4	8	3.339665e-80
4	9	3.683542e-80
4	10	5.139863e-81
4	11	3.279421e-82
4	12	0.000000e+00
4	13	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	4.223554e-82
5	3	1.788900e-80
5	4	6.160148e-80
5	5	1.430600e-79
5	6	1.058883e-79
5	7	7.580855e-80
5	8	5.369072e-80
5	9	5.874281e-80
5	10	7.596726e-81
5	11	5.141124e-82
5	12	0.000000e+00
5	13	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	3.689701e-82
6	3	1.704158e-80
6	4	5.672022e-80
6	5	1.058883e-79
6	6	1.602441e-79
6	7	9.184984e-80
6	8	6.929536e-80
6	9	6.802199e-80
6	10	8.708883e-81
6	11	6.008454e-82
6	12	0.000000e+00
6	13	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	2.354280e-82
7	3	1.156276e-80
7	4	4.251870e-80
7	5	7.580855e-80
7	6	9.184984e-80
7	7	1.136649e-79
7	8	7.394704e-80
7	9	6.749097e-80
7	10	8.917490e-81
7	11	4.630303e-82
7	12	0.000000e+00
7	13	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	1.114141e-82
8	3	8.478760e-81
8	4	3.339665e-80
8	5	5.369072e-80
8	6	6.929536e-80
8	7	7.394704e-80
8	8	1.304001e-79
8	9	8.483525e-80
8	10	1.127403e-80
8	11	4.880063e-82
8	12	0.000000e+00
8	13	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	1.375759e-82
9	3	1.048451e-80
9	4	3.683542e-80
9	5	5.874281e-80
9	6	6.802199e-80
9	7	6.749097e-80
9	8	8.483525e-80
9	9	1.100526e-79
9	10	1.144220e-80
9	11	4.833032e-82
9	12	0.000000e+00
9	13	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	1.499685e-83
10	3	1.343126e-81
10	4	5.139863e-81
10	5	7.596726e-81
10	6	8.708883e-81
10	7	8.917490e-81
10	8	1.127403e-80
10	9	1.144220e-80
10	10	4.300613e-81
10	11	7.588915e-83
10	12	0.000000e+00
10	13	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	1.562059e-84
11	3	1.006242e-82
11	4	3.279421e-82
11	5	5.141124e-82
11	6	6.008454e-82
11	7	4.630303e-82
11	8	4.880063e-82
11	9	4.833032e-82
11	10	7.588915e-83
11	11	2.218977e-83
11	12	0.000000e+00
11	13	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_lead.txt <==
# X-axis: #delta P_{Ty} (GeV)
# Y-axis: d#sigma/d#delta P_{Ty} (cm^{2}/GeV/nucleon)
# X	Content	Error
-5	0.000000e+00	0.000000e+00
-2.75	3.064012e-42	4.224827e-42
-1.55	4.528431e-40	1.241276e-40
-0.95	8.594248e-40	2.467969e-40
-0.7	1.304557e-39	3.036407e-40
-0.5	1.456893e-39	3.110661e-40
-0.3	2.176930e-39	3.625913e-40
-0.1	2.718172e-39	3.487917e-40
0.1	1.753512e-39	2.655052e-40
0.3	2.723355e-40	5.325279e-41
0.85	1.240773e-41	5.717089e-42
2.15	0.000000e+00	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_lead_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	1.000000e+00
2	3	5.675872e-02
2	4	1.586946e-02
2	5	1.093334e-02
2	6	-7.082140e-03
2	7	-5.742099e-02
2	8	6.103644e-02
2	9	3.594097e-02
2	10	3.038236e-02
2	11	3.890659e-03
2	12	0.000000e+00
2	13	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	5.675872e-02
3	3	1.000000e+00
3	4	3.135134e-01
3	5	3.566461e-01
3	6	1.588540e-01
3	7	4.444026e-02
3	8	2.188832e-01
3	9	2.644885e-01
3	10	1.867996e-01
3	11	9.764369e-02
3	12	0.000000e+00
3	13	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	1.586946e-02
4	3	3.135134e-01
4	4	1.000000e+00
4	5	5.316486e-01
4	6	4.581942e-01
4	7	3.190407e-01
4	8	3.714844e-01
4	9	3.919473e-01
4	10	3.216414e-01
4	11	1.596596e-01
4	12	0.000000e+00
4	13	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	1.093334e-02
5	3	3.566461e-01
5	4	5.316486e-01
5	5	1.000000e+00
5	6	5.521019e-01
5	7	4.166105e-01
5	8	4.838786e-01
5	9	5.361145e-01
5	10	3.824756e-01
5	11	1.847907e-01
5	12	0.000000e+00
5	13	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	-7.082140e-03
6	3	1.588540e-01
6	4	4.581942e-01
6	5	5.521019e-01
6	6	1.000000e+00
6	7	5.854743e-01
6	8	5.404385e-01
6	9	5.318936e-01
6	10	4.139470e-01
6	11	1.486892e-01
6	12	0.000000e+00
6	13	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	-5.742099e-02
7	3	4.444026e-02
7	4	3.190407e-01
7	5	4.166105e-01
7	6	5.854743e-01
7	7	1.000000e+00
7	8	5.515915e-01
7	9	5.080929e-01
7	10	3.755052e-01
7	11	1.728702e-01
7	12	0.000000e+00
7	13	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	6.103644e-02
8	3	2.188832e-01
8	4	3.714844e-01
8	5	4.838786e-01
8	6	5.404385e-01
8	7	5.515915e-01
8	8	1.000000e+00
8	9	6.902107e-01
8	10	4.178640e-01
8	11	1.742463e-01
8	12	0.000000e+00
8	13	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	3.594097e-02
9	3	2.644885e-01
9	4	3.919473e-01
9	5	5.361145e-01
9	6	5.318936e-01
9	7	5.080929e-01
9	8	6.902107e-01
9	9	1.000000e+00
9	10	4.211576e-01
9	11	2.024999e-01
9	12	0.000000e+00
9	13	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	3.038236e-02
10	3	1.867996e-01
10	4	3.216414e-01
10	5	3.824756e-01
10	6	4.139470e-01
10	7	3.755052e-01
10	8	4.178640e-01
10	9	4.211576e-01
10	10	1.000000e+00
10	11	1.808937e-01
10	12	0.000000e+00
10	13	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	3.890659e-03
11	3	9.764369e-02
11	4	1.596596e-01
11	5	1.847907e-01
11	6	1.486892e-01
11	7	1.728702e-01
11	8	1.742463e-01
11	9	2.024999e-01
11	10	1.808937e-01
11	11	1.000000e+00
11	12	0.000000e+00
11	13	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_lead_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	1.784916e-83
2	3	2.976529e-83
2	4	1.654667e-83
2	5	1.402561e-83
2	6	-9.307351e-84
2	7	-8.796239e-83
2	8	8.994238e-83
2	9	4.031547e-83
2	10	6.835540e-84
2	11	9.397387e-86
2	12	0.000000e+00
2	13	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	2.976529e-83
3	3	1.540767e-80
3	4	9.604269e-81
3	5	1.344206e-80
3	6	6.133654e-81
3	7	2.000150e-81
3	8	9.476483e-81
3	9	8.716627e-81
3	10	1.234772e-81
3	11	6.929273e-83
3	12	0.000000e+00
3	13	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	1.654667e-83
4	3	9.604269e-81
4	4	6.090870e-80
4	5	3.984046e-80
4	6	3.517563e-80
4	7	2.854981e-80
4	8	3.197764e-80
4	9	2.568268e-80
4	10	4.227212e-81
4	11	2.252733e-82
4	12	0.000000e+00
4	13	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	1.402561e-83
5	3	1.344206e-80
5	4	3.984046e-80
5	5	9.219766e-80
5	6	5.214730e-80
5	7	4.586776e-80
5	8	5.124631e-80
5	9	4.322058e-80
5	10	6.184520e-81
5	11	3.207857e-82
5	12	0.000000e+00
5	13	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	-9.307351e-84
6	3	6.133654e-81
6	4	3.517563e-80
6	5	5.214730e-80
6	6	9.676210e-80
6	7	6.603557e-80
6	8	5.863610e-80
6	9	4.392892e-80
6	10	6.857088e-81
6	11	2.644277e-82
6	12	0.000000e+00
6	13	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	-8.796239e-83
7	3	2.000150e-81
7	4	2.854981e-80
7	5	4.586776e-80
7	6	6.603557e-80
7	7	1.314725e-79
7	8	6.975915e-80
7	9	4.891405e-80
7	10	7.250629e-81
7	11	3.583542e-82
7	12	0.000000e+00
7	13	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	8.994238e-83
8	3	9.476483e-81
8	4	3.197764e-80
8	5	5.124631e-80
8	6	5.863610e-80
8	7	6.975915e-80
8	8	1.216557e-79
8	9	6.391767e-80
8	10	7.761462e-81
8	11	3.474599e-82
8	12	0.000000e+00
8	13	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	4.031547e-83
9	3	8.716627e-81
9	4	2.568268e-80
9	5	4.322058e-80
9	6	4.392892e-80
9	7	4.891405e-80
9	8	6.391767e-80
9	9	7.049302e-80
9	10	5.954703e-81
9	11	3.073781e-82
9	12	0.000000e+00
9	13	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	6.835540e-84
10	3	1.234772e-81
10	4	4.227212e-81
10	5	6.184520e-81
10	6	6.857088e-81
10	7	7.250629e-81
10	8	7.761462e-81
10	9	5.954703e-81
10	10	2.835860e-81
10	11	5.507327e-83
10	12	0.000000e+00
10	13	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	9.397387e-86
11	3	6.929273e-83
11	4	2.252733e-82
11	5	3.207857e-82
11	6	2.644277e-82
11	7	3.583542e-82
11	8	3.474599e-82
11	9	3.073781e-82
11	10	5.507327e-83
11	11	3.268511e-83
11	12	0.000000e+00
11	13	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_water.txt <==
# X-axis: #delta P_{Ty} (GeV)
# Y-axis: d#sigma/d#delta P_{Ty} (cm^{2}/GeV/nucleon)
# X	Content	Error
-5	0.000000e+00	0.000000e+00
-2.75	6.366825e-43	1.072102e-41
-1.55	1.511661e-40	1.083681e-40
-0.95	6.330937e-40	3.374118e-40
-0.7	6.646286e-40	4.149990e-40
-0.5	1.056251e-39	4.715013e-40
-0.3	1.391542e-39	5.415535e-40
-0.1	3.603426e-39	8.429877e-40
0.1	2.699088e-39	7.238867e-40
0.3	1.627090e-40	1.049552e-40
0.85	1.908405e-41	1.159671e-41
2.15	0.000000e+00	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_water_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	1.000000e+00
2	3	6.702381e-03
2	4	1.910216e-03
2	5	2.861833e-02
2	6	-5.095592e-03
2	7	-1.575807e-02
2	8	1.516738e-02
2	9	-9.920223e-03
2	10	-8.911257e-03
2	11	-4.315590e-03
2	12	0.000000e+00
2	13	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	6.702381e-03
3	3	1.000000e+00
3	4	2.337143e-01
3	5	9.645665e-02
3	6	1.122526e-01
3	7	1.488790e-01
3	8	1.020497e-01
3	9	1.121424e-01
3	10	7.975277e-02
3	11	3.805976e-02
3	12	0.000000e+00
3	13	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	1.910216e-03
4	3	2.337143e-01
4	4	1.000000e+00
4	5	1.616974e-01
4	6	2.755893e-01
4	7	2.962361e-01
4	8	1.736609e-01
4	9	1.564811e-01
4	10	9.298282e-02
4	11	4.950736e-02
4	12	0.000000e+00
4	13	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	2.861833e-02
5	3	9.645665e-02
5	4	1.616974e-01
5	5	1.000000e+00
5	6	8.823297e-02
5	7	1.671470e-01
5	8	2.293080e-01
5	9	1.273912e-01
5	10	4.400288e-02
5	11	5.316246e-02
5	12	0.000000e+00
5	13	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	-5.095592e-03
6	3	1.122526e-01
6	4	2.755893e-01
6	5	8.823297e-02
6	6	1.000000e+00
6	7	3.561594e-01
6	8	2.864033e-01
6	9	3.178441e-01
6	10	1.548721e-01
6	11	1.094802e-01
6	12	0.000000e+00
6	13	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	-1.575807e-02
7	3	1.488790e-01
7	4	2.962361e-01
7	5	1.671470e-01
7	6	3.561594e-01
7	7	1.000000e+00
7	8	3.865767e-01
7	9	3.398759e-01
7	10	1.473154e-01
7	11	1.176641e-01
7	12	0.000000e+00
7	13	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	1.516738e-02
8	3	1.020497e-01
8	4	1.736609e-01
8	5	2.293080e-01
8	6	2.864033e-01
8	7	3.865767e-01
8	8	1.000000e+00
8	9	3.886236e-01
8	10	1.275670e-01
8	11	1.166780e-01
8	12	0.000000e+00
8	13	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	-9.920223e-03
9	3	1.121424e-01
9	4	1.564811e-01
9	5	1.273912e-01
9	6	3.178441e-01
9	7	3.398759e-01
9	8	3.886236e-01
9	9	1.000000e+00
9	10	2.712072e-01
9	11	1.732667e-01
9	12	0.000000e+00
9	13	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	-8.911257e-03
10	3	7.975277e-02
10	4	9.298282e-02
10	5	4.400288e-02
10	6	1.548721e-01
10	7	1.473154e-01
10	8	1.275670e-01
10	9	2.712072e-01
10	10	1.000000e+00
10	11	1.128405e-01
10	12	0.000000e+00
10	13	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	-4.315590e-03
11	3	3.805976e-02
11	4	4.950736e-02
11	5	5.316246e-02
11	6	1.094802e-01
11	7	1.176641e-01
11	8	1.166780e-01
11	9	1.732667e-01
11	10	1.128405e-01
11	11	1.000000e+00
11	12	0.000000e+00
11	13	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00


==> anc/absolute/dpty/absolute_xsec_dpty_water_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
1	0	0.000000e+00
1	1	0.000000e+00
1	2	0.000000e+00
1	3	0.000000e+00
1	4	0.000000e+00
1	5	0.000000e+00
1	6	0.000000e+00
1	7	0.000000e+00
1	8	0.000000e+00
1	9	0.000000e+00
1	10	0.000000e+00
1	11	0.000000e+00
1	12	0.000000e+00
1	13	0.000000e+00
2	0	0.000000e+00
2	1	0.000000e+00
2	2	1.149403e-82
2	3	7.786941e-84
2	4	6.910014e-84
2	5	1.273291e-82
2	6	-2.575810e-83
2	7	-9.149150e-83
2	8	1.370781e-82
2	9	-7.698893e-83
2	10	-1.002718e-83
2	11	-5.365512e-85
2	12	0.000000e+00
2	13	0.000000e+00
3	0	0.000000e+00
3	1	0.000000e+00
3	2	7.786941e-84
3	3	1.174365e-80
3	4	8.545688e-81
3	5	4.337912e-81
3	6	5.735624e-81
3	7	8.737283e-81
3	8	9.322547e-81
3	9	8.797151e-81
3	10	9.070914e-82
3	11	4.783021e-83
3	12	0.000000e+00
3	13	0.000000e+00
4	0	0.000000e+00
4	1	0.000000e+00
4	2	6.910014e-84
4	3	8.545688e-81
4	4	1.138467e-79
4	5	2.264176e-80
4	6	4.384353e-80
4	7	5.413020e-80
4	8	4.939506e-80
4	9	3.822018e-80
4	10	3.292811e-81
4	11	1.937157e-82
4	12	0.000000e+00
4	13	0.000000e+00
5	0	0.000000e+00
5	1	0.000000e+00
5	2	1.273291e-82
5	3	4.337912e-81
5	4	2.264176e-80
5	5	1.722242e-79
5	6	1.726477e-80
5	7	3.756532e-80
5	8	8.022089e-80
5	9	3.826989e-80
5	10	1.916602e-81
5	11	2.558508e-82
5	12	0.000000e+00
5	13	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	-2.575810e-83
6	3	5.735624e-81
6	4	4.384353e-80
6	5	1.726477e-80
6	6	2.223135e-79
6	7	9.094288e-80
6	8	1.138366e-79
6	9	1.084845e-79
6	10	7.664076e-81
6	11	5.986229e-82
6	12	0.000000e+00
6	13	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	-9.149150e-83
7	3	8.737283e-81
7	4	5.413020e-80
7	5	3.756532e-80
7	6	9.094288e-80
7	7	2.932802e-79
7	8	1.764812e-79
7	9	1.332393e-79
7	10	8.373235e-81
7	11	7.389589e-82
7	12	0.000000e+00
7	13	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	1.370781e-82
8	3	9.322547e-81
8	4	4.939506e-80
8	5	8.022089e-80
8	6	1.138366e-79
8	7	1.764812e-79
8	8	7.106283e-79
8	9	2.371489e-79
8	10	1.128661e-80
8	11	1.140630e-81
8	12	0.000000e+00
8	13	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	-7.698893e-83
9	3	8.797151e-81
9	4	3.822018e-80
9	5	3.826989e-80
9	6	1.084845e-79
9	7	1.332393e-79
9	8	2.371489e-79
9	9	5.240120e-79
9	10	2.060515e-80
9	11	1.454522e-81
9	12	0.000000e+00
9	13	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	-1.002718e-83
10	3	9.070914e-82
10	4	3.292811e-81
10	5	1.916602e-81
10	6	7.664076e-81
10	7	8.373235e-81
10	8	1.128661e-80
10	9	2.060515e-80
10	10	1.101559e-80
10	11	1.373421e-82
10	12	0.000000e+00
10	13	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	-5.365512e-85
11	3	4.783021e-83
11	4	1.937157e-82
11	5	2.558508e-82
11	6	5.986229e-82
11	7	7.389589e-82
11	8	1.140630e-81
11	9	1.454522e-81
11	10	1.373421e-82
11	11	1.344836e-82
11	12	0.000000e+00
11	13	0.000000e+00
12	0	0.000000e+00
12	1	0.000000e+00
12	2	0.000000e+00
12	3	0.000000e+00
12	4	0.000000e+00
12	5	0.000000e+00
12	6	0.000000e+00
12	7	0.000000e+00
12	8	0.000000e+00
12	9	0.000000e+00
12	10	0.000000e+00
12	11	0.000000e+00
12	12	0.000000e+00
12	13	0.000000e+00
13	0	0.000000e+00
13	1	0.000000e+00
13	2	0.000000e+00
13	3	0.000000e+00
13	4	0.000000e+00
13	5	0.000000e+00
13	6	0.000000e+00
13	7	0.000000e+00
13	8	0.000000e+00
13	9	0.000000e+00
13	10	0.000000e+00
13	11	0.000000e+00
13	12	0.000000e+00
13	13	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_p_carbon.txt <==
# X-axis: Muon Momentum (GeV)
# Y-axis: d#sigma/dP_{#mu} (cm^{2}/GeV/nucleon)
# X	Content	Error
2.5	5.237426e-41	5.571338e-41
3.5	4.074216e-40	1.073418e-40
4.5	5.259838e-40	1.112984e-40
5.5	4.782248e-40	9.949357e-41
6.75	2.224466e-40	5.151450e-41
8.75	7.711831e-41	1.710523e-41
12	1.502754e-41	5.422183e-42
17	4.559791e-42	2.436370e-42


==> anc/absolute/muon/absolute_xsec_muon_p_carbon_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	1.284974e-01
1	3	1.205921e-01
1	4	1.475485e-01
1	5	1.917724e-01
1	6	2.416414e-01
1	7	1.041565e-01
1	8	2.314880e-01
1	9	0.000000e+00
2	0	0.000000e+00
2	1	1.284974e-01
2	2	1.000000e+00
2	3	5.763940e-01
2	4	5.741810e-01
2	5	5.319279e-01
2	6	4.192654e-01
2	7	3.373213e-01
2	8	4.014904e-01
2	9	0.000000e+00
3	0	0.000000e+00
3	1	1.205921e-01
3	2	5.763940e-01
3	3	1.000000e+00
3	4	6.563320e-01
3	5	6.123180e-01
3	6	4.513442e-01
3	7	3.828421e-01
3	8	4.180333e-01
3	9	0.000000e+00
4	0	0.000000e+00
4	1	1.475485e-01
4	2	5.741810e-01
4	3	6.563320e-01
4	4	1.000000e+00
4	5	6.757781e-01
4	6	5.269576e-01
4	7	3.907160e-01
4	8	4.264183e-01
4	9	0.000000e+00
5	0	0.000000e+00
5	1	1.917724e-01
5	2	5.319279e-01
5	3	6.123180e-01
5	4	6.757781e-01
5	5	1.000000e+00
5	6	5.650226e-01
5	7	4.007720e-01
5	8	4.404769e-01
5	9	0.000000e+00
6	0	0.000000e+00
6	1	2.416414e-01
6	2	4.192654e-01
6	3	4.513442e-01
6	4	5.269576e-01
6	5	5.650226e-01
6	6	1.000000e+00
6	7	3.539921e-01
6	8	3.527911e-01
6	9	0.000000e+00
7	0	0.000000e+00
7	1	1.041565e-01
7	2	3.373213e-01
7	3	3.828421e-01
7	4	3.907160e-01
7	5	4.007720e-01
7	6	3.539921e-01
7	7	1.000000e+00
7	8	2.556706e-01
7	9	0.000000e+00
8	0	0.000000e+00
8	1	2.314880e-01
8	2	4.014904e-01
8	3	4.180333e-01
8	4	4.264183e-01
8	5	4.404769e-01
8	6	3.527911e-01
8	7	2.556706e-01
8	8	1.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_p_carbon_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	3.103981e-81
1	2	7.684624e-82
1	3	7.477688e-82
1	4	8.178794e-82
1	5	5.503956e-82
1	6	2.302818e-82
1	7	3.146444e-83
1	8	3.142181e-83
1	9	0.000000e+00
2	0	0.000000e+00
2	1	7.684624e-82
2	2	1.152226e-80
2	3	6.886162e-81
2	4	6.132148e-81
2	5	2.941379e-81
2	6	7.698155e-82
2	7	1.963301e-82
2	8	1.049995e-82
2	9	0.000000e+00
3	0	0.000000e+00
3	1	7.477688e-82
3	2	6.886162e-81
3	3	1.238734e-80
3	4	7.267877e-81
3	5	3.510714e-81
3	6	8.592622e-82
3	7	2.310377e-82
3	8	1.133556e-82
3	9	0.000000e+00
4	0	0.000000e+00
4	1	8.178794e-82
4	2	6.132148e-81
4	3	7.267877e-81
4	4	9.898971e-81
4	5	3.463607e-81
4	6	8.968081e-82
4	7	2.107805e-82
4	8	1.033651e-82
4	9	0.000000e+00
5	0	0.000000e+00
5	1	5.503956e-82
5	2	2.941379e-81
5	3	3.510714e-81
5	4	3.463607e-81
5	5	2.653744e-81
5	6	4.978794e-82
5	7	1.119441e-82
5	8	5.528355e-83
5	9	0.000000e+00
6	0	0.000000e+00
6	1	2.302818e-82
6	2	7.698155e-82
6	3	8.592622e-82
6	4	8.968081e-82
6	5	4.978794e-82
6	6	2.925888e-82
6	7	3.283195e-83
6	8	1.470245e-83
6	9	0.000000e+00
7	0	0.000000e+00
7	1	3.146444e-83
7	2	1.963301e-82
7	3	2.310377e-82
7	4	2.107805e-82
7	5	1.119441e-82
7	6	3.283195e-83
7	7	2.940007e-83
7	8	3.377522e-84
7	9	0.000000e+00
8	0	0.000000e+00
8	1	3.142181e-83
8	2	1.049995e-82
8	3	1.133556e-82
8	4	1.033651e-82
8	5	5.528355e-83
8	6	1.470245e-83
8	7	3.377522e-84
8	8	5.935899e-84
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_p_ch.txt <==
# X-axis: Muon Momentum (GeV)
# Y-axis: d#sigma/dP_{#mu} (cm^{2}/GeV/nucleon)
# X	Content	Error
2.5	1.701958e-40	2.375904e-41
3.5	3.292512e-40	4.356772e-41
4.5	4.212712e-40	5.362138e-41
5.5	4.130248e-40	4.948454e-41
6.75	2.628075e-40	3.013189e-41
8.75	7.214296e-41	8.512377e-42
12	1.253306e-41	1.440971e-42
17	4.049816e-42	4.827767e-43


==> anc/absolute/muon/absolute_xsec_muon_p_ch_carbon_flux.txt <==
# X-axis: Muon Momentum (GeV)
# Y-axis: d#sigma/dP_{#mu} (cm^{2}/GeV/nucleon)
# X	Content	Error
2.5	1.693259e-40	2.356370e-41
3.5	3.328241e-40	4.253478e-41
4.5	4.225233e-40	5.235210e-41
5.5	4.198531e-40	4.969754e-41
6.75	2.689736e-40	3.096532e-41
8.75	7.433313e-41	8.779208e-42
12	1.296691e-41	1.466561e-42
17	4.027197e-42	4.913449e-43


==> anc/absolute/muon/absolute_xsec_muon_p_ch_carbon_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.559692e-01
1	3	9.420642e-01
1	4	9.102167e-01
1	5	7.842856e-01
1	6	6.224649e-01
1	7	6.702348e-01
1	8	8.013804e-01
1	9	0.000000e+00
2	0	0.000000e+00
2	1	9.559692e-01
2	2	1.000000e+00
2	3	9.806772e-01
2	4	9.634299e-01
2	5	8.715500e-01
2	6	7.306232e-01
2	7	7.669123e-01
2	8	8.369974e-01
2	9	0.000000e+00
3	0	0.000000e+00
3	1	9.420642e-01
3	2	9.806772e-01
3	3	1.000000e+00
3	4	9.794552e-01
3	5	9.029523e-01
3	6	7.728483e-01
3	7	8.045272e-01
3	8	8.472650e-01
3	9	0.000000e+00
4	0	0.000000e+00
4	1	9.102167e-01
4	2	9.634299e-01
4	3	9.794552e-01
4	4	1.000000e+00
4	5	9.463971e-01
4	6	8.381454e-01
4	7	8.480796e-01
4	8	8.479585e-01
4	9	0.000000e+00
5	0	0.000000e+00
5	1	7.842856e-01
5	2	8.715500e-01
5	3	9.029523e-01
5	4	9.463971e-01
5	5	1.000000e+00
5	6	9.509019e-01
5	7	9.151629e-01
5	8	8.056289e-01
5	9	0.000000e+00
6	0	0.000000e+00
6	1	6.224649e-01
6	2	7.306232e-01
6	3	7.728483e-01
6	4	8.381454e-01
6	5	9.509019e-01
6	6	1.000000e+00
6	7	9.124137e-01
6	8	7.188679e-01
6	9	0.000000e+00
7	0	0.000000e+00
7	1	6.702348e-01
7	2	7.669123e-01
7	3	8.045272e-01
7	4	8.480796e-01
7	5	9.151629e-01
7	6	9.124137e-01
7	7	1.000000e+00
7	8	7.519687e-01
7	9	0.000000e+00
8	0	0.000000e+00
8	1	8.013804e-01
8	2	8.369974e-01
8	3	8.472650e-01
8	4	8.479585e-01
8	5	8.056289e-01
8	6	7.188679e-01
8	7	7.519687e-01
8	8	1.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_p_ch_carbon_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	5.552479e-82
1	2	9.581456e-82
1	3	1.162139e-81
1	4	1.065916e-81
1	5	5.722599e-82
1	6	1.287697e-82
1	7	2.316171e-83
1	8	9.278306e-84
1	9	0.000000e+00
2	0	0.000000e+00
2	1	9.581456e-82
2	2	1.809207e-81
2	3	2.183757e-81
2	4	2.036569e-81
2	5	1.147921e-81
2	6	2.728305e-82
2	7	4.783988e-83
2	8	1.749262e-83
2	9	0.000000e+00
3	0	0.000000e+00
3	1	1.162139e-81
3	2	2.183757e-81
3	3	2.740742e-81
3	4	2.548318e-81
3	5	1.463775e-81
3	6	3.552088e-82
3	7	6.176964e-83
3	8	2.179414e-83
3	9	0.000000e+00
4	0	0.000000e+00
4	1	1.065916e-81
4	2	2.036569e-81
4	3	2.548318e-81
4	4	2.469846e-81
4	5	1.456411e-81
4	6	3.656871e-82
4	7	6.181185e-83
4	8	2.070599e-83
4	9	0.000000e+00
5	0	0.000000e+00
5	1	5.722599e-82
5	2	1.147921e-81
5	3	1.463775e-81
5	4	1.456411e-81
5	5	9.588511e-82
5	6	2.585036e-82
5	7	4.155987e-83
5	8	1.225737e-83
5	9	0.000000e+00
6	0	0.000000e+00
6	1	1.287697e-82
6	2	2.728305e-82
6	3	3.552088e-82
6	4	3.656871e-82
6	5	2.585036e-82
6	6	7.707450e-83
6	7	1.174755e-83
6	8	3.100922e-84
6	9	0.000000e+00
7	0	0.000000e+00
7	1	2.316171e-83
7	2	4.783988e-83
7	3	6.176964e-83
7	4	6.181185e-83
7	5	4.155987e-83
7	6	1.174755e-83
7	7	2.150802e-84
7	8	5.418592e-85
7	9	0.000000e+00
8	0	0.000000e+00
8	1	9.278306e-84
8	2	1.749262e-83
8	3	2.179414e-83
8	4	2.070599e-83
8	5	1.225737e-83
8	6	3.100922e-84
8	7	5.418592e-85
8	8	2.414198e-85
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_p_ch_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.632024e-01
1	3	9.490096e-01
1	4	9.134120e-01
1	5	7.922435e-01
1	6	6.377857e-01
1	7	7.047498e-01
1	8	8.370255e-01
1	9	0.000000e+00
2	0	0.000000e+00
2	1	9.632024e-01
2	2	1.000000e+00
2	3	9.839089e-01
2	4	9.638402e-01
2	5	8.728291e-01
2	6	7.359916e-01
2	7	7.911568e-01
2	8	8.668443e-01
2	9	0.000000e+00
3	0	0.000000e+00
3	1	9.490096e-01
3	2	9.839089e-01
3	3	1.000000e+00
3	4	9.811167e-01
3	5	9.075365e-01
3	6	7.838766e-01
3	7	8.299275e-01
3	8	8.755057e-01
3	9	0.000000e+00
4	0	0.000000e+00
4	1	9.134120e-01
4	2	9.638402e-01
4	3	9.811167e-01
4	4	1.000000e+00
4	5	9.532702e-01
4	6	8.533498e-01
4	7	8.745714e-01
4	8	8.735342e-01
4	9	0.000000e+00
5	0	0.000000e+00
5	1	7.922435e-01
5	2	8.728291e-01
5	3	9.075365e-01
5	4	9.532702e-01
5	5	1.000000e+00
5	6	9.567561e-01
5	7	9.333413e-01
5	8	8.265388e-01
5	9	0.000000e+00
6	0	0.000000e+00
6	1	6.377857e-01
6	2	7.359916e-01
6	3	7.838766e-01
6	4	8.533498e-01
6	5	9.567561e-01
6	6	1.000000e+00
6	7	9.269591e-01
6	8	7.416441e-01
6	9	0.000000e+00
7	0	0.000000e+00
7	1	7.047498e-01
7	2	7.911568e-01
7	3	8.299275e-01
7	4	8.745714e-01
7	5	9.333413e-01
7	6	9.269591e-01
7	7	1.000000e+00
7	8	7.926063e-01
7	9	0.000000e+00
8	0	0.000000e+00
8	1	8.370255e-01
8	2	8.668443e-01
8	3	8.755057e-01
8	4	8.735342e-01
8	5	8.265388e-01
8	6	7.416441e-01
8	7	7.926063e-01
8	8	1.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_p_ch_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	5.644918e-82
1	2	9.970369e-82
1	3	1.209031e-81
1	4	1.073903e-81
1	5	5.671708e-82
1	6	1.289895e-82
1	7	2.412786e-83
1	8	9.600940e-84
1	9	0.000000e+00
2	0	0.000000e+00
2	1	9.970369e-82
2	2	1.898146e-81
2	3	2.298570e-81
2	4	2.077971e-81
2	5	1.145831e-81
2	6	2.729534e-82
2	7	4.966867e-83
2	8	1.823275e-83
2	9	0.000000e+00
3	0	0.000000e+00
3	1	1.209031e-81
3	2	2.298570e-81
3	3	2.875252e-81
3	4	2.603324e-81
3	5	1.466319e-81
3	6	3.577968e-82
3	7	6.412586e-83
3	8	2.266435e-83
3	9	0.000000e+00
4	0	0.000000e+00
4	1	1.073903e-81
4	2	2.077971e-81
4	3	2.603324e-81
4	4	2.448720e-81
4	5	1.421386e-81
4	6	3.594575e-82
4	7	6.236198e-83
4	8	2.086872e-83
4	9	0.000000e+00
5	0	0.000000e+00
5	1	5.671708e-82
5	2	1.145831e-81
5	3	1.466319e-81
5	4	1.421386e-81
5	5	9.079308e-82
5	6	2.454022e-82
5	7	4.052490e-83
5	8	1.202364e-83
5	9	0.000000e+00
6	0	0.000000e+00
6	1	1.289895e-82
6	2	2.729534e-82
6	3	3.577968e-82
6	4	3.594575e-82
6	5	2.454022e-82
6	6	7.246056e-83
6	7	1.137016e-83
6	8	3.047844e-84
6	9	0.000000e+00
7	0	0.000000e+00
7	1	2.412786e-83
7	2	4.966867e-83
7	3	6.412586e-83
7	4	6.236198e-83
7	5	4.052490e-83
7	6	1.137016e-83
7	7	2.076396e-84
7	8	5.513900e-85
7	9	0.000000e+00
8	0	0.000000e+00
8	1	9.600940e-84
8	2	1.823275e-83
8	3	2.266435e-83
8	4	2.086872e-83
8	5	1.202364e-83
8	6	3.047844e-84
8	7	5.513900e-85
8	8	2.330733e-85
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_p_ch_iron_flux.txt <==
# X-axis: Muon Momentum (GeV)
# Y-axis: d#sigma/dP_{#mu} (cm^{2}/GeV/nucleon)
# X	Content	Error
2.5	1.696791e-40	2.439015e-41
3.5	3.199622e-40	4.541497e-41
4.5	4.153140e-40	5.559738e-41
5.5	4.069006e-40	4.982962e-41
6.75	2.593956e-40	2.956197e-41
8.75	6.968385e-41	8.341355e-42
12	1.183946e-41	1.467274e-42
17	4.051577e-42	5.194708e-43


==> anc/absolute/muon/absolute_xsec_muon_p_ch_iron_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.475467e-01
1	3	9.356674e-01
1	4	8.956938e-01
1	5	7.861347e-01
1	6	6.468780e-01
1	7	7.130499e-01
1	8	7.805893e-01
1	9	0.000000e+00
2	0	0.000000e+00
2	1	9.475467e-01
2	2	1.000000e+00
2	3	9.745223e-01
2	4	9.501921e-01
2	5	8.608830e-01
2	6	7.311165e-01
2	7	7.856900e-01
2	8	8.145444e-01
2	9	0.000000e+00
3	0	0.000000e+00
3	1	9.356674e-01
3	2	9.745223e-01
3	3	1.000000e+00
3	4	9.726179e-01
3	5	9.032345e-01
3	6	7.890928e-01
3	7	8.271418e-01
3	8	8.254901e-01
3	9	0.000000e+00
4	0	0.000000e+00
4	1	8.956938e-01
4	2	9.501921e-01
4	3	9.726179e-01
4	4	1.000000e+00
4	5	9.531949e-01
4	6	8.639787e-01
4	7	8.694733e-01
4	8	8.239871e-01
4	9	0.000000e+00
5	0	0.000000e+00
5	1	7.861347e-01
5	2	8.608830e-01
5	3	9.032345e-01
5	4	9.531949e-01
5	5	1.000000e+00
5	6	9.511522e-01
5	7	9.102939e-01
5	8	7.805697e-01
5	9	0.000000e+00
6	0	0.000000e+00
6	1	6.468780e-01
6	2	7.311165e-01
6	3	7.890928e-01
6	4	8.639787e-01
6	5	9.511522e-01
6	6	1.000000e+00
6	7	8.921615e-01
6	8	7.047669e-01
6	9	0.000000e+00
7	0	0.000000e+00
7	1	7.130499e-01
7	2	7.856900e-01
7	3	8.271418e-01
7	4	8.694733e-01
7	5	9.102939e-01
7	6	8.921615e-01
7	7	1.000000e+00
7	8	7.499472e-01
7	9	0.000000e+00
8	0	0.000000e+00
8	1	7.805893e-01
8	2	8.145444e-01
8	3	8.254901e-01
8	4	8.239871e-01
8	5	7.805697e-01
8	6	7.047669e-01
8	7	7.499472e-01
8	8	1.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_p_ch_iron_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	5.948793e-82
1	2	1.049576e-81
1	3	1.268791e-81
1	4	1.088583e-81
1	5	5.668195e-82
1	6	1.316053e-82
1	7	2.551795e-83
1	8	9.890043e-84
1	9	0.000000e+00
2	0	0.000000e+00
2	1	1.049576e-81
2	2	2.062519e-81
2	3	2.460623e-81
2	4	2.150295e-81
2	5	1.155784e-81
2	6	2.769633e-82
2	7	5.235541e-83
2	8	1.921653e-83
2	9	0.000000e+00
3	0	0.000000e+00
3	1	1.268791e-81
3	2	2.460623e-81
3	3	3.091068e-81
3	4	2.694537e-81
3	5	1.484527e-81
3	6	3.659477e-82
3	7	6.747543e-83
3	8	2.384116e-83
3	9	0.000000e+00
4	0	0.000000e+00
4	1	1.088583e-81
4	2	2.150295e-81
4	3	2.694537e-81
4	4	2.482991e-81
4	5	1.404115e-81
4	6	3.591098e-82
4	7	6.357044e-83
4	8	2.132893e-83
4	9	0.000000e+00
5	0	0.000000e+00
5	1	5.668195e-82
5	2	1.155784e-81
5	3	1.484527e-81
5	4	1.404115e-81
5	5	8.739102e-82
5	6	2.345417e-82
5	7	3.948448e-83
5	8	1.198688e-83
5	9	0.000000e+00
6	0	0.000000e+00
6	1	1.316053e-82
6	2	2.769633e-82
6	3	3.659477e-82
6	4	3.591098e-82
6	5	2.345417e-82
6	6	6.957821e-83
6	7	1.091922e-83
6	8	3.053819e-84
6	9	0.000000e+00
7	0	0.000000e+00
7	1	2.551795e-83
7	2	5.235541e-83
7	3	6.747543e-83
7	4	6.357044e-83
7	5	3.948448e-83
7	6	1.091922e-83
7	7	2.152894e-84
7	8	5.716144e-85
7	9	0.000000e+00
8	0	0.000000e+00
8	1	9.890043e-84
8	2	1.921653e-83
8	3	2.384116e-83
8	4	2.132893e-83
8	5	1.198688e-83
8	6	3.053819e-84
8	7	5.716144e-85
8	8	2.698499e-85
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_p_ch_lead_flux.txt <==
# X-axis: Muon Momentum (GeV)
# Y-axis: d#sigma/dP_{#mu} (cm^{2}/GeV/nucleon)
# X	Content	Error
2.5	1.691471e-40	2.372546e-41
3.5	3.260926e-40	4.364430e-41
4.5	4.186080e-40	5.364782e-41
5.5	4.143479e-40	4.961242e-41
6.75	2.649596e-40	3.024905e-41
8.75	7.221235e-41	8.535701e-42
12	1.241362e-41	1.436773e-42
17	4.027305e-42	4.833891e-43


==> anc/absolute/muon/absolute_xsec_muon_p_ch_lead_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.629285e-01
1	3	9.484780e-01
1	4	9.126853e-01
1	5	7.930625e-01
1	6	6.418382e-01
1	7	7.116367e-01
1	8	8.326287e-01
1	9	0.000000e+00
2	0	0.000000e+00
2	1	9.629285e-01
2	2	1.000000e+00
2	3	9.834090e-01
2	4	9.628577e-01
2	5	8.714329e-01
2	6	7.361343e-01
2	7	7.944316e-01
2	8	8.638326e-01
2	9	0.000000e+00
3	0	0.000000e+00
3	1	9.484780e-01
3	2	9.834090e-01
3	3	1.000000e+00
3	4	9.806424e-01
3	5	9.073906e-01
3	6	7.857266e-01
3	7	8.338634e-01
3	8	8.739355e-01
3	9	0.000000e+00
4	0	0.000000e+00
4	1	9.126853e-01
4	2	9.628577e-01
4	3	9.806424e-01
4	4	1.000000e+00
4	5	9.533445e-01
4	6	8.553728e-01
4	7	8.781540e-01
4	8	8.736596e-01
4	9	0.000000e+00
5	0	0.000000e+00
5	1	7.930625e-01
5	2	8.714329e-01
5	3	9.073906e-01
5	4	9.533445e-01
5	5	1.000000e+00
5	6	9.572081e-01
5	7	9.337595e-01
5	8	8.285751e-01
5	9	0.000000e+00
6	0	0.000000e+00
6	1	6.418382e-01
6	2	7.361343e-01
6	3	7.857266e-01
6	4	8.553728e-01
6	5	9.572081e-01
6	6	1.000000e+00
6	7	9.245407e-01
6	8	7.454270e-01
6	9	0.000000e+00
7	0	0.000000e+00
7	1	7.116367e-01
7	2	7.944316e-01
7	3	8.338634e-01
7	4	8.781540e-01
7	5	9.337595e-01
7	6	9.245407e-01
7	7	1.000000e+00
7	8	7.978765e-01
7	9	0.000000e+00
8	0	0.000000e+00
8	1	8.326287e-01
8	2	8.638326e-01
8	3	8.739355e-01
8	4	8.736596e-01
8	5	8.285751e-01
8	6	7.454270e-01
8	7	7.978765e-01
8	8	1.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_p_ch_lead_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	5.628974e-82
1	2	9.970942e-82
1	3	1.207241e-81
1	4	1.074301e-81
1	5	5.691592e-82
1	6	1.299809e-82
1	7	2.425834e-83
1	8	9.549109e-84
1	9	0.000000e+00
2	0	0.000000e+00
2	1	9.970942e-82
2	2	1.904825e-81
2	3	2.302575e-81
2	4	2.084875e-81
2	5	1.150465e-81
2	6	2.742356e-82
2	7	4.981637e-83
2	8	1.822443e-83
2	9	0.000000e+00
3	0	0.000000e+00
3	1	1.207241e-81
3	2	2.302575e-81
3	3	2.878088e-81
3	4	2.610076e-81
3	5	1.472509e-81
3	6	3.598013e-82
3	7	6.427394e-83
3	8	2.266357e-83
3	9	0.000000e+00
4	0	0.000000e+00
4	1	1.074301e-81
4	2	2.084875e-81
4	3	2.610076e-81
4	4	2.461392e-81
4	5	1.430711e-81
4	6	3.622305e-82
4	7	6.259636e-83
4	8	2.095219e-83
4	9	0.000000e+00
5	0	0.000000e+00
5	1	5.691592e-82
5	2	1.150465e-81
5	3	1.472509e-81
5	4	1.430711e-81
5	5	9.150051e-82
5	6	2.471481e-82
5	7	4.058213e-83
5	8	1.211548e-83
5	9	0.000000e+00
6	0	0.000000e+00
6	1	1.299809e-82
6	2	2.742356e-82
6	3	3.598013e-82
6	4	3.622305e-82
6	5	2.471481e-82
6	6	7.285819e-83
6	7	1.133844e-83
6	8	3.075680e-84
6	9	0.000000e+00
7	0	0.000000e+00
7	1	2.425834e-83
7	2	4.981637e-83
7	3	6.427394e-83
7	4	6.259636e-83
7	5	4.058213e-83
7	6	1.133844e-83
7	7	2.064315e-84
7	8	5.541414e-85
7	9	0.000000e+00
8	0	0.000000e+00
8	1	9.549109e-84
8	2	1.822443e-83
8	3	2.266357e-83
8	4	2.095219e-83
8	5	1.211548e-83
8	6	3.075680e-84
8	7	5.541414e-85
8	8	2.336650e-85
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_p_ch_water_flux.txt <==
# X-axis: Muon Momentum (GeV)
# Y-axis: d#sigma/dP_{#mu} (cm^{2}/GeV/nucleon)
# X	Content	Error
2.5	1.710553e-40	2.407596e-41
3.5	3.280488e-40	4.446027e-41
4.5	4.229399e-40	5.463186e-41
5.5	4.180440e-40	5.023347e-41
6.75	2.673541e-40	3.044733e-41
8.75	7.252946e-41	8.583371e-42
12	1.238978e-41	1.452380e-42
17	4.060529e-42	4.923928e-43


==> anc/absolute/muon/absolute_xsec_muon_p_ch_water_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.618474e-01
1	3	9.476971e-01
1	4	9.110628e-01
1	5	7.936485e-01
1	6	6.455154e-01
1	7	7.171779e-01
1	8	8.287313e-01
1	9	0.000000e+00
2	0	0.000000e+00
2	1	9.618474e-01
2	2	1.000000e+00
2	3	9.824962e-01
2	4	9.610718e-01
2	5	8.699930e-01
2	6	7.362945e-01
2	7	7.965419e-01
2	8	8.600057e-01
2	9	0.000000e+00
3	0	0.000000e+00
3	1	9.476971e-01
3	2	9.824962e-01
3	3	1.000000e+00
3	4	9.797239e-01
3	5	9.073961e-01
3	6	7.879255e-01
3	7	8.365282e-01
3	8	8.702564e-01
3	9	0.000000e+00
4	0	0.000000e+00
4	1	9.110628e-01
4	2	9.610718e-01
4	3	9.797239e-01
4	4	1.000000e+00
4	5	9.542061e-01
4	6	8.588386e-01
4	7	8.805651e-01
4	8	8.696443e-01
4	9	0.000000e+00
5	0	0.000000e+00
5	1	7.936485e-01
5	2	8.699930e-01
5	3	9.073961e-01
5	4	9.542061e-01
5	5	1.000000e+00
5	6	9.573509e-01
5	7	9.328588e-01
5	8	8.248068e-01
5	9	0.000000e+00
6	0	0.000000e+00
6	1	6.455154e-01
6	2	7.362945e-01
6	3	7.879255e-01
6	4	8.588386e-01
6	5	9.573509e-01
6	6	1.000000e+00
6	7	9.218526e-01
6	8	7.432849e-01
6	9	0.000000e+00
7	0	0.000000e+00
7	1	7.171779e-01
7	2	7.965419e-01
7	3	8.365282e-01
7	4	8.805651e-01
7	5	9.328588e-01
7	6	9.218526e-01
7	7	1.000000e+00
7	8	7.973373e-01
7	9	0.000000e+00
8	0	0.000000e+00
8	1	8.287313e-01
8	2	8.600057e-01
8	3	8.702564e-01
8	4	8.696443e-01
8	5	8.248068e-01
8	6	7.432849e-01
8	7	7.973373e-01
8	8	1.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_p_ch_water_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	5.796518e-82
1	2	1.029584e-81
1	3	1.246520e-81
1	4	1.101857e-81
1	5	5.817830e-82
1	6	1.333976e-82
1	7	2.507788e-83
1	8	9.824468e-84
1	9	0.000000e+00
2	0	0.000000e+00
2	1	1.029584e-81
2	2	1.976716e-81
2	3	2.386432e-81
2	4	2.146452e-81
2	5	1.177707e-81
2	6	2.809840e-82
2	7	5.143527e-83
2	8	1.882718e-83
2	9	0.000000e+00
3	0	0.000000e+00
3	1	1.246520e-81
3	2	2.386432e-81
3	3	2.984641e-81
3	4	2.688704e-81
3	5	1.509358e-81
3	6	3.694784e-82
3	7	6.637536e-83
3	8	2.341019e-83
3	9	0.000000e+00
4	0	0.000000e+00
4	1	1.101857e-81
4	2	2.146452e-81
4	3	2.688704e-81
4	4	2.523402e-81
4	5	1.459435e-81
4	6	3.703076e-82
4	7	6.424435e-83
4	8	2.151030e-83
4	9	0.000000e+00
5	0	0.000000e+00
5	1	5.817830e-82
5	2	1.177707e-81
5	3	1.509358e-81
5	4	1.459435e-81
5	5	9.270400e-82
5	6	2.501948e-82
5	7	4.125204e-83
5	8	1.236554e-83
5	9	0.000000e+00
6	0	0.000000e+00
6	1	1.333976e-82
6	2	2.809840e-82
6	3	3.694784e-82
6	4	3.703076e-82
6	5	2.501948e-82
6	6	7.367426e-83
6	7	1.149211e-83
6	8	3.141412e-84
6	9	0.000000e+00
7	0	0.000000e+00
7	1	2.507788e-83
7	2	5.143527e-83
7	3	6.637536e-83
7	4	6.424435e-83
7	5	4.125204e-83
7	6	1.149211e-83
7	7	2.109408e-84
7	8	5.702090e-85
7	9	0.000000e+00
8	0	0.000000e+00
8	1	9.824468e-84
8	2	1.882718e-83
8	3	2.341019e-83
8	4	2.151030e-83
8	5	1.236554e-83
8	6	3.141412e-84
8	7	5.702090e-85
8	8	2.424507e-85
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_p_iron.txt <==
# X-axis: Muon Momentum (GeV)
# Y-axis: d#sigma/dP_{#mu} (cm^{2}/GeV/nucleon)
# X	Content	Error
2.5	2.082266e-40	6.218317e-41
3.5	4.701021e-40	8.457956e-41
4.5	5.667333e-40	8.229690e-41
5.5	4.978231e-40	6.590495e-41
6.75	2.981565e-40	3.775464e-41
8.75	8.021670e-41	1.349376e-41
12	1.262667e-41	3.123407e-42
17	6.371201e-42	1.924575e-42


==> anc/absolute/muon/absolute_xsec_muon_p_iron_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	5.598329e-01
1	3	5.472255e-01
1	4	4.975191e-01
1	5	4.487848e-01
1	6	3.875086e-01
1	7	3.683288e-01
1	8	3.652540e-01
1	9	0.000000e+00
2	0	0.000000e+00
2	1	5.598329e-01
2	2	1.000000e+00
2	3	7.130075e-01
2	4	6.819666e-01
2	5	6.546497e-01
2	6	5.312358e-01
2	7	3.866101e-01
2	8	3.808251e-01
2	9	0.000000e+00
3	0	0.000000e+00
3	1	5.472255e-01
3	2	7.130075e-01
3	3	1.000000e+00
3	4	7.470755e-01
3	5	7.308668e-01
3	6	5.956383e-01
3	7	4.413004e-01
3	8	3.694453e-01
3	9	0.000000e+00
4	0	0.000000e+00
4	1	4.975191e-01
4	2	6.819666e-01
4	3	7.470755e-01
4	4	1.000000e+00
4	5	7.759998e-01
4	6	6.489351e-01
4	7	4.481303e-01
4	8	3.688271e-01
4	9	0.000000e+00
5	0	0.000000e+00
5	1	4.487848e-01
5	2	6.546497e-01
5	3	7.308668e-01
5	4	7.759998e-01
5	5	1.000000e+00
5	6	6.956110e-01
5	7	4.358800e-01
5	8	3.804581e-01
5	9	0.000000e+00
6	0	0.000000e+00
6	1	3.875086e-01
6	2	5.312358e-01
6	3	5.956383e-01
6	4	6.489351e-01
6	5	6.956110e-01
6	6	1.000000e+00
6	7	3.811885e-01
6	8	3.220774e-01
6	9	0.000000e+00
7	0	0.000000e+00
7	1	3.683288e-01
7	2	3.866101e-01
7	3	4.413004e-01
7	4	4.481303e-01
7	5	4.358800e-01
7	6	3.811885e-01
7	7	1.000000e+00
7	8	4.000110e-01
7	9	0.000000e+00
8	0	0.000000e+00
8	1	3.652540e-01
8	2	3.808251e-01
8	3	3.694453e-01
8	4	3.688271e-01
8	5	3.804581e-01
8	6	3.220774e-01
8	7	4.000110e-01
8	8	1.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_p_iron_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	3.866746e-81
1	2	2.944399e-81
1	3	2.800417e-81
1	4	2.038922e-81
1	5	1.053614e-81
1	6	3.251526e-82
1	7	7.153806e-83
1	8	4.371221e-83
1	9	0.000000e+00
2	0	0.000000e+00
2	1	2.944399e-81
2	2	7.153702e-81
2	3	4.962986e-81
2	4	3.801426e-81
2	5	2.090474e-81
2	6	6.062977e-82
2	7	1.021333e-82
2	8	6.199062e-83
2	9	0.000000e+00
3	0	0.000000e+00
3	1	2.800417e-81
3	2	4.962986e-81
3	3	6.772780e-81
3	4	4.051968e-81
3	5	2.270869e-81
3	6	6.614533e-82
3	7	1.134348e-82
3	8	5.851519e-83
3	9	0.000000e+00
4	0	0.000000e+00
4	1	2.038922e-81
4	2	3.801426e-81
4	3	4.051968e-81
4	4	4.343462e-81
4	5	1.930856e-81
4	6	5.771017e-82
4	7	9.224671e-83
4	8	4.678167e-83
4	9	0.000000e+00
5	0	0.000000e+00
5	1	1.053614e-81
5	2	2.090474e-81
5	3	2.270869e-81
5	4	1.930856e-81
5	5	1.425413e-81
5	6	3.543806e-82
5	7	5.140032e-83
5	8	2.764471e-83
5	9	0.000000e+00
6	0	0.000000e+00
6	1	3.251526e-82
6	2	6.062977e-82
6	3	6.614533e-82
6	4	5.771017e-82
6	5	3.543806e-82
6	6	1.820817e-82
6	7	1.606577e-83
6	8	8.364274e-84
6	9	0.000000e+00
7	0	0.000000e+00
7	1	7.153806e-83
7	2	1.021333e-82
7	3	1.134348e-82
7	4	9.224671e-83
7	5	5.140032e-83
7	6	1.606577e-83
7	7	9.755672e-84
7	8	2.404559e-84
7	9	0.000000e+00
8	0	0.000000e+00
8	1	4.371221e-83
8	2	6.199062e-83
8	3	5.851519e-83
8	4	4.678167e-83
8	5	2.764471e-83
8	6	8.364274e-84
8	7	2.404559e-84
8	8	3.703991e-84
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_p_lead.txt <==
# X-axis: Muon Momentum (GeV)
# Y-axis: d#sigma/dP_{#mu} (cm^{2}/GeV/nucleon)
# X	Content	Error
2.5	1.675821e-40	5.123983e-41
3.5	4.345835e-40	7.614317e-41
4.5	4.657878e-40	7.458524e-41
5.5	4.671695e-40	6.296331e-41
6.75	2.987744e-40	3.773500e-41
8.75	8.405258e-41	1.211521e-41
12	2.256895e-41	4.514355e-42
17	5.945646e-42	2.024823e-42


==> anc/absolute/muon/absolute_xsec_muon_p_lead_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	5.204364e-01
1	3	5.050704e-01
1	4	4.829576e-01
1	5	4.279238e-01
1	6	3.366468e-01
1	7	3.121672e-01
1	8	4.318863e-01
1	9	0.000000e+00
2	0	0.000000e+00
2	1	5.204364e-01
2	2	1.000000e+00
2	3	6.512007e-01
2	4	6.331284e-01
2	5	5.659958e-01
2	6	4.428418e-01
2	7	4.275158e-01
2	8	4.973094e-01
2	9	0.000000e+00
3	0	0.000000e+00
3	1	5.050704e-01
3	2	6.512007e-01
3	3	1.000000e+00
3	4	7.505051e-01
3	5	6.911571e-01
3	6	6.207581e-01
3	7	5.315881e-01
3	8	5.364836e-01
3	9	0.000000e+00
4	0	0.000000e+00
4	1	4.829576e-01
4	2	6.331284e-01
4	3	7.505051e-01
4	4	1.000000e+00
4	5	7.523351e-01
4	6	6.530630e-01
4	7	5.221156e-01
4	8	4.858140e-01
4	9	0.000000e+00
5	0	0.000000e+00
5	1	4.279238e-01
5	2	5.659958e-01
5	3	6.911571e-01
5	4	7.523351e-01
5	5	1.000000e+00
5	6	7.045921e-01
5	7	5.787592e-01
5	8	4.998539e-01
5	9	0.000000e+00
6	0	0.000000e+00
6	1	3.366468e-01
6	2	4.428418e-01
6	3	6.207581e-01
6	4	6.530630e-01
6	5	7.045921e-01
6	6	1.000000e+00
6	7	5.569757e-01
6	8	4.846946e-01
6	9	0.000000e+00
7	0	0.000000e+00
7	1	3.121672e-01
7	2	4.275158e-01
7	3	5.315881e-01
7	4	5.221156e-01
7	5	5.787592e-01
7	6	5.569757e-01
7	7	1.000000e+00
7	8	4.959911e-01
7	9	0.000000e+00
8	0	0.000000e+00
8	1	4.318863e-01
8	2	4.973094e-01
8	3	5.364836e-01
8	4	4.858140e-01
8	5	4.998539e-01
8	6	4.846946e-01
8	7	4.959911e-01
8	8	1.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_p_lead_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	2.625520e-81
1	2	2.030515e-81
1	3	1.930245e-81
1	4	1.558132e-81
1	5	8.274057e-82
1	6	2.089840e-82
1	7	7.220889e-83
1	8	4.480889e-83
1	9	0.000000e+00
2	0	0.000000e+00
2	1	2.030515e-81
2	2	5.797782e-81
2	3	3.698271e-81
2	4	3.035360e-81
2	5	1.626254e-81
2	6	4.085174e-82
2	7	1.469531e-82
2	8	7.667338e-83
2	9	0.000000e+00
3	0	0.000000e+00
3	1	1.930245e-81
3	2	3.698271e-81
3	3	5.562959e-81
3	4	3.524472e-81
3	5	1.945244e-81
3	6	5.609269e-82
3	7	1.789880e-82
3	8	8.102076e-83
3	9	0.000000e+00
4	0	0.000000e+00
4	1	1.558132e-81
4	2	3.035360e-81
4	3	3.524472e-81
4	4	3.964378e-81
4	5	1.787488e-81
4	6	4.981654e-82
4	7	1.484054e-82
4	8	6.193620e-83
4	9	0.000000e+00
5	0	0.000000e+00
5	1	8.274057e-82
5	2	1.626254e-81
5	3	1.945244e-81
5	4	1.787488e-81
5	5	1.423930e-81
5	6	3.221166e-82
5	7	9.859114e-83
5	8	3.819218e-83
5	9	0.000000e+00
6	0	0.000000e+00
6	1	2.089840e-82
6	2	4.085174e-82
6	3	5.609269e-82
6	4	4.981654e-82
6	5	3.221166e-82
6	6	1.467783e-82
6	7	3.046232e-83
6	8	1.189012e-83
6	9	0.000000e+00
7	0	0.000000e+00
7	1	7.220889e-83
7	2	1.469531e-82
7	3	1.789880e-82
7	4	1.484054e-82
7	5	9.859114e-83
7	6	3.046232e-83
7	7	2.037940e-83
7	8	4.533739e-84
7	9	0.000000e+00
8	0	0.000000e+00
8	1	4.480889e-83
8	2	7.667338e-83
8	3	8.102076e-83
8	4	6.193620e-83
8	5	3.819218e-83
8	6	1.189012e-83
8	7	4.533739e-84
8	8	4.099906e-84
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_p_water.txt <==
# X-axis: Muon Momentum (GeV)
# Y-axis: d#sigma/dP_{#mu} (cm^{2}/GeV/nucleon)
# X	Content	Error
2.5	2.004687e-40	1.387974e-40
3.5	3.121694e-40	1.345291e-40
4.5	3.733183e-40	1.264087e-40
5.5	3.714974e-40	1.206038e-40
6.75	3.137784e-40	8.034243e-41
8.75	9.921576e-41	2.402198e-41
12	1.299384e-41	6.002423e-42
17	7.640434e-42	4.204984e-42


==> anc/absolute/muon/absolute_xsec_muon_p_water_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	2.854585e-01
1	3	3.098025e-01
1	4	3.085068e-01
1	5	2.627628e-01
1	6	1.800576e-01
1	7	8.640646e-02
1	8	1.835505e-01
1	9	0.000000e+00
2	0	0.000000e+00
2	1	2.854585e-01
2	2	1.000000e+00
2	3	4.529325e-01
2	4	4.034878e-01
2	5	3.883188e-01
2	6	2.459936e-01
2	7	8.747650e-02
2	8	2.141706e-01
2	9	0.000000e+00
3	0	0.000000e+00
3	1	3.098025e-01
3	2	4.529325e-01
3	3	1.000000e+00
3	4	5.354211e-01
3	5	5.357240e-01
3	6	3.469951e-01
3	7	1.125755e-01
3	8	2.410565e-01
3	9	0.000000e+00
4	0	0.000000e+00
4	1	3.085068e-01
4	2	4.034878e-01
4	3	5.354211e-01
4	4	1.000000e+00
4	5	5.964397e-01
4	6	4.431715e-01
4	7	1.626891e-01
4	8	2.780777e-01
4	9	0.000000e+00
5	0	0.000000e+00
5	1	2.627628e-01
5	2	3.883188e-01
5	3	5.357240e-01
5	4	5.964397e-01
5	5	1.000000e+00
5	6	4.833214e-01
5	7	1.853237e-01
5	8	2.798275e-01
5	9	0.000000e+00
6	0	0.000000e+00
6	1	1.800576e-01
6	2	2.459936e-01
6	3	3.469951e-01
6	4	4.431715e-01
6	5	4.833214e-01
6	6	1.000000e+00
6	7	2.072180e-01
6	8	2.072764e-01
6	9	0.000000e+00
7	0	0.000000e+00
7	1	8.640646e-02
7	2	8.747650e-02
7	3	1.125755e-01
7	4	1.626891e-01
7	5	1.853237e-01
7	6	2.072180e-01
7	7	1.000000e+00
7	8	1.184063e-01
7	9	0.000000e+00
8	0	0.000000e+00
8	1	1.835505e-01
8	2	2.141706e-01
8	3	2.410565e-01
8	4	2.780777e-01
8	5	2.798275e-01
8	6	2.072764e-01
8	7	1.184063e-01
8	8	1.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_p_water_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.926472e-80
1	2	5.330165e-81
1	3	5.435548e-81
1	4	5.164247e-81
1	5	2.930153e-81
1	6	6.003460e-82
1	7	7.198702e-83
1	8	1.071276e-82
1	9	0.000000e+00
2	0	0.000000e+00
2	1	5.330165e-81
2	2	1.809808e-80
2	3	7.702412e-81
2	4	6.546475e-81
2	5	4.197102e-81
2	6	7.949664e-82
2	7	7.063731e-83
2	8	1.211548e-82
2	9	0.000000e+00
3	0	0.000000e+00
3	1	5.435548e-81
3	2	7.702412e-81
3	3	1.597917e-80
3	4	8.162692e-81
3	5	5.440805e-81
3	6	1.053681e-81
3	7	8.541762e-83
3	8	1.281328e-82
3	9	0.000000e+00
4	0	0.000000e+00
4	1	5.164247e-81
4	2	6.546475e-81
4	3	8.162692e-81
4	4	1.454527e-80
4	5	5.779261e-81
4	6	1.283930e-81
4	7	1.177731e-82
4	8	1.410234e-82
4	9	0.000000e+00
5	0	0.000000e+00
5	1	2.930153e-81
5	2	4.197102e-81
5	3	5.440805e-81
5	4	5.779261e-81
5	5	6.454906e-81
5	6	9.328026e-82
5	7	8.937219e-83
5	8	9.453655e-83
5	9	0.000000e+00
6	0	0.000000e+00
6	1	6.003460e-82
6	2	7.949664e-82
6	3	1.053681e-81
6	4	1.283930e-81
6	5	9.328026e-82
6	6	5.770553e-82
6	7	2.987878e-83
6	8	2.093741e-83
6	9	0.000000e+00
7	0	0.000000e+00
7	1	7.198702e-83
7	2	7.063731e-83
7	3	8.541762e-83
7	4	1.177731e-82
7	5	8.937219e-83
7	6	2.987878e-83
7	7	3.602908e-83
7	8	2.988585e-84
7	9	0.000000e+00
8	0	0.000000e+00
8	1	1.071276e-82
8	2	1.211548e-82
8	3	1.281328e-82
8	4	1.410234e-82
8	5	9.453655e-83
8	6	2.093741e-83
8	7	2.988585e-84
8	8	1.768189e-83
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_carbon.txt <==
# X-axis: Muon P_{T} (GeV)
# Y-axis: d#sigma/dp_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	9.424132e-41	9.316931e-41
0.15	3.107155e-40	1.590665e-40
0.25	1.480209e-39	3.410988e-40
0.375	1.953866e-39	4.515939e-40
0.525	3.031734e-39	6.927431e-40
0.675	3.989618e-39	7.948758e-40
0.825	1.486738e-39	6.713523e-40
1.07	2.801801e-40	4.066237e-40
1.88	9.398508e-43	4.070751e-41
3.75	0.000000e+00	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_carbon_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	2.317808e-01
1	3	1.874912e-01
1	4	2.535685e-01
1	5	2.567389e-01
1	6	2.306982e-01
1	7	2.348350e-01
1	8	2.894405e-01
1	9	5.303684e-02
1	10	0.000000e+00
1	11	0.000000e+00
2	0	0.000000e+00
2	1	2.317808e-01
2	2	1.000000e+00
2	3	2.033848e-01
2	4	2.886061e-01
2	5	3.117316e-01
2	6	2.805850e-01
2	7	2.118821e-01
2	8	2.346111e-01
2	9	2.998843e-02
2	10	0.000000e+00
2	11	0.000000e+00
3	0	0.000000e+00
3	1	1.874912e-01
3	2	2.033848e-01
3	3	1.000000e+00
3	4	3.612599e-01
3	5	3.626388e-01
3	6	3.843958e-01
3	7	2.405863e-01
3	8	1.628192e-01
3	9	1.047720e-02
3	10	0.000000e+00
3	11	0.000000e+00
4	0	0.000000e+00
4	1	2.535685e-01
4	2	2.886061e-01
4	3	3.612599e-01
4	4	1.000000e+00
4	5	4.997890e-01
4	6	4.874939e-01
4	7	3.591010e-01
4	8	3.238759e-01
4	9	3.021034e-02
4	10	0.000000e+00
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.567389e-01
5	2	3.117316e-01
5	3	3.626388e-01
5	4	4.997890e-01
5	5	1.000000e+00
5	6	5.711313e-01
5	7	3.994450e-01
5	8	3.920933e-01
5	9	4.369326e-02
5	10	0.000000e+00
5	11	0.000000e+00
6	0	0.000000e+00
6	1	2.306982e-01
6	2	2.805850e-01
6	3	3.843958e-01
6	4	4.874939e-01
6	5	5.711313e-01
6	6	1.000000e+00
6	7	4.031328e-01
6	8	3.584442e-01
6	9	3.322255e-02
6	10	0.000000e+00
6	11	0.000000e+00
7	0	0.000000e+00
7	1	2.348350e-01
7	2	2.118821e-01
7	3	2.405863e-01
7	4	3.591010e-01
7	5	3.994450e-01
7	6	4.031328e-01
7	7	1.000000e+00
7	8	4.589255e-01
7	9	4.575994e-02
7	10	0.000000e+00
7	11	0.000000e+00
8	0	0.000000e+00
8	1	2.894405e-01
8	2	2.346111e-01
8	3	1.628192e-01
8	4	3.238759e-01
8	5	3.920933e-01
8	6	3.584442e-01
8	7	4.589255e-01
8	8	1.000000e+00
8	9	9.856797e-02
8	10	0.000000e+00
8	11	0.000000e+00
9	0	0.000000e+00
9	1	5.303684e-02
9	2	2.998843e-02
9	3	1.047720e-02
9	4	3.021034e-02
9	5	4.369326e-02
9	6	3.322255e-02
9	7	4.575994e-02
9	8	9.856797e-02
9	9	1.000000e+00
9	10	0.000000e+00
9	11	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_carbon_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	8.680521e-81
1	2	3.435018e-81
1	3	5.958458e-81
1	4	1.066882e-80
1	5	1.657055e-80
1	6	1.708505e-80
1	7	1.468880e-80
1	8	1.096541e-80
1	9	2.011523e-82
1	10	0.000000e+00
1	11	0.000000e+00
2	0	0.000000e+00
2	1	3.435018e-81
2	2	2.530214e-80
2	3	1.103512e-80
2	4	2.073157e-80
2	5	3.435039e-80
2	6	3.547663e-80
2	7	2.262681e-80
2	8	1.517469e-80
2	9	1.941811e-82
2	10	0.000000e+00
2	11	0.000000e+00
3	0	0.000000e+00
3	1	5.958458e-81
3	2	1.103512e-80
3	3	1.163484e-79
3	4	5.564780e-80
3	5	8.568931e-80
3	6	1.042217e-79
3	7	5.509365e-80
3	8	2.258284e-80
3	9	1.454789e-82
3	10	0.000000e+00
3	11	0.000000e+00
4	0	0.000000e+00
4	1	1.066882e-80
4	2	2.073157e-80
4	3	5.564780e-80
4	4	2.039371e-79
4	5	1.563533e-79
4	6	1.749913e-79
4	7	1.088718e-79
4	8	5.947294e-80
4	9	5.553647e-82
4	10	0.000000e+00
4	11	0.000000e+00
5	0	0.000000e+00
5	1	1.657055e-80
5	2	3.435039e-80
5	3	8.568931e-80
5	4	1.563533e-79
5	5	4.798930e-79
5	6	3.144904e-79
5	7	1.857718e-79
5	8	1.104471e-79
5	9	1.232143e-81
5	10	0.000000e+00
5	11	0.000000e+00
6	0	0.000000e+00
6	1	1.708505e-80
6	2	3.547663e-80
6	3	1.042217e-79
6	4	1.749913e-79
6	5	3.144904e-79
6	6	6.318275e-79
6	7	2.151284e-79
6	8	1.158547e-79
6	9	1.074996e-81
6	10	0.000000e+00
6	11	0.000000e+00
7	0	0.000000e+00
7	1	1.468880e-80
7	2	2.262681e-80
7	3	5.509365e-80
7	4	1.088718e-79
7	5	1.857718e-79
7	6	2.151284e-79
7	7	4.507139e-79
7	8	1.252810e-79
7	9	1.250577e-81
7	10	0.000000e+00
7	11	0.000000e+00
8	0	0.000000e+00
8	1	1.096541e-80
8	2	1.517469e-80
8	3	2.258284e-80
8	4	5.947294e-80
8	5	1.104471e-79
8	6	1.158547e-79
8	7	1.252810e-79
8	8	1.653428e-79
8	9	1.631560e-81
8	10	0.000000e+00
8	11	0.000000e+00
9	0	0.000000e+00
9	1	2.011523e-82
9	2	1.941811e-82
9	3	1.454789e-82
9	4	5.553647e-82
9	5	1.232143e-81
9	6	1.074996e-81
9	7	1.250577e-81
9	8	1.631560e-81
9	9	1.657101e-81
9	10	0.000000e+00
9	11	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_ch.txt <==
# X-axis: Muon P_{T} (GeV)
# Y-axis: d#sigma/dp_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	7.034362e-41	1.133540e-41
0.15	3.617909e-40	3.985426e-41
0.25	8.007214e-40	8.472585e-41
0.375	1.640869e-39	1.875801e-40
0.525	3.199235e-39	3.285150e-40
0.675	3.727600e-39	4.208913e-40
0.825	2.425956e-39	3.726569e-40
1.07	5.940524e-40	1.620418e-40
1.88	1.545784e-41	6.091212e-42
3.75	5.858317e-45	8.154093e-43


==> anc/absolute/muon/absolute_xsec_muon_pt_ch_carbon_flux.txt <==
# X-axis: Muon P_{T} (GeV)
# Y-axis: d#sigma/dp_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	7.161990e-41	1.215238e-41
0.15	3.776998e-40	4.142231e-41
0.25	7.989595e-40	8.535206e-41
0.375	1.655673e-39	1.893167e-40
0.525	3.199789e-39	3.251725e-40
0.675	3.774984e-39	4.200501e-40
0.825	2.479434e-39	3.723311e-40
1.07	5.869350e-40	1.608394e-40
1.88	1.585528e-41	6.059625e-42
3.75	1.857987e-45	3.483676e-44


==> anc/absolute/muon/absolute_xsec_muon_pt_ch_carbon_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.418582e-01
1	3	7.530190e-01
1	4	7.410707e-01
1	5	6.956738e-01
1	6	6.737041e-01
1	7	6.248065e-01
1	8	5.482216e-01
1	9	4.014784e-01
1	10	3.511557e-03
1	11	0.000000e+00
2	0	0.000000e+00
2	1	7.418582e-01
2	2	1.000000e+00
2	3	8.849886e-01
2	4	8.807723e-01
2	5	8.495290e-01
2	6	8.197744e-01
2	7	7.391418e-01
2	8	6.363803e-01
2	9	4.505483e-01
2	10	4.798670e-03
2	11	0.000000e+00
3	0	0.000000e+00
3	1	7.530190e-01
3	2	8.849886e-01
3	3	1.000000e+00
3	4	9.183664e-01
3	5	8.957154e-01
3	6	8.690419e-01
3	7	7.868094e-01
3	8	6.773329e-01
3	9	4.709354e-01
3	10	3.968732e-03
3	11	0.000000e+00
4	0	0.000000e+00
4	1	7.410707e-01
4	2	8.807723e-01
4	3	9.183664e-01
4	4	1.000000e+00
4	5	9.566017e-01
4	6	9.386944e-01
4	7	8.593666e-01
4	8	7.454336e-01
4	9	4.532736e-01
4	10	-7.065358e-04
4	11	0.000000e+00
5	0	0.000000e+00
5	1	6.956738e-01
5	2	8.495290e-01
5	3	8.957154e-01
5	4	9.566017e-01
5	5	1.000000e+00
5	6	9.675957e-01
5	7	9.063094e-01
5	8	7.882603e-01
5	9	4.918026e-01
5	10	-7.378849e-04
5	11	0.000000e+00
6	0	0.000000e+00
6	1	6.737041e-01
6	2	8.197744e-01
6	3	8.690419e-01
6	4	9.386944e-01
6	5	9.675957e-01
6	6	1.000000e+00
6	7	9.372181e-01
6	8	8.216132e-01
6	9	4.739636e-01
6	10	-3.305226e-03
6	11	0.000000e+00
7	0	0.000000e+00
7	1	6.248065e-01
7	2	7.391418e-01
7	3	7.868094e-01
7	4	8.593666e-01
7	5	9.063094e-01
7	6	9.372181e-01
7	7	1.000000e+00
7	8	9.300195e-01
7	9	6.026348e-01
7	10	-4.420252e-03
7	11	0.000000e+00
8	0	0.000000e+00
8	1	5.482216e-01
8	2	6.363803e-01
8	3	6.773329e-01
8	4	7.454336e-01
8	5	7.882603e-01
8	6	8.216132e-01
8	7	9.300195e-01
8	8	1.000000e+00
8	9	7.391641e-01
8	10	-3.612084e-03
8	11	0.000000e+00
9	0	0.000000e+00
9	1	4.014784e-01
9	2	4.505483e-01
9	3	4.709354e-01
9	4	4.532736e-01
9	5	4.918026e-01
9	6	4.739636e-01
9	7	6.026348e-01
9	8	7.391641e-01
9	9	1.000000e+00
9	10	9.421348e-03
9	11	0.000000e+00
10	0	0.000000e+00
10	1	3.511557e-03
10	2	4.798670e-03
10	3	3.968732e-03
10	4	-7.065358e-04
10	5	-7.378849e-04
10	6	-3.305226e-03
10	7	-4.420252e-03
10	8	-3.612084e-03
10	9	9.421348e-03
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_ch_carbon_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.476803e-82
1	2	3.734363e-82
1	3	7.810542e-82
1	4	1.704943e-81
1	5	2.749037e-81
1	6	3.438994e-81
1	7	2.827067e-81
1	8	1.071544e-81
1	9	2.956441e-83
1	10	1.486616e-87
1	11	0.000000e+00
2	0	0.000000e+00
2	1	3.734363e-82
2	2	1.715808e-81
2	3	3.128859e-81
2	4	6.906961e-81
2	5	1.144264e-80
2	6	1.426362e-80
2	7	1.139965e-80
2	8	4.239782e-81
2	9	1.130893e-82
2	10	6.924574e-87
2	11	0.000000e+00
3	0	0.000000e+00
3	1	7.810542e-82
3	2	3.128859e-81
3	3	7.284974e-81
3	4	1.483949e-80
3	5	2.485981e-80
3	6	3.115701e-80
3	7	2.500420e-80
3	8	9.298409e-81
3	9	2.435685e-82
3	10	1.180059e-86
3	11	0.000000e+00
4	0	0.000000e+00
4	1	1.704943e-81
4	2	6.906961e-81
4	3	1.483949e-80
4	4	3.584083e-80
4	5	5.888897e-80
4	6	7.464733e-80
4	7	6.057548e-80
4	8	2.269815e-80
4	9	5.199902e-82
4	10	-4.659732e-87
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.749037e-81
5	2	1.144264e-80
5	3	2.485981e-80
5	4	5.888897e-80
5	5	1.057372e-79
5	6	1.321627e-79
5	7	1.097286e-79
5	8	4.122645e-80
5	9	9.690594e-82
5	10	-8.358728e-87
5	11	0.000000e+00
6	0	0.000000e+00
6	1	3.438994e-81
6	2	1.426362e-80
6	3	3.115701e-80
6	4	7.464733e-80
6	5	1.321627e-79
6	6	1.764421e-79
6	7	1.465788e-79
6	8	5.550868e-80
6	9	1.206401e-81
6	10	-4.836598e-86
6	11	0.000000e+00
7	0	0.000000e+00
7	1	2.827067e-81
7	2	1.139965e-80
7	3	2.500420e-80
7	4	6.057548e-80
7	5	1.097286e-79
7	6	1.465788e-79
7	7	1.386305e-79
7	8	5.569469e-80
7	9	1.359657e-81
7	10	-5.733426e-86
7	11	0.000000e+00
8	0	0.000000e+00
8	1	1.071544e-81
8	2	4.239782e-81
8	3	9.298409e-81
8	4	2.269815e-80
8	5	4.122645e-80
8	6	5.550868e-80
8	7	5.569469e-80
8	8	2.586931e-80
8	9	7.204089e-82
8	10	-2.023895e-86
8	11	0.000000e+00
9	0	0.000000e+00
9	1	2.956441e-83
9	2	1.130893e-82
9	3	2.435685e-82
9	4	5.199902e-82
9	5	9.690594e-82
9	6	1.206401e-81
9	7	1.359657e-81
9	8	7.204089e-82
9	9	3.671905e-83
9	10	1.988825e-87
9	11	0.000000e+00
10	0	0.000000e+00
10	1	1.486616e-87
10	2	6.924574e-87
10	3	1.180059e-86
10	4	-4.659732e-87
10	5	-8.358728e-87
10	6	-4.836598e-86
10	7	-5.733426e-86
10	8	-2.023895e-86
10	9	1.988825e-87
10	10	1.213600e-87
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_ch_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.811237e-01
1	3	7.898752e-01
1	4	7.747899e-01
1	5	7.289263e-01
1	6	7.021278e-01
1	7	6.527127e-01
1	8	5.728184e-01
1	9	4.222608e-01
1	10	2.420779e-03
1	11	0.000000e+00
2	0	0.000000e+00
2	1	7.811237e-01
2	2	1.000000e+00
2	3	9.115301e-01
2	4	8.989230e-01
2	5	8.667447e-01
2	6	8.329106e-01
2	7	7.515748e-01
2	8	6.480215e-01
2	9	4.490198e-01
2	10	2.821573e-03
2	11	0.000000e+00
3	0	0.000000e+00
3	1	7.898752e-01
3	2	9.115301e-01
3	3	1.000000e+00
3	4	9.312631e-01
3	5	9.080790e-01
3	6	8.770169e-01
3	7	7.958210e-01
3	8	6.846321e-01
3	9	4.653338e-01
3	10	3.001551e-03
3	11	0.000000e+00
4	0	0.000000e+00
4	1	7.747899e-01
4	2	8.989230e-01
4	3	9.312631e-01
4	4	1.000000e+00
4	5	9.617589e-01
4	6	9.419300e-01
4	7	8.638421e-01
4	8	7.469226e-01
4	9	4.407710e-01
4	10	3.171021e-03
4	11	0.000000e+00
5	0	0.000000e+00
5	1	7.289263e-01
5	2	8.667447e-01
5	3	9.080790e-01
5	4	9.617589e-01
5	5	1.000000e+00
5	6	9.731719e-01
5	7	9.117954e-01
5	8	7.954749e-01
5	9	4.857875e-01
5	10	3.446362e-03
5	11	0.000000e+00
6	0	0.000000e+00
6	1	7.021278e-01
6	2	8.329106e-01
6	3	8.770169e-01
6	4	9.419300e-01
6	5	9.731719e-01
6	6	1.000000e+00
6	7	9.454802e-01
6	8	8.322308e-01
6	9	4.736406e-01
6	10	3.507733e-03
6	11	0.000000e+00
7	0	0.000000e+00
7	1	6.527127e-01
7	2	7.515748e-01
7	3	7.958210e-01
7	4	8.638421e-01
7	5	9.117954e-01
7	6	9.454802e-01
7	7	1.000000e+00
7	8	9.326520e-01
7	9	5.993828e-01
7	10	3.765195e-03
7	11	0.000000e+00
8	0	0.000000e+00
8	1	5.728184e-01
8	2	6.480215e-01
8	3	6.846321e-01
8	4	7.469226e-01
8	5	7.954749e-01
8	6	8.322308e-01
8	7	9.326520e-01
8	8	1.000000e+00
8	9	7.482597e-01
8	10	4.082835e-03
8	11	0.000000e+00
9	0	0.000000e+00
9	1	4.222608e-01
9	2	4.490198e-01
9	3	4.653338e-01
9	4	4.407710e-01
9	5	4.857875e-01
9	6	4.736406e-01
9	7	5.993828e-01
9	8	7.482597e-01
9	9	1.000000e+00
9	10	3.320529e-03
9	11	0.000000e+00
10	0	0.000000e+00
10	1	2.420779e-03
10	2	2.821573e-03
10	3	3.001551e-03
10	4	3.171021e-03
10	5	3.446362e-03
10	6	3.507733e-03
10	7	3.765195e-03
10	8	4.082835e-03
10	9	3.320529e-03
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_ch_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.284913e-82
1	2	3.528835e-82
1	3	7.585972e-82
1	4	1.647432e-81
1	5	2.714411e-81
1	6	3.349832e-81
1	7	2.757198e-81
1	8	1.052157e-81
1	9	2.915555e-83
1	10	2.237524e-86
1	11	0.000000e+00
2	0	0.000000e+00
2	1	3.528835e-82
2	2	1.588362e-81
2	3	3.077951e-81
2	4	6.720229e-81
2	5	1.134805e-80
2	6	1.397150e-80
2	7	1.116236e-80
2	8	4.184958e-81
2	9	1.090044e-82
2	10	9.169416e-86
2	11	0.000000e+00
3	0	0.000000e+00
3	1	7.585972e-82
3	2	3.077951e-81
3	3	7.178470e-81
3	4	1.480046e-80
3	5	2.527521e-80
3	6	3.127475e-80
3	7	2.512699e-80
3	8	9.399401e-81
3	9	2.401509e-82
3	10	2.073659e-85
3	11	0.000000e+00
4	0	0.000000e+00
4	1	1.647432e-81
4	2	6.720229e-81
4	3	1.480046e-80
4	4	3.518631e-80
4	5	5.926636e-80
4	6	7.436618e-80
4	7	6.038518e-80
4	8	2.270332e-80
4	9	5.036208e-82
4	10	4.850222e-85
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.714411e-81
5	2	1.134805e-80
5	3	2.527521e-80
5	4	5.926636e-80
5	5	1.079221e-79
5	6	1.345596e-79
5	7	1.116251e-79
5	8	4.234564e-80
5	9	9.720873e-82
5	10	9.231914e-85
5	11	0.000000e+00
6	0	0.000000e+00
6	1	3.349832e-81
6	2	1.397150e-80
6	3	3.127475e-80
6	4	7.436618e-80
6	5	1.345596e-79
6	6	1.771495e-79
6	7	1.482967e-79
6	8	5.675978e-80
6	9	1.214291e-81
6	10	1.203849e-84
6	11	0.000000e+00
7	0	0.000000e+00
7	1	2.757198e-81
7	2	1.116236e-80
7	3	2.512699e-80
7	4	6.038518e-80
7	5	1.116251e-79
7	6	1.482967e-79
7	7	1.388731e-79
7	8	5.631910e-80
7	9	1.360558e-81
7	10	1.144122e-84
7	11	0.000000e+00
8	0	0.000000e+00
8	1	1.052157e-81
8	2	4.184958e-81
8	3	9.399401e-81
8	4	2.270332e-80
8	5	4.234564e-80
8	6	5.675978e-80
8	7	5.631910e-80
8	8	2.625754e-80
8	9	7.385554e-82
8	10	5.394665e-85
8	11	0.000000e+00
9	0	0.000000e+00
9	1	2.915555e-83
9	2	1.090044e-82
9	3	2.401509e-82
9	4	5.036208e-82
9	5	9.720873e-82
9	6	1.214291e-81
9	7	1.360558e-81
9	8	7.385554e-82
9	9	3.710287e-83
9	10	1.649251e-86
9	11	0.000000e+00
10	0	0.000000e+00
10	1	2.237524e-86
10	2	9.169416e-86
10	3	2.073659e-85
10	4	4.850222e-85
10	5	9.231914e-85
10	6	1.203849e-84
10	7	1.144122e-84
10	8	5.394665e-85
10	9	1.649251e-86
10	10	6.648924e-85
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_ch_iron_flux.txt <==
# X-axis: Muon P_{T} (GeV)
# Y-axis: d#sigma/dp_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	6.967701e-41	1.205621e-41
0.15	3.423713e-40	4.014650e-41
0.25	8.036446e-40	8.699252e-41
0.375	1.627410e-39	1.884900e-40
0.525	3.201621e-39	3.382163e-40
0.675	3.674915e-39	4.290057e-40
0.825	2.353778e-39	3.848544e-40
1.07	6.035984e-40	1.647317e-40
1.88	1.558721e-41	6.352414e-42
3.75	3.690887e-45	7.122049e-44


==> anc/absolute/muon/absolute_xsec_muon_pt_ch_iron_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	6.792253e-01
1	3	6.978675e-01
1	4	6.996699e-01
1	5	6.581611e-01
1	6	6.316737e-01
1	7	5.840906e-01
1	8	5.195925e-01
1	9	3.562892e-01
1	10	7.876528e-03
1	11	0.000000e+00
2	0	0.000000e+00
2	1	6.792253e-01
2	2	1.000000e+00
2	3	8.590674e-01
2	4	8.562496e-01
2	5	8.282715e-01
2	6	7.893469e-01
2	7	7.132962e-01
2	8	6.249686e-01
2	9	3.881146e-01
2	10	1.133544e-02
2	11	0.000000e+00
3	0	0.000000e+00
3	1	6.978675e-01
3	2	8.590674e-01
3	3	1.000000e+00
3	4	9.002461e-01
3	5	8.813081e-01
3	6	8.449482e-01
3	7	7.660700e-01
3	8	6.623803e-01
3	9	3.981511e-01
3	10	1.150243e-02
3	11	0.000000e+00
4	0	0.000000e+00
4	1	6.996699e-01
4	2	8.562496e-01
4	3	9.002461e-01
4	4	1.000000e+00
4	5	9.473385e-01
4	6	9.263925e-01
4	7	8.479071e-01
4	8	7.354992e-01
4	9	3.748110e-01
4	10	1.011821e-02
4	11	0.000000e+00
5	0	0.000000e+00
5	1	6.581611e-01
5	2	8.282715e-01
5	3	8.813081e-01
5	4	9.473385e-01
5	5	1.000000e+00
5	6	9.641579e-01
5	7	9.022607e-01
5	8	7.960581e-01
5	9	4.341443e-01
5	10	1.049620e-02
5	11	0.000000e+00
6	0	0.000000e+00
6	1	6.316737e-01
6	2	7.893469e-01
6	3	8.449482e-01
6	4	9.263925e-01
6	5	9.641579e-01
6	6	1.000000e+00
6	7	9.386938e-01
6	8	8.367157e-01
6	9	4.306720e-01
6	10	1.019727e-02
6	11	0.000000e+00
7	0	0.000000e+00
7	1	5.840906e-01
7	2	7.132962e-01
7	3	7.660700e-01
7	4	8.479071e-01
7	5	9.022607e-01
7	6	9.386938e-01
7	7	1.000000e+00
7	8	9.217867e-01
7	9	5.368155e-01
7	10	8.466461e-03
7	11	0.000000e+00
8	0	0.000000e+00
8	1	5.195925e-01
8	2	6.249686e-01
8	3	6.623803e-01
8	4	7.354992e-01
8	5	7.960581e-01
8	6	8.367157e-01
8	7	9.217867e-01
8	8	1.000000e+00
8	9	6.868461e-01
8	10	8.774686e-03
8	11	0.000000e+00
9	0	0.000000e+00
9	1	3.562892e-01
9	2	3.881146e-01
9	3	3.981511e-01
9	4	3.748110e-01
9	5	4.341443e-01
9	6	4.306720e-01
9	7	5.368155e-01
9	8	6.868461e-01
9	9	1.000000e+00
9	10	9.169753e-03
9	11	0.000000e+00
10	0	0.000000e+00
10	1	7.876528e-03
10	2	1.133544e-02
10	3	1.150243e-02
10	4	1.011821e-02
10	5	1.049620e-02
10	6	1.019727e-02
10	7	8.466461e-03
10	8	8.774686e-03
10	9	9.169753e-03
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_ch_iron_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.453522e-82
1	2	3.287550e-82
1	3	7.319234e-82
1	4	1.589982e-81
1	5	2.683722e-81
1	6	3.267132e-81
1	7	2.710113e-81
1	8	1.031931e-81
1	9	2.728677e-83
1	10	6.763173e-87
1	11	0.000000e+00
2	0	0.000000e+00
2	1	3.287550e-82
2	2	1.611742e-81
2	3	3.000246e-81
2	4	6.479424e-81
2	5	1.124644e-80
2	6	1.359499e-80
2	7	1.102082e-80
2	8	4.133168e-81
2	9	9.897979e-83
2	10	3.241089e-86
2	11	0.000000e+00
3	0	0.000000e+00
3	1	7.319234e-82
3	2	3.000246e-81
3	3	7.567699e-81
3	4	1.476153e-80
3	5	2.593010e-80
3	6	3.153371e-80
3	7	2.564761e-80
3	8	9.492190e-81
3	9	2.200233e-82
3	10	7.126503e-86
3	11	0.000000e+00
4	0	0.000000e+00
4	1	1.589982e-81
4	2	6.479424e-81
4	3	1.476153e-80
4	4	3.552847e-80
4	5	6.039319e-80
4	6	7.491113e-80
4	7	6.150820e-80
4	8	2.283745e-80
4	9	4.487861e-82
4	10	1.358303e-85
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.683722e-81
5	2	1.124644e-80
5	3	2.593010e-80
5	4	6.039319e-80
5	5	1.143903e-79
5	6	1.398962e-79
5	7	1.174419e-79
5	8	4.435233e-80
5	9	9.327547e-82
5	10	2.528318e-85
5	11	0.000000e+00
6	0	0.000000e+00
6	1	3.267132e-81
6	2	1.359499e-80
6	3	3.153371e-80
6	4	7.491113e-80
6	5	1.398962e-79
6	6	1.840459e-79
6	7	1.549828e-79
6	8	5.913140e-80
6	9	1.173677e-81
6	10	3.115672e-85
6	11	0.000000e+00
7	0	0.000000e+00
7	1	2.710113e-81
7	2	1.102082e-80
7	3	2.564761e-80
7	4	6.150820e-80
7	5	1.174419e-79
7	6	1.549828e-79
7	7	1.481129e-79
7	8	5.843917e-80
7	9	1.312382e-81
7	10	2.320616e-85
7	11	0.000000e+00
8	0	0.000000e+00
8	1	1.031931e-81
8	2	4.133168e-81
8	3	9.492190e-81
8	4	2.283745e-80
8	5	4.435233e-80
8	6	5.913140e-80
8	7	5.843917e-80
8	8	2.713652e-80
8	9	7.187458e-82
8	10	1.029470e-85
8	11	0.000000e+00
9	0	0.000000e+00
9	1	2.728677e-83
9	2	9.897979e-83
9	3	2.200233e-82
9	4	4.487861e-82
9	5	9.327547e-82
9	6	1.173677e-81
9	7	1.312382e-81
9	8	7.187458e-82
9	9	4.035316e-83
9	10	4.148598e-87
9	11	0.000000e+00
10	0	0.000000e+00
10	1	6.763173e-87
10	2	3.241089e-86
10	3	7.126503e-86
10	4	1.358303e-85
10	5	2.528318e-85
10	6	3.115672e-85
10	7	2.320616e-85
10	8	1.029470e-85
10	9	4.148598e-87
10	10	5.072358e-87
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_ch_lead_flux.txt <==
# X-axis: Muon P_{T} (GeV)
# Y-axis: d#sigma/dp_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	7.069592e-41	1.138415e-41
0.15	3.615050e-40	3.974207e-41
0.25	8.002708e-40	8.470509e-41
0.375	1.642137e-39	1.880184e-40
0.525	3.198038e-39	3.296918e-40
0.675	3.731907e-39	4.224612e-40
0.825	2.423068e-39	3.764218e-40
1.07	5.934806e-40	1.617180e-40
1.88	1.568912e-41	5.983818e-42
3.75	2.833044e-45	5.068021e-44


==> anc/absolute/muon/absolute_xsec_muon_pt_ch_lead_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.803626e-01
1	3	7.881187e-01
1	4	7.725157e-01
1	5	7.274805e-01
1	6	6.994562e-01
1	7	6.493115e-01
1	8	5.725597e-01
1	9	4.174803e-01
1	10	7.284070e-03
1	11	0.000000e+00
2	0	0.000000e+00
2	1	7.803626e-01
2	2	1.000000e+00
2	3	9.103018e-01
2	4	8.971858e-01
2	5	8.657972e-01
2	6	8.305245e-01
2	7	7.496568e-01
2	8	6.502355e-01
2	9	4.474679e-01
2	10	9.640723e-03
2	11	0.000000e+00
3	0	0.000000e+00
3	1	7.881187e-01
3	2	9.103018e-01
3	3	1.000000e+00
3	4	9.284772e-01
3	5	9.056969e-01
3	6	8.744464e-01
3	7	7.923209e-01
3	8	6.840170e-01
3	9	4.588203e-01
3	10	9.348429e-03
3	11	0.000000e+00
4	0	0.000000e+00
4	1	7.725157e-01
4	2	8.971858e-01
4	3	9.284772e-01
4	4	1.000000e+00
4	5	9.605837e-01
4	6	9.409708e-01
4	7	8.613766e-01
4	8	7.463502e-01
4	9	4.324402e-01
4	10	6.418647e-03
4	11	0.000000e+00
5	0	0.000000e+00
5	1	7.274805e-01
5	2	8.657972e-01
5	3	9.056969e-01
5	4	9.605837e-01
5	5	1.000000e+00
5	6	9.726603e-01
5	7	9.116639e-01
5	8	7.984855e-01
5	9	4.839143e-01
5	10	6.681463e-03
5	11	0.000000e+00
6	0	0.000000e+00
6	1	6.994562e-01
6	2	8.305245e-01
6	3	8.744464e-01
6	4	9.409708e-01
6	5	9.726603e-01
6	6	1.000000e+00
6	7	9.447147e-01
6	8	8.333363e-01
6	9	4.703508e-01
6	10	5.435348e-03
6	11	0.000000e+00
7	0	0.000000e+00
7	1	6.493115e-01
7	2	7.496568e-01
7	3	7.923209e-01
7	4	8.613766e-01
7	5	9.116639e-01
7	6	9.447147e-01
7	7	1.000000e+00
7	8	9.335354e-01
7	9	5.953136e-01
7	10	3.829548e-03
7	11	0.000000e+00
8	0	0.000000e+00
8	1	5.725597e-01
8	2	6.502355e-01
8	3	6.840170e-01
8	4	7.463502e-01
8	5	7.984855e-01
8	6	8.333363e-01
8	7	9.335354e-01
8	8	1.000000e+00
8	9	7.412653e-01
8	10	4.385532e-03
8	11	0.000000e+00
9	0	0.000000e+00
9	1	4.174803e-01
9	2	4.474679e-01
9	3	4.588203e-01
9	4	4.324402e-01
9	5	4.839143e-01
9	6	4.703508e-01
9	7	5.953136e-01
9	8	7.412653e-01
9	9	1.000000e+00
9	10	1.028269e-02
9	11	0.000000e+00
10	0	0.000000e+00
10	1	7.284070e-03
10	2	9.640723e-03
10	3	9.348429e-03
10	4	6.418647e-03
10	5	6.681463e-03
10	6	5.435348e-03
10	7	3.829548e-03
10	8	4.385532e-03
10	9	1.028269e-02
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_ch_lead_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.295989e-82
1	2	3.530592e-82
1	3	7.599792e-82
1	4	1.653515e-81
1	5	2.730424e-81
1	6	3.363938e-81
1	7	2.782457e-81
1	8	1.054095e-81
1	9	2.843904e-83
1	10	4.202552e-87
1	11	0.000000e+00
2	0	0.000000e+00
2	1	3.530592e-82
2	2	1.579432e-81
2	3	3.064400e-81
2	4	6.703988e-81
2	5	1.134422e-80
2	6	1.394408e-80
2	7	1.121470e-80
2	8	4.179069e-81
2	9	1.064120e-82
2	10	1.941773e-86
2	11	0.000000e+00
3	0	0.000000e+00
3	1	7.599792e-82
3	2	3.064400e-81
3	3	7.174952e-81
3	4	1.478703e-80
3	5	2.529301e-80
3	6	3.129173e-80
3	7	2.526303e-80
3	8	9.369894e-81
3	9	2.325576e-82
3	10	4.013161e-86
3	11	0.000000e+00
4	0	0.000000e+00
4	1	1.653515e-81
4	2	6.703988e-81
4	3	1.478703e-80
4	4	3.535091e-80
4	5	5.954478e-80
4	6	7.474176e-80
4	7	6.096326e-80
4	8	2.269349e-80
4	9	4.865245e-82
4	10	6.116208e-86
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.730424e-81
5	2	1.134422e-80
5	3	2.529301e-80
5	4	5.954478e-80
5	5	1.086967e-79
5	6	1.354741e-79
5	7	1.131404e-79
5	8	4.257292e-80
5	9	9.546738e-82
5	10	1.116396e-85
5	11	0.000000e+00
6	0	0.000000e+00
6	1	3.363938e-81
6	2	1.394408e-80
6	3	3.129173e-80
6	4	7.474176e-80
6	5	1.354741e-79
6	6	1.784735e-79
6	7	1.502320e-79
6	8	5.693318e-80
6	9	1.189014e-81
6	10	1.163731e-85
6	11	0.000000e+00
7	0	0.000000e+00
7	1	2.782457e-81
7	2	1.121470e-80
7	3	2.526303e-80
7	4	6.096326e-80
7	5	1.131404e-79
7	6	1.502320e-79
7	7	1.416934e-79
7	8	5.682819e-80
7	9	1.340908e-81
7	10	7.305681e-86
7	11	0.000000e+00
8	0	0.000000e+00
8	1	1.054095e-81
8	2	4.179069e-81
8	3	9.369894e-81
8	4	2.269349e-80
8	5	4.257292e-80
8	6	5.693318e-80
8	7	5.682819e-80
8	8	2.615270e-80
8	9	7.173157e-82
8	10	3.594338e-86
8	11	0.000000e+00
9	0	0.000000e+00
9	1	2.843904e-83
9	2	1.064120e-82
9	3	2.325576e-82
9	4	4.865245e-82
9	5	9.546738e-82
9	6	1.189014e-81
9	7	1.340908e-81
9	8	7.173157e-82
9	9	3.580608e-83
9	10	3.118340e-87
9	11	0.000000e+00
10	0	0.000000e+00
10	1	4.202552e-87
10	2	1.941773e-86
10	3	4.013161e-86
10	4	6.116208e-86
10	5	1.116396e-85
10	6	1.163731e-85
10	7	7.305681e-86
10	8	3.594338e-86
10	9	3.118340e-87
10	10	2.568484e-87
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_ch_water_flux.txt <==
# X-axis: Muon P_{T} (GeV)
# Y-axis: d#sigma/dp_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	7.141684e-41	1.150612e-41
0.15	3.610988e-40	4.005982e-41
0.25	8.105906e-40	8.593343e-41
0.375	1.657789e-39	1.899494e-40
0.525	3.234535e-39	3.349249e-40
0.675	3.766171e-39	4.287179e-40
0.825	2.441120e-39	3.824117e-40
1.07	6.021218e-40	1.640446e-40
1.88	1.584360e-41	6.075001e-42
3.75	3.136092e-45	5.656083e-44


==> anc/absolute/muon/absolute_xsec_muon_pt_ch_water_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.724463e-01
1	3	7.804521e-01
1	4	7.671916e-01
1	5	7.230105e-01
1	6	6.945162e-01
1	7	6.442747e-01
1	8	5.690705e-01
1	9	4.108291e-01
1	10	7.581744e-03
1	11	0.000000e+00
2	0	0.000000e+00
2	1	7.724463e-01
2	2	1.000000e+00
2	3	9.065317e-01
2	4	8.938279e-01
2	5	8.626526e-01
2	6	8.266521e-01
2	7	7.462877e-01
2	8	6.487898e-01
2	9	4.383913e-01
2	10	1.007399e-02
2	11	0.000000e+00
3	0	0.000000e+00
3	1	7.804521e-01
3	2	9.065317e-01
3	3	1.000000e+00
3	4	9.259374e-01
3	5	9.035258e-01
3	6	8.713102e-01
3	7	7.894088e-01
3	8	6.818872e-01
3	9	4.484902e-01
3	10	9.854974e-03
3	11	0.000000e+00
4	0	0.000000e+00
4	1	7.671916e-01
4	2	8.938279e-01
4	3	9.259374e-01
4	4	1.000000e+00
4	5	9.595418e-01
4	6	9.394968e-01
4	7	8.598398e-01
4	8	7.450543e-01
4	9	4.208855e-01
4	10	7.178858e-03
4	11	0.000000e+00
5	0	0.000000e+00
5	1	7.230105e-01
5	2	8.626526e-01
5	3	9.035258e-01
5	4	9.595418e-01
5	5	1.000000e+00
5	6	9.720690e-01
5	7	9.109763e-01
5	8	7.990076e-01
5	9	4.746640e-01
5	10	7.459359e-03
5	11	0.000000e+00
6	0	0.000000e+00
6	1	6.945162e-01
6	2	8.266521e-01
6	3	8.713102e-01
6	4	9.394968e-01
6	5	9.720690e-01
6	6	1.000000e+00
6	7	9.447366e-01
6	8	8.348769e-01
6	9	4.625803e-01
6	10	6.387672e-03
6	11	0.000000e+00
7	0	0.000000e+00
7	1	6.442747e-01
7	2	7.462877e-01
7	3	7.894088e-01
7	4	8.598398e-01
7	5	9.109763e-01
7	6	9.447366e-01
7	7	1.000000e+00
7	8	9.324681e-01
7	9	5.848703e-01
7	10	4.754432e-03
7	11	0.000000e+00
8	0	0.000000e+00
8	1	5.690705e-01
8	2	6.487898e-01
8	3	6.818872e-01
8	4	7.450543e-01
8	5	7.990076e-01
8	6	8.348769e-01
8	7	9.324681e-01
8	8	1.000000e+00
8	9	7.321882e-01
8	10	5.276576e-03
8	11	0.000000e+00
9	0	0.000000e+00
9	1	4.108291e-01
9	2	4.383913e-01
9	3	4.484902e-01
9	4	4.208855e-01
9	5	4.746640e-01
9	6	4.625803e-01
9	7	5.848703e-01
9	8	7.321882e-01
9	9	1.000000e+00
9	10	1.024665e-02
9	11	0.000000e+00
10	0	0.000000e+00
10	1	7.581744e-03
10	2	1.007399e-02
10	3	9.854974e-03
10	4	7.178858e-03
10	5	7.459359e-03
10	6	6.387672e-03
10	7	4.754432e-03
10	8	5.276576e-03
10	9	1.024665e-02
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_ch_water_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.323908e-82
1	2	3.560461e-82
1	3	7.716801e-82
1	4	1.676760e-81
1	5	2.786255e-81
1	6	3.425965e-81
1	7	2.834857e-81
1	8	1.074130e-81
1	9	2.871683e-83
1	10	4.934167e-87
1	11	0.000000e+00
2	0	0.000000e+00
2	1	3.560461e-82
2	2	1.604789e-81
2	3	3.120715e-81
2	4	6.801440e-81
2	5	1.157423e-80
2	6	1.419722e-80
2	7	1.143264e-80
2	8	4.263584e-81
2	9	1.066884e-82
2	10	2.282581e-86
2	11	0.000000e+00
3	0	0.000000e+00
3	1	7.716801e-82
3	2	3.120715e-81
3	3	7.384554e-81
3	4	1.511408e-80
3	5	2.600459e-80
3	6	3.210011e-80
3	7	2.594151e-80
3	8	9.612504e-81
3	9	2.341323e-82
3	10	4.789977e-86
3	11	0.000000e+00
4	0	0.000000e+00
4	1	1.676760e-81
4	2	6.801440e-81
4	3	1.511408e-80
4	4	3.608079e-80
4	5	6.104489e-80
4	6	7.650766e-80
4	7	6.245781e-80
4	8	2.321602e-80
4	9	4.856779e-82
4	10	7.712749e-86
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.786255e-81
5	2	1.157423e-80
5	3	2.600459e-80
5	4	6.104489e-80
5	5	1.121747e-79
5	6	1.395777e-79
5	7	1.166771e-79
5	8	4.389956e-80
5	9	9.657841e-82
5	10	1.413073e-85
5	11	0.000000e+00
6	0	0.000000e+00
6	1	3.425965e-81
6	2	1.419722e-80
6	3	3.210011e-80
6	4	7.650766e-80
6	5	1.395777e-79
6	6	1.837990e-79
6	7	1.548865e-79
6	8	5.871592e-80
6	9	1.204772e-81
6	10	1.548924e-85
6	11	0.000000e+00
7	0	0.000000e+00
7	1	2.834857e-81
7	2	1.143264e-80
7	3	2.594151e-80
7	4	6.245781e-80
7	5	1.166771e-79
7	6	1.548865e-79
7	7	1.462387e-79
7	8	5.849612e-80
7	9	1.358742e-81
7	10	1.028361e-85
7	11	0.000000e+00
8	0	0.000000e+00
8	1	1.074130e-81
8	2	4.263584e-81
8	3	9.612504e-81
8	4	2.321602e-80
8	5	4.389956e-80
8	6	5.871592e-80
8	7	5.849612e-80
8	8	2.691062e-80
8	9	7.296774e-82
8	10	4.895869e-86
8	11	0.000000e+00
9	0	0.000000e+00
9	1	2.871683e-83
9	2	1.066884e-82
9	3	2.341323e-82
9	4	4.856779e-82
9	5	9.657841e-82
9	6	1.204772e-81
9	7	1.358742e-81
9	8	7.296774e-82
9	9	3.690563e-83
9	10	3.520822e-87
9	11	0.000000e+00
10	0	0.000000e+00
10	1	4.934167e-87
10	2	2.282581e-86
10	3	4.789977e-86
10	4	7.712749e-86
10	5	1.413073e-85
10	6	1.548924e-85
10	7	1.028361e-85
10	8	4.895869e-86
10	9	3.520822e-87
10	10	3.199127e-87
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_iron.txt <==
# X-axis: Muon P_{T} (GeV)
# Y-axis: d#sigma/dp_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	7.641794e-41	4.575859e-41
0.15	1.976884e-40	6.961449e-41
0.25	1.052428e-39	1.847656e-40
0.375	2.210778e-39	3.121264e-40
0.525	3.786107e-39	4.941015e-40
0.675	4.582064e-39	5.979416e-40
0.825	2.113177e-39	4.743456e-40
1.07	1.249298e-39	2.688234e-40
1.88	1.914863e-41	2.122555e-41
3.75	0.000000e+00	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_iron_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	1.871574e-01
1	3	2.176337e-01
1	4	2.485390e-01
1	5	2.322083e-01
1	6	2.342028e-01
1	7	2.826853e-01
1	8	3.095841e-01
1	9	2.428980e-01
1	10	0.000000e+00
1	11	0.000000e+00
2	0	0.000000e+00
2	1	1.871574e-01
2	2	1.000000e+00
2	3	2.383316e-01
2	4	2.812609e-01
2	5	3.016224e-01
2	6	2.641713e-01
2	7	2.564232e-01
2	8	2.691910e-01
2	9	1.803065e-01
2	10	0.000000e+00
2	11	0.000000e+00
3	0	0.000000e+00
3	1	2.176337e-01
3	2	2.383316e-01
3	3	1.000000e+00
3	4	4.134657e-01
3	5	4.700295e-01
3	6	4.575878e-01
3	7	4.271410e-01
3	8	4.081748e-01
3	9	1.941517e-01
3	10	0.000000e+00
3	11	0.000000e+00
4	0	0.000000e+00
4	1	2.485390e-01
4	2	2.812609e-01
4	3	4.134657e-01
4	4	1.000000e+00
4	5	6.123592e-01
4	6	5.953693e-01
4	7	5.277322e-01
4	8	4.687996e-01
4	9	2.281856e-01
4	10	0.000000e+00
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.322083e-01
5	2	3.016224e-01
5	3	4.700295e-01
5	4	6.123592e-01
5	5	1.000000e+00
5	6	6.862111e-01
5	7	5.653176e-01
5	8	5.690057e-01
5	9	2.574199e-01
5	10	0.000000e+00
5	11	0.000000e+00
6	0	0.000000e+00
6	1	2.342028e-01
6	2	2.641713e-01
6	3	4.575878e-01
6	4	5.953693e-01
6	5	6.862111e-01
6	6	1.000000e+00
6	7	6.167605e-01
6	8	5.966057e-01
6	9	2.603024e-01
6	10	0.000000e+00
6	11	0.000000e+00
7	0	0.000000e+00
7	1	2.826853e-01
7	2	2.564232e-01
7	3	4.271410e-01
7	4	5.277322e-01
7	5	5.653176e-01
7	6	6.167605e-01
7	7	1.000000e+00
7	8	5.585018e-01
7	9	3.375573e-01
7	10	0.000000e+00
7	11	0.000000e+00
8	0	0.000000e+00
8	1	3.095841e-01
8	2	2.691910e-01
8	3	4.081748e-01
8	4	4.687996e-01
8	5	5.690057e-01
8	6	5.966057e-01
8	7	5.585018e-01
8	8	1.000000e+00
8	9	3.325093e-01
8	10	0.000000e+00
8	11	0.000000e+00
9	0	0.000000e+00
9	1	2.428980e-01
9	2	1.803065e-01
9	3	1.941517e-01
9	4	2.281856e-01
9	5	2.574199e-01
9	6	2.603024e-01
9	7	3.375573e-01
9	8	3.325093e-01
9	9	1.000000e+00
9	10	0.000000e+00
9	11	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_iron_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	2.093849e-81
1	2	5.961826e-82
1	3	1.840009e-81
1	4	3.549750e-81
1	5	5.250087e-81
1	6	6.408014e-81
1	7	6.135794e-81
1	8	3.808188e-81
1	9	2.359150e-82
1	10	0.000000e+00
1	11	0.000000e+00
2	0	0.000000e+00
2	1	5.961826e-82
2	2	4.846177e-81
2	3	3.065507e-81
2	4	6.111383e-81
2	5	1.037479e-80
2	6	1.099624e-80
2	7	8.467434e-81
2	8	5.037642e-81
2	9	2.664219e-82
2	10	0.000000e+00
2	11	0.000000e+00
3	0	0.000000e+00
3	1	1.840009e-81
3	2	3.065507e-81
3	3	3.413832e-80
3	4	2.384466e-80
3	5	4.291038e-80
3	6	5.055386e-80
3	7	3.743581e-80
3	8	2.027376e-80
3	9	7.614148e-82
3	10	0.000000e+00
3	11	0.000000e+00
4	0	0.000000e+00
4	1	3.549750e-81
4	2	6.111383e-81
4	3	2.384466e-80
4	4	9.742290e-80
4	5	9.443935e-80
4	6	1.111158e-79
4	7	7.813381e-80
4	8	3.933552e-80
4	9	1.511742e-81
4	10	0.000000e+00
4	11	0.000000e+00
5	0	0.000000e+00
5	1	5.250087e-81
5	2	1.037479e-80
5	3	4.291038e-80
5	4	9.443935e-80
5	5	2.441363e-79
5	6	2.027369e-79
5	7	1.324962e-79
5	8	7.557878e-80
5	9	2.699711e-81
5	10	0.000000e+00
5	11	0.000000e+00
6	0	0.000000e+00
6	1	6.408014e-81
6	2	1.099624e-80
6	3	5.055386e-80
6	4	1.111158e-79
6	5	2.027369e-79
6	6	3.575342e-79
6	7	1.749324e-79
6	8	9.589883e-80
6	9	3.303665e-81
6	10	0.000000e+00
6	11	0.000000e+00
7	0	0.000000e+00
7	1	6.135794e-81
7	2	8.467434e-81
7	3	3.743581e-80
7	4	7.813381e-80
7	5	1.324962e-79
7	6	1.749324e-79
7	7	2.250038e-79
7	8	7.121748e-80
7	9	3.398610e-81
7	10	0.000000e+00
7	11	0.000000e+00
8	0	0.000000e+00
8	1	3.808188e-81
8	2	5.037642e-81
8	3	2.027376e-80
8	4	3.933552e-80
8	5	7.557878e-80
8	6	9.589883e-80
8	7	7.121748e-80
8	8	7.226604e-80
8	9	1.897273e-81
8	10	0.000000e+00
8	11	0.000000e+00
9	0	0.000000e+00
9	1	2.359150e-82
9	2	2.664219e-82
9	3	7.614148e-82
9	4	1.511742e-81
9	5	2.699711e-81
9	6	3.303665e-81
9	7	3.398610e-81
9	8	1.897273e-81
9	9	4.505240e-82
9	10	0.000000e+00
9	11	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_lead.txt <==
# X-axis: Muon P_{T} (GeV)
# Y-axis: d#sigma/dp_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	2.906345e-41	3.240335e-41
0.15	2.330753e-40	7.502597e-41
0.25	7.147157e-40	1.595006e-40
0.375	1.565125e-39	2.607306e-40
0.525	3.614841e-39	4.571916e-40
0.675	4.004465e-39	5.514663e-40
0.825	3.410570e-39	5.424465e-40
1.07	1.458803e-39	3.028420e-40
1.88	8.015803e-41	3.815163e-41
3.75	0.000000e+00	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_lead_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	1.870347e-01
1	3	1.572704e-01
1	4	1.785153e-01
1	5	1.614488e-01
1	6	1.747227e-01
1	7	1.740530e-01
1	8	2.193434e-01
1	9	1.560150e-01
1	10	0.000000e+00
1	11	0.000000e+00
2	0	0.000000e+00
2	1	1.870347e-01
2	2	1.000000e+00
2	3	1.260926e-01
2	4	2.347930e-01
2	5	1.736878e-01
2	6	1.736224e-01
2	7	1.821435e-01
2	8	1.835602e-01
2	9	1.089641e-01
2	10	0.000000e+00
2	11	0.000000e+00
3	0	0.000000e+00
3	1	1.572704e-01
3	2	1.260926e-01
3	3	1.000000e+00
3	4	3.040660e-01
3	5	4.483861e-01
3	6	4.612244e-01
3	7	3.152484e-01
3	8	3.249383e-01
3	9	2.032764e-01
3	10	0.000000e+00
3	11	0.000000e+00
4	0	0.000000e+00
4	1	1.785153e-01
4	2	2.347930e-01
4	3	3.040660e-01
4	4	1.000000e+00
4	5	5.342024e-01
4	6	5.299358e-01
4	7	5.711169e-01
4	8	5.511046e-01
4	9	3.051078e-01
4	10	0.000000e+00
4	11	0.000000e+00
5	0	0.000000e+00
5	1	1.614488e-01
5	2	1.736878e-01
5	3	4.483861e-01
5	4	5.342024e-01
5	5	1.000000e+00
5	6	7.183144e-01
5	7	6.222164e-01
5	8	5.719906e-01
5	9	2.952173e-01
5	10	0.000000e+00
5	11	0.000000e+00
6	0	0.000000e+00
6	1	1.747227e-01
6	2	1.736224e-01
6	3	4.612244e-01
6	4	5.299358e-01
6	5	7.183144e-01
6	6	1.000000e+00
6	7	6.257156e-01
6	8	6.234727e-01
6	9	3.446662e-01
6	10	0.000000e+00
6	11	0.000000e+00
7	0	0.000000e+00
7	1	1.740530e-01
7	2	1.821435e-01
7	3	3.152484e-01
7	4	5.711169e-01
7	5	6.222164e-01
7	6	6.257156e-01
7	7	1.000000e+00
7	8	6.708720e-01
7	9	3.879860e-01
7	10	0.000000e+00
7	11	0.000000e+00
8	0	0.000000e+00
8	1	2.193434e-01
8	2	1.835602e-01
8	3	3.249383e-01
8	4	5.511046e-01
8	5	5.719906e-01
8	6	6.234727e-01
8	7	6.708720e-01
8	8	1.000000e+00
8	9	4.580164e-01
8	10	0.000000e+00
8	11	0.000000e+00
9	0	0.000000e+00
9	1	1.560150e-01
9	2	1.089641e-01
9	3	2.032764e-01
9	4	3.051078e-01
9	5	2.952173e-01
9	6	3.446662e-01
9	7	3.879860e-01
9	8	4.580164e-01
9	9	1.000000e+00
9	10	0.000000e+00
9	11	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_lead_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.049977e-81
1	2	4.546988e-82
1	3	8.128291e-82
1	4	1.508195e-81
1	5	2.391790e-81
1	6	3.122182e-81
1	7	3.059344e-81
1	8	2.152438e-81
1	9	1.928720e-82
1	10	0.000000e+00
1	11	0.000000e+00
2	0	0.000000e+00
2	1	4.546988e-82
2	2	5.628896e-81
2	3	1.508911e-81
2	4	4.592918e-81
2	5	5.957707e-81
2	6	7.183504e-81
2	7	7.412801e-81
2	8	4.170675e-81
2	9	3.118949e-82
2	10	0.000000e+00
2	11	0.000000e+00
3	0	0.000000e+00
3	1	8.128291e-82
3	2	1.508911e-81
3	3	2.544045e-80
3	4	1.264510e-80
3	5	3.269737e-80
3	6	4.056894e-80
3	7	2.727547e-80
3	8	1.569566e-80
3	9	1.236979e-81
3	10	0.000000e+00
3	11	0.000000e+00
4	0	0.000000e+00
4	1	1.508195e-81
4	2	4.592918e-81
4	3	1.264510e-80
4	4	6.798043e-80
4	5	6.367898e-80
4	6	7.619636e-80
4	7	8.077443e-80
4	8	4.351532e-80
4	9	3.034998e-81
4	10	0.000000e+00
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.391790e-81
5	2	5.957707e-81
5	3	3.269737e-80
5	4	6.367898e-80
5	5	2.090242e-79
5	6	1.811056e-79
5	7	1.543109e-79
5	8	7.919602e-80
5	9	5.149360e-81
5	10	0.000000e+00
5	11	0.000000e+00
6	0	0.000000e+00
6	1	3.122182e-81
6	2	7.183504e-81
6	3	4.056894e-80
6	4	7.619636e-80
6	5	1.811056e-79
6	6	3.041151e-79
6	7	1.871772e-79
6	8	1.041244e-79
6	9	7.251549e-81
6	10	0.000000e+00
6	11	0.000000e+00
7	0	0.000000e+00
7	1	3.059344e-81
7	2	7.412801e-81
7	3	2.727547e-80
7	4	8.077443e-80
7	5	1.543109e-79
7	6	1.871772e-79
7	7	2.942482e-79
7	8	1.102079e-79
7	9	8.029456e-81
7	10	0.000000e+00
7	11	0.000000e+00
8	0	0.000000e+00
8	1	2.152438e-81
8	2	4.170675e-81
8	3	1.569566e-80
8	4	4.351532e-80
8	5	7.919602e-80
8	6	1.041244e-79
8	7	1.102079e-79
8	8	9.171330e-80
8	9	5.291884e-81
8	10	0.000000e+00
8	11	0.000000e+00
9	0	0.000000e+00
9	1	1.928720e-82
9	2	3.118949e-82
9	3	1.236979e-81
9	4	3.034998e-81
9	5	5.149360e-81
9	6	7.251549e-81
9	7	8.029456e-81
9	8	5.291884e-81
9	9	1.455547e-81
9	10	0.000000e+00
9	11	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_water.txt <==
# X-axis: Muon P_{T} (GeV)
# Y-axis: d#sigma/dp_{T} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	1.548246e-40	8.764910e-41
0.15	5.688684e-40	2.283803e-40
0.25	5.315132e-40	3.523228e-40
0.375	1.709764e-39	5.960851e-40
0.525	3.289498e-39	9.556734e-40
0.675	3.854559e-39	1.205368e-39
0.825	3.640036e-39	1.112580e-39
1.07	8.163146e-40	4.505411e-40
1.88	8.459394e-44	2.271870e-41
3.75	0.000000e+00	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_water_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.761714e-02
1	3	4.254344e-02
1	4	9.351685e-02
1	5	1.177474e-01
1	6	7.625800e-02
1	7	4.069072e-02
1	8	5.179932e-02
1	9	3.056856e-04
1	10	0.000000e+00
1	11	0.000000e+00
2	0	0.000000e+00
2	1	7.761714e-02
2	2	1.000000e+00
2	3	1.733813e-01
2	4	2.792518e-01
2	5	2.804005e-01
2	6	2.233785e-01
2	7	1.560767e-01
2	8	1.738761e-01
2	9	5.442584e-03
2	10	0.000000e+00
2	11	0.000000e+00
3	0	0.000000e+00
3	1	4.254344e-02
3	2	1.733813e-01
3	3	1.000000e+00
3	4	2.657519e-01
3	5	2.826492e-01
3	6	2.682023e-01
3	7	1.296778e-01
3	8	2.231740e-01
3	9	9.081052e-03
3	10	0.000000e+00
3	11	0.000000e+00
4	0	0.000000e+00
4	1	9.351685e-02
4	2	2.792518e-01
4	3	2.657519e-01
4	4	1.000000e+00
4	5	4.369610e-01
4	6	3.735401e-01
4	7	2.463633e-01
4	8	2.895337e-01
4	9	1.200733e-02
4	10	0.000000e+00
4	11	0.000000e+00
5	0	0.000000e+00
5	1	1.177474e-01
5	2	2.804005e-01
5	3	2.826492e-01
5	4	4.369610e-01
5	5	1.000000e+00
5	6	4.325474e-01
5	7	2.534330e-01
5	8	2.742668e-01
5	9	1.066098e-02
5	10	0.000000e+00
5	11	0.000000e+00
6	0	0.000000e+00
6	1	7.625800e-02
6	2	2.233785e-01
6	3	2.682023e-01
6	4	3.735401e-01
6	5	4.325474e-01
6	6	1.000000e+00
6	7	2.770400e-01
6	8	2.477119e-01
6	9	1.261246e-02
6	10	0.000000e+00
6	11	0.000000e+00
7	0	0.000000e+00
7	1	4.069072e-02
7	2	1.560767e-01
7	3	1.296778e-01
7	4	2.463633e-01
7	5	2.534330e-01
7	6	2.770400e-01
7	7	1.000000e+00
7	8	2.062174e-01
7	9	1.150461e-02
7	10	0.000000e+00
7	11	0.000000e+00
8	0	0.000000e+00
8	1	5.179932e-02
8	2	1.738761e-01
8	3	2.231740e-01
8	4	2.895337e-01
8	5	2.742668e-01
8	6	2.477119e-01
8	7	2.062174e-01
8	8	1.000000e+00
8	9	1.690015e-02
8	10	0.000000e+00
8	11	0.000000e+00
9	0	0.000000e+00
9	1	3.056856e-04
9	2	5.442584e-03
9	3	9.081052e-03
9	4	1.200733e-02
9	5	1.066098e-02
9	6	1.261246e-02
9	7	1.150461e-02
9	8	1.690015e-02
9	9	1.000000e+00
9	10	0.000000e+00
9	11	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_pt_water_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	7.682365e-81
1	2	1.553688e-81
1	3	1.313775e-81
1	4	4.885912e-81
1	5	9.862983e-81
1	6	8.056612e-81
1	7	3.968023e-81
1	8	2.045530e-81
1	9	6.087038e-85
1	10	0.000000e+00
1	11	0.000000e+00
2	0	0.000000e+00
2	1	1.553688e-81
2	2	5.215756e-80
2	3	1.395088e-80
2	4	3.801569e-80
2	5	6.119937e-80
2	6	6.149215e-80
2	7	3.965776e-80
2	8	1.789093e-80
2	9	2.823887e-83
2	10	0.000000e+00
2	11	0.000000e+00
3	0	0.000000e+00
3	1	1.313775e-81
3	2	1.395088e-80
3	3	1.241314e-79
3	4	5.581171e-80
3	5	9.516956e-80
3	6	1.138998e-79
3	7	5.083207e-80
3	8	3.542572e-80
3	9	7.268762e-83
3	10	0.000000e+00
3	11	0.000000e+00
4	0	0.000000e+00
4	1	4.885912e-81
4	2	3.801569e-80
4	3	5.581171e-80
4	4	3.553174e-79
4	5	2.489204e-79
4	6	2.683892e-79
4	7	1.633863e-79
4	8	7.775741e-80
4	9	1.626066e-82
4	10	0.000000e+00
4	11	0.000000e+00
5	0	0.000000e+00
5	1	9.862983e-81
5	2	6.119937e-80
5	3	9.516956e-80
5	4	2.489204e-79
5	5	9.133117e-79
5	6	4.982678e-79
5	7	2.694661e-79
5	8	1.180911e-79
5	9	2.314675e-82
5	10	0.000000e+00
5	11	0.000000e+00
6	0	0.000000e+00
6	1	8.056612e-81
6	2	6.149215e-80
6	3	1.138998e-79
6	4	2.683892e-79
6	5	4.982678e-79
6	6	1.452911e-78
6	7	3.715296e-79
6	8	1.345243e-79
6	9	3.453844e-82
6	10	0.000000e+00
6	11	0.000000e+00
7	0	0.000000e+00
7	1	3.968023e-81
7	2	3.965776e-80
7	3	5.083207e-80
7	4	1.633863e-79
7	5	2.694661e-79
7	6	3.715296e-79
7	7	1.237835e-78
7	8	1.033692e-79
7	9	2.907950e-82
7	10	0.000000e+00
7	11	0.000000e+00
8	0	0.000000e+00
8	1	2.045530e-81
8	2	1.789093e-80
8	3	3.542572e-80
8	4	7.775741e-80
8	5	1.180911e-79
8	6	1.345243e-79
8	7	1.033692e-79
8	8	2.029873e-79
8	9	1.729850e-82
8	10	0.000000e+00
8	11	0.000000e+00
9	0	0.000000e+00
9	1	6.087038e-85
9	2	2.823887e-83
9	3	7.268762e-83
9	4	1.626066e-82
9	5	2.314675e-82
9	6	3.453844e-82
9	7	2.907950e-82
9	8	1.729850e-82
9	9	5.161394e-82
9	10	0.000000e+00
9	11	0.000000e+00
10	0	0.000000e+00
10	1	0.000000e+00
10	2	0.000000e+00
10	3	0.000000e+00
10	4	0.000000e+00
10	5	0.000000e+00
10	6	0.000000e+00
10	7	0.000000e+00
10	8	0.000000e+00
10	9	0.000000e+00
10	10	0.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_theta_carbon.txt <==
# X-axis: Muon Theta (Degrees)
# Y-axis: d#sigma/d#theta_{#mu} (cm^{2}/Degree/nucleon)
# X	Content	Error
0.5	1.279953e-41	6.227215e-42
1.5	4.784632e-41	1.590497e-41
2.5	1.189404e-40	2.974860e-41
3.5	2.181565e-40	4.496457e-41
4.5	2.566996e-40	5.281719e-41
5.5	2.178003e-40	4.856831e-41
6.5	2.081788e-40	5.474991e-41
7.5	2.210977e-40	5.837272e-41
8.5	1.880859e-40	5.490692e-41
9.5	8.938573e-41	4.658135e-41
10.5	1.261427e-40	5.165977e-41
11.5	6.861780e-41	4.855930e-41
13	1.642354e-40	6.462386e-41
15.5	2.068580e-41	4.415536e-41


==> anc/absolute/muon/absolute_xsec_muon_theta_carbon_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	2.226977e-01
1	3	1.873597e-01
1	4	2.543253e-01
1	5	2.550171e-01
1	6	2.353136e-01
1	7	2.455226e-01
1	8	2.235376e-01
1	9	1.980367e-01
1	10	1.490482e-01
1	11	1.331363e-01
1	12	1.194846e-01
1	13	1.783111e-01
1	14	4.423570e-02
1	15	0.000000e+00
2	0	0.000000e+00
2	1	2.226977e-01
2	2	1.000000e+00
2	3	2.875364e-01
2	4	4.161695e-01
2	5	4.298592e-01
2	6	3.842783e-01
2	7	4.124112e-01
2	8	3.672754e-01
2	9	3.386004e-01
2	10	2.433538e-01
2	11	2.032858e-01
2	12	1.277391e-01
2	13	2.947293e-01
2	14	1.605266e-01
2	15	0.000000e+00
3	0	0.000000e+00
3	1	1.873597e-01
3	2	2.875364e-01
3	3	1.000000e+00
3	4	3.820958e-01
3	5	4.013798e-01
3	6	4.031189e-01
3	7	3.826314e-01
3	8	3.479800e-01
3	9	3.324329e-01
3	10	2.406239e-01
3	11	2.023235e-01
3	12	1.275604e-01
3	13	2.838573e-01
3	14	9.739356e-02
3	15	0.000000e+00
4	0	0.000000e+00
4	1	2.543253e-01
4	2	4.161695e-01
4	3	3.820958e-01
4	4	1.000000e+00
4	5	5.493413e-01
4	6	4.998538e-01
4	7	5.368027e-01
4	8	4.643969e-01
4	9	4.408630e-01
4	10	2.974427e-01
4	11	2.733328e-01
4	12	1.465227e-01
4	13	3.622575e-01
4	14	1.940214e-01
4	15	0.000000e+00
5	0	0.000000e+00
5	1	2.550171e-01
5	2	4.298592e-01
5	3	4.013798e-01
5	4	5.493413e-01
5	5	1.000000e+00
5	6	5.424107e-01
5	7	5.648099e-01
5	8	4.874055e-01
5	9	4.480582e-01
5	10	3.261528e-01
5	11	2.860692e-01
5	12	1.641753e-01
5	13	3.797578e-01
5	14	2.195211e-01
5	15	0.000000e+00
6	0	0.000000e+00
6	1	2.353136e-01
6	2	3.842783e-01
6	3	4.031189e-01
6	4	4.998538e-01
6	5	5.424107e-01
6	6	1.000000e+00
6	7	5.627132e-01
6	8	4.747350e-01
6	9	4.462809e-01
6	10	3.481047e-01
6	11	2.956568e-01
6	12	1.722099e-01
6	13	3.806682e-01
6	14	2.197960e-01
6	15	0.000000e+00
7	0	0.000000e+00
7	1	2.455226e-01
7	2	4.124112e-01
7	3	3.826314e-01
7	4	5.368027e-01
7	5	5.648099e-01
7	6	5.627132e-01
7	7	1.000000e+00
7	8	5.416924e-01
7	9	4.857694e-01
7	10	3.686588e-01
7	11	3.034308e-01
7	12	1.955546e-01
7	13	4.216876e-01
7	14	2.739206e-01
7	15	0.000000e+00
8	0	0.000000e+00
8	1	2.235376e-01
8	2	3.672754e-01
8	3	3.479800e-01
8	4	4.643969e-01
8	5	4.874055e-01
8	6	4.747350e-01
8	7	5.416924e-01
8	8	1.000000e+00
8	9	4.840598e-01
8	10	3.103136e-01
8	11	2.504423e-01
8	12	1.707531e-01
8	13	4.082933e-01
8	14	2.695820e-01
8	15	0.000000e+00
9	0	0.000000e+00
9	1	1.980367e-01
9	2	3.386004e-01
9	3	3.324329e-01
9	4	4.408630e-01
9	5	4.480582e-01
9	6	4.462809e-01
9	7	4.857694e-01
9	8	4.840598e-01
9	9	1.000000e+00
9	10	3.206480e-01
9	11	2.407230e-01
9	12	1.477161e-01
9	13	3.830253e-01
9	14	2.473052e-01
9	15	0.000000e+00
10	0	0.000000e+00
10	1	1.490482e-01
10	2	2.433538e-01
10	3	2.406239e-01
10	4	2.974427e-01
10	5	3.261528e-01
10	6	3.481047e-01
10	7	3.686588e-01
10	8	3.103136e-01
10	9	3.206480e-01
10	10	1.000000e+00
10	11	2.287477e-01
10	12	1.843683e-01
10	13	3.081842e-01
10	14	1.820897e-01
10	15	0.000000e+00
11	0	0.000000e+00
11	1	1.331363e-01
11	2	2.032858e-01
11	3	2.023235e-01
11	4	2.733328e-01
11	5	2.860692e-01
11	6	2.956568e-01
11	7	3.034308e-01
11	8	2.504423e-01
11	9	2.407230e-01
11	10	2.287477e-01
11	11	1.000000e+00
11	12	2.168111e-01
11	13	2.255527e-01
11	14	1.167232e-01
11	15	0.000000e+00
12	0	0.000000e+00
12	1	1.194846e-01
12	2	1.277391e-01
12	3	1.275604e-01
12	4	1.465227e-01
12	5	1.641753e-01
12	6	1.722099e-01
12	7	1.955546e-01
12	8	1.707531e-01
12	9	1.477161e-01
12	10	1.843683e-01
12	11	2.168111e-01
12	12	1.000000e+00
12	13	1.782874e-01
12	14	2.605418e-02
12	15	0.000000e+00
13	0	0.000000e+00
13	1	1.783111e-01
13	2	2.947293e-01
13	3	2.838573e-01
13	4	3.622575e-01
13	5	3.797578e-01
13	6	3.806682e-01
13	7	4.216876e-01
13	8	4.082933e-01
13	9	3.830253e-01
13	10	3.081842e-01
13	11	2.255527e-01
13	12	1.782874e-01
13	13	1.000000e+00
13	14	2.196300e-01
13	15	0.000000e+00
14	0	0.000000e+00
14	1	4.423570e-02
14	2	1.605266e-01
14	3	9.739356e-02
14	4	1.940214e-01
14	5	2.195211e-01
14	6	2.197960e-01
14	7	2.739206e-01
14	8	2.695820e-01
14	9	2.473052e-01
14	10	1.820897e-01
14	11	1.167232e-01
14	12	2.605418e-02
14	13	2.196300e-01
14	14	1.000000e+00
14	15	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_theta_carbon_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
1	0	0.000000e+00
1	1	3.877821e-83
1	2	2.205679e-83
1	3	3.470856e-83
1	4	7.121209e-83
1	5	8.387615e-83
1	6	7.116951e-83
1	7	8.370834e-83
1	8	8.125579e-83
1	9	6.771216e-83
1	10	4.323472e-83
1	11	4.282947e-83
1	12	3.613085e-83
1	13	7.175714e-83
1	14	1.216327e-83
1	15	0.000000e+00
2	0	0.000000e+00
2	1	2.205679e-83
2	2	2.529679e-82
2	3	1.360480e-82
2	4	2.976277e-82
2	5	3.611057e-82
2	6	2.968463e-82
2	7	3.591257e-82
2	8	3.409844e-82
2	9	2.956972e-82
2	10	1.802947e-82
2	11	1.670292e-82
2	12	9.865724e-83
2	13	3.029347e-82
2	14	1.127361e-82
2	15	0.000000e+00
3	0	0.000000e+00
3	1	3.470856e-83
3	2	1.360480e-82
3	3	8.849791e-82
3	4	5.111038e-82
3	5	6.306630e-82
3	6	5.824420e-82
3	7	6.232044e-82
3	8	6.042695e-82
3	9	5.429972e-82
3	10	3.334396e-82
3	11	3.109319e-82
3	12	1.842701e-82
3	13	5.457070e-82
3	14	1.279323e-82
3	15	0.000000e+00
4	0	0.000000e+00
4	1	7.121209e-83
4	2	2.976277e-82
4	3	5.111038e-82
4	4	2.021812e-81
4	5	1.304632e-81
4	6	1.091607e-81
4	7	1.321504e-81
4	8	1.218904e-81
4	9	1.088432e-81
4	10	6.229968e-82
4	11	6.349136e-82
4	12	3.199247e-82
4	13	1.052642e-81
4	14	3.852152e-82
4	15	0.000000e+00
5	0	0.000000e+00
5	1	8.387615e-83
5	2	3.611057e-82
5	3	6.306630e-82
5	4	1.304632e-81
5	5	2.789656e-81
5	6	1.391415e-81
5	7	1.633281e-81
5	8	1.502712e-81
5	9	1.299382e-81
5	10	8.024324e-82
5	11	7.805468e-82
5	12	4.210711e-82
5	13	1.296209e-81
5	14	5.119589e-82
5	15	0.000000e+00
6	0	0.000000e+00
6	1	7.116951e-83
6	2	2.968463e-82
6	3	5.824420e-82
6	4	1.091607e-81
6	5	1.391415e-81
6	6	2.358881e-81
6	7	1.496317e-81
6	8	1.345904e-81
6	9	1.190114e-81
6	10	7.875442e-82
6	11	7.418112e-82
6	12	4.061474e-82
6	13	1.194793e-81
6	14	4.713639e-82
6	15	0.000000e+00
7	0	0.000000e+00
7	1	8.370834e-83
7	2	3.591257e-82
7	3	6.232044e-82
7	4	1.321504e-81
7	5	1.633281e-81
7	6	1.496317e-81
7	7	2.997552e-81
7	8	1.731195e-81
7	9	1.460295e-81
7	10	9.401995e-82
7	11	8.582139e-82
7	12	5.199048e-82
7	13	1.491994e-81
7	14	6.622035e-82
7	15	0.000000e+00
8	0	0.000000e+00
8	1	8.125579e-83
8	2	3.409844e-82
8	3	6.042695e-82
8	4	1.218904e-81
8	5	1.502712e-81
8	6	1.345904e-81
8	7	1.731195e-81
8	8	3.407374e-81
8	9	1.551444e-81
8	10	8.437674e-82
8	11	7.552139e-82
8	12	4.840060e-82
8	13	1.540193e-81
8	14	6.948391e-82
8	15	0.000000e+00
9	0	0.000000e+00
9	1	6.771216e-83
9	2	2.956972e-82
9	3	5.429972e-82
9	4	1.088432e-81
9	5	1.299382e-81
9	6	1.190114e-81
9	7	1.460295e-81
9	8	1.551444e-81
9	9	3.014770e-81
9	10	8.201016e-82
9	11	6.828056e-82
9	12	3.938468e-82
9	13	1.359088e-81
9	14	5.995754e-82
9	15	0.000000e+00
10	0	0.000000e+00
10	1	4.323472e-83
10	2	1.802947e-82
10	3	3.334396e-82
10	4	6.229968e-82
10	5	8.024324e-82
10	6	7.875442e-82
10	7	9.401995e-82
10	8	8.437674e-82
10	9	8.201016e-82
10	10	2.169822e-81
10	11	5.504544e-82
10	12	4.170332e-82
10	13	9.277167e-82
10	14	3.745251e-82
10	15	0.000000e+00
11	0	0.000000e+00
11	1	4.282947e-83
11	2	1.670292e-82
11	3	3.109319e-82
11	4	6.349136e-82
11	5	7.805468e-82
11	6	7.418112e-82
11	7	8.582139e-82
11	8	7.552139e-82
11	9	6.828056e-82
11	10	5.504544e-82
11	11	2.668732e-81
11	12	5.438842e-82
11	13	7.529974e-82
11	14	2.662522e-82
11	15	0.000000e+00
12	0	0.000000e+00
12	1	3.613085e-83
12	2	9.865724e-83
12	3	1.842701e-82
12	4	3.199247e-82
12	5	4.210711e-82
12	6	4.061474e-82
12	7	5.199048e-82
12	8	4.840060e-82
12	9	3.938468e-82
12	10	4.170332e-82
12	11	5.438842e-82
12	12	2.358005e-81
12	13	5.594820e-82
12	14	5.586417e-83
12	15	0.000000e+00
13	0	0.000000e+00
13	1	7.175714e-83
13	2	3.029347e-82
13	3	5.457070e-82
13	4	1.052642e-81
13	5	1.296209e-81
13	6	1.194793e-81
13	7	1.491994e-81
13	8	1.540193e-81
13	9	1.359088e-81
13	10	9.277167e-82
13	11	7.529974e-82
13	12	5.594820e-82
13	13	4.176244e-81
13	14	6.267119e-82
13	15	0.000000e+00
14	0	0.000000e+00
14	1	1.216327e-83
14	2	1.127361e-82
14	3	1.279323e-82
14	4	3.852152e-82
14	5	5.119589e-82
14	6	4.713639e-82
14	7	6.622035e-82
14	8	6.948391e-82
14	9	5.995754e-82
14	10	3.745251e-82
14	11	2.662522e-82
14	12	5.586417e-83
14	13	6.267119e-82
14	14	1.949696e-81
14	15	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_theta_ch.txt <==
# X-axis: Muon Theta (Degrees)
# Y-axis: d#sigma/d#theta_{#mu} (cm^{2}/Degree/nucleon)
# X	Content	Error
0.5	9.745257e-42	1.294478e-42
1.5	4.398613e-41	4.920424e-42
2.5	9.564467e-41	1.003691e-41
3.5	1.439979e-40	1.545815e-41
4.5	2.051341e-40	2.095030e-41
5.5	2.245335e-40	2.491299e-41
6.5	2.424081e-40	2.723634e-41
7.5	2.144591e-40	2.670653e-41
8.5	1.911118e-40	2.461660e-41
9.5	1.534489e-40	2.305321e-41
10.5	1.204191e-40	1.991725e-41
11.5	9.834880e-41	1.686571e-41
13	7.505831e-41	1.874963e-41
15.5	4.599560e-41	1.906920e-41


==> anc/absolute/muon/absolute_xsec_muon_theta_ch_carbon_flux.txt <==
# X-axis: Muon Theta (Degrees)
# Y-axis: d#sigma/d#theta_{#mu} (cm^{2}/Degree/nucleon)
# X	Content	Error
0.5	1.029293e-41	1.349879e-42
1.5	4.448556e-41	4.988312e-42
2.5	9.816136e-41	1.026708e-41
3.5	1.439413e-40	1.558668e-41
4.5	2.086750e-40	2.111534e-41
5.5	2.282489e-40	2.521852e-41
6.5	2.506084e-40	2.778309e-41
7.5	2.154272e-40	2.667134e-41
8.5	1.905076e-40	2.431802e-41
9.5	1.558491e-40	2.269963e-41
10.5	1.203155e-40	1.965342e-41
11.5	9.834808e-41	1.640170e-41
13	7.462127e-41	1.790517e-41
15.5	4.567434e-41	1.844496e-41


==> anc/absolute/muon/absolute_xsec_muon_theta_ch_carbon_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	8.149472e-01
1	3	7.986094e-01
1	4	7.930673e-01
1	5	7.796775e-01
1	6	7.702424e-01
1	7	7.569763e-01
1	8	7.377291e-01
1	9	7.355468e-01
1	10	7.166412e-01
1	11	6.978915e-01
1	12	6.983702e-01
1	13	6.153172e-01
1	14	5.352958e-01
1	15	0.000000e+00
2	0	0.000000e+00
2	1	8.149472e-01
2	2	1.000000e+00
2	3	9.222499e-01
2	4	9.107226e-01
2	5	9.055604e-01
2	6	9.041894e-01
2	7	8.905434e-01
2	8	8.742932e-01
2	9	8.683023e-01
2	10	8.448604e-01
2	11	8.337745e-01
2	12	8.236652e-01
2	13	7.712352e-01
2	14	6.968361e-01
2	15	0.000000e+00
3	0	0.000000e+00
3	1	7.986094e-01
3	2	9.222499e-01
3	3	1.000000e+00
3	4	9.519611e-01
3	5	9.482309e-01
3	6	9.432573e-01
3	7	9.278934e-01
3	8	9.046604e-01
3	9	8.957136e-01
3	10	8.691406e-01
3	11	8.515624e-01
3	12	8.366938e-01
3	13	7.828652e-01
3	14	7.037674e-01
3	15	0.000000e+00
4	0	0.000000e+00
4	1	7.930673e-01
4	2	9.107226e-01
4	3	9.519611e-01
4	4	1.000000e+00
4	5	9.649394e-01
4	6	9.616833e-01
4	7	9.483610e-01
4	8	9.284288e-01
4	9	9.203238e-01
4	10	8.966857e-01
4	11	8.743532e-01
4	12	8.573236e-01
4	13	8.185962e-01
4	14	7.438777e-01
4	15	0.000000e+00
5	0	0.000000e+00
5	1	7.796775e-01
5	2	9.055604e-01
5	3	9.482309e-01
5	4	9.649394e-01
5	5	1.000000e+00
5	6	9.677100e-01
5	7	9.632319e-01
5	8	9.441966e-01
5	9	9.346973e-01
5	10	9.072819e-01
5	11	8.836511e-01
5	12	8.702412e-01
5	13	8.334313e-01
5	14	7.629338e-01
5	15	0.000000e+00
6	0	0.000000e+00
6	1	7.702424e-01
6	2	9.041894e-01
6	3	9.432573e-01
6	4	9.616833e-01
6	5	9.677100e-01
6	6	1.000000e+00
6	7	9.733998e-01
6	8	9.616006e-01
6	9	9.554613e-01
6	10	9.353357e-01
6	11	9.157762e-01
6	12	8.993384e-01
6	13	8.756349e-01
6	14	8.078934e-01
6	15	0.000000e+00
7	0	0.000000e+00
7	1	7.569763e-01
7	2	8.905434e-01
7	3	9.278934e-01
7	4	9.483610e-01
7	5	9.632319e-01
7	6	9.733998e-01
7	7	1.000000e+00
7	8	9.738167e-01
7	9	9.685072e-01
7	10	9.505529e-01
7	11	9.306987e-01
7	12	9.177409e-01
7	13	8.977350e-01
7	14	8.339904e-01
7	15	0.000000e+00
8	0	0.000000e+00
8	1	7.377291e-01
8	2	8.742932e-01
8	3	9.046604e-01
8	4	9.284288e-01
8	5	9.441966e-01
8	6	9.616006e-01
8	7	9.738167e-01
8	8	1.000000e+00
8	9	9.750850e-01
8	10	9.662818e-01
8	11	9.517896e-01
8	12	9.367926e-01
8	13	9.270788e-01
8	14	8.699891e-01
8	15	0.000000e+00
9	0	0.000000e+00
9	1	7.355468e-01
9	2	8.683023e-01
9	3	8.957136e-01
9	4	9.203238e-01
9	5	9.346973e-01
9	6	9.554613e-01
9	7	9.685072e-01
9	8	9.750850e-01
9	9	1.000000e+00
9	10	9.694063e-01
9	11	9.568033e-01
9	12	9.441327e-01
9	13	9.282597e-01
9	14	8.655828e-01
9	15	0.000000e+00
10	0	0.000000e+00
10	1	7.166412e-01
10	2	8.448604e-01
10	3	8.691406e-01
10	4	8.966857e-01
10	5	9.072819e-01
10	6	9.353357e-01
10	7	9.505529e-01
10	8	9.662818e-01
10	9	9.694063e-01
10	10	1.000000e+00
10	11	9.650268e-01
10	12	9.501645e-01
10	13	9.408502e-01
10	14	8.794937e-01
10	15	0.000000e+00
11	0	0.000000e+00
11	1	6.978915e-01
11	2	8.337745e-01
11	3	8.515624e-01
11	4	8.743532e-01
11	5	8.836511e-01
11	6	9.157762e-01
11	7	9.306987e-01
11	8	9.517896e-01
11	9	9.568033e-01
11	10	9.650268e-01
11	11	1.000000e+00
11	12	9.544494e-01
11	13	9.351445e-01
11	14	8.683629e-01
11	15	0.000000e+00
12	0	0.000000e+00
12	1	6.983702e-01
12	2	8.236652e-01
12	3	8.366938e-01
12	4	8.573236e-01
12	5	8.702412e-01
12	6	8.993384e-01
12	7	9.177409e-01
12	8	9.367926e-01
12	9	9.441327e-01
12	10	9.501645e-01
12	11	9.544494e-01
12	12	1.000000e+00
12	13	9.173681e-01
12	14	8.454281e-01
12	15	0.000000e+00
13	0	0.000000e+00
13	1	6.153172e-01
13	2	7.712352e-01
13	3	7.828652e-01
13	4	8.185962e-01
13	5	8.334313e-01
13	6	8.756349e-01
13	7	8.977350e-01
13	8	9.270788e-01
13	9	9.282597e-01
13	10	9.408502e-01
13	11	9.351445e-01
13	12	9.173681e-01
13	13	1.000000e+00
13	14	9.614798e-01
13	15	0.000000e+00
14	0	0.000000e+00
14	1	5.352958e-01
14	2	6.968361e-01
14	3	7.037674e-01
14	4	7.438777e-01
14	5	7.629338e-01
14	6	8.078934e-01
14	7	8.339904e-01
14	8	8.699891e-01
14	9	8.655828e-01
14	10	8.794937e-01
14	11	8.683629e-01
14	12	8.454281e-01
14	13	9.614798e-01
14	14	1.000000e+00
14	15	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_theta_ch_carbon_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
1	0	0.000000e+00
1	1	1.822173e-84
1	2	5.487542e-84
1	3	1.106817e-83
1	4	1.668623e-83
1	5	2.222326e-83
1	6	2.622055e-83
1	7	2.838949e-83
1	8	2.656052e-83
1	9	2.414533e-83
1	10	2.195914e-83
1	11	1.851487e-83
1	12	1.546213e-83
1	13	1.487210e-83
1	14	1.332804e-83
1	15	0.000000e+00
2	0	0.000000e+00
2	1	5.487542e-84
2	2	2.488326e-83
2	3	4.723338e-83
2	4	7.080978e-83
2	5	9.538259e-83
2	6	1.137451e-82
2	7	1.234211e-82
2	8	1.163203e-82
2	9	1.053302e-82
2	10	9.566595e-83
2	11	8.174107e-83
2	12	6.738965e-83
2	13	6.888410e-83
2	14	6.411536e-83
2	15	0.000000e+00
3	0	0.000000e+00
3	1	1.106817e-83
3	2	4.723338e-83
3	3	1.054129e-82
3	4	1.523419e-82
3	5	2.055696e-82
3	6	2.442287e-82
3	7	2.646826e-82
3	8	2.477292e-82
3	9	2.236372e-82
3	10	2.025609e-82
3	11	1.718309e-82
3	12	1.408971e-82
3	13	1.439171e-82
3	14	1.332765e-82
3	15	0.000000e+00
4	0	0.000000e+00
4	1	1.668623e-83
4	2	7.080978e-83
4	3	1.523419e-82
4	4	2.429444e-82
4	5	3.175788e-82
4	6	3.780117e-82
4	7	4.106839e-82
4	8	3.859641e-82
4	9	3.488368e-82
4	10	3.172580e-82
4	11	2.678418e-82
4	12	2.191730e-82
4	13	2.284556e-82
4	14	2.138616e-82
4	15	0.000000e+00
5	0	0.000000e+00
5	1	2.222326e-83
5	2	9.538259e-83
5	3	2.055696e-82
5	4	3.175788e-82
5	5	4.458575e-82
5	6	5.153033e-82
5	7	5.650793e-82
5	8	5.317473e-82
5	9	4.799513e-82
5	10	4.348696e-82
5	11	3.667051e-82
5	12	3.013884e-82
5	13	3.150985e-82
5	14	2.971410e-82
5	15	0.000000e+00
6	0	0.000000e+00
6	1	2.622055e-83
6	2	1.137451e-82
6	3	2.442287e-82
6	4	3.780117e-82
6	5	5.153033e-82
6	6	6.359740e-82
6	7	6.820111e-82
6	8	6.467840e-82
6	9	5.859504e-82
6	10	5.354340e-82
6	11	4.538863e-82
6	12	3.719903e-82
6	13	3.953860e-82
6	14	3.757954e-82
6	15	0.000000e+00
7	0	0.000000e+00
7	1	2.838949e-83
7	2	1.234211e-82
7	3	2.646826e-82
7	4	4.106839e-82
7	5	5.650793e-82
7	6	6.820111e-82
7	7	7.719000e-82
7	8	7.216101e-82
7	9	6.543521e-82
7	10	5.994812e-82
7	11	5.081918e-82
7	12	4.182052e-82
7	13	4.465881e-82
7	14	4.273851e-82
7	15	0.000000e+00
8	0	0.000000e+00
8	1	2.656052e-83
8	2	1.163203e-82
8	3	2.477292e-82
8	4	3.859641e-82
8	5	5.317473e-82
8	6	6.467840e-82
8	7	7.216101e-82
8	8	7.113604e-82
8	9	6.324344e-82
8	10	5.850156e-82
8	11	4.989119e-82
8	12	4.098049e-82
8	13	4.427311e-82
8	14	4.279928e-82
8	15	0.000000e+00
9	0	0.000000e+00
9	1	2.414533e-83
9	2	1.053302e-82
9	3	2.236372e-82
9	4	3.488368e-82
9	5	4.799513e-82
9	6	5.859504e-82
9	7	6.543521e-82
9	8	6.324344e-82
9	9	5.913659e-82
9	10	5.351220e-82
9	11	4.572870e-82
9	12	3.765737e-82
9	13	4.041812e-82
9	14	3.882527e-82
9	15	0.000000e+00
10	0	0.000000e+00
10	1	2.195914e-83
10	2	9.566595e-83
10	3	2.025609e-82
10	4	3.172580e-82
10	5	4.348696e-82
10	6	5.354340e-82
10	7	5.994812e-82
10	8	5.850156e-82
10	9	5.351220e-82
10	10	5.152732e-82
10	11	4.305229e-82
10	12	3.537581e-82
10	13	3.823999e-82
10	14	3.682386e-82
10	15	0.000000e+00
11	0	0.000000e+00
11	1	1.851487e-83
11	2	8.174107e-83
11	3	1.718309e-82
11	4	2.678418e-82
11	5	3.667051e-82
11	6	4.538863e-82
11	7	5.081918e-82
11	8	4.989119e-82
11	9	4.572870e-82
11	10	4.305229e-82
11	11	3.862568e-82
11	12	3.076662e-82
11	13	3.290753e-82
11	14	3.147872e-82
11	15	0.000000e+00
12	0	0.000000e+00
12	1	1.546213e-83
12	2	6.738965e-83
12	3	1.408971e-82
12	4	2.191730e-82
12	5	3.013884e-82
12	6	3.719903e-82
12	7	4.182052e-82
12	8	4.098049e-82
12	9	3.765737e-82
12	10	3.537581e-82
12	11	3.076662e-82
12	12	2.690157e-82
12	13	2.694083e-82
12	14	2.557663e-82
12	15	0.000000e+00
13	0	0.000000e+00
13	1	1.487210e-83
13	2	6.888410e-83
13	3	1.439171e-82
13	4	2.284556e-82
13	5	3.150985e-82
13	6	3.953860e-82
13	7	4.465881e-82
13	8	4.427311e-82
13	9	4.041812e-82
13	10	3.823999e-82
13	11	3.290753e-82
13	12	2.694083e-82
13	13	3.205952e-82
13	14	3.175385e-82
13	15	0.000000e+00
14	0	0.000000e+00
14	1	1.332804e-83
14	2	6.411536e-83
14	3	1.332765e-82
14	4	2.138616e-82
14	5	2.971410e-82
14	6	3.757954e-82
14	7	4.273851e-82
14	8	4.279928e-82
14	9	3.882527e-82
14	10	3.682386e-82
14	11	3.147872e-82
14	12	2.557663e-82
14	13	3.175385e-82
14	14	3.402166e-82
14	15	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_theta_ch_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	8.529947e-01
1	3	8.252068e-01
1	4	8.127477e-01
1	5	7.984251e-01
1	6	7.881267e-01
1	7	7.756610e-01
1	8	7.550166e-01
1	9	7.527310e-01
1	10	7.359341e-01
1	11	7.152459e-01
1	12	7.140430e-01
1	13	6.318405e-01
1	14	5.494463e-01
1	15	0.000000e+00
2	0	0.000000e+00
2	1	8.529947e-01
2	2	1.000000e+00
2	3	9.364250e-01
2	4	9.253352e-01
2	5	9.200246e-01
2	6	9.150734e-01
2	7	9.018427e-01
2	8	8.829433e-01
2	9	8.773150e-01
2	10	8.523206e-01
2	11	8.396345e-01
2	12	8.292452e-01
2	13	7.748256e-01
2	14	7.027261e-01
2	15	0.000000e+00
3	0	0.000000e+00
3	1	8.252068e-01
3	2	9.364250e-01
3	3	1.000000e+00
3	4	9.617093e-01
3	5	9.577607e-01
3	6	9.525606e-01
3	7	9.366038e-01
3	8	9.137600e-01
3	9	9.039702e-01
3	10	8.765540e-01
3	11	8.590483e-01
3	12	8.420948e-01
3	13	7.903023e-01
3	14	7.134483e-01
3	15	0.000000e+00
4	0	0.000000e+00
4	1	8.127477e-01
4	2	9.253352e-01
4	3	9.617093e-01
4	4	1.000000e+00
4	5	9.729389e-01
4	6	9.676455e-01
4	7	9.545765e-01
4	8	9.340244e-01
4	9	9.247108e-01
4	10	8.994373e-01
4	11	8.773033e-01
4	12	8.603111e-01
4	13	8.193674e-01
4	14	7.466822e-01
4	15	0.000000e+00
5	0	0.000000e+00
5	1	7.984251e-01
5	2	9.200246e-01
5	3	9.577607e-01
5	4	9.729389e-01
5	5	1.000000e+00
5	6	9.743769e-01
5	7	9.696374e-01
5	8	9.496626e-01
5	9	9.407542e-01
5	10	9.124255e-01
5	11	8.899724e-01
5	12	8.757978e-01
5	13	8.372878e-01
5	14	7.689373e-01
5	15	0.000000e+00
6	0	0.000000e+00
6	1	7.881267e-01
6	2	9.150734e-01
6	3	9.525606e-01
6	4	9.676455e-01
6	5	9.743769e-01
6	6	1.000000e+00
6	7	9.786250e-01
6	8	9.667294e-01
6	9	9.602839e-01
6	10	9.387777e-01
6	11	9.204482e-01
6	12	9.032974e-01
6	13	8.797781e-01
6	14	8.142719e-01
6	15	0.000000e+00
7	0	0.000000e+00
7	1	7.756610e-01
7	2	9.018427e-01
7	3	9.366038e-01
7	4	9.545765e-01
7	5	9.696374e-01
7	6	9.786250e-01
7	7	1.000000e+00
7	8	9.785645e-01
7	9	9.734348e-01
7	10	9.553812e-01
7	11	9.362799e-01
7	12	9.238091e-01
7	13	9.016906e-01
7	14	8.398480e-01
7	15	0.000000e+00
8	0	0.000000e+00
8	1	7.550166e-01
8	2	8.829433e-01
8	3	9.137600e-01
8	4	9.340244e-01
8	5	9.496626e-01
8	6	9.667294e-01
8	7	9.785645e-01
8	8	1.000000e+00
8	9	9.802824e-01
8	10	9.702907e-01
8	11	9.566196e-01
8	12	9.445909e-01
8	13	9.298137e-01
8	14	8.733472e-01
8	15	0.000000e+00
9	0	0.000000e+00
9	1	7.527310e-01
9	2	8.773150e-01
9	3	9.039702e-01
9	4	9.247108e-01
9	5	9.407542e-01
9	6	9.602839e-01
9	7	9.734348e-01
9	8	9.802824e-01
9	9	1.000000e+00
9	10	9.745457e-01
9	11	9.635506e-01
9	12	9.518627e-01
9	13	9.322113e-01
9	14	8.707741e-01
9	15	0.000000e+00
10	0	0.000000e+00
10	1	7.359341e-01
10	2	8.523206e-01
10	3	8.765540e-01
10	4	8.994373e-01
10	5	9.124255e-01
10	6	9.387777e-01
10	7	9.553812e-01
10	8	9.702907e-01
10	9	9.745457e-01
10	10	1.000000e+00
10	11	9.712206e-01
10	12	9.596065e-01
10	13	9.463300e-01
10	14	8.865268e-01
10	15	0.000000e+00
11	0	0.000000e+00
11	1	7.152459e-01
11	2	8.396345e-01
11	3	8.590483e-01
11	4	8.773033e-01
11	5	8.899724e-01
11	6	9.204482e-01
11	7	9.362799e-01
11	8	9.566196e-01
11	9	9.635506e-01
11	10	9.712206e-01
11	11	1.000000e+00
11	12	9.639974e-01
11	13	9.406024e-01
11	14	8.738698e-01
11	15	0.000000e+00
12	0	0.000000e+00
12	1	7.140430e-01
12	2	8.292452e-01
12	3	8.420948e-01
12	4	8.603111e-01
12	5	8.757978e-01
12	6	9.032974e-01
12	7	9.238091e-01
12	8	9.445909e-01
12	9	9.518627e-01
12	10	9.596065e-01
12	11	9.639974e-01
12	12	1.000000e+00
12	13	9.273156e-01
12	14	8.573850e-01
12	15	0.000000e+00
13	0	0.000000e+00
13	1	6.318405e-01
13	2	7.748256e-01
13	3	7.903023e-01
13	4	8.193674e-01
13	5	8.372878e-01
13	6	8.797781e-01
13	7	9.016906e-01
13	8	9.298137e-01
13	9	9.322113e-01
13	10	9.463300e-01
13	11	9.406024e-01
13	12	9.273156e-01
13	13	1.000000e+00
13	14	9.671522e-01
13	15	0.000000e+00
14	0	0.000000e+00
14	1	5.494463e-01
14	2	7.027261e-01
14	3	7.134483e-01
14	4	7.466822e-01
14	5	7.689373e-01
14	6	8.142719e-01
14	7	8.398480e-01
14	8	8.733472e-01
14	9	8.707741e-01
14	10	8.865268e-01
14	11	8.738698e-01
14	12	8.573850e-01
14	13	9.671522e-01
14	14	1.000000e+00
14	15	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_theta_ch_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
1	0	0.000000e+00
1	1	1.675673e-84
1	2	5.433047e-84
1	3	1.072155e-83
1	4	1.626326e-83
1	5	2.165305e-83
1	6	2.541655e-83
1	7	2.734735e-83
1	8	2.610169e-83
1	9	2.398625e-83
1	10	2.196165e-83
1	11	1.844079e-83
1	12	1.558919e-83
1	13	1.533539e-83
1	14	1.356289e-83
1	15	0.000000e+00
2	0	0.000000e+00
2	1	5.433047e-84
2	2	2.421058e-83
2	3	4.624617e-83
2	4	7.038158e-83
2	5	9.484018e-83
2	6	1.121720e-82
2	7	1.208599e-82
2	8	1.160253e-82
2	9	1.062640e-82
2	10	9.668006e-83
2	11	8.228531e-83
2	12	6.881610e-83
2	13	7.148240e-83
2	14	6.593577e-83
2	15	0.000000e+00
3	0	0.000000e+00
3	1	1.072155e-83
3	2	4.624617e-83
3	3	1.007396e-82
3	4	1.492112e-82
3	5	2.013945e-82
3	6	2.381873e-82
3	7	2.560382e-82
3	8	2.449344e-82
3	9	2.233481e-82
3	10	2.028197e-82
3	11	1.717304e-82
3	12	1.425495e-82
3	13	1.487257e-82
3	14	1.365511e-82
3	15	0.000000e+00
4	0	0.000000e+00
4	1	1.626326e-83
4	2	7.038158e-83
4	3	1.492112e-82
4	4	2.389543e-82
4	5	3.150890e-82
4	6	3.726487e-82
4	7	4.018989e-82
4	8	3.855965e-82
4	9	3.518774e-82
4	10	3.205233e-82
4	11	2.701075e-82
4	12	2.242939e-82
4	13	2.374809e-82
4	14	2.201028e-82
4	15	0.000000e+00
5	0	0.000000e+00
5	1	2.165305e-83
5	2	9.484018e-83
5	3	2.013945e-82
5	4	3.150890e-82
5	5	4.389153e-82
5	6	5.085612e-82
5	7	5.532844e-82
5	8	5.313457e-82
5	9	4.851706e-82
5	10	4.406757e-82
5	11	3.713610e-82
5	12	3.094559e-82
5	13	3.288954e-82
5	14	3.071947e-82
5	15	0.000000e+00
6	0	0.000000e+00
6	1	2.541655e-83
6	2	1.121720e-82
6	3	2.381873e-82
6	4	3.726487e-82
6	5	5.085612e-82
6	6	6.206572e-82
6	7	6.640349e-82
6	8	6.432034e-82
6	9	5.889163e-82
6	10	5.391629e-82
6	11	4.567249e-82
6	12	3.795432e-82
6	13	4.109526e-82
6	14	3.868368e-82
6	15	0.000000e+00
7	0	0.000000e+00
7	1	2.734735e-83
7	2	1.208599e-82
7	3	2.560382e-82
7	4	4.018989e-82
7	5	5.532844e-82
7	6	6.640349e-82
7	7	7.418180e-82
7	8	7.117961e-82
7	9	6.526548e-82
7	10	5.998695e-82
7	11	5.079066e-82
7	12	4.243610e-82
7	13	4.604674e-82
7	14	4.361961e-82
7	15	0.000000e+00
8	0	0.000000e+00
8	1	2.610169e-83
8	2	1.160253e-82
8	3	2.449344e-82
8	4	3.855965e-82
8	5	5.313457e-82
8	6	6.432034e-82
8	7	7.117961e-82
8	8	7.132388e-82
8	9	6.444610e-82
8	10	5.973801e-82
8	11	5.088458e-82
8	12	4.254669e-82
8	13	4.655926e-82
8	14	4.447714e-82
8	15	0.000000e+00
9	0	0.000000e+00
9	1	2.398625e-83
9	2	1.062640e-82
9	3	2.233481e-82
9	4	3.518774e-82
9	5	4.851706e-82
9	6	5.889163e-82
9	7	6.526548e-82
9	8	6.444610e-82
9	9	6.059768e-82
9	10	5.530464e-82
9	11	4.724240e-82
9	12	3.951908e-82
9	13	4.302640e-82
9	14	4.087577e-82
9	15	0.000000e+00
10	0	0.000000e+00
10	1	2.196165e-83
10	2	9.668006e-83
10	3	2.028197e-82
10	4	3.205233e-82
10	5	4.406757e-82
10	6	5.391629e-82
10	7	5.998695e-82
10	8	5.973801e-82
10	9	5.530464e-82
10	10	5.314504e-82
10	11	4.459424e-82
10	12	3.731033e-82
10	13	4.090408e-82
10	14	3.897227e-82
10	15	0.000000e+00
11	0	0.000000e+00
11	1	1.844079e-83
11	2	8.228531e-83
11	3	1.717304e-82
11	4	2.701075e-82
11	5	3.713610e-82
11	6	4.567249e-82
11	7	5.079066e-82
11	8	5.088458e-82
11	9	4.724240e-82
11	10	4.459424e-82
11	11	3.966970e-82
11	12	3.238246e-82
11	13	3.512596e-82
11	14	3.319011e-82
11	15	0.000000e+00
12	0	0.000000e+00
12	1	1.558919e-83
12	2	6.881610e-83
12	3	1.425495e-82
12	4	2.242939e-82
12	5	3.094559e-82
12	6	3.795432e-82
12	7	4.243610e-82
12	8	4.254669e-82
12	9	3.951908e-82
12	10	3.731033e-82
12	11	3.238246e-82
12	12	2.844520e-82
12	13	2.932410e-82
12	14	2.757483e-82
12	15	0.000000e+00
13	0	0.000000e+00
13	1	1.533539e-83
13	2	7.148240e-83
13	3	1.487257e-82
13	4	2.374809e-82
13	5	3.288954e-82
13	6	4.109526e-82
13	7	4.604674e-82
13	8	4.655926e-82
13	9	4.302640e-82
13	10	4.090408e-82
13	11	3.512596e-82
13	12	2.932410e-82
13	13	3.515486e-82
13	14	3.457960e-82
13	15	0.000000e+00
14	0	0.000000e+00
14	1	1.356289e-83
14	2	6.593577e-83
14	3	1.365511e-82
14	4	2.201028e-82
14	5	3.071947e-82
14	6	3.868368e-82
14	7	4.361961e-82
14	8	4.447714e-82
14	9	4.087577e-82
14	10	3.897227e-82
14	11	3.319011e-82
14	12	2.757483e-82
14	13	3.457960e-82
14	14	3.636343e-82
14	15	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_theta_ch_iron_flux.txt <==
# X-axis: Muon Theta (Degrees)
# Y-axis: d#sigma/d#theta_{#mu} (cm^{2}/Degree/nucleon)
# X	Content	Error
0.5	9.054016e-42	1.331031e-42
1.5	4.389296e-41	5.059359e-42
2.5	9.335497e-41	1.001242e-41
3.5	1.443033e-40	1.556786e-41
4.5	2.015966e-40	2.106593e-41
5.5	2.216751e-40	2.505009e-41
6.5	2.296827e-40	2.681061e-41
7.5	2.150711e-40	2.726797e-41
8.5	1.924349e-40	2.561869e-41
9.5	1.486912e-40	2.398852e-41
10.5	1.199722e-40	2.064796e-41
11.5	9.861237e-41	1.813262e-41
13	7.437848e-41	2.034297e-41
15.5	4.572647e-41	2.031225e-41


==> anc/absolute/muon/absolute_xsec_muon_theta_ch_iron_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.963095e-01
1	3	7.699805e-01
1	4	7.505321e-01
1	5	7.424804e-01
1	6	7.294423e-01
1	7	7.247049e-01
1	8	7.006821e-01
1	9	6.990667e-01
1	10	6.852709e-01
1	11	6.631783e-01
1	12	6.547913e-01
1	13	5.962542e-01
1	14	5.202927e-01
1	15	0.000000e+00
2	0	0.000000e+00
2	1	7.963095e-01
2	2	1.000000e+00
2	3	9.025574e-01
2	4	9.005049e-01
2	5	8.977943e-01
2	6	8.882943e-01
2	7	8.790387e-01
2	8	8.530729e-01
2	9	8.465514e-01
2	10	8.225077e-01
2	11	8.057016e-01
2	12	7.886557e-01
2	13	7.477465e-01
2	14	6.824058e-01
2	15	0.000000e+00
3	0	0.000000e+00
3	1	7.699805e-01
3	2	9.025574e-01
3	3	1.000000e+00
3	4	9.376436e-01
3	5	9.366798e-01
3	6	9.327331e-01
3	7	9.185002e-01
3	8	8.971375e-01
3	9	8.840688e-01
3	10	8.527798e-01
3	11	8.357616e-01
3	12	8.148769e-01
3	13	7.781299e-01
3	14	7.071024e-01
3	15	0.000000e+00
4	0	0.000000e+00
4	1	7.505321e-01
4	2	9.005049e-01
4	3	9.376436e-01
4	4	1.000000e+00
4	5	9.548380e-01
4	6	9.498928e-01
4	7	9.383893e-01
4	8	9.171475e-01
4	9	9.039115e-01
4	10	8.761467e-01
4	11	8.543505e-01
4	12	8.335498e-01
4	13	7.999981e-01
4	14	7.328125e-01
4	15	0.000000e+00
5	0	0.000000e+00
5	1	7.424804e-01
5	2	8.977943e-01
5	3	9.366798e-01
5	4	9.548380e-01
5	5	1.000000e+00
5	6	9.599557e-01
5	7	9.562631e-01
5	8	9.337585e-01
5	9	9.234774e-01
5	10	8.944047e-01
5	11	8.721008e-01
5	12	8.503688e-01
5	13	8.213908e-01
5	14	7.566895e-01
5	15	0.000000e+00
6	0	0.000000e+00
6	1	7.294423e-01
6	2	8.882943e-01
6	3	9.327331e-01
6	4	9.498928e-01
6	5	9.599557e-01
6	6	1.000000e+00
6	7	9.660442e-01
6	8	9.539957e-01
6	9	9.452753e-01
6	10	9.207899e-01
6	11	9.035541e-01
6	12	8.815695e-01
6	13	8.689608e-01
6	14	8.090727e-01
6	15	0.000000e+00
7	0	0.000000e+00
7	1	7.247049e-01
7	2	8.790387e-01
7	3	9.185002e-01
7	4	9.383893e-01
7	5	9.562631e-01
7	6	9.660442e-01
7	7	1.000000e+00
7	8	9.646124e-01
7	9	9.581152e-01
7	10	9.398995e-01
7	11	9.198846e-01
7	12	9.036154e-01
7	13	8.901171e-01
7	14	8.323947e-01
7	15	0.000000e+00
8	0	0.000000e+00
8	1	7.006821e-01
8	2	8.530729e-01
8	3	8.971375e-01
8	4	9.171475e-01
8	5	9.337585e-01
8	6	9.539957e-01
8	7	9.646124e-01
8	8	1.000000e+00
8	9	9.645731e-01
8	10	9.510293e-01
8	11	9.371160e-01
8	12	9.248379e-01
8	13	9.125480e-01
8	14	8.576277e-01
8	15	0.000000e+00
9	0	0.000000e+00
9	1	6.990667e-01
9	2	8.465514e-01
9	3	8.840688e-01
9	4	9.039115e-01
9	5	9.234774e-01
9	6	9.452753e-01
9	7	9.581152e-01
9	8	9.645731e-01
9	9	1.000000e+00
9	10	9.560662e-01
9	11	9.457249e-01
9	12	9.308060e-01
9	13	9.172152e-01
9	14	8.583186e-01
9	15	0.000000e+00
10	0	0.000000e+00
10	1	6.852709e-01
10	2	8.225077e-01
10	3	8.527798e-01
10	4	8.761467e-01
10	5	8.944047e-01
10	6	9.207899e-01
10	7	9.398995e-01
10	8	9.510293e-01
10	9	9.560662e-01
10	10	1.000000e+00
10	11	9.499922e-01
10	12	9.380356e-01
10	13	9.311369e-01
10	14	8.744764e-01
10	15	0.000000e+00
11	0	0.000000e+00
11	1	6.631783e-01
11	2	8.057016e-01
11	3	8.357616e-01
11	4	8.543505e-01
11	5	8.721008e-01
11	6	9.035541e-01
11	7	9.198846e-01
11	8	9.371160e-01
11	9	9.457249e-01
11	10	9.499922e-01
11	11	1.000000e+00
11	12	9.398617e-01
11	13	9.217627e-01
11	14	8.571145e-01
11	15	0.000000e+00
12	0	0.000000e+00
12	1	6.547913e-01
12	2	7.886557e-01
12	3	8.148769e-01
12	4	8.335498e-01
12	5	8.503688e-01
12	6	8.815695e-01
12	7	9.036154e-01
12	8	9.248379e-01
12	9	9.308060e-01
12	10	9.380356e-01
12	11	9.398617e-01
12	12	1.000000e+00
12	13	9.136364e-01
12	14	8.499005e-01
12	15	0.000000e+00
13	0	0.000000e+00
13	1	5.962542e-01
13	2	7.477465e-01
13	3	7.781299e-01
13	4	7.999981e-01
13	5	8.213908e-01
13	6	8.689608e-01
13	7	8.901171e-01
13	8	9.125480e-01
13	9	9.172152e-01
13	10	9.311369e-01
13	11	9.217627e-01
13	12	9.136364e-01
13	13	1.000000e+00
13	14	9.588759e-01
13	15	0.000000e+00
14	0	0.000000e+00
14	1	5.202927e-01
14	2	6.824058e-01
14	3	7.071024e-01
14	4	7.328125e-01
14	5	7.566895e-01
14	6	8.090727e-01
14	7	8.323947e-01
14	8	8.576277e-01
14	9	8.583186e-01
14	10	8.744764e-01
14	11	8.571145e-01
14	12	8.499005e-01
14	13	9.588759e-01
14	14	1.000000e+00
14	15	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_theta_ch_iron_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
1	0	0.000000e+00
1	1	1.771643e-84
1	2	5.362478e-84
1	3	1.026140e-83
1	4	1.555200e-83
1	5	2.081870e-83
1	6	2.432139e-83
1	7	2.586163e-83
1	8	2.543092e-83
1	9	2.383766e-83
1	10	2.188033e-83
1	11	1.822617e-83
1	12	1.580344e-83
1	13	1.614485e-83
1	14	1.406676e-83
1	15	0.000000e+00
2	0	0.000000e+00
2	1	5.362478e-84
2	2	2.559712e-83
2	3	4.572033e-83
2	4	7.092683e-83
2	5	9.568699e-83
2	6	1.125801e-82
2	7	1.192368e-82
2	8	1.176886e-82
2	9	1.097250e-82
2	10	9.982492e-83
2	11	8.416797e-83
2	12	7.235083e-83
2	13	7.695986e-83
2	14	7.012879e-83
2	15	0.000000e+00
3	0	0.000000e+00
3	1	1.026140e-83
3	2	4.572033e-83
3	3	1.002485e-82
3	4	1.461523e-82
3	5	1.975653e-82
3	6	2.339407e-82
3	7	2.465613e-82
3	8	2.449350e-82
3	9	2.267681e-82
3	10	2.048233e-82
3	11	1.727820e-82
3	12	1.479420e-82
3	13	1.584913e-82
3	14	1.438068e-82
3	15	0.000000e+00
4	0	0.000000e+00
4	1	1.555200e-83
4	2	7.092683e-83
4	3	1.461523e-82
4	4	2.423583e-82
4	5	3.131405e-82
4	6	3.704357e-82
4	7	3.916685e-82
4	8	3.893328e-82
4	9	3.605054e-82
4	10	3.271970e-82
4	11	2.746263e-82
4	12	2.352995e-82
4	13	2.533566e-82
4	14	2.317288e-82
4	15	0.000000e+00
5	0	0.000000e+00
5	1	2.081870e-83
5	2	9.568699e-83
5	3	1.975653e-82
5	4	3.131405e-82
5	5	4.437732e-82
5	6	5.065719e-82
5	7	5.400881e-82
5	8	5.363743e-82
5	9	4.983835e-82
5	10	4.519788e-82
5	11	3.793362e-82
5	12	3.248242e-82
5	13	3.520017e-82
5	14	3.237847e-82
5	15	0.000000e+00
6	0	0.000000e+00
6	1	2.432139e-83
6	2	1.125801e-82
6	3	2.339407e-82
6	4	3.704357e-82
6	5	5.065719e-82
6	6	6.275071e-82
6	7	6.488032e-82
6	8	6.516413e-82
6	9	6.066309e-82
6	10	5.533161e-82
6	11	4.673482e-82
6	12	4.004298e-82
6	13	4.428166e-82
6	14	4.116754e-82
6	15	0.000000e+00
7	0	0.000000e+00
7	1	2.586163e-83
7	2	1.192368e-82
7	3	2.465613e-82
7	4	3.916685e-82
7	5	5.400881e-82
7	6	6.488032e-82
7	7	7.188087e-82
7	8	7.052001e-82
7	9	6.580839e-82
7	10	6.044934e-82
7	11	5.092336e-82
7	12	4.392895e-82
7	13	4.854764e-82
7	14	4.533087e-82
7	15	0.000000e+00
8	0	0.000000e+00
8	1	2.543092e-83
8	2	1.176886e-82
8	3	2.449350e-82
8	4	3.893328e-82
8	5	5.363743e-82
8	6	6.516413e-82
8	7	7.052001e-82
8	8	7.435424e-82
8	9	6.738215e-82
8	10	6.220857e-82
8	11	5.276225e-82
8	12	4.572766e-82
8	13	5.062009e-82
8	14	4.750176e-82
8	15	0.000000e+00
9	0	0.000000e+00
9	1	2.383766e-83
9	2	1.097250e-82
9	3	2.267681e-82
9	4	3.605054e-82
9	5	4.983835e-82
9	6	6.066309e-82
9	7	6.580839e-82
9	8	6.738215e-82
9	9	6.563172e-82
9	10	5.875547e-82
9	11	5.002635e-82
9	12	4.323909e-82
9	13	4.780160e-82
9	14	4.466460e-82
9	15	0.000000e+00
10	0	0.000000e+00
10	1	2.188033e-83
10	2	9.982492e-83
10	3	2.048233e-82
10	4	3.271970e-82
10	5	4.519788e-82
10	6	5.533161e-82
10	7	6.044934e-82
10	8	6.220857e-82
10	9	5.875547e-82
10	10	5.754491e-82
10	11	4.705444e-82
10	12	4.080218e-82
10	13	4.543927e-82
10	14	4.260982e-82
10	15	0.000000e+00
11	0	0.000000e+00
11	1	1.822617e-83
11	2	8.416797e-83
11	3	1.727820e-82
11	4	2.746263e-82
11	5	3.793362e-82
11	6	4.673482e-82
11	7	5.092336e-82
11	8	5.276225e-82
11	9	5.002635e-82
11	10	4.705444e-82
11	11	4.263381e-82
11	12	3.518857e-82
11	13	3.871779e-82
11	14	3.594794e-82
11	15	0.000000e+00
12	0	0.000000e+00
12	1	1.580344e-83
12	2	7.235083e-83
12	3	1.479420e-82
12	4	2.352995e-82
12	5	3.248242e-82
12	6	4.004298e-82
12	7	4.392895e-82
12	8	4.572766e-82
12	9	4.323909e-82
12	10	4.080218e-82
12	11	3.518857e-82
12	12	3.287919e-82
12	13	3.370143e-82
12	14	3.130306e-82
12	15	0.000000e+00
13	0	0.000000e+00
13	1	1.614485e-83
13	2	7.695986e-83
13	3	1.584913e-82
13	4	2.533566e-82
13	5	3.520017e-82
13	6	4.428166e-82
13	7	4.854764e-82
13	8	5.062009e-82
13	9	4.780160e-82
13	10	4.543927e-82
13	11	3.871779e-82
13	12	3.370143e-82
13	13	4.138363e-82
13	14	3.962186e-82
13	15	0.000000e+00
14	0	0.000000e+00
14	1	1.406676e-83
14	2	7.012879e-83
14	3	1.438068e-82
14	4	2.317288e-82
14	5	3.237847e-82
14	6	4.116754e-82
14	7	4.533087e-82
14	8	4.750176e-82
14	9	4.466460e-82
14	10	4.260982e-82
14	11	3.594794e-82
14	12	3.130306e-82
14	13	3.962186e-82
14	14	4.125876e-82
14	15	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_theta_ch_lead_flux.txt <==
# X-axis: Muon Theta (Degrees)
# Y-axis: d#sigma/d#theta_{#mu} (cm^{2}/Degree/nucleon)
# X	Content	Error
0.5	9.682726e-42	1.288300e-42
1.5	4.429878e-41	4.962061e-42
2.5	9.606064e-41	1.005182e-41
3.5	1.438764e-40	1.546739e-41
4.5	2.053502e-40	2.095214e-41
5.5	2.254976e-40	2.503934e-41
6.5	2.407319e-40	2.720830e-41
7.5	2.155515e-40	2.679845e-41
8.5	1.911521e-40	2.475829e-41
9.5	1.523624e-40	2.309857e-41
10.5	1.201068e-40	1.996782e-41
11.5	9.850382e-41	1.703989e-41
13	7.425953e-41	1.893390e-41
15.5	4.565788e-41	1.928545e-41


==> anc/absolute/muon/absolute_xsec_muon_theta_ch_lead_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	8.508241e-01
1	3	8.230113e-01
1	4	8.095056e-01
1	5	7.957042e-01
1	6	7.840554e-01
1	7	7.739502e-01
1	8	7.524105e-01
1	9	7.497916e-01
1	10	7.336942e-01
1	11	7.138598e-01
1	12	7.104079e-01
1	13	6.315077e-01
1	14	5.490583e-01
1	15	0.000000e+00
2	0	0.000000e+00
2	1	8.508241e-01
2	2	1.000000e+00
2	3	9.349723e-01
2	4	9.243736e-01
2	5	9.189914e-01
2	6	9.134152e-01
2	7	9.009243e-01
2	8	8.804376e-01
2	9	8.748208e-01
2	10	8.507017e-01
2	11	8.382587e-01
2	12	8.261611e-01
2	13	7.743001e-01
2	14	7.020860e-01
2	15	0.000000e+00
3	0	0.000000e+00
3	1	8.230113e-01
3	2	9.349723e-01
3	3	1.000000e+00
3	4	9.600146e-01
3	5	9.572029e-01
3	6	9.510006e-01
3	7	9.363998e-01
3	8	9.133289e-01
3	9	9.029101e-01
3	10	8.750193e-01
3	11	8.580265e-01
3	12	8.408749e-01
3	13	7.899878e-01
3	14	7.132719e-01
3	15	0.000000e+00
4	0	0.000000e+00
4	1	8.095056e-01
4	2	9.243736e-01
4	3	9.600146e-01
4	4	1.000000e+00
4	5	9.721125e-01
4	6	9.666014e-01
4	7	9.542273e-01
4	8	9.333422e-01
4	9	9.237356e-01
4	10	8.989759e-01
4	11	8.771711e-01
4	12	8.595438e-01
4	13	8.188364e-01
4	14	7.460640e-01
4	15	0.000000e+00
5	0	0.000000e+00
5	1	7.957042e-01
5	2	9.189914e-01
5	3	9.572029e-01
5	4	9.721125e-01
5	5	1.000000e+00
5	6	9.734582e-01
5	7	9.686626e-01
5	8	9.481716e-01
5	9	9.387914e-01
5	10	9.105092e-01
5	11	8.886578e-01
5	12	8.738463e-01
5	13	8.349121e-01
5	14	7.662772e-01
5	15	0.000000e+00
6	0	0.000000e+00
6	1	7.840554e-01
6	2	9.134152e-01
6	3	9.510006e-01
6	4	9.666014e-01
6	5	9.734582e-01
6	6	1.000000e+00
6	7	9.784263e-01
6	8	9.661495e-01
6	9	9.596067e-01
6	10	9.378729e-01
6	11	9.199227e-01
6	12	9.027780e-01
6	13	8.799228e-01
6	14	8.146294e-01
6	15	0.000000e+00
7	0	0.000000e+00
7	1	7.739502e-01
7	2	9.009243e-01
7	3	9.363998e-01
7	4	9.542273e-01
7	5	9.686626e-01
7	6	9.784263e-01
7	7	1.000000e+00
7	8	9.778593e-01
7	9	9.724702e-01
7	10	9.546555e-01
7	11	9.358157e-01
7	12	9.235813e-01
7	13	9.012309e-01
7	14	8.392595e-01
7	15	0.000000e+00
8	0	0.000000e+00
8	1	7.524105e-01
8	2	8.804376e-01
8	3	9.133289e-01
8	4	9.333422e-01
8	5	9.481716e-01
8	6	9.661495e-01
8	7	9.778593e-01
8	8	1.000000e+00
8	9	9.792924e-01
8	10	9.688537e-01
8	11	9.550866e-01
8	12	9.438156e-01
8	13	9.277581e-01
8	14	8.707758e-01
8	15	0.000000e+00
9	0	0.000000e+00
9	1	7.497916e-01
9	2	8.748208e-01
9	3	9.029101e-01
9	4	9.237356e-01
9	5	9.387914e-01
9	6	9.596067e-01
9	7	9.724702e-01
9	8	9.792924e-01
9	9	1.000000e+00
9	10	9.736412e-01
9	11	9.632268e-01
9	12	9.511207e-01
9	13	9.310961e-01
9	14	8.691143e-01
9	15	0.000000e+00
10	0	0.000000e+00
10	1	7.336942e-01
10	2	8.507017e-01
10	3	8.750193e-01
10	4	8.989759e-01
10	5	9.105092e-01
10	6	9.378729e-01
10	7	9.546555e-01
10	8	9.688537e-01
10	9	9.736412e-01
10	10	1.000000e+00
10	11	9.701466e-01
10	12	9.589340e-01
10	13	9.455520e-01
10	14	8.854520e-01
10	15	0.000000e+00
11	0	0.000000e+00
11	1	7.138598e-01
11	2	8.382587e-01
11	3	8.580265e-01
11	4	8.771711e-01
11	5	8.886578e-01
11	6	9.199227e-01
11	7	9.358157e-01
11	8	9.550866e-01
11	9	9.632268e-01
11	10	9.701466e-01
11	11	1.000000e+00
11	12	9.628785e-01
11	13	9.392905e-01
11	14	8.719234e-01
11	15	0.000000e+00
12	0	0.000000e+00
12	1	7.104079e-01
12	2	8.261611e-01
12	3	8.408749e-01
12	4	8.595438e-01
12	5	8.738463e-01
12	6	9.027780e-01
12	7	9.235813e-01
12	8	9.438156e-01
12	9	9.511207e-01
12	10	9.589340e-01
12	11	9.628785e-01
12	12	1.000000e+00
12	13	9.280767e-01
12	14	8.583712e-01
12	15	0.000000e+00
13	0	0.000000e+00
13	1	6.315077e-01
13	2	7.743001e-01
13	3	7.899878e-01
13	4	8.188364e-01
13	5	8.349121e-01
13	6	8.799228e-01
13	7	9.012309e-01
13	8	9.277581e-01
13	9	9.310961e-01
13	10	9.455520e-01
13	11	9.392905e-01
13	12	9.280767e-01
13	13	1.000000e+00
13	14	9.664208e-01
13	15	0.000000e+00
14	0	0.000000e+00
14	1	5.490583e-01
14	2	7.020860e-01
14	3	7.132719e-01
14	4	7.460640e-01
14	5	7.662772e-01
14	6	8.146294e-01
14	7	8.392595e-01
14	8	8.707758e-01
14	9	8.691143e-01
14	10	8.854520e-01
14	11	8.719234e-01
14	12	8.583712e-01
14	13	9.664208e-01
14	14	1.000000e+00
14	15	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_theta_ch_lead_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
1	0	0.000000e+00
1	1	1.659717e-84
1	2	5.438999e-84
1	3	1.065780e-83
1	4	1.613072e-83
1	5	2.147816e-83
1	6	2.529221e-83
1	7	2.712886e-83
1	8	2.597656e-83
1	9	2.391543e-83
1	10	2.183320e-83
1	11	1.836372e-83
1	12	1.559522e-83
1	13	1.540408e-83
1	14	1.364160e-83
1	15	0.000000e+00
2	0	0.000000e+00
2	1	5.438999e-84
2	2	2.462205e-83
2	3	4.663429e-83
2	4	7.094578e-83
2	5	9.554368e-83
2	6	1.134889e-82
2	7	1.216331e-82
2	8	1.170767e-82
2	9	1.074736e-82
2	10	9.750449e-83
2	11	8.305598e-83
2	12	6.985438e-83
2	13	7.274639e-83
2	14	6.718653e-83
2	15	0.000000e+00
3	0	0.000000e+00
3	1	1.065780e-83
3	2	4.663429e-83
3	3	1.010390e-82
3	4	1.492586e-82
3	5	2.015937e-82
3	6	2.393582e-82
3	7	2.560986e-82
3	8	2.460262e-82
3	9	2.247034e-82
3	10	2.031643e-82
3	11	1.722170e-82
3	12	1.440266e-82
3	13	1.503505e-82
3	14	1.382705e-82
3	15	0.000000e+00
4	0	0.000000e+00
4	1	1.613072e-83
4	2	7.094578e-83
4	3	1.492586e-82
4	4	2.392400e-82
4	5	3.150372e-82
4	6	3.743581e-82
4	7	4.015782e-82
4	8	3.868722e-82
4	9	3.537409e-82
4	10	3.211812e-82
4	11	2.709143e-82
4	12	2.265436e-82
4	13	2.398027e-82
4	14	2.225475e-82
4	15	0.000000e+00
5	0	0.000000e+00
5	1	2.147816e-83
5	2	9.554368e-83
5	3	2.015937e-82
5	4	3.150372e-82
5	5	4.389922e-82
5	6	5.107032e-82
5	7	5.522075e-82
5	8	5.323840e-82
5	9	4.869878e-82
5	10	4.406542e-82
5	11	3.717865e-82
5	12	3.119825e-82
5	13	3.312143e-82
5	14	3.096308e-82
5	15	0.000000e+00
6	0	0.000000e+00
6	1	2.529221e-83
6	2	1.134889e-82
6	3	2.393582e-82
6	4	3.743581e-82
6	5	5.107032e-82
6	6	6.269686e-82
6	7	6.665802e-82
6	8	6.483013e-82
6	9	5.948902e-82
6	10	5.424405e-82
6	11	4.599440e-82
6	12	3.851861e-82
6	13	4.171646e-82
6	14	3.933805e-82
6	15	0.000000e+00
7	0	0.000000e+00
7	1	2.712886e-83
7	2	1.216331e-82
7	3	2.560986e-82
7	4	4.015782e-82
7	5	5.522075e-82
7	6	6.665802e-82
7	7	7.402915e-82
7	8	7.129965e-82
7	9	6.550860e-82
7	10	5.999751e-82
7	11	5.084197e-82
7	12	4.281966e-82
7	13	4.642773e-82
7	14	4.403799e-82
7	15	0.000000e+00
8	0	0.000000e+00
8	1	2.597656e-83
8	2	1.170767e-82
8	3	2.460262e-82
8	4	3.868722e-82
8	5	5.323840e-82
8	6	6.483013e-82
8	7	7.129965e-82
8	8	7.181569e-82
8	9	6.497446e-82
8	10	5.997262e-82
8	11	5.110732e-82
8	12	4.309864e-82
8	13	4.707436e-82
8	14	4.500345e-82
8	15	0.000000e+00
9	0	0.000000e+00
9	1	2.391543e-83
9	2	1.074736e-82
9	3	2.247034e-82
9	4	3.537409e-82
9	5	4.869878e-82
9	6	5.948902e-82
9	7	6.550860e-82
9	8	6.497446e-82
9	9	6.129729e-82
9	10	5.568071e-82
9	11	4.761896e-82
9	12	4.012574e-82
9	13	4.364708e-82
9	14	4.149802e-82
9	15	0.000000e+00
10	0	0.000000e+00
10	1	2.183320e-83
10	2	9.750449e-83
10	3	2.031643e-82
10	4	3.211812e-82
10	5	4.406542e-82
10	6	5.424405e-82
10	7	5.999751e-82
10	8	5.997262e-82
10	9	5.568071e-82
10	10	5.335442e-82
10	11	4.474590e-82
10	12	3.774337e-82
10	13	4.135334e-82
10	14	3.944392e-82
10	15	0.000000e+00
11	0	0.000000e+00
11	1	1.836372e-83
11	2	8.305598e-83
11	3	1.722170e-82
11	4	2.709143e-82
11	5	3.717865e-82
11	6	4.599440e-82
11	7	5.084197e-82
11	8	5.110732e-82
11	9	4.761896e-82
11	10	4.474590e-82
11	11	3.987139e-82
11	12	3.276189e-82
11	13	3.551163e-82
11	14	3.357677e-82
11	15	0.000000e+00
12	0	0.000000e+00
12	1	1.559522e-83
12	2	6.985438e-83
12	3	1.440266e-82
12	4	2.265436e-82
12	5	3.119825e-82
12	6	3.851861e-82
12	7	4.281966e-82
12	8	4.309864e-82
12	9	4.012574e-82
12	10	3.774337e-82
12	11	3.276189e-82
12	12	2.903578e-82
12	13	2.994268e-82
12	14	2.820796e-82
12	15	0.000000e+00
13	0	0.000000e+00
13	1	1.540408e-83
13	2	7.274639e-83
13	3	1.503505e-82
13	4	2.398027e-82
13	5	3.312143e-82
13	6	4.171646e-82
13	7	4.642773e-82
13	8	4.707436e-82
13	9	4.364708e-82
13	10	4.135334e-82
13	11	3.551163e-82
13	12	2.994268e-82
13	13	3.584924e-82
13	14	3.528874e-82
13	15	0.000000e+00
14	0	0.000000e+00
14	1	1.364160e-83
14	2	6.718653e-83
14	3	1.382705e-82
14	4	2.225475e-82
14	5	3.096308e-82
14	6	3.933805e-82
14	7	4.403799e-82
14	8	4.500345e-82
14	9	4.149802e-82
14	10	3.944392e-82
14	11	3.357677e-82
14	12	2.820796e-82
14	13	3.528874e-82
14	14	3.719286e-82
14	15	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_theta_ch_water_flux.txt <==
# X-axis: Muon Theta (Degrees)
# Y-axis: d#sigma/d#theta_{#mu} (cm^{2}/Degree/nucleon)
# X	Content	Error
0.5	9.673984e-42	1.301260e-42
1.5	4.473743e-41	5.032398e-42
2.5	9.658167e-41	1.014384e-41
3.5	1.456277e-40	1.564736e-41
4.5	2.068647e-40	2.117736e-41
5.5	2.276048e-40	2.531257e-41
6.5	2.414511e-40	2.743308e-41
7.5	2.179139e-40	2.717253e-41
8.5	1.936947e-40	2.519302e-41
9.5	1.532659e-40	2.348732e-41
10.5	1.212617e-40	2.032875e-41
11.5	1.000458e-40	1.743588e-41
13	7.515216e-41	1.942766e-41
15.5	4.611710e-41	1.971796e-41


==> anc/absolute/muon/absolute_xsec_muon_theta_ch_water_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	8.482817e-01
1	3	8.193262e-01
1	4	8.043658e-01
1	5	7.908683e-01
1	6	7.793806e-01
1	7	7.698206e-01
1	8	7.479316e-01
1	9	7.451621e-01
1	10	7.295742e-01
1	11	7.098339e-01
1	12	7.051953e-01
1	13	6.291930e-01
1	14	5.473032e-01
1	15	0.000000e+00
2	0	0.000000e+00
2	1	8.482817e-01
2	2	1.000000e+00
2	3	9.323740e-01
2	4	9.229622e-01
2	5	9.177045e-01
2	6	9.113887e-01
2	7	8.993474e-01
2	8	8.778894e-01
2	9	8.722308e-01
2	10	8.480191e-01
2	11	8.350253e-01
2	12	8.223389e-01
2	13	7.716793e-01
2	14	7.005838e-01
2	15	0.000000e+00
3	0	0.000000e+00
3	1	8.193262e-01
3	2	9.323740e-01
3	3	1.000000e+00
3	4	9.581025e-01
3	5	9.556621e-01
3	6	9.496646e-01
3	7	9.351443e-01
3	8	9.123252e-01
3	9	9.016240e-01
3	10	8.729811e-01
3	11	8.560605e-01
3	12	8.386817e-01
3	13	7.894686e-01
3	14	7.136192e-01
3	15	0.000000e+00
4	0	0.000000e+00
4	1	8.043658e-01
4	2	9.229622e-01
4	3	9.581025e-01
4	4	1.000000e+00
4	5	9.707509e-01
4	6	9.650668e-01
4	7	9.528992e-01
4	8	9.318773e-01
4	9	9.217171e-01
4	10	8.965027e-01
4	11	8.745911e-01
4	12	8.568315e-01
4	13	8.163819e-01
4	14	7.444590e-01
4	15	0.000000e+00
5	0	0.000000e+00
5	1	7.908683e-01
5	2	9.177045e-01
5	3	9.556621e-01
5	4	9.707509e-01
5	5	1.000000e+00
5	6	9.724608e-01
5	7	9.677437e-01
5	8	9.468076e-01
5	9	9.373230e-01
5	10	9.088831e-01
5	11	8.869946e-01
5	12	8.715415e-01
5	13	8.333854e-01
5	14	7.652845e-01
5	15	0.000000e+00
6	0	0.000000e+00
6	1	7.793806e-01
6	2	9.113887e-01
6	3	9.496646e-01
6	4	9.650668e-01
6	5	9.724608e-01
6	6	1.000000e+00
6	7	9.773705e-01
6	8	9.650007e-01
6	9	9.582560e-01
6	10	9.358575e-01
6	11	9.179441e-01
6	12	9.004878e-01
6	13	8.785063e-01
6	14	8.139870e-01
6	15	0.000000e+00
7	0	0.000000e+00
7	1	7.698206e-01
7	2	8.993474e-01
7	3	9.351443e-01
7	4	9.528992e-01
7	5	9.677437e-01
7	6	9.773705e-01
7	7	1.000000e+00
7	8	9.767223e-01
7	9	9.711257e-01
7	10	9.533043e-01
7	11	9.343214e-01
7	12	9.218274e-01
7	13	9.002095e-01
7	14	8.388623e-01
7	15	0.000000e+00
8	0	0.000000e+00
8	1	7.479316e-01
8	2	8.778894e-01
8	3	9.123252e-01
8	4	9.318773e-01
8	5	9.468076e-01
8	6	9.650007e-01
8	7	9.767223e-01
8	8	1.000000e+00
8	9	9.779758e-01
8	10	9.670177e-01
8	11	9.532038e-01
8	12	9.422552e-01
8	13	9.260400e-01
8	14	8.692823e-01
8	15	0.000000e+00
9	0	0.000000e+00
9	1	7.451621e-01
9	2	8.722308e-01
9	3	9.016240e-01
9	4	9.217171e-01
9	5	9.373230e-01
9	6	9.582560e-01
9	7	9.711257e-01
9	8	9.779758e-01
9	9	1.000000e+00
9	10	9.718095e-01
9	11	9.616262e-01
9	12	9.492642e-01
9	13	9.296100e-01
9	14	8.680347e-01
9	15	0.000000e+00
10	0	0.000000e+00
10	1	7.295742e-01
10	2	8.480191e-01
10	3	8.729811e-01
10	4	8.965027e-01
10	5	9.088831e-01
10	6	9.358575e-01
10	7	9.533043e-01
10	8	9.670177e-01
10	9	9.718095e-01
10	10	1.000000e+00
10	11	9.682117e-01
10	12	9.570125e-01
10	13	9.441788e-01
10	14	8.847865e-01
10	15	0.000000e+00
11	0	0.000000e+00
11	1	7.098339e-01
11	2	8.350253e-01
11	3	8.560605e-01
11	4	8.745911e-01
11	5	8.869946e-01
11	6	9.179441e-01
11	7	9.343214e-01
11	8	9.532038e-01
11	9	9.616262e-01
11	10	9.682117e-01
11	11	1.000000e+00
11	12	9.608286e-01
11	13	9.375153e-01
11	14	8.706920e-01
11	15	0.000000e+00
12	0	0.000000e+00
12	1	7.051953e-01
12	2	8.223389e-01
12	3	8.386817e-01
12	4	8.568315e-01
12	5	8.715415e-01
12	6	9.004878e-01
12	7	9.218274e-01
12	8	9.422552e-01
12	9	9.492642e-01
12	10	9.570125e-01
12	11	9.608286e-01
12	12	1.000000e+00
12	13	9.270120e-01
12	14	8.582962e-01
12	15	0.000000e+00
13	0	0.000000e+00
13	1	6.291930e-01
13	2	7.716793e-01
13	3	7.894686e-01
13	4	8.163819e-01
13	5	8.333854e-01
13	6	8.785063e-01
13	7	9.002095e-01
13	8	9.260400e-01
13	9	9.296100e-01
13	10	9.441788e-01
13	11	9.375153e-01
13	12	9.270120e-01
13	13	1.000000e+00
13	14	9.659756e-01
13	15	0.000000e+00
14	0	0.000000e+00
14	1	5.473032e-01
14	2	7.005838e-01
14	3	7.136192e-01
14	4	7.444590e-01
14	5	7.652845e-01
14	6	8.139870e-01
14	7	8.388623e-01
14	8	8.692823e-01
14	9	8.680347e-01
14	10	8.847865e-01
14	11	8.706920e-01
14	12	8.582962e-01
14	13	9.659756e-01
14	14	1.000000e+00
14	15	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_theta_ch_water_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
1	0	0.000000e+00
1	1	1.693278e-84
1	2	5.554937e-84
1	3	1.081492e-83
1	4	1.637792e-83
1	5	2.179416e-83
1	6	2.567142e-83
1	7	2.748072e-83
1	8	2.644576e-83
1	9	2.442841e-83
1	10	2.229805e-83
1	11	1.877723e-83
1	12	1.599990e-83
1	13	1.590628e-83
1	14	1.404281e-83
1	15	0.000000e+00
2	0	0.000000e+00
2	1	5.554937e-84
2	2	2.532503e-83
2	3	4.759569e-83
2	4	7.267748e-83
2	5	9.780242e-83
2	6	1.160954e-82
2	7	1.241586e-82
2	8	1.200452e-82
2	9	1.105826e-82
2	10	1.002337e-82
2	11	8.542505e-83
2	12	7.215554e-83
2	13	7.544533e-83
2	14	6.951795e-83
2	15	0.000000e+00
3	0	0.000000e+00
3	1	1.081492e-83
3	2	4.759569e-83
3	3	1.028975e-82
3	4	1.520742e-82
3	5	2.052951e-82
3	6	2.438423e-82
3	7	2.602290e-82
3	8	2.514677e-82
3	9	2.304137e-82
3	10	2.079892e-82
3	11	1.765296e-82
3	12	1.483350e-82
3	13	1.555815e-82
3	14	1.427351e-82
3	15	0.000000e+00
4	0	0.000000e+00
4	1	1.637792e-83
4	2	7.267748e-83
4	3	1.520742e-82
4	4	2.448398e-82
4	5	3.216774e-82
4	6	3.822387e-82
4	7	4.090369e-82
4	8	3.962140e-82
4	9	3.633448e-82
4	10	3.294776e-82
4	11	2.781997e-82
4	12	2.337654e-82
4	13	2.481732e-82
4	14	2.296908e-82
4	15	0.000000e+00
5	0	0.000000e+00
5	1	2.179416e-83
5	2	9.780242e-83
5	3	2.052951e-82
5	4	3.216774e-82
5	5	4.484806e-82
5	6	5.212910e-82
5	7	5.622205e-82
5	8	5.448333e-82
5	9	5.000822e-82
5	10	4.520778e-82
5	11	3.818594e-82
5	12	3.218131e-82
5	13	3.428769e-82
5	14	3.195631e-82
5	15	0.000000e+00
6	0	0.000000e+00
6	1	2.567142e-83
6	2	1.160954e-82
6	3	2.438423e-82
6	4	3.822387e-82
6	5	5.212910e-82
6	6	6.407263e-82
6	7	6.786878e-82
6	8	6.637340e-82
6	9	6.110801e-82
6	10	5.563901e-82
6	11	4.723492e-82
6	12	3.974276e-82
6	13	4.320179e-82
6	14	4.062708e-82
6	15	0.000000e+00
7	0	0.000000e+00
7	1	2.748072e-83
7	2	1.241586e-82
7	3	2.602290e-82
7	4	4.090369e-82
7	5	5.622205e-82
7	6	6.786878e-82
7	7	7.525738e-82
7	8	7.280744e-82
7	9	6.711666e-82
7	10	6.142419e-82
7	11	5.210525e-82
7	12	4.409283e-82
7	13	4.797762e-82
7	14	4.537609e-82
7	15	0.000000e+00
8	0	0.000000e+00
8	1	2.644576e-83
8	2	1.200452e-82
8	3	2.514677e-82
8	4	3.962140e-82
8	5	5.448333e-82
8	6	6.637340e-82
8	7	7.280744e-82
8	8	7.383465e-82
8	9	6.694814e-82
8	10	6.171602e-82
8	11	5.265342e-82
8	12	4.464189e-82
8	13	4.888554e-82
8	14	4.657500e-82
8	15	0.000000e+00
9	0	0.000000e+00
9	1	2.442841e-83
9	2	1.105826e-82
9	3	2.304137e-82
9	4	3.633448e-82
9	5	5.000822e-82
9	6	6.110801e-82
9	7	6.711666e-82
9	8	6.694814e-82
9	9	6.346885e-82
9	10	5.750357e-82
9	11	4.924898e-82
9	12	4.169762e-82
9	13	4.549898e-82
9	14	4.312005e-82
9	15	0.000000e+00
10	0	0.000000e+00
10	1	2.229805e-83
10	2	1.002337e-82
10	3	2.079892e-82
10	4	3.294776e-82
10	5	4.520778e-82
10	6	5.563901e-82
10	7	6.142419e-82
10	8	6.171602e-82
10	9	5.750357e-82
10	10	5.516540e-82
10	11	4.622899e-82
10	12	3.919177e-82
10	13	4.308322e-82
10	14	4.097640e-82
10	15	0.000000e+00
11	0	0.000000e+00
11	1	1.877723e-83
11	2	8.542505e-83
11	3	1.765296e-82
11	4	2.781997e-82
11	5	3.818594e-82
11	6	4.723492e-82
11	7	5.210525e-82
11	8	5.265342e-82
11	9	4.924898e-82
11	10	4.622899e-82
11	11	4.132581e-82
11	12	3.405653e-82
11	13	3.702624e-82
11	14	3.490094e-82
11	15	0.000000e+00
12	0	0.000000e+00
12	1	1.599990e-83
12	2	7.215554e-83
12	3	1.483350e-82
12	4	2.337654e-82
12	5	3.218131e-82
12	6	3.974276e-82
12	7	4.409283e-82
12	8	4.464189e-82
12	9	4.169762e-82
12	10	3.919177e-82
12	11	3.405653e-82
12	12	3.040099e-82
12	13	3.140146e-82
12	14	2.950822e-82
12	15	0.000000e+00
13	0	0.000000e+00
13	1	1.590628e-83
13	2	7.544533e-83
13	3	1.555815e-82
13	4	2.481732e-82
13	5	3.428769e-82
13	6	4.320179e-82
13	7	4.797762e-82
13	8	4.888554e-82
13	9	4.549898e-82
13	10	4.308322e-82
13	11	3.702624e-82
13	12	3.140146e-82
13	13	3.774341e-82
13	14	3.700400e-82
13	15	0.000000e+00
14	0	0.000000e+00
14	1	1.404281e-83
14	2	6.951795e-83
14	3	1.427351e-82
14	4	2.296908e-82
14	5	3.195631e-82
14	6	4.062708e-82
14	7	4.537609e-82
14	8	4.657500e-82
14	9	4.312005e-82
14	10	4.097640e-82
14	11	3.490094e-82
14	12	2.950822e-82
14	13	3.700400e-82
14	14	3.887978e-82
14	15	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_theta_iron.txt <==
# X-axis: Muon Theta (Degrees)
# Y-axis: d#sigma/d#theta_{#mu} (cm^{2}/Degree/nucleon)
# X	Content	Error
0.5	9.713495e-42	3.269128e-42
1.5	4.829691e-41	8.595045e-42
2.5	1.134505e-40	1.703293e-41
3.5	1.921906e-40	2.593086e-41
4.5	2.248044e-40	3.104039e-41
5.5	2.628647e-40	3.662964e-41
6.5	2.744880e-40	3.877103e-41
7.5	2.496586e-40	3.580181e-41
8.5	2.492818e-40	4.704561e-41
9.5	1.625079e-40	4.228337e-41
10.5	1.664489e-40	4.026614e-41
11.5	1.297188e-40	4.972282e-41
13	1.038440e-40	5.640893e-41
15.5	1.820160e-40	5.821808e-41


==> anc/absolute/muon/absolute_xsec_muon_theta_iron_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	2.743044e-01
1	3	2.538927e-01
1	4	2.996436e-01
1	5	3.014178e-01
1	6	2.485899e-01
1	7	2.853977e-01
1	8	2.650957e-01
1	9	2.121704e-01
1	10	2.453789e-01
1	11	2.210413e-01
1	12	2.104828e-01
1	13	2.391450e-01
1	14	1.058289e-01
1	15	0.000000e+00
2	0	0.000000e+00
2	1	2.743044e-01
2	2	1.000000e+00
2	3	4.152430e-01
2	4	4.598965e-01
2	5	4.672088e-01
2	6	4.467592e-01
2	7	4.434128e-01
2	8	4.570876e-01
2	9	4.513154e-01
2	10	4.349628e-01
2	11	4.142102e-01
2	12	3.807119e-01
2	13	4.384965e-01
2	14	3.069720e-01
2	15	0.000000e+00
3	0	0.000000e+00
3	1	2.538927e-01
3	2	4.152430e-01
3	3	1.000000e+00
3	4	5.309939e-01
3	5	5.429874e-01
3	6	5.198146e-01
3	7	5.528854e-01
3	8	5.278276e-01
3	9	5.049984e-01
3	10	4.651808e-01
3	11	4.162978e-01
3	12	4.063093e-01
3	13	4.501248e-01
3	14	3.519278e-01
3	15	0.000000e+00
4	0	0.000000e+00
4	1	2.996436e-01
4	2	4.598965e-01
4	3	5.309939e-01
4	4	1.000000e+00
4	5	6.347913e-01
4	6	6.199895e-01
4	7	6.056470e-01
4	8	5.680839e-01
4	9	5.571226e-01
4	10	5.285807e-01
4	11	4.668134e-01
4	12	4.632024e-01
4	13	4.507932e-01
4	14	3.847605e-01
4	15	0.000000e+00
5	0	0.000000e+00
5	1	3.014178e-01
5	2	4.672088e-01
5	3	5.429874e-01
5	4	6.347913e-01
5	5	1.000000e+00
5	6	6.137941e-01
5	7	6.160406e-01
5	8	5.709864e-01
5	9	5.466618e-01
5	10	5.192854e-01
5	11	4.220925e-01
5	12	4.512694e-01
5	13	4.291166e-01
5	14	3.752657e-01
5	15	0.000000e+00
6	0	0.000000e+00
6	1	2.485899e-01
6	2	4.467592e-01
6	3	5.198146e-01
6	4	6.199895e-01
6	5	6.137941e-01
6	6	1.000000e+00
6	7	6.345848e-01
6	8	6.012304e-01
6	9	5.943412e-01
6	10	4.934799e-01
6	11	4.798013e-01
6	12	3.800910e-01
6	13	4.057016e-01
6	14	3.818358e-01
6	15	0.000000e+00
7	0	0.000000e+00
7	1	2.853977e-01
7	2	4.434128e-01
7	3	5.528854e-01
7	4	6.056470e-01
7	5	6.160406e-01
7	6	6.345848e-01
7	7	1.000000e+00
7	8	6.227888e-01
7	9	5.857841e-01
7	10	5.587821e-01
7	11	4.573999e-01
7	12	4.315291e-01
7	13	4.129904e-01
7	14	3.547453e-01
7	15	0.000000e+00
8	0	0.000000e+00
8	1	2.650957e-01
8	2	4.570876e-01
8	3	5.278276e-01
8	4	5.680839e-01
8	5	5.709864e-01
8	6	6.012304e-01
8	7	6.227888e-01
8	8	1.000000e+00
8	9	5.811079e-01
8	10	5.244915e-01
8	11	4.823028e-01
8	12	4.280958e-01
8	13	4.574637e-01
8	14	3.715820e-01
8	15	0.000000e+00
9	0	0.000000e+00
9	1	2.121704e-01
9	2	4.513154e-01
9	3	5.049984e-01
9	4	5.571226e-01
9	5	5.466618e-01
9	6	5.943412e-01
9	7	5.857841e-01
9	8	5.811079e-01
9	9	1.000000e+00
9	10	5.986891e-01
9	11	5.234216e-01
9	12	5.056038e-01
9	13	5.676501e-01
9	14	4.584919e-01
9	15	0.000000e+00
10	0	0.000000e+00
10	1	2.453789e-01
10	2	4.349628e-01
10	3	4.651808e-01
10	4	5.285807e-01
10	5	5.192854e-01
10	6	4.934799e-01
10	7	5.587821e-01
10	8	5.244915e-01
10	9	5.986891e-01
10	10	1.000000e+00
10	11	5.121965e-01
10	12	5.780381e-01
10	13	5.939790e-01
10	14	4.389176e-01
10	15	0.000000e+00
11	0	0.000000e+00
11	1	2.210413e-01
11	2	4.142102e-01
11	3	4.162978e-01
11	4	4.668134e-01
11	5	4.220925e-01
11	6	4.798013e-01
11	7	4.573999e-01
11	8	4.823028e-01
11	9	5.234216e-01
11	10	5.121965e-01
11	11	1.000000e+00
11	12	5.087668e-01
11	13	5.604669e-01
11	14	4.396827e-01
11	15	0.000000e+00
12	0	0.000000e+00
12	1	2.104828e-01
12	2	3.807119e-01
12	3	4.063093e-01
12	4	4.632024e-01
12	5	4.512694e-01
12	6	3.800910e-01
12	7	4.315291e-01
12	8	4.280958e-01
12	9	5.056038e-01
12	10	5.780381e-01
12	11	5.087668e-01
12	12	1.000000e+00
12	13	6.191209e-01
12	14	4.986316e-01
12	15	0.000000e+00
13	0	0.000000e+00
13	1	2.391450e-01
13	2	4.384965e-01
13	3	4.501248e-01
13	4	4.507932e-01
13	5	4.291166e-01
13	6	4.057016e-01
13	7	4.129904e-01
13	8	4.574637e-01
13	9	5.676501e-01
13	10	5.939790e-01
13	11	5.604669e-01
13	12	6.191209e-01
13	13	1.000000e+00
13	14	5.025635e-01
13	15	0.000000e+00
14	0	0.000000e+00
14	1	1.058289e-01
14	2	3.069720e-01
14	3	3.519278e-01
14	4	3.847605e-01
14	5	3.752657e-01
14	6	3.818358e-01
14	7	3.547453e-01
14	8	3.715820e-01
14	9	4.584919e-01
14	10	4.389176e-01
14	11	4.396827e-01
14	12	4.986316e-01
14	13	5.025635e-01
14	14	1.000000e+00
14	15	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_theta_iron_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
1	0	0.000000e+00
1	1	1.068720e-83
1	2	7.707488e-84
1	3	1.413746e-83
1	4	2.540118e-83
1	5	3.058637e-83
1	6	2.976788e-83
1	7	3.617343e-83
1	8	3.102699e-83
1	9	3.263141e-83
1	10	3.391866e-83
1	11	2.909681e-83
1	12	3.421403e-83
1	13	4.410026e-83
1	14	2.014161e-83
1	15	0.000000e+00
2	0	0.000000e+00
2	1	7.707488e-84
2	2	7.387480e-83
2	3	6.079108e-83
2	4	1.025003e-82
2	5	1.246483e-82
2	6	1.406547e-82
2	7	1.477623e-82
2	8	1.406541e-82
2	9	1.824935e-82
2	10	1.580774e-82
2	11	1.433537e-82
2	12	1.627048e-82
2	13	2.125995e-82
2	14	1.536048e-82
2	15	0.000000e+00
3	0	0.000000e+00
3	1	1.413746e-83
3	2	6.079108e-83
3	3	2.901207e-82
3	4	2.345286e-82
3	5	2.870822e-82
3	6	3.243176e-82
3	7	3.651167e-82
3	8	3.218744e-82
3	9	4.046676e-82
3	10	3.350277e-82
3	11	2.855180e-82
3	12	3.441137e-82
3	13	4.324842e-82
3	14	3.489802e-82
3	15	0.000000e+00
4	0	0.000000e+00
4	1	2.540118e-83
4	2	1.025003e-82
4	3	2.345286e-82
4	4	6.724093e-82
4	5	5.109460e-82
4	6	5.888895e-82
4	7	6.088968e-82
4	8	5.273929e-82
4	9	6.796523e-82
4	10	5.795591e-82
4	11	4.874163e-82
4	12	5.972325e-82
4	13	6.593895e-82
4	14	5.808516e-82
4	15	0.000000e+00
5	0	0.000000e+00
5	1	3.058637e-83
5	2	1.246483e-82
5	3	2.870822e-82
5	4	5.109460e-82
5	5	9.635058e-82
5	6	6.978828e-82
5	7	7.413849e-82
5	8	6.345384e-82
5	9	7.982980e-82
5	10	6.815581e-82
5	11	5.275635e-82
5	12	6.964963e-82
5	13	7.513639e-82
5	14	6.781472e-82
5	15	0.000000e+00
6	0	0.000000e+00
6	1	2.976788e-83
6	2	1.406547e-82
6	3	3.243176e-82
6	4	5.888895e-82
6	5	6.978828e-82
6	6	1.341730e-81
6	7	9.012175e-82
6	8	7.884579e-82
6	9	1.024207e-81
6	10	7.643137e-82
6	11	7.076752e-82
6	12	6.922707e-82
6	13	8.382764e-82
6	14	8.142676e-82
6	15	0.000000e+00
7	0	0.000000e+00
7	1	3.617343e-83
7	2	1.477623e-82
7	3	3.651167e-82
7	4	6.088968e-82
7	5	7.413849e-82
7	6	9.012175e-82
7	7	1.503192e-81
7	8	8.644762e-82
7	9	1.068474e-81
7	10	9.160504e-82
7	11	7.140742e-82
7	12	8.319039e-82
7	13	9.032233e-82
7	14	8.007221e-82
7	15	0.000000e+00
8	0	0.000000e+00
8	1	3.102699e-83
8	2	1.406541e-82
8	3	3.218744e-82
8	4	5.273929e-82
8	5	6.345384e-82
8	6	7.884579e-82
8	7	8.644762e-82
8	8	1.281769e-81
8	9	9.787704e-82
8	10	7.939863e-82
8	11	6.952879e-82
8	12	7.620819e-82
8	13	9.238671e-82
8	14	7.744930e-82
8	15	0.000000e+00
9	0	0.000000e+00
9	1	3.263141e-83
9	2	1.824935e-82
9	3	4.046676e-82
9	4	6.796523e-82
9	5	7.982980e-82
9	6	1.024207e-81
9	7	1.068474e-81
9	8	9.787704e-82
9	9	2.213290e-81
9	10	1.190941e-81
9	11	9.915412e-82
9	12	1.182729e-81
9	13	1.506426e-81
9	14	1.255766e-81
9	15	0.000000e+00
10	0	0.000000e+00
10	1	3.391866e-83
10	2	1.580774e-82
10	3	3.350277e-82
10	4	5.795591e-82
10	5	6.815581e-82
10	6	7.643137e-82
10	7	9.160504e-82
10	8	7.939863e-82
10	9	1.190941e-81
10	10	1.787883e-81
10	11	8.720597e-82
10	12	1.215295e-81
10	13	1.416735e-81
10	14	1.080464e-81
10	15	0.000000e+00
11	0	0.000000e+00
11	1	2.909681e-83
11	2	1.433537e-82
11	3	2.855180e-82
11	4	4.874163e-82
11	5	5.275635e-82
11	6	7.076752e-82
11	7	7.140742e-82
11	8	6.952879e-82
11	9	9.915412e-82
11	10	8.720597e-82
11	11	1.621362e-81
11	12	1.018625e-81
11	13	1.273028e-81
11	14	1.030712e-81
11	15	0.000000e+00
12	0	0.000000e+00
12	1	3.421403e-83
12	2	1.627048e-82
12	3	3.441137e-82
12	4	5.972325e-82
12	5	6.964963e-82
12	6	6.922707e-82
12	7	8.319039e-82
12	8	7.620819e-82
12	9	1.182729e-81
12	10	1.215295e-81
12	11	1.018625e-81
12	12	2.472359e-81
12	13	1.736517e-81
12	14	1.443422e-81
12	15	0.000000e+00
13	0	0.000000e+00
13	1	4.410026e-83
13	2	2.125995e-82
13	3	4.324842e-82
13	4	6.593895e-82
13	5	7.513639e-82
13	6	8.382764e-82
13	7	9.032233e-82
13	8	9.238671e-82
13	9	1.506426e-81
13	10	1.416735e-81
13	11	1.273028e-81
13	12	1.736517e-81
13	13	3.181968e-81
13	14	1.650429e-81
13	15	0.000000e+00
14	0	0.000000e+00
14	1	2.014161e-83
14	2	1.536048e-82
14	3	3.489802e-82
14	4	5.808516e-82
14	5	6.781472e-82
14	6	8.142676e-82
14	7	8.007221e-82
14	8	7.744930e-82
14	9	1.255766e-81
14	10	1.080464e-81
14	11	1.030712e-81
14	12	1.443422e-81
14	13	1.650429e-81
14	14	3.389345e-81
14	15	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_theta_lead.txt <==
# X-axis: Muon Theta (Degrees)
# Y-axis: d#sigma/d#theta_{#mu} (cm^{2}/Degree/nucleon)
# X	Content	Error
0.5	3.987493e-42	2.261374e-42
1.5	4.634211e-41	8.829855e-42
2.5	1.161312e-40	1.750532e-41
3.5	1.316719e-40	2.052134e-41
4.5	1.890545e-40	2.741807e-41
5.5	2.637948e-40	3.868630e-41
6.5	2.356204e-40	3.322510e-41
7.5	3.039311e-40	4.101353e-41
8.5	2.621109e-40	3.912297e-41
9.5	2.690092e-40	4.634660e-41
10.5	1.761934e-40	3.437740e-41
11.5	1.166266e-40	3.735790e-41
13	1.549063e-40	4.817455e-41
15.5	1.705131e-40	5.297566e-41


==> anc/absolute/muon/absolute_xsec_muon_theta_lead_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	1.575768e-01
1	3	1.226230e-01
1	4	1.440782e-01
1	5	1.533956e-01
1	6	1.487147e-01
1	7	1.491252e-01
1	8	1.399079e-01
1	9	1.460753e-01
1	10	1.550468e-01
1	11	1.877841e-01
1	12	2.002655e-01
1	13	1.641273e-01
1	14	4.162213e-02
1	15	0.000000e+00
2	0	0.000000e+00
2	1	1.575768e-01
2	2	1.000000e+00
2	3	2.555273e-01
2	4	2.643912e-01
2	5	2.870964e-01
2	6	2.884282e-01
2	7	3.174346e-01
2	8	2.666186e-01
2	9	3.028394e-01
2	10	3.008549e-01
2	11	3.222628e-01
2	12	2.445653e-01
2	13	2.672701e-01
2	14	2.064077e-01
2	15	0.000000e+00
3	0	0.000000e+00
3	1	1.226230e-01
3	2	2.555273e-01
3	3	1.000000e+00
3	4	4.967460e-01
3	5	4.931814e-01
3	6	5.280183e-01
3	7	5.286778e-01
3	8	5.191831e-01
3	9	4.934243e-01
3	10	4.697677e-01
3	11	3.707937e-01
3	12	2.675063e-01
3	13	3.506124e-01
3	14	2.961380e-01
3	15	0.000000e+00
4	0	0.000000e+00
4	1	1.440782e-01
4	2	2.643912e-01
4	3	4.967460e-01
4	4	1.000000e+00
4	5	5.156887e-01
4	6	5.910465e-01
4	7	5.846612e-01
4	8	5.816626e-01
4	9	5.334740e-01
4	10	5.147148e-01
4	11	3.986807e-01
4	12	2.935669e-01
4	13	3.561662e-01
4	14	2.699604e-01
4	15	0.000000e+00
5	0	0.000000e+00
5	1	1.533956e-01
5	2	2.870964e-01
5	3	4.931814e-01
5	4	5.156887e-01
5	5	1.000000e+00
5	6	5.910851e-01
5	7	5.926223e-01
5	8	5.845759e-01
5	9	5.611027e-01
5	10	5.602376e-01
5	11	4.367548e-01
5	12	3.265717e-01
5	13	4.105185e-01
5	14	3.353967e-01
5	15	0.000000e+00
6	0	0.000000e+00
6	1	1.487147e-01
6	2	2.884282e-01
6	3	5.280183e-01
6	4	5.910465e-01
6	5	5.910851e-01
6	6	1.000000e+00
6	7	6.895638e-01
6	8	6.489197e-01
6	9	5.629294e-01
6	10	5.859673e-01
6	11	4.627680e-01
6	12	2.719308e-01
6	13	4.228230e-01
6	14	3.639647e-01
6	15	0.000000e+00
7	0	0.000000e+00
7	1	1.491252e-01
7	2	3.174346e-01
7	3	5.286778e-01
7	4	5.846612e-01
7	5	5.926223e-01
7	6	6.895638e-01
7	7	1.000000e+00
7	8	6.491719e-01
7	9	6.087306e-01
7	10	5.900983e-01
7	11	4.673354e-01
7	12	2.842133e-01
7	13	4.220092e-01
7	14	3.701440e-01
7	15	0.000000e+00
8	0	0.000000e+00
8	1	1.399079e-01
8	2	2.666186e-01
8	3	5.191831e-01
8	4	5.816626e-01
8	5	5.845759e-01
8	6	6.489197e-01
8	7	6.491719e-01
8	8	1.000000e+00
8	9	6.136163e-01
8	10	6.028095e-01
8	11	4.624534e-01
8	12	2.981247e-01
8	13	4.111816e-01
8	14	3.292188e-01
8	15	0.000000e+00
9	0	0.000000e+00
9	1	1.460753e-01
9	2	3.028394e-01
9	3	4.934243e-01
9	4	5.334740e-01
9	5	5.611027e-01
9	6	5.629294e-01
9	7	6.087306e-01
9	8	6.136163e-01
9	9	1.000000e+00
9	10	5.969247e-01
9	11	4.471916e-01
9	12	3.362865e-01
9	13	4.311456e-01
9	14	3.633206e-01
9	15	0.000000e+00
10	0	0.000000e+00
10	1	1.550468e-01
10	2	3.008549e-01
10	3	4.697677e-01
10	4	5.147148e-01
10	5	5.602376e-01
10	6	5.859673e-01
10	7	5.900983e-01
10	8	6.028095e-01
10	9	5.969247e-01
10	10	1.000000e+00
10	11	4.840203e-01
10	12	3.838934e-01
10	13	4.896943e-01
10	14	3.848130e-01
10	15	0.000000e+00
11	0	0.000000e+00
11	1	1.877841e-01
11	2	3.222628e-01
11	3	3.707937e-01
11	4	3.986807e-01
11	5	4.367548e-01
11	6	4.627680e-01
11	7	4.673354e-01
11	8	4.624534e-01
11	9	4.471916e-01
11	10	4.840203e-01
11	11	1.000000e+00
11	12	3.885498e-01
11	13	4.547070e-01
11	14	2.636573e-01
11	15	0.000000e+00
12	0	0.000000e+00
12	1	2.002655e-01
12	2	2.445653e-01
12	3	2.675063e-01
12	4	2.935669e-01
12	5	3.265717e-01
12	6	2.719308e-01
12	7	2.842133e-01
12	8	2.981247e-01
12	9	3.362865e-01
12	10	3.838934e-01
12	11	3.885498e-01
12	12	1.000000e+00
12	13	4.364852e-01
12	14	1.822418e-01
12	15	0.000000e+00
13	0	0.000000e+00
13	1	1.641273e-01
13	2	2.672701e-01
13	3	3.506124e-01
13	4	3.561662e-01
13	5	4.105185e-01
13	6	4.228230e-01
13	7	4.220092e-01
13	8	4.111816e-01
13	9	4.311456e-01
13	10	4.896943e-01
13	11	4.547070e-01
13	12	4.364852e-01
13	13	1.000000e+00
13	14	3.290300e-01
13	15	0.000000e+00
14	0	0.000000e+00
14	1	4.162213e-02
14	2	2.064077e-01
14	3	2.961380e-01
14	4	2.699604e-01
14	5	3.353967e-01
14	6	3.639647e-01
14	7	3.701440e-01
14	8	3.292188e-01
14	9	3.633206e-01
14	10	3.848130e-01
14	11	2.636573e-01
14	12	1.822418e-01
14	13	3.290300e-01
14	14	1.000000e+00
14	15	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_theta_lead_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
1	0	0.000000e+00
1	1	5.113813e-84
1	2	3.146431e-84
1	3	4.854164e-84
1	4	6.686155e-84
1	5	9.510917e-84
1	6	1.301018e-83
1	7	1.120443e-83
1	8	1.297603e-83
1	9	1.292352e-83
1	10	1.624999e-83
1	11	1.459837e-83
1	12	1.691846e-83
1	13	1.788014e-83
1	14	4.986239e-84
1	15	0.000000e+00
2	0	0.000000e+00
2	1	3.146431e-84
2	2	7.796634e-83
2	3	3.949672e-83
2	4	4.790780e-83
2	5	6.950536e-83
2	6	9.852546e-83
2	7	9.312668e-83
2	8	9.655421e-83
2	9	1.046159e-82
2	10	1.231200e-82
2	11	9.782205e-83
2	12	8.067349e-83
2	13	1.136898e-82
2	14	9.655081e-83
2	15	0.000000e+00
3	0	0.000000e+00
3	1	4.854164e-84
3	2	3.949672e-83
3	3	3.064362e-82
3	4	1.784473e-82
3	5	2.367084e-82
3	6	3.575825e-82
3	7	3.074875e-82
3	8	3.727500e-82
3	9	3.379267e-82
3	10	3.811282e-82
3	11	2.231390e-82
3	12	1.749389e-82
3	13	2.956752e-82
3	14	2.746253e-82
3	15	0.000000e+00
4	0	0.000000e+00
4	1	6.686155e-84
4	2	4.790780e-83
4	3	1.784473e-82
4	4	4.211253e-82
4	5	2.901551e-82
4	6	4.692286e-82
4	7	3.986357e-82
4	8	4.895577e-82
4	9	4.283027e-82
4	10	4.895423e-82
4	11	2.812573e-82
4	12	2.250584e-82
4	13	3.521081e-82
4	14	2.934825e-82
4	15	0.000000e+00
5	0	0.000000e+00
5	1	9.510917e-84
5	2	6.950536e-83
5	3	2.367084e-82
5	4	2.901551e-82
5	5	7.517508e-82
5	6	6.269662e-82
5	7	5.398601e-82
5	8	6.573625e-82
5	9	6.018817e-82
5	10	7.119133e-82
5	11	4.116684e-82
5	12	3.345014e-82
5	13	5.422347e-82
5	14	4.871606e-82
5	15	0.000000e+00
6	0	0.000000e+00
6	1	1.301018e-83
6	2	9.852546e-83
6	3	3.575825e-82
6	4	4.692286e-82
6	5	6.269662e-82
6	6	1.496630e-81
6	7	8.863350e-82
6	8	1.029616e-81
6	9	8.520065e-82
6	10	1.050627e-81
6	11	6.154509e-82
6	12	3.930049e-82
6	13	7.880131e-82
6	14	7.459209e-82
6	15	0.000000e+00
7	0	0.000000e+00
7	1	1.120443e-83
7	2	9.312668e-83
7	3	3.074875e-82
7	4	3.986357e-82
7	5	5.398601e-82
7	6	8.863350e-82
7	7	1.103907e-81
7	8	8.846126e-82
7	9	7.912674e-82
7	10	9.086749e-82
7	11	5.337869e-82
7	12	3.527712e-82
7	13	6.754697e-82
7	14	6.514985e-82
7	15	0.000000e+00
8	0	0.000000e+00
8	1	1.297603e-83
8	2	9.655421e-83
8	3	3.727500e-82
8	4	4.895577e-82
8	5	6.573625e-82
8	6	1.029616e-81
8	7	8.846126e-82
8	8	1.682109e-81
8	9	9.845910e-82
8	10	1.145843e-81
8	11	6.520307e-82
8	12	4.567805e-82
8	13	8.124159e-82
8	14	7.152999e-82
8	15	0.000000e+00
9	0	0.000000e+00
9	1	1.292352e-83
9	2	1.046159e-82
9	3	3.379267e-82
9	4	4.283027e-82
9	5	6.018817e-82
9	6	8.520065e-82
9	7	7.912674e-82
9	8	9.845910e-82
9	9	1.530607e-81
9	10	1.082354e-81
9	11	6.014486e-82
9	12	4.915002e-82
9	13	8.125938e-82
9	14	7.530058e-82
9	15	0.000000e+00
10	0	0.000000e+00
10	1	1.624999e-83
10	2	1.231200e-82
10	3	3.811282e-82
10	4	4.895423e-82
10	5	7.119133e-82
10	6	1.050627e-81
10	7	9.086749e-82
10	8	1.145843e-81
10	9	1.082354e-81
10	10	2.148007e-81
10	11	7.711776e-82
10	12	6.646774e-82
10	13	1.093354e-81
10	14	9.448090e-82
10	15	0.000000e+00
11	0	0.000000e+00
11	1	1.459837e-83
11	2	9.782205e-83
11	3	2.231390e-82
11	4	2.812573e-82
11	5	4.116684e-82
11	6	6.154509e-82
11	7	5.337869e-82
11	8	6.520307e-82
11	9	6.014486e-82
11	10	7.711776e-82
11	11	1.181805e-81
11	12	4.990018e-82
11	13	7.530474e-82
11	14	4.801636e-82
11	15	0.000000e+00
12	0	0.000000e+00
12	1	1.691846e-83
12	2	8.067349e-83
12	3	1.749389e-82
12	4	2.250584e-82
12	5	3.345014e-82
12	6	3.930049e-82
12	7	3.527712e-82
12	8	4.567805e-82
12	9	4.915002e-82
12	10	6.646774e-82
12	11	4.990018e-82
12	12	1.395612e-81
12	13	7.855422e-82
12	14	3.606673e-82
12	15	0.000000e+00
13	0	0.000000e+00
13	1	1.788014e-83
13	2	1.136898e-82
13	3	2.956752e-82
13	4	3.521081e-82
13	5	5.422347e-82
13	6	7.880131e-82
13	7	6.754697e-82
13	8	8.124159e-82
13	9	8.125938e-82
13	10	1.093354e-81
13	11	7.530474e-82
13	12	7.855422e-82
13	13	2.320787e-81
13	14	8.397106e-82
13	15	0.000000e+00
14	0	0.000000e+00
14	1	4.986239e-84
14	2	9.655081e-83
14	3	2.746253e-82
14	4	2.934825e-82
14	5	4.871606e-82
14	6	7.459209e-82
14	7	6.514985e-82
14	8	7.152999e-82
14	9	7.530058e-82
14	10	9.448090e-82
14	11	4.801636e-82
14	12	3.606673e-82
14	13	8.397106e-82
14	14	2.806421e-81
14	15	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_theta_water.txt <==
# X-axis: Muon Theta (Degrees)
# Y-axis: d#sigma/d#theta_{#mu} (cm^{2}/Degree/nucleon)
# X	Content	Error
0.5	1.551265e-41	7.561580e-42
1.5	6.213778e-41	2.112913e-41
2.5	7.901735e-41	2.970080e-41
3.5	1.481587e-40	4.750965e-41
4.5	2.052540e-40	7.271122e-41
5.5	1.542364e-40	6.952040e-41
6.5	2.502655e-40	8.167639e-41
7.5	2.494457e-40	7.553361e-41
8.5	2.369304e-40	7.990203e-41
9.5	2.126312e-40	9.956133e-41
10.5	5.277110e-41	6.763729e-41
11.5	1.169699e-40	9.083398e-41
13	8.494260e-41	7.703348e-41
15.5	1.037154e-40	9.545349e-41


==> anc/absolute/muon/absolute_xsec_muon_theta_water_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	1.674513e-01
1	3	1.644420e-01
1	4	1.205619e-01
1	5	8.464308e-02
1	6	7.907254e-02
1	7	-6.555320e-03
1	8	3.821377e-02
1	9	1.047278e-01
1	10	1.391846e-01
1	11	1.417600e-01
1	12	9.023280e-02
1	13	5.960693e-02
1	14	5.795959e-02
1	15	0.000000e+00
2	0	0.000000e+00
2	1	1.674513e-01
2	2	1.000000e+00
2	3	2.264534e-01
2	4	2.415358e-01
2	5	2.585948e-01
2	6	2.080235e-01
2	7	1.960535e-01
2	8	2.136134e-01
2	9	2.472821e-01
2	10	2.392127e-01
2	11	1.747038e-01
2	12	1.938124e-01
2	13	1.489748e-01
2	14	1.081751e-02
2	15	0.000000e+00
3	0	0.000000e+00
3	1	1.644420e-01
3	2	2.264534e-01
3	3	1.000000e+00
3	4	3.014199e-01
3	5	2.550740e-01
3	6	2.094690e-01
3	7	1.865878e-01
3	8	2.344290e-01
3	9	2.680891e-01
3	10	2.588515e-01
3	11	1.922108e-01
3	12	1.888021e-01
3	13	1.823684e-01
3	14	1.246402e-02
3	15	0.000000e+00
4	0	0.000000e+00
4	1	1.205619e-01
4	2	2.415358e-01
4	3	3.014199e-01
4	4	1.000000e+00
4	5	4.426927e-01
4	6	3.874155e-01
4	7	3.524968e-01
4	8	3.146574e-01
4	9	3.163414e-01
4	10	3.466469e-01
4	11	2.517974e-01
4	12	1.775021e-01
4	13	2.531262e-01
4	14	8.409072e-02
4	15	0.000000e+00
5	0	0.000000e+00
5	1	8.464308e-02
5	2	2.585948e-01
5	3	2.550740e-01
5	4	4.426927e-01
5	5	1.000000e+00
5	6	5.046614e-01
5	7	4.997099e-01
5	8	3.719002e-01
5	9	3.443854e-01
5	10	4.113146e-01
5	11	3.462186e-01
5	12	1.912685e-01
5	13	3.590348e-01
5	14	1.684634e-01
5	15	0.000000e+00
6	0	0.000000e+00
6	1	7.907254e-02
6	2	2.080235e-01
6	3	2.094690e-01
6	4	3.874155e-01
6	5	5.046614e-01
6	6	1.000000e+00
6	7	4.442285e-01
6	8	3.347241e-01
6	9	2.871822e-01
6	10	3.707233e-01
6	11	2.941477e-01
6	12	1.102565e-01
6	13	2.775322e-01
6	14	1.717280e-01
6	15	0.000000e+00
7	0	0.000000e+00
7	1	-6.555320e-03
7	2	1.960535e-01
7	3	1.865878e-01
7	4	3.524968e-01
7	5	4.997099e-01
7	6	4.442285e-01
7	7	1.000000e+00
7	8	3.849663e-01
7	9	3.406460e-01
7	10	3.637834e-01
7	11	3.074452e-01
7	12	1.954103e-01
7	13	3.080517e-01
7	14	1.001719e-01
7	15	0.000000e+00
8	0	0.000000e+00
8	1	3.821377e-02
8	2	2.136134e-01
8	3	2.344290e-01
8	4	3.146574e-01
8	5	3.719002e-01
8	6	3.347241e-01
8	7	3.849663e-01
8	8	1.000000e+00
8	9	3.311615e-01
8	10	3.482882e-01
8	11	2.934998e-01
8	12	2.601920e-01
8	13	2.705015e-01
8	14	4.182415e-03
8	15	0.000000e+00
9	0	0.000000e+00
9	1	1.047278e-01
9	2	2.472821e-01
9	3	2.680891e-01
9	4	3.163414e-01
9	5	3.443854e-01
9	6	2.871822e-01
9	7	3.406460e-01
9	8	3.311615e-01
9	9	1.000000e+00
9	10	3.491292e-01
9	11	2.585764e-01
9	12	2.281742e-01
9	13	2.229767e-01
9	14	-2.586572e-02
9	15	0.000000e+00
10	0	0.000000e+00
10	1	1.391846e-01
10	2	2.392127e-01
10	3	2.588515e-01
10	4	3.466469e-01
10	5	4.113146e-01
10	6	3.707233e-01
10	7	3.637834e-01
10	8	3.482882e-01
10	9	3.491292e-01
10	10	1.000000e+00
10	11	3.518856e-01
10	12	2.363336e-01
10	13	2.866269e-01
10	14	5.137740e-02
10	15	0.000000e+00
11	0	0.000000e+00
11	1	1.417600e-01
11	2	1.747038e-01
11	3	1.922108e-01
11	4	2.517974e-01
11	5	3.462186e-01
11	6	2.941477e-01
11	7	3.074452e-01
11	8	2.934998e-01
11	9	2.585764e-01
11	10	3.518856e-01
11	11	1.000000e+00
11	12	2.515602e-01
11	13	2.929551e-01
11	14	5.062981e-02
11	15	0.000000e+00
12	0	0.000000e+00
12	1	9.023280e-02
12	2	1.938124e-01
12	3	1.888021e-01
12	4	1.775021e-01
12	5	1.912685e-01
12	6	1.102565e-01
12	7	1.954103e-01
12	8	2.601920e-01
12	9	2.281742e-01
12	10	2.363336e-01
12	11	2.515602e-01
12	12	1.000000e+00
12	13	1.876216e-01
12	14	-1.042750e-01
12	15	0.000000e+00
13	0	0.000000e+00
13	1	5.960693e-02
13	2	1.489748e-01
13	3	1.823684e-01
13	4	2.531262e-01
13	5	3.590348e-01
13	6	2.775322e-01
13	7	3.080517e-01
13	8	2.705015e-01
13	9	2.229767e-01
13	10	2.866269e-01
13	11	2.929551e-01
13	12	1.876216e-01
13	13	1.000000e+00
13	14	1.740954e-01
13	15	0.000000e+00
14	0	0.000000e+00
14	1	5.795959e-02
14	2	1.081751e-02
14	3	1.246402e-02
14	4	8.409072e-02
14	5	1.684634e-01
14	6	1.717280e-01
14	7	1.001719e-01
14	8	4.182415e-03
14	9	-2.586572e-02
14	10	5.137740e-02
14	11	5.062981e-02
14	12	-1.042750e-01
14	13	1.740954e-01
14	14	1.000000e+00
14	15	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00


==> anc/absolute/muon/absolute_xsec_muon_theta_water_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
0	12	0.000000e+00
0	13	0.000000e+00
0	14	0.000000e+00
0	15	0.000000e+00
1	0	0.000000e+00
1	1	5.717750e-83
1	2	2.675362e-83
1	3	3.693119e-83
1	4	4.331164e-83
1	5	4.653776e-83
1	6	4.156717e-83
1	7	-4.048582e-84
1	8	2.182593e-83
1	9	6.327500e-83
1	10	1.047839e-82
1	11	7.250243e-83
1	12	6.197626e-83
1	13	3.472073e-83
1	14	4.183403e-83
1	15	0.000000e+00
2	0	0.000000e+00
2	1	2.675362e-83
2	2	4.464400e-82
2	3	1.421112e-82
2	4	2.424627e-82
2	5	3.972855e-82
2	6	3.055668e-82
2	7	3.383395e-82
2	8	3.409183e-82
2	9	4.174765e-82
2	10	5.032183e-82
2	11	2.496722e-82
2	12	3.719730e-82
2	13	2.424789e-82
2	14	2.181729e-83
2	15	0.000000e+00
3	0	0.000000e+00
3	1	3.693119e-83
3	2	1.421112e-82
3	3	8.821373e-82
3	4	4.253260e-82
3	5	5.508530e-82
3	6	4.325140e-82
3	7	4.526347e-82
3	8	5.259201e-82
3	9	6.362166e-82
3	10	7.654372e-82
3	11	3.861288e-82
3	12	5.093583e-82
3	13	4.172507e-82
3	14	3.533604e-83
3	15	0.000000e+00
4	0	0.000000e+00
4	1	4.331164e-83
4	2	2.424627e-82
4	3	4.253260e-82
4	4	2.257167e-81
4	5	1.529275e-81
4	6	1.279591e-81
4	7	1.367834e-81
4	8	1.129172e-81
4	9	1.200869e-81
4	10	1.639683e-81
4	11	8.091319e-82
4	12	7.660086e-82
4	13	9.263997e-82
4	14	3.813483e-82
4	15	0.000000e+00
5	0	0.000000e+00
5	1	4.653776e-83
5	2	3.972855e-82
5	3	5.508530e-82
5	4	1.529275e-81
5	5	5.286922e-81
5	6	2.551019e-81
5	7	2.967672e-81
5	8	2.042528e-81
5	9	2.000801e-81
5	10	2.977599e-81
5	11	1.702700e-81
5	12	1.263261e-81
5	13	2.011025e-81
5	14	1.169227e-81
5	15	0.000000e+00
6	0	0.000000e+00
6	1	4.156717e-83
6	2	3.055668e-82
6	3	4.325140e-82
6	4	1.279591e-81
6	5	2.551019e-81
6	6	4.833086e-81
6	7	2.522407e-81
6	8	1.757679e-81
6	9	1.595246e-81
6	10	2.565978e-81
6	11	1.383133e-81
6	12	6.962495e-82
6	13	1.486295e-81
6	14	1.139581e-81
6	15	0.000000e+00
7	0	0.000000e+00
7	1	-4.048582e-84
7	2	3.383395e-82
7	3	4.526347e-82
7	4	1.367834e-81
7	5	2.967672e-81
7	6	2.522407e-81
7	7	6.671032e-81
7	8	2.374977e-81
7	9	2.223093e-81
7	10	2.958217e-81
7	11	1.698441e-81
7	12	1.449747e-81
7	13	1.938205e-81
7	14	7.809698e-82
7	15	0.000000e+00
8	0	0.000000e+00
8	1	2.182593e-83
8	2	3.409183e-82
8	3	5.259201e-82
8	4	1.129172e-81
8	5	2.042528e-81
8	6	1.757679e-81
8	7	2.374977e-81
8	8	5.705327e-81
8	9	1.998655e-81
8	10	2.619207e-81
8	11	1.499458e-81
8	12	1.785182e-81
8	13	1.573945e-81
8	14	3.015499e-83
8	15	0.000000e+00
9	0	0.000000e+00
9	1	6.327500e-83
9	2	4.174765e-82
9	3	6.362166e-82
9	4	1.200869e-81
9	5	2.000801e-81
9	6	1.595246e-81
9	7	2.223093e-81
9	8	1.998655e-81
9	9	6.384334e-81
9	10	2.777376e-81
9	11	1.397439e-81
9	12	1.656047e-81
9	13	1.372451e-81
9	14	-1.972760e-82
9	15	0.000000e+00
10	0	0.000000e+00
10	1	1.047839e-82
10	2	5.032183e-82
10	3	7.654372e-82
10	4	1.639683e-81
10	5	2.977599e-81
10	6	2.565978e-81
10	7	2.958217e-81
10	8	2.619207e-81
10	9	2.777376e-81
10	10	9.912459e-81
10	11	2.369618e-81
10	12	2.137295e-81
10	13	2.198301e-81
10	14	4.882639e-82
10	15	0.000000e+00
11	0	0.000000e+00
11	1	7.250243e-83
11	2	2.496722e-82
11	3	3.861288e-82
11	4	8.091319e-82
11	5	1.702700e-81
11	6	1.383133e-81
11	7	1.698441e-81
11	8	1.499458e-81
11	9	1.397439e-81
11	10	2.369618e-81
11	11	4.574803e-81
11	12	1.545526e-81
11	13	1.526394e-81
11	14	3.268770e-82
11	15	0.000000e+00
12	0	0.000000e+00
12	1	6.197626e-83
12	2	3.719730e-82
12	3	5.093583e-82
12	4	7.660086e-82
12	5	1.263261e-81
12	6	6.962495e-82
12	7	1.449747e-81
12	8	1.785182e-81
12	9	1.656047e-81
12	10	2.137295e-81
12	11	1.545526e-81
12	12	8.250812e-81
12	13	1.312837e-81
12	14	-9.041084e-82
12	15	0.000000e+00
13	0	0.000000e+00
13	1	3.472073e-83
13	2	2.424789e-82
13	3	4.172507e-82
13	4	9.263997e-82
13	5	2.011025e-81
13	6	1.486295e-81
13	7	1.938205e-81
13	8	1.573945e-81
13	9	1.372451e-81
13	10	2.198301e-81
13	11	1.526394e-81
13	12	1.312837e-81
13	13	5.934157e-81
13	14	1.280143e-81
13	15	0.000000e+00
14	0	0.000000e+00
14	1	4.183403e-83
14	2	2.181729e-83
14	3	3.533604e-83
14	4	3.813483e-82
14	5	1.169227e-81
14	6	1.139581e-81
14	7	7.809698e-82
14	8	3.015499e-83
14	9	-1.972760e-82
14	10	4.882639e-82
14	11	3.268770e-82
14	12	-9.041084e-82
14	13	1.280143e-81
14	14	9.111369e-81
14	15	0.000000e+00
15	0	0.000000e+00
15	1	0.000000e+00
15	2	0.000000e+00
15	3	0.000000e+00
15	4	0.000000e+00
15	5	0.000000e+00
15	6	0.000000e+00
15	7	0.000000e+00
15	8	0.000000e+00
15	9	0.000000e+00
15	10	0.000000e+00
15	11	0.000000e+00
15	12	0.000000e+00
15	13	0.000000e+00
15	14	0.000000e+00
15	15	0.000000e+00


==> anc/absolute/phi/absolute_xsec_phi_carbon.txt <==
# X-axis: #phi_{T} (degrees)
# Y-axis: d#sigma/d#phi_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
5	7.129212e-41	1.338878e-41
20	2.783191e-41	5.617449e-42
40	1.652775e-41	3.713019e-42
65	9.185919e-42	2.275555e-42
100	3.053208e-42	1.380036e-42
150	1.098227e-42	9.773897e-43


==> anc/absolute/phi/absolute_xsec_phi_carbon_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.195489e-01
1	3	5.502349e-01
1	4	5.117494e-01
1	5	3.831479e-01
1	6	3.016470e-01
1	7	0.000000e+00
2	0	0.000000e+00
2	1	7.195489e-01
2	2	1.000000e+00
2	3	5.916632e-01
2	4	5.368516e-01
2	5	4.137118e-01
2	6	3.774530e-01
2	7	0.000000e+00
3	0	0.000000e+00
3	1	5.502349e-01
3	2	5.916632e-01
3	3	1.000000e+00
3	4	4.940789e-01
3	5	3.941886e-01
3	6	3.909199e-01
3	7	0.000000e+00
4	0	0.000000e+00
4	1	5.117494e-01
4	2	5.368516e-01
4	3	4.940789e-01
4	4	1.000000e+00
4	5	4.178079e-01
4	6	4.012577e-01
4	7	0.000000e+00
5	0	0.000000e+00
5	1	3.831479e-01
5	2	4.137118e-01
5	3	3.941886e-01
5	4	4.178079e-01
5	5	1.000000e+00
5	6	5.088739e-01
5	7	0.000000e+00
6	0	0.000000e+00
6	1	3.016470e-01
6	2	3.774530e-01
6	3	3.909199e-01
6	4	4.012577e-01
6	5	5.088739e-01
6	6	1.000000e+00
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/phi/absolute_xsec_phi_carbon_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.792594e-82
1	2	5.411784e-83
1	3	2.735371e-83
1	4	1.559142e-83
1	5	7.079422e-84
1	6	3.947369e-84
1	7	0.000000e+00
2	0	0.000000e+00
2	1	5.411784e-83
2	2	3.155574e-83
2	3	1.234073e-83
2	4	6.862475e-84
2	5	3.207210e-84
2	6	2.072382e-84
2	7	0.000000e+00
3	0	0.000000e+00
3	1	2.735371e-83
3	2	1.234073e-83
3	3	1.378651e-83
3	4	4.174561e-84
3	5	2.019861e-84
3	6	1.418674e-84
3	7	0.000000e+00
4	0	0.000000e+00
4	1	1.559142e-83
4	2	6.862475e-84
4	3	4.174561e-84
4	4	5.178150e-84
4	5	1.312062e-84
4	6	8.924388e-85
4	7	0.000000e+00
5	0	0.000000e+00
5	1	7.079422e-84
5	2	3.207210e-84
5	3	2.019861e-84
5	4	1.312062e-84
5	5	1.904499e-84
5	6	6.863858e-85
5	7	0.000000e+00
6	0	0.000000e+00
6	1	3.947369e-84
6	2	2.072382e-84
6	3	1.418674e-84
6	4	8.924388e-85
6	5	6.863858e-85
6	6	9.552907e-85
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/phi/absolute_xsec_phi_ch.txt <==
# X-axis: #phi_{T} (degrees)
# Y-axis: d#sigma/d#phi_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
5	7.560303e-41	7.108816e-42
20	2.895764e-41	3.599953e-42
40	1.198923e-41	1.789576e-42
65	5.891415e-42	9.491666e-43
100	2.855317e-42	4.694702e-43
150	1.724410e-42	2.831296e-43


==> anc/absolute/phi/absolute_xsec_phi_ch_carbon_flux.txt <==
# X-axis: #phi_{T} (degrees)
# Y-axis: d#sigma/d#phi_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
5	7.625493e-41	7.065333e-42
20	2.917108e-41	3.588348e-42
40	1.222640e-41	1.806859e-42
65	5.958414e-42	9.543507e-43
100	2.933603e-42	4.691164e-43
150	1.715023e-42	2.851209e-43


==> anc/absolute/phi/absolute_xsec_phi_ch_carbon_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.211083e-01
1	3	8.555115e-01
1	4	7.959963e-01
1	5	7.580603e-01
1	6	6.922365e-01
1	7	0.000000e+00
2	0	0.000000e+00
2	1	9.211083e-01
2	2	1.000000e+00
2	3	9.688270e-01
2	4	9.199657e-01
2	5	8.564629e-01
2	6	7.880227e-01
2	7	0.000000e+00
3	0	0.000000e+00
3	1	8.555115e-01
3	2	9.688270e-01
3	3	1.000000e+00
3	4	9.661819e-01
3	5	9.146350e-01
3	6	8.443031e-01
3	7	0.000000e+00
4	0	0.000000e+00
4	1	7.959963e-01
4	2	9.199657e-01
4	3	9.661819e-01
4	4	1.000000e+00
4	5	9.511025e-01
4	6	8.978212e-01
4	7	0.000000e+00
5	0	0.000000e+00
5	1	7.580603e-01
5	2	8.564629e-01
5	3	9.146350e-01
5	4	9.511025e-01
5	5	1.000000e+00
5	6	9.352689e-01
5	7	0.000000e+00
6	0	0.000000e+00
6	1	6.922365e-01
6	2	7.880227e-01
6	3	8.443031e-01
6	4	8.978212e-01
6	5	9.352689e-01
6	6	1.000000e+00
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/phi/absolute_xsec_phi_ch_carbon_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	4.991892e-83
1	2	2.335274e-83
1	3	1.092151e-83
1	4	5.367248e-84
1	5	2.512563e-84
1	6	1.394492e-84
1	7	0.000000e+00
2	0	0.000000e+00
2	1	2.335274e-83
2	2	1.287624e-83
2	3	6.281523e-84
2	4	3.150461e-84
2	5	1.441729e-84
2	6	8.062360e-85
2	7	0.000000e+00
3	0	0.000000e+00
3	1	1.092151e-83
3	2	6.281523e-84
3	3	3.264738e-84
3	4	1.666062e-84
3	5	7.752694e-85
3	6	4.349622e-85
3	7	0.000000e+00
4	0	0.000000e+00
4	1	5.367248e-84
4	2	3.150461e-84
4	3	1.666062e-84
4	4	9.107852e-85
4	5	4.258101e-85
4	6	2.443019e-85
4	7	0.000000e+00
5	0	0.000000e+00
5	1	2.512563e-84
5	2	1.441729e-84
5	3	7.752694e-85
5	4	4.258101e-85
5	5	2.200702e-85
5	6	1.250968e-85
5	7	0.000000e+00
6	0	0.000000e+00
6	1	1.394492e-84
6	2	8.062360e-85
6	3	4.349622e-85
6	4	2.443019e-85
6	5	1.250968e-85
6	6	8.129390e-86
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/phi/absolute_xsec_phi_ch_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.241424e-01
1	3	8.560553e-01
1	4	8.008943e-01
1	5	7.544520e-01
1	6	6.944972e-01
1	7	0.000000e+00
2	0	0.000000e+00
2	1	9.241424e-01
2	2	1.000000e+00
2	3	9.695932e-01
2	4	9.224524e-01
2	5	8.563069e-01
2	6	7.887032e-01
2	7	0.000000e+00
3	0	0.000000e+00
3	1	8.560553e-01
3	2	9.695932e-01
3	3	1.000000e+00
3	4	9.714745e-01
3	5	9.195567e-01
3	6	8.468257e-01
3	7	0.000000e+00
4	0	0.000000e+00
4	1	8.008943e-01
4	2	9.224524e-01
4	3	9.714745e-01
4	4	1.000000e+00
4	5	9.589899e-01
4	6	9.007103e-01
4	7	0.000000e+00
5	0	0.000000e+00
5	1	7.544520e-01
5	2	8.563069e-01
5	3	9.195567e-01
5	4	9.589899e-01
5	5	1.000000e+00
5	6	9.432827e-01
5	7	0.000000e+00
6	0	0.000000e+00
6	1	6.944972e-01
6	2	7.887032e-01
6	3	8.468257e-01
6	4	9.007103e-01
6	5	9.432827e-01
6	6	1.000000e+00
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/phi/absolute_xsec_phi_ch_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	5.053526e-83
1	2	2.365010e-83
1	3	1.089053e-83
1	4	5.403995e-84
1	5	2.517891e-84
1	6	1.397826e-84
1	7	0.000000e+00
2	0	0.000000e+00
2	1	2.365010e-83
2	2	1.295966e-83
2	3	6.246497e-84
2	4	3.151979e-84
2	5	1.447219e-84
2	6	8.038882e-85
2	7	0.000000e+00
3	0	0.000000e+00
3	1	1.089053e-83
3	2	6.246497e-84
3	3	3.202582e-84
3	4	1.650152e-84
3	5	7.725679e-85
3	6	4.290713e-85
3	7	0.000000e+00
4	0	0.000000e+00
4	1	5.403995e-84
4	2	3.151979e-84
4	3	1.650152e-84
4	4	9.009173e-85
4	5	4.273311e-85
4	6	2.420543e-85
4	7	0.000000e+00
5	0	0.000000e+00
5	1	2.517891e-84
5	2	1.447219e-84
5	3	7.725679e-85
5	4	4.273311e-85
5	5	2.204022e-85
5	6	1.253820e-85
5	7	0.000000e+00
6	0	0.000000e+00
6	1	1.397826e-84
6	2	8.038882e-85
6	3	4.290713e-85
6	4	2.420543e-85
6	5	1.253820e-85
6	6	8.016236e-86
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/phi/absolute_xsec_phi_ch_iron_flux.txt <==
# X-axis: #phi_{T} (degrees)
# Y-axis: d#sigma/d#phi_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
5	7.492608e-41	7.288527e-42
20	2.874070e-41	3.665076e-42
40	1.162249e-41	1.777377e-42
65	5.831940e-42	9.532118e-43
100	2.754083e-42	4.763601e-43
150	1.748945e-42	2.857671e-43


==> anc/absolute/phi/absolute_xsec_phi_ch_iron_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.203819e-01
1	3	8.445628e-01
1	4	7.952517e-01
1	5	7.307966e-01
1	6	6.763760e-01
1	7	0.000000e+00
2	0	0.000000e+00
2	1	9.203819e-01
2	2	1.000000e+00
2	3	9.596856e-01
2	4	9.126900e-01
2	5	8.379844e-01
2	6	7.665832e-01
2	7	0.000000e+00
3	0	0.000000e+00
3	1	8.445628e-01
3	2	9.596856e-01
3	3	1.000000e+00
3	4	9.633322e-01
3	5	9.065792e-01
3	6	8.261875e-01
3	7	0.000000e+00
4	0	0.000000e+00
4	1	7.952517e-01
4	2	9.126900e-01
4	3	9.633322e-01
4	4	1.000000e+00
4	5	9.489990e-01
4	6	8.800062e-01
4	7	0.000000e+00
5	0	0.000000e+00
5	1	7.307966e-01
5	2	8.379844e-01
5	3	9.065792e-01
5	4	9.489990e-01
5	5	1.000000e+00
5	6	9.263634e-01
5	7	0.000000e+00
6	0	0.000000e+00
6	1	6.763760e-01
6	2	7.665832e-01
6	3	8.261875e-01
6	4	8.800062e-01
6	5	9.263634e-01
6	6	1.000000e+00
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/phi/absolute_xsec_phi_ch_iron_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	5.312262e-83
1	2	2.458616e-83
1	3	1.094086e-83
1	4	5.525019e-84
1	5	2.537299e-84
1	6	1.408770e-84
1	7	0.000000e+00
2	0	0.000000e+00
2	1	2.458616e-83
2	2	1.343278e-83
2	3	6.251605e-84
2	4	3.188568e-84
2	5	1.463033e-84
2	6	8.028871e-85
2	7	0.000000e+00
3	0	0.000000e+00
3	1	1.094086e-83
3	2	6.251605e-84
3	3	3.159070e-84
3	4	1.632094e-84
3	5	7.675748e-85
3	6	4.196338e-85
3	7	0.000000e+00
4	0	0.000000e+00
4	1	5.525019e-84
4	2	3.188568e-84
4	3	1.632094e-84
4	4	9.086127e-85
4	5	4.309139e-85
4	6	2.397106e-85
4	7	0.000000e+00
5	0	0.000000e+00
5	1	2.537299e-84
5	2	1.463033e-84
5	3	7.675748e-85
5	4	4.309139e-85
5	5	2.269189e-85
5	6	1.261040e-85
5	7	0.000000e+00
6	0	0.000000e+00
6	1	1.408770e-84
6	2	8.028871e-85
6	3	4.196338e-85
6	4	2.397106e-85
6	5	1.261040e-85
6	6	8.166283e-86
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/phi/absolute_xsec_phi_ch_lead_flux.txt <==
# X-axis: #phi_{T} (degrees)
# Y-axis: d#sigma/d#phi_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
5	7.564104e-41	7.143789e-42
20	2.898002e-41	3.615863e-42
40	1.193846e-41	1.786253e-42
65	5.903901e-42	9.500408e-43
100	2.846116e-42	4.694809e-43
150	1.729575e-42	2.833731e-43


==> anc/absolute/phi/absolute_xsec_phi_ch_lead_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.237835e-01
1	3	8.549123e-01
1	4	8.005951e-01
1	5	7.522407e-01
1	6	6.928344e-01
1	7	0.000000e+00
2	0	0.000000e+00
2	1	9.237835e-01
2	2	1.000000e+00
2	3	9.689730e-01
2	4	9.215099e-01
2	5	8.547379e-01
2	6	7.855353e-01
2	7	0.000000e+00
3	0	0.000000e+00
3	1	8.549123e-01
3	2	9.689730e-01
3	3	1.000000e+00
3	4	9.708928e-01
3	5	9.187776e-01
3	6	8.443561e-01
3	7	0.000000e+00
4	0	0.000000e+00
4	1	8.005951e-01
4	2	9.215099e-01
4	3	9.708928e-01
4	4	1.000000e+00
4	5	9.590420e-01
4	6	8.989334e-01
4	7	0.000000e+00
5	0	0.000000e+00
5	1	7.522407e-01
5	2	8.547379e-01
5	3	9.187776e-01
5	4	9.590420e-01
5	5	1.000000e+00
5	6	9.423511e-01
5	7	0.000000e+00
6	0	0.000000e+00
6	1	6.928344e-01
6	2	7.855353e-01
6	3	8.443561e-01
6	4	8.989334e-01
6	5	9.423511e-01
6	6	1.000000e+00
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/phi/absolute_xsec_phi_ch_lead_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	5.103372e-83
1	2	2.386222e-83
1	3	1.090921e-83
1	4	5.433551e-84
1	5	2.522919e-84
1	6	1.402545e-84
1	7	0.000000e+00
2	0	0.000000e+00
2	1	2.386222e-83
2	2	1.307447e-83
2	3	6.258448e-84
2	4	3.165587e-84
2	5	1.450985e-84
2	6	8.048896e-85
2	7	0.000000e+00
3	0	0.000000e+00
3	1	1.090921e-83
3	2	6.258448e-84
3	3	3.190700e-84
3	4	1.647618e-84
3	5	7.704977e-85
3	6	4.273929e-85
3	7	0.000000e+00
4	0	0.000000e+00
4	1	5.433551e-84
4	2	3.165587e-84
4	3	1.647618e-84
4	4	9.025775e-85
4	5	4.277577e-85
4	6	2.420073e-85
4	7	0.000000e+00
5	0	0.000000e+00
5	1	2.522919e-84
5	2	1.450985e-84
5	3	7.704977e-85
5	4	4.277577e-85
5	5	2.204123e-85
5	6	1.253688e-85
5	7	0.000000e+00
6	0	0.000000e+00
6	1	1.402545e-84
6	2	8.048896e-85
6	3	4.273929e-85
6	4	2.420073e-85
6	5	1.253688e-85
6	6	8.030032e-86
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/phi/absolute_xsec_phi_ch_water_flux.txt <==
# X-axis: #phi_{T} (degrees)
# Y-axis: d#sigma/d#phi_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
5	7.639036e-41	7.254013e-42
20	2.926718e-41	3.666250e-42
40	1.200102e-41	1.802985e-42
65	5.970510e-42	9.612613e-43
100	2.859356e-42	4.756415e-43
150	1.756455e-42	2.867698e-43


==> anc/absolute/phi/absolute_xsec_phi_ch_water_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.235657e-01
1	3	8.535669e-01
1	4	8.003997e-01
1	5	7.490443e-01
1	6	6.908385e-01
1	7	0.000000e+00
2	0	0.000000e+00
2	1	9.235657e-01
2	2	1.000000e+00
2	3	9.678329e-01
2	4	9.204890e-01
2	5	8.524501e-01
2	6	7.826894e-01
2	7	0.000000e+00
3	0	0.000000e+00
3	1	8.535669e-01
3	2	9.678329e-01
3	3	1.000000e+00
3	4	9.705338e-01
3	5	9.178634e-01
3	6	8.421757e-01
3	7	0.000000e+00
4	0	0.000000e+00
4	1	8.003997e-01
4	2	9.204890e-01
4	3	9.705338e-01
4	4	1.000000e+00
4	5	9.586398e-01
4	6	8.964874e-01
4	7	0.000000e+00
5	0	0.000000e+00
5	1	7.490443e-01
5	2	8.524501e-01
5	3	9.178634e-01
5	4	9.586398e-01
5	5	1.000000e+00
5	6	9.410860e-01
5	7	0.000000e+00
6	0	0.000000e+00
6	1	6.908385e-01
6	2	7.826894e-01
6	3	8.421757e-01
6	4	8.964874e-01
6	5	9.410860e-01
6	6	1.000000e+00
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/phi/absolute_xsec_phi_ch_water_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	5.262071e-83
1	2	2.456225e-83
1	3	1.116370e-83
1	4	5.581189e-84
1	5	2.584435e-84
1	6	1.437104e-84
1	7	0.000000e+00
2	0	0.000000e+00
2	1	2.456225e-83
2	2	1.344139e-83
2	3	6.397563e-84
2	4	3.244009e-84
2	5	1.486520e-84
2	6	8.228959e-85
2	7	0.000000e+00
3	0	0.000000e+00
3	1	1.116370e-83
3	2	6.397563e-84
3	3	3.250755e-84
3	4	1.682071e-84
3	5	7.871363e-85
3	6	4.354399e-85
3	7	0.000000e+00
4	0	0.000000e+00
4	1	5.581189e-84
4	2	3.244009e-84
4	3	1.682071e-84
4	4	9.240233e-85
4	5	4.383052e-85
4	6	2.471264e-85
4	7	0.000000e+00
5	0	0.000000e+00
5	1	2.584435e-84
5	2	1.486520e-84
5	3	7.871363e-85
5	4	4.383052e-85
5	5	2.262348e-85
5	6	1.283638e-85
5	7	0.000000e+00
6	0	0.000000e+00
6	1	1.437104e-84
6	2	8.228959e-85
6	3	4.354399e-85
6	4	2.471264e-85
6	5	1.283638e-85
6	6	8.223692e-86
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/phi/absolute_xsec_phi_iron.txt <==
# X-axis: #phi_{T} (degrees)
# Y-axis: d#sigma/d#phi_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
5	7.004687e-41	8.132454e-42
20	3.385268e-41	4.513916e-42
40	1.648531e-41	2.913789e-42
65	8.785751e-42	1.793161e-42
100	4.543071e-42	1.253181e-42
150	2.361490e-42	2.283738e-42


==> anc/absolute/phi/absolute_xsec_phi_iron_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.713175e-01
1	3	6.089163e-01
1	4	5.864474e-01
1	5	4.134231e-01
1	6	3.120194e-01
1	7	0.000000e+00
2	0	0.000000e+00
2	1	7.713175e-01
2	2	1.000000e+00
2	3	7.544978e-01
2	4	7.153451e-01
2	5	5.713815e-01
2	6	3.767277e-01
2	7	0.000000e+00
3	0	0.000000e+00
3	1	6.089163e-01
3	2	7.544978e-01
3	3	1.000000e+00
3	4	7.164196e-01
3	5	6.381521e-01
3	6	3.830798e-01
3	7	0.000000e+00
4	0	0.000000e+00
4	1	5.864474e-01
4	2	7.153451e-01
4	3	7.164196e-01
4	4	1.000000e+00
4	5	6.519607e-01
4	6	3.230163e-01
4	7	0.000000e+00
5	0	0.000000e+00
5	1	4.134231e-01
5	2	5.713815e-01
5	3	6.381521e-01
5	4	6.519607e-01
5	5	1.000000e+00
5	6	3.688009e-01
5	7	0.000000e+00
6	0	0.000000e+00
6	1	3.120194e-01
6	2	3.767277e-01
6	3	3.830798e-01
6	4	3.230163e-01
6	5	3.688009e-01
6	6	1.000000e+00
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/phi/absolute_xsec_phi_iron_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	6.613681e-83
1	2	2.831446e-83
1	3	1.442904e-83
1	4	8.552043e-84
1	5	4.213375e-84
1	6	5.794948e-84
1	7	0.000000e+00
2	0	0.000000e+00
2	1	2.831446e-83
2	2	2.037543e-83
2	3	9.923605e-84
2	4	5.790129e-84
2	5	3.232164e-84
2	6	3.883536e-84
2	7	0.000000e+00
3	0	0.000000e+00
3	1	1.442904e-83
3	2	9.923605e-84
3	3	8.490164e-84
3	4	3.743214e-84
3	5	2.330215e-84
3	6	2.549140e-84
3	7	0.000000e+00
4	0	0.000000e+00
4	1	8.552043e-84
4	2	5.790129e-84
4	3	3.743214e-84
4	4	3.215425e-84
4	5	1.465056e-84
4	6	1.322787e-84
4	7	0.000000e+00
5	0	0.000000e+00
5	1	4.213375e-84
5	2	3.232164e-84
5	3	2.330215e-84
5	4	1.465056e-84
5	5	1.570462e-84
5	6	1.055485e-84
5	7	0.000000e+00
6	0	0.000000e+00
6	1	5.794948e-84
6	2	3.883536e-84
6	3	2.549140e-84
6	4	1.322787e-84
6	5	1.055485e-84
6	6	5.215461e-84
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/phi/absolute_xsec_phi_lead.txt <==
# X-axis: #phi_{T} (degrees)
# Y-axis: d#sigma/d#phi_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
5	5.179526e-41	8.220650e-42
20	3.094251e-41	3.999539e-42
40	1.763732e-41	2.447022e-42
65	1.145708e-41	1.614611e-42
100	7.243109e-42	1.138049e-42
150	4.332458e-42	1.640107e-42


==> anc/absolute/phi/absolute_xsec_phi_lead_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	7.908177e-01
1	3	5.511115e-01
1	4	4.237195e-01
1	5	2.276934e-01
1	6	1.752408e-01
1	7	0.000000e+00
2	0	0.000000e+00
2	1	7.908177e-01
2	2	1.000000e+00
2	3	7.115942e-01
2	4	5.863672e-01
2	5	3.943719e-01
2	6	3.031081e-01
2	7	0.000000e+00
3	0	0.000000e+00
3	1	5.511115e-01
3	2	7.115942e-01
3	3	1.000000e+00
3	4	6.044731e-01
3	5	4.947372e-01
3	6	4.104631e-01
3	7	0.000000e+00
4	0	0.000000e+00
4	1	4.237195e-01
4	2	5.863672e-01
4	3	6.044731e-01
4	4	1.000000e+00
4	5	4.597346e-01
4	6	4.343390e-01
4	7	0.000000e+00
5	0	0.000000e+00
5	1	2.276934e-01
5	2	3.943719e-01
5	3	4.947372e-01
5	4	4.597346e-01
5	5	1.000000e+00
5	6	4.927813e-01
5	7	0.000000e+00
6	0	0.000000e+00
6	1	1.752408e-01
6	2	3.031081e-01
6	3	4.104631e-01
6	4	4.343390e-01
6	5	4.927813e-01
6	6	1.000000e+00
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/phi/absolute_xsec_phi_lead_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	6.757908e-83
1	2	2.600115e-83
1	3	1.108622e-83
1	4	5.624094e-84
1	5	2.130187e-84
1	6	2.362727e-84
1	7	0.000000e+00
2	0	0.000000e+00
2	1	2.600115e-83
2	2	1.599632e-83
2	3	6.964344e-84
2	4	3.786584e-84
2	5	1.795052e-84
2	6	1.988289e-84
2	7	0.000000e+00
3	0	0.000000e+00
3	1	1.108622e-83
3	2	6.964344e-84
3	3	5.987917e-84
3	4	2.388267e-84
3	5	1.377760e-84
3	6	1.647343e-84
3	7	0.000000e+00
4	0	0.000000e+00
4	1	5.624094e-84
4	2	3.786584e-84
4	3	2.388267e-84
4	4	2.606969e-84
4	5	8.447655e-85
4	6	1.150188e-84
4	7	0.000000e+00
5	0	0.000000e+00
5	1	2.130187e-84
5	2	1.795052e-84
5	3	1.377760e-84
5	4	8.447655e-85
5	5	1.295156e-84
5	6	9.197871e-85
5	7	0.000000e+00
6	0	0.000000e+00
6	1	2.362727e-84
6	2	1.988289e-84
6	3	1.647343e-84
6	4	1.150188e-84
6	5	9.197871e-85
6	6	2.689950e-84
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/phi/absolute_xsec_phi_water.txt <==
# X-axis: #phi_{T} (degrees)
# Y-axis: d#sigma/d#phi_{T} (cm^{2}/Degree/nucleon)
# X	Content	Error
5	7.246899e-41	1.718702e-41
20	3.195249e-41	7.672755e-42
40	1.067339e-41	3.846677e-42
65	8.062554e-42	2.539170e-42
100	3.934572e-42	1.676347e-42
150	2.231066e-42	1.322216e-42


==> anc/absolute/phi/absolute_xsec_phi_water_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	5.945979e-01
1	3	4.271947e-01
1	4	3.291549e-01
1	5	1.825305e-01
1	6	2.068042e-01
1	7	0.000000e+00
2	0	0.000000e+00
2	1	5.945979e-01
2	2	1.000000e+00
2	3	5.039589e-01
2	4	3.650476e-01
2	5	2.332850e-01
2	6	2.520009e-01
2	7	0.000000e+00
3	0	0.000000e+00
3	1	4.271947e-01
3	2	5.039589e-01
3	3	1.000000e+00
3	4	3.841395e-01
3	5	3.644636e-01
3	6	2.902378e-01
3	7	0.000000e+00
4	0	0.000000e+00
4	1	3.291549e-01
4	2	3.650476e-01
4	3	3.841395e-01
4	4	1.000000e+00
4	5	3.401307e-01
4	6	2.975229e-01
4	7	0.000000e+00
5	0	0.000000e+00
5	1	1.825305e-01
5	2	2.332850e-01
5	3	3.644636e-01
5	4	3.401307e-01
5	5	1.000000e+00
5	6	2.768808e-01
5	7	0.000000e+00
6	0	0.000000e+00
6	1	2.068042e-01
6	2	2.520009e-01
6	3	2.902378e-01
6	4	2.975229e-01
6	5	2.768808e-01
6	6	1.000000e+00
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/phi/absolute_xsec_phi_water_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
1	0	0.000000e+00
1	1	2.953937e-82
1	2	7.841070e-83
1	3	2.824309e-83
1	4	1.436457e-83
1	5	5.258961e-84
1	6	4.699616e-84
1	7	0.000000e+00
2	0	0.000000e+00
2	1	7.841070e-83
2	2	5.887117e-83
2	3	1.487415e-83
2	4	7.112014e-84
2	5	3.000559e-84
2	6	2.556559e-84
2	7	0.000000e+00
3	0	0.000000e+00
3	1	2.824309e-83
3	2	1.487415e-83
3	3	1.479692e-83
3	4	3.752031e-84
3	5	2.350195e-84
3	6	1.476189e-84
3	7	0.000000e+00
4	0	0.000000e+00
4	1	1.436457e-83
4	2	7.112014e-84
4	3	3.752031e-84
4	4	6.447382e-84
4	5	1.447776e-84
4	6	9.988827e-85
4	7	0.000000e+00
5	0	0.000000e+00
5	1	5.258961e-84
5	2	3.000559e-84
5	3	2.350195e-84
5	4	1.447776e-84
5	5	2.810141e-84
5	6	6.137045e-85
5	7	0.000000e+00
6	0	0.000000e+00
6	1	4.699616e-84
6	2	2.556559e-84
6	3	1.476189e-84
6	4	9.988827e-85
6	5	6.137045e-85
6	6	1.748255e-84
6	7	0.000000e+00
7	0	0.000000e+00
7	1	0.000000e+00
7	2	0.000000e+00
7	3	0.000000e+00
7	4	0.000000e+00
7	5	0.000000e+00
7	6	0.000000e+00
7	7	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_carbon.txt <==
# X-axis: P_{L} (GeV)
# Y-axis: d#sigma/dp_{L} (cm^{2}/GeV/nucleon)
# X	Content	Error
-0.625	4.414231e-42	1.603493e-42
-0.125	2.597496e-39	4.332656e-40
0.05	6.715451e-39	1.138106e-39
0.15	3.882225e-39	8.499013e-40
0.25	2.703789e-39	7.805387e-40
0.35	1.846493e-39	5.789868e-40
0.5	3.803282e-40	1.741494e-40
0.8	0.000000e+00	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_carbon_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	4.359736e-01
1	3	3.906674e-01
1	4	3.471297e-01
1	5	3.090927e-01
1	6	2.521135e-01
1	7	1.806534e-01
1	8	0.000000e+00
1	9	0.000000e+00
2	0	0.000000e+00
2	1	4.359736e-01
2	2	1.000000e+00
2	3	6.472997e-01
2	4	5.580159e-01
2	5	4.544552e-01
2	6	3.822037e-01
2	7	2.099522e-01
2	8	0.000000e+00
2	9	0.000000e+00
3	0	0.000000e+00
3	1	3.906674e-01
3	2	6.472997e-01
3	3	1.000000e+00
3	4	6.362517e-01
3	5	5.400499e-01
3	6	4.396954e-01
3	7	2.276006e-01
3	8	0.000000e+00
3	9	0.000000e+00
4	0	0.000000e+00
4	1	3.471297e-01
4	2	5.580159e-01
4	3	6.362517e-01
4	4	1.000000e+00
4	5	6.584812e-01
4	6	5.706234e-01
4	7	2.468824e-01
4	8	0.000000e+00
4	9	0.000000e+00
5	0	0.000000e+00
5	1	3.090927e-01
5	2	4.544552e-01
5	3	5.400499e-01
5	4	6.584812e-01
5	5	1.000000e+00
5	6	6.011390e-01
5	7	2.297032e-01
5	8	0.000000e+00
5	9	0.000000e+00
6	0	0.000000e+00
6	1	2.521135e-01
6	2	3.822037e-01
6	3	4.396954e-01
6	4	5.706234e-01
6	5	6.011390e-01
6	6	1.000000e+00
6	7	2.480361e-01
6	8	0.000000e+00
6	9	0.000000e+00
7	0	0.000000e+00
7	1	1.806534e-01
7	2	2.099522e-01
7	3	2.276006e-01
7	4	2.468824e-01
7	5	2.297032e-01
7	6	2.480361e-01
7	7	1.000000e+00
7	8	0.000000e+00
7	9	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_carbon_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	2.571191e-84
1	2	3.028876e-82
1	3	7.129466e-82
1	4	4.730722e-82
1	5	3.868570e-82
1	6	2.340625e-82
1	7	5.044700e-83
1	8	0.000000e+00
1	9	0.000000e+00
2	0	0.000000e+00
2	1	3.028876e-82
2	2	1.877190e-79
2	3	3.191848e-79
2	4	2.054798e-79
2	5	1.536879e-79
2	6	9.587773e-80
2	7	1.584151e-80
2	8	0.000000e+00
2	9	0.000000e+00
3	0	0.000000e+00
3	1	7.129466e-82
3	2	3.191848e-79
3	3	1.295285e-78
3	4	6.154320e-79
3	5	4.797455e-79
3	6	2.897365e-79
3	7	4.511052e-80
3	8	0.000000e+00
3	9	0.000000e+00
4	0	0.000000e+00
4	1	4.730722e-82
4	2	2.054798e-79
4	3	6.154320e-79
4	4	7.223323e-79
4	5	4.368239e-79
4	6	2.807933e-79
4	7	3.654101e-80
4	8	0.000000e+00
4	9	0.000000e+00
5	0	0.000000e+00
5	1	3.868570e-82
5	2	1.536879e-79
5	3	4.797455e-79
5	4	4.368239e-79
5	5	6.092407e-79
5	6	2.716677e-79
5	7	3.122364e-80
5	8	0.000000e+00
5	9	0.000000e+00
6	0	0.000000e+00
6	1	2.340625e-82
6	2	9.587773e-80
6	3	2.897365e-79
6	4	2.807933e-79
6	5	2.716677e-79
6	6	3.352257e-79
6	7	2.500952e-80
6	8	0.000000e+00
6	9	0.000000e+00
7	0	0.000000e+00
7	1	5.044700e-83
7	2	1.584151e-80
7	3	4.511052e-80
7	4	3.654101e-80
7	5	3.122364e-80
7	6	2.500952e-80
7	7	3.032800e-80
7	8	0.000000e+00
7	9	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_ch.txt <==
# X-axis: P_{L} (GeV)
# Y-axis: d#sigma/dp_{L} (cm^{2}/GeV/nucleon)
# X	Content	Error
-0.625	4.857739e-42	1.301466e-42
-0.125	1.951154e-39	1.608145e-40
0.05	6.489313e-39	5.163573e-40
0.15	4.449995e-39	4.438831e-40
0.25	2.901934e-39	4.686135e-40
0.35	1.533593e-39	4.150377e-40
0.5	1.447651e-40	6.837199e-41
0.8	0.000000e+00	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_ch_carbon_flux.txt <==
# X-axis: P_{L} (GeV)
# Y-axis: d#sigma/dp_{L} (cm^{2}/GeV/nucleon)
# X	Content	Error
-0.625	4.953050e-42	1.338442e-42
-0.125	1.979341e-39	1.612211e-40
0.05	6.559033e-39	5.200901e-40
0.15	4.500184e-39	4.464863e-40
0.25	2.941520e-39	4.737249e-40
0.35	1.540893e-39	4.198415e-40
0.5	1.385073e-40	6.834995e-41
0.8	0.000000e+00	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_ch_carbon_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	3.804295e-01
1	3	3.478138e-01
1	4	3.250696e-01
1	5	2.362397e-01
1	6	6.154267e-02
1	7	-1.721993e-02
1	8	0.000000e+00
1	9	0.000000e+00
2	0	0.000000e+00
2	1	3.804295e-01
2	2	1.000000e+00
2	3	9.387374e-01
2	4	8.611009e-01
2	5	6.590929e-01
2	6	5.116726e-01
2	7	4.379720e-01
2	8	0.000000e+00
2	9	0.000000e+00
3	0	0.000000e+00
3	1	3.478138e-01
3	2	9.387374e-01
3	3	1.000000e+00
3	4	8.939110e-01
3	5	6.586680e-01
3	6	4.774081e-01
3	7	3.739296e-01
3	8	0.000000e+00
3	9	0.000000e+00
4	0	0.000000e+00
4	1	3.250696e-01
4	2	8.611009e-01
4	3	8.939110e-01
4	4	1.000000e+00
4	5	8.857493e-01
4	6	7.459465e-01
4	7	6.193269e-01
4	8	0.000000e+00
4	9	0.000000e+00
5	0	0.000000e+00
5	1	2.362397e-01
5	2	6.590929e-01
5	3	6.586680e-01
5	4	8.857493e-01
5	5	1.000000e+00
5	6	9.425886e-01
5	7	8.352373e-01
5	8	0.000000e+00
5	9	0.000000e+00
6	0	0.000000e+00
6	1	6.154267e-02
6	2	5.116726e-01
6	3	4.774081e-01
6	4	7.459465e-01
6	5	9.425886e-01
6	6	1.000000e+00
6	7	9.439436e-01
6	8	0.000000e+00
6	9	0.000000e+00
7	0	0.000000e+00
7	1	-1.721993e-02
7	2	4.379720e-01
7	3	3.739296e-01
7	4	6.193269e-01
7	5	8.352373e-01
7	6	9.439436e-01
7	7	1.000000e+00
7	8	0.000000e+00
7	9	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_ch_carbon_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.791426e-84
1	2	8.209102e-83
1	3	2.421168e-82
1	4	1.942603e-82
1	5	1.497885e-82
1	6	3.458288e-83
1	7	-1.575321e-84
1	8	0.000000e+00
1	9	0.000000e+00
2	0	0.000000e+00
2	1	8.209102e-83
2	2	2.599225e-80
2	3	7.871268e-80
2	4	6.198464e-80
2	5	5.033786e-80
2	6	3.463375e-80
2	7	4.826212e-81
2	8	0.000000e+00
2	9	0.000000e+00
3	0	0.000000e+00
3	1	2.421168e-82
3	2	7.871268e-80
3	3	2.704938e-79
3	4	2.075778e-79
3	5	1.622824e-79
3	6	1.042446e-79
3	7	1.329250e-80
3	8	0.000000e+00
3	9	0.000000e+00
4	0	0.000000e+00
4	1	1.942603e-82
4	2	6.198464e-80
4	3	2.075778e-79
4	4	1.993500e-79
4	5	1.873463e-79
4	6	1.398303e-79
4	7	1.890019e-80
4	8	0.000000e+00
4	9	0.000000e+00
5	0	0.000000e+00
5	1	1.497885e-82
5	2	5.033786e-80
5	3	1.622824e-79
5	4	1.873463e-79
5	5	2.244152e-79
5	6	1.874708e-79
5	7	2.704421e-80
5	8	0.000000e+00
5	9	0.000000e+00
6	0	0.000000e+00
6	1	3.458288e-83
6	2	3.463375e-80
6	3	1.042446e-79
6	4	1.398303e-79
6	5	1.874708e-79
6	6	1.762669e-79
6	7	2.708754e-80
6	8	0.000000e+00
6	9	0.000000e+00
7	0	0.000000e+00
7	1	-1.575321e-84
7	2	4.826212e-81
7	3	1.329250e-80
7	4	1.890019e-80
7	5	2.704421e-80
7	6	2.708754e-80
7	7	4.671715e-81
7	8	0.000000e+00
7	9	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_ch_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	3.542919e-01
1	3	3.417301e-01
1	4	3.269234e-01
1	5	2.460135e-01
1	6	7.390436e-02
1	7	-3.521251e-03
1	8	0.000000e+00
1	9	0.000000e+00
2	0	0.000000e+00
2	1	3.542919e-01
2	2	1.000000e+00
2	3	9.388804e-01
2	4	8.660933e-01
2	5	6.680667e-01
2	6	5.301567e-01
2	7	4.684592e-01
2	8	0.000000e+00
2	9	0.000000e+00
3	0	0.000000e+00
3	1	3.417301e-01
3	2	9.388804e-01
3	3	1.000000e+00
3	4	8.969884e-01
3	5	6.624639e-01
3	6	4.840830e-01
3	7	3.896639e-01
3	8	0.000000e+00
3	9	0.000000e+00
4	0	0.000000e+00
4	1	3.269234e-01
4	2	8.660933e-01
4	3	8.969884e-01
4	4	1.000000e+00
4	5	8.886350e-01
4	6	7.497115e-01
4	7	6.306590e-01
4	8	0.000000e+00
4	9	0.000000e+00
5	0	0.000000e+00
5	1	2.460135e-01
5	2	6.680667e-01
5	3	6.624639e-01
5	4	8.886350e-01
5	5	1.000000e+00
5	6	9.445053e-01
5	7	8.400553e-01
5	8	0.000000e+00
5	9	0.000000e+00
6	0	0.000000e+00
6	1	7.390436e-02
6	2	5.301567e-01
6	3	4.840830e-01
6	4	7.497115e-01
6	5	9.445053e-01
6	6	1.000000e+00
6	7	9.479964e-01
6	8	0.000000e+00
6	9	0.000000e+00
7	0	0.000000e+00
7	1	-3.521251e-03
7	2	4.684592e-01
7	3	3.896639e-01
7	4	6.306590e-01
7	5	8.400553e-01
7	6	9.479964e-01
7	7	1.000000e+00
7	8	0.000000e+00
7	9	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_ch_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.693813e-84
1	2	7.415134e-83
1	3	2.296499e-82
1	4	1.888632e-82
1	5	1.500398e-82
1	6	3.991998e-83
1	7	-3.133343e-85
1	8	0.000000e+00
1	9	0.000000e+00
2	0	0.000000e+00
2	1	7.415134e-83
2	2	2.586130e-80
2	3	7.796250e-80
2	4	6.182419e-80
2	5	5.034540e-80
2	6	3.538482e-80
2	7	5.150806e-81
2	8	0.000000e+00
2	9	0.000000e+00
3	0	0.000000e+00
3	1	2.296499e-82
3	2	7.796250e-80
3	3	2.666249e-79
3	4	2.055918e-79
3	5	1.602977e-79
3	6	1.037427e-79
3	7	1.375684e-80
3	8	0.000000e+00
3	9	0.000000e+00
4	0	0.000000e+00
4	1	1.888632e-82
4	2	6.182419e-80
4	3	2.055918e-79
4	4	1.970322e-79
4	5	1.848446e-79
4	6	1.381180e-79
4	7	1.913998e-80
4	8	0.000000e+00
4	9	0.000000e+00
5	0	0.000000e+00
5	1	1.500398e-82
5	2	5.034540e-80
5	3	1.602977e-79
5	4	1.848446e-79
5	5	2.195986e-79
5	6	1.836990e-79
5	7	2.691540e-80
5	8	0.000000e+00
5	9	0.000000e+00
6	0	0.000000e+00
6	1	3.991998e-83
6	2	3.538482e-80
6	3	1.037427e-79
6	4	1.381180e-79
6	5	1.836990e-79
6	6	1.722563e-79
6	7	2.690125e-80
6	8	0.000000e+00
6	9	0.000000e+00
7	0	0.000000e+00
7	1	-3.133343e-85
7	2	5.150806e-81
7	3	1.375684e-80
7	4	1.913998e-80
7	5	2.691540e-80
7	6	2.690125e-80
7	7	4.674729e-81
7	8	0.000000e+00
7	9	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_ch_iron_flux.txt <==
# X-axis: P_{L} (GeV)
# Y-axis: d#sigma/dp_{L} (cm^{2}/GeV/nucleon)
# X	Content	Error
-0.625	4.789628e-42	1.266881e-42
-0.125	1.901514e-39	1.633195e-40
0.05	6.377179e-39	5.173752e-40
0.15	4.397183e-39	4.451476e-40
0.25	2.867100e-39	4.651904e-40
0.35	1.530149e-39	4.106995e-40
0.5	1.604873e-40	6.804533e-41
0.8	0.000000e+00	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_ch_iron_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	3.044308e-01
1	3	3.244119e-01
1	4	3.249431e-01
1	5	2.607898e-01
1	6	9.259511e-02
1	7	2.185376e-02
1	8	0.000000e+00
1	9	0.000000e+00
2	0	0.000000e+00
2	1	3.044308e-01
2	2	1.000000e+00
2	3	9.185185e-01
2	4	8.563463e-01
2	5	6.723651e-01
2	6	5.523294e-01
2	7	5.132609e-01
2	8	0.000000e+00
2	9	0.000000e+00
3	0	0.000000e+00
3	1	3.244119e-01
3	2	9.185185e-01
3	3	1.000000e+00
3	4	8.891409e-01
3	5	6.633073e-01
3	6	4.922396e-01
3	7	4.178845e-01
3	8	0.000000e+00
3	9	0.000000e+00
4	0	0.000000e+00
4	1	3.249431e-01
4	2	8.563463e-01
4	3	8.891409e-01
4	4	1.000000e+00
4	5	8.828690e-01
4	6	7.473989e-01
4	7	6.425241e-01
4	8	0.000000e+00
4	9	0.000000e+00
5	0	0.000000e+00
5	1	2.607898e-01
5	2	6.723651e-01
5	3	6.633073e-01
5	4	8.828690e-01
5	5	1.000000e+00
5	6	9.389266e-01
5	7	8.368957e-01
5	8	0.000000e+00
5	9	0.000000e+00
6	0	0.000000e+00
6	1	9.259511e-02
6	2	5.523294e-01
6	3	4.922396e-01
6	4	7.473989e-01
6	5	9.389266e-01
6	6	1.000000e+00
6	7	9.416489e-01
6	8	0.000000e+00
6	9	0.000000e+00
7	0	0.000000e+00
7	1	2.185376e-02
7	2	5.132609e-01
7	3	4.178845e-01
7	4	6.425241e-01
7	5	8.368957e-01
7	6	9.416489e-01
7	7	1.000000e+00
7	8	0.000000e+00
7	9	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_ch_iron_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.604988e-84
1	2	6.298868e-83
1	3	2.126367e-82
1	4	1.832514e-82
1	5	1.536941e-82
1	6	4.817792e-83
1	7	1.883911e-84
1	8	0.000000e+00
1	9	0.000000e+00
2	0	0.000000e+00
2	1	6.298868e-83
2	2	2.667325e-80
2	3	7.761247e-80
2	4	6.225747e-80
2	5	5.108270e-80
2	6	3.704762e-80
2	7	5.703934e-81
2	8	0.000000e+00
2	9	0.000000e+00
3	0	0.000000e+00
3	1	2.126367e-82
3	2	7.761247e-80
3	3	2.676771e-79
3	4	2.047766e-79
3	5	1.596434e-79
3	6	1.045939e-79
3	7	1.471161e-80
3	8	0.000000e+00
3	9	0.000000e+00
4	0	0.000000e+00
4	1	1.832514e-82
4	2	6.225747e-80
4	3	2.047766e-79
4	4	1.981564e-79
4	5	1.828231e-79
4	6	1.366409e-79
4	7	1.946219e-80
4	8	0.000000e+00
4	9	0.000000e+00
5	0	0.000000e+00
5	1	1.536941e-82
5	2	5.108270e-80
5	3	1.596434e-79
5	4	1.828231e-79
5	5	2.164021e-79
5	6	1.793852e-79
5	7	2.649113e-80
5	8	0.000000e+00
5	9	0.000000e+00
6	0	0.000000e+00
6	1	4.817792e-83
6	2	3.704762e-80
6	3	1.045939e-79
6	4	1.366409e-79
6	5	1.793852e-79
6	6	1.686740e-79
6	7	2.631549e-80
6	8	0.000000e+00
6	9	0.000000e+00
7	0	0.000000e+00
7	1	1.883911e-84
7	2	5.703934e-81
7	3	1.471161e-80
7	4	1.946219e-80
7	5	2.649113e-80
7	6	2.631549e-80
7	7	4.630167e-81
7	8	0.000000e+00
7	9	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_ch_lead_flux.txt <==
# X-axis: P_{L} (GeV)
# Y-axis: d#sigma/dp_{L} (cm^{2}/GeV/nucleon)
# X	Content	Error
-0.625	4.884534e-42	1.304290e-42
-0.125	1.941774e-39	1.607675e-40
0.05	6.471582e-39	5.158675e-40
0.15	4.452845e-39	4.439997e-40
0.25	2.909845e-39	4.688173e-40
0.35	1.535239e-39	4.144566e-40
0.5	1.485782e-40	6.782365e-41
0.8	0.000000e+00	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_ch_lead_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	3.476586e-01
1	3	3.381938e-01
1	4	3.259507e-01
1	5	2.486143e-01
1	6	7.630001e-02
1	7	7.893617e-04
1	8	0.000000e+00
1	9	0.000000e+00
2	0	0.000000e+00
2	1	3.476586e-01
2	2	1.000000e+00
2	3	9.371189e-01
2	4	8.662025e-01
2	5	6.712656e-01
2	6	5.357983e-01
2	7	4.795664e-01
2	8	0.000000e+00
2	9	0.000000e+00
3	0	0.000000e+00
3	1	3.381938e-01
3	2	9.371189e-01
3	3	1.000000e+00
3	4	8.977974e-01
3	5	6.654449e-01
3	6	4.882148e-01
3	7	3.985721e-01
3	8	0.000000e+00
3	9	0.000000e+00
4	0	0.000000e+00
4	1	3.259507e-01
4	2	8.662025e-01
4	3	8.977974e-01
4	4	1.000000e+00
4	5	8.891271e-01
4	6	7.504322e-01
4	7	6.350759e-01
4	8	0.000000e+00
4	9	0.000000e+00
5	0	0.000000e+00
5	1	2.486143e-01
5	2	6.712656e-01
5	3	6.654449e-01
5	4	8.891271e-01
5	5	1.000000e+00
5	6	9.442059e-01
5	7	8.414865e-01
5	8	0.000000e+00
5	9	0.000000e+00
6	0	0.000000e+00
6	1	7.630001e-02
6	2	5.357983e-01
6	3	4.882148e-01
6	4	7.504322e-01
6	5	9.442059e-01
6	6	1.000000e+00
6	7	9.483680e-01
6	8	0.000000e+00
6	9	0.000000e+00
7	0	0.000000e+00
7	1	7.893617e-04
7	2	4.795664e-01
7	3	3.985721e-01
7	4	6.350759e-01
7	5	8.414865e-01
7	6	9.483680e-01
7	7	1.000000e+00
7	8	0.000000e+00
7	9	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_ch_lead_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.701173e-84
1	2	7.289964e-83
1	3	2.275506e-82
1	4	1.887595e-82
1	5	1.520211e-82
1	6	4.124562e-83
1	7	6.982829e-86
1	8	0.000000e+00
1	9	0.000000e+00
2	0	0.000000e+00
2	1	7.289964e-83
2	2	2.584618e-80
2	3	7.771968e-80
2	4	6.183015e-80
2	5	5.059367e-80
2	6	3.570085e-80
2	7	5.229114e-81
2	8	0.000000e+00
2	9	0.000000e+00
3	0	0.000000e+00
3	1	2.275506e-82
3	2	7.771968e-80
3	3	2.661193e-79
3	4	2.056360e-79
3	5	1.609362e-79
3	6	1.043826e-79
3	7	1.394525e-80
3	8	0.000000e+00
3	9	0.000000e+00
4	0	0.000000e+00
4	1	1.887595e-82
4	2	6.183015e-80
4	3	2.056360e-79
4	4	1.971358e-79
4	5	1.850760e-79
4	6	1.380935e-79
4	7	1.912447e-80
4	8	0.000000e+00
4	9	0.000000e+00
5	0	0.000000e+00
5	1	1.520211e-82
5	2	5.059367e-80
5	3	1.609362e-79
5	4	1.850760e-79
5	5	2.197896e-79
5	6	1.834633e-79
5	7	2.675666e-80
5	8	0.000000e+00
5	9	0.000000e+00
6	0	0.000000e+00
6	1	4.124562e-83
6	2	3.570085e-80
6	3	1.043826e-79
6	4	1.380935e-79
6	5	1.834633e-79
6	6	1.717742e-79
6	7	2.665858e-80
6	8	0.000000e+00
6	9	0.000000e+00
7	0	0.000000e+00
7	1	6.982829e-86
7	2	5.229114e-81
7	3	1.394525e-80
7	4	1.912447e-80
7	5	2.675666e-80
7	6	2.665858e-80
7	7	4.600047e-81
7	8	0.000000e+00
7	9	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_ch_water_flux.txt <==
# X-axis: P_{L} (GeV)
# Y-axis: d#sigma/dp_{L} (cm^{2}/GeV/nucleon)
# X	Content	Error
-0.625	4.915728e-42	1.310376e-42
-0.125	1.956561e-39	1.629731e-40
0.05	6.519759e-39	5.211046e-40
0.15	4.495397e-39	4.492434e-40
0.25	2.935906e-39	4.729987e-40
0.35	1.554846e-39	4.183609e-40
0.5	1.533937e-40	6.860967e-41
0.8	0.000000e+00	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_ch_water_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	3.380919e-01
1	3	3.352417e-01
1	4	3.253485e-01
1	5	2.512533e-01
1	6	7.999407e-02
1	7	5.394155e-03
1	8	0.000000e+00
1	9	0.000000e+00
2	0	0.000000e+00
2	1	3.380919e-01
2	2	1.000000e+00
2	3	9.346525e-01
2	4	8.656327e-01
2	5	6.729368e-01
2	6	5.408027e-01
2	7	4.887244e-01
2	8	0.000000e+00
2	9	0.000000e+00
3	0	0.000000e+00
3	1	3.352417e-01
3	2	9.346525e-01
3	3	1.000000e+00
3	4	8.970166e-01
3	5	6.660316e-01
3	6	4.898651e-01
3	7	4.039047e-01
3	8	0.000000e+00
3	9	0.000000e+00
4	0	0.000000e+00
4	1	3.253485e-01
4	2	8.656327e-01
4	3	8.970166e-01
4	4	1.000000e+00
4	5	8.888538e-01
4	6	7.506888e-01
4	7	6.381666e-01
4	8	0.000000e+00
4	9	0.000000e+00
5	0	0.000000e+00
5	1	2.512533e-01
5	2	6.729368e-01
5	3	6.660316e-01
5	4	8.888538e-01
5	5	1.000000e+00
5	6	9.436397e-01
5	7	8.415229e-01
5	8	0.000000e+00
5	9	0.000000e+00
6	0	0.000000e+00
6	1	7.999407e-02
6	2	5.408027e-01
6	3	4.898651e-01
6	4	7.506888e-01
6	5	9.436397e-01
6	6	1.000000e+00
6	7	9.481252e-01
6	8	0.000000e+00
6	9	0.000000e+00
7	0	0.000000e+00
7	1	5.394155e-03
7	2	4.887244e-01
7	3	4.039047e-01
7	4	6.381666e-01
7	5	8.415229e-01
7	6	9.481252e-01
7	7	1.000000e+00
7	8	0.000000e+00
7	9	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_ch_water_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.717085e-84
1	2	7.220157e-83
1	3	2.289174e-82
1	4	1.915254e-82
1	5	1.557284e-82
1	6	4.385355e-83
1	7	4.849586e-85
1	8	0.000000e+00
1	9	0.000000e+00
2	0	0.000000e+00
2	1	7.220157e-83
2	2	2.656023e-80
2	3	7.937632e-80
2	4	6.337694e-80
2	5	5.187405e-80
2	6	3.687278e-80
2	7	5.464687e-81
2	8	0.000000e+00
2	9	0.000000e+00
3	0	0.000000e+00
3	1	2.289174e-82
3	2	7.937632e-80
3	3	2.715500e-79
3	4	2.099941e-79
3	5	1.641647e-79
3	6	1.067954e-79
3	7	1.444073e-80
3	8	0.000000e+00
3	9	0.000000e+00
4	0	0.000000e+00
4	1	1.915254e-82
4	2	6.337694e-80
4	3	2.099941e-79
4	4	2.018196e-79
4	5	1.888739e-79
4	6	1.410888e-79
4	7	1.966985e-80
4	8	0.000000e+00
4	9	0.000000e+00
5	0	0.000000e+00
5	1	1.557284e-82
5	2	5.187405e-80
5	3	1.641647e-79
5	4	1.888739e-79
5	5	2.237278e-79
5	6	1.867314e-79
5	7	2.730934e-80
5	8	0.000000e+00
5	9	0.000000e+00
6	0	0.000000e+00
6	1	4.385355e-83
6	2	3.687278e-80
6	3	1.067954e-79
6	4	1.410888e-79
6	5	1.867314e-79
6	6	1.750258e-79
6	7	2.721461e-80
6	8	0.000000e+00
6	9	0.000000e+00
7	0	0.000000e+00
7	1	4.849586e-85
7	2	5.464687e-81
7	3	1.444073e-80
7	4	1.966985e-80
7	5	2.730934e-80
7	6	2.721461e-80
7	7	4.707286e-81
7	8	0.000000e+00
7	9	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_iron.txt <==
# X-axis: P_{L} (GeV)
# Y-axis: d#sigma/dp_{L} (cm^{2}/GeV/nucleon)
# X	Content	Error
-0.625	7.147758e-42	2.557243e-42
-0.125	2.242001e-39	2.961972e-40
0.05	7.158440e-39	8.920920e-40
0.15	5.710277e-39	8.141836e-40
0.25	4.689525e-39	6.589390e-40
0.35	2.231351e-39	4.339972e-40
0.5	2.234558e-40	1.146629e-40
0.8	0.000000e+00	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_iron_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	1.000000e+00
0	1	5.444096e-01
0	2	1.542503e-01
0	3	2.167710e-01
0	4	2.549999e-01
0	5	1.898204e-01
0	6	7.106056e-02
0	7	-1.739941e-03
0	8	0.000000e+00
0	9	0.000000e+00
1	0	5.444096e-01
1	1	1.000000e+00
1	2	4.593151e-01
1	3	5.039610e-01
1	4	5.696523e-01
1	5	5.097551e-01
1	6	2.288864e-01
1	7	-4.776300e-02
1	8	0.000000e+00
1	9	0.000000e+00
2	0	1.542503e-01
2	1	4.593151e-01
2	2	1.000000e+00
2	3	7.124986e-01
2	4	6.994504e-01
2	5	6.595732e-01
2	6	3.838821e-01
2	7	2.577760e-02
2	8	0.000000e+00
2	9	0.000000e+00
3	0	2.167710e-01
3	1	5.039610e-01
3	2	7.124986e-01
3	3	1.000000e+00
3	4	7.916867e-01
3	5	7.134722e-01
3	6	3.545102e-01
3	7	-5.384132e-02
3	8	0.000000e+00
3	9	0.000000e+00
4	0	2.549999e-01
4	1	5.696523e-01
4	2	6.994504e-01
4	3	7.916867e-01
4	4	1.000000e+00
4	5	7.729330e-01
4	6	4.492793e-01
4	7	8.912236e-03
4	8	0.000000e+00
4	9	0.000000e+00
5	0	1.898204e-01
5	1	5.097551e-01
5	2	6.595732e-01
5	3	7.134722e-01
5	4	7.729330e-01
5	5	1.000000e+00
5	6	5.988521e-01
5	7	1.652364e-01
5	8	0.000000e+00
5	9	0.000000e+00
6	0	7.106056e-02
6	1	2.288864e-01
6	2	3.838821e-01
6	3	3.545102e-01
6	4	4.492793e-01
6	5	5.988521e-01
6	6	1.000000e+00
6	7	4.865122e-01
6	8	0.000000e+00
6	9	0.000000e+00
7	0	-1.739941e-03
7	1	-4.776300e-02
7	2	2.577760e-02
7	3	-5.384132e-02
7	4	8.912236e-03
7	5	1.652364e-01
7	6	4.865122e-01
7	7	1.000000e+00
7	8	0.000000e+00
7	9	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_iron_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	5.432744e-88
0	1	3.244945e-86
0	2	1.064919e-84
0	3	4.507342e-84
0	4	4.839182e-84
0	5	2.915397e-84
0	6	7.188284e-85
0	7	-4.650152e-87
0	8	0.000000e+00
0	9	0.000000e+00
1	0	3.244945e-86
1	1	6.539490e-84
1	2	3.479074e-82
1	3	1.149684e-81
1	4	1.186053e-81
1	5	8.589716e-82
1	6	2.540265e-82
1	7	-1.400511e-83
1	8	0.000000e+00
1	9	0.000000e+00
2	0	1.064919e-84
2	1	3.479074e-82
2	2	8.773276e-80
2	3	1.882672e-79
2	4	1.686787e-79
2	5	1.287328e-79
2	6	4.934756e-80
2	7	8.754800e-82
2	8	0.000000e+00
2	9	0.000000e+00
3	0	4.507342e-84
3	1	1.149684e-81
3	2	1.882672e-79
3	3	7.958282e-79
3	4	5.750232e-79
3	5	4.194034e-79
3	6	1.372541e-79
3	7	-5.507421e-81
3	8	0.000000e+00
3	9	0.000000e+00
4	0	4.839182e-84
4	1	1.186053e-81
4	2	1.686787e-79
4	3	5.750232e-79
4	4	6.628949e-79
4	5	4.146765e-79
4	6	1.587544e-79
4	7	8.320165e-82
4	8	0.000000e+00
4	9	0.000000e+00
5	0	2.915397e-84
5	1	8.589716e-82
5	2	1.287328e-79
5	3	4.194034e-79
5	4	4.146765e-79
5	5	4.342006e-79
5	6	1.712584e-79
5	7	1.248458e-80
5	8	0.000000e+00
5	9	0.000000e+00
6	0	7.188284e-85
6	1	2.540265e-82
6	2	4.934756e-80
6	3	1.372541e-79
6	4	1.587544e-79
6	5	1.712584e-79
6	6	1.883536e-79
6	7	2.421049e-80
6	8	0.000000e+00
6	9	0.000000e+00
7	0	-4.650152e-87
7	1	-1.400511e-83
7	2	8.754800e-82
7	3	-5.507421e-81
7	4	8.320165e-82
7	5	1.248458e-80
7	6	2.421049e-80
7	7	1.314758e-80
7	8	0.000000e+00
7	9	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_lead.txt <==
# X-axis: P_{L} (GeV)
# Y-axis: d#sigma/dp_{L} (cm^{2}/GeV/nucleon)
# X	Content	Error
-0.625	4.918884e-42	2.136670e-42
-0.125	2.184416e-39	3.617816e-40
0.05	5.799591e-39	7.568962e-40
0.15	5.449862e-39	7.256463e-40
0.25	3.987940e-39	5.785416e-40
0.35	2.815985e-39	3.843942e-40
0.5	4.291868e-40	9.698063e-41
0.8	0.000000e+00	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_lead_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	4.642630e-01
1	3	3.973406e-01
1	4	4.896293e-01
1	5	3.498390e-01
1	6	2.824300e-01
1	7	-5.270258e-03
1	8	0.000000e+00
1	9	0.000000e+00
2	0	0.000000e+00
2	1	4.642630e-01
2	2	1.000000e+00
2	3	7.124374e-01
2	4	7.176801e-01
2	5	5.703370e-01
2	6	3.692207e-01
2	7	4.261531e-02
2	8	0.000000e+00
2	9	0.000000e+00
3	0	0.000000e+00
3	1	3.973406e-01
3	2	7.124374e-01
3	3	1.000000e+00
3	4	7.932260e-01
3	5	6.775071e-01
3	6	5.011299e-01
3	7	1.542583e-01
3	8	0.000000e+00
3	9	0.000000e+00
4	0	0.000000e+00
4	1	4.896293e-01
4	2	7.176801e-01
4	3	7.932260e-01
4	4	1.000000e+00
4	5	7.413199e-01
4	6	5.831863e-01
4	7	2.012078e-01
4	8	0.000000e+00
4	9	0.000000e+00
5	0	0.000000e+00
5	1	3.498390e-01
5	2	5.703370e-01
5	3	6.775071e-01
5	4	7.413199e-01
5	5	1.000000e+00
5	6	6.867325e-01
5	7	2.681259e-01
5	8	0.000000e+00
5	9	0.000000e+00
6	0	0.000000e+00
6	1	2.824300e-01
6	2	3.692207e-01
6	3	5.011299e-01
6	4	5.831863e-01
6	5	6.867325e-01
6	6	1.000000e+00
6	7	4.157340e-01
6	8	0.000000e+00
6	9	0.000000e+00
7	0	0.000000e+00
7	1	-5.270258e-03
7	2	4.261531e-02
7	3	1.542583e-01
7	4	2.012078e-01
7	5	2.681259e-01
7	6	4.157340e-01
7	7	1.000000e+00
7	8	0.000000e+00
7	9	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_lead_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	4.565361e-84
1	2	3.588791e-82
1	3	6.425942e-82
1	4	7.591541e-82
1	5	4.324545e-82
1	6	2.319665e-82
1	7	-1.092080e-84
1	8	0.000000e+00
1	9	0.000000e+00
2	0	0.000000e+00
2	1	3.588791e-82
2	2	1.308860e-79
2	3	1.950876e-79
2	4	1.884093e-79
2	5	1.193748e-79
2	6	5.134633e-80
2	7	1.495193e-81
2	8	0.000000e+00
2	9	0.000000e+00
3	0	0.000000e+00
3	1	6.425942e-82
3	2	1.950876e-79
3	3	5.728918e-79
3	4	4.356706e-79
3	5	2.966776e-79
3	6	1.458020e-79
3	7	1.132322e-80
3	8	0.000000e+00
3	9	0.000000e+00
4	0	0.000000e+00
4	1	7.591541e-82
4	2	1.884093e-79
4	3	4.356706e-79
4	4	5.265626e-79
4	5	3.112184e-79
4	6	1.626706e-79
4	7	1.415972e-80
4	8	0.000000e+00
4	9	0.000000e+00
5	0	0.000000e+00
5	1	4.324545e-82
5	2	1.193748e-79
5	3	2.966776e-79
5	4	3.112184e-79
5	5	3.347104e-79
5	6	1.527211e-79
5	7	1.504383e-80
5	8	0.000000e+00
5	9	0.000000e+00
6	0	0.000000e+00
6	1	2.319665e-82
6	2	5.134633e-80
6	3	1.458020e-79
6	4	1.626706e-79
6	5	1.527211e-79
6	6	1.477589e-79
6	7	1.549806e-80
6	8	0.000000e+00
6	9	0.000000e+00
7	0	0.000000e+00
7	1	-1.092080e-84
7	2	1.495193e-81
7	3	1.132322e-80
7	4	1.415972e-80
7	5	1.504383e-80
7	6	1.549806e-80
7	7	9.405242e-81
7	8	0.000000e+00
7	9	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_water.txt <==
# X-axis: P_{L} (GeV)
# Y-axis: d#sigma/dp_{L} (cm^{2}/GeV/nucleon)
# X	Content	Error
-0.625	7.357801e-42	2.500886e-42
-0.125	2.266987e-39	5.120915e-40
0.05	9.228990e-39	1.523494e-39
0.15	4.829951e-39	9.437229e-40
0.25	3.804393e-39	8.229526e-40
0.35	2.072770e-39	6.204782e-40
0.5	2.387756e-40	1.543292e-40
0.8	0.000000e+00	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_water_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	1.620234e-02
1	3	1.201327e-01
1	4	2.420464e-01
1	5	3.455757e-01
1	6	2.327088e-01
1	7	2.196296e-01
1	8	0.000000e+00
1	9	0.000000e+00
2	0	0.000000e+00
2	1	1.620234e-02
2	2	1.000000e+00
2	3	2.860025e-01
2	4	2.741247e-01
2	5	2.745864e-01
2	6	2.632465e-01
2	7	1.399697e-01
2	8	0.000000e+00
2	9	0.000000e+00
3	0	0.000000e+00
3	1	1.201327e-01
3	2	2.860025e-01
3	3	1.000000e+00
3	4	3.209801e-01
3	5	3.370853e-01
3	6	2.737944e-01
3	7	1.640368e-01
3	8	0.000000e+00
3	9	0.000000e+00
4	0	0.000000e+00
4	1	2.420464e-01
4	2	2.741247e-01
4	3	3.209801e-01
4	4	1.000000e+00
4	5	4.814015e-01
4	6	3.922709e-01
4	7	2.140403e-01
4	8	0.000000e+00
4	9	0.000000e+00
5	0	0.000000e+00
5	1	3.455757e-01
5	2	2.745864e-01
5	3	3.370853e-01
5	4	4.814015e-01
5	5	1.000000e+00
5	6	4.878597e-01
5	7	2.636586e-01
5	8	0.000000e+00
5	9	0.000000e+00
6	0	0.000000e+00
6	1	2.327088e-01
6	2	2.632465e-01
6	3	2.737944e-01
6	4	3.922709e-01
6	5	4.878597e-01
6	6	1.000000e+00
6	7	2.873722e-01
6	8	0.000000e+00
6	9	0.000000e+00
7	0	0.000000e+00
7	1	2.196296e-01
7	2	1.399697e-01
7	3	1.640368e-01
7	4	2.140403e-01
7	5	2.636586e-01
7	6	2.873722e-01
7	7	1.000000e+00
7	8	0.000000e+00
7	9	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/pl/absolute_xsec_pl_water_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
1	0	0.000000e+00
1	1	6.254433e-84
1	2	2.075006e-83
1	3	4.577159e-82
1	4	5.712643e-82
1	5	7.112331e-82
1	6	3.611048e-82
1	7	8.476821e-83
1	8	0.000000e+00
1	9	0.000000e+00
2	0	0.000000e+00
2	1	2.075006e-83
2	2	2.622377e-79
2	3	2.231300e-79
2	4	1.324769e-79
2	5	1.157181e-79
2	6	8.364435e-80
2	7	1.106190e-80
2	8	0.000000e+00
2	9	0.000000e+00
3	0	0.000000e+00
3	1	4.577159e-82
3	2	2.231300e-79
3	3	2.321033e-78
3	4	4.614910e-79
3	5	4.226251e-79
3	6	2.588164e-79
3	7	3.856826e-80
3	8	0.000000e+00
3	9	0.000000e+00
4	0	0.000000e+00
4	1	5.712643e-82
4	2	1.324769e-79
4	3	4.614910e-79
4	4	8.906130e-79
4	5	3.738753e-79
4	6	2.296979e-79
4	7	3.117369e-80
4	8	0.000000e+00
4	9	0.000000e+00
5	0	0.000000e+00
5	1	7.112331e-82
5	2	1.157181e-79
5	3	4.226251e-79
5	4	3.738753e-79
5	5	6.772510e-79
5	6	2.491129e-79
5	7	3.348613e-80
5	8	0.000000e+00
5	9	0.000000e+00
6	0	0.000000e+00
6	1	3.611048e-82
6	2	8.364435e-80
6	3	2.588164e-79
6	4	2.296979e-79
6	5	2.491129e-79
6	6	3.849932e-79
6	7	2.751817e-80
6	8	0.000000e+00
6	9	0.000000e+00
7	0	0.000000e+00
7	1	8.476821e-83
7	2	1.106190e-80
7	3	3.856826e-80
7	4	3.117369e-80
7	5	3.348613e-80
7	6	2.751817e-80
7	7	2.381751e-80
7	8	0.000000e+00
7	9	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00
8	9	0.000000e+00
9	0	0.000000e+00
9	1	0.000000e+00
9	2	0.000000e+00
9	3	0.000000e+00
9	4	0.000000e+00
9	5	0.000000e+00
9	6	0.000000e+00
9	7	0.000000e+00
9	8	0.000000e+00
9	9	0.000000e+00


==> anc/absolute/pn/absolute_xsec_pn_carbon.txt <==
# X-axis: P_{N} (GeV)
# Y-axis: d#sigma/dp_{n} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	1.303899e-39	3.312213e-40
0.15	5.867945e-39	1.024508e-39
0.25	2.365318e-39	5.413963e-40
0.35	2.377862e-39	6.052380e-40
0.45	3.289712e-39	6.904857e-40
0.55	1.703320e-39	5.657837e-40
0.65	1.168096e-39	4.971425e-40
0.85	4.778275e-40	2.797977e-40
1.5	4.218058e-41	7.902985e-41
4	1.276601e-43	3.137216e-42


==> anc/absolute/pn/absolute_xsec_pn_carbon_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	4.023871e-01
1	3	2.894457e-01
1	4	2.527419e-01
1	5	2.278499e-01
1	6	1.706833e-01
1	7	1.517658e-01
1	8	1.393667e-01
1	9	1.083750e-01
1	10	1.232201e-02
1	11	0.000000e+00
2	0	0.000000e+00
2	1	4.023871e-01
2	2	1.000000e+00
2	3	5.606614e-01
2	4	4.818078e-01
2	5	4.428877e-01
2	6	3.657232e-01
2	7	3.309685e-01
2	8	3.774619e-01
2	9	2.648220e-01
2	10	3.318528e-02
2	11	0.000000e+00
3	0	0.000000e+00
3	1	2.894457e-01
3	2	5.606614e-01
3	3	1.000000e+00
3	4	5.599776e-01
3	5	5.247207e-01
3	6	4.271173e-01
3	7	3.803147e-01
3	8	4.901278e-01
3	9	4.115121e-01
3	10	3.590882e-02
3	11	0.000000e+00
4	0	0.000000e+00
4	1	2.527419e-01
4	2	4.818078e-01
4	3	5.599776e-01
4	4	1.000000e+00
4	5	5.330501e-01
4	6	4.324017e-01
4	7	3.914393e-01
4	8	4.914770e-01
4	9	4.179664e-01
4	10	4.353915e-02
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.278499e-01
5	2	4.428877e-01
5	3	5.247207e-01
5	4	5.330501e-01
5	5	1.000000e+00
5	6	4.928716e-01
5	7	3.703170e-01
5	8	4.201655e-01
5	9	3.471658e-01
5	10	3.826249e-02
5	11	0.000000e+00
6	0	0.000000e+00
6	1	1.706833e-01
6	2	3.657232e-01
6	3	4.271173e-01
6	4	4.324017e-01
6	5	4.928716e-01
6	6	1.000000e+00
6	7	4.131395e-01
6	8	3.789683e-01
6	9	2.670407e-01
6	10	4.247117e-02
6	11	0.000000e+00
7	0	0.000000e+00
7	1	1.517658e-01
7	2	3.309685e-01
7	3	3.803147e-01
7	4	3.914393e-01
7	5	3.703170e-01
7	6	4.131395e-01
7	7	1.000000e+00
7	8	3.994251e-01
7	9	2.927285e-01
7	10	4.497293e-02
7	11	0.000000e+00
8	0	0.000000e+00
8	1	1.393667e-01
8	2	3.774619e-01
8	3	4.901278e-01
8	4	4.914770e-01
8	5	4.201655e-01
8	6	3.789683e-01
8	7	3.994251e-01
8	8	1.000000e+00
8	9	4.808417e-01
8	10	4.729763e-02
8	11	0.000000e+00
9	0	0.000000e+00
9	1	1.083750e-01
9	2	2.648220e-01
9	3	4.115121e-01
9	4	4.179664e-01
9	5	3.471658e-01
9	6	2.670407e-01
9	7	2.927285e-01
9	8	4.808417e-01
9	9	1.000000e+00
9	10	3.252770e-02
9	11	0.000000e+00
10	0	0.000000e+00
10	1	1.232201e-02
10	2	3.318528e-02
10	3	3.590882e-02
10	4	4.353915e-02
10	5	3.826249e-02
10	6	4.247117e-02
10	7	4.497293e-02
10	8	4.729763e-02
10	9	3.252770e-02
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/pn/absolute_xsec_pn_carbon_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.097076e-79
1	2	1.365456e-79
1	3	5.190399e-80
1	4	5.066661e-80
1	5	5.211010e-80
1	6	3.198599e-80
1	7	2.499040e-80
1	8	1.291580e-80
1	9	2.836864e-81
1	10	1.280395e-83
1	11	0.000000e+00
2	0	0.000000e+00
2	1	1.365456e-79
2	2	1.049616e-78
2	3	3.109790e-79
2	4	2.987551e-79
2	5	3.133022e-79
2	6	2.119914e-79
2	7	1.685710e-79
2	8	1.082013e-79
2	9	2.144176e-80
2	10	1.066608e-82
2	11	0.000000e+00
3	0	0.000000e+00
3	1	5.190399e-80
3	2	3.109790e-79
3	3	2.931099e-79
3	4	1.834899e-79
3	5	1.961544e-79
3	6	1.308317e-79
3	7	1.023621e-79
3	8	7.424525e-80
3	9	1.760715e-80
3	10	6.099029e-83
3	11	0.000000e+00
4	0	0.000000e+00
4	1	5.066661e-80
4	2	2.987551e-79
4	3	1.834899e-79
4	4	3.663130e-79
4	5	2.227660e-79
4	6	1.480690e-79
4	7	1.177800e-79
4	8	8.322877e-80
4	9	1.999211e-80
4	10	8.267049e-83
4	11	0.000000e+00
5	0	0.000000e+00
5	1	5.211010e-80
5	2	3.133022e-79
5	3	1.961544e-79
5	4	2.227660e-79
5	5	4.767705e-79
5	6	1.925480e-79
5	7	1.271186e-79
5	8	8.117442e-80
5	9	1.894448e-80
5	10	8.288429e-83
5	11	0.000000e+00
6	0	0.000000e+00
6	1	3.198599e-80
6	2	2.119914e-79
6	3	1.308317e-79
6	4	1.480690e-79
6	5	1.925480e-79
6	6	3.201112e-79
6	7	1.162059e-79
6	8	5.999257e-80
6	9	1.194040e-80
6	10	7.538571e-83
6	11	0.000000e+00
7	0	0.000000e+00
7	1	2.499040e-80
7	2	1.685710e-79
7	3	1.023621e-79
7	4	1.177800e-79
7	5	1.271186e-79
7	6	1.162059e-79
7	7	2.471507e-79
7	8	5.555975e-80
7	9	1.150104e-80
7	10	7.014173e-83
7	11	0.000000e+00
8	0	0.000000e+00
8	1	1.291580e-80
8	2	1.082013e-79
8	3	7.424525e-80
8	4	8.322877e-80
8	5	8.117442e-80
8	6	5.999257e-80
8	7	5.555975e-80
8	8	7.828673e-80
8	9	1.063255e-80
8	10	4.151718e-83
8	11	0.000000e+00
9	0	0.000000e+00
9	1	2.836864e-81
9	2	2.144176e-80
9	3	1.760715e-80
9	4	1.999211e-80
9	5	1.894448e-80
9	6	1.194040e-80
9	7	1.150104e-80
9	8	1.063255e-80
9	9	6.245717e-81
9	10	8.064712e-84
9	11	0.000000e+00
10	0	0.000000e+00
10	1	1.280395e-83
10	2	1.066608e-82
10	3	6.099029e-83
10	4	8.267049e-83
10	5	8.288429e-83
10	6	7.538571e-83
10	7	7.014173e-83
10	8	4.151718e-83
10	9	8.064712e-84
10	10	9.842121e-84
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/pn/absolute_xsec_pn_ch.txt <==
# X-axis: P_{N} (GeV)
# Y-axis: d#sigma/dp_{n} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	1.468378e-39	1.280634e-40
0.15	5.661702e-39	4.612177e-40
0.25	3.045660e-39	2.940265e-40
0.35	2.298737e-39	2.985536e-40
0.45	1.957275e-39	3.605690e-40
0.55	1.374272e-39	3.090992e-40
0.65	1.002648e-39	2.354887e-40
0.85	5.915126e-40	1.213152e-40
1.5	7.365217e-41	2.357590e-41
4	1.304172e-43	3.373329e-43


==> anc/absolute/pn/absolute_xsec_pn_ch_carbon_flux.txt <==
# X-axis: P_{N} (GeV)
# Y-axis: d#sigma/dp_{n} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	1.510527e-39	1.304721e-40
0.15	5.696802e-39	4.589682e-40
0.25	3.091735e-39	2.953868e-40
0.35	2.335650e-39	3.013777e-40
0.45	1.968462e-39	3.650855e-40
0.55	1.402463e-39	3.127999e-40
0.65	1.017619e-39	2.367466e-40
0.85	5.766713e-40	1.199502e-40
1.5	7.692574e-41	2.346089e-41
4	1.743257e-43	4.237540e-43


==> anc/absolute/pn/absolute_xsec_pn_ch_carbon_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	8.874539e-01
1	3	6.739802e-01
1	4	4.918799e-01
1	5	3.681105e-01
1	6	3.369246e-01
1	7	3.392652e-01
1	8	3.655996e-01
1	9	2.641794e-01
1	10	4.148752e-02
1	11	0.000000e+00
2	0	0.000000e+00
2	1	8.874539e-01
2	2	1.000000e+00
2	3	8.186257e-01
2	4	6.505504e-01
2	5	5.332896e-01
2	6	4.960514e-01
2	7	4.944784e-01
2	8	5.058621e-01
2	9	3.591433e-01
2	10	5.573411e-02
2	11	0.000000e+00
3	0	0.000000e+00
3	1	6.739802e-01
3	2	8.186257e-01
3	3	1.000000e+00
3	4	9.162620e-01
3	5	8.486794e-01
3	6	7.995426e-01
3	7	7.826809e-01
3	8	7.522459e-01
3	9	5.563970e-01
3	10	8.660626e-02
3	11	0.000000e+00
4	0	0.000000e+00
4	1	4.918799e-01
4	2	6.505504e-01
4	3	9.162620e-01
4	4	1.000000e+00
4	5	9.509777e-01
4	6	8.943864e-01
4	7	8.661587e-01
4	8	8.009240e-01
4	9	6.083556e-01
4	10	8.819141e-02
4	11	0.000000e+00
5	0	0.000000e+00
5	1	3.681105e-01
5	2	5.332896e-01
5	3	8.486794e-01
5	4	9.509777e-01
5	5	1.000000e+00
5	6	9.619151e-01
5	7	9.362021e-01
5	8	8.481860e-01
5	9	6.331443e-01
5	10	9.577308e-02
5	11	0.000000e+00
6	0	0.000000e+00
6	1	3.369246e-01
6	2	4.960514e-01
6	3	7.995426e-01
6	4	8.943864e-01
6	5	9.619151e-01
6	6	1.000000e+00
6	7	9.690606e-01
6	8	8.885677e-01
6	9	6.520421e-01
6	10	1.027183e-01
6	11	0.000000e+00
7	0	0.000000e+00
7	1	3.392652e-01
7	2	4.944784e-01
7	3	7.826809e-01
7	4	8.661587e-01
7	5	9.362021e-01
7	6	9.690606e-01
7	7	1.000000e+00
7	8	9.248905e-01
7	9	7.272592e-01
7	10	1.126270e-01
7	11	0.000000e+00
8	0	0.000000e+00
8	1	3.655996e-01
8	2	5.058621e-01
8	3	7.522459e-01
8	4	8.009240e-01
8	5	8.481860e-01
8	6	8.885677e-01
8	7	9.248905e-01
8	8	1.000000e+00
8	9	8.611136e-01
8	10	1.327244e-01
8	11	0.000000e+00
9	0	0.000000e+00
9	1	2.641794e-01
9	2	3.591433e-01
9	3	5.563970e-01
9	4	6.083556e-01
9	5	6.331443e-01
9	6	6.520421e-01
9	7	7.272592e-01
9	8	8.611136e-01
9	9	1.000000e+00
9	10	1.367809e-01
9	11	0.000000e+00
10	0	0.000000e+00
10	1	4.148752e-02
10	2	5.573411e-02
10	3	8.660626e-02
10	4	8.819141e-02
10	5	9.577308e-02
10	6	1.027183e-01
10	7	1.126270e-01
10	8	1.327244e-01
10	9	1.367809e-01
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/pn/absolute_xsec_pn_ch_carbon_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.702297e-80
1	2	5.314301e-80
1	3	2.597502e-80
1	4	1.934140e-80
1	5	1.753439e-80
1	6	1.375045e-80
1	7	1.047950e-80
1	8	5.721691e-81
1	9	8.086511e-82
1	10	2.293766e-84
1	11	0.000000e+00
2	0	0.000000e+00
2	1	5.314301e-80
2	2	2.106519e-79
2	3	1.109837e-79
2	4	8.998595e-80
2	5	8.935942e-80
2	6	7.121573e-80
2	7	5.372962e-80
2	8	2.784940e-80
2	9	3.867185e-81
2	10	1.083971e-83
2	11	0.000000e+00
3	0	0.000000e+00
3	1	2.597502e-80
3	2	1.109837e-79
3	3	8.725334e-80
3	4	8.156836e-80
3	5	9.152279e-80
3	6	7.387530e-80
3	7	5.473429e-80
3	8	2.665335e-80
3	9	3.855852e-81
3	10	1.084062e-83
3	11	0.000000e+00
4	0	0.000000e+00
4	1	1.934140e-80
4	2	8.998595e-80
4	3	8.156836e-80
4	4	9.082850e-80
4	5	1.046348e-79
4	6	8.431462e-80
4	7	6.180054e-80
4	8	2.895365e-80
4	9	4.301432e-81
4	10	1.126292e-83
4	11	0.000000e+00
5	0	0.000000e+00
5	1	1.753439e-80
5	2	8.935942e-80
5	3	9.152279e-80
5	4	1.046348e-79
5	5	1.332874e-79
5	6	1.098495e-79
5	7	8.091852e-80
5	8	3.714383e-80
5	9	5.423028e-81
5	10	1.481671e-83
5	11	0.000000e+00
6	0	0.000000e+00
6	1	1.375045e-80
6	2	7.121573e-80
6	3	7.387530e-80
6	4	8.431462e-80
6	5	1.098495e-79
6	6	9.784378e-80
6	7	7.176312e-80
6	8	3.333943e-80
6	9	4.785053e-81
6	10	1.361534e-83
6	11	0.000000e+00
7	0	0.000000e+00
7	1	1.047950e-80
7	2	5.372962e-80
7	3	5.473429e-80
7	4	6.180054e-80
7	5	8.091852e-80
7	6	7.176312e-80
7	7	5.604895e-80
7	8	2.626486e-80
7	9	4.039406e-81
7	10	1.129901e-83
7	11	0.000000e+00
8	0	0.000000e+00
8	1	5.721691e-81
8	2	2.784940e-80
8	3	2.665335e-80
8	4	2.895365e-80
8	5	3.714383e-80
8	6	3.333943e-80
8	7	2.626486e-80
8	8	1.438805e-80
8	9	2.423293e-81
8	10	6.746301e-84
8	11	0.000000e+00
9	0	0.000000e+00
9	1	8.086511e-82
9	2	3.867185e-81
9	3	3.855852e-81
9	4	4.301432e-81
9	5	5.423028e-81
9	6	4.785053e-81
9	7	4.039406e-81
9	8	2.423293e-81
9	9	5.504135e-82
9	10	1.359827e-84
9	11	0.000000e+00
10	0	0.000000e+00
10	1	2.293766e-84
10	2	1.083971e-83
10	3	1.084062e-83
10	4	1.126292e-83
10	5	1.481671e-83
10	6	1.361534e-83
10	7	1.129901e-83
10	8	6.746301e-84
10	9	1.359827e-84
10	10	1.795675e-85
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/pn/absolute_xsec_pn_ch_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	8.966344e-01
1	3	6.754013e-01
1	4	4.900300e-01
1	5	3.743885e-01
1	6	3.403956e-01
1	7	3.417358e-01
1	8	3.708072e-01
1	9	2.591904e-01
1	10	4.661377e-02
1	11	0.000000e+00
2	0	0.000000e+00
2	1	8.966344e-01
2	2	1.000000e+00
2	3	8.202193e-01
2	4	6.488911e-01
2	5	5.385421e-01
2	6	5.001578e-01
2	7	4.964110e-01
2	8	5.101997e-01
2	9	3.564623e-01
2	10	5.954320e-02
2	11	0.000000e+00
3	0	0.000000e+00
3	1	6.754013e-01
3	2	8.202193e-01
3	3	1.000000e+00
3	4	9.201497e-01
3	5	8.560561e-01
3	6	8.066805e-01
3	7	7.863449e-01
3	8	7.542842e-01
3	9	5.527212e-01
3	10	9.314841e-02
3	11	0.000000e+00
4	0	0.000000e+00
4	1	4.900300e-01
4	2	6.488911e-01
4	3	9.201497e-01
4	4	1.000000e+00
4	5	9.575877e-01
4	6	9.000419e-01
4	7	8.688223e-01
4	8	7.983549e-01
4	9	5.986738e-01
4	10	9.906950e-02
4	11	0.000000e+00
5	0	0.000000e+00
5	1	3.743885e-01
5	2	5.385421e-01
5	3	8.560561e-01
5	4	9.575877e-01
5	5	1.000000e+00
5	6	9.658226e-01
5	7	9.369752e-01
5	8	8.435196e-01
5	9	6.234892e-01
5	10	1.088166e-01
5	11	0.000000e+00
6	0	0.000000e+00
6	1	3.403956e-01
6	2	5.001578e-01
6	3	8.066805e-01
6	4	9.000419e-01
6	5	9.658226e-01
6	6	1.000000e+00
6	7	9.733891e-01
6	8	8.876970e-01
6	9	6.493943e-01
6	10	1.186342e-01
6	11	0.000000e+00
7	0	0.000000e+00
7	1	3.417358e-01
7	2	4.964110e-01
7	3	7.863449e-01
7	4	8.688223e-01
7	5	9.369752e-01
7	6	9.733891e-01
7	7	1.000000e+00
7	8	9.247901e-01
7	9	7.252581e-01
7	10	1.305129e-01
7	11	0.000000e+00
8	0	0.000000e+00
8	1	3.708072e-01
8	2	5.101997e-01
8	3	7.542842e-01
8	4	7.983549e-01
8	5	8.435196e-01
8	6	8.876970e-01
8	7	9.247901e-01
8	8	1.000000e+00
8	9	8.697010e-01
8	10	1.508446e-01
8	11	0.000000e+00
9	0	0.000000e+00
9	1	2.591904e-01
9	2	3.564623e-01
9	3	5.527212e-01
9	4	5.986738e-01
9	5	6.234892e-01
9	6	6.493943e-01
9	7	7.252581e-01
9	8	8.697010e-01
9	9	1.000000e+00
9	10	1.600878e-01
9	11	0.000000e+00
10	0	0.000000e+00
10	1	4.661377e-02
10	2	5.954320e-02
10	3	9.314841e-02
10	4	9.906950e-02
10	5	1.088166e-01
10	6	1.186342e-01
10	7	1.305129e-01
10	8	1.508446e-01
10	9	1.600878e-01
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/pn/absolute_xsec_pn_ch_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.640024e-80
1	2	5.295981e-80
1	3	2.543158e-80
1	4	1.873571e-80
1	5	1.728765e-80
1	6	1.347432e-80
1	7	1.030589e-80
1	8	5.760875e-81
1	9	7.825501e-82
1	10	2.013715e-84
1	11	0.000000e+00
2	0	0.000000e+00
2	1	5.295981e-80
2	2	2.127218e-79
2	3	1.112301e-79
2	4	8.935114e-80
2	5	8.955999e-80
2	6	7.130351e-80
2	7	5.391596e-80
2	8	2.854706e-80
2	9	3.876036e-81
2	10	9.263964e-84
2	11	0.000000e+00
3	0	0.000000e+00
3	1	2.543158e-80
3	2	1.112301e-79
3	3	8.645158e-80
3	4	8.077320e-80
3	5	9.075637e-80
3	6	7.331383e-80
3	7	5.444644e-80
3	8	2.690523e-80
3	9	3.831429e-81
3	10	9.238908e-84
3	11	0.000000e+00
4	0	0.000000e+00
4	1	1.873571e-80
4	2	8.935114e-80
4	3	8.077320e-80
4	4	8.913425e-80
4	5	1.030835e-79
4	6	8.305827e-80
4	7	6.108341e-80
4	8	2.891569e-80
4	9	4.213866e-81
4	10	9.977483e-84
4	11	0.000000e+00
5	0	0.000000e+00
5	1	1.728765e-80
5	2	8.955999e-80
5	3	9.075637e-80
5	4	1.030835e-79
5	5	1.300100e-79
5	6	1.076425e-79
5	7	7.955849e-80
5	8	3.689766e-80
5	9	5.300119e-81
5	10	1.323556e-83
5	11	0.000000e+00
6	0	0.000000e+00
6	1	1.347432e-80
6	2	7.130351e-80
6	3	7.331383e-80
6	4	8.305827e-80
6	5	1.076425e-79
6	6	9.554230e-80
6	7	7.085236e-80
6	8	3.328724e-80
6	9	4.732325e-81
6	10	1.236991e-83
6	11	0.000000e+00
7	0	0.000000e+00
7	1	1.030589e-80
7	2	5.391596e-80
7	3	5.444644e-80
7	4	6.108341e-80
7	5	7.955849e-80
7	6	7.085236e-80
7	7	5.545491e-80
7	8	2.641973e-80
7	9	4.026528e-81
7	10	1.036769e-83
7	11	0.000000e+00
8	0	0.000000e+00
8	1	5.760875e-81
8	2	2.854706e-80
8	3	2.690523e-80
8	4	2.891569e-80
8	5	3.689766e-80
8	6	3.328724e-80
8	7	2.641973e-80
8	8	1.471738e-80
8	9	2.487445e-81
8	10	6.173105e-84
8	11	0.000000e+00
9	0	0.000000e+00
9	1	7.825501e-82
9	2	3.876036e-81
9	3	3.831429e-81
9	4	4.213866e-81
9	5	5.300119e-81
9	6	4.732325e-81
9	7	4.026528e-81
9	8	2.487445e-81
9	9	5.558229e-82
9	10	1.273166e-84
9	11	0.000000e+00
10	0	0.000000e+00
10	1	2.013715e-84
10	2	9.263964e-84
10	3	9.238908e-84
10	4	9.977483e-84
10	5	1.323556e-83
10	6	1.236991e-83
10	7	1.036769e-83
10	8	6.173105e-84
10	9	1.273166e-84
10	10	1.137935e-85
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/pn/absolute_xsec_pn_ch_iron_flux.txt <==
# X-axis: P_{N} (GeV)
# Y-axis: d#sigma/dp_{n} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	1.405597e-39	1.307125e-40
0.15	5.595120e-39	4.696171e-40
0.25	3.003892e-39	3.004760e-40
0.35	2.241567e-39	2.987861e-40
0.45	1.956375e-39	3.583051e-40
0.55	1.350279e-39	3.046127e-40
0.65	9.830350e-40	2.365512e-40
0.85	6.167308e-40	1.251576e-40
1.5	6.864576e-41	2.375475e-41
4	1.438608e-43	5.782097e-43


==> anc/absolute/pn/absolute_xsec_pn_ch_iron_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	8.655788e-01
1	3	6.398307e-01
1	4	4.617779e-01
1	5	3.673680e-01
1	6	3.362882e-01
1	7	3.298741e-01
1	8	3.597517e-01
1	9	2.384063e-01
1	10	2.954956e-02
1	11	0.000000e+00
2	0	0.000000e+00
2	1	8.655788e-01
2	2	1.000000e+00
2	3	8.071280e-01
2	4	6.371022e-01
2	5	5.428371e-01
2	6	5.054325e-01
2	7	4.917776e-01
2	8	5.062391e-01
2	9	3.405679e-01
2	10	3.458459e-02
2	11	0.000000e+00
3	0	0.000000e+00
3	1	6.398307e-01
3	2	8.071280e-01
3	3	1.000000e+00
3	4	9.028741e-01
3	5	8.497244e-01
3	6	8.029089e-01
3	7	7.738557e-01
3	8	7.406461e-01
3	9	5.277407e-01
3	10	4.979692e-02
3	11	0.000000e+00
4	0	0.000000e+00
4	1	4.617779e-01
4	2	6.371022e-01
4	3	9.028741e-01
4	4	1.000000e+00
4	5	9.497271e-01
4	6	8.917371e-01
4	7	8.540798e-01
4	8	7.799249e-01
4	9	5.646513e-01
4	10	5.179252e-02
4	11	0.000000e+00
5	0	0.000000e+00
5	1	3.673680e-01
5	2	5.428371e-01
5	3	8.497244e-01
5	4	9.497271e-01
5	5	1.000000e+00
5	6	9.589555e-01
5	7	9.246595e-01
5	8	8.267159e-01
5	9	5.906351e-01
5	10	5.754419e-02
5	11	0.000000e+00
6	0	0.000000e+00
6	1	3.362882e-01
6	2	5.054325e-01
6	3	8.029089e-01
6	4	8.917371e-01
6	5	9.589555e-01
6	6	1.000000e+00
6	7	9.643405e-01
6	8	8.754762e-01
6	9	6.284042e-01
6	10	6.501460e-02
6	11	0.000000e+00
7	0	0.000000e+00
7	1	3.298741e-01
7	2	4.917776e-01
7	3	7.738557e-01
7	4	8.540798e-01
7	5	9.246595e-01
7	6	9.643405e-01
7	7	1.000000e+00
7	8	9.104178e-01
7	9	7.017162e-01
7	10	7.370309e-02
7	11	0.000000e+00
8	0	0.000000e+00
8	1	3.597517e-01
8	2	5.062391e-01
8	3	7.406461e-01
8	4	7.799249e-01
8	5	8.267159e-01
8	6	8.754762e-01
8	7	9.104178e-01
8	8	1.000000e+00
8	9	8.562650e-01
8	10	8.865074e-02
8	11	0.000000e+00
9	0	0.000000e+00
9	1	2.384063e-01
9	2	3.405679e-01
9	3	5.277407e-01
9	4	5.646513e-01
9	5	5.906351e-01
9	6	6.284042e-01
9	7	7.017162e-01
9	8	8.562650e-01
9	9	1.000000e+00
9	10	9.994288e-02
9	11	0.000000e+00
10	0	0.000000e+00
10	1	2.954956e-02
10	2	3.458459e-02
10	3	4.979692e-02
10	4	5.179252e-02
10	5	5.754419e-02
10	6	6.501460e-02
10	7	7.370309e-02
10	8	8.865074e-02
10	9	9.994288e-02
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/pn/absolute_xsec_pn_ch_iron_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.708577e-80
1	2	5.313342e-80
1	3	2.512998e-80
1	4	1.803478e-80
1	5	1.720567e-80
1	6	1.338989e-80
1	7	1.019978e-80
1	8	5.885417e-81
1	9	7.402621e-82
1	10	2.233334e-84
1	11	0.000000e+00
2	0	0.000000e+00
2	1	5.313342e-80
2	2	2.205402e-79
2	3	1.138928e-79
2	4	8.939505e-80
2	5	9.134114e-80
2	6	7.230280e-80
2	7	5.463084e-80
2	8	2.975477e-80
2	9	3.799253e-81
2	10	9.391001e-84
2	11	0.000000e+00
3	0	0.000000e+00
3	1	2.512998e-80
3	2	1.138928e-79
3	3	9.028585e-80
3	4	8.105830e-80
3	5	9.148312e-80
3	6	7.348931e-80
3	7	5.500410e-80
3	8	2.785336e-80
3	9	3.766873e-81
3	10	8.651625e-84
3	11	0.000000e+00
4	0	0.000000e+00
4	1	1.803478e-80
4	2	8.939505e-80
4	3	8.105830e-80
4	4	8.927316e-80
4	5	1.016746e-79
4	6	8.116061e-80
4	7	6.036485e-80
4	8	2.916556e-80
4	9	4.007664e-81
4	10	8.947731e-84
4	11	0.000000e+00
5	0	0.000000e+00
5	1	1.720567e-80
5	2	9.134114e-80
5	3	9.148312e-80
5	4	1.016746e-79
5	5	1.283826e-79
5	6	1.046645e-79
5	7	7.837185e-80
5	8	3.707374e-80
5	9	5.027161e-81
5	10	1.192175e-83
5	11	0.000000e+00
6	0	0.000000e+00
6	1	1.338989e-80
6	2	7.230280e-80
6	3	7.348931e-80
6	4	8.116061e-80
6	5	1.046645e-79
6	6	9.278890e-80
6	7	6.948702e-80
6	8	3.337716e-80
6	9	4.547133e-81
6	10	1.145102e-83
6	11	0.000000e+00
7	0	0.000000e+00
7	1	1.019978e-80
7	2	5.463084e-80
7	3	5.500410e-80
7	4	6.036485e-80
7	5	7.837185e-80
7	6	6.948702e-80
7	7	5.595649e-80
7	8	2.695399e-80
7	9	3.943095e-81
7	10	1.008083e-83
7	11	0.000000e+00
8	0	0.000000e+00
8	1	5.885417e-81
8	2	2.975477e-80
8	3	2.785336e-80
8	4	2.916556e-80
8	5	3.707374e-80
8	6	3.337716e-80
8	7	2.695399e-80
8	8	1.566441e-80
8	9	2.545750e-81
8	10	6.415416e-84
8	11	0.000000e+00
9	0	0.000000e+00
9	1	7.402621e-82
9	2	3.799253e-81
9	3	3.766873e-81
9	4	4.007664e-81
9	5	5.027161e-81
9	6	4.547133e-81
9	7	3.943095e-81
9	8	2.545750e-81
9	9	5.642883e-82
9	10	1.372738e-84
9	11	0.000000e+00
10	0	0.000000e+00
10	1	2.233334e-84
10	2	9.391001e-84
10	3	8.651625e-84
10	4	8.947731e-84
10	5	1.192175e-83
10	6	1.145102e-83
10	7	1.008083e-83
10	8	6.415416e-84
10	9	1.372738e-84
10	10	3.343265e-85
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/pn/absolute_xsec_pn_ch_lead_flux.txt <==
# X-axis: P_{N} (GeV)
# Y-axis: d#sigma/dp_{n} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	1.461352e-39	1.283299e-40
0.15	5.647389e-39	4.613122e-40
0.25	3.055896e-39	2.960838e-40
0.35	2.288358e-39	2.984652e-40
0.45	1.964672e-39	3.607156e-40
0.55	1.381017e-39	3.076844e-40
0.65	1.001811e-39	2.357659e-40
0.85	5.943590e-40	1.217846e-40
1.5	7.266146e-41	2.331730e-41
4	1.594849e-43	3.925871e-43


==> anc/absolute/pn/absolute_xsec_pn_ch_lead_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	8.939698e-01
1	3	6.721462e-01
1	4	4.861182e-01
1	5	3.743814e-01
1	6	3.430847e-01
1	7	3.410810e-01
1	8	3.703221e-01
1	9	2.583819e-01
1	10	4.431700e-02
1	11	0.000000e+00
2	0	0.000000e+00
2	1	8.939698e-01
2	2	1.000000e+00
2	3	8.204293e-01
2	4	6.489827e-01
2	5	5.417726e-01
2	6	5.050655e-01
2	7	4.973220e-01
2	8	5.111239e-01
2	9	3.562470e-01
2	10	5.573757e-02
2	11	0.000000e+00
3	0	0.000000e+00
3	1	6.721462e-01
3	2	8.204293e-01
3	3	1.000000e+00
3	4	9.190603e-01
3	5	8.567015e-01
3	6	8.091876e-01
3	7	7.863264e-01
3	8	7.551032e-01
3	9	5.519634e-01
3	10	8.390449e-02
3	11	0.000000e+00
4	0	0.000000e+00
4	1	4.861182e-01
4	2	6.489827e-01
4	3	9.190603e-01
4	4	1.000000e+00
4	5	9.578495e-01
4	6	9.006812e-01
4	7	8.679857e-01
4	8	7.990442e-01
4	9	5.981047e-01
4	10	8.607725e-02
4	11	0.000000e+00
5	0	0.000000e+00
5	1	3.743814e-01
5	2	5.417726e-01
5	3	8.567015e-01
5	4	9.578495e-01
5	5	1.000000e+00
5	6	9.659574e-01
5	7	9.367786e-01
5	8	8.443080e-01
5	9	6.222287e-01
5	10	9.404400e-02
5	11	0.000000e+00
6	0	0.000000e+00
6	1	3.430847e-01
6	2	5.050655e-01
6	3	8.091876e-01
6	4	9.006812e-01
6	5	9.659574e-01
6	6	1.000000e+00
6	7	9.727692e-01
6	8	8.885762e-01
6	9	6.500055e-01
6	10	1.035467e-01
6	11	0.000000e+00
7	0	0.000000e+00
7	1	3.410810e-01
7	2	4.973220e-01
7	3	7.863264e-01
7	4	8.679857e-01
7	5	9.367786e-01
7	6	9.727692e-01
7	7	1.000000e+00
7	8	9.249162e-01
7	9	7.259100e-01
7	10	1.156406e-01
7	11	0.000000e+00
8	0	0.000000e+00
8	1	3.703221e-01
8	2	5.111239e-01
8	3	7.551032e-01
8	4	7.990442e-01
8	5	8.443080e-01
8	6	8.885762e-01
8	7	9.249162e-01
8	8	1.000000e+00
8	9	8.706943e-01
8	10	1.373491e-01
8	11	0.000000e+00
9	0	0.000000e+00
9	1	2.583819e-01
9	2	3.562470e-01
9	3	5.519634e-01
9	4	5.981047e-01
9	5	6.222287e-01
9	6	6.500055e-01
9	7	7.259100e-01
9	8	8.706943e-01
9	9	1.000000e+00
9	10	1.482679e-01
9	11	0.000000e+00
10	0	0.000000e+00
10	1	4.431700e-02
10	2	5.573757e-02
10	3	8.390449e-02
10	4	8.607725e-02
10	5	9.404400e-02
10	6	1.035467e-01
10	7	1.156406e-01
10	8	1.373491e-01
10	9	1.482679e-01
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/pn/absolute_xsec_pn_ch_lead_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.646856e-80
1	2	5.292314e-80
1	3	2.553913e-80
1	4	1.861930e-80
1	5	1.733034e-80
1	6	1.354674e-80
1	7	1.031968e-80
1	8	5.787619e-81
1	9	7.731576e-82
1	10	2.232719e-84
1	11	0.000000e+00
2	0	0.000000e+00
2	1	5.292314e-80
2	2	2.128090e-79
2	3	1.120601e-79
2	4	8.935561e-80
2	5	9.015232e-80
2	6	7.168829e-80
2	7	5.408958e-80
2	8	2.871532e-80
2	9	3.831991e-81
2	10	1.009436e-83
2	11	0.000000e+00
3	0	0.000000e+00
3	1	2.553913e-80
3	2	1.120601e-79
3	3	8.766563e-80
3	4	8.121802e-80
3	5	9.149748e-80
3	6	7.371730e-80
3	7	5.489067e-80
3	8	2.722786e-80
3	9	3.810686e-81
3	10	9.752947e-84
3	11	0.000000e+00
4	0	0.000000e+00
4	1	1.861930e-80
4	2	8.935561e-80
4	3	8.121802e-80
4	4	8.908149e-80
4	5	1.031231e-79
4	6	8.271235e-80
4	7	6.107835e-80
4	8	2.904404e-80
4	9	4.162451e-81
4	10	1.008598e-83
4	11	0.000000e+00
5	0	0.000000e+00
5	1	1.733034e-80
5	2	9.015232e-80
5	3	9.149748e-80
5	4	1.031231e-79
5	5	1.301158e-79
5	6	1.072083e-79
5	7	7.966781e-80
5	8	3.709013e-80
5	9	5.233512e-81
5	10	1.331779e-83
5	11	0.000000e+00
6	0	0.000000e+00
6	1	1.354674e-80
6	2	7.168829e-80
6	3	7.371730e-80
6	4	8.271235e-80
6	5	1.072083e-79
6	6	9.466971e-80
6	7	7.056614e-80
6	8	3.329604e-80
6	9	4.663379e-81
6	10	1.250771e-83
6	11	0.000000e+00
7	0	0.000000e+00
7	1	1.031968e-80
7	2	5.408958e-80
7	3	5.489067e-80
7	4	6.107835e-80
7	5	7.966781e-80
7	6	7.056614e-80
7	7	5.558556e-80
7	8	2.655681e-80
7	9	3.990635e-81
7	10	1.070354e-83
7	11	0.000000e+00
8	0	0.000000e+00
8	1	5.787619e-81
8	2	2.871532e-80
8	3	2.722786e-80
8	4	2.904404e-80
8	5	3.709013e-80
8	6	3.329604e-80
8	7	2.655681e-80
8	8	1.483149e-80
8	9	2.472500e-81
8	10	6.566806e-84
8	11	0.000000e+00
9	0	0.000000e+00
9	1	7.731576e-82
9	2	3.831991e-81
9	3	3.810686e-81
9	4	4.162451e-81
9	5	5.233512e-81
9	6	4.663379e-81
9	7	3.990635e-81
9	8	2.472500e-81
9	9	5.436963e-82
9	10	1.357255e-84
9	11	0.000000e+00
10	0	0.000000e+00
10	1	2.232719e-84
10	2	1.009436e-83
10	3	9.752947e-84
10	4	1.008598e-83
10	5	1.331779e-83
10	6	1.250771e-83
10	7	1.070354e-83
10	8	6.566806e-84
10	9	1.357255e-84
10	10	1.541246e-85
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/pn/absolute_xsec_pn_ch_water_flux.txt <==
# X-axis: P_{N} (GeV)
# Y-axis: d#sigma/dp_{n} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	1.465764e-39	1.299029e-40
0.15	5.700007e-39	4.677999e-40
0.25	3.083039e-39	3.002154e-40
0.35	2.301731e-39	3.013183e-40
0.45	1.987276e-39	3.641771e-40
0.55	1.392355e-39	3.102727e-40
0.65	1.011966e-39	2.385876e-40
0.85	6.065358e-40	1.238311e-40
1.5	7.275284e-41	2.360572e-41
4	1.573724e-43	4.118279e-43


==> anc/absolute/pn/absolute_xsec_pn_ch_water_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	8.910714e-01
1	3	6.683147e-01
1	4	4.827252e-01
1	5	3.747761e-01
1	6	3.434164e-01
1	7	3.403795e-01
1	8	3.700232e-01
1	9	2.563083e-01
1	10	4.240144e-02
1	11	0.000000e+00
2	0	0.000000e+00
2	1	8.910714e-01
2	2	1.000000e+00
2	3	8.194212e-01
2	4	6.475987e-01
2	5	5.434391e-01
2	6	5.065098e-01
2	7	4.974876e-01
2	8	5.115796e-01
2	9	3.545694e-01
2	10	5.241536e-02
2	11	0.000000e+00
3	0	0.000000e+00
3	1	6.683147e-01
3	2	8.194212e-01
3	3	1.000000e+00
3	4	9.172380e-01
3	5	8.567883e-01
3	6	8.095452e-01
3	7	7.852878e-01
3	8	7.539431e-01
3	9	5.481200e-01
3	10	7.812280e-02
3	11	0.000000e+00
4	0	0.000000e+00
4	1	4.827252e-01
4	2	6.475987e-01
4	3	9.172380e-01
4	4	1.000000e+00
4	5	9.575390e-01
4	6	9.001328e-01
4	7	8.663877e-01
4	8	7.968966e-01
4	9	5.926718e-01
4	10	8.032710e-02
4	11	0.000000e+00
5	0	0.000000e+00
5	1	3.747761e-01
5	2	5.434391e-01
5	3	8.567883e-01
5	4	9.575390e-01
5	5	1.000000e+00
5	6	9.656133e-01
5	7	9.354534e-01
5	8	8.422638e-01
5	9	6.162418e-01
5	10	8.805605e-02
5	11	0.000000e+00
6	0	0.000000e+00
6	1	3.434164e-01
6	2	5.065098e-01
6	3	8.095452e-01
6	4	9.001328e-01
6	5	9.656133e-01
6	6	1.000000e+00
6	7	9.722705e-01
6	8	8.874744e-01
6	9	6.463797e-01
6	10	9.766380e-02
6	11	0.000000e+00
7	0	0.000000e+00
7	1	3.403795e-01
7	2	4.974876e-01
7	3	7.852878e-01
7	4	8.663877e-01
7	5	9.354534e-01
7	6	9.722705e-01
7	7	1.000000e+00
7	8	9.234857e-01
7	9	7.216775e-01
7	10	1.094197e-01
7	11	0.000000e+00
8	0	0.000000e+00
8	1	3.700232e-01
8	2	5.115796e-01
8	3	7.539431e-01
8	4	7.968966e-01
8	5	8.422638e-01
8	6	8.874744e-01
8	7	9.234857e-01
8	8	1.000000e+00
8	9	8.690941e-01
8	10	1.304376e-01
8	11	0.000000e+00
9	0	0.000000e+00
9	1	2.563083e-01
9	2	3.545694e-01
9	3	5.481200e-01
9	4	5.926718e-01
9	5	6.162418e-01
9	6	6.463797e-01
9	7	7.216775e-01
9	8	8.690941e-01
9	9	1.000000e+00
9	10	1.422726e-01
9	11	0.000000e+00
10	0	0.000000e+00
10	1	4.240144e-02
10	2	5.241536e-02
10	3	7.812280e-02
10	4	8.032710e-02
10	5	8.805605e-02
10	6	9.766380e-02
10	7	1.094197e-01
10	8	1.304376e-01
10	9	1.422726e-01
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/pn/absolute_xsec_pn_ch_water_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.687477e-80
1	2	5.414914e-80
1	3	2.606351e-80
1	4	1.889489e-80
1	5	1.772978e-80
1	6	1.384151e-80
1	7	1.054946e-80
1	8	5.952203e-81
1	9	7.859572e-82
1	10	2.268377e-84
1	11	0.000000e+00
2	0	0.000000e+00
2	1	5.414914e-80
2	2	2.188368e-79
2	3	1.150801e-79
2	4	9.128337e-80
2	5	9.258139e-80
2	6	7.351763e-80
2	7	5.552523e-80
2	8	2.963488e-80
2	9	3.915423e-81
2	10	1.009798e-83
2	11	0.000000e+00
3	0	0.000000e+00
3	1	2.606351e-80
3	2	1.150801e-79
3	3	9.012930e-80
3	4	8.297372e-80
3	5	9.367401e-80
3	6	7.540804e-80
3	7	5.624835e-80
3	8	2.802860e-80
3	9	3.884418e-81
3	10	9.658875e-84
3	11	0.000000e+00
4	0	0.000000e+00
4	1	1.889489e-80
4	2	9.128337e-80
4	3	8.297372e-80
4	4	9.079272e-80
4	5	1.050738e-79
4	6	8.415417e-80
4	7	6.228532e-80
4	8	2.973427e-80
4	9	4.215577e-81
4	10	9.967893e-84
4	11	0.000000e+00
5	0	0.000000e+00
5	1	1.772978e-80
5	2	9.258139e-80
5	3	9.367401e-80
5	4	1.050738e-79
5	5	1.326249e-79
5	6	1.091087e-79
5	7	8.127981e-80
5	8	3.798311e-80
5	9	5.297622e-81
5	10	1.320650e-83
5	11	0.000000e+00
6	0	0.000000e+00
6	1	1.384151e-80
6	2	7.351763e-80
6	3	7.540804e-80
6	4	8.415417e-80
6	5	1.091087e-79
6	6	9.626913e-80
6	7	7.197449e-80
6	8	3.409802e-80
6	9	4.734220e-81
6	10	1.247938e-83
6	11	0.000000e+00
7	0	0.000000e+00
7	1	1.054946e-80
7	2	5.552523e-80
7	3	5.624835e-80
7	4	6.228532e-80
7	5	8.127981e-80
7	6	7.197449e-80
7	7	5.692405e-80
7	8	2.728399e-80
7	9	4.064511e-81
7	10	1.075125e-83
7	11	0.000000e+00
8	0	0.000000e+00
8	1	5.952203e-81
8	2	2.963488e-80
8	3	2.802860e-80
8	4	2.973427e-80
8	5	3.798311e-80
8	6	3.409802e-80
8	7	2.728399e-80
8	8	1.533415e-80
8	9	2.540469e-81
8	10	6.651942e-84
8	11	0.000000e+00
9	0	0.000000e+00
9	1	7.859572e-82
9	2	3.915423e-81
9	3	3.884418e-81
9	4	4.215577e-81
9	5	5.297622e-81
9	6	4.734220e-81
9	7	4.064511e-81
9	8	2.540469e-81
9	9	5.572300e-82
9	10	1.383102e-84
9	11	0.000000e+00
10	0	0.000000e+00
10	1	2.268377e-84
10	2	1.009798e-83
10	3	9.658875e-84
10	4	9.967893e-84
10	5	1.320650e-83
10	6	1.247938e-83
10	7	1.075125e-83
10	8	6.651942e-84
10	9	1.383102e-84
10	10	1.696022e-85
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/pn/absolute_xsec_pn_iron.txt <==
# X-axis: P_{N} (GeV)
# Y-axis: d#sigma/dp_{n} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	9.498163e-40	2.286856e-40
0.15	4.250577e-39	5.866621e-40
0.25	4.601162e-39	5.789061e-40
0.35	2.983438e-39	4.140507e-40
0.45	2.853952e-39	4.298338e-40
0.55	1.409597e-39	4.423973e-40
0.65	1.147413e-39	4.797770e-40
0.85	1.167747e-39	3.854153e-40
1.5	2.309512e-40	1.008502e-40
4	7.403929e-43	1.980140e-42


==> anc/absolute/pn/absolute_xsec_pn_iron_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	4.298467e-01
1	3	4.010827e-01
1	4	3.448236e-01
1	5	3.169736e-01
1	6	2.822706e-01
1	7	2.432702e-01
1	8	2.454271e-01
1	9	1.905188e-01
1	10	-7.576449e-03
1	11	0.000000e+00
2	0	0.000000e+00
2	1	4.298467e-01
2	2	1.000000e+00
2	3	7.078892e-01
2	4	5.259543e-01
2	5	4.501673e-01
2	6	3.682910e-01
2	7	3.493187e-01
2	8	3.492125e-01
2	9	2.717385e-01
2	10	2.182961e-02
2	11	0.000000e+00
3	0	0.000000e+00
3	1	4.010827e-01
3	2	7.078892e-01
3	3	1.000000e+00
3	4	6.483172e-01
3	5	5.522073e-01
3	6	5.175111e-01
3	7	5.303891e-01
3	8	5.426948e-01
3	9	4.460723e-01
3	10	6.372272e-02
3	11	0.000000e+00
4	0	0.000000e+00
4	1	3.448236e-01
4	2	5.259543e-01
4	3	6.483172e-01
4	4	1.000000e+00
4	5	5.788279e-01
4	6	5.785685e-01
4	7	6.046221e-01
4	8	5.732528e-01
4	9	4.290991e-01
4	10	7.311470e-02
4	11	0.000000e+00
5	0	0.000000e+00
5	1	3.169736e-01
5	2	4.501673e-01
5	3	5.522073e-01
5	4	5.788279e-01
5	5	1.000000e+00
5	6	6.711991e-01
5	7	5.699091e-01
5	8	4.749921e-01
5	9	3.001244e-01
5	10	2.795373e-02
5	11	0.000000e+00
6	0	0.000000e+00
6	1	2.822706e-01
6	2	3.682910e-01
6	3	5.175111e-01
6	4	5.785685e-01
6	5	6.711991e-01
6	6	1.000000e+00
6	7	7.523770e-01
6	8	5.875800e-01
6	9	3.931487e-01
6	10	6.094825e-02
6	11	0.000000e+00
7	0	0.000000e+00
7	1	2.432702e-01
7	2	3.493187e-01
7	3	5.303891e-01
7	4	6.046221e-01
7	5	5.699091e-01
7	6	7.523770e-01
7	7	1.000000e+00
7	8	7.634420e-01
7	9	5.697611e-01
7	10	1.048317e-01
7	11	0.000000e+00
8	0	0.000000e+00
8	1	2.454271e-01
8	2	3.492125e-01
8	3	5.426948e-01
8	4	5.732528e-01
8	5	4.749921e-01
8	6	5.875800e-01
8	7	7.634420e-01
8	8	1.000000e+00
8	9	7.410317e-01
8	10	1.327405e-01
8	11	0.000000e+00
9	0	0.000000e+00
9	1	1.905188e-01
9	2	2.717385e-01
9	3	4.460723e-01
9	4	4.290991e-01
9	5	3.001244e-01
9	6	3.931487e-01
9	7	5.697611e-01
9	8	7.410317e-01
9	9	1.000000e+00
9	10	1.390969e-01
9	11	0.000000e+00
10	0	0.000000e+00
10	1	-7.576449e-03
10	2	2.182961e-02
10	3	6.372272e-02
10	4	7.311470e-02
10	5	2.795373e-02
10	6	6.094825e-02
10	7	1.048317e-01
10	8	1.327405e-01
10	9	1.390969e-01
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/pn/absolute_xsec_pn_iron_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	5.229712e-80
1	2	5.766875e-80
1	3	5.309834e-80
1	4	3.265047e-80
1	5	3.115749e-80
1	6	2.855729e-80
1	7	2.669114e-80
1	8	2.163168e-80
1	9	4.393934e-81
1	10	-3.430840e-84
1	11	0.000000e+00
2	0	0.000000e+00
2	1	5.766875e-80
2	2	3.441724e-79
2	3	2.404150e-79
2	4	1.277584e-79
2	5	1.135174e-79
2	6	9.558541e-80
2	7	9.832167e-80
2	8	7.895992e-80
2	9	1.607741e-80
2	10	2.535886e-83
2	11	0.000000e+00
3	0	0.000000e+00
3	1	5.309834e-80
3	2	2.404150e-79
3	3	3.351323e-79
3	4	1.553993e-79
3	5	1.374076e-79
3	6	1.325380e-79
3	7	1.473134e-79
3	8	1.210857e-79
3	9	2.604296e-80
3	10	7.304631e-83
3	11	0.000000e+00
4	0	0.000000e+00
4	1	3.265047e-80
4	2	1.277584e-79
4	3	1.553993e-79
4	4	1.714379e-79
4	5	1.030157e-79
4	6	1.059792e-79
4	7	1.201094e-79
4	8	9.148051e-80
4	9	1.791794e-80
4	10	5.994514e-83
4	11	0.000000e+00
5	0	0.000000e+00
5	1	3.115749e-80
5	2	1.135174e-79
5	3	1.374076e-79
5	4	1.030157e-79
5	5	1.847571e-79
5	6	1.276334e-79
5	7	1.175291e-79
5	8	7.868932e-80
5	9	1.301004e-80
5	10	2.379228e-83
5	11	0.000000e+00
6	0	0.000000e+00
6	1	2.855729e-80
6	2	9.558541e-80
6	3	1.325380e-79
6	4	1.059792e-79
6	5	1.276334e-79
6	6	1.957154e-79
6	7	1.596936e-79
6	8	1.001863e-79
6	9	1.754067e-80
6	10	5.339118e-83
6	11	0.000000e+00
7	0	0.000000e+00
7	1	2.669114e-80
7	2	9.832167e-80
7	3	1.473134e-79
7	4	1.201094e-79
7	5	1.175291e-79
7	6	1.596936e-79
7	7	2.301860e-79
7	8	1.411706e-79
7	9	2.756825e-80
7	10	9.959280e-83
7	11	0.000000e+00
8	0	0.000000e+00
8	1	2.163168e-80
8	2	7.895992e-80
8	3	1.210857e-79
8	4	9.148051e-80
8	5	7.868932e-80
8	6	1.001863e-79
8	7	1.411706e-79
8	8	1.485449e-79
8	9	2.880332e-80
8	10	1.013044e-82
8	11	0.000000e+00
9	0	0.000000e+00
9	1	4.393934e-81
9	2	1.607741e-80
9	3	2.604296e-80
9	4	1.791794e-80
9	5	1.301004e-80
9	6	1.754067e-80
9	7	2.756825e-80
9	8	2.880332e-80
9	9	1.017077e-80
9	10	2.777730e-83
9	11	0.000000e+00
10	0	0.000000e+00
10	1	-3.430840e-84
10	2	2.535886e-83
10	3	7.304631e-83
10	4	5.994514e-83
10	5	2.379228e-83
10	6	5.339118e-83
10	7	9.959280e-83
10	8	1.013044e-82
10	9	2.777730e-83
10	10	3.920953e-84
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/pn/absolute_xsec_pn_lead.txt <==
# X-axis: P_{N} (GeV)
# Y-axis: d#sigma/dp_{n} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	8.562992e-40	2.169449e-40
0.15	2.708029e-39	4.128435e-40
0.25	2.925891e-39	4.816474e-40
0.35	2.420078e-39	3.976519e-40
0.45	3.197218e-39	4.130734e-40
0.55	2.032017e-39	3.898832e-40
0.65	1.454789e-39	3.773293e-40
0.85	1.368351e-39	2.786871e-40
1.5	4.699323e-40	1.126050e-40
4	9.661455e-43	1.905054e-42


==> anc/absolute/pn/absolute_xsec_pn_lead_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	5.665334e-01
1	3	4.713977e-01
1	4	2.903669e-01
1	5	2.541177e-01
1	6	1.513727e-01
1	7	3.707722e-02
1	8	1.469675e-01
1	9	2.016138e-01
1	10	4.066491e-02
1	11	0.000000e+00
2	0	0.000000e+00
2	1	5.665334e-01
2	2	1.000000e+00
2	3	6.942284e-01
2	4	5.052070e-01
2	5	4.371342e-01
2	6	3.608770e-01
2	7	2.430651e-01
2	8	3.756084e-01
2	9	3.735856e-01
2	10	4.313136e-02
2	11	0.000000e+00
3	0	0.000000e+00
3	1	4.713977e-01
3	2	6.942284e-01
3	3	1.000000e+00
3	4	6.690617e-01
3	5	5.255507e-01
3	6	4.960133e-01
3	7	4.303767e-01
3	8	5.651430e-01
3	9	5.087727e-01
3	10	4.141275e-02
3	11	0.000000e+00
4	0	0.000000e+00
4	1	2.903669e-01
4	2	5.052070e-01
4	3	6.690617e-01
4	4	1.000000e+00
4	5	6.058306e-01
4	6	6.000154e-01
4	7	5.746884e-01
4	8	6.049680e-01
4	9	4.511832e-01
4	10	4.000538e-03
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.541177e-01
5	2	4.371342e-01
5	3	5.255507e-01
5	4	6.058306e-01
5	5	1.000000e+00
5	6	6.449320e-01
5	7	5.730290e-01
5	8	4.801383e-01
5	9	2.620420e-01
5	10	1.244996e-02
5	11	0.000000e+00
6	0	0.000000e+00
6	1	1.513727e-01
6	2	3.608770e-01
6	3	4.960133e-01
6	4	6.000154e-01
6	5	6.449320e-01
6	6	1.000000e+00
6	7	7.147644e-01
6	8	6.089088e-01
6	9	3.554764e-01
6	10	6.226494e-03
6	11	0.000000e+00
7	0	0.000000e+00
7	1	3.707722e-02
7	2	2.430651e-01
7	3	4.303767e-01
7	4	5.746884e-01
7	5	5.730290e-01
7	6	7.147644e-01
7	7	1.000000e+00
7	8	6.425516e-01
7	9	3.722662e-01
7	10	-7.164822e-03
7	11	0.000000e+00
8	0	0.000000e+00
8	1	1.469675e-01
8	2	3.756084e-01
8	3	5.651430e-01
8	4	6.049680e-01
8	5	4.801383e-01
8	6	6.089088e-01
8	7	6.425516e-01
8	8	1.000000e+00
8	9	6.131628e-01
8	10	3.937093e-02
8	11	0.000000e+00
9	0	0.000000e+00
9	1	2.016138e-01
9	2	3.735856e-01
9	3	5.087727e-01
9	4	4.511832e-01
9	5	2.620420e-01
9	6	3.554764e-01
9	7	3.722662e-01
9	8	6.131628e-01
9	9	1.000000e+00
9	10	5.953980e-02
9	11	0.000000e+00
10	0	0.000000e+00
10	1	4.066491e-02
10	2	4.313136e-02
10	3	4.141275e-02
10	4	4.000538e-03
10	5	1.244996e-02
10	6	6.226494e-03
10	7	-7.164822e-03
10	8	3.937093e-02
10	9	5.953980e-02
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/pn/absolute_xsec_pn_lead_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	4.706507e-80
1	2	5.074115e-80
1	3	4.925678e-80
1	4	2.504953e-80
1	5	2.277254e-80
1	6	1.280358e-80
1	7	3.035129e-81
1	8	8.885613e-81
1	9	4.925240e-81
1	10	1.680646e-83
1	11	0.000000e+00
2	0	0.000000e+00
2	1	5.074115e-80
2	2	1.704398e-79
2	3	1.380439e-79
2	4	8.293883e-80
2	5	7.454653e-80
2	6	5.808703e-80
2	7	3.786418e-80
2	8	4.321531e-80
2	9	1.736734e-80
2	10	3.392235e-83
2	11	0.000000e+00
3	0	0.000000e+00
3	1	4.925678e-80
3	2	1.380439e-79
3	3	2.319842e-79
3	4	1.281441e-79
3	5	1.045613e-79
3	6	9.314446e-80
3	7	7.821652e-80
3	8	7.585853e-80
3	9	2.759375e-80
3	10	3.799886e-83
3	11	0.000000e+00
4	0	0.000000e+00
4	1	2.504953e-80
4	2	8.293883e-80
4	3	1.281441e-79
4	4	1.581270e-79
4	5	9.951339e-80
4	6	9.302507e-80
4	7	8.622954e-80
4	8	6.704283e-80
4	9	2.020290e-80
4	10	3.030601e-84
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.277254e-80
5	2	7.454653e-80
5	3	1.045613e-79
5	4	9.951339e-80
5	5	1.706296e-79
5	6	1.038665e-79
5	7	8.931499e-80
5	8	5.527266e-80
5	9	1.218866e-80
5	10	9.797210e-84
5	11	0.000000e+00
6	0	0.000000e+00
6	1	1.280358e-80
6	2	5.808703e-80
6	3	9.314446e-80
6	4	9.302507e-80
6	5	1.038665e-79
6	6	1.520089e-79
6	7	1.051521e-79
6	8	6.616124e-80
6	9	1.560641e-80
6	10	4.624718e-84
6	11	0.000000e+00
7	0	0.000000e+00
7	1	3.035129e-81
7	2	3.786418e-80
7	3	7.821652e-80
7	4	8.622954e-80
7	5	8.931499e-80
7	6	1.051521e-79
7	7	1.423774e-79
7	8	6.756868e-80
7	9	1.581728e-80
7	10	-5.150308e-84
7	11	0.000000e+00
8	0	0.000000e+00
8	1	8.885613e-81
8	2	4.321531e-80
8	3	7.585853e-80
8	4	6.704283e-80
8	5	5.527266e-80
8	6	6.616124e-80
8	7	6.756868e-80
8	8	7.766650e-80
8	9	1.924201e-80
8	10	2.090257e-83
8	11	0.000000e+00
9	0	0.000000e+00
9	1	4.925240e-81
9	2	1.736734e-80
9	3	2.759375e-80
9	4	2.020290e-80
9	5	1.218866e-80
9	6	1.560641e-80
9	7	1.581728e-80
9	8	1.924201e-80
9	9	1.267989e-80
9	10	1.277239e-83
9	11	0.000000e+00
10	0	0.000000e+00
10	1	1.680646e-83
10	2	3.392235e-83
10	3	3.799886e-83
10	4	3.030601e-84
10	5	9.797210e-84
10	6	4.624718e-84
10	7	-5.150308e-84
10	8	2.090257e-83
10	9	1.277239e-83
10	10	3.629230e-84
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/pn/absolute_xsec_pn_water.txt <==
# X-axis: P_{N} (GeV)
# Y-axis: d#sigma/dp_{n} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.05	8.460758e-40	4.063707e-40
0.15	5.993628e-39	1.234555e-39
0.25	3.912165e-39	9.862444e-40
0.35	2.181936e-39	8.189274e-40
0.45	2.214126e-39	7.966465e-40
0.55	1.380764e-39	6.352801e-40
0.65	8.660296e-40	6.554270e-40
0.85	8.829915e-40	3.705078e-40
1.5	2.714346e-40	1.320910e-40
4	5.469106e-43	5.061352e-42


==> anc/absolute/pn/absolute_xsec_pn_water_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	1.350177e-01
1	3	8.891834e-02
1	4	8.405035e-02
1	5	8.938805e-02
1	6	8.958928e-02
1	7	9.706598e-02
1	8	9.465214e-02
1	9	5.571340e-02
1	10	4.774453e-03
1	11	0.000000e+00
2	0	0.000000e+00
2	1	1.350177e-01
2	2	1.000000e+00
2	3	3.042679e-01
2	4	3.095812e-01
2	5	2.847487e-01
2	6	2.183218e-01
2	7	2.052418e-01
2	8	1.315964e-01
2	9	7.969969e-02
2	10	-6.728238e-03
2	11	0.000000e+00
3	0	0.000000e+00
3	1	8.891834e-02
3	2	3.042679e-01
3	3	1.000000e+00
3	4	4.000286e-01
3	5	3.482214e-01
3	6	2.191148e-01
3	7	2.287241e-01
3	8	1.179934e-01
3	9	3.284474e-02
3	10	-4.809299e-03
3	11	0.000000e+00
4	0	0.000000e+00
4	1	8.405035e-02
4	2	3.095812e-01
4	3	4.000286e-01
4	4	1.000000e+00
4	5	5.180336e-01
4	6	2.843468e-01
4	7	2.827209e-01
4	8	7.724186e-02
4	9	4.830338e-02
4	10	-9.666918e-03
4	11	0.000000e+00
5	0	0.000000e+00
5	1	8.938805e-02
5	2	2.847487e-01
5	3	3.482214e-01
5	4	5.180336e-01
5	5	1.000000e+00
5	6	3.927010e-01
5	7	3.601734e-01
5	8	1.391187e-01
5	9	9.933907e-02
5	10	-3.273992e-03
5	11	0.000000e+00
6	0	0.000000e+00
6	1	8.958928e-02
6	2	2.183218e-01
6	3	2.191148e-01
6	4	2.843468e-01
6	5	3.927010e-01
6	6	1.000000e+00
6	7	4.222713e-01
6	8	2.786768e-01
6	9	2.147053e-01
6	10	1.336439e-02
6	11	0.000000e+00
7	0	0.000000e+00
7	1	9.706598e-02
7	2	2.052418e-01
7	3	2.287241e-01
7	4	2.827209e-01
7	5	3.601734e-01
7	6	4.222713e-01
7	7	1.000000e+00
7	8	3.388773e-01
7	9	2.822843e-01
7	10	3.214226e-02
7	11	0.000000e+00
8	0	0.000000e+00
8	1	9.465214e-02
8	2	1.315964e-01
8	3	1.179934e-01
8	4	7.724186e-02
8	5	1.391187e-01
8	6	2.786768e-01
8	7	3.388773e-01
8	8	1.000000e+00
8	9	3.495450e-01
8	10	3.204444e-02
8	11	0.000000e+00
9	0	0.000000e+00
9	1	5.571340e-02
9	2	7.969969e-02
9	3	3.284474e-02
9	4	4.830338e-02
9	5	9.933907e-02
9	6	2.147053e-01
9	7	2.822843e-01
9	8	3.495450e-01
9	9	1.000000e+00
9	10	3.798996e-02
9	11	0.000000e+00
10	0	0.000000e+00
10	1	4.774453e-03
10	2	-6.728238e-03
10	3	-4.809299e-03
10	4	-9.666918e-03
10	5	-3.273992e-03
10	6	1.336439e-02
10	7	3.214226e-02
10	8	3.204444e-02
10	9	3.798996e-02
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/pn/absolute_xsec_pn_water_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.651371e-79
1	2	6.773664e-80
1	3	3.563676e-80
1	4	2.797095e-80
1	5	2.893793e-80
1	6	2.312830e-80
1	7	2.585317e-80
1	8	1.425116e-80
1	9	2.990579e-81
1	10	9.820022e-84
1	11	0.000000e+00
2	0	0.000000e+00
2	1	6.773664e-80
2	2	1.524127e-78
2	3	3.704685e-79
2	4	3.129900e-79
2	5	2.800515e-79
2	6	1.712273e-79
2	7	1.660736e-79
2	8	6.019383e-80
2	9	1.299692e-80
2	10	-4.204152e-83
2	11	0.000000e+00
3	0	0.000000e+00
3	1	3.563676e-80
3	2	3.704685e-79
3	3	9.726781e-79
3	4	3.230881e-79
3	5	2.735934e-79
3	6	1.372845e-79
3	7	1.478498e-79
3	8	4.311612e-80
3	9	4.278815e-81
3	10	-2.400672e-83
3	11	0.000000e+00
4	0	0.000000e+00
4	1	2.797095e-80
4	2	3.129900e-79
4	3	3.230881e-79
4	4	6.706421e-79
4	5	3.379629e-79
4	6	1.479309e-79
4	7	1.517496e-79
4	8	2.343665e-80
4	9	5.225118e-81
4	10	-4.006821e-83
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.893793e-80
5	2	2.800515e-79
5	3	2.735934e-79
5	4	3.379629e-79
5	5	6.346457e-79
5	6	1.987435e-79
5	7	1.880622e-79
5	8	4.106278e-80
5	9	1.045343e-80
5	10	-1.320109e-83
5	11	0.000000e+00
6	0	0.000000e+00
6	1	2.312830e-80
6	2	1.712273e-79
6	3	1.372845e-79
6	4	1.479309e-79
6	5	1.987435e-79
6	6	4.035808e-79
6	7	1.758252e-79
6	8	6.559389e-80
6	9	1.801695e-80
6	10	4.297153e-83
6	11	0.000000e+00
7	0	0.000000e+00
7	1	2.585317e-80
7	2	1.660736e-79
7	3	1.478498e-79
7	4	1.517496e-79
7	5	1.880622e-79
7	6	1.758252e-79
7	7	4.295846e-79
7	8	8.229323e-80
7	9	2.443905e-80
7	10	1.066270e-82
7	11	0.000000e+00
8	0	0.000000e+00
8	1	1.425116e-80
8	2	6.019383e-80
8	3	4.311612e-80
8	4	2.343665e-80
8	5	4.106278e-80
8	6	6.559389e-80
8	7	8.229323e-80
8	8	1.372760e-79
8	9	1.710699e-80
8	10	6.009198e-83
8	11	0.000000e+00
9	0	0.000000e+00
9	1	2.990579e-81
9	2	1.299692e-80
9	3	4.278815e-81
9	4	5.225118e-81
9	5	1.045343e-80
9	6	1.801695e-80
9	7	2.443905e-80
9	8	1.710699e-80
9	9	1.744803e-80
9	10	2.539853e-83
9	11	0.000000e+00
10	0	0.000000e+00
10	1	9.820022e-84
10	2	-4.204152e-83
10	3	-2.400672e-83
10	4	-4.006821e-83
10	5	-1.320109e-83
10	6	4.297153e-83
10	7	1.066270e-82
10	8	6.009198e-83
10	9	2.539853e-83
10	10	2.561728e-83
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_p_carbon.txt <==
# X-axis: Proton Momentum (GeV)
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.562	5.100626e-39	1.871620e-39
0.688	3.955587e-39	6.850848e-40
0.812	3.876212e-39	6.715811e-40
0.938	2.508155e-39	9.470359e-40
1.05	4.447485e-40	6.849529e-40


==> anc/absolute/proton/absolute_xsec_proton_p_carbon_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	2.561705e-01
1	3	2.513596e-01
1	4	2.651823e-01
1	5	1.620924e-01
1	6	0.000000e+00
2	0	0.000000e+00
2	1	2.561705e-01
2	2	1.000000e+00
2	3	6.137397e-01
2	4	4.275214e-01
2	5	3.458775e-01
2	6	0.000000e+00
3	0	0.000000e+00
3	1	2.513596e-01
3	2	6.137397e-01
3	3	1.000000e+00
3	4	5.215256e-01
3	5	3.779457e-01
3	6	0.000000e+00
4	0	0.000000e+00
4	1	2.651823e-01
4	2	4.275214e-01
4	3	5.215256e-01
4	4	1.000000e+00
4	5	5.388725e-01
4	6	0.000000e+00
5	0	0.000000e+00
5	1	1.620924e-01
5	2	3.458775e-01
5	3	3.779457e-01
5	4	5.388725e-01
5	5	1.000000e+00
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_p_carbon_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	3.502962e-78
1	2	3.284665e-79
1	3	3.159451e-79
1	4	4.700335e-79
1	5	2.077979e-79
1	6	0.000000e+00
2	0	0.000000e+00
2	1	3.284665e-79
2	2	4.693412e-79
2	3	2.823755e-79
2	4	2.773759e-79
2	5	1.623033e-79
2	6	0.000000e+00
3	0	0.000000e+00
3	1	3.159451e-79
3	2	2.823755e-79
3	3	4.510211e-79
3	4	3.316962e-79
3	5	1.738556e-79
3	6	0.000000e+00
4	0	0.000000e+00
4	1	4.700335e-79
4	2	2.773759e-79
4	3	3.316962e-79
4	4	8.968771e-79
4	5	3.495531e-79
4	6	0.000000e+00
5	0	0.000000e+00
5	1	2.077979e-79
5	2	1.623033e-79
5	3	1.738556e-79
5	4	3.495531e-79
5	5	4.691605e-79
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_p_ch.txt <==
# X-axis: Proton Momentum (GeV)
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.562	4.566870e-39	3.887841e-40
0.688	3.963375e-39	3.756105e-40
0.812	3.069049e-39	4.507875e-40
0.938	2.402408e-39	4.474223e-40
1.05	1.793621e-39	4.670595e-40


==> anc/absolute/proton/absolute_xsec_proton_p_ch_carbon_flux.txt <==
# X-axis: Proton Momentum (GeV)
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.562	4.633504e-39	3.916404e-40
0.688	4.045760e-39	3.769589e-40
0.812	3.052384e-39	4.504738e-40
0.938	2.422753e-39	4.489247e-40
1.05	1.829929e-39	4.679317e-40


==> anc/absolute/proton/absolute_xsec_proton_p_ch_carbon_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.299730e-01
1	3	7.526260e-01
1	4	6.527215e-01
1	5	5.858035e-01
1	6	0.000000e+00
2	0	0.000000e+00
2	1	9.299730e-01
2	2	1.000000e+00
2	3	8.886772e-01
2	4	7.944281e-01
2	5	7.355021e-01
2	6	0.000000e+00
3	0	0.000000e+00
3	1	7.526260e-01
3	2	8.886772e-01
3	3	1.000000e+00
3	4	9.498346e-01
3	5	9.051185e-01
3	6	0.000000e+00
4	0	0.000000e+00
4	1	6.527215e-01
4	2	7.944281e-01
4	3	9.498346e-01
4	4	1.000000e+00
4	5	9.503259e-01
4	6	0.000000e+00
5	0	0.000000e+00
5	1	5.858035e-01
5	2	7.355021e-01
5	3	9.051185e-01
5	4	9.503259e-01
5	5	1.000000e+00
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_p_ch_carbon_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.533822e-79
1	2	1.372941e-79
1	3	1.327811e-79
1	4	1.147595e-79
1	5	1.073549e-79
1	6	0.000000e+00
2	0	0.000000e+00
2	1	1.372941e-79
2	2	1.420980e-79
2	3	1.509064e-79
2	4	1.344380e-79
2	5	1.297360e-79
2	6	0.000000e+00
3	0	0.000000e+00
3	1	1.327811e-79
3	2	1.509064e-79
3	3	2.029267e-79
3	4	1.920839e-79
3	5	1.907908e-79
3	6	0.000000e+00
4	0	0.000000e+00
4	1	1.147595e-79
4	2	1.344380e-79
4	3	1.920839e-79
4	4	2.015334e-79
4	5	1.996313e-79
4	6	0.000000e+00
5	0	0.000000e+00
5	1	1.073549e-79
5	2	1.297360e-79
5	3	1.907908e-79
5	4	1.996313e-79
5	5	2.189601e-79
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_p_ch_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.344822e-01
1	3	7.678783e-01
1	4	6.732725e-01
1	5	6.021005e-01
1	6	0.000000e+00
2	0	0.000000e+00
2	1	9.344822e-01
2	2	1.000000e+00
2	3	8.991084e-01
2	4	8.089191e-01
2	5	7.472179e-01
2	6	0.000000e+00
3	0	0.000000e+00
3	1	7.678783e-01
3	2	8.991084e-01
3	3	1.000000e+00
3	4	9.510831e-01
3	5	9.065571e-01
3	6	0.000000e+00
4	0	0.000000e+00
4	1	6.732725e-01
4	2	8.089191e-01
4	3	9.510831e-01
4	4	1.000000e+00
4	5	9.542295e-01
4	6	0.000000e+00
5	0	0.000000e+00
5	1	6.021005e-01
5	2	7.472179e-01
5	3	9.065571e-01
5	4	9.542295e-01
5	5	1.000000e+00
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_p_ch_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.511531e-79
1	2	1.364637e-79
1	3	1.345776e-79
1	4	1.171162e-79
1	5	1.093326e-79
1	6	0.000000e+00
2	0	0.000000e+00
2	1	1.364637e-79
2	2	1.410833e-79
2	3	1.522375e-79
2	4	1.359441e-79
2	5	1.310863e-79
2	6	0.000000e+00
3	0	0.000000e+00
3	1	1.345776e-79
3	2	1.522375e-79
3	3	2.032093e-79
3	4	1.918262e-79
3	5	1.908707e-79
3	6	0.000000e+00
4	0	0.000000e+00
4	1	1.171162e-79
4	2	1.359441e-79
4	3	1.918262e-79
4	4	2.001868e-79
4	5	1.994081e-79
4	6	0.000000e+00
5	0	0.000000e+00
5	1	1.093326e-79
5	2	1.310863e-79
5	3	1.908707e-79
5	4	1.994081e-79
5	5	2.181446e-79
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_p_ch_iron_flux.txt <==
# X-axis: Proton Momentum (GeV)
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.562	4.481940e-39	3.899761e-40
0.688	3.858206e-39	3.802175e-40
0.812	3.104771e-39	4.569716e-40
0.938	2.366150e-39	4.525992e-40
1.05	1.786812e-39	4.763287e-40


==> anc/absolute/proton/absolute_xsec_proton_p_ch_iron_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.244792e-01
1	3	7.782192e-01
1	4	6.921185e-01
1	5	6.195075e-01
1	6	0.000000e+00
2	0	0.000000e+00
2	1	9.244792e-01
2	2	1.000000e+00
2	3	8.987935e-01
2	4	8.152268e-01
2	5	7.522920e-01
2	6	0.000000e+00
3	0	0.000000e+00
3	1	7.782192e-01
3	2	8.987935e-01
3	3	1.000000e+00
3	4	9.358817e-01
3	5	8.910116e-01
3	6	0.000000e+00
4	0	0.000000e+00
4	1	6.921185e-01
4	2	8.152268e-01
4	3	9.358817e-01
4	4	1.000000e+00
4	5	9.364747e-01
4	6	0.000000e+00
5	0	0.000000e+00
5	1	6.195075e-01
5	2	7.522920e-01
5	3	8.910116e-01
5	4	9.364747e-01
5	5	1.000000e+00
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_p_ch_iron_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.520814e-79
1	2	1.370778e-79
1	3	1.386849e-79
1	4	1.221609e-79
1	5	1.150777e-79
1	6	0.000000e+00
2	0	0.000000e+00
2	1	1.370778e-79
2	2	1.445653e-79
2	3	1.561641e-79
2	4	1.402892e-79
2	5	1.362465e-79
2	6	0.000000e+00
3	0	0.000000e+00
3	1	1.386849e-79
3	2	1.561641e-79
3	3	2.088231e-79
3	4	1.935637e-79
3	5	1.939453e-79
3	6	0.000000e+00
4	0	0.000000e+00
4	1	1.221609e-79
4	2	1.402892e-79
4	3	1.935637e-79
4	4	2.048460e-79
4	5	2.018908e-79
4	6	0.000000e+00
5	0	0.000000e+00
5	1	1.150777e-79
5	2	1.362465e-79
5	3	1.939453e-79
5	4	2.018908e-79
5	5	2.268890e-79
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_p_ch_lead_flux.txt <==
# X-axis: Proton Momentum (GeV)
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.562	4.563410e-39	3.886928e-40
0.688	3.959442e-39	3.771153e-40
0.812	3.076103e-39	4.515638e-40
0.938	2.392342e-39	4.479925e-40
1.05	1.818659e-39	4.677801e-40


==> anc/absolute/proton/absolute_xsec_proton_p_ch_lead_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.343137e-01
1	3	7.704928e-01
1	4	6.778360e-01
1	5	6.099118e-01
1	6	0.000000e+00
2	0	0.000000e+00
2	1	9.343137e-01
2	2	1.000000e+00
2	3	8.990274e-01
2	4	8.105937e-01
2	5	7.519623e-01
2	6	0.000000e+00
3	0	0.000000e+00
3	1	7.704928e-01
3	2	8.990274e-01
3	3	1.000000e+00
3	4	9.500839e-01
3	5	9.073493e-01
3	6	0.000000e+00
4	0	0.000000e+00
4	1	6.778360e-01
4	2	8.105937e-01
4	3	9.500839e-01
4	4	1.000000e+00
4	5	9.538956e-01
4	6	0.000000e+00
5	0	0.000000e+00
5	1	6.099118e-01
5	2	7.519623e-01
5	3	9.073493e-01
5	4	9.538956e-01
5	5	1.000000e+00
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_p_ch_lead_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.510821e-79
1	2	1.369536e-79
1	3	1.352366e-79
1	4	1.180326e-79
1	5	1.108959e-79
1	6	0.000000e+00
2	0	0.000000e+00
2	1	1.369536e-79
2	2	1.422159e-79
2	3	1.530968e-79
2	4	1.369456e-79
2	5	1.326514e-79
2	6	0.000000e+00
3	0	0.000000e+00
3	1	1.352366e-79
3	2	1.530968e-79
3	3	2.039098e-79
3	4	1.921993e-79
3	5	1.916617e-79
3	6	0.000000e+00
4	0	0.000000e+00
4	1	1.180326e-79
4	2	1.369456e-79
4	3	1.921993e-79
4	4	2.006973e-79
4	5	1.999002e-79
4	6	0.000000e+00
5	0	0.000000e+00
5	1	1.108959e-79
5	2	1.326514e-79
5	3	1.916617e-79
5	4	1.999002e-79
5	5	2.188182e-79
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_p_ch_water_flux.txt <==
# X-axis: Proton Momentum (GeV)
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.562	4.596337e-39	3.928570e-40
0.688	3.983942e-39	3.818612e-40
0.812	3.122169e-39	4.577254e-40
0.938	2.413267e-39	4.536358e-40
1.05	1.837720e-39	4.742758e-40


==> anc/absolute/proton/absolute_xsec_proton_p_ch_water_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.333412e-01
1	3	7.731045e-01
1	4	6.815431e-01
1	5	6.136247e-01
1	6	0.000000e+00
2	0	0.000000e+00
2	1	9.333412e-01
2	2	1.000000e+00
2	3	9.002567e-01
2	4	8.128840e-01
2	5	7.542764e-01
2	6	0.000000e+00
3	0	0.000000e+00
3	1	7.731045e-01
3	2	9.002567e-01
3	3	1.000000e+00
3	4	9.484869e-01
3	5	9.059334e-01
3	6	0.000000e+00
4	0	0.000000e+00
4	1	6.815431e-01
4	2	8.128840e-01
4	3	9.484869e-01
4	4	1.000000e+00
4	5	9.521008e-01
4	6	0.000000e+00
5	0	0.000000e+00
5	1	6.136247e-01
5	2	7.542764e-01
5	3	9.059334e-01
5	4	9.521008e-01
5	5	1.000000e+00
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_p_ch_water_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.543366e-79
1	2	1.400169e-79
1	3	1.390201e-79
1	4	1.214605e-79
1	5	1.143321e-79
1	6	0.000000e+00
2	0	0.000000e+00
2	1	1.400169e-79
2	2	1.458180e-79
2	3	1.573537e-79
2	4	1.408126e-79
2	5	1.366051e-79
2	6	0.000000e+00
3	0	0.000000e+00
3	1	1.390201e-79
3	2	1.573537e-79
3	3	2.095126e-79
3	4	1.969444e-79
3	5	1.966673e-79
3	6	0.000000e+00
4	0	0.000000e+00
4	1	1.214605e-79
4	2	1.408126e-79
4	3	1.969444e-79
4	4	2.057854e-79
4	5	2.048430e-79
4	6	0.000000e+00
5	0	0.000000e+00
5	1	1.143321e-79
5	2	1.366051e-79
5	3	1.966673e-79
5	4	2.048430e-79
5	5	2.249375e-79
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_p_iron.txt <==
# X-axis: Proton Momentum (GeV)
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.562	8.256297e-39	1.318455e-39
0.688	5.388572e-39	6.572391e-40
0.812	3.380344e-39	4.952531e-40
0.938	2.126231e-39	5.046846e-40
1.05	1.224702e-39	6.423267e-40


==> anc/absolute/proton/absolute_xsec_proton_p_iron_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	4.182589e-01
1	3	5.398257e-01
1	4	3.040480e-01
1	5	8.912584e-02
1	6	0.000000e+00
2	0	0.000000e+00
2	1	4.182589e-01
2	2	1.000000e+00
2	3	6.001625e-01
2	4	4.203445e-01
2	5	3.894660e-01
2	6	0.000000e+00
3	0	0.000000e+00
3	1	5.398257e-01
3	2	6.001625e-01
3	3	1.000000e+00
3	4	6.185244e-01
3	5	3.805317e-01
3	6	0.000000e+00
4	0	0.000000e+00
4	1	3.040480e-01
4	2	4.203445e-01
4	3	6.185244e-01
4	4	1.000000e+00
4	5	6.257630e-01
4	6	0.000000e+00
5	0	0.000000e+00
5	1	8.912584e-02
5	2	3.894660e-01
5	3	3.805317e-01
5	4	6.257630e-01
5	5	1.000000e+00
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_p_iron_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.738324e-78
1	2	3.624382e-79
1	3	3.524895e-79
1	4	2.023148e-79
1	5	7.547880e-80
1	6	0.000000e+00
2	0	0.000000e+00
2	1	3.624382e-79
2	2	4.319632e-79
2	3	1.953527e-79
2	4	1.394276e-79
2	5	1.644178e-79
2	6	0.000000e+00
3	0	0.000000e+00
3	1	3.524895e-79
3	2	1.953527e-79
3	3	2.452756e-79
3	4	1.545981e-79
3	5	1.210526e-79
3	6	0.000000e+00
4	0	0.000000e+00
4	1	2.023148e-79
4	2	1.394276e-79
4	3	1.545981e-79
4	4	2.547065e-79
4	5	2.028551e-79
4	6	0.000000e+00
5	0	0.000000e+00
5	1	7.547880e-80
5	2	1.644178e-79
5	3	1.210526e-79
5	4	2.028551e-79
5	5	4.125836e-79
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_p_lead.txt <==
# X-axis: Proton Momentum (GeV)
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.562	6.918190e-39	1.733582e-39
0.688	3.686115e-39	4.667595e-40
0.812	3.666726e-39	4.734637e-40
0.938	3.258126e-39	5.118807e-40
1.05	3.439498e-39	9.220149e-40


==> anc/absolute/proton/absolute_xsec_proton_p_lead_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	4.291065e-01
1	3	3.025484e-01
1	4	2.272578e-01
1	5	1.736546e-01
1	6	0.000000e+00
2	0	0.000000e+00
2	1	4.291065e-01
2	2	1.000000e+00
2	3	7.258634e-01
2	4	6.351422e-01
2	5	5.121303e-01
2	6	0.000000e+00
3	0	0.000000e+00
3	1	3.025484e-01
3	2	7.258634e-01
3	3	1.000000e+00
3	4	7.383882e-01
3	5	5.753540e-01
3	6	0.000000e+00
4	0	0.000000e+00
4	1	2.272578e-01
4	2	6.351422e-01
4	3	7.383882e-01
4	4	1.000000e+00
4	5	6.828822e-01
4	6	0.000000e+00
5	0	0.000000e+00
5	1	1.736546e-01
5	2	5.121303e-01
5	3	5.753540e-01
5	4	6.828822e-01
5	5	1.000000e+00
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_p_lead_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	3.005306e-78
1	2	3.472183e-79
1	3	2.483281e-79
1	4	2.016656e-79
1	5	2.775675e-79
1	6	0.000000e+00
2	0	0.000000e+00
2	1	3.472183e-79
2	2	2.178644e-79
2	3	1.604112e-79
2	4	1.517515e-79
2	5	2.204000e-79
2	6	0.000000e+00
3	0	0.000000e+00
3	1	2.483281e-79
3	2	1.604112e-79
3	3	2.241678e-79
3	4	1.789535e-79
3	5	2.511654e-79
3	6	0.000000e+00
4	0	0.000000e+00
4	1	2.016656e-79
4	2	1.517515e-79
4	3	1.789535e-79
4	4	2.620218e-79
4	5	3.222942e-79
4	6	0.000000e+00
5	0	0.000000e+00
5	1	2.775675e-79
5	2	2.204000e-79
5	3	2.511654e-79
5	4	3.222942e-79
5	5	8.501115e-79
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_p_water.txt <==
# X-axis: Proton Momentum (GeV)
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.562	4.951894e-39	2.599726e-39
0.688	4.030046e-39	9.115202e-40
0.812	3.143542e-39	9.911349e-40
0.938	3.217287e-39	1.669015e-39
1.05	2.599980e-39	1.533451e-39


==> anc/absolute/proton/absolute_xsec_proton_p_water_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	1.999397e-01
1	3	3.084109e-01
1	4	4.112138e-01
1	5	2.616340e-01
1	6	0.000000e+00
2	0	0.000000e+00
2	1	1.999397e-01
2	2	1.000000e+00
2	3	4.026811e-01
2	4	2.970839e-01
2	5	2.881979e-01
2	6	0.000000e+00
3	0	0.000000e+00
3	1	3.084109e-01
3	2	4.026811e-01
3	3	1.000000e+00
3	4	4.782259e-01
3	5	3.809479e-01
3	6	0.000000e+00
4	0	0.000000e+00
4	1	4.112138e-01
4	2	2.970839e-01
4	3	4.782259e-01
4	4	1.000000e+00
4	5	4.454369e-01
4	6	0.000000e+00
5	0	0.000000e+00
5	1	2.616340e-01
5	2	2.881979e-01
5	3	3.809479e-01
5	4	4.454369e-01
5	5	1.000000e+00
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_p_water_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
1	0	0.000000e+00
1	1	6.758574e-78
1	2	4.737976e-79
1	3	7.946760e-79
1	4	1.784249e-78
1	5	1.043017e-78
1	6	0.000000e+00
2	0	0.000000e+00
2	1	4.737976e-79
2	2	8.308690e-79
2	3	3.637980e-79
2	4	4.519659e-79
2	5	4.028347e-79
2	6	0.000000e+00
3	0	0.000000e+00
3	1	7.946760e-79
3	2	3.637980e-79
3	3	9.823485e-79
3	4	7.910905e-79
3	5	5.789863e-79
3	6	0.000000e+00
4	0	0.000000e+00
4	1	1.784249e-78
4	2	4.519659e-79
4	3	7.910905e-79
4	4	2.785611e-78
4	5	1.140030e-78
4	6	0.000000e+00
5	0	0.000000e+00
5	1	1.043017e-78
5	2	4.028347e-79
5	3	5.789863e-79
5	4	1.140030e-78
5	5	2.351472e-78
5	6	0.000000e+00
6	0	0.000000e+00
6	1	0.000000e+00
6	2	0.000000e+00
6	3	0.000000e+00
6	4	0.000000e+00
6	5	0.000000e+00
6	6	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_pt_carbon.txt <==
# X-axis: Proton P_{T} (GeV)
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.075	8.534866e-40	1.421220e-39
0.225	1.448913e-39	5.197799e-40
0.375	2.247396e-39	6.357879e-40
0.525	3.298269e-39	8.194470e-40
0.675	3.815602e-39	6.449049e-40
0.825	2.727581e-39	5.386757e-40
1	3.990597e-40	1.357422e-40


==> anc/absolute/proton/absolute_xsec_proton_pt_carbon_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	2.162272e-01
1	3	9.890354e-02
1	4	6.982113e-02
1	5	2.827209e-02
1	6	-5.876853e-02
1	7	2.846092e-01
1	8	0.000000e+00
2	0	0.000000e+00
2	1	2.162272e-01
2	2	1.000000e+00
2	3	2.363527e-01
2	4	1.601903e-01
2	5	1.274181e-01
2	6	5.176891e-02
2	7	2.172264e-01
2	8	0.000000e+00
3	0	0.000000e+00
3	1	9.890354e-02
3	2	2.363527e-01
3	3	1.000000e+00
3	4	5.679378e-01
3	5	4.744484e-01
3	6	3.660025e-01
3	7	3.417720e-01
3	8	0.000000e+00
4	0	0.000000e+00
4	1	6.982113e-02
4	2	1.601903e-01
4	3	5.679378e-01
4	4	1.000000e+00
4	5	6.544936e-01
4	6	5.244098e-01
4	7	4.093325e-01
4	8	0.000000e+00
5	0	0.000000e+00
5	1	2.827209e-02
5	2	1.274181e-01
5	3	4.744484e-01
5	4	6.544936e-01
5	5	1.000000e+00
5	6	6.153367e-01
5	7	3.510038e-01
5	8	0.000000e+00
6	0	0.000000e+00
6	1	-5.876853e-02
6	2	5.176891e-02
6	3	3.660025e-01
6	4	5.244098e-01
6	5	6.153367e-01
6	6	1.000000e+00
6	7	2.853155e-01
6	8	0.000000e+00
7	0	0.000000e+00
7	1	2.846092e-01
7	2	2.172264e-01
7	3	3.417720e-01
7	4	4.093325e-01
7	5	3.510038e-01
7	6	2.853155e-01
7	7	1.000000e+00
7	8	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_pt_carbon_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
1	0	0.000000e+00
1	1	2.019866e-78
1	2	1.597317e-79
1	3	8.936869e-80
1	4	8.131469e-80
1	5	2.591283e-80
1	6	-4.499182e-80
1	7	5.490667e-80
1	8	0.000000e+00
2	0	0.000000e+00
2	1	1.597317e-79
2	2	2.701711e-79
2	3	7.810741e-80
2	4	6.823020e-80
2	5	4.271165e-80
2	6	1.449492e-80
2	7	1.532664e-80
2	8	0.000000e+00
3	0	0.000000e+00
3	1	8.936869e-80
3	2	7.810741e-80
3	3	4.042263e-79
3	4	2.958925e-79
3	5	1.945347e-79
3	6	1.253498e-79
3	7	2.949603e-80
3	8	0.000000e+00
4	0	0.000000e+00
4	1	8.131469e-80
4	2	6.823020e-80
4	3	2.958925e-79
4	4	6.714934e-79
4	5	3.458772e-79
4	6	2.314830e-79
4	7	4.553150e-80
4	8	0.000000e+00
5	0	0.000000e+00
5	1	2.591283e-80
5	2	4.271165e-80
5	3	1.945347e-79
5	4	3.458772e-79
5	5	4.159024e-79
5	6	2.137647e-79
5	7	3.072715e-80
5	8	0.000000e+00
6	0	0.000000e+00
6	1	-4.499182e-80
6	2	1.449492e-80
6	3	1.253498e-79
6	4	2.314830e-79
6	5	2.137647e-79
6	6	2.901716e-79
6	7	2.086256e-80
6	8	0.000000e+00
7	0	0.000000e+00
7	1	5.490667e-80
7	2	1.532664e-80
7	3	2.949603e-80
7	4	4.553150e-80
7	5	3.072715e-80
7	6	2.086256e-80
7	7	1.842594e-80
7	8	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_pt_ch.txt <==
# X-axis: Proton P_{T} (GeV)
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.075	3.363507e-40	5.632079e-41
0.225	1.036020e-39	1.827359e-40
0.375	2.099958e-39	3.296405e-40
0.525	4.139075e-39	4.138101e-40
0.675	3.354101e-39	3.105827e-40
0.825	1.942371e-39	2.175483e-40
1	3.206895e-40	4.522343e-41


==> anc/absolute/proton/absolute_xsec_proton_pt_ch_carbon_flux.txt <==
# X-axis: Proton P_{T} (GeV)
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.075	3.315741e-40	5.562808e-41
0.225	1.063193e-39	1.847431e-40
0.375	2.102989e-39	3.282681e-40
0.525	4.172515e-39	4.171358e-40
0.675	3.403720e-39	3.123269e-40
0.825	1.986508e-39	2.183917e-40
1	3.222068e-40	4.556905e-41


==> anc/absolute/proton/absolute_xsec_proton_pt_ch_carbon_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.396569e-01
1	3	9.172352e-01
1	4	8.274924e-01
1	5	7.285358e-01
1	6	5.906304e-01
1	7	5.364792e-01
1	8	0.000000e+00
2	0	0.000000e+00
2	1	9.396569e-01
2	2	1.000000e+00
2	3	9.670869e-01
2	4	8.719605e-01
2	5	7.651445e-01
2	6	6.342679e-01
2	7	5.921544e-01
2	8	0.000000e+00
3	0	0.000000e+00
3	1	9.172352e-01
3	2	9.670869e-01
3	3	1.000000e+00
3	4	9.179254e-01
3	5	8.248855e-01
3	6	7.326930e-01
3	7	6.879562e-01
3	8	0.000000e+00
4	0	0.000000e+00
4	1	8.274924e-01
4	2	8.719605e-01
4	3	9.179254e-01
4	4	1.000000e+00
4	5	9.483333e-01
4	6	8.232468e-01
4	7	7.030118e-01
4	8	0.000000e+00
5	0	0.000000e+00
5	1	7.285358e-01
5	2	7.651445e-01
5	3	8.248855e-01
5	4	9.483333e-01
5	5	1.000000e+00
5	6	8.867065e-01
5	7	7.151065e-01
5	8	0.000000e+00
6	0	0.000000e+00
6	1	5.906304e-01
6	2	6.342679e-01
6	3	7.326930e-01
6	4	8.232468e-01
6	5	8.867065e-01
6	6	1.000000e+00
6	7	8.777562e-01
6	8	0.000000e+00
7	0	0.000000e+00
7	1	5.364792e-01
7	2	5.921544e-01
7	3	6.879562e-01
7	4	7.030118e-01
7	5	7.151065e-01
7	6	8.777562e-01
7	7	1.000000e+00
7	8	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_pt_ch_carbon_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
1	0	0.000000e+00
1	1	3.094483e-81
1	2	9.656764e-81
1	3	1.674956e-80
1	4	1.920152e-80
1	5	1.265769e-80
1	6	7.175399e-81
1	7	1.359931e-81
1	8	0.000000e+00
2	0	0.000000e+00
2	1	9.656764e-81
2	2	3.413002e-80
2	3	5.864924e-80
2	4	6.719586e-80
2	5	4.414902e-80
2	6	2.559041e-80
2	7	4.985093e-81
2	8	0.000000e+00
3	0	0.000000e+00
3	1	1.674956e-80
3	2	5.864924e-80
3	3	1.077599e-79
3	4	1.256937e-79
3	5	8.457298e-80
3	6	5.252751e-80
3	7	1.029104e-80
3	8	0.000000e+00
4	0	0.000000e+00
4	1	1.920152e-80
4	2	6.719586e-80
4	3	1.256937e-79
4	4	1.740023e-79
4	5	1.235514e-79
4	6	7.499696e-80
4	7	1.336319e-80
4	8	0.000000e+00
5	0	0.000000e+00
5	1	1.265769e-80
5	2	4.414902e-80
5	3	8.457298e-80
5	4	1.235514e-79
5	5	9.754808e-80
5	6	6.048190e-80
5	7	1.017771e-80
5	8	0.000000e+00
6	0	0.000000e+00
6	1	7.175399e-81
6	2	2.559041e-80
6	3	5.252751e-80
6	4	7.499696e-80
6	5	6.048190e-80
6	6	4.769494e-80
6	7	8.735345e-81
6	8	0.000000e+00
7	0	0.000000e+00
7	1	1.359931e-81
7	2	4.985093e-81
7	3	1.029104e-80
7	4	1.336319e-80
7	5	1.017771e-80
7	6	8.735345e-81
7	7	2.076539e-81
7	8	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_pt_ch_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.465423e-01
1	3	9.228491e-01
1	4	8.314699e-01
1	5	7.279065e-01
1	6	5.967517e-01
1	7	5.344589e-01
1	8	0.000000e+00
2	0	0.000000e+00
2	1	9.465423e-01
2	2	1.000000e+00
2	3	9.727532e-01
2	4	8.739431e-01
2	5	7.631258e-01
2	6	6.517485e-01
2	7	6.075588e-01
2	8	0.000000e+00
3	0	0.000000e+00
3	1	9.228491e-01
3	2	9.727532e-01
3	3	1.000000e+00
3	4	9.209551e-01
3	5	8.260351e-01
3	6	7.444247e-01
3	7	6.938328e-01
3	8	0.000000e+00
4	0	0.000000e+00
4	1	8.314699e-01
4	2	8.739431e-01
4	3	9.209551e-01
4	4	1.000000e+00
4	5	9.519511e-01
4	6	8.349603e-01
4	7	7.126682e-01
4	8	0.000000e+00
5	0	0.000000e+00
5	1	7.279065e-01
5	2	7.631258e-01
5	3	8.260351e-01
5	4	9.519511e-01
5	5	1.000000e+00
5	6	8.974935e-01
5	7	7.294186e-01
5	8	0.000000e+00
6	0	0.000000e+00
6	1	5.967517e-01
6	2	6.517485e-01
6	3	7.444247e-01
6	4	8.349603e-01
6	5	8.974935e-01
6	6	1.000000e+00
6	7	8.926708e-01
6	8	0.000000e+00
7	0	0.000000e+00
7	1	5.344589e-01
7	2	6.075588e-01
7	3	6.938328e-01
7	4	7.126682e-01
7	5	7.294186e-01
7	6	8.926708e-01
7	7	1.000000e+00
7	8	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_pt_ch_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
1	0	0.000000e+00
1	1	3.172031e-81
1	2	9.741650e-81
1	3	1.713326e-80
1	4	1.937833e-80
1	5	1.273273e-80
1	6	7.311696e-81
1	7	1.361277e-81
1	8	0.000000e+00
2	0	0.000000e+00
2	1	9.741650e-81
2	2	3.339240e-80
2	3	5.859587e-80
2	4	6.608577e-80
2	5	4.331090e-80
2	6	2.590953e-80
2	7	5.020831e-81
2	8	0.000000e+00
3	0	0.000000e+00
3	1	1.713326e-80
3	2	5.859587e-80
3	3	1.086628e-79
3	4	1.256261e-79
3	5	8.456999e-80
3	6	5.338473e-80
3	7	1.034329e-80
3	8	0.000000e+00
4	0	0.000000e+00
4	1	1.937833e-80
4	2	6.608577e-80
4	3	1.256261e-79
4	4	1.712388e-79
4	5	1.223469e-79
4	6	7.516621e-80
4	7	1.333681e-80
4	8	0.000000e+00
5	0	0.000000e+00
5	1	1.273273e-80
5	2	4.331090e-80
5	3	8.456999e-80
5	4	1.223469e-79
5	5	9.646162e-80
5	6	6.064072e-80
5	7	1.024513e-80
5	8	0.000000e+00
6	0	0.000000e+00
6	1	7.311696e-81
6	2	2.590953e-80
6	3	5.338473e-80
6	4	7.516621e-80
6	5	6.064072e-80
6	6	4.732728e-80
6	7	8.782347e-81
6	8	0.000000e+00
7	0	0.000000e+00
7	1	1.361277e-81
7	2	5.020831e-81
7	3	1.034329e-80
7	4	1.333681e-80
7	5	1.024513e-80
7	6	8.782347e-81
7	7	2.045158e-81
7	8	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_pt_ch_iron_flux.txt <==
# X-axis: Proton P_{T} (GeV)
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.075	3.432454e-40	5.876018e-41
0.225	9.995202e-40	1.818619e-40
0.375	2.118365e-39	3.352914e-40
0.525	4.099470e-39	4.133247e-40
0.675	3.274911e-39	3.132796e-40
0.825	1.877341e-39	2.221584e-40
1	3.211006e-40	4.646078e-41


==> anc/absolute/proton/absolute_xsec_proton_pt_ch_iron_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.191989e-01
1	3	8.990426e-01
1	4	8.031441e-01
1	5	6.902194e-01
1	6	5.776359e-01
1	7	4.990070e-01
1	8	0.000000e+00
2	0	0.000000e+00
2	1	9.191989e-01
2	2	1.000000e+00
2	3	9.657584e-01
2	4	8.613242e-01
2	5	7.417539e-01
2	6	6.609835e-01
2	7	6.044102e-01
2	8	0.000000e+00
3	0	0.000000e+00
3	1	8.990426e-01
3	2	9.657584e-01
3	3	1.000000e+00
3	4	9.137226e-01
3	5	8.130824e-01
3	6	7.461297e-01
3	7	6.757944e-01
3	8	0.000000e+00
4	0	0.000000e+00
4	1	8.031441e-01
4	2	8.613242e-01
4	3	9.137226e-01
4	4	1.000000e+00
4	5	9.411358e-01
4	6	8.350672e-01
4	7	7.044438e-01
4	8	0.000000e+00
5	0	0.000000e+00
5	1	6.902194e-01
5	2	7.417539e-01
5	3	8.130824e-01
5	4	9.411358e-01
5	5	1.000000e+00
5	6	8.915776e-01
5	7	7.268216e-01
5	8	0.000000e+00
6	0	0.000000e+00
6	1	5.776359e-01
6	2	6.609835e-01
6	3	7.461297e-01
6	4	8.350672e-01
6	5	8.915776e-01
6	6	1.000000e+00
6	7	8.688779e-01
6	8	0.000000e+00
7	0	0.000000e+00
7	1	4.990070e-01
7	2	6.044102e-01
7	3	6.757944e-01
7	4	7.044438e-01
7	5	7.268216e-01
7	6	8.688779e-01
7	7	1.000000e+00
7	8	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_pt_ch_iron_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
1	0	0.000000e+00
1	1	3.452759e-81
1	2	9.822778e-81
1	3	1.771274e-80
1	4	1.950599e-80
1	5	1.270581e-80
1	6	7.540499e-81
1	7	1.362311e-81
1	8	0.000000e+00
2	0	0.000000e+00
2	1	9.822778e-81
2	2	3.307375e-80
2	3	5.888879e-80
2	4	6.474402e-80
2	5	4.226040e-80
2	6	2.670515e-80
2	7	5.106931e-81
2	8	0.000000e+00
3	0	0.000000e+00
3	1	1.771274e-80
3	2	5.888879e-80
3	3	1.124203e-79
3	4	1.266275e-79
3	5	8.540612e-80
3	6	5.557756e-80
3	7	1.052746e-80
3	8	0.000000e+00
4	0	0.000000e+00
4	1	1.950599e-80
4	2	6.474402e-80
4	3	1.266275e-79
4	4	1.708373e-79
4	5	1.218641e-79
4	6	7.667883e-80
4	7	1.352771e-80
4	8	0.000000e+00
5	0	0.000000e+00
5	1	1.270581e-80
5	2	4.226040e-80
5	3	8.540612e-80
5	4	1.218641e-79
5	5	9.814408e-80
5	6	6.205174e-80
5	7	1.057904e-80
5	8	0.000000e+00
6	0	0.000000e+00
6	1	7.540499e-81
6	2	2.670515e-80
6	3	5.557756e-80
6	4	7.667883e-80
6	5	6.205174e-80
6	6	4.935436e-80
6	7	8.968257e-81
6	8	0.000000e+00
7	0	0.000000e+00
7	1	1.362311e-81
7	2	5.106931e-81
7	3	1.052746e-80
7	4	1.352771e-80
7	5	1.057904e-80
7	6	8.968257e-81
7	7	2.158604e-81
7	8	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_pt_ch_lead_flux.txt <==
# X-axis: Proton P_{T} (GeV)
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.075	3.357057e-40	5.633118e-41
0.225	1.033950e-39	1.827586e-40
0.375	2.112655e-39	3.307485e-40
0.525	4.136808e-39	4.134486e-40
0.675	3.343084e-39	3.106963e-40
0.825	1.936031e-39	2.177557e-40
1	3.216859e-40	4.522438e-41


==> anc/absolute/proton/absolute_xsec_proton_pt_ch_lead_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.453071e-01
1	3	9.216462e-01
1	4	8.286581e-01
1	5	7.230028e-01
1	6	5.986214e-01
1	7	5.341288e-01
1	8	0.000000e+00
2	0	0.000000e+00
2	1	9.453071e-01
2	2	1.000000e+00
2	3	9.725337e-01
2	4	8.731218e-01
2	5	7.600245e-01
2	6	6.564386e-01
2	7	6.098077e-01
2	8	0.000000e+00
3	0	0.000000e+00
3	1	9.216462e-01
3	2	9.725337e-01
3	3	1.000000e+00
3	4	9.216685e-01
3	5	8.254751e-01
3	6	7.487317e-01
3	7	6.946662e-01
3	8	0.000000e+00
4	0	0.000000e+00
4	1	8.286581e-01
4	2	8.731218e-01
4	3	9.216685e-01
4	4	1.000000e+00
4	5	9.510278e-01
4	6	8.389563e-01
4	7	7.168451e-01
4	8	0.000000e+00
5	0	0.000000e+00
5	1	7.230028e-01
5	2	7.600245e-01
5	3	8.254751e-01
5	4	9.510278e-01
5	5	1.000000e+00
5	6	9.002867e-01
5	7	7.347825e-01
5	8	0.000000e+00
6	0	0.000000e+00
6	1	5.986214e-01
6	2	6.564386e-01
6	3	7.487317e-01
6	4	8.389563e-01
6	5	9.002867e-01
6	6	1.000000e+00
6	7	8.933144e-01
6	8	0.000000e+00
7	0	0.000000e+00
7	1	5.341288e-01
7	2	6.098077e-01
7	3	6.946662e-01
7	4	7.168451e-01
7	5	7.347825e-01
7	6	8.933144e-01
7	7	1.000000e+00
7	8	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_pt_ch_lead_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
1	0	0.000000e+00
1	1	3.173201e-81
1	2	9.731942e-81
1	3	1.717161e-80
1	4	1.929949e-80
1	5	1.265391e-80
1	6	7.342952e-81
1	7	1.360716e-81
1	8	0.000000e+00
2	0	0.000000e+00
2	1	9.731942e-81
2	2	3.340070e-80
2	3	5.878686e-80
2	4	6.597420e-80
2	5	4.315602e-80
2	6	2.612411e-80
2	7	5.040148e-81
2	8	0.000000e+00
3	0	0.000000e+00
3	1	1.717161e-80
3	2	5.878686e-80
3	3	1.093946e-79
3	4	1.260359e-79
3	5	8.482773e-80
3	6	5.392543e-80
3	7	1.039074e-80
3	8	0.000000e+00
4	0	0.000000e+00
4	1	1.929949e-80
4	2	6.597420e-80
4	3	1.260359e-79
4	4	1.709398e-79
4	5	1.221661e-79
4	6	7.553191e-80
4	7	1.340354e-80
4	8	0.000000e+00
5	0	0.000000e+00
5	1	1.265391e-80
5	2	4.315602e-80
5	3	8.482773e-80
5	4	1.221661e-79
5	5	9.653216e-80
5	6	6.090970e-80
5	7	1.032446e-80
5	8	0.000000e+00
6	0	0.000000e+00
6	1	7.342952e-81
6	2	2.612411e-80
6	3	5.392543e-80
6	4	7.553191e-80
6	5	6.090970e-80
6	6	4.741756e-80
6	7	8.797242e-81
6	8	0.000000e+00
7	0	0.000000e+00
7	1	1.360716e-81
7	2	5.040148e-81
7	3	1.039074e-80
7	4	1.340354e-80
7	5	1.032446e-80
7	6	8.797242e-81
7	7	2.045245e-81
7	8	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_pt_ch_water_flux.txt <==
# X-axis: Proton P_{T} (GeV)
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.075	3.414526e-40	5.729166e-41
0.225	1.039880e-39	1.844942e-40
0.375	2.140730e-39	3.353687e-40
0.525	4.173444e-39	4.178418e-40
0.675	3.369075e-39	3.144867e-40
0.825	1.947086e-39	2.211109e-40
1	3.256275e-40	4.585179e-41


==> anc/absolute/proton/absolute_xsec_proton_pt_ch_water_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.421410e-01
1	3	9.186851e-01
1	4	8.254588e-01
1	5	7.182587e-01
1	6	5.961130e-01
1	7	5.276456e-01
1	8	0.000000e+00
2	0	0.000000e+00
2	1	9.421410e-01
2	2	1.000000e+00
2	3	9.722561e-01
2	4	8.723141e-01
2	5	7.575059e-01
2	6	6.597394e-01
2	7	6.103920e-01
2	8	0.000000e+00
3	0	0.000000e+00
3	1	9.186851e-01
3	2	9.722561e-01
3	3	1.000000e+00
3	4	9.213100e-01
3	5	8.239135e-01
3	6	7.504024e-01
3	7	6.925257e-01
3	8	0.000000e+00
4	0	0.000000e+00
4	1	8.254588e-01
4	2	8.723141e-01
4	3	9.213100e-01
4	4	1.000000e+00
4	5	9.498559e-01
4	6	8.401354e-01
4	7	7.166874e-01
4	8	0.000000e+00
5	0	0.000000e+00
5	1	7.182587e-01
5	2	7.575059e-01
5	3	8.239135e-01
5	4	9.498559e-01
5	5	1.000000e+00
5	6	9.005636e-01
5	7	7.358869e-01
5	8	0.000000e+00
6	0	0.000000e+00
6	1	5.961130e-01
6	2	6.597394e-01
6	3	7.504024e-01
6	4	8.401354e-01
6	5	9.005636e-01
6	6	1.000000e+00
6	7	8.920977e-01
6	8	0.000000e+00
7	0	0.000000e+00
7	1	5.276456e-01
7	2	6.103920e-01
7	3	6.925257e-01
7	4	7.166874e-01
7	5	7.358869e-01
7	6	8.920977e-01
7	7	1.000000e+00
7	8	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_pt_ch_water_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
1	0	0.000000e+00
1	1	3.282334e-81
1	2	9.958413e-81
1	3	1.765146e-80
1	4	1.976053e-80
1	5	1.294120e-80
1	6	7.551448e-81
1	7	1.386086e-81
1	8	0.000000e+00
2	0	0.000000e+00
2	1	9.958413e-81
2	2	3.403812e-80
2	3	6.015698e-80
2	4	6.724616e-80
2	5	4.395124e-80
2	6	2.691321e-80
2	7	5.163545e-81
2	8	0.000000e+00
3	0	0.000000e+00
3	1	1.765146e-80
3	2	6.015698e-80
3	3	1.124722e-79
3	4	1.291041e-79
3	5	8.689733e-80
3	6	5.564511e-80
3	7	1.064915e-80
3	8	0.000000e+00
4	0	0.000000e+00
4	1	1.976053e-80
4	2	6.724616e-80
4	3	1.291041e-79
4	4	1.745917e-79
4	5	1.248165e-79
4	6	7.761960e-80
4	7	1.373087e-80
4	8	0.000000e+00
5	0	0.000000e+00
5	1	1.294120e-80
5	2	4.395124e-80
5	3	8.689733e-80
5	4	1.248165e-79
5	5	9.890188e-80
5	6	6.262200e-80
5	7	1.061133e-80
5	8	0.000000e+00
6	0	0.000000e+00
6	1	7.551448e-81
6	2	2.691321e-80
6	3	5.564511e-80
6	4	7.761960e-80
6	5	6.262200e-80
6	6	4.889005e-80
6	7	9.044383e-81
6	8	0.000000e+00
7	0	0.000000e+00
7	1	1.386086e-81
7	2	5.163545e-81
7	3	1.064915e-80
7	4	1.373087e-80
7	5	1.061133e-80
7	6	9.044383e-81
7	7	2.102387e-81
7	8	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_pt_iron.txt <==
# X-axis: Proton P_{T} (GeV)
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.075	6.204489e-40	5.785974e-40
0.225	1.638523e-39	4.406516e-40
0.375	3.409469e-39	5.821440e-40
0.525	5.094356e-39	7.215605e-40
0.675	3.172559e-39	4.155884e-40
0.825	2.050124e-39	3.276513e-40
1	3.845601e-40	8.871097e-41


==> anc/absolute/proton/absolute_xsec_proton_pt_iron_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	4.713220e-01
1	3	1.299569e-01
1	4	-1.420183e-01
1	5	-1.106413e-01
1	6	-1.159400e-02
1	7	-3.485916e-02
1	8	0.000000e+00
2	0	0.000000e+00
2	1	4.713220e-01
2	2	1.000000e+00
2	3	5.198480e-01
2	4	2.119016e-01
2	5	1.565410e-01
2	6	1.531799e-01
2	7	1.026392e-01
2	8	0.000000e+00
3	0	0.000000e+00
3	1	1.299569e-01
3	2	5.198480e-01
3	3	1.000000e+00
3	4	6.363653e-01
3	5	5.671973e-01
3	6	4.355588e-01
3	7	3.418100e-01
3	8	0.000000e+00
4	0	0.000000e+00
4	1	-1.420183e-01
4	2	2.119016e-01
4	3	6.363653e-01
4	4	1.000000e+00
4	5	7.733071e-01
4	6	5.596753e-01
4	7	4.409180e-01
4	8	0.000000e+00
5	0	0.000000e+00
5	1	-1.106413e-01
5	2	1.565410e-01
5	3	5.671973e-01
5	4	7.733071e-01
5	5	1.000000e+00
5	6	6.649284e-01
5	7	4.931005e-01
5	8	0.000000e+00
6	0	0.000000e+00
6	1	-1.159400e-02
6	2	1.531799e-01
6	3	4.355588e-01
6	4	5.596753e-01
6	5	6.649284e-01
6	6	1.000000e+00
6	7	5.884982e-01
6	8	0.000000e+00
7	0	0.000000e+00
7	1	-3.485916e-02
7	2	1.026392e-01
7	3	3.418100e-01
7	4	4.409180e-01
7	5	4.931005e-01
7	6	5.884982e-01
7	7	1.000000e+00
7	8	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_pt_iron_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
1	0	0.000000e+00
1	1	3.347749e-79
1	2	1.201682e-79
1	3	4.377300e-80
1	4	-5.929166e-80
1	5	-2.660462e-80
1	6	-2.197970e-81
1	7	-1.789249e-81
1	8	0.000000e+00
2	0	0.000000e+00
2	1	1.201682e-79
2	2	1.941738e-79
2	3	1.333528e-79
2	4	6.737555e-80
2	5	2.866731e-80
2	6	2.211612e-80
2	7	4.012233e-81
2	8	0.000000e+00
3	0	0.000000e+00
3	1	4.377300e-80
3	2	1.333528e-79
3	3	3.388916e-79
3	4	2.673066e-79
3	5	1.372233e-79
3	6	8.307859e-80
3	7	1.765194e-80
3	8	0.000000e+00
4	0	0.000000e+00
4	1	-5.929166e-80
4	2	6.737555e-80
4	3	2.673066e-79
4	4	5.206496e-79
4	5	2.318933e-79
4	6	1.323186e-79
4	7	2.822331e-80
4	8	0.000000e+00
5	0	0.000000e+00
5	1	-2.660462e-80
5	2	2.866731e-80
5	3	1.372233e-79
5	4	2.318933e-79
5	5	1.727137e-79
5	6	9.054203e-80
5	7	1.817926e-80
5	8	0.000000e+00
6	0	0.000000e+00
6	1	-2.197970e-81
6	2	2.211612e-80
6	3	8.307859e-80
6	4	1.323186e-79
6	5	9.054203e-80
6	6	1.073554e-79
6	7	1.710545e-80
6	8	0.000000e+00
7	0	0.000000e+00
7	1	-1.789249e-81
7	2	4.012233e-81
7	3	1.765194e-80
7	4	2.822331e-80
7	5	1.817926e-80
7	6	1.710545e-80
7	7	7.869637e-81
7	8	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_pt_lead.txt <==
# X-axis: Proton P_{T} (GeV)
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.075	1.956855e-39	1.106745e-39
0.225	2.542026e-39	4.690052e-40
0.375	3.194088e-39	5.423637e-40
0.525	4.345677e-39	6.478130e-40
0.675	2.937261e-39	3.959677e-40
0.825	2.007987e-39	3.150509e-40
1	4.138024e-40	1.146102e-40


==> anc/absolute/proton/absolute_xsec_proton_pt_lead_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	3.919160e-01
1	3	-7.908200e-02
1	4	-1.454284e-01
1	5	-5.040127e-02
1	6	-4.203602e-02
1	7	-6.354893e-02
1	8	0.000000e+00
2	0	0.000000e+00
2	1	3.919160e-01
2	2	1.000000e+00
2	3	2.642553e-01
2	4	1.568636e-01
2	5	1.777562e-01
2	6	1.519488e-01
2	7	9.392520e-02
2	8	0.000000e+00
3	0	0.000000e+00
3	1	-7.908200e-02
3	2	2.642553e-01
3	3	1.000000e+00
3	4	7.483899e-01
3	5	6.045850e-01
3	6	4.896849e-01
3	7	4.246709e-01
3	8	0.000000e+00
4	0	0.000000e+00
4	1	-1.454284e-01
4	2	1.568636e-01
4	3	7.483899e-01
4	4	1.000000e+00
4	5	7.550838e-01
4	6	6.062033e-01
4	7	5.331874e-01
4	8	0.000000e+00
5	0	0.000000e+00
5	1	-5.040127e-02
5	2	1.777562e-01
5	3	6.045850e-01
5	4	7.550838e-01
5	5	1.000000e+00
5	6	6.753494e-01
5	7	5.207625e-01
5	8	0.000000e+00
6	0	0.000000e+00
6	1	-4.203602e-02
6	2	1.519488e-01
6	3	4.896849e-01
6	4	6.062033e-01
6	5	6.753494e-01
6	6	1.000000e+00
6	7	5.088290e-01
6	8	0.000000e+00
7	0	0.000000e+00
7	1	-6.354893e-02
7	2	9.392520e-02
7	3	4.246709e-01
7	4	5.331874e-01
7	5	5.207625e-01
7	6	5.088290e-01
7	7	1.000000e+00
7	8	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_pt_lead_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
1	0	0.000000e+00
1	1	1.224885e-78
1	2	2.034315e-79
1	3	-4.746964e-80
1	4	-1.042670e-79
1	5	-2.208762e-80
1	6	-1.465717e-80
1	7	-8.060816e-81
1	8	0.000000e+00
2	0	0.000000e+00
2	1	2.034315e-79
2	2	2.199658e-79
2	3	6.721898e-80
2	4	4.765951e-80
2	5	3.301127e-80
2	6	2.245203e-80
2	7	5.048739e-81
2	8	0.000000e+00
3	0	0.000000e+00
3	1	-4.746964e-80
3	2	6.721898e-80
3	3	2.941584e-79
3	4	2.629470e-79
3	5	1.298398e-79
3	6	8.367354e-80
3	7	2.639771e-80
3	8	0.000000e+00
4	0	0.000000e+00
4	1	-1.042670e-79
4	2	4.765951e-80
4	3	2.629470e-79
4	4	4.196617e-79
4	5	1.936889e-79
4	6	1.237225e-79
4	7	3.958701e-80
4	8	0.000000e+00
5	0	0.000000e+00
5	1	-2.208762e-80
5	2	3.301127e-80
5	3	1.298398e-79
5	4	1.936889e-79
5	5	1.567904e-79
5	6	8.424984e-80
5	7	2.363321e-80
5	8	0.000000e+00
6	0	0.000000e+00
6	1	-1.465717e-80
6	2	2.245203e-80
6	3	8.367354e-80
6	4	1.237225e-79
6	5	8.424984e-80
6	6	9.925710e-80
6	7	1.837282e-80
6	8	0.000000e+00
7	0	0.000000e+00
7	1	-8.060816e-81
7	2	5.048739e-81
7	3	2.639771e-80
7	4	3.958701e-80
7	5	2.363321e-80
7	6	1.837282e-80
7	7	1.313549e-80
7	8	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_pt_water.txt <==
# X-axis: Proton P_{T} (GeV)
# Y-axis: d#sigma/dp_{P} (cm^{2}/GeV/nucleon)
# X	Content	Error
0.075	5.260813e-40	9.568770e-40
0.225	9.320535e-40	5.618863e-40
0.375	1.387509e-39	6.773598e-40
0.525	4.137965e-39	9.343712e-40
0.675	4.320998e-39	1.026555e-39
0.825	3.165259e-39	9.882655e-40
1	4.236145e-40	1.978412e-40


==> anc/absolute/proton/absolute_xsec_proton_pt_water_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	3.431727e-01
1	3	3.156195e-01
1	4	2.849461e-01
1	5	9.988089e-02
1	6	1.042117e-01
1	7	1.739492e-01
1	8	0.000000e+00
2	0	0.000000e+00
2	1	3.431727e-01
2	2	1.000000e+00
2	3	5.235282e-01
2	4	4.605077e-01
2	5	2.405103e-01
2	6	1.998570e-01
2	7	2.164251e-01
2	8	0.000000e+00
3	0	0.000000e+00
3	1	3.156195e-01
3	2	5.235282e-01
3	3	1.000000e+00
3	4	4.810103e-01
3	5	2.470176e-01
3	6	2.309310e-01
3	7	2.834389e-01
3	8	0.000000e+00
4	0	0.000000e+00
4	1	2.849461e-01
4	2	4.605077e-01
4	3	4.810103e-01
4	4	1.000000e+00
4	5	4.201200e-01
4	6	3.174567e-01
4	7	2.934946e-01
4	8	0.000000e+00
5	0	0.000000e+00
5	1	9.988089e-02
5	2	2.405103e-01
5	3	2.470176e-01
5	4	4.201200e-01
5	5	1.000000e+00
5	6	4.029336e-01
5	7	2.688318e-01
5	8	0.000000e+00
6	0	0.000000e+00
6	1	1.042117e-01
6	2	1.998570e-01
6	3	2.309310e-01
6	4	3.174567e-01
6	5	4.029336e-01
6	6	1.000000e+00
6	7	2.765887e-01
6	8	0.000000e+00
7	0	0.000000e+00
7	1	1.739492e-01
7	2	2.164251e-01
7	3	2.834389e-01
7	4	2.934946e-01
7	5	2.688318e-01
7	6	2.765887e-01
7	7	1.000000e+00
7	8	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_pt_water_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
1	0	0.000000e+00
1	1	9.156136e-79
1	2	1.845089e-79
1	3	2.045688e-79
1	4	2.547642e-79
1	5	9.811170e-80
1	6	9.854765e-80
1	7	3.293025e-80
1	8	0.000000e+00
2	0	0.000000e+00
2	1	1.845089e-79
2	2	3.157162e-79
2	3	1.992544e-79
2	4	2.417713e-79
2	5	1.387281e-79
2	6	1.109792e-79
2	7	2.405873e-80
2	8	0.000000e+00
3	0	0.000000e+00
3	1	2.045688e-79
3	2	1.992544e-79
3	3	4.588163e-79
3	4	3.044341e-79
3	5	1.717630e-79
3	6	1.545878e-79
3	7	3.798354e-80
3	8	0.000000e+00
4	0	0.000000e+00
4	1	2.547642e-79
4	2	2.417713e-79
4	3	3.044341e-79
4	4	8.730496e-79
4	5	4.029722e-79
4	6	2.931416e-79
4	7	5.425455e-80
4	8	0.000000e+00
5	0	0.000000e+00
5	1	9.811170e-80
5	2	1.387281e-79
5	3	1.717630e-79
5	4	4.029722e-79
5	5	1.053816e-78
5	6	4.087798e-79
5	7	5.459835e-80
5	8	0.000000e+00
6	0	0.000000e+00
6	1	9.854765e-80
6	2	1.109792e-79
6	3	1.545878e-79
6	4	2.931416e-79
6	5	4.087798e-79
6	6	9.766687e-79
6	7	5.407850e-80
6	8	0.000000e+00
7	0	0.000000e+00
7	1	3.293025e-80
7	2	2.405873e-80
7	3	3.798354e-80
7	4	5.425455e-80
7	5	5.459835e-80
7	6	5.407850e-80
7	7	3.914112e-80
7	8	0.000000e+00
8	0	0.000000e+00
8	1	0.000000e+00
8	2	0.000000e+00
8	3	0.000000e+00
8	4	0.000000e+00
8	5	0.000000e+00
8	6	0.000000e+00
8	7	0.000000e+00
8	8	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_theta_carbon.txt <==
# X-axis: Proton Theta (Degrees)
# Y-axis: d#sigma/d#theta_{P} (cm^{2}/Degree/nucleon)
# X	Content	Error
5	4.454276e-42	1.124462e-41
13.1	1.532065e-41	1.075595e-41
19.4	2.140885e-41	6.915740e-42
25.6	1.539442e-41	6.088375e-42
31.9	1.501346e-41	6.742568e-42
38.1	1.856083e-41	6.661159e-42
44.4	2.716606e-41	7.197537e-42
50.6	4.099344e-41	9.734237e-42
56.9	6.908497e-41	1.229581e-41
65	8.412662e-41	1.398531e-41


==> anc/absolute/proton/absolute_xsec_proton_theta_carbon_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	4.148166e-01
1	3	2.393854e-01
1	4	-4.016361e-02
1	5	-1.342341e-01
1	6	-1.207326e-01
1	7	-1.362249e-01
1	8	-1.522921e-01
1	9	-1.293978e-01
1	10	4.175697e-03
1	11	0.000000e+00
2	0	0.000000e+00
2	1	4.148166e-01
2	2	1.000000e+00
2	3	2.726756e-01
2	4	6.889664e-03
2	5	-1.105249e-01
2	6	-1.163549e-01
2	7	-8.979398e-02
2	8	-9.300978e-02
2	9	-5.717977e-02
2	10	5.471648e-02
2	11	0.000000e+00
3	0	0.000000e+00
3	1	2.393854e-01
3	2	2.726756e-01
3	3	1.000000e+00
3	4	1.666175e-01
3	5	7.889668e-02
3	6	1.083350e-01
3	7	1.345283e-01
3	8	1.135607e-01
3	9	1.439613e-01
3	10	2.002035e-01
3	11	0.000000e+00
4	0	0.000000e+00
4	1	-4.016361e-02
4	2	6.889664e-03
4	3	1.666175e-01
4	4	1.000000e+00
4	5	4.359449e-01
4	6	4.225526e-01
4	7	4.128425e-01
4	8	4.114346e-01
4	9	3.539087e-01
4	10	3.074116e-01
4	11	0.000000e+00
5	0	0.000000e+00
5	1	-1.342341e-01
5	2	-1.105249e-01
5	3	7.889668e-02
5	4	4.359449e-01
5	5	1.000000e+00
5	6	5.259406e-01
5	7	5.308462e-01
5	8	5.428611e-01
5	9	4.440777e-01
5	10	3.656932e-01
5	11	0.000000e+00
6	0	0.000000e+00
6	1	-1.207326e-01
6	2	-1.163549e-01
6	3	1.083350e-01
6	4	4.225526e-01
6	5	5.259406e-01
6	6	1.000000e+00
6	7	5.185324e-01
6	8	5.422560e-01
6	9	4.820857e-01
6	10	4.205395e-01
6	11	0.000000e+00
7	0	0.000000e+00
7	1	-1.362249e-01
7	2	-8.979398e-02
7	3	1.345283e-01
7	4	4.128425e-01
7	5	5.308462e-01
7	6	5.185324e-01
7	7	1.000000e+00
7	8	5.863363e-01
7	9	5.366935e-01
7	10	4.722967e-01
7	11	0.000000e+00
8	0	0.000000e+00
8	1	-1.522921e-01
8	2	-9.300978e-02
8	3	1.135607e-01
8	4	4.114346e-01
8	5	5.428611e-01
8	6	5.422560e-01
8	7	5.863363e-01
8	8	1.000000e+00
8	9	6.186623e-01
8	10	5.717989e-01
8	11	0.000000e+00
9	0	0.000000e+00
9	1	-1.293978e-01
9	2	-5.717977e-02
9	3	1.439613e-01
9	4	3.539087e-01
9	5	4.440777e-01
9	6	4.820857e-01
9	7	5.366935e-01
9	8	6.186623e-01
9	9	1.000000e+00
9	10	6.750437e-01
9	11	0.000000e+00
10	0	0.000000e+00
10	1	4.175697e-03
10	2	5.471648e-02
10	3	2.002035e-01
10	4	3.074116e-01
10	5	3.656932e-01
10	6	4.205395e-01
10	7	4.722967e-01
10	8	5.717989e-01
10	9	6.750437e-01
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_theta_carbon_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.264415e-82
1	2	5.017065e-83
1	3	1.861578e-83
1	4	-2.749660e-84
1	5	-1.017731e-83
1	6	-9.043137e-84
1	7	-1.102517e-83
1	8	-1.666956e-83
1	9	-1.789077e-83
1	10	6.566682e-85
1	11	0.000000e+00
2	0	0.000000e+00
2	1	5.017065e-83
2	2	1.156904e-82
2	3	2.028307e-83
2	4	4.511782e-85
2	5	-8.015563e-84
2	6	-8.336491e-84
2	7	-6.951521e-84
2	8	-9.738212e-84
2	9	-7.562205e-84
2	10	8.230742e-84
2	11	0.000000e+00
3	0	0.000000e+00
3	1	1.861578e-83
3	2	2.028307e-83
3	3	4.782746e-83
3	4	7.015532e-84
3	5	3.678940e-84
3	6	4.990649e-84
3	7	6.696321e-84
3	8	7.644845e-84
3	9	1.224170e-83
3	10	1.936344e-83
3	11	0.000000e+00
4	0	0.000000e+00
4	1	-2.749660e-84
4	2	4.511782e-85
4	3	7.015532e-84
4	4	3.706831e-83
4	5	1.789610e-83
4	6	1.713689e-83
4	7	1.809130e-83
4	8	2.438395e-83
4	9	2.649414e-83
4	10	2.617543e-83
4	11	0.000000e+00
5	0	0.000000e+00
5	1	-1.017731e-83
5	2	-8.015563e-84
5	3	3.678940e-84
5	4	1.789610e-83
5	5	4.546223e-83
5	6	2.362174e-83
5	7	2.576191e-83
5	8	3.563001e-83
5	9	3.681642e-83
5	10	3.448374e-83
5	11	0.000000e+00
6	0	0.000000e+00
6	1	-9.043137e-84
6	2	-8.336491e-84
6	3	4.990649e-84
6	4	1.713689e-83
6	5	2.362174e-83
6	6	4.437104e-83
6	7	2.486049e-83
6	8	3.516058e-83
6	9	3.948493e-83
6	10	3.917678e-83
6	11	0.000000e+00
7	0	0.000000e+00
7	1	-1.102517e-83
7	2	-6.951521e-84
7	3	6.696321e-84
7	4	1.809130e-83
7	5	2.576191e-83
7	6	2.486049e-83
7	7	5.180455e-83
7	8	4.108020e-83
7	9	4.749716e-83
7	10	4.754130e-83
7	11	0.000000e+00
8	0	0.000000e+00
8	1	-1.666956e-83
8	2	-9.738212e-84
8	3	7.644845e-84
8	4	2.438395e-83
8	5	3.563001e-83
8	6	3.516058e-83
8	7	4.108020e-83
8	8	9.475537e-83
8	9	7.404793e-83
8	10	7.784261e-83
8	11	0.000000e+00
9	0	0.000000e+00
9	1	-1.789077e-83
9	2	-7.562205e-84
9	3	1.224170e-83
9	4	2.649414e-83
9	5	3.681642e-83
9	6	3.948493e-83
9	7	4.749716e-83
9	8	7.404793e-83
9	9	1.511871e-82
9	10	1.160811e-82
9	11	0.000000e+00
10	0	0.000000e+00
10	1	6.566682e-85
10	2	8.230742e-84
10	3	1.936344e-83
10	4	2.617543e-83
10	5	3.448374e-83
10	6	3.917678e-83
10	7	4.754130e-83
10	8	7.784261e-83
10	9	1.160811e-82
10	10	1.955889e-82
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_theta_ch.txt <==
# X-axis: Proton Theta (Degrees)
# Y-axis: d#sigma/d#theta_{P} (cm^{2}/Degree/nucleon)
# X	Content	Error
5	2.763893e-42	6.393548e-43
13.1	7.077129e-42	1.715271e-42
19.4	1.035301e-41	2.613541e-42
25.6	1.503614e-41	3.485762e-42
31.9	1.773448e-41	4.072965e-42
38.1	2.163208e-41	3.932744e-42
44.4	2.942501e-41	3.879768e-42
50.6	4.552018e-41	4.441547e-42
56.9	6.372501e-41	5.141617e-42
65	6.892083e-41	5.379823e-42


==> anc/absolute/proton/absolute_xsec_proton_theta_ch_carbon_flux.txt <==
# X-axis: Proton Theta (Degrees)
# Y-axis: d#sigma/d#theta_{P} (cm^{2}/Degree/nucleon)
# X	Content	Error
5	2.730719e-42	6.409748e-43
13.1	7.129182e-42	1.719886e-42
19.4	1.055560e-41	2.612220e-42
25.6	1.480040e-41	3.500269e-42
31.9	1.805079e-41	4.087132e-42
38.1	2.158349e-41	4.023228e-42
44.4	2.996562e-41	3.931466e-42
50.6	4.567812e-41	4.455712e-42
56.9	6.492545e-41	5.213687e-42
65	6.987805e-41	5.445885e-42


==> anc/absolute/proton/absolute_xsec_proton_theta_ch_carbon_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.477718e-01
1	3	9.402791e-01
1	4	9.377951e-01
1	5	9.262709e-01
1	6	9.034302e-01
1	7	8.409971e-01
1	8	7.209872e-01
1	9	5.067732e-01
1	10	3.658274e-01
1	11	0.000000e+00
2	0	0.000000e+00
2	1	9.477718e-01
2	2	1.000000e+00
2	3	9.730808e-01
2	4	9.690663e-01
2	5	9.499347e-01
2	6	9.368955e-01
2	7	8.757930e-01
2	8	7.580056e-01
2	9	5.318799e-01
2	10	3.816697e-01
2	11	0.000000e+00
3	0	0.000000e+00
3	1	9.402791e-01
3	2	9.730808e-01
3	3	1.000000e+00
3	4	9.818407e-01
3	5	9.666697e-01
3	6	9.554560e-01
3	7	8.893292e-01
3	8	7.650065e-01
3	9	5.292991e-01
3	10	3.762438e-01
3	11	0.000000e+00
4	0	0.000000e+00
4	1	9.377951e-01
4	2	9.690663e-01
4	3	9.818407e-01
4	4	1.000000e+00
4	5	9.789717e-01
4	6	9.684719e-01
4	7	9.044467e-01
4	8	7.775862e-01
4	9	5.387934e-01
4	10	3.837567e-01
4	11	0.000000e+00
5	0	0.000000e+00
5	1	9.262709e-01
5	2	9.499347e-01
5	3	9.666697e-01
5	4	9.789717e-01
5	5	1.000000e+00
5	6	9.769987e-01
5	7	9.212150e-01
5	8	7.933704e-01
5	9	5.556373e-01
5	10	3.999068e-01
5	11	0.000000e+00
6	0	0.000000e+00
6	1	9.034302e-01
6	2	9.368955e-01
6	3	9.554560e-01
6	4	9.684719e-01
6	5	9.769987e-01
6	6	1.000000e+00
6	7	9.521701e-01
6	8	8.456084e-01
6	9	6.276679e-01
6	10	4.706178e-01
6	11	0.000000e+00
7	0	0.000000e+00
7	1	8.409971e-01
7	2	8.757930e-01
7	3	8.893292e-01
7	4	9.044467e-01
7	5	9.212150e-01
7	6	9.521701e-01
7	7	1.000000e+00
7	8	9.337348e-01
7	9	7.716760e-01
7	10	6.249050e-01
7	11	0.000000e+00
8	0	0.000000e+00
8	1	7.209872e-01
8	2	7.580056e-01
8	3	7.650065e-01
8	4	7.775862e-01
8	5	7.933704e-01
8	6	8.456084e-01
8	7	9.337348e-01
8	8	1.000000e+00
8	9	9.088145e-01
8	10	8.028600e-01
8	11	0.000000e+00
9	0	0.000000e+00
9	1	5.067732e-01
9	2	5.318799e-01
9	3	5.292991e-01
9	4	5.387934e-01
9	5	5.556373e-01
9	6	6.276679e-01
9	7	7.716760e-01
9	8	9.088145e-01
9	9	1.000000e+00
9	10	9.436640e-01
9	11	0.000000e+00
10	0	0.000000e+00
10	1	3.658274e-01
10	2	3.816697e-01
10	3	3.762438e-01
10	4	3.837567e-01
10	5	3.999068e-01
10	6	4.706178e-01
10	7	6.249050e-01
10	8	8.028600e-01
10	9	9.436640e-01
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_theta_ch_carbon_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	4.108487e-85
1	2	1.044827e-84
1	3	1.574372e-84
1	4	2.104022e-84
1	5	2.426597e-84
1	6	2.329755e-84
1	7	2.119288e-84
1	8	2.059139e-84
1	9	1.693556e-84
1	10	1.276985e-84
1	11	0.000000e+00
2	0	0.000000e+00
2	1	1.044827e-84
2	2	2.958006e-84
2	3	4.371779e-84
2	4	5.833839e-84
2	5	6.677470e-84
2	6	6.482840e-84
2	7	5.921824e-84
2	8	5.808835e-84
2	9	4.769338e-84
2	10	3.574833e-84
2	11	0.000000e+00
3	0	0.000000e+00
3	1	1.574372e-84
3	2	4.371779e-84
3	3	6.823692e-84
3	4	8.977432e-84
3	5	1.032064e-83
3	6	1.004142e-83
3	7	9.133280e-84
3	8	8.904138e-84
3	9	7.208682e-84
3	10	5.352388e-84
3	11	0.000000e+00
4	0	0.000000e+00
4	1	2.104022e-84
4	2	5.833839e-84
4	3	8.977432e-84
4	4	1.225188e-83
4	5	1.400523e-83
4	6	1.363839e-83
4	7	1.244626e-83
4	8	1.212738e-83
4	9	9.832607e-84
4	10	7.315195e-84
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.426597e-84
5	2	6.677470e-84
5	3	1.032064e-83
5	4	1.400523e-83
5	5	1.670465e-83
5	6	1.606524e-83
5	7	1.480247e-83
5	8	1.444813e-83
5	9	1.184009e-83
5	10	8.901146e-84
5	11	0.000000e+00
6	0	0.000000e+00
6	1	2.329755e-84
6	2	6.482840e-84
6	3	1.004142e-83
6	4	1.363839e-83
6	5	1.606524e-83
6	6	1.618636e-83
6	7	1.506065e-83
6	8	1.515867e-83
6	9	1.316587e-83
6	10	1.031125e-83
6	11	0.000000e+00
7	0	0.000000e+00
7	1	2.119288e-84
7	2	5.921824e-84
7	3	9.133280e-84
7	4	1.244626e-83
7	5	1.480247e-83
7	6	1.506065e-83
7	7	1.545642e-83
7	8	1.635668e-83
7	9	1.581738e-83
7	10	1.337941e-83
7	11	0.000000e+00
8	0	0.000000e+00
8	1	2.059139e-84
8	2	5.808835e-84
8	3	8.904138e-84
8	4	1.212738e-83
8	5	1.444813e-83
8	6	1.515867e-83
8	7	1.635668e-83
8	8	1.985337e-83
8	9	2.111239e-83
8	10	1.948163e-83
8	11	0.000000e+00
9	0	0.000000e+00
9	1	1.693556e-84
9	2	4.769338e-84
9	3	7.208682e-84
9	4	9.832607e-84
9	5	1.184009e-83
9	6	1.316587e-83
9	7	1.581738e-83
9	8	2.111239e-83
9	9	2.718254e-83
9	10	2.679359e-83
9	11	0.000000e+00
10	0	0.000000e+00
10	1	1.276985e-84
10	2	3.574833e-84
10	3	5.352388e-84
10	4	7.315195e-84
10	5	8.901146e-84
10	6	1.031125e-83
10	7	1.337941e-83
10	8	1.948163e-83
10	9	2.679359e-83
10	10	2.965767e-83
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_theta_ch_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.566648e-01
1	3	9.455008e-01
1	4	9.427998e-01
1	5	9.325644e-01
1	6	9.102502e-01
1	7	8.494382e-01
1	8	7.262167e-01
1	9	5.224510e-01
1	10	3.777846e-01
1	11	0.000000e+00
2	0	0.000000e+00
2	1	9.566648e-01
2	2	1.000000e+00
2	3	9.786268e-01
2	4	9.744310e-01
2	5	9.551447e-01
2	6	9.423825e-01
2	7	8.815851e-01
2	8	7.587696e-01
2	9	5.421086e-01
2	10	3.874073e-01
2	11	0.000000e+00
3	0	0.000000e+00
3	1	9.455008e-01
3	2	9.786268e-01
3	3	1.000000e+00
3	4	9.848903e-01
3	5	9.682391e-01
3	6	9.562601e-01
3	7	8.896730e-01
3	8	7.603812e-01
3	9	5.330310e-01
3	10	3.754634e-01
3	11	0.000000e+00
4	0	0.000000e+00
4	1	9.427998e-01
4	2	9.744310e-01
4	3	9.848903e-01
4	4	1.000000e+00
4	5	9.816329e-01
4	6	9.718033e-01
4	7	9.114627e-01
4	8	7.843889e-01
4	9	5.564169e-01
4	10	3.981354e-01
4	11	0.000000e+00
5	0	0.000000e+00
5	1	9.325644e-01
5	2	9.551447e-01
5	3	9.682391e-01
5	4	9.816329e-01
5	5	1.000000e+00
5	6	9.786708e-01
5	7	9.226260e-01
5	8	7.929000e-01
5	9	5.607039e-01
5	10	4.010461e-01
5	11	0.000000e+00
6	0	0.000000e+00
6	1	9.102502e-01
6	2	9.423825e-01
6	3	9.562601e-01
6	4	9.718033e-01
6	5	9.786708e-01
6	6	1.000000e+00
6	7	9.582571e-01
6	8	8.530620e-01
6	9	6.443196e-01
6	10	4.864466e-01
6	11	0.000000e+00
7	0	0.000000e+00
7	1	8.494382e-01
7	2	8.815851e-01
7	3	8.896730e-01
7	4	9.114627e-01
7	5	9.226260e-01
7	6	9.582571e-01
7	7	1.000000e+00
7	8	9.387400e-01
7	9	7.809483e-01
7	10	6.317583e-01
7	11	0.000000e+00
8	0	0.000000e+00
8	1	7.262167e-01
8	2	7.587696e-01
8	3	7.603812e-01
8	4	7.843889e-01
8	5	7.929000e-01
8	6	8.530620e-01
8	7	9.387400e-01
8	8	1.000000e+00
8	9	9.168144e-01
8	10	8.079762e-01
8	11	0.000000e+00
9	0	0.000000e+00
9	1	5.224510e-01
9	2	5.421086e-01
9	3	5.330310e-01
9	4	5.564169e-01
9	5	5.607039e-01
9	6	6.443196e-01
9	7	7.809483e-01
9	8	9.168144e-01
9	9	1.000000e+00
9	10	9.489700e-01
9	11	0.000000e+00
10	0	0.000000e+00
10	1	3.777846e-01
10	2	3.874073e-01
10	3	3.754634e-01
10	4	3.981354e-01
10	5	4.010461e-01
10	6	4.864466e-01
10	7	6.317583e-01
10	8	8.079762e-01
10	9	9.489700e-01
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_theta_ch_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	4.087746e-85
1	2	1.049143e-84
1	3	1.579913e-84
1	4	2.101160e-84
1	5	2.428463e-84
1	6	2.288750e-84
1	7	2.107072e-84
1	8	2.062256e-84
1	9	1.717462e-84
1	10	1.299434e-84
1	11	0.000000e+00
2	0	0.000000e+00
2	1	1.049143e-84
2	2	2.942156e-84
2	3	4.387117e-84
2	4	5.826150e-84
2	5	6.672871e-84
2	6	6.357051e-84
2	7	5.866820e-84
2	8	5.780655e-84
2	9	4.781001e-84
2	10	3.574939e-84
2	11	0.000000e+00
3	0	0.000000e+00
3	1	1.579913e-84
3	2	4.387117e-84
3	3	6.830597e-84
3	4	8.972530e-84
3	5	1.030677e-83
3	6	9.828812e-84
3	7	9.021223e-84
3	8	8.826631e-84
3	9	7.162778e-84
3	10	5.279161e-84
3	11	0.000000e+00
4	0	0.000000e+00
4	1	2.101160e-84
4	2	5.826150e-84
4	3	8.972530e-84
4	4	1.215054e-83
4	5	1.393662e-83
4	6	1.332207e-83
4	7	1.232657e-83
4	8	1.214405e-83
4	9	9.972355e-84
4	10	7.466147e-84
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.428463e-84
5	2	6.672871e-84
5	3	1.030677e-83
5	4	1.393662e-83
5	5	1.658905e-83
5	6	1.567628e-83
5	7	1.457948e-83
5	8	1.434377e-83
5	9	1.174205e-83
5	10	8.787655e-84
5	11	0.000000e+00
6	0	0.000000e+00
6	1	2.288750e-84
6	2	6.357051e-84
6	3	9.828812e-84
6	4	1.332207e-83
6	5	1.567628e-83
6	6	1.546647e-83
6	7	1.462121e-83
6	8	1.490083e-83
6	9	1.302857e-83
6	10	1.029198e-83
6	11	0.000000e+00
7	0	0.000000e+00
7	1	2.107072e-84
7	2	5.866820e-84
7	3	9.021223e-84
7	4	1.232657e-83
7	5	1.457948e-83
7	6	1.462121e-83
7	7	1.505260e-83
7	8	1.617653e-83
7	9	1.557858e-83
7	10	1.318635e-83
7	11	0.000000e+00
8	0	0.000000e+00
8	1	2.062256e-84
8	2	5.780655e-84
8	3	8.826631e-84
8	4	1.214405e-83
8	5	1.434377e-83
8	6	1.490083e-83
8	7	1.617653e-83
8	8	1.972734e-83
8	9	2.093705e-83
8	10	1.930638e-83
8	11	0.000000e+00
9	0	0.000000e+00
9	1	1.717462e-84
9	2	4.781001e-84
9	3	7.162778e-84
9	4	9.972355e-84
9	5	1.174205e-83
9	6	1.302857e-83
9	7	1.557858e-83
9	8	2.093705e-83
9	9	2.643623e-83
9	10	2.624945e-83
9	11	0.000000e+00
10	0	0.000000e+00
10	1	1.299434e-84
10	2	3.574939e-84
10	3	5.279161e-84
10	4	7.466147e-84
10	5	8.787655e-84
10	6	1.029198e-83
10	7	1.318635e-83
10	8	1.930638e-83
10	9	2.624945e-83
10	10	2.894250e-83
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_theta_ch_iron_flux.txt <==
# X-axis: Proton Theta (Degrees)
# Y-axis: d#sigma/d#theta_{P} (cm^{2}/Degree/nucleon)
# X	Content	Error
5	2.830306e-42	6.510106e-43
13.1	7.086972e-42	1.729174e-42
19.4	1.009337e-41	2.629698e-42
25.6	1.535559e-41	3.505982e-42
31.9	1.752897e-41	4.079006e-42
38.1	2.190394e-41	3.836961e-42
44.4	2.882239e-41	3.861129e-42
50.6	4.553226e-41	4.511267e-42
56.9	6.199963e-41	5.120343e-42
65	6.705635e-41	5.326432e-42


==> anc/absolute/proton/absolute_xsec_proton_theta_ch_iron_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.321970e-01
1	3	9.196580e-01
1	4	9.181591e-01
1	5	9.104952e-01
1	6	8.880119e-01
1	7	8.304421e-01
1	8	7.032363e-01
1	9	5.276137e-01
1	10	3.795584e-01
1	11	0.000000e+00
2	0	0.000000e+00
2	1	9.321970e-01
2	2	1.000000e+00
2	3	9.649657e-01
2	4	9.621841e-01
2	5	9.446620e-01
2	6	9.296050e-01
2	7	8.705576e-01
2	8	7.420335e-01
2	9	5.482074e-01
2	10	3.880503e-01
2	11	0.000000e+00
3	0	0.000000e+00
3	1	9.196580e-01
3	2	9.649657e-01
3	3	1.000000e+00
3	4	9.738565e-01
3	5	9.549743e-01
3	6	9.398432e-01
3	7	8.746933e-01
3	8	7.401208e-01
3	9	5.354169e-01
3	10	3.734320e-01
3	11	0.000000e+00
4	0	0.000000e+00
4	1	9.181591e-01
4	2	9.621841e-01
4	3	9.738565e-01
4	4	1.000000e+00
4	5	9.726194e-01
4	6	9.616895e-01
4	7	9.061092e-01
4	8	7.788244e-01
4	9	5.749965e-01
4	10	4.125129e-01
4	11	0.000000e+00
5	0	0.000000e+00
5	1	9.104952e-01
5	2	9.446620e-01
5	3	9.549743e-01
5	4	9.726194e-01
5	5	1.000000e+00
5	6	9.667808e-01
5	7	9.108539e-01
5	8	7.807164e-01
5	9	5.674977e-01
5	10	4.030419e-01
5	11	0.000000e+00
6	0	0.000000e+00
6	1	8.880119e-01
6	2	9.296050e-01
6	3	9.398432e-01
6	4	9.616895e-01
6	5	9.667808e-01
6	6	1.000000e+00
6	7	9.501791e-01
6	8	8.484352e-01
6	9	6.637249e-01
6	10	5.064163e-01
6	11	0.000000e+00
7	0	0.000000e+00
7	1	8.304421e-01
7	2	8.705576e-01
7	3	8.746933e-01
7	4	9.061092e-01
7	5	9.108539e-01
7	6	9.501791e-01
7	7	1.000000e+00
7	8	9.243549e-01
7	9	7.807047e-01
7	10	6.304291e-01
7	11	0.000000e+00
8	0	0.000000e+00
8	1	7.032363e-01
8	2	7.420335e-01
8	3	7.401208e-01
8	4	7.788244e-01
8	5	7.807164e-01
8	6	8.484352e-01
8	7	9.243549e-01
8	8	1.000000e+00
8	9	9.075375e-01
8	10	7.992326e-01
8	11	0.000000e+00
9	0	0.000000e+00
9	1	5.276137e-01
9	2	5.482074e-01
9	3	5.354169e-01
9	4	5.749965e-01
9	5	5.674977e-01
9	6	6.637249e-01
9	7	7.807047e-01
9	8	9.075375e-01
9	9	1.000000e+00
9	10	9.344526e-01
9	11	0.000000e+00
10	0	0.000000e+00
10	1	3.795584e-01
10	2	3.880503e-01
10	3	3.734320e-01
10	4	4.125129e-01
10	5	4.030419e-01
10	6	5.064163e-01
10	7	6.304291e-01
10	8	7.992326e-01
10	9	9.344526e-01
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_theta_ch_iron_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	4.238148e-85
1	2	1.049384e-84
1	3	1.574419e-84
1	4	2.095635e-84
1	5	2.417798e-84
1	6	2.218167e-84
1	7	2.087429e-84
1	8	2.065322e-84
1	9	1.758746e-84
1	10	1.316143e-84
1	11	0.000000e+00
2	0	0.000000e+00
2	1	1.049384e-84
2	2	2.990041e-84
2	3	4.387897e-84
2	4	5.833195e-84
2	5	6.662994e-84
2	6	6.167717e-84
2	7	5.812332e-84
2	8	5.788428e-84
2	9	4.853807e-84
2	10	3.574069e-84
2	11	0.000000e+00
3	0	0.000000e+00
3	1	1.574419e-84
3	2	4.387897e-84
3	3	6.915313e-84
3	4	8.978640e-84
3	5	1.024359e-83
3	6	9.483065e-84
3	7	8.881290e-84
3	8	8.780253e-84
3	9	7.209365e-84
3	10	5.230627e-84
3	11	0.000000e+00
4	0	0.000000e+00
4	1	2.095635e-84
4	2	5.833195e-84
4	3	8.978640e-84
4	4	1.229191e-83
4	5	1.390936e-83
4	6	1.293695e-83
4	7	1.226605e-83
4	8	1.231821e-83
4	9	1.032224e-83
4	10	7.703419e-84
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.417798e-84
5	2	6.662994e-84
5	3	1.024359e-83
5	4	1.390936e-83
5	5	1.663829e-83
5	6	1.513108e-83
5	7	1.434556e-83
5	8	1.436634e-83
5	9	1.185271e-83
5	10	8.756710e-84
5	11	0.000000e+00
6	0	0.000000e+00
6	1	2.218167e-84
6	2	6.167717e-84
6	3	9.483065e-84
6	4	1.293695e-83
6	5	1.513108e-83
6	6	1.472227e-83
6	7	1.407691e-83
6	8	1.468603e-83
6	9	1.303991e-83
6	10	1.034979e-83
6	11	0.000000e+00
7	0	0.000000e+00
7	1	2.087429e-84
7	2	5.812332e-84
7	3	8.881290e-84
7	4	1.226605e-83
7	5	1.434556e-83
7	6	1.407691e-83
7	7	1.490832e-83
7	8	1.610095e-83
7	9	1.543477e-83
7	10	1.296543e-83
7	11	0.000000e+00
8	0	0.000000e+00
8	1	2.065322e-84
8	2	5.788428e-84
8	3	8.780253e-84
8	4	1.231821e-83
8	5	1.436634e-83
8	6	1.468603e-83
8	7	1.610095e-83
8	8	2.035153e-83
8	9	2.096342e-83
8	10	1.920472e-83
8	11	0.000000e+00
9	0	0.000000e+00
9	1	1.758746e-84
9	2	4.853807e-84
9	3	7.209365e-84
9	4	1.032224e-83
9	5	1.185271e-83
9	6	1.303991e-83
9	7	1.543477e-83
9	8	2.096342e-83
9	9	2.621791e-83
9	10	2.548547e-83
9	11	0.000000e+00
10	0	0.000000e+00
10	1	1.316143e-84
10	2	3.574069e-84
10	3	5.230627e-84
10	4	7.703419e-84
10	5	8.756710e-84
10	6	1.034979e-83
10	7	1.296543e-83
10	8	1.920472e-83
10	9	2.548547e-83
10	10	2.837087e-83
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_theta_ch_lead_flux.txt <==
# X-axis: Proton Theta (Degrees)
# Y-axis: d#sigma/d#theta_{P} (cm^{2}/Degree/nucleon)
# X	Content	Error
5	2.761749e-42	6.370728e-43
13.1	7.117709e-42	1.713995e-42
19.4	1.033334e-41	2.608341e-42
25.6	1.503789e-41	3.493812e-42
31.9	1.783831e-41	4.070431e-42
38.1	2.176236e-41	3.918314e-42
44.4	2.946249e-41	3.879911e-42
50.6	4.560396e-41	4.453658e-42
56.9	6.357089e-41	5.136171e-42
65	6.848859e-41	5.350050e-42


==> anc/absolute/proton/absolute_xsec_proton_theta_ch_lead_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.560209e-01
1	3	9.447031e-01
1	4	9.418424e-01
1	5	9.317711e-01
1	6	9.092808e-01
1	7	8.486710e-01
1	8	7.255652e-01
1	9	5.244841e-01
1	10	3.784229e-01
1	11	0.000000e+00
2	0	0.000000e+00
2	1	9.560209e-01
2	2	1.000000e+00
2	3	9.780615e-01
2	4	9.742289e-01
2	5	9.553748e-01
2	6	9.425852e-01
2	7	8.830078e-01
2	8	7.602828e-01
2	9	5.460136e-01
2	10	3.892514e-01
2	11	0.000000e+00
3	0	0.000000e+00
3	1	9.447031e-01
3	2	9.780615e-01
3	3	1.000000e+00
3	4	9.845093e-01
3	5	9.668870e-01
3	6	9.552445e-01
3	7	8.899695e-01
3	8	7.613942e-01
3	9	5.372178e-01
3	10	3.784757e-01
3	11	0.000000e+00
4	0	0.000000e+00
4	1	9.418424e-01
4	2	9.742289e-01
4	3	9.845093e-01
4	4	1.000000e+00
4	5	9.810884e-01
4	6	9.710576e-01
4	7	9.117928e-01
4	8	7.850582e-01
4	9	5.595478e-01
4	10	3.993845e-01
4	11	0.000000e+00
5	0	0.000000e+00
5	1	9.317711e-01
5	2	9.553748e-01
5	3	9.668870e-01
5	4	9.810884e-01
5	5	1.000000e+00
5	6	9.777984e-01
5	7	9.229170e-01
5	8	7.942579e-01
5	9	5.656156e-01
5	10	4.043703e-01
5	11	0.000000e+00
6	0	0.000000e+00
6	1	9.092808e-01
6	2	9.425852e-01
6	3	9.552445e-01
6	4	9.710576e-01
6	5	9.777984e-01
6	6	1.000000e+00
6	7	9.587937e-01
6	8	8.550830e-01
6	9	6.503167e-01
6	10	4.914912e-01
6	11	0.000000e+00
7	0	0.000000e+00
7	1	8.486710e-01
7	2	8.830078e-01
7	3	8.899695e-01
7	4	9.117928e-01
7	5	9.229170e-01
7	6	9.587937e-01
7	7	1.000000e+00
7	8	9.385165e-01
7	9	7.831677e-01
7	10	6.331534e-01
7	11	0.000000e+00
8	0	0.000000e+00
8	1	7.255652e-01
8	2	7.602828e-01
8	3	7.613942e-01
8	4	7.850582e-01
8	5	7.942579e-01
8	6	8.550830e-01
8	7	9.385165e-01
8	8	1.000000e+00
8	9	9.172923e-01
8	10	8.075037e-01
8	11	0.000000e+00
9	0	0.000000e+00
9	1	5.244841e-01
9	2	5.460136e-01
9	3	5.372178e-01
9	4	5.595478e-01
9	5	5.656156e-01
9	6	6.503167e-01
9	7	7.831677e-01
9	8	9.172923e-01
9	9	1.000000e+00
9	10	9.479584e-01
9	11	0.000000e+00
10	0	0.000000e+00
10	1	3.784229e-01
10	2	3.892514e-01
10	3	3.784757e-01
10	4	3.993845e-01
10	5	4.043703e-01
10	6	4.914912e-01
10	7	6.331534e-01
10	8	8.075037e-01
10	9	9.479584e-01
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_theta_ch_lead_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	4.058617e-85
1	2	1.043917e-84
1	3	1.569816e-84
1	4	2.096365e-84
1	5	2.416232e-84
1	6	2.269793e-84
1	7	2.097733e-84
1	8	2.058649e-84
1	9	1.716172e-84
1	10	1.289806e-84
1	11	0.000000e+00
2	0	0.000000e+00
2	1	1.043917e-84
2	2	2.937779e-84
2	3	4.372603e-84
2	4	5.834049e-84
2	5	6.665362e-84
2	6	6.330374e-84
2	7	5.872133e-84
2	8	5.803655e-84
2	9	4.806761e-84
2	10	3.569420e-84
2	11	0.000000e+00
3	0	0.000000e+00
3	1	1.569816e-84
3	2	4.372603e-84
3	3	6.803441e-84
3	4	8.971885e-84
3	5	1.026551e-83
3	6	9.762883e-84
3	7	9.006607e-84
3	8	8.844855e-84
3	9	7.197044e-84
3	10	5.281535e-84
3	11	0.000000e+00
4	0	0.000000e+00
4	1	2.096365e-84
4	2	5.834049e-84
4	3	8.971885e-84
4	4	1.220672e-83
4	5	1.395237e-83
4	6	1.329364e-83
4	7	1.235997e-83
4	8	1.221570e-83
4	9	1.004098e-83
4	10	7.465322e-84
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.416232e-84
5	2	6.665362e-84
5	3	1.026551e-83
5	4	1.395237e-83
5	5	1.656841e-83
5	6	1.559513e-83
5	7	1.457555e-83
5	8	1.439855e-83
5	9	1.182500e-83
5	10	8.805975e-84
5	11	0.000000e+00
6	0	0.000000e+00
6	1	2.269793e-84
6	2	6.330374e-84
6	3	9.762883e-84
6	4	1.329364e-83
6	5	1.559513e-83
6	6	1.535319e-83
6	7	1.457626e-83
6	8	1.492191e-83
6	9	1.308771e-83
6	10	1.030322e-83
6	11	0.000000e+00
7	0	0.000000e+00
7	1	2.097733e-84
7	2	5.872133e-84
7	3	9.006607e-84
7	4	1.235997e-83
7	5	1.457555e-83
7	6	1.457626e-83
7	7	1.505371e-83
7	8	1.621738e-83
7	9	1.560688e-83
7	10	1.314282e-83
7	11	0.000000e+00
8	0	0.000000e+00
8	1	2.058649e-84
8	2	5.803655e-84
8	3	8.844855e-84
8	4	1.221570e-83
8	5	1.439855e-83
8	6	1.492191e-83
8	7	1.621738e-83
8	8	1.983507e-83
8	9	2.098283e-83
8	10	1.924063e-83
8	11	0.000000e+00
9	0	0.000000e+00
9	1	1.716172e-84
9	2	4.806761e-84
9	3	7.197044e-84
9	4	1.004098e-83
9	5	1.182500e-83
9	6	1.308771e-83
9	7	1.560688e-83
9	8	2.098283e-83
9	9	2.638025e-83
9	10	2.604873e-83
9	11	0.000000e+00
10	0	0.000000e+00
10	1	1.289806e-84
10	2	3.569420e-84
10	3	5.281535e-84
10	4	7.465322e-84
10	5	8.805975e-84
10	6	1.030322e-83
10	7	1.314282e-83
10	8	1.924063e-83
10	9	2.604873e-83
10	10	2.862303e-83
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_theta_ch_water_flux.txt <==
# X-axis: Proton Theta (Degrees)
# Y-axis: d#sigma/d#theta_{P} (cm^{2}/Degree/nucleon)
# X	Content	Error
5	2.808587e-42	6.450345e-43
13.1	7.206749e-42	1.735108e-42
19.4	1.044262e-41	2.643124e-42
25.6	1.527749e-41	3.533034e-42
31.9	1.803949e-41	4.115880e-42
38.1	2.205226e-41	3.940490e-42
44.4	2.963344e-41	3.917947e-42
50.6	4.614122e-41	4.511751e-42
56.9	6.394643e-41	5.183846e-42
65	6.894134e-41	5.396136e-42


==> anc/absolute/proton/absolute_xsec_proton_theta_ch_water_flux_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	9.537845e-01
1	3	9.415199e-01
1	4	9.390887e-01
1	5	9.295059e-01
1	6	9.067868e-01
1	7	8.473883e-01
1	8	7.228630e-01
1	9	5.270862e-01
1	10	3.802637e-01
1	11	0.000000e+00
2	0	0.000000e+00
2	1	9.537845e-01
2	2	1.000000e+00
2	3	9.768910e-01
2	4	9.734099e-01
2	5	9.547201e-01
2	6	9.416634e-01
2	7	8.828327e-01
2	8	7.583315e-01
2	9	5.485021e-01
2	10	3.905438e-01
2	11	0.000000e+00
3	0	0.000000e+00
3	1	9.415199e-01
3	2	9.768910e-01
3	3	1.000000e+00
3	4	9.834820e-01
3	5	9.651780e-01
3	6	9.533404e-01
3	7	8.887616e-01
3	8	7.586057e-01
3	9	5.389692e-01
3	10	3.791746e-01
3	11	0.000000e+00
4	0	0.000000e+00
4	1	9.390887e-01
4	2	9.734099e-01
4	3	9.834820e-01
4	4	1.000000e+00
4	5	9.801864e-01
4	6	9.701111e-01
4	7	9.121102e-01
4	8	7.846956e-01
4	9	5.639081e-01
4	10	4.027785e-01
4	11	0.000000e+00
5	0	0.000000e+00
5	1	9.295059e-01
5	2	9.547201e-01
5	3	9.651780e-01
5	4	9.801864e-01
5	5	1.000000e+00
5	6	9.764825e-01
5	7	9.220951e-01
5	8	7.926597e-01
5	9	5.677469e-01
5	10	4.054953e-01
5	11	0.000000e+00
6	0	0.000000e+00
6	1	9.067868e-01
6	2	9.416634e-01
6	3	9.533404e-01
6	4	9.701111e-01
6	5	9.764825e-01
6	6	1.000000e+00
6	7	9.587831e-01
6	8	8.551562e-01
6	9	6.548117e-01
6	10	4.958853e-01
6	11	0.000000e+00
7	0	0.000000e+00
7	1	8.473883e-01
7	2	8.828327e-01
7	3	8.887616e-01
7	4	9.121102e-01
7	5	9.220951e-01
7	6	9.587831e-01
7	7	1.000000e+00
7	8	9.368545e-01
7	9	7.835733e-01
7	10	6.329781e-01
7	11	0.000000e+00
8	0	0.000000e+00
8	1	7.228630e-01
8	2	7.583315e-01
8	3	7.586057e-01
8	4	7.846956e-01
8	5	7.926597e-01
8	6	8.551562e-01
8	7	9.368545e-01
8	8	1.000000e+00
8	9	9.173588e-01
8	10	8.076396e-01
8	11	0.000000e+00
9	0	0.000000e+00
9	1	5.270862e-01
9	2	5.485021e-01
9	3	5.389692e-01
9	4	5.639081e-01
9	5	5.677469e-01
9	6	6.548117e-01
9	7	7.835733e-01
9	8	9.173588e-01
9	9	1.000000e+00
9	10	9.469889e-01
9	11	0.000000e+00
10	0	0.000000e+00
10	1	3.802637e-01
10	2	3.905438e-01
10	3	3.791746e-01
10	4	4.027785e-01
10	5	4.054953e-01
10	6	4.958853e-01
10	7	6.329781e-01
10	8	8.076396e-01
10	9	9.469889e-01
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_theta_ch_water_flux_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	4.160695e-85
1	2	1.067480e-84
1	3	1.605203e-84
1	4	2.140116e-84
1	5	2.467731e-84
1	6	2.304827e-84
1	7	2.141529e-84
1	8	2.103701e-84
1	9	1.762450e-84
1	10	1.323581e-84
1	11	0.000000e+00
2	0	0.000000e+00
2	1	1.067480e-84
2	2	3.010600e-84
2	3	4.480126e-84
2	4	5.967194e-84
2	5	6.818130e-84
2	6	6.438318e-84
2	7	6.001551e-84
2	8	5.936504e-84
2	9	4.933521e-84
2	10	3.656615e-84
2	11	0.000000e+00
3	0	0.000000e+00
3	1	1.605203e-84
3	2	4.480126e-84
3	3	6.986105e-84
3	4	9.183999e-84
3	5	1.049996e-83
3	6	9.929235e-84
3	7	9.203677e-84
3	8	9.046462e-84
3	9	7.384714e-84
3	10	5.408037e-84
3	11	0.000000e+00
4	0	0.000000e+00
4	1	2.140116e-84
4	2	5.967194e-84
4	3	9.183999e-84
4	4	1.248233e-83
4	5	1.425342e-83
4	6	1.350578e-83
4	7	1.262565e-83
4	8	1.250818e-83
4	9	1.032781e-83
4	10	7.678865e-84
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.467731e-84
5	2	6.818130e-84
5	3	1.049996e-83
5	4	1.425342e-83
5	5	1.694047e-83
5	6	1.583716e-83
5	7	1.486952e-83
5	8	1.471955e-83
5	9	1.211350e-83
5	10	9.005989e-84
5	11	0.000000e+00
6	0	0.000000e+00
6	1	2.304827e-84
6	2	6.438318e-84
6	3	9.929235e-84
6	4	1.350578e-83
6	5	1.583716e-83
6	6	1.552746e-83
6	7	1.480230e-83
6	8	1.520340e-83
6	9	1.337577e-83
6	10	1.054422e-83
6	11	0.000000e+00
7	0	0.000000e+00
7	1	2.141529e-84
7	2	6.001551e-84
7	3	9.203677e-84
7	4	1.262565e-83
7	5	1.486952e-83
7	6	1.480230e-83
7	7	1.535031e-83
7	8	1.656059e-83
7	9	1.591440e-83
7	10	1.338228e-83
7	11	0.000000e+00
8	0	0.000000e+00
8	1	2.103701e-84
8	2	5.936504e-84
8	3	9.046462e-84
8	4	1.250818e-83
8	5	1.471955e-83
8	6	1.520340e-83
8	7	1.656059e-83
8	8	2.035589e-83
8	9	2.145539e-83
8	10	1.966281e-83
8	11	0.000000e+00
9	0	0.000000e+00
9	1	1.762450e-84
9	2	4.933521e-84
9	3	7.384714e-84
9	4	1.032781e-83
9	5	1.211350e-83
9	6	1.337577e-83
9	7	1.591440e-83
9	8	2.145539e-83
9	9	2.687226e-83
9	10	2.648988e-83
9	11	0.000000e+00
10	0	0.000000e+00
10	1	1.323581e-84
10	2	3.656615e-84
10	3	5.408037e-84
10	4	7.678865e-84
10	5	9.005989e-84
10	6	1.054422e-83
10	7	1.338228e-83
10	8	1.966281e-83
10	9	2.648988e-83
10	10	2.911829e-83
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_theta_iron.txt <==
# X-axis: Proton Theta (Degrees)
# Y-axis: d#sigma/d#theta_{P} (cm^{2}/Degree/nucleon)
# X	Content	Error
5	7.209785e-42	7.791261e-42
13.1	9.103267e-42	6.278073e-42
19.4	1.453891e-41	5.271240e-42
25.6	1.867417e-41	4.993128e-42
31.9	3.074722e-41	5.612209e-42
38.1	3.549666e-41	5.600333e-42
44.4	4.433607e-41	6.511436e-42
50.6	5.319546e-41	7.675132e-42
56.9	6.779419e-41	8.955155e-42
65	7.086926e-41	9.077418e-42


==> anc/absolute/proton/absolute_xsec_proton_theta_iron_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	4.812609e-01
1	3	3.543000e-01
1	4	1.868837e-01
1	5	6.734359e-02
1	6	-4.590781e-02
1	7	-8.763499e-02
1	8	-9.088605e-02
1	9	-1.212495e-01
1	10	-1.205843e-01
1	11	0.000000e+00
2	0	0.000000e+00
2	1	4.812609e-01
2	2	1.000000e+00
2	3	6.092178e-01
2	4	4.517412e-01
2	5	2.966168e-01
2	6	1.141392e-01
2	7	5.970303e-02
2	8	3.435809e-02
2	9	-4.382215e-03
2	10	-3.972905e-02
2	11	0.000000e+00
3	0	0.000000e+00
3	1	3.543000e-01
3	2	6.092178e-01
3	3	1.000000e+00
3	4	6.482632e-01
3	5	5.026797e-01
3	6	3.416367e-01
3	7	3.006783e-01
3	8	2.547558e-01
3	9	2.071578e-01
3	10	1.324538e-01
3	11	0.000000e+00
4	0	0.000000e+00
4	1	1.868837e-01
4	2	4.517412e-01
4	3	6.482632e-01
4	4	1.000000e+00
4	5	6.295394e-01
4	6	5.308266e-01
4	7	5.046037e-01
4	8	4.631220e-01
4	9	4.042536e-01
4	10	3.170772e-01
4	11	0.000000e+00
5	0	0.000000e+00
5	1	6.734359e-02
5	2	2.966168e-01
5	3	5.026797e-01
5	4	6.295394e-01
5	5	1.000000e+00
5	6	6.567783e-01
5	7	6.428938e-01
5	8	6.048502e-01
5	9	5.717837e-01
5	10	5.083706e-01
5	11	0.000000e+00
6	0	0.000000e+00
6	1	-4.590781e-02
6	2	1.141392e-01
6	3	3.416367e-01
6	4	5.308266e-01
6	5	6.567783e-01
6	6	1.000000e+00
6	7	7.198909e-01
6	8	6.950411e-01
6	9	6.614034e-01
6	10	6.080540e-01
6	11	0.000000e+00
7	0	0.000000e+00
7	1	-8.763499e-02
7	2	5.970303e-02
7	3	3.006783e-01
7	4	5.046037e-01
7	5	6.428938e-01
7	6	7.198909e-01
7	7	1.000000e+00
7	8	7.426510e-01
7	9	7.188797e-01
7	10	6.611600e-01
7	11	0.000000e+00
8	0	0.000000e+00
8	1	-9.088605e-02
8	2	3.435809e-02
8	3	2.547558e-01
8	4	4.631220e-01
8	5	6.048502e-01
8	6	6.950411e-01
8	7	7.426510e-01
8	8	1.000000e+00
8	9	7.615382e-01
8	10	7.173583e-01
8	11	0.000000e+00
9	0	0.000000e+00
9	1	-1.212495e-01
9	2	-4.382215e-03
9	3	2.071578e-01
9	4	4.042536e-01
9	5	5.717837e-01
9	6	6.614034e-01
9	7	7.188797e-01
9	8	7.615382e-01
9	9	1.000000e+00
9	10	7.531005e-01
9	11	0.000000e+00
10	0	0.000000e+00
10	1	-1.205843e-01
10	2	-3.972905e-02
10	3	1.324538e-01
10	4	3.170772e-01
10	5	5.083706e-01
10	6	6.080540e-01
10	7	6.611600e-01
10	8	7.173583e-01
10	9	7.531005e-01
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_theta_iron_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	6.070375e-83
1	2	2.354045e-83
1	3	1.455096e-83
1	4	7.270292e-84
1	5	2.944678e-84
1	6	-2.003126e-84
1	7	-4.445924e-84
1	8	-5.434890e-84
1	9	-8.459815e-84
1	10	-8.528272e-84
1	11	0.000000e+00
2	0	0.000000e+00
2	1	2.354045e-83
2	2	3.941420e-83
2	3	2.016099e-83
2	4	1.416083e-83
2	5	1.045095e-83
2	6	4.013056e-84
2	7	2.440616e-84
2	8	1.655546e-84
2	9	-2.463730e-85
2	10	-2.264107e-84
2	11	0.000000e+00
3	0	0.000000e+00
3	1	1.455096e-83
3	2	2.016099e-83
3	3	2.778597e-83
3	4	1.706227e-83
3	5	1.487092e-83
3	6	1.008536e-83
3	7	1.032028e-83
3	8	1.030677e-83
3	9	9.778835e-84
3	10	6.337814e-84
3	11	0.000000e+00
4	0	0.000000e+00
4	1	7.270292e-84
4	2	1.416083e-83
4	3	1.706227e-83
4	4	2.493132e-83
4	5	1.764125e-83
4	6	1.484360e-83
4	7	1.640589e-83
4	8	1.774818e-83
4	9	1.807589e-83
4	10	1.437143e-83
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.944678e-84
5	2	1.045095e-83
5	3	1.487092e-83
5	4	1.764125e-83
5	5	3.149689e-83
5	6	2.064270e-83
5	7	2.349361e-83
5	8	2.605358e-83
5	9	2.873682e-83
5	10	2.589862e-83
5	11	0.000000e+00
6	0	0.000000e+00
6	1	-2.003126e-84
6	2	4.013056e-84
6	3	1.008536e-83
6	4	1.484360e-83
6	5	2.064270e-83
6	6	3.136373e-83
6	7	2.625169e-83
6	8	2.987516e-83
6	9	3.317061e-83
6	10	3.091138e-83
6	11	0.000000e+00
7	0	0.000000e+00
7	1	-4.445924e-84
7	2	2.440616e-84
7	3	1.032028e-83
7	4	1.640589e-83
7	5	2.349361e-83
7	6	2.625169e-83
7	7	4.239880e-83
7	8	3.711482e-83
7	9	4.191854e-83
7	10	3.907920e-83
7	11	0.000000e+00
8	0	0.000000e+00
8	1	-5.434890e-84
8	2	1.655546e-84
8	3	1.030677e-83
8	4	1.774818e-83
8	5	2.605358e-83
8	6	2.987516e-83
8	7	3.711482e-83
8	8	5.890764e-83
8	9	5.234204e-83
8	10	4.997862e-83
8	11	0.000000e+00
9	0	0.000000e+00
9	1	-8.459815e-84
9	2	-2.463730e-85
9	3	9.778835e-84
9	4	1.807589e-83
9	5	2.873682e-83
9	6	3.317061e-83
9	7	4.191854e-83
9	8	5.234204e-83
9	9	8.019481e-83
9	10	6.121931e-83
9	11	0.000000e+00
10	0	0.000000e+00
10	1	-8.528272e-84
10	2	-2.264107e-84
10	3	6.337814e-84
10	4	1.437143e-83
10	5	2.589862e-83
10	6	3.091138e-83
10	7	3.907920e-83
10	8	4.997862e-83
10	9	6.121931e-83
10	10	8.239952e-83
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_theta_lead.txt <==
# X-axis: Proton Theta (Degrees)
# Y-axis: d#sigma/d#theta_{P} (cm^{2}/Degree/nucleon)
# X	Content	Error
5	1.474834e-41	8.653433e-42
13.1	2.428984e-41	7.953837e-42
19.4	3.185891e-41	5.310337e-42
25.6	3.165453e-41	5.375981e-42
31.9	2.823289e-41	5.468411e-42
38.1	2.957025e-41	4.942787e-42
44.4	3.800524e-41	5.507026e-42
50.6	4.870222e-41	7.238374e-42
56.9	5.358055e-41	7.543624e-42
65	5.543383e-41	8.598924e-42


==> anc/absolute/proton/absolute_xsec_proton_theta_lead_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	5.754150e-01
1	3	5.535646e-02
1	4	-5.693702e-02
1	5	-1.050169e-01
1	6	-9.004908e-02
1	7	5.464149e-02
1	8	-9.593255e-03
1	9	1.344502e-02
1	10	-1.517691e-02
1	11	0.000000e+00
2	0	0.000000e+00
2	1	5.754150e-01
2	2	1.000000e+00
2	3	3.006913e-01
2	4	2.338648e-01
2	5	1.873930e-01
2	6	1.771252e-01
2	7	2.464749e-01
2	8	1.628503e-01
2	9	1.641689e-01
2	10	1.400228e-01
2	11	0.000000e+00
3	0	0.000000e+00
3	1	5.535646e-02
3	2	3.006913e-01
3	3	1.000000e+00
3	4	5.531966e-01
3	5	4.933567e-01
3	6	4.770473e-01
3	7	3.938491e-01
3	8	4.289714e-01
3	9	3.846195e-01
3	10	3.760513e-01
3	11	0.000000e+00
4	0	0.000000e+00
4	1	-5.693702e-02
4	2	2.338648e-01
4	3	5.531966e-01
4	4	1.000000e+00
4	5	6.867186e-01
4	6	6.287090e-01
4	7	4.807305e-01
4	8	5.173138e-01
4	9	4.350786e-01
4	10	4.521391e-01
4	11	0.000000e+00
5	0	0.000000e+00
5	1	-1.050169e-01
5	2	1.873930e-01
5	3	4.933567e-01
5	4	6.867186e-01
5	5	1.000000e+00
5	6	7.055944e-01
5	7	4.797803e-01
5	8	4.930325e-01
5	9	4.196164e-01
5	10	4.095087e-01
5	11	0.000000e+00
6	0	0.000000e+00
6	1	-9.004908e-02
6	2	1.771252e-01
6	3	4.770473e-01
6	4	6.287090e-01
6	5	7.055944e-01
6	6	1.000000e+00
6	7	5.974594e-01
6	8	5.916998e-01
6	9	5.536604e-01
6	10	5.470151e-01
6	11	0.000000e+00
7	0	0.000000e+00
7	1	5.464149e-02
7	2	2.464749e-01
7	3	3.938491e-01
7	4	4.807305e-01
7	5	4.797803e-01
7	6	5.974594e-01
7	7	1.000000e+00
7	8	6.929393e-01
7	9	6.933258e-01
7	10	6.523371e-01
7	11	0.000000e+00
8	0	0.000000e+00
8	1	-9.593255e-03
8	2	1.628503e-01
8	3	4.289714e-01
8	4	5.173138e-01
8	5	4.930325e-01
8	6	5.916998e-01
8	7	6.929393e-01
8	8	1.000000e+00
8	9	7.496798e-01
8	10	7.226026e-01
8	11	0.000000e+00
9	0	0.000000e+00
9	1	1.344502e-02
9	2	1.641689e-01
9	3	3.846195e-01
9	4	4.350786e-01
9	5	4.196164e-01
9	6	5.536604e-01
9	7	6.933258e-01
9	8	7.496798e-01
9	9	1.000000e+00
9	10	7.143036e-01
9	11	0.000000e+00
10	0	0.000000e+00
10	1	-1.517691e-02
10	2	1.400228e-01
10	3	3.760513e-01
10	4	4.521391e-01
10	5	4.095087e-01
10	6	5.470151e-01
10	7	6.523371e-01
10	8	7.226026e-01
10	9	7.143036e-01
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_theta_lead_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	7.488191e-83
1	2	3.960466e-83
1	3	2.543776e-84
1	4	-2.648749e-84
1	5	-4.969454e-84
1	6	-3.851586e-84
1	7	2.603923e-84
1	8	-6.008907e-85
1	9	8.776674e-85
1	10	-1.129317e-84
1	11	0.000000e+00
2	0	0.000000e+00
2	1	3.960466e-83
2	2	6.326352e-83
2	3	1.270046e-83
2	4	9.999984e-84
2	5	8.150628e-84
2	6	6.963522e-84
2	7	1.079609e-83
2	8	9.375756e-84
2	9	9.850257e-84
2	10	9.576783e-84
2	11	0.000000e+00
3	0	0.000000e+00
3	1	2.543776e-84
3	2	1.270046e-83
3	3	2.819968e-83
3	4	1.579280e-83
3	5	1.432664e-83
3	6	1.252147e-83
3	7	1.151779e-83
3	8	1.648889e-83
3	9	1.540754e-83
3	10	1.717170e-83
3	11	0.000000e+00
4	0	0.000000e+00
4	1	-2.648749e-84
4	2	9.999984e-84
4	3	1.579280e-83
4	4	2.890117e-83
4	5	2.018820e-83
4	6	1.670626e-83
4	7	1.423235e-83
4	8	2.013042e-83
4	9	1.764434e-83
4	10	2.090133e-83
4	11	0.000000e+00
5	0	0.000000e+00
5	1	-4.969454e-84
5	2	8.150628e-84
5	3	1.432664e-83
5	4	2.018820e-83
5	5	2.990351e-83
5	6	1.907164e-83
5	7	1.444843e-83
5	8	1.951541e-83
5	9	1.730986e-83
5	10	1.925610e-83
5	11	0.000000e+00
6	0	0.000000e+00
6	1	-3.851586e-84
6	2	6.963522e-84
6	3	1.252147e-83
6	4	1.670626e-83
6	5	1.907164e-83
6	6	2.443115e-83
6	7	1.626288e-83
6	8	2.116968e-83
6	9	2.064407e-83
6	10	2.324959e-83
6	11	0.000000e+00
7	0	0.000000e+00
7	1	2.603923e-84
7	2	1.079609e-83
7	3	1.151779e-83
7	4	1.423235e-83
7	5	1.444843e-83
7	6	1.626288e-83
7	7	3.032734e-83
7	8	2.762189e-83
7	9	2.880279e-83
7	10	3.089110e-83
7	11	0.000000e+00
8	0	0.000000e+00
8	1	-6.008907e-85
8	2	9.375756e-84
8	3	1.648889e-83
8	4	2.013042e-83
8	5	1.951541e-83
8	6	2.116968e-83
8	7	2.762189e-83
8	8	5.239406e-83
8	9	4.093520e-83
8	10	4.497640e-83
8	11	0.000000e+00
9	0	0.000000e+00
9	1	8.776674e-85
9	2	9.850257e-84
9	3	1.540754e-83
9	4	1.764434e-83
9	5	1.730986e-83
9	6	2.064407e-83
9	7	2.880279e-83
9	8	4.093520e-83
9	9	5.690626e-83
9	10	4.633477e-83
9	11	0.000000e+00
10	0	0.000000e+00
10	1	-1.129317e-84
10	2	9.576783e-84
10	3	1.717170e-83
10	4	2.090133e-83
10	5	1.925610e-83
10	6	2.324959e-83
10	7	3.089110e-83
10	8	4.497640e-83
10	9	4.633477e-83
10	10	7.394150e-83
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_theta_water.txt <==
# X-axis: Proton Theta (Degrees)
# Y-axis: d#sigma/d#theta_{P} (cm^{2}/Degree/nucleon)
# X	Content	Error
5	9.829039e-42	8.422984e-42
13.1	7.155944e-42	6.407745e-42
19.4	1.388188e-41	7.527884e-42
25.6	2.325973e-41	6.550666e-42
31.9	1.404772e-41	6.165655e-42
38.1	1.965416e-41	7.596957e-42
44.4	2.905589e-41	9.798055e-42
50.6	5.464432e-41	1.186154e-41
56.9	8.190477e-41	1.819462e-41
65	8.509612e-41	1.726348e-41


==> anc/absolute/proton/absolute_xsec_proton_theta_water_correlation.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	1.000000e+00
1	2	3.236047e-01
1	3	2.404264e-01
1	4	2.642764e-01
1	5	2.055452e-01
1	6	1.736779e-01
1	7	1.986018e-01
1	8	1.887396e-01
1	9	2.311979e-01
1	10	2.240497e-01
1	11	0.000000e+00
2	0	0.000000e+00
2	1	3.236047e-01
2	2	1.000000e+00
2	3	3.957857e-01
2	4	3.785332e-01
2	5	4.131432e-01
2	6	3.386458e-01
2	7	3.664768e-01
2	8	2.487538e-01
2	9	2.223421e-01
2	10	2.006800e-01
2	11	0.000000e+00
3	0	0.000000e+00
3	1	2.404264e-01
3	2	3.957857e-01
3	3	1.000000e+00
3	4	4.211583e-01
3	5	4.471077e-01
3	6	3.830554e-01
3	7	3.797945e-01
3	8	2.953039e-01
3	9	1.962864e-01
3	10	1.814010e-01
3	11	0.000000e+00
4	0	0.000000e+00
4	1	2.642764e-01
4	2	3.785332e-01
4	3	4.211583e-01
4	4	1.000000e+00
4	5	4.528902e-01
4	6	4.155624e-01
4	7	4.125936e-01
4	8	3.633648e-01
4	9	2.988171e-01
4	10	2.123907e-01
4	11	0.000000e+00
5	0	0.000000e+00
5	1	2.055452e-01
5	2	4.131432e-01
5	3	4.471077e-01
5	4	4.528902e-01
5	5	1.000000e+00
5	6	5.207032e-01
5	7	5.171314e-01
5	8	3.941432e-01
5	9	2.717234e-01
5	10	2.236273e-01
5	11	0.000000e+00
6	0	0.000000e+00
6	1	1.736779e-01
6	2	3.386458e-01
6	3	3.830554e-01
6	4	4.155624e-01
6	5	5.207032e-01
6	6	1.000000e+00
6	7	5.007659e-01
6	8	4.028522e-01
6	9	2.987478e-01
6	10	2.331951e-01
6	11	0.000000e+00
7	0	0.000000e+00
7	1	1.986018e-01
7	2	3.664768e-01
7	3	3.797945e-01
7	4	4.125936e-01
7	5	5.171314e-01
7	6	5.007659e-01
7	7	1.000000e+00
7	8	4.435546e-01
7	9	3.156482e-01
7	10	2.943140e-01
7	11	0.000000e+00
8	0	0.000000e+00
8	1	1.887396e-01
8	2	2.487538e-01
8	3	2.953039e-01
8	4	3.633648e-01
8	5	3.941432e-01
8	6	4.028522e-01
8	7	4.435546e-01
8	8	1.000000e+00
8	9	3.662432e-01
8	10	3.120068e-01
8	11	0.000000e+00
9	0	0.000000e+00
9	1	2.311979e-01
9	2	2.223421e-01
9	3	1.962864e-01
9	4	2.988171e-01
9	5	2.717234e-01
9	6	2.987478e-01
9	7	3.156482e-01
9	8	3.662432e-01
9	9	1.000000e+00
9	10	3.004106e-01
9	11	0.000000e+00
10	0	0.000000e+00
10	1	2.240497e-01
10	2	2.006800e-01
10	3	1.814010e-01
10	4	2.123907e-01
10	5	2.236273e-01
10	6	2.331951e-01
10	7	2.943140e-01
10	8	3.120068e-01
10	9	3.004106e-01
10	10	1.000000e+00
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00


==> anc/absolute/proton/absolute_xsec_proton_theta_water_covariance.txt <==
# Title: Template of General Matrix class
# Covariance Matrix (row col value)
0	0	0.000000e+00
0	1	0.000000e+00
0	2	0.000000e+00
0	3	0.000000e+00
0	4	0.000000e+00
0	5	0.000000e+00
0	6	0.000000e+00
0	7	0.000000e+00
0	8	0.000000e+00
0	9	0.000000e+00
0	10	0.000000e+00
0	11	0.000000e+00
1	0	0.000000e+00
1	1	7.094665e-83
1	2	1.746570e-83
1	3	1.524477e-83
1	4	1.458175e-83
1	5	1.067462e-83
1	6	1.111348e-83
1	7	1.639038e-83
1	8	1.885689e-83
1	9	3.543177e-83
1	10	3.257906e-83
1	11	0.000000e+00
2	0	0.000000e+00
2	1	1.746570e-83
2	2	4.105919e-83
2	3	1.909142e-83
2	4	1.588893e-83
2	5	1.632244e-83
2	6	1.648506e-83
2	7	2.300867e-83
2	8	1.890671e-83
2	9	2.592208e-83
2	10	2.219922e-83
2	11	0.000000e+00
3	0	0.000000e+00
3	1	1.524477e-83
3	2	1.909142e-83
3	3	5.666903e-83
3	4	2.076843e-83
3	5	2.075220e-83
3	6	2.190656e-83
3	7	2.801311e-83
3	8	2.636836e-83
3	9	2.688475e-83
3	10	2.357441e-83
3	11	0.000000e+00
4	0	0.000000e+00
4	1	1.458175e-83
4	2	1.588893e-83
4	3	2.076843e-83
4	4	4.291122e-83
4	5	1.829185e-83
4	6	2.068052e-83
4	7	2.648182e-83
4	8	2.823380e-83
4	9	3.561508e-83
4	10	2.401869e-83
4	11	0.000000e+00
5	0	0.000000e+00
5	1	1.067462e-83
5	2	1.632244e-83
5	3	2.075220e-83
5	4	1.829185e-83
5	5	3.801530e-83
5	6	2.438985e-83
5	7	3.124064e-83
5	8	2.882533e-83
5	9	3.048241e-83
5	10	2.380304e-83
5	11	0.000000e+00
6	0	0.000000e+00
6	1	1.111348e-83
6	2	1.648506e-83
6	3	2.190656e-83
6	4	2.068052e-83
6	5	2.438985e-83
6	6	5.771375e-83
6	7	3.727471e-83
6	8	3.630166e-83
6	9	4.129404e-83
6	10	3.058352e-83
6	11	0.000000e+00
7	0	0.000000e+00
7	1	1.639038e-83
7	2	2.300867e-83
7	3	2.801311e-83
7	4	2.648182e-83
7	5	3.124064e-83
7	6	3.727471e-83
7	7	9.600188e-83
7	8	5.154993e-83
7	9	5.627121e-83
7	10	4.978278e-83
7	11	0.000000e+00
8	0	0.000000e+00
8	1	1.885689e-83
8	2	1.890671e-83
8	3	2.636836e-83
8	4	2.823380e-83
8	5	2.882533e-83
8	6	3.630166e-83
8	7	5.154993e-83
8	8	1.406962e-82
8	9	7.904124e-83
8	10	6.389009e-83
8	11	0.000000e+00
9	0	0.000000e+00
9	1	3.543177e-83
9	2	2.592208e-83
9	3	2.688475e-83
9	4	3.561508e-83
9	5	3.048241e-83
9	6	4.129404e-83
9	7	5.627121e-83
9	8	7.904124e-83
9	9	3.310443e-82
9	10	9.435971e-83
9	11	0.000000e+00
10	0	0.000000e+00
10	1	3.257906e-83
10	2	2.219922e-83
10	3	2.357441e-83
10	4	2.401869e-83
10	5	2.380304e-83
10	6	3.058352e-83
10	7	4.978278e-83
10	8	6.389009e-83
10	9	9.435971e-83
10	10	2.980277e-82
10	11	0.000000e+00
11	0	0.000000e+00
11	1	0.000000e+00
11	2	0.000000e+00
11	3	0.000000e+00
11	4	0.000000e+00
11	5	0.000000e+00
11	6	0.000000e+00
11	7	0.000000e+00
11	8	0.000000e+00
11	9	0.000000e+00
11	10	0.000000e+00
11	11	0.000000e+00

